Information geometry of DGLAP evolution

Quark and gluon splittings shift proton momentum toward smaller fractions with increasing resolution. Momentum conservation makes the summed momentum-weighted quark and gluon densities, when nonnegative, a probability distribution. We apply information geometry, the geometry of probability distributions, to this probabilistic form of Dokshitzer-Gribov-Lipatov-Altarelli-Parisi evolution. We evaluate, to our knowledge for the first time, the speed at which the shape of the proton's momentum distribution changes, measured by how well distributions at neighboring resolutions can be told apart statistically. We show that this speed has a closed-form lower bound at leading order, with one-loop splitting functions and running coupling, five fixed quark flavors, nonnegative quark and gluon densities and sufficiently regular inputs. Three numbers of the input (the distribution at the starting resolution) fix the bound at every scale without computing the evolved distribution, once the coupling is specified. The squared bound is at least 94.8 percent of the squared speed for three of the five model inputs at four scales from 2 GeV to 10 TeV. The bound is reached when the distribution's relative rate of change is linear in the logarithm of the inverse momentum fraction. The relative rate of change is close to this linear form in mean square weighted by momentum for these three model inputs at all four scales, and closer still to linear in the square root of the logarithm at the three higher scales. These descriptions are compatible because the logarithm and its square root are strongly correlated when weighted by these momentum distributions.

==> anc/NUMBERS_BY_SOURCE.txt <==
Every \Num macro of numbers.tex (647 macros, 653 ledger entries, 2 of them PENDING), the value it prints, the stored output it is read from, the field read, and the
command (run from the anc/ directory) that writes that output. "formula" entries are evaluated by
calc/make_numbers.py from expressions in plan/v1/registry_v1.py and read no stored output. They are closed
forms or constants copied from program sources or from cited works, and no distributed program checks the
constants against those sources. "composite" entries list per-scale macros.
414 macros are defined but not printed in the paper and are marked "(not printed)". A macro that the paper
prints only inside a composite macro is marked "(printed through" and the name of that macro.
2 PENDING ledger entries are not printed in the paper and are listed at the end.
Regenerate numbers.tex from the stored outputs with   python3 calc/make_numbers.py --out /tmp/numbers.tex

== calc/alphas_results.json
   command: python3 calc/partI_alphas.py
   \NumKappaCTTwo                     4.54                         combined[0]/kappa
   \NumKappaCTUncTwo                  0.10                         combined[0]/fit_68_abs
   \NumKappaCTTen                     3.34                         combined[1]/kappa
   \NumKappaCTUncTen                  0.04                         combined[1]/fit_68_abs
   \NumKappaCTHundred                 2.79                         combined[2]/kappa
   \NumKappaCTUncHundred              0.02                         combined[2]/fit_68_abs
   \NumKappaCTThousand                2.51                         combined[3]/kappa (not printed)
   \NumKappaCTUncThousand             0.02                         combined[3]/fit_68_abs (not printed)
   \NumKappaCTTenTeV                  2.34                         combined[4]/kappa
   \NumKappaCTUncTenTeV               0.01                         combined[4]/fit_68_abs
   \NumFitUncPctTenTeV                0.64                         combined[4]/fit_68_pct (not printed)
   \NumBandUncTwo                     2.17                         combined[0]/fit_68_pct
   \NumBandUncTen                     1.12                         combined[1]/fit_68_pct
   \NumBandUncHundred                 0.82                         combined[2]/fit_68_pct
   \NumBandUncThousand                0.70                         combined[3]/fit_68_pct
   \NumBandUncTenTeV                  0.64                         combined[4]/fit_68_pct

== calc/closedform_results.json
   command: python3 calc/partS_closedform_checks.py
   \NumDoverMu                        2.4016                       values/nf_dependence/nf5/D_over_mu/float
   \NumAkappaOverAL                   1.9167                       values/nf_dependence/nf5/pi_b0/float (not printed)
   \NumFNbarRef                       0.6185                       values/solvable_model/f_nbar/nbar_ref/float (not printed)
   \NumPoleShareDrift                 104.7                        values/nf_dependence/nf5/pole_share_drift_pct/float (not printed)
   \NumPoleShareDiffusion             87.2                         values/nf_dependence/nf5/pole_share_diffusion_pct/float (not printed)

== calc/endpoint_results.json
   command: python3 calc/partK_endpoint.py
   \NumXminSensTenTeV                 1.72                         rows[3]/rel_pct_10000
   \NumXminOverFit                    2.7                          endpoint rows[3]/rel_pct_10000 / alphas_results.json combined[4]/fit_68_pct (not printed)

== calc/figs_v1/fig1_band.json
   command: python3 calc/figs_v1/fig1_band.py
   (figure data)                      (no macro)                   number of stored checks when the failures list is empty (negative count of failures otherwise)
   \NumBandFirstEnd                   4.58                         band_pieces[0]/Q_last

== calc/figs_v1/fig1_lo_curves.json
   command: python3 calc/figs_v1/fig1_lo_curves.py
   \NumCorrSqDenseMin                 0.677                        curves/valence[0]/corr squared (valence-like input at Q0 = sqrt(2) GeV), asserted equal to the minimum of corr^2 over every row of curves/{A,steep,valence} (dense Q grid of the kappa figure (Fig. 2))
   \NumKappaValenceTwo                4.734                        table_rows_valence_100_digits/2/kappa (not printed)
   \NumBValenceTwo                    4.691                        table_rows_valence_100_digits/2/B (not printed)
   \NumKappaValenceTen                3.313                        table_rows_valence_100_digits/10/kappa (not printed)
   \NumBValenceTen                    3.275                        table_rows_valence_100_digits/10/B (not printed)
   (figure data)                      (no macro)                   number of stored checks when the failures list is empty (negative count of failures otherwise)
   \NumLambdaQCD                      0.2                          setting/Lambda_GeV
   \NumAlphasMZModel                  0.134                        4 pi/(beta0 ln(M_Z^2/Lambda^2)), beta0 = 11 - 2 n_f/3, n_f and Lambda from setting/, M_Z = 91.1876 GeV
   \NumQuarkFracSteep                 0.55                         inputs/steep/xq0
   \NumQuarkFracValence               0.70                         inputs/valence/xq0
   \NumInSteepQOnec                   0.30                         float of inputs/steep/quark_terms[0][0]
   \NumInSteepQOnea                   0.6                          float of inputs/steep/quark_terms[0][1]
   \NumInSteepQTwoc                   0.25                         float of inputs/steep/quark_terms[1][0]
   \NumInSteepQTwoa                   \ensuremath{-0.35}           float of inputs/steep/quark_terms[1][1]
   \NumInSteepGc                      0.45                         float of inputs/steep/gluon_terms[0][0]
   \NumInSteepGa                      \ensuremath{-0.4}            float of inputs/steep/gluon_terms[0][1]
   \NumInValenceQc                    0.70                         float of inputs/valence/quark_terms[0][0]
   \NumInValenceQa                    0.7                          float of inputs/valence/quark_terms[0][1]
   \NumInValenceGc                    0.30                         float of inputs/valence/gluon_terms[0][0]
   \NumInValenceGa                    0.5                          float of inputs/valence/gluon_terms[0][1]
   \NumTalbotDigits                   50                           inputs/A/digits
   \NumTalbotTerms                    48                           inputs/A/talbot_terms
   \NumTalbotDigitsHigh               100                          inputs/valence/digits
   \NumTalbotTermsHigh                96                           inputs/valence/talbot_terms
   \NumKjointRatioMin                 1.034                        min over inputs A, steep, valence and Q = 2, 10, 100, 1e4 GeV of curves/<input>/kappa_joint / kappa
   \NumKjointRatioMax                 1.082                        max over inputs A, steep, valence and Q = 2, 10, 100, 1e4 GeV of curves/<input>/kappa_joint / kappa
   \NumCorrSqValenceTwo               0.982                        (table_rows_valence_100_digits/2/B / table_rows_valence_100_digits/2/kappa)^2, the two fields printed as \NumBValenceTwo and \NumKappaValenceTwo (asserted equal to the stored corr squared)

== calc/figs_v1/fig2_drift.json
   command: python3 calc/figs_v1/fig2_drift.py
   (figure data)                      (no macro)                   number of stored checks when the failures list is empty (negative count of failures otherwise)

== calc/figs_v1/fig3_plotted.json
   command: pyroot calc/figs_v1/draw_fig3.py
   (figure data)                      (no macro)                   number of stored checks when the failures list is empty (negative count of failures otherwise)

== calc/interp_results.json
   command: python3 calc/partP_interp.py
   \NumInterpMaxPct                   0.085                        summary/max_abs_kappa_shift_pct_table_I_scales (not printed)
   \NumInterpLowPct                   \ensuremath{-1.64}           summary/kappa_shift_pct_at_1p5 (not printed)
   \NumInterpOverFit                  0.076                        summary/max_interp_shift_over_fit_68 (not printed)
   \NumInterpLowQ                     1.5                          scales[0]

== calc/lambda0_results.json
   command: python3 calc/partQ_lambda0.py
   \NumMSHTNegQ                       3.3                          msht20_positivity_scan/previous_grid_Q (not printed)
   \NumMSHTPosQ                       3.4                          msht20_positivity_scan/lowest_Q_positive_on_range (not printed)

== calc/nnpdf_alignment_results.json
   command: python3 calc/partM_extras.py
   \NumKappaNNPDFTwo                  4.51                         kappa_nnpdf_central/2.0
   \NumKappaNNPDFTen                  3.33                         kappa_nnpdf_central/10.0
   \NumKappaNNPDFHundred              2.78                         kappa_nnpdf_central/100.0
   \NumKappaNNPDFTenTeV               2.34                         kappa_nnpdf_central/10000.0
   \NumNNPDFSpreadTwo                 0.74                         kappa_nnpdf_replica_spread/2.0/sd_pct_of_central
   \NumNNPDFNusedTwo                  76                           kappa_nnpdf_replica_spread/2.0/n_used
   \NumNNPDFNtotTwo                   100                          n_used + n_excluded_not_positive
   \NumNNPDFCTMaxDiff                 0.5                          max |kappa_nnpdf_central/Q / alphas_results.json combined[i]/kappa - 1| at 2, 10, 100, 1e4 GeV (the CT18NNLO field of Table I)
   \NumNNPDFCTRelTwo                  \ensuremath{-0.5}            kappa_nnpdf_central/2.0 / alphas_results.json combined[0]/kappa - 1
   \NumNNPDFCTRelTen                  \ensuremath{-0.3}            kappa_nnpdf_central/10.0 / alphas_results.json combined[1]/kappa - 1
   \NumNNPDFCTRelHundred              \ensuremath{-0.3}            kappa_nnpdf_central/100.0 / alphas_results.json combined[2]/kappa - 1
   \NumNNPDFCTRelTenTeV               \ensuremath{-0.2}            kappa_nnpdf_central/10000.0 / alphas_results.json combined[4]/kappa - 1
   \NumNNPDFSpreadTen                 0.32                         kappa_nnpdf_replica_spread/10.0/sd_pct_of_central
   \NumNNPDFNusedTen                  75                           kappa_nnpdf_replica_spread/10.0/n_used
   \NumNNPDFSpreadHundred             0.22                         kappa_nnpdf_replica_spread/100.0/sd_pct_of_central
   \NumNNPDFNusedHundred              75                           kappa_nnpdf_replica_spread/100.0/n_used
   \NumNNPDFSpreadTenTeV              0.17                         kappa_nnpdf_replica_spread/10000.0/sd_pct_of_central
   \NumNNPDFNusedTenTeV               75                           kappa_nnpdf_replica_spread/10000.0/n_used

== calc/pdf_results.json
   command: python3 calc/partG_pdf.py
   \NumFallTwoTenTeV                  1.94                         kappa_ratios/fall_2_to_1e4
   \NumFallShareBelowTen              0.55                         (kappa_ratios/kappa_Q2 - kappa_Q10)/(kappa_Q2 - kappa_Q1e4)
   \NumMomShareTen                    15.4                         shares_Q10_CT18NNLO[0]/momentum_pct
   \NumFisherShareTen                 53.6                         shares_Q10_CT18NNLO[0]/fisher_pct
   \NumKappaLOKernelTwo               3.94                         kappa_LO[0]/kappa_LO (not printed)
   \NumKappaLOKernelTen               3.13                         kappa_LO[1]/kappa_LO (not printed)
   \NumKappaLOKernelHundred           2.67                         kappa_LO[2]/kappa_LO (not printed)
   \NumKappaLORatioTen                0.93646                      kappa_LO[1]/ratio_LO_over_full (not printed)
   \NumCTLOSumTwo                     1.0058                       parser_validation/sum_rule/CT18LO/2.0 (not printed)
   \NumParserMaxRel                   \ensuremath{4.5\times10^{-9}} max of parser_validation/raw_checks[*]/rel over the nodes with raw != 0 (not printed)
   \NumParserMaxAbsZero               \ensuremath{1.6\times10^{-8}} max of |parser_validation/raw_checks[*]/interp| over the nodes with raw == 0 (not printed)
   \NumParserNodes                    42                           len(parser_validation/raw_checks) (not printed)
   \NumQuadMaxRel                     \ensuremath{1.3\times10^{-6}} max |kappa/kappa(mult 1) - 1| over quadrature_convergence rows with mult > 1, Q = 2, 10, 100 GeV (not printed)
   \NumCTHessianPairs                 29                           pdf_hessian_uncertainty/n_members / 2
   \NumCTHessianCL                    90                           100 erf(1/(sqrt(2) pdf_hessian_uncertainty/cl_scale))
   \NumAlphasLow                      0.116                        parser_validation/alphas_mz/CT18NNLO/info - alphas_results.json delta_alphas_grid/2
   \NumAlphasHigh                     0.120                        parser_validation/alphas_mz/CT18NNLO/info + alphas_results.json delta_alphas_grid/2
   \NumMomShareTenXFour               0.6                          shares_Q10_CT18NNLO[1]/momentum_pct (not printed)
   \NumFisherShareTenXFour            7.6                          shares_Q10_CT18NNLO[1]/fisher_pct (not printed)

== calc/positivity_results.json
   command: python3 calc/partJ_positivity.py
   \NumCTMembers                      59                           rows[0]/n_members (not printed)

== calc/threshold_results.json
   command: python3 calc/partO_threshold.py
   \NumKapBelowMb                     3.737                        threshold_mb/one_sided/spline_below/kappa (not printed)
   \NumKapAboveMb                     4.014                        threshold_mb/one_sided/spline_above/kappa (not printed)
   \NumKapBelowMbThreePt              3.724                        threshold_mb/one_sided/three_point_below/kappa (not printed)
   \NumKapAboveMbThreePt              3.938                        threshold_mb/one_sided/three_point_above/kappa (not printed)
   \NumKapBelowMbTwoPt                3.861                        threshold_mb/one_sided/two_point_below/kappa (not printed)
   \NumKapAboveMbTwoPt                3.754                        threshold_mb/one_sided/two_point_above/kappa (not printed)
   \NumMbRise                         1.4                          threshold_mb/tabulated_curve/rises[0]/rise_pct (not printed)
   \NumThresholdScanLo                1.5                          threshold_mb/tabulated_curve/Q[0]
   \NumMbCT                           4.75                         m_b
   \NumThresholdScanN                 72                           len(threshold_mb/tabulated_curve/Q)
   \NumMbRiseQlo                      4.58                         threshold_mb/tabulated_curve/rises[0]/Q_lo (not printed)
   \NumMbRiseQhi                      5.18                         threshold_mb/tabulated_curve/rises[0]/Q_hi (not printed)
   \NumMbOneSidedStep                 7.4                          threshold_mb/one_sided/spline_above/kappa / spline_below/kappa - 1 (not printed)
   \NumMbOneSidedStepThreePt          5.8                          threshold_mb/one_sided/three_point_above/kappa / three_point_below/kappa - 1 (not printed)
   \NumMbOneSidedStepTwoPt            \ensuremath{-2.8}            threshold_mb/one_sided/two_point_above/kappa / two_point_below/kappa - 1 (not printed)

== plan/A25/calc/a25_path.json
   command: cd plan/A25/calc && python3 a25_path.py
   \NumGeoTiltDistA                   0.28                         tilt_distance/A/1e4/distance (a25_path.json with checks_failed empty and MUT NONE)
   \NumGeoTiltDistSteep               0.34                         tilt_distance/steep/1e4/distance (a25_path.json with checks_failed empty and MUT NONE)
   \NumGeoCurvLOTwoA                  0.36                         curvature/A/2/k2_LO (a25_path.json with checks_failed empty and MUT NONE)
   \NumGeoCurvTiltTwoA                0.82                         curvature/A/2/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)
   \NumGeoCurvLOTenA                  0.43                         curvature/A/10/k2_LO (a25_path.json with checks_failed empty and MUT NONE) (not printed)
   \NumGeoCurvTiltTenA                0.72                         curvature/A/10/k2_tilt (a25_path.json with checks_failed empty and MUT NONE) (not printed)
   \NumGeoCurvLOHundredA              0.45                         curvature/A/100/k2_LO (a25_path.json with checks_failed empty and MUT NONE) (not printed)
   \NumGeoCurvTiltHundredA            0.65                         curvature/A/100/k2_tilt (a25_path.json with checks_failed empty and MUT NONE) (not printed)
   \NumGeoCurvLOTenTeVA               0.47                         curvature/A/1e4/k2_LO (a25_path.json with checks_failed empty and MUT NONE)
   \NumGeoCurvTiltTenTeVA             0.60                         curvature/A/1e4/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)
   \NumTransTauHalf                   0.00579                      half_deficit/tau_half (a25_path.json with checks_failed empty and MUT NONE)
   \NumTransQsqHalf                   2.18                         half_deficit/Qsq_half_GeV2 (a25_path.json with checks_failed empty and MUT NONE)
   \NumTransRatio                     50                           half_deficit/ratio_9_31_over_tau_half (a25_path.json with checks_failed empty and MUT NONE)

== plan/A25/calc/pole_length_constant.json
   command: cd plan/A25/calc && python3 pole_length_constant.py
   \NumPoleLengthC                    0.6927                       C (pole_length_constant.json with fails empty and MUT empty) (not printed)

== plan/A25/research/geodesic/geodesic.json
   command: cd plan/A25/research/geodesic && python3 geodesic.py
   \NumGeoLA                          1.261                        inputs/A/rows[start Q0, target 1e4]/L
   \NumGeoDA                          1.226                        inputs/A/rows[start Q0, target 1e4]/D_FR
   \NumGeoBA                          1.253                        inputs/A/rows[start Q0, target 1e4]/int_B_dtau
   \NumGeoTiltLA                      1.307                        inputs/A/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row) (not printed)
   \NumGeoLSteep                      1.070                        inputs/steep/rows[start Q0, target 1e4]/L (not printed)
   \NumGeoDSteep                      1.042                        inputs/steep/rows[start Q0, target 1e4]/D_FR (not printed)
   \NumGeoBSteep                      1.049                        inputs/steep/rows[start Q0, target 1e4]/int_B_dtau (not printed)
   \NumGeoTiltLSteep                  1.091                        inputs/steep/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row) (not printed)
   \NumGeoLValence                    1.495                        inputs/valence/rows[start Q0, target 1e4]/L (not printed)
   \NumGeoDValence                    1.458                        inputs/valence/rows[start Q0, target 1e4]/D_FR (not printed)
   \NumGeoBValence                    1.469                        inputs/valence/rows[start Q0, target 1e4]/int_B_dtau (not printed)
   \NumGeoTiltLValence                1.590                        inputs/valence/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row) (not printed)
   \NumGeoLHardqSteepg                1.007                        inputs/hardq_steepg/rows[start Q0, target 1e4]/L (not printed)
   \NumGeoDHardqSteepg                0.990                        inputs/hardq_steepg/rows[start Q0, target 1e4]/D_FR (not printed)
   \NumGeoBHardqSteepg                0.962                        inputs/hardq_steepg/rows[start Q0, target 1e4]/int_B_dtau (not printed)
   \NumGeoTiltLHardqSteepg            1.030                        inputs/hardq_steepg/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row) (not printed)
   \NumGeoLSoftqHardg                 1.626                        inputs/softq_hardg/rows[start Q0, target 1e4]/L (not printed)
   \NumGeoDSoftqHardg                 1.511                        inputs/softq_hardg/rows[start Q0, target 1e4]/D_FR (not printed)
   \NumGeoBSoftqHardg                 1.464                        inputs/softq_hardg/rows[start Q0, target 1e4]/int_B_dtau (not printed)
   \NumGeoTiltLSoftqHardg             1.684                        inputs/softq_hardg/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row) (not printed)
   \NumGeoExcessA                     2.9                          inputs/A/rows[start Q0, target 1e4]: L / D_FR - 1
   \NumGeoExcessBA                    0.7                          inputs/A/rows[start Q0, target 1e4]: L / int_B_dtau - 1
   \NumGeoExcessMin                   1.7                          min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: L / D_FR - 1
   \NumGeoExcessTwoMin                1.4                          min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start 2, target 1e4]: L / D_FR - 1
   \NumGeoExcessMax                   7.7                          max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: L / D_FR - 1
   \NumGeoExcessTwoMax                5.6                          max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start 2, target 1e4]: L / D_FR - 1
   \NumGeoTiltExcessA                 6.6                          inputs/A/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1
   \NumGeoTiltExcessMin               4.0                          min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1
   \NumGeoTiltExcessMax               11.5                         max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1
   \NumGeoBestBoundMin                93                           min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: max(D_FR, int_B_dtau) / L (not printed)
   \NumGeoBestExcessMax               7.7                          max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: L / max(D_FR, int_B_dtau) - 1

== plan/A25/research/nearsat/ns_regions.json
   command: cd plan/A25/research/nearsat && python3 ns_regions.py
   \NumRegDefSmallTwoA                65                           rows[input A, Q 2]/deficit_share/x<0.0025
   \NumRegMomSmallTwoA                3                            rows[input A, Q 2]/momentum_share/x<0.0025
   \NumRegDefLargeTenTeVA             45                           rows[input A, Q 1e4]/deficit_share/x>0.22
   \NumRegMomLargeTenTeVA             6                            rows[input A, Q 1e4]/momentum_share/x>0.22
   \NumRegEdgeSmall                   0.0025                       x_bins/x<0.0025[1]
   \NumRegEdgeLarge                   0.22                         x_bins/x>0.22[0]

== plan/A25/research/nearsat/ns_scan.json
   command: cd plan/A25/research/nearsat && python3 ns_scan.py
   \NumScanN                          200                          number of distinct (a_q, b_q, a_g, b_g, f_q) in rows[*], asserted equal to the product of the grid sizes, to the number of rows at each of the five scales and to per_scale/<Q>/n
   \NumScanGridAqOne                  \ensuremath{-0.3}            grid/a_q[0] (not printed)
   \NumScanGridAqTwo                  \ensuremath{-0.15}           grid/a_q[1] (not printed)
   \NumScanGridAqFour                 0.3                          grid/a_q[3] (not printed)
   \NumScanGridAqFive                 0.6                          grid/a_q[4] (not printed)
   \NumScanGridAgOne                  \ensuremath{-0.4}            grid/a_g[0] (not printed)
   \NumScanGridAgTwo                  \ensuremath{-0.2}            grid/a_g[1] (not printed)
   \NumScanGridAgFour                 0.3                          grid/a_g[3] (not printed)
   \NumScanGridAgFive                 0.5                          grid/a_g[4] (not printed)
   \NumScanGridFqOne                  0.4                          grid/f_q[0] (not printed)
   \NumScanGridFqTwo                  0.6                          grid/f_q[1] (not printed)
   \NumScanMinQZero                   0.695                        per_scale/Q0/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = Q0
   \NumScanMedianQZero                0.950                        per_scale/Q0/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = Q0 (not printed)
   \NumScanMaxQZero                   0.998                        per_scale/Q0/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = Q0
   \NumScanMinTwo                     0.802                        per_scale/2/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 2
   \NumScanMedianTwo                  0.977                        per_scale/2/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 2 (not printed)
   \NumScanMaxTwo                     0.999                        per_scale/2/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 2
   \NumScanMinTen                     0.882                        per_scale/10/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 10 (not printed)
   \NumScanMedianTen                  0.965                        per_scale/10/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 10 (not printed)
   \NumScanMaxTen                     0.990                        per_scale/10/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 10 (not printed)
   \NumScanMinHundred                 0.916                        per_scale/100/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 100 (not printed)
   \NumScanMedianHundred              0.967                        per_scale/100/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 100 (not printed)
   \NumScanMaxHundred                 0.985                        per_scale/100/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 100 (not printed)
   \NumScanMinTenTeV                  0.941                        per_scale/1e4/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 1e4
   \NumScanMedianTenTeV               0.971                        per_scale/1e4/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 1e4 (not printed)
   \NumScanMaxTenTeV                  0.985                        per_scale/1e4/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 1e4
   \NumScanCountNinetyTen             198                          number of rows[*] with Q = 10 and corr2 >= 0.9, asserted equal to per_scale/10/frac_ge_0p9 x n

== plan/A25/research/theory/t2_lo.json
   command: cd plan/A25/research/theory && python3 t2_lo.py
   \NumLamRateRatioA                  0.44                         rows[input A, Q 2]/points[x 1e-6]/dtau_lambda / rows[input A, Q 2]/beta

== plan/A25/research/theory/t3_transient.json
   command: cd plan/A25/research/theory && python3 t3_transient.py
   \NumTransR                         35.9                         valence_consts/R, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2)
   \NumTransA                         5.28                         valence_consts/A, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2)
   \NumTransCoef                      3330                         valence_consts/C, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2)

== plan/A29/calc/null_slopes.json
   command: python3 plan/A29/calc/null_slopes.py
   \NumNullSqrtXiMin                  0.959                        ranges/sqrt_xi/min (failures empty, MUT empty)
   \NumNullSqrtXiMax                  0.968                        ranges/sqrt_xi/max (failures empty, MUT empty)
   \NumNullXiSqMin                    0.86                         ranges/xi_sq/min (failures empty, MUT empty)
   \NumNullXiSqMax                    0.90                         ranges/xi_sq/max (failures empty, MUT empty)
   \NumNullLnXiMin                    0.83                         ranges/ln_xi/min (failures empty, MUT empty)
   \NumNullLnXiMax                    0.87                         ranges/ln_xi/max (failures empty, MUT empty)
   \NumNullLnOneMinusXMin             0.29                         ranges/ln_1mx/min (failures empty, MUT empty)
   \NumNullLnOneMinusXMax             0.57                         ranges/ln_1mx/max (failures empty, MUT empty)

== plan/A32/calc/slope_powers.json
   command: python3 plan/A32/calc/slope_powers.py
   \NumSlopeSqrtXiHighMin             0.991                        high/0.5/min (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])
   \NumSlopeSqrtXiHighMax             0.998                        high/0.5/max (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])
   \NumSlopeXiHighMin                 0.962                        high/1/min (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])
   \NumSlopeXiHighMax                 0.985                        high/1/max (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])
   \NumSlopePStarHighMin              0.49                         p_star_high/min (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])
   \NumSlopePStarHighMax              0.71                         p_star_high/max (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])
   \NumSlopeSqrtBetterCount           10                           sqrt_better_count (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])
   \NumSlopePScanLo                   0.05                         p_scan/lo (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])
   \NumSlopePScanHi                   3                            p_scan/hi (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])

== plan/additions/A1_kappa_split/a1_scan.json
   command: cd plan/additions/A1_kappa_split && python3 a1_scan.py
   \NumRNLOScan                       0.061                        max_abs_r_NLO
   \NumRNLOScanQ                      5.16                         Q_at_max
   \NumAOneScanN                      152                          n_points

== plan/additions/A1_kappa_split/drift.json
   command: cd plan/additions/A1_kappa_split && python3 a1_drift.py
   \NumAOneMThree                     0.74                         the value of largest magnitude, with its sign, of B3/M3/{k} over k in ['2.0', '5.0', '10.0', '100.0'] (not printed)
   \NumAOneMSix                       \ensuremath{-1.18}           the value of largest magnitude, with its sign, of B3/M6/{k} over k in ['2.0', '5.0', '10.0', '100.0'] (not printed)
   \NumAOneAsChange                   10                           factor in B3/definitions/M6 ("a -> 1.10 a") minus one (not printed)
   \NumAOneNNLOGridMax                0.05                         max over 10.0 and 100.0 of |B2/CT18NNLO NLO formula/<Q>/ratio - 1|

== plan/additions/A1_kappa_split/kernel.json
   command: cd plan/additions/A1_kappa_split && python3 a1_kernel.py
   \NumCOnePrimeSigma                 \ensuremath{-10.5904}        nf/5/c1prime/Sigma_routeA
   \NumCOnePrimeG                     \ensuremath{-15.2841}        nf/5/c1prime/g_routeA
   \NumCOnePrimeSigmaNfFour           \ensuremath{-12.1300}        nf/4/c1prime/Sigma_routeA
   \NumCOnePrimeGNfFour               \ensuremath{-18.5511}        nf/4/c1prime/g_routeA
   \NumCOnePrimeRoutes                \ensuremath{1.1\times10^{-7}} nf/5/K2/c1_routes_rel_diff_max (not printed)

== plan/additions/A1_kappa_split/recheck/rc_kernel.json
   command: cd plan/additions/A1_kappa_split/recheck && python3 rc_kernel.py
   \NumCOnePrimeESWDigits             25                           min number of significant digits of the equal strings kernel.json nf/{4,5}/c1prime/{Sigma,g}_routeA and rc_kernel.json nf/{4,5}/c1prime/{Sigma,g} (0 if any pair differs) (not printed)

== plan/additions/A3_resummed/results/negative_nodes.json
   command: cd plan/additions/A3_resummed/code && python3 negative_nodes.py
   \NumSxNegXFixed                    0.87                         sets/fixed_order/first_negative_x (not printed)
   \NumSxNegQFixed                    6                            sets/fixed_order/largest_Q_negative_GeV (not printed)
   \NumSxNegXRes                      0.89                         sets/resummed/first_negative_x (not printed)
   \NumSxNegQRes                      6                            sets/resummed/largest_Q_negative_GeV (not printed)

== plan/additions/A3_resummed/results/observation.json
   command: cd plan/additions/A3_resummed/code && python3 observe_dkappa.py
   \NumResObsTwo                      \ensuremath{-5.91}           rows[0]/dkappa_rel
   \NumResObsOverSigIdxTwo            2.62                         |rows[0]/dkappa_rel| / rows[0]/replicas/sigma_diff_paired (not printed)
   \NumResObsOverSigIndTwo            2.23                         |rows[0]/dkappa_rel| / rows[0]/replicas/sigma_indep (not printed)
   \NumResObsThree                    \ensuremath{-4.75}           rows[1]/dkappa_rel (not printed)
   \NumResObsOverSigIdxThree          3.12                         |rows[1]/dkappa_rel| / rows[1]/replicas/sigma_diff_paired (not printed)
   \NumResObsOverSigIndThree          2.52                         |rows[1]/dkappa_rel| / rows[1]/replicas/sigma_indep (not printed)
   \NumResObsFive                     \ensuremath{-2.94}           rows[2]/dkappa_rel (not printed)
   \NumResObsOverSigIdxFive           2.11                         |rows[2]/dkappa_rel| / rows[2]/replicas/sigma_diff_paired (not printed)
   \NumResObsOverSigIndFive           1.78                         |rows[2]/dkappa_rel| / rows[2]/replicas/sigma_indep (not printed)
   \NumResObsTen                      \ensuremath{-3.22}           rows[3]/dkappa_rel (not printed)
   \NumResObsOverSigIdxTen            3.28                         |rows[3]/dkappa_rel| / rows[3]/replicas/sigma_diff_paired (not printed)
   \NumResObsOverSigIndTen            2.57                         |rows[3]/dkappa_rel| / rows[3]/replicas/sigma_indep (not printed)
   \NumResObsThirty                   \ensuremath{-2.64}           rows[4]/dkappa_rel (not printed)
   \NumResObsOverSigIdxThirty         3.46                         |rows[4]/dkappa_rel| / rows[4]/replicas/sigma_diff_paired (not printed)
   \NumResObsOverSigIndThirty         2.69                         |rows[4]/dkappa_rel| / rows[4]/replicas/sigma_indep (not printed)
   \NumResObsHundred                  \ensuremath{-2.31}           rows[5]/dkappa_rel
   \NumResObsOverSigIdxHundred        3.47                         |rows[5]/dkappa_rel| / rows[5]/replicas/sigma_diff_paired (not printed)
   \NumResObsOverSigIndHundred        2.73                         |rows[5]/dkappa_rel| / rows[5]/replicas/sigma_indep (not printed)
   \NumResObsOverSigIdxMin            2.1                          min over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_diff_paired (not printed)
   \NumResObsOverSigIdxMax            3.5                          max over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_diff_paired (not printed)
   \NumResObsOverSigIndMin            1.8                          min over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_indep (not printed)
   \NumResObsOverSigIndMax            2.7                          max over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_indep (not printed)
   \NumResPairSpreadTwo               2.3                          rows[0]/replicas/sigma_diff_paired (not printed)
   \NumResPairSpreadTen               1.0                          rows[3]/replicas/sigma_diff_paired (not printed)
   \NumResPairSpreadHundred           0.7                          rows[5]/replicas/sigma_diff_paired (not printed)
   \NumResWindowHi                    0.8                          window_breaks[4]
   \NumResQThirty                     30                           Qs[4] (not printed)
   \NumResMb                          4.92                         identity/NNPDF31sx_nnlonllx_as_0118/mb (not printed)
   \NumResDistMb                      0.08                         Qs[2] - identity/<nnlonllx>/mb (not printed)

== plan/additions/REPORT_ADDITIONS_checks.json
   command: cd plan/additions && python3 REPORT_ADDITIONS_checks.py
   \NumRNLOMax                        0.050                        A1/max_abs_r_NLO
   \NumRLOTwo                         13.47                        A1/per_Q[0]/r_LO
   \NumRLOFive                        7.96                         A1/per_Q[1]/r_LO
   \NumRLOTen                         6.59                         A1/per_Q[2]/r_LO
   \NumRLOHundred                     4.26                         A1/per_Q[3]/r_LO
   \NumFinitePartTwo                  10.9                         |A1/per_Q[0]/finite_part_over_pred_NLO|
   \NumFinitePartHundred              2.6                          |A1/per_Q[3]/finite_part_over_pred_NLO|
   \NumRNLOTwo                        \ensuremath{-0.003}          A1/per_Q[0]/r_NLO_recomputed
   \NumRNLOFive                       0.050                        A1/per_Q[1]/r_NLO_recomputed
   \NumRNLOTen                        \ensuremath{-0.008}          A1/per_Q[2]/r_NLO_recomputed
   \NumRNLOHundred                    \ensuremath{-0.029}          A1/per_Q[3]/r_NLO_recomputed

== plan/analytic/candidates/S4/s4_d1_ct18.json
   command: cd plan/analytic/candidates/S4 && python3 s4_d1_ct18.py
   \NumSaddleRatioTwo                 3.41                         kappa[0]/saddle / kappa[0]/exact (not printed)
   \NumSaddleRatioTen                 1.43                         kappa[2]/saddle / kappa[2]/exact (not printed)
   \NumSaddleRatioHundred             1.20                         kappa[4]/saddle / kappa[4]/exact (not printed)
   \NumSaddleSmallRatioTwo            1.85                         kappa[1]/saddle / kappa[1]/exact (not printed)
   \NumSaddleSmallRatioTen            1.21                         kappa[3]/saddle / kappa[3]/exact (not printed)
   \NumSaddleSmallRatioHundred        1.11                         kappa[5]/saddle / kappa[5]/exact (not printed)
   \NumSaddleMidRatioTwo              1.09                         small_x_detail/kappa_mid[0]/saddle_over_exact (not printed)
   \NumSaddleLocalExpTwo              0.03                         small_x_detail/local_exponent[0]/lamP (not printed)

== plan/analytic/verify/A3_inference/a3_inference.json
   command: cd plan/analytic/verify/A3_inference && python3 a3_inference.py
   \NumResKAKBMax                     0.040                        max over compare_A3[0..2] (2, 10, 100 GeV) of |here_K_A - here_K_B| (not printed)
   \NumResAddUpMax                    0.053                        max over 2, 10, 100 GeV of |central/Q/<Q>/obs - compare_A3[j]/here_I_A - compare_A3[j]/here_K_B| (not printed)
   \NumResKAKBVarMaxTwo               0.50                         max over variants[*]/Q/2.0 of |K_A - K_B| (asserts min K_B < 0 < max K_B over the variants at 2.0 GeV) (not printed)
   \NumResAddUpVarMaxTwo              0.47                         max over variants[*]/Q/2.0 of |addup_resid| (asserts min K_B < 0 < max K_B over the variants at 2.0 GeV) (not printed)
   \NumResVarCheckMaxTen              0.10                         max over variants[*]/Q/10.0 of |K_A - K_B| and |addup_resid| (asserts min K_B < 0 < max K_B over the variants at 10.0 GeV) (not printed)
   \NumResIATwo                       \ensuremath{-5.70}           compare_A3[0]/here_I_A (not printed)
   \NumResKATwo                       \ensuremath{-0.23}           compare_A3[0]/here_K_A (not printed)
   \NumResIAShareTwo                  96                           compare_A3[0]/here_IA_share (not printed)
   \NumResKAShareTwo                  3.9                          compare_A3[0]/here_KA_share (not printed)
   \NumResWidthTermTwo                \ensuremath{-6.23}           central/Q/2.0/parts_obs/m_dln_sd (not printed)
   \NumResIATen                       \ensuremath{-3.26}           compare_A3[1]/here_I_A (not printed)
   \NumResKATen                       0.04                         compare_A3[1]/here_K_A (not printed)
   \NumResIAShareTen                  101                          compare_A3[1]/here_IA_share (not printed)
   \NumResKAShareTen                  \ensuremath{-1.3}            compare_A3[1]/here_KA_share (not printed)
   \NumResWidthTermTen                \ensuremath{-3.60}           central/Q/10.0/parts_obs/m_dln_sd (not printed)
   \NumResIAHundred                   \ensuremath{-2.46}           compare_A3[2]/here_I_A (not printed)
   \NumResKAHundred                   0.16                         compare_A3[2]/here_K_A (not printed)
   \NumResIAShareHundred              107                          compare_A3[2]/here_IA_share (not printed)
   \NumResKAShareHundred              \ensuremath{-6.8}            compare_A3[2]/here_KA_share (not printed)
   \NumResWidthTermHundred            \ensuremath{-2.47}           central/Q/100.0/parts_obs/m_dln_sd (not printed)
   \NumResKAVarLoTen                  \ensuremath{-0.09}           variant_range/10.0/K_A/min (not printed)
   \NumResKAVarHiTen                  0.04                         variant_range/10.0/K_A/max (not printed)
   \NumResNVariants                   27                           variant_range/10.0/K_A/n (not printed)
   \NumResReconMax                    1.0                          central/fit/maxres_A (not printed)
   \NumResReconRms                    0.3                          central/fit/rmsres_A (not printed)
   \NumResFitFloor                    0.01                         config/central/floor (not printed)
   \NumResIAShareVarLoTwo             92                           min over variants[*]/Q/2.0/I_A divided by central/Q/2.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration) (not printed)
   \NumResIAShareVarHiTwo             98                           max over variants[*]/Q/2.0/I_A divided by central/Q/2.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration) (not printed)
   \NumResIAShareVarLoTen             97                           min over variants[*]/Q/10.0/I_A divided by central/Q/10.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration) (not printed)
   \NumResIAShareVarHiTen             101                          max over variants[*]/Q/10.0/I_A divided by central/Q/10.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration) (not printed)
   \NumResIAShareVarLoHundred         102                          min over variants[*]/Q/100.0/I_A divided by central/Q/100.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration) (not printed)
   \NumResIAShareVarHiHundred         107                          max over variants[*]/Q/100.0/I_A divided by central/Q/100.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration) (not printed)

== plan/analytic/verify/S1_repaired/own_extend.json
   command: cd plan/analytic/verify/S1_repaired && python3 own_extend.py
   \NumFourPtTOne                     0.0283032                    T1/fits/4pt_32-256 (not printed)
   \NumFourPtTTwo                     0.0283034                    T2/fits/4pt_32-256 (not printed)
   \NumFourPtPQ                       0.0283012                    PQ/fits/4pt_32-256 (not printed)
   \NumFitZetaOne                     32                           float of key [1] of T1/v (not printed)
   \NumFitZetaTwo                     64                           float of key [2] of T1/v (not printed)
   \NumFitZetaThree                   128                          float of key [3] of T1/v (not printed)
   \NumFitZetaFour                    256                          float of key [4] of T1/v (not printed)

== plan/analytic/verify/lo_curve/design_summary.json
   command: cd plan/analytic/verify/lo_curve && python3 summary.py
   \NumMbStepLO                       1.26                         mb_step_A/rel_step
   \NumCovXiDelta                     0.067875                     mb_step_A/cov_xi_delta (not printed)
   \NumElevenXg                       0.067875                     mb_step_A/eleven_72_xg (not printed)
   \NumJumpKappaSq                    0.293                        mb_step_A/jump_kappa2 (not printed)
   \NumWinBelowJTwoHundred            0.345                        1 - rows[3]/kappa_W_LO / rows[3]/sqrtJ2
   \NumWinBelowJTwoTenTeV             1.343                        1 - rows[4]/kappa_W_LO / rows[4]/sqrtJ2
   \NumWinAboveJTwoTwo                0.6                          rows[0]/kappa_W_LO / rows[0]/sqrtJ2 - 1
   \NumWinAboveJTwoFive               0.3                          rows[1]/kappa_W_LO / rows[1]/sqrtJ2 - 1
   \NumWinAboveJTwoTen                0.1                          rows[2]/kappa_W_LO / rows[2]/sqrtJ2 - 1
   \NumOrderPartTwo                   15.2                         rows[0]/decomp_order_part_NNLO_W_minus_LO_W / rows[0]/kappa (not printed)
   \NumOrderPartTenTeV                1.90                         rows[4]/decomp_order_part_NNLO_W_minus_LO_W / rows[4]/kappa (not printed)
   \NumWindowPartTenTeV               \ensuremath{-1.71}           rows[4]/decomp_window_part_LO_W_minus_LO_full / rows[4]/kappa (not printed)
   \NumKappaLOCurveTwo                3.937                        rows[0]/kappa (not printed)
   \NumKappaLOCurveTen                3.165                        rows[2]/kappa (not printed)
   \NumKappaLOCurveHundred            2.710                        rows[3]/kappa (not printed)
   \NumKappaLOCurveTenTeV             2.335                        rows[4]/kappa (not printed)
   \NumCTContSens                     \ensuremath{5.9\times10^{-5}} max over A_xc1e-5, A_xc1e-7, A_lam+0.1, A_lam-0.1 and Q of |variant_rel_change/<k>/<Q>|
   \NumWindowPartTwo                  \ensuremath{-0.045}          rows[0]/decomp_window_part_LO_W_minus_LO_full / rows[0]/kappa (not printed)

== plan/analytic/verify/lo_curve/pilot.json
   command: cd plan/analytic/verify/lo_curve && python3 pilot.py
   \NumCTContXu                       0.98                         options/A/xu
   \NumCTContPowShift                 0.1                          options/A_lam+0.1/lam_shift

== plan/novelty/inv_checks.json
   command: cd plan/novelty && python3 inv_checks.py
   \NumMu                             1.4945                       nf5/mu
   \NumD                              3.5893                       nf5/D
   \NumLambdaThree                    10.238                       nf5/Lambda3
   \NumDTau                           13.759                       nf5/Dtau (not printed)
   \NumDriftLo                        3.3865                       nf5/drift_lo
   \NumDriftHi                        7.9252                       nf5/drift_hi
   \NumDriftHiNfThree                 7.6196                       nf3/drift_hi
   \NumDriftHiNfFour                  7.7724                       nf4/drift_hi
   \NumDriftHiNfSix                   8.0779                       nf6/drift_hi
   \NumElevenSeventyTwo               0.1528                       nf5/drift_hi - nf4/drift_hi (not printed)
   \NumTauConst                       1.5445                       nf5/tau_const
   \NumAkappa                         3.024                        nf5/A_kappa
   \NumAL                             1.578                        nf5/A_L
   \NumAapp                           0.0283                       nf5/a (not printed)
   \NumAGauss                         0.803                        nf5/a_Gauss (not printed)
   \NumRsq                            0.0352                       nf5/r2 (not printed)
   \NumR                              \ensuremath{-0.1877}         nf5/r (not printed)
   \NumFtwo                           4.687                        nf5/F2_closed (not printed)
   \NumMuNfThree                      1.3546                       nf3/mu
   \NumDNfThree                       3.1501                       nf3/D
   \NumLambdaThreeNfThree             7.658                        nf3/Lambda3
   \NumAkappaNfThree                  3.434                        nf3/A_kappa
   \NumALNfThree                      1.526                        nf3/A_L
   \NumTauConstNfThree                1.6190                       nf3/tau_const
   \NumAappNfThree                    0.0018                       nf3/a (not printed)
   \NumRNfThree                       \ensuremath{-0.0455}         nf3/r (not printed)
   \NumMuNfFour                       1.4143                       nf4/mu
   \NumDNfFour                        3.3623                       nf4/D
   \NumLambdaThreeNfFour              8.962                        nf4/Lambda3
   \NumAkappaNfFour                   3.214                        nf4/A_kappa
   \NumALNfFour                       1.543                        nf4/A_L
   \NumTauConstNfFour                 1.5744                       nf4/tau_const
   \NumAappNfFour                     0.0123                       nf4/a (not printed)
   \NumRNfFour                        \ensuremath{-0.1212}         nf4/r (not printed)
   \NumMuNfSix                        1.5984                       nf6/mu
   \NumDNfSix                         3.8520                       nf6/D
   \NumLambdaThreeNfSix               11.544                       nf6/Lambda3
   \NumAkappaNfSix                    2.850                        nf6/A_kappa
   \NumALNfSix                        1.629                        nf6/A_L
   \NumTauConstNfSix                  1.5236                       nf6/tau_const
   \NumAappNfSix                      0.0447                       nf6/a (not printed)
   \NumRNfSix                         \ensuremath{-0.2435}         nf6/r (not printed)

== plan/saturation/decision/d1_out.json
   command: cd plan/saturation/decision && python3 d1_constants_and_counterexamples.py
   \NumMuTau                          5.7290                       mu_tau
   \NumMtwo                           9.072                        M2 (not printed)
   \NumANoMem                         0.366                        a0_zeta (not printed)
   \NumMthree                         26.30                        M3 (not printed)
   \NumAappSeven                      0.0283036                    a_zeta (not printed)
   \NumRZeroFlavorAveraged            \ensuremath{-0.8312}         r0 (not printed)

== plan/saturation/decision/d2_rows.json
   command: cd plan/saturation/decision && python3 d2_lo_corr.py
   \NumCorrSqHardqSteepg              0.907                        [10]/corr2
   \NumCorrSqSoftqHardg               0.721                        [11]/corr2
   \NumGaussSoftqHardg                0.764                        [11]/gauss_corr2
   \NumJTwoOverITwo                   0.9986                       1 - Rperp_over_I of the d2_rows.json row with input A, nf 5, Q 2 (not printed)
   \NumJTwoOverITenTeV                0.9962                       1 - Rperp_over_I of the d2_rows.json row with input A, nf 5, Q 10000 (not printed)
   \NumRlowTwo                        1.0035                       1 + P2KG of the d2_rows.json row with input A, nf 5, Q 2 (not printed)
   \NumRlowTenTeV                     1.0159                       1 + P2KG of the d2_rows.json row with input A, nf 5, Q 10000 (not printed)

== plan/saturation/decision/d3_out.json
   command: cd plan/saturation/decision && python3 d3_ct18_and_hashes.py
   \NumCorrSqCTLOMin                  0.977                        min of {i}/corr2 over i in ['2', '5', '10', '100', '1e4']
   \NumCorrSqCTLOMax                  0.988                        max of {i}/corr2 over i in ['2', '5', '10', '100', '1e4']

== plan/saturation/dglap/s9_summary.json
   command: cd plan/saturation/dglap && python3 s9_summary.py
   \NumCorrSqMin                      0.948                        min over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2
   \NumCorrSqMax                      0.995                        max over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2
   \NumGaussCorrSqMin                 0.373                        min over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field gauss
   \NumGaussCorrSqMax                 0.762                        max over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field gauss
   \NumCorrSqSteepQZero               0.940                        steep[0]/corr2
   \NumCorrSqMinPct                   94.8                         min over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2
   \NumCorrSqMaxPct                   99.5                         max over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2 (not printed)

== plan/saturation/recheck/r2_constants.json
   command: cd plan/saturation/recheck && python3 r2_constants.py
   \NumDgOverDq                       2.34                         tau_units/d_g / tau_units/d_q (not printed)
   \NumDeltaInf                       2.0677                       tau_units/Delta_inf (not printed)
   \NumRZeroOne                       1.0275                       nf_zeros[0] (not printed)
   \NumRZeroTwo                       2.3916                       nf_zeros[1] (not printed)
   \NumFtwoOverD                      0.341                        nf_table/5/F2D (not printed)
   \NumFtwoOverDNfThree               0.313                        nf_table/3/F2D (not printed)
   \NumFtwoOverDNfFour                0.331                        nf_table/4/F2D (not printed)
   \NumFtwoOverDNfSix                 0.345                        nf_table/6/F2D (not printed)

== plan/story/chain/chain_asymptotic.json
   command: cd plan/story/chain && python3 chain_asymptotic.py
   \NumZetaRZetaOneTwoEight           0.0291                       rows[5]/zR (not printed)
   \NumZetaLargeEval                  128                          rows[5]/zeta (not printed)

== plan/story/chain/chain_forms.json
   command: cd plan/story/chain && python3 chain_forms.py
   (App B display)                    (no macro)                   number of stored checks when the failures list is empty (negative count of failures otherwise)

== plan/story/chain/chain_numeric.json
   command: cd plan/story/chain && python3 chain_numeric.py
   \NumKappaATwo                      3.640                        rows[0]/kappa (not printed)
   \NumBATwo                          3.631                        rows[0]/B (not printed)
   \NumKappaJointATwo                 3.940                        rows[0]/kappa_joint (not printed)
   \NumKappaWATwo                     3.637                        rows[0]/kappa_W (not printed)
   \NumZetaRminusOneATwo              0.0008                       rows[0]/zeta * (1/rows[0]/corr^2 - 1) (not printed)
   \NumAsymOverKappaTwo               2.06                         rows[0]/Akappa_over_sqrtzeta / rows[0]/kappa
   \NumKappaATen                      2.876                        rows[1]/kappa (not printed)
   \NumBATen                          2.855                        rows[1]/B (not printed)
   \NumKappaJointATen                 3.014                        rows[1]/kappa_joint (not printed)
   \NumKappaWATen                     2.863                        rows[1]/kappa_W (not printed)
   \NumZetaRminusOneATen              0.0104                       rows[1]/zeta * (1/rows[1]/corr^2 - 1) (not printed)
   \NumAsymOverKappaTen               1.26                         rows[1]/Akappa_over_sqrtzeta / rows[1]/kappa (not printed)
   \NumKappaAHundred                  2.473                        rows[2]/kappa (not printed)
   \NumBAHundred                      2.450                        rows[2]/B (not printed)
   \NumKappaJointAHundred             2.600                        rows[2]/kappa_joint (not printed)
   \NumKappaWAHundred                 2.443                        rows[2]/kappa_W (not printed)
   \NumZetaRminusOneAHundred          0.0218                       rows[2]/zeta * (1/rows[2]/corr^2 - 1) (not printed)
   \NumAsymOverKappaHundred           1.14                         rows[2]/Akappa_over_sqrtzeta / rows[2]/kappa (not printed)
   \NumKappaATenTeV                   2.145                        rows[3]/kappa (not printed)
   \NumBATenTeV                       2.124                        rows[3]/B (not printed)
   \NumKappaJointATenTeV              2.258                        rows[3]/kappa_joint (not printed)
   \NumKappaWATenTeV                  2.084                        rows[3]/kappa_W (not printed)
   \NumZetaRminusOneATenTeV           0.0339                       rows[3]/zeta * (1/rows[3]/corr^2 - 1) (not printed)
   \NumAsymOverKappaTenTeV            1.08                         rows[3]/Akappa_over_sqrtzeta / rows[3]/kappa
   \NumZetaTenTeV                     1.71                         rows[3]/zeta
   \NumZetaTwo                        0.163                        rows[0]/zeta (not printed)
   \NumKappaWTenTeVA                  2.0838                       rows[3]/kappa_W
   \NumBTenTeVA                       2.1244                       rows[3]/B
   \NumZetaTen                        0.69                         rows[1]/zeta
   \NumZetaHundred                    1.16                         rows[2]/zeta

== plan/story/chain/check/ck_num_table_input_steep.json
   command: cd plan/story/chain/check && INPUT=steep python3 ck_num.py table
   \NumKappaSteepTwo                  2.902                        rows[0]/kappa (not printed)
   \NumBSteepTwo                      2.826                        rows[0]/B (not printed)
   \NumKappaSteepTen                  2.448                        rows[1]/kappa (not printed)
   \NumBSteepTen                      2.401                        rows[1]/B (not printed)
   \NumKappaSteepHundred              2.176                        rows[2]/kappa (not printed)
   \NumBSteepHundred                  2.140                        rows[2]/B (not printed)
   \NumKappaSteepTenTeV               1.937                        rows[3]/kappa (not printed)
   \NumBSteepTenTeV                   1.910                        rows[3]/B (not printed)

== plan/story/chain/check/ck_num_table_input_valence.json
   command: cd plan/story/chain/check && INPUT=valence python3 ck_num.py table
   \NumKappaValenceHundred            2.751                        rows[2]/kappa (not printed)
   \NumBValenceHundred                2.704                        rows[2]/B (not printed)
   \NumKappaValenceTenTeV             2.332                        rows[3]/kappa (not printed)
   \NumBValenceTenTeV                 2.289                        rows[3]/B (not printed)

== plan/story/chain/zeta_lambda.json
   command: cd plan/story/chain && python3 zeta_lambda.py
   \NumLambdaAlt                      0.088                        rows/alternative/Lambda_GeV
   \NumAlphasMZAlt                    0.118                        rows/alternative/alphas_MZ
   \NumZetaAltTen                     0.53                         rows/alternative/zeta/10
   \NumZetaAltHundred                 0.93                         rows/alternative/zeta/100
   \NumZetaAltTenTeV                  1.43                         rows/alternative/zeta/10000

== plan/v1/clarity/calc/corr_rows_extra.json
   command: cd plan/v1/clarity/calc && python3 corr_rows_extra.py
   \NumCorrSqSoftqHardgTen            0.823                        softq_hardg/10/corr2, asserted to rise over Q in ['2', '10', '100', '10000']
   \NumCorrSqSoftqHardgHundred        0.875                        softq_hardg/100/corr2, asserted to rise over Q in ['2', '10', '100', '10000']
   \NumCorrSqSoftqHardgTenTeV         0.918                        softq_hardg/10000/corr2, asserted to rise over Q in ['2', '10', '100', '10000']
   \NumCorrSqHardqSteepgMin           0.907                        min of <input>/<Q>/corr2 over input in ['hardq_steepg'], Q in ['2', '10', '100', '10000']
   \NumCorrSqHardqSteepgMax           0.922                        max of <input>/<Q>/corr2 over input in ['hardq_steepg'], Q in ['2', '10', '100', '10000']
   \NumCorrSqExtraMin                 0.721                        min of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']
   \NumCorrSqExtraMax                 0.922                        max of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']
   \NumCorrSqExtraMinPct              72.1                         min of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']
   \NumCorrSqExtraMaxPct              92.2                         max of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']

== plan/v1/clarity/calc/softq_q0.json
   command: cd plan/v1/clarity/calc && python3 softq_q0.py
   \NumCorrSqSoftqHardgQZero          0.660                        softq_hardg/corr2

== plan/v1/neyman/print/kde_fine.json
   command: cd plan/v1/neyman/print && python3 kde_fine.py
   \NumBandwidthShiftTenHi            0.0007                       max over bandwidth x0.5, x2, Q^2 = 10, 35, 500 GeV^2 and both ends of |end_shift_vs_baseline/<b>/stencil3|<q>[i]| (not printed)

== plan/v1/neyman/print/kde_fine_other.json
   command: cd plan/v1/neyman/print && python3 kde_fine_other.py
   \NumOtherEstTailMax                0                            max of null_tails/<cell>/n_tail over local_lin|10.0, local_lin|35.0, local_quad|10.0, local_quad|35.0, stencil3_dlnx|35.0 (not printed)
   \NumPNullDlnxTen                   0.30                         null_tails/stencil3_dlnx|10.0/p (not printed)
   \NumPNullDlnxTenSd                 0.0015                       null_tails/stencil3_dlnx|10.0/binomial_sd (not printed)

== plan/v1/neyman/print/print_values.json
   command: cd plan/v1/neyman/print && python3 print_values.py
   \NumCoverageGlobalShapesWorst      0.674                        min over members, between_members and NNPDF40, MSHT20 of coverage/per_truth_shape/<w>|feldman_cousins|belt_shape_interval/<shape>/min (not printed)
   \NumClassSMean                     0.71                         coverage/members|feldman_cousins|S|global_fit_truths/mean (not printed)
   \NumClassSMax                      0.78                         coverage/members|feldman_cousins|S|global_fit_truths/max (not printed)

== repro/results/calibration.json
   command: python3 repro/code/taskE_calibration.py
   \NumPNullTen                       0.48                         (round(data/W/stencil3/10.0/fraction_of_A0_belt_at_or_above_data x config/M_belt) + 1)/(config/M_belt + 1) (not printed)
   \NumVCalTen                        0.0126                       quoted_values/table/stencil3/10.0/v_calibrated/mean (not printed)
   \NumVCalLoTen                      0                            quoted_values/table/stencil3/10.0/fc_68_lo/mean (not printed)
   \NumVCalHiTen                      0.07                         quoted_values/table/stencil3/10.0/fc_68_hi/mean (not printed)
   \NumVCalThirtyFive                 0.069                        quoted_values/table/stencil3/35.0/v_calibrated/mean (not printed)
   \NumVCalLoThirtyFive               0.056                        quoted_values/table/stencil3/35.0/fc_68_lo/mean (not printed)
   \NumVCalHiThirtyFive               0.084                        quoted_values/table/stencil3/35.0/fc_68_hi/mean (not printed)
   \NumPNullFiveHundred               0.71                         (round(data/W/stencil3/500.0/fraction_of_A0_belt_at_or_above_data x config/M_belt) + 1)/(config/M_belt + 1) (not printed)
   \NumVCalFiveHundred                0                            quoted_values/table/stencil3/500.0/v_calibrated/mean (not printed)
   \NumVCalLoFiveHundred              0                            quoted_values/table/stencil3/500.0/fc_68_lo/mean (not printed)
   \NumVCalHiFiveHundred              0.02                         quoted_values/table/stencil3/500.0/fc_68_hi/mean (not printed)
   \NumVCalTenMCSd                    0.0002                       quoted_values/table/stencil3/10.0/v_calibrated/sd_of_mean (not printed)
   \NumGapQuadTenMin                  0.0003                       min over the 8 belts (check7_belt_seed_replicas/table/local_quad and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_quad lower end) - (stencil3 upper end), rounded down to four decimals (not printed)
   \NumGapQuadTenMax                  0.0014                       max over the 8 belts (check7_belt_seed_replicas/table/local_quad and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_quad lower end) - (stencil3 upper end), rounded up to four decimals (not printed)
   \NumGapLinTenMin                   0.0044                       min over the 8 belts (check7_belt_seed_replicas/table/local_lin and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_lin lower end) - (stencil3 upper end), rounded down to four decimals (not printed)
   \NumGapLinTenMax                   0.0056                       max over the 8 belts (check7_belt_seed_replicas/table/local_lin and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_lin lower end) - (stencil3 upper end), rounded up to four decimals (not printed)
   \NumNBelts                         8                            quoted_values/table/stencil3/10.0/v_calibrated/n_belts (not printed)
   \NumBeltSpacing                    0.00625                      config/A_spacing (not printed)
   \NumBeltSets                       100000                       config/M_belt (not printed)
   \NumPNullBeltSdMax                 0.0016                       max over Q^2 = 10, 500 GeV^2 of sqrt(f (1 - f)/config/M_belt), f = data/W/stencil3/<Q^2>/fraction_of_A0_belt_at_or_above_data (not printed)
   \NumCoverageSets                   100000                       config/N_coverage (not printed)
   \NumCoverageMean                   0.680                        check5_coverage/summary/feldman_cousins|belt_shape/in_class_mean_A_positive (not printed)
   \NumCoverageWorst                  0.677                        check5_coverage/summary/feldman_cousins|belt_shape/in_class_min_A_positive (not printed)
   \NumCoverageMidMean                0.680                        check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/in_class_mean (not printed)
   \NumCoverageMidWorst               0.675                        check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/in_class_min (not printed)
   \NumCoverageMidN                   840                          check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/n_points_in_class (not printed)
   \NumCoverageSdPoint                0.0015                       config/sd_binomial_at_CL_N_cov (not printed)
   \NumCoverageSdComb                 0.0021                       config/sd_combined (not printed)
   \NumPassThreshold                  0.6717                       config/coverage_gate_value (not printed)
   \NumPassMargin                     0.0083                       config/CL - config/coverage_gate_value (not printed)
   \NumPPassSixFive                   \ensuremath{1.7\times10^{-47}} config/P_pass_one_point_if_true_coverage_0.65 (not printed)
   \NumPPassSixSeven                  0.13                         config/P_pass_one_point_if_true_coverage_0.67 (not printed)
   \NumCoverageCentralZero            0.84                         check5_coverage/summary/central|belt_shape/in_class_mean_A0 (not printed)
   \NumCoverageOutsideX               0.583                        check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key "x" (the key holds a slash, so it is read by a function) (not printed)
   \NumCoverageOutsideLnSq            0.658                        check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key "ln(1/x)^2" (the key holds a slash, so it is read by a function) (not printed)
   \NumCoverageOutsideLn              0.670                        check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key "ln(1/x)" (the key holds a slash, so it is read by a function) (not printed)
   \NumCoverageOutsideAlt             0.613                        check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key "alternating" (the key holds a slash, so it is read by a function) (not printed)
   \NumCoverageOutsideRandom          0.617                        check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key "random" (the key holds a slash, so it is read by a function) (not printed)
   \NumOutsideN                       240                          number of check5_coverage/table/<shape>/<A>/<estimator>/<Q^2>/feldman_cousins|belt_shape/coverage over the shapes outside config/shape_classes/G (any_shape excluded) and A > 0 (not printed)
   \NumOutsideBelow                   57                           number below config/coverage_gate_value of check5_coverage/table/<shape>/<A>/<estimator>/<Q^2>/feldman_cousins|belt_shape/coverage over the shapes outside config/shape_classes/G (any_shape excluded) and A > 0 (not printed)
   \NumHalfSpacingCoverageDiff        0.0054                       check10_half_spacing/max_abs_accepted_set_coverage_diff (not printed)
   \NumHalfSpacingCoverageGrid        0.676                        check10_half_spacing/table/<cell>/coverage/<A>/grid/accepted_set at the truth of largest |half_minus_grid_accepted_set| (local_lin|10.0, A=0.115625) (not printed)
   \NumHalfSpacingCoverageHalf        0.681                        check10_half_spacing/table/<cell>/coverage/<A>/half_grid/accepted_set at the truth of largest |half_minus_grid_accepted_set| (local_lin|10.0, A=0.115625) (not printed)
   \NumHalfSpacingNTruths             6                            len(check10_half_spacing/A_truths) (not printed)
   \NumHalfSpacingEndDiff             \ensuremath{4.8\times10^{-6}} check10_half_spacing/max_abs_end_diff (not printed)
   \NumMemberAtEndDiff                \ensuremath{5.2\times10^{-6}} check9_exact_members_at_data_ends/worst_abs_end_shift (not printed)
   \NumReestimatedMaxDiff             0.0020                       max over Q^2 and A of |check8_reestimated_inputs/table/stencil3/<q>/by_A/<A>/paired_difference| (not printed)
   \NumReestimatedSets                2000                         config/N_reestimated_inputs (not printed)
   \NumReestimatedBeltSets            20000                        config/M_belt_reestimated_inputs (not printed)
   \NumOldProcZeroSpread              \NumOldProcZeroSpreadTen{}, \NumOldProcZeroSpreadThirtyFive{}, and \NumOldProcZeroSpreadFiveHundred{} max over Q^2 = 10, 35, 500 GeV^2 of A15_procedure_on_zero_spread/per_scale/<Q^2>/mean_v_corr_eq_bias (not printed)
   \NumOldProcZeroSpreadTen           0.05                         A15_procedure_on_zero_spread/per_scale/10.0/mean_v_corr_eq_bias (not printed)
   \NumOldProcZeroSpreadThirtyFive    0.03                         A15_procedure_on_zero_spread/per_scale/35.0/mean_v_corr_eq_bias (not printed)
   \NumOldProcZeroSpreadFiveHundred   0.02                         A15_procedure_on_zero_spread/per_scale/500.0/mean_v_corr_eq_bias (not printed)
   \NumHalfAOne                       0.003125                     check10_half_spacing/A_truths[0] (not printed)
   \NumHalfATwo                       0.053125                     check10_half_spacing/A_truths[1] (not printed)
   \NumHalfAThree                     0.115625                     check10_half_spacing/A_truths[2] (not printed)
   \NumHalfAFour                      0.159375                     check10_half_spacing/A_truths[3] (not printed)
   \NumHalfAFive                      0.284375                     check10_half_spacing/A_truths[4] (not printed)
   \NumHalfASix                       1.003125                     check10_half_spacing/A_truths[5] (not printed)
   \NumHalfSpacingMaxA                0.115625                     A of the check10_half_spacing/table/<cell>/coverage/<A> entry of largest |half_minus_grid_accepted_set| (the same truth as halfSpacingCovGridAtMax) (not printed)
   \NumHalfSpacingMaxALo              0.1125                       halfSpacingMaxA - config/A_spacing/2 (not printed)
   \NumHalfSpacingMaxAHi              0.11875                      halfSpacingMaxA + config/A_spacing/2 (not printed)
   \NumReestAOne                      0                            config/A_coverage[0] (not printed)
   \NumReestATwo                      0.5                          config/A_coverage[1] (not printed)
   \NumReestAThree                    1                            config/A_coverage[2] (not printed)
   \NumReestAFour                     1.5                          config/A_coverage[3] (not printed)
   \NumReestAFive                     3                            config/A_coverage[4] (not printed)
   \NumCovTestLow                     0.65                         coverage in the key name [0] of config/P_pass_one_point_if_true_coverage_* (not printed)
   \NumCovTestHigh                    0.67                         coverage in the key name [1] of config/P_pass_one_point_if_true_coverage_* (not printed)
   \NumCalKmin                        67166                        k_min = smallest integer k with k/N >= CL - n_sd sd_comb (config/N_coverage, M_belt, CL, coverage_pass_rule), asserted equal to config/coverage_gate_k_min_of_N[0]; the binomial tail P(X >= k_min | N, 0.65) summed in mpmath reproduces config/P_pass_one_point_if_true_coverage_0.65 (not printed)
   \NumCalNtrials                     100000                       config/N_coverage, asserted equal to config/coverage_gate_k_min_of_N[1] (with the k_min checks of calKmin) (not printed)

== repro/results/hera_expectation.json
   command: python3 repro/code/hera_expectation.py
   \NumHOneRate                       0.0481                       a_H1/value
   \NumHOneRateStat                   0.0013                       a_H1/stat (not printed)
   \NumHOneRateSyst                   0.0037                       a_H1/syst (not printed)
   \NumExpectedVTen                   0.052                        windows/10/expected_v_dx (not printed)
   \NumExpectedVThirtyFive            0.044                        windows/35/expected_v_dx (not printed)
   \NumSdXiTen                        1.08                         windows/10/sd_xi_dx (not printed)
   \NumSdXiThirtyFive                 0.92                         windows/35/sd_xi_dx (not printed)
   \NumBeyondHOneTen                  1                            windows/10/n_points_beyond_H1_x_range (not printed)
   \NumBeyondHOneThirtyFive           3                            windows/35/n_points_beyond_H1_x_range (not printed)
   \NumBeyondHOneWeightTen            55                           windows/10/weight_fraction_beyond_H1_x_range (not printed)
   \NumBeyondHOneWeightThirtyFive     62                           windows/35/weight_fraction_beyond_H1_x_range (not printed)
   \NumHWinTenXMax                    0.02                         windows/10/x_max (not printed)
   \NumHWinThirtyFiveXMax             0.032                        windows/35/x_max (not printed)
   \NumHOneRateSignif                 12                           a_H1/value / sqrt(a_H1/stat^2 + a_H1/syst^2) (not printed)

== repro/results/hera_smallx_reach.json
   command: python3 repro/code/hera_smallx_reach.py
   \NumHeraSmallxQsqMax               8.5                          overall/max_Q2_with_x_below_1e_4 (not printed)

== repro/results/loo_stencil_large.json
   command: python3 repro/code/taskH_loo_large.py
   \NumLooTailCount                   1718                         pooled/n_tail (not printed)
   \NumLooNrep                        11000000                     pooled/N (not printed)

== repro/results/loo_stencil_rebuilt.json
   command: python3 repro/code/taskH_loo_stencil.py
   \NumLooNPoints                     9                            n_points (not printed)
   \NumLooWorstX                      0.032                        selected/x (not printed)
   \NumLooV                           0.0555                       selected/v (not printed)
   \NumLooRelDrop                     24                           minus selected/reldv (not printed)

== repro/results/results_dx.json
   command: python3 repro/code/taskD2_dx.py
   \NumVDataTen                       0.0479                       v_central_data/10.0 (not printed)
   \NumMeanSlopeTen                   0.250                        mean_slope_data/10.0 (not printed)
   \NumSlopeOverVTen                  5.2                          mean_slope_data/10.0 / v_central_data/10.0 (not printed)
   \NumVDataThirtyFive                0.0732                       v_central_data/35.0 (not printed)
   \NumMeanSlopeThirtyFive            0.130                        mean_slope_data/35.0 (not printed)
   \NumSlopeOverVThirtyFive           1.8                          mean_slope_data/35.0 / v_central_data/35.0 (not printed)
   \NumVDataFiveHundred               0.0190                       v_central_data/500.0 (not printed)
   \NumMeanSlopeFiveHundred           0.088                        mean_slope_data/500.0 (not printed)
   \NumSlopeOverVFiveHundred          4.6                          mean_slope_data/500.0 / v_central_data/500.0 (not printed)
   \NumRatioFLMin                     0.065                        FL_model/R_min (not printed)
   \NumRatioFLMax                     0.305                        FL_model/R_max (not printed)
   \NumXFthreeDv                      \ensuremath{6.9\times10^{-4}} electroweak_xF3/summary/500/dv_xF3_data (not printed)
   \NumHWinTenLo                      8.5                          config/windows/10[0] (not printed)
   \NumHWinTenHi                      12                           config/windows/10[2] (not printed)
   \NumHWinThirtyFiveLo               27                           config/windows/35[0] (not printed)
   \NumHWinThirtyFiveHi               45                           config/windows/35[2] (not printed)
   \NumHWinFiveHundredLo              400                          config/windows/500[0] (not printed)
   \NumHWinFiveHundredHi              650                          config/windows/500[2] (not printed)
   \NumHeraXCut                       0.05                         config/x_max (not printed)
   \NumHeraNTen                       7                            selection/10.0/n_common (not printed)
   \NumHeraXTenOne                    0.00032                      selection/10.0/x[0] (not printed)
   \NumHeraXTenTwo                    0.0005                       selection/10.0/x[1] (not printed)
   \NumHeraXTenThree                  0.0008                       selection/10.0/x[2] (not printed)
   \NumHeraXTenFour                   0.0013                       selection/10.0/x[3] (not printed)
   \NumHeraXTenFive                   0.002                        selection/10.0/x[4] (not printed)
   \NumHeraXTenSix                    0.005                        selection/10.0/x[5] (not printed)
   \NumHeraXTenSeven                  0.02                         selection/10.0/x[6] (not printed)
   \NumHeraXTen                       \NumHeraXTenOne{}, \NumHeraXTenTwo{}, \NumHeraXTenThree{}, \NumHeraXTenFour{}, \NumHeraXTenFive{}, \NumHeraXTenSix{}, and \NumHeraXTenSeven{} selection/10.0/n_common (not printed)
   \NumHeraNThirtyFive                9                            selection/35.0/n_common (not printed)
   \NumHeraXThirtyFiveOne             0.0008                       selection/35.0/x[0] (not printed)
   \NumHeraXThirtyFiveTwo             0.0013                       selection/35.0/x[1] (not printed)
   \NumHeraXThirtyFiveThree           0.002                        selection/35.0/x[2] (not printed)
   \NumHeraXThirtyFiveFour            0.0032                       selection/35.0/x[3] (not printed)
   \NumHeraXThirtyFiveFive            0.005                        selection/35.0/x[4] (not printed)
   \NumHeraXThirtyFiveSix             0.008                        selection/35.0/x[5] (not printed)
   \NumHeraXThirtyFiveSeven           0.013                        selection/35.0/x[6] (not printed)
   \NumHeraXThirtyFiveEight           0.02                         selection/35.0/x[7] (not printed)
   \NumHeraXThirtyFiveNine            0.032                        selection/35.0/x[8] (not printed)
   \NumHeraXThirtyFive                \NumHeraXThirtyFiveOne{}, \NumHeraXThirtyFiveTwo{}, \NumHeraXThirtyFiveThree{}, \NumHeraXThirtyFiveFour{}, \NumHeraXThirtyFiveFive{}, \NumHeraXThirtyFiveSix{}, \NumHeraXThirtyFiveSeven{}, \NumHeraXThirtyFiveEight{}, and \NumHeraXThirtyFiveNine{} selection/35.0/n_common (not printed)
   \NumHeraNFiveHundred               4                            selection/500.0/n_common (not printed)
   \NumHeraXFiveHundredOne            0.013                        selection/500.0/x[0] (not printed)
   \NumHeraXFiveHundredTwo            0.02                         selection/500.0/x[1] (not printed)
   \NumHeraXFiveHundredThree          0.032                        selection/500.0/x[2] (not printed)
   \NumHeraXFiveHundredFour           0.05                         selection/500.0/x[3] (not printed)
   \NumHeraXFiveHundred               \NumHeraXFiveHundredOne{}, \NumHeraXFiveHundredTwo{}, \NumHeraXFiveHundredThree{}, and \NumHeraXFiveHundredFour{} selection/500.0/n_common (not printed)

== repro/results/stencil_enumeration.json
   command: python3 repro/code/enumerate_stencils.py
   \NumPNullThirtyFive                0.0012                       primary_family/p_single (not printed)
   \NumPNullThirtyFiveSd              0.0001                       primary_family/p_single_binomial_sd (not printed)
   \NumFamBound                       0.039                        primary_family/bound (not printed)
   \NumFamCount                       32                           primary_family/count (not printed)
   \NumFamSmallBound                  0.033                        primary_family/smallest_enumerated_family_containing_all_three/bound (not printed)
   \NumFamSmallCount                  27                           primary_family/smallest_enumerated_family_containing_all_three/count (not printed)
   \NumFamTailCount                   122                          primary_family/p_single_tail_count (not printed)
   \NumFamNrep                        100000                       primary_family/p_single_nrep (not printed)
   \NumFamBoundLo                     0.032                        monte_carlo_uncertainty_on_the_bound["<tail>/<nrep>"]/bound_cp95_x32[0] (not printed)
   \NumFamBoundHi                     0.047                        monte_carlo_uncertainty_on_the_bound["<tail>/<nrep>"]/bound_cp95_x32[1] (not printed)
   \NumFamXmax                        0.05                         x_max (not printed)
   \NumFamMinCommon                   2                            the integer in "at least N common x" of primary_family/rule (not printed)
   \NumFamSmallMinCommon              4                            primary_family/smallest_enumerated_family_containing_all_three/minimum_common_points (not printed)

== formula
   command: python3 calc/make_numbers.py (evaluates the expressions of plan/v1/registry_v1.py, reads no stored output)
   \NumDriftLoZeta                    0.8834                       FORMULAS['driftLoZeta'] = lower edge in zeta units
   \NumDriftHiZeta                    2.0674                       FORMULAS['driftHiZeta'] = upper edge in zeta units
   \NumNNPDFPosQsq                    5                            FORMULAS['nnpdfPosQsq'] = positivity scale Q^2 = 5 GeV^2 of NNPDF4.0 [cited: NNPDF40 Eq. (3.10)]
   \NumAOneThreshold                  2.4                          FORMULAS['a1threshold'] = registered A1 threshold 2.4 percent (not printed)
   \NumLogQZetaEight                  2532                         FORMULAS['log10QatZeta8'] = log10(Q/GeV) at zeta = 8 (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2) (not printed)
   \NumInHqSgQc                       0.55                         FORMULAS['hqsgQc'] = hardq_steepg quark c [d2_lo_corr.py]
   \NumInHqSgQa                       1                            FORMULAS['hqsgQa'] = hardq_steepg quark a
   \NumInHqSgGc                       0.45                         FORMULAS['hqsgGc'] = hardq_steepg gluon c
   \NumInHqSgGa                       \ensuremath{-0.45}           FORMULAS['hqsgGa'] = hardq_steepg gluon a
   \NumInSqHgQc                       0.30                         FORMULAS['sqhgQc'] = softq_hardg quark c [d2_lo_corr.py]
   \NumInSqHgQa                       \ensuremath{-0.3}            FORMULAS['sqhgQa'] = softq_hardg quark a
   \NumInSqHgGc                       0.70                         FORMULAS['sqhgGc'] = softq_hardg gluon c
   \NumInSqHgGa                       1                            FORMULAS['sqhgGa'] = softq_hardg gluon a
   \NumInTOneQa                       \ensuremath{-0.2}            FORMULAS['tOneQa'] = T1 quark power -0.2 [own_inversion.py] (not printed)
   \NumInTOneGa                       \ensuremath{-0.1}            FORMULAS['tOneGa'] = T1 gluon power -0.1 (not printed)
   \NumInTOneXq                       0.6                          FORMULAS['tOneXq'] = T1 quark fraction (not printed)
   \NumInTOneXg                       0.4                          FORMULAS['tOneXg'] = T1 gluon fraction (not printed)
   \NumInTTwoQa                       \ensuremath{-0.25}           FORMULAS['tTwoQa'] = T2 quark power -0.25 [own_inversion.py] (not printed)
   \NumInTTwoGa                       \ensuremath{-0.3}            FORMULAS['tTwoGa'] = T2 gluon power -0.3 (not printed)
   \NumInTTwoXq                       0.45                         FORMULAS['tTwoXq'] = T2 quark fraction (not printed)
   \NumInTTwoXg                       0.55                         FORMULAS['tTwoXg'] = T2 gluon fraction (not printed)
   \NumHeraEp                         920                          FORMULAS['heraEp'] = HERA proton beam energy 920 GeV [cited: HERAcomb] (not printed)
   \NumHOneQSqMin                     3.5                          FORMULAS['hOneQSqMin'] = lower Q^2 end 3.5 GeV^2 of the H1 power fit [cited: H1rise2001]
   \NumResFitInputQ                   1.64                         FORMULAS['resFitInputQ'] = input scale 1.64 GeV of the NNPDF3.1sx fits [cited: BallResum2018 p. 11] (not printed)
   \NumRScaleSd                       0.5                          FORMULAS['rScaleSd'] = sd 0.5 of the R scale factor [taskE_calibration.py Noise.draw] (not printed)
   \NumRScaleFloor                    0.05                         FORMULAS['rScaleFloor'] = floor 0.05 of the R scale factor [taskE_calibration.py Noise.draw] (not printed)

== PENDING (not printed)
   \NumCoverageIndepMean              coverage from an independent check of the fine-grid program (readiness decision of 1 Oct)
   (Sec. 6 sentence)                  x-localization of the 15 percent order part at 2 GeV and the share of the 1/x terms of P(1


==> anc/README.txt <==
Ancillary files of "Information geometry of DGLAP evolution"
S. Bondarenko and A. Prygarin (Ariel University)
=============================================================

These files hold the programs that compute every number quoted in the paper and draw the two figures
of the paper and the figure of its Supplemental Material, together with their stored outputs. Every
number in the text is a macro of numbers.tex, which calc/make_numbers.py writes from the stored
outputs. The directory layout is that of the authors' working tree, so the relative paths inside the
programs resolve with anc/ as the root.

  calc/      fitted-distribution and closed-form programs (README.md), the number generator
             make_numbers.py, make_supplement_refs.py (which writes supplement_refs.tex), and in calc/figs_v1/ the programs that compute and draw Figs. 1 and 2
             of the paper and Fig. S1 of the Supplemental Material
  repro/     the extraction of the speed from the HERA structure function F2 (README.md),
             its programs in repro/code/ and its outputs in repro/results/
  checks/    verify_vav_A32.py, which checks the manuscript and its Supplemental Material,
             regenerates numbers.tex and runs layout_check.py on the compiled paper (README.md)
  paper/     the Supplemental Material, supplement_vav_A32.tex (source) and
             supplement_vav_A32.pdf (compiled PDF, 14 pages), and a copy of supplement_refs.tex
  plan/      the programs of the revision that wrote the remaining stored outputs read by
             make_numbers.py, with their outputs and the number registry plan/v1/
  NUMBERS_BY_SOURCE.txt   every \Num macro, the value it prints, the output and field it is
             read from, and the command that writes that output
  SHA256SUMS.txt          sha256 of every other file in anc/

The manuscript itself (vav_A32.tex, numbers.tex, supplement_refs.tex, figures/v1/) is the main part
of the arXiv source, one level up.
The manuscript reads supplement_vav_A32.aux (also one level up), the auxiliary file of the compiled
Supplemental Material, through xr-hyper and \externaldocument to resolve references such as
"Sec. S1". It then reads supplement_refs.tex, which defines each of the 9 labels of the Supplemental
Material that the manuscript cites only if the import did not, so a build without
supplement_vav_A32.aux prints the same numbers, without links. The arXiv build of version 1 did not
use the .aux and printed "??" for these references. Version 2 carries supplement_refs.tex for that
reason, and no text or number of the paper changed. Version 3 adds plan/A32/calc/slope_powers.py
and its stored output slope_powers.json for nine new macros of numbers.tex, while the 638 macros
of version 2 keep their values. The figure programs in calc/figs_v1/ use larger labels, with
unchanged plotted values. calc/make_supplement_refs.py writes supplement_refs.tex from
the .aux of a full build of the Supplemental Material. The Supplemental Material is in
paper/supplement_vav_A32.tex (source) and paper/supplement_vav_A32.pdf (compiled PDF, 14 pages).


1. Software
-----------

The outputs were produced with Python 3.14.4, numpy 2.3.5, scipy 1.16.3, mpmath 1.3.0 and
sympy 1.14.0 (repro/environment.yml and repro/requirements.txt pin them). The figures were drawn
with ROOT 6.36.14 through PyROOT (the command pyroot in the drawing programs), with fonts embedded
by Ghostscript 10.06.0 (calc/figs_v1/embed_v1.py). The paper compiles with pdfLaTeX (pdfTeX
1.40.28, TeX Live 2025) and the revtex4-2 class. No LHAPDF installation is needed, because the
programs read the grid files directly through calc/lhapdf_min.py.

The figure programs and their check also need Pillow 12.1.1 and pypdf 6.9.2, which
calc/figs_v1/figcheck_lib.py imports. They need poppler 26.01.0. embed_v1.py calls pdfinfo and
pdffonts, and check_figs_v1.py calls pdffonts, pdfinfo, pdftotext and pdftoppm through
figcheck_lib.py, and check_pdf_clearance.py calls MuPDF mutool. embed_v1.py calls Ghostscript
through the command gs. Pillow and pypdf are not in repro/requirements.txt, which covers the
computations, and can be installed with

    pip install Pillow==12.1.1 pypdf==6.9.2

The drawing programs run under the command pyroot of the snap package root-framework, and
check_figs_v1.py starts them with that command. If you use another ROOT installation, put on PATH an
executable file named pyroot that starts the Python interpreter that imports ROOT and numpy,
for example a two-line shell script ending in

    exec /path/to/python "$@"

A shell alias is not seen by a program started from Python.


2. Inputs that are not included
-------------------------------

Third-party data are not redistributed. Each item below names its source and where the programs
look for it.

Parton distribution grids (LHAPDF format). The sets used are CT18NNLO, CT18NNLO_as_0116,
CT18NNLO_as_0120, CT18NLO, CT18LO, MSHT20nnlo_as118, NNPDF40_nnlo_as_01180,
NNPDF31sx_nnlo_as_0118 and NNPDF31sx_nnlonllx_as_0118. The seven CT18, MSHT20 and NNPDF4.0
sets are available from the LHAPDF set repository, for example

    mkdir -p repro/data/pdfsets
    curl -sL https://lhapdfsets.web.cern.ch/current/CT18NNLO.tar.gz | tar xz -C repro/data/pdfsets

The two NNPDF3.1sx sets are not in that repository. They are available as LHAPDF6 grids at
https://nnpdf.mi.infn.it/nnpdf3-1sx/. The zip archives used here are

    https://nnpdf.mi.infn.it/wp-content/uploads/2017/11/NNPDF31sx_nnlo_as_0118.zip
    NNPDF31sx_nnlo_as_0118.zip       43144604 bytes
    sha256 33862acda41c3cbf744cef9748dbc5a7241d44900e49b3aed778395abadb87d9

    https://nnpdf.mi.infn.it/wp-content/uploads/2017/11/NNPDF31sx_nnlonllx_as_0118.zip
    NNPDF31sx_nnlonllx_as_0118.zip   43159491 bytes
    sha256 d127527dc4e6bcb091b5b92b6d5d8694cedf4abf2b9797e9bda9aee6d196aa4d

CT18NLO, read only by a1_drift.py and a1_scan.py in plan/additions/A1_kappa_split/, is not listed
in calc/grid_manifest.json, so calc/lhapdf_min.py prints a warning for it when it loads the set,
and with STRICT_GRIDS=1 stops with an error instead. drift.json stores the sha256 of
CT18NLO_0000.dat and CT18NLO.info under grid_files_sha256. Members 1 to 58, read for the Hessian
spread of r_NLO, which the paper does not print, carry no stored checksum. a1_scan.json stores the
sha256 of the same two CT18NLO files. The two NNPDF3.1sx sets are identified by the sha256 of
their zip archives (above).

Unpack all nine sets into one directory holding <SET>/<SET>.info and <SET>/<SET>_NNNN.dat,
and export PDFDATA as an absolute path to that directory before running the programs. This
also supplies the grids to plan/analytic/verify/A3_inference/a3_inference.py.

    export PDFDATA=/path/to/lhapdf/grids

The programs of calc/ and repro/code/ use repro/data/pdfsets by default.
plan/additions/A1_kappa_split/a1_common.py takes the grid directory from PDFDATA or INFOGEO_DATA,
with repro/data/pdfsets as the default. For the programs under plan/additions/A3_resummed/code/
alone, the sets can instead be unpacked into plan/additions/A3_resummed/pdfsets/. The __MACOSX/
entries in the zip archives are not read. The NNPDF3.1sx .info files have the placeholder SetDesc
"NNPDF x.x", an empty SetIndex and DataVersion 1. Their identity comes from the archive names and
checksums above.

The set index, data version and sha256 of every grid file read are stored for the six sets of
calc/ in calc/grid_manifest.json, and under "grids" in repro/results/results_dx.json and
repro/results/taskH_results.json. A set whose data version or checksum differs from the stored
ones is a different grid from the one used here.

HERA combined inclusive data. The H1 and ZEUS combined neutral-current e+p reduced cross sections,
Eur. Phys. J. C 75 (2015) 580, arXiv:1506.06042, HEPData record 68951 (doi:10.17182/hepdata.68951).
The four HERA1+2_NCep_*.dat files are available at https://www.desy.de/h1zeus/herapdf20/. The
programs read the tables from repro/data/hera/ (or from the directory named by INFOGEO_HERA) under
the file names below, whose sha256 identify the copies used.

    HERA1+2_NCep_920.dat      dfa2fba16fa490600d10b7125189676343f07b40787d41a74a2d29d30fd8a8bc
    HERA1+2_NCep_820.dat      cbd1edd03d112bb7204b18d388cb42ac40228e246b6a5e59079cb2c80af2bfbf
    HERA1+2_NCep_575.dat      07a24550e8a990d455e929afb9bd0cd86cb406ef2eb396a52b06ff408729e83b
    HERA1+2_NCep_460.dat      0cea67763070945bd2c06d1bb8e8ae98420b2d39737a8527d3d31aefab5d4616
    xf_HERA1+2_NCep_460.dat   83e0a729877c99ddc53bbf75dce9e3128d4a07fc2e612e1aef219ac723a412f1

The xFitter copy can be downloaded with the following command, run from repro/data/hera/.
The backslash continues the URL on the next line, which starts without indentation.

    curl -sL https://gitlab.cern.ch/fitters/xfitter-datafiles/-/raw/master/\
hera/h1zeusCombined/inclusiveDis/1506.06042/HERA1+2_NCep_460.dat -o xf_HERA1+2_NCep_460.dat

That URL names the moving master branch. The sha256 above identifies the copy used here.

Only the 920 GeV table enters the speed. The other four are read by the data-integrity test of
repro/code/taskD_toymc.py. The last file is the copy of the 460 GeV table distributed with
xFitter. repro/data/README.md describes the columns. That file was written when these tables
traveled with the programs, and its statement that the tables are included does not hold for
these ancillary files.


3. Checking the manuscript and regenerating numbers.tex
-------------------------------------------------------

The checker expects the manuscript in anc/paper/. The full check also checks and builds the
Supplemental Material in anc/paper/supplement_vav_A32.tex. From the anc/ directory,

    mkdir -p paper/figures/v1
    cp ../vav_A32.tex ../numbers.tex paper/
    cp ../figures/v1/*.pdf paper/figures/v1/
    python3 checks/verify_vav_A32.py            # full check, compiles the paper
    python3 checks/verify_vav_A32.py --quick    # everything except the compilation

The full check also compares paper/supplement_refs.tex with the .aux of the Supplemental Material it
builds (calc/make_supplement_refs.py --check). It also runs checks/layout_check.py on the compiled
PDF, which needs MuPDF mutool (1.27.0 was used), pdftoppm (poppler), numpy and Pillow. It reports a
float cut by the page edge, a rule crossing a line of text or a display, an equation number on a
line of its own, a missing or repeated caption, or an empty gap of more than 45 pt.

The check regenerates numbers.tex from the stored outputs, through plan/v1/registry_v1.py and
plan/v1/ledger_v1.json, and compares the result with paper/numbers.tex line by line. The check needs
no grids. make_numbers.py compares the sha256 of every stored output it reads with the value the
ledger lists. By default a difference is a failure. Outputs of a rerun are compared by value with
the option --rerun (section 4).

On the files as distributed it ends with

    vav_A32.tex: 647 numbers recomputed
    verify_vav_A32: vav_A32.tex PASS (guard 0 FAIL 52 WARN, displays 76/107, numbers identical, build run, layout 0 FAIL, Supplemental Material PASS)

To regenerate numbers.tex alone,

    python3 calc/make_numbers.py --out /tmp/numbers.tex

and compare /tmp/numbers.tex with ../numbers.tex. They agree in every line except the comment
line giving the sha256 of the ledger (see section 6).


4. Reproducing the stored outputs
---------------------------------

NUMBERS_BY_SOURCE.txt lists, for each of the 58 stored outputs the ledger takes values from, the
command that writes it, run from the anc/ directory, and the macros taken from it. make_numbers.py
reads 55 of these outputs for the macros. calc/figs_v1/fig2_drift.json and
calc/figs_v1/fig3_plotted.json give figure data and no macro. plan/story/chain/chain_forms.json is
the source of the entry for the symbolic checks of the closed-form coefficients V_inf, V_E and
V_zetaE of the variance, and that entry prints no macro.

The order and the dependencies are those of calc/README.md (programs in calc/) and repro/README.md
(programs in repro/code/). The commands for the stored outputs are

  calc/pdf_results.json                    python3 calc/partG_pdf.py
  calc/positivity_results.json             python3 calc/partJ_positivity.py
  calc/endpoint_results.json               python3 calc/partK_endpoint.py
  calc/nnpdf_alignment_results.json        python3 calc/partM_extras.py
  calc/alphas_results.json                 python3 calc/partI_alphas.py
  calc/threshold_results.json              python3 calc/partO_threshold.py
  calc/interp_results.json                 python3 calc/partP_interp.py
  calc/lambda0_results.json                python3 calc/partQ_lambda0.py
  calc/closedform_results.json             python3 calc/partS_closedform_checks.py
  calc/figs_v1/fig1_lo_curves.json         python3 calc/figs_v1/fig1_lo_curves.py
  calc/figs_v1/fig1_band.json              python3 calc/figs_v1/fig1_band.py
  calc/figs_v1/fig2_drift.json             python3 calc/figs_v1/fig2_drift.py
  calc/figs_v1/fig3_plotted.json           pyroot calc/figs_v1/draw_fig3.py
  repro/results/calibration.json           python3 repro/code/taskE_calibration.py
  repro/results/results_dx.json            python3 repro/code/taskD2_dx.py
  repro/results/hera_expectation.json      python3 repro/code/hera_expectation.py
  repro/results/stencil_enumeration.json   python3 repro/code/enumerate_stencils.py
  repro/results/loo_stencil_rebuilt.json   python3 repro/code/taskH_loo_stencil.py
  repro/results/loo_stencil_large.json     python3 repro/code/taskH_loo_large.py
  repro/results/hera_smallx_reach.json     python3 repro/code/hera_smallx_reach.py

and, for the outputs under plan/, the program beside each output, started in its own directory,

  plan/A25/research/nearsat/              ns_scan.py (ns_scan.json), ns_regions.py
                                          (ns_regions.json)
  plan/A25/research/geodesic/             geodesic.py (geodesic.json)
  plan/A25/research/theory/               t1_lo.py (t1_lo.json), t2_lo.py (t2_lo.json),
                                          t3_transient.py (t3_transient.json)
  plan/A25/calc/                          pole_length_constant.py (pole_length_constant.json),
                                          a25_path.py (a25_path.json)
  plan/A29/calc/                          null_slopes.py (null_slopes.json)
  plan/A32/calc/                          slope_powers.py (slope_powers.json)
  plan/additions/A1_kappa_split/          a1_kernel.py (kernel.json), then a1_drift.py
                                          (drift.json), which reads kernel.json, then
                                          a1_scan.py (a1_scan.json)
  plan/additions/A1_kappa_split/recheck/  rc_kernel.py (rc_kernel.json)
  plan/additions/A3_resummed/code/        observe_dkappa.py (../results/observation.json),
                                          negative_nodes.py, which reads ../results/validation.json
  plan/additions/                         REPORT_ADDITIONS_checks.py, run after a1_drift.py
  plan/analytic/candidates/S4/            s4_d1_ct18.py
  plan/analytic/candidates/S7/            s7_2_series.py (s7_2_series.json)
  plan/analytic/verify/A3_inference/      a3_inference.py
  plan/analytic/verify/S1_repaired/       own_inversion.py (own_inversion.json), then
                                          own_extend.py, which reads it
  plan/analytic/verify/lo_curve/          pilot.py (pilot.json),
                                          pilot.py A_Q0_1.5 (pilot_A_Q0_1.5.json), grid_kappa.py,
                                          nnlo_5gev.py, survey.py, diag_quad.py, param_fit_trial.py,
                                          then summary.py (design_summary.json).
                                          b_vs_grid.py (b_vs_grid.json) and
                                          test_machinery.py (test_machinery.json),
                                          read by pilot_checks.py
  plan/novelty/                           inv_checks.py
  plan/saturation/decision/               d1_constants_and_counterexamples.py (d1_out.json),
                                          d2_lo_corr.py (d2_rows.json),
                                          d3_ct18_and_hashes.py (d3_out.json)
  plan/saturation/dglap/                  s1_structure.py and s2_finite_tau.py, then
                                          s6_poisson_check.py and s7_flavor_every_scale.py,
                                          then s9_summary.py.
  plan/saturation/recheck/                r2_constants.py
  plan/story/chain/                       chain_numeric.py, chain_forms.py, chain_asymptotic.py,
                                          zeta_lambda.py
  plan/story/chain/check/                 ck_num.py table, with INPUT=steep and INPUT=valence
                                          for the two other inputs
  plan/v1/clarity/calc/                   softq_q0.py, corr_rows_extra.py
  plan/v1/neyman/print/                   kde_fine.py, kde_fine_other.py, print_values.py

s5_mellin_curve.json, which s9_summary.py reads for its section 6, is not included, and that
section is skipped.

plan/additions/A3_resummed/results/validation.json gives, for four NNPDF3.1sx sets (NLO and NNLO,
without and with small-x resummation), the fields of the .info file, the sha256 of the .info file
and of the member-0 grid file, momentum sum rules and spot values of member 0. negative_nodes.py
requires the member-0 files it reads to have the sha256 values listed there. validate_sets.py, which
wrote validation.json from all members of the four sets, is not included.

a3core.py, s4_lo.py, span_core.py, evolve.py, green.py, plan/v1/numfmt.py, ns_fast.py, lo.py,
a25_lo.py, pole_common.py and s7_common.py are modules and write no output of their own.
observe_dkappa.py imports a3core.py, s4_d1_ct18.py imports s4_lo.py, a3_inference.py imports span_core.py,
pilot.py, grid_kappa.py, nnlo_5gev.py, diag_quad.py, b_vs_grid.py and test_machinery.py import evolve.py,
which imports green.py, own_extend.py imports own_inversion.py, and calc/make_numbers.py imports
numfmt.py. test_machinery.py also imports green.py directly. ns_scan.py and ns_regions.py import
ns_fast.py. s7_2_series.py imports s7_common.py. t1_lo.py, t2_lo.py and t3_transient.py import lo.py.
geodesic.py imports plan/story/chain/check/ck_num.py for one cross-check.
null_slopes.py, slope_powers.py and calc/figs_v1/fig1_lo_curves.py also import ck_num.py for their
LO evolution.
a3_inference.py integrates over the window with Gauss-Legendre panels that end at the x nodes of
the NNPDF3.1sx and NNPDF4.0 grids (span_core.a3_window), so that no panel contains a node of the
interpolating spline. The registered observable of plan/additions/A3_resummed/results/observation.json
was computed by observe_dkappa.py on the earlier window grid of a3core.py and is kept as registered.
The field reproduction of a3_inference.json compares it with the value on the present grid. The two
differ by at most 2.6e-6, below every printed digit.
pole_length_constant.py imports pole_common.py and reads pole_series.json.
pole_series.json and pole_common.py are byte copies of plan/analytic/candidates/S7/s7_2_series.json and
plan/analytic/candidates/S7/s7_common.py, respectively. a25_path.py imports a25_lo.py, a verbatim copy of
plan/A25/research/theory/lo.py whose sha256 it checks at run time. It reads geodesic.json,
t1_lo.json and t3_transient.json, among other stored outputs, only as controls.

a1_scan.py evaluates the residual r_NLO of the NLO drift identity on CT18NLO member 0 with the
derivative rule and doubling test of a1_drift.py. It uses 81 scales spaced logarithmically from 2
to 100 GeV and 71 equally spaced scales from 4.76 to 6.5 GeV, 152 in all. It writes a1_scan.json,
from which the three macros of the scan are read.

null_slopes.py, run from the anc/ directory as python3 plan/A29/calc/null_slopes.py, evaluates the squared
momentum-weighted correlation with xi = ln(1/x) of slopes that are not linear in xi (sqrt(xi), xi^2, ln xi and
ln(1 - x)) under the evolved densities of the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV,
with the machinery of calc/figs_v1/fig1_lo_curves.py. Its control, the correlation of the DGLAP slope itself, must equal
(B/kappa)^2 of fig1_lo_curves.json at every case. It exits with status 1 if a check fails; MUT=unweighted computes the
correlations with unit weight, and the run must then exit with status 3.

slope_powers.py, run from the anc/ directory as python3 plan/A32/calc/slope_powers.py, evaluates the
squared momentum-weighted correlation of the LO logarithmic slope s = d ln P/d tau with xi^p for
p = 1/4, 1/2, 3/4, 1, 5/4, 3/2 and 2. It uses the evolved densities of the proton-like, steep and
valence-like inputs at 2, 10, 100 and 10^4 GeV, with the machinery of calc/figs_v1/fig1_lo_curves.py
and plan/A29/calc/null_slopes.py. It also finds p_star, the power in 0.05 <= p <= 3 at which this
squared correlation is largest, by a scan in steps of 0.05 followed by a golden-section search to 1e-8.
Its control, the squared correlation with xi itself (p = 1), must equal (B/kappa)^2 of
fig1_lo_curves.json at every case. It exits with status 1 if a check fails. MUT=unweighted computes
the correlations with unit weight, and the run must then exit with status 3. The calculation takes
about four minutes on 14 processes, with NPROC setting the number of processes. It writes
plan/A32/calc/slope_powers.json, also copied under checks/numbers/plan/A32/calc/.

ns_scan.py evaluates (B/kappa)^2 for 200 LO inputs, with one beta-distribution term per species
on the grid of Sec. S9 of the Supplemental Material, at Q0, 2, 10, 100 and 10^4 GeV. Each row uses
two Talbot inversion settings. ns_regions.py gives the shares of the residual slope by region
of x. For five model inputs, geodesic.py gives the LO path length, the Fisher-Rao distance between
its end densities, the integral of the mean bound and the reweighting path. t1_lo.py, t2_lo.py and
t3_transient.py check, respectively, the curvature law, the weight identity of the effective power
and the small-tau law of the valence-like transient. a25_path.py gives the half-deficit scale of
the valence-like input, the curvatures and the distances to the reweighting families printed in
the paper. pole_length_constant.py gives the pole-model path length constant of Sec. S7.

Programs that read grids need PDFDATA (section 2). The outputs these programs read from other
programs under plan/ are included with the programs that wrote them.

The printed output of the programs (.log files) is not included, apart from four files that programs
read as input. plan/story/chain/check/ck_num_table.log, ck_num_table_input_steep.log and
ck_num_table_input_valence.log are the printed output of 'python3 ck_num.py table', run with INPUT
unset, INPUT=steep and INPUT=valence, and plan/saturation/dglap/s9_summary.py reads them.
ck_valence_tail_d100_m96.log in the same directory is the printed output of 'INPUT=valence DPS=100
MT=96 python3 ck_valence_tail.py', which is also included, and calc/figs_v1/fig1_lo_curves.py reads
it.

d3_ct18_and_hashes.py reads kappa, sqrt(J2) and sqrt(J1) from the option A rows with tau_mode grid
in plan/analytic/verify/lo_curve/pilot.json. It computes the sha256 of the five working notes
under plan/saturation/ only when all five are present. They are not distributed, so outside the
authors' tree that block is skipped with a message and d3_out.json is written without it. The
stored d3_out.json was written in the authors' tree and holds the block. The two macros taken from
d3_out.json are the smallest and largest of the printed corr2 values.

In plan/additions/A1_kappa_split/, a1_common.py pins calc/lhapdf_min.py to sha256
5eb956d6e5492e3980dd00f233ad037a79417710aeea682ac7ac8703ceb3ba9f. drift.json was written on 25
September 2026 with the earlier copy of lhapdf_min.py (sha256
6a85404ecb296beeec15cc1ffa3675bbb8ae92c31d3181912c404e1f98d524b9, kept as
plan/additions/A3_resummed/code/lhapdf_min.py). A rerun with calc/lhapdf_min.py on 2 October 2026
reproduced it apart from the hash fields common_sha256 and kernel_json_sha256 and the timing field
elapsed_s. drift.json was written again on 20 October 2026 by the present a1_drift.py with
calc/lhapdf_min.py. Every value equals that of the run of 25 September 2026, and only the fields
program_sha256, common_sha256 and elapsed_s differ.

The check programs plan/story/chain/chain_numeric.py, chain_forms.py and chain_asymptotic.py,
plan/analytic/verify/S1_repaired/own_inversion.py and own_extend.py,
plan/analytic/verify/lo_curve/test_machinery.py and pilot_checks.py,
plan/additions/A1_kappa_split/a1_drift.py and calc/partM_extras.py exit with status 1 when a check
fails. If a mutation switch is used (MUTATE for chain_numeric.py, chain_asymptotic.py and
test_machinery.py, MUTATE_DATA for pilot_checks.py, GQ_SCALE for own_inversion.py), they exit with
status 3 when a check fails, as the mutation requires, and with status 4 when none fails.
a1_kernel.py writes its checks K1 to K3 into kernel.json and sets no exit status of its own.
a1_drift.py reads them and exits with status 1 when one of them fails.

plan/additions/A1_kappa_split/kernel_nf.py is lines 1-160 of an earlier program of the authors
(tier1/taskB_theorem.py, sha256 16495e10943c648f726fedbb1bf09ad6ffdf79331fdb65446eac6617036ecedb),
which is not included, with the edits given in kernel_nf.diff.

summary.py also reads the stored pilot_checks.json. pilot_checks.py compared the pilot with Table I
of an earlier version of the manuscript (label tab:kappanum), which it opens as paper/vav_A16.tex,
and does not run on these files. Its output pilot_checks.json is given as stored.

The printed leave-one-out count pools the production run of taskH_loo_stencil.py and the large run
of taskH_loo_large.py. Check L2 of taskH_loo_large.py repeats the production run of the selected
removal and requires its tail count, N and seed to equal the stored values and its largest and
median replica to agree with the stored values to relative 10^-12. The program must stop at that
check with exit status 3 if INFOGEO_LARGE_PERTURB is set to L1, L2 or L2p50, and L2p50 multiplies
the stored median by 1 + 10^-9. A rerun of taskH_loo_stencil.py rewrites
repro/results/loo_stencil_rebuilt.json. After that, taskH_loo_large.py stops at check L0 until the
distributed file is restored.

MUT and MUTATE runs write files with deliberately wrong constants.

The figures are drawn from the stored outputs by

    pyroot calc/figs_v1/draw_fig1.py
    pyroot calc/figs_v1/draw_fig2.py
    pyroot calc/figs_v1/draw_fig3.py
    python3 calc/figs_v1/embed_v1.py

which write calc/figs_v1/raw/ and then the copies with embedded fonts into paper/figures/v1/,
the files distributed as figures/v1/ with the paper. calc/figs_v1/draw_fig1.py also reads
plan/A25/research/nearsat/ns_scan.json for the range bars of the 200 scanned inputs in the lower
panel of Fig. 2. calc/figs_v1/check_figs_v1.py checks the figures against their stored plotted
values and the captions. fig2_drift.pdf is Fig. 1, fig1_kappa_bound.pdf is Fig. 2, and
fig3_hera_vf2.pdf is Fig. S1 of the Supplemental Material.

Fig. S1 is drawn by calc/figs_v1/draw_fig3.py, which reads repro/results/calibration.json and
repro/results/results_dx.json and writes calc/figs_v1/raw/fig3_hera_vf2.pdf and
calc/figs_v1/fig3_plotted.json. The copy with embedded fonts is distributed as
figures/v1/fig3_hera_vf2.pdf.

calc/figs_v1/checks/ holds what check_figs_v1.py writes. check_v1.json gives the check results.
mutant_draw_fig{1,2,3}.py are copies of the drawing programs with one plotted array multiplied by
1.001. mutant_draw_fig1_lower_bars.py multiplies the upper ends of the range bars by 1.001.
mutant_draw_fig1_lower_bar_on_square.py draws the 10 GeV range bar at 10 GeV, on the open square,
instead of 12 GeV. mutant_draw_fig1_middle_band.py multiplies the CT18 band of the middle panel
by 1.001, and mutant_draw_fig1_middle_circles.py multiplies the NNPDF4.0 circles of that panel
by 1.001. All these copies must exit with an error and are not drawing programs. raw_rerun/
holds the drawings made by the check so that raw/ is not overwritten. renders/ holds 150 dpi
renders of the distributed figures from the edge test, kept to be read by eye.
control_matplotlib_fig1_kappaQ.pdf is a figure of an earlier version, kept as the stored control
that must fail.
check_figs_v1.py also uses calc/figs_v1/check_pdf_clearance.py to measure, on the strokes of the
PDF, the clearances in Fig. 2 of the paper between the open triangle at the input scale and the
start of the valence-like curve, and between the triangle and the bottom frame. Fig. 2 of an earlier
version, whose valence-like curve touched the triangle, is included as
calc/figs_v1/checks/control_earlier_fig1_kappa_bound.pdf. The check makes the other control from
the present Fig. 2 by raising its bottom frame line by 1 pt. Both controls must fail.

The figure programs of calc/ outside figs_v1/ (make_fig1.py, make_figures.py, fig_density.py,
fig_information.py, fig_kappa.py, make_rootfigs.sh, make_figdata.py and embed_fonts.py) drew the
figures of an earlier version of the paper. They are not used here and are kept as the programs of
those figures. Their fig_*_plotted.json, figdata_check.json, embed_fonts_log.json and
rootfig_palette.json also belong to that version. Their figure files, in calc/figraw/ of the working
tree, are left out. calc/rootfig.py supplies the palette and frame style to
calc/figs_v1/rootfig_v1.py for the current figures. figdata.json is written by partB_packet.py and
remains a current output.

repro/code/fig3_vf2.py and fig_vf2.py, repro/code/rootstyle.py, the files of repro/figures/ and
repro/results/fig_vf2_plotted.json belong to the figure of an earlier version. They are kept in the
package and are not used for Fig. S1.
fig3_vf2.pdf and fig3_vf2.png show the noise-subtracted intervals of that version, which differ
from those of Table IV, and carry the label "previous version, superseded by Fig. 3", which refers
to the figure now numbered Fig. S1 of the Supplemental Material.

calc/README.md and repro/README.md give the measured times of their programs.
calc/figs_v1/fig1_lo_curves.py runs on 18 worker processes fixed in the program. It evaluates
61 rows per input, 16 of them added on 20 Oct 2026 between the input scale and 4.8 GeV, most of
them near the input scale, so that the curves of Fig. 2, drawn as straight segments between rows,
follow the start of the valence-like curve. Its distributed output gives runtime_s = 4547.8 s
for that run on the authors' 20-core Intel Core Ultra 7 265, which other jobs shared. The run of 6
Oct 2026 with 45 rows per input took 4917.6 s on the same machine. An external rerun of that version
on 5 Oct 2026 in a clean 4-core Linux container took 3.3 h.

The note of the docstring of calc/figs_v1/fig1_lo_curves.py on the valence-like input calls the
100-digit rows at 2 and 10 GeV PENDING, while the ledger lists kappaV2, BV2, kappaV10 and BV10 as
LIVE entries read from those rows. The program is kept as it ran, because fig1_lo_curves.json
stores its sha256.

The programs of repro/code/ fix the seeds of their Monte Carlo samples. In one external rerun every
printed digit was reproduced. The stored JSON and CSV files can differ in their trailing digits on
another machine. In that rerun the largest relative difference in results_dx.json and
results_dlnx.json was 1.2e-12, and the fields null_noiseless of taskH_results.json that vanish
identically came out as 0 against stored values of about 2e-9. The --rerun option below compares
outputs by value.

That rerun used the ancillary files as they stood on 2 October 2026, with 41 stored outputs, and
regenerated 27 of them, not repro/results/calibration.json. make_numbers.py, run on 23 regenerated
and 15 stored outputs, printed a numbers.tex with the same \newcommand lines as the numbers.tex of
that date.

A rerun of a program can write a file whose bytes differ from the stored one, in the fields that
give how long the program took or when it wrote the file and, on another machine, in trailing
digits. The sha256 of such a file no longer equals the value the ledger lists, and make_numbers.py
then writes the file it was asked for and exits with status 1. To print numbers.tex from rerun
outputs, use

    python3 calc/make_numbers.py --rerun --out /tmp/numbers_rerun.tex

A stored output whose sha256 differs from the ledger is listed and allowed with --rerun. A value
that differs from the ledger value by more than 10^-12 times the larger of 1 and its magnitude, or
whose printed string differs, is still reported as a failure, and the program writes the file and
exits with status 1.
The option refuses to write over paper/numbers.tex, calc/make_numbers_manifest.json, ../numbers.tex,
the ledger or a stored output that it reads, under any path that names one of them, and it cannot be
combined with --mutate. Compare the \newcommand lines of /tmp/numbers_rerun.tex with those of
../numbers.tex. The comment lines give sha256 values, and these differ for a rerun file and, for the
ledger, as section 6 explains.


5. What these files leave out
-----------------------------

Besides the third-party inputs of section 2, the ancillary files leave out the earlier calibration
outputs of repro/results/ (calibration_pre_fix, calibration_pre_fine and calibration_pre_fc, with
their logs), which the final calibration.json supersedes, the figure files of an earlier version
in calc/figraw/, the development notes of the revision under plan/, the printed output of the
programs (.log files, apart from the four of section 4 that programs read as input, and
repro/results/calibration_log.txt), repro/results/fig3_ocr.txt, and the compiled Python caches.

The ancillary files omit the research notes in plan/A25/ (THEORY.md, NEARSAT.md, GEODESIC.md and
the other notes) and the independent rechecks in plan/A25/research/check_geodesic,
plan/A25/research/check_nearsat and plan/A25/research/check_theory. The mutation outputs
(*_MUT_*.json) and their logs, the cache of geodesic.py, the other programs in the research folders
and the planning files of the revision are also left out.

CANDIDATE.md, RECHECK.md, HOSTILE.md, NOVELTY.md and independent_check/REPORT.md under
plan/saturation/ are working notes of the internal review described in subsection G.3 of Appendix G
on the use of AI tools. They are not distributed.

PREREG.md, DOWNLOADS.md and results/superseded/, named in the distributed docstrings of
plan/additions/A3_resummed/code/, are working files of the revision and are not distributed. The
common-input prediction of the earlier version was removed from the resummed comparison, now
Sec. S6 of the Supplemental Material. The ancillary files therefore omit results/prediction.json,
results/post_observation.json and the programs that wrote them, together with hellx_tables.py.
observe_dkappa.py no longer compares with a prediction.
results/observation.json gives, per scale, the observed shift dkappa_rel, the index-paired spread
sigma_diff_paired, the independent-ensemble spread sigma_indep (with the counts and relative
spreads it is formed from) and corr_fo_sx. The paired spread is None, never zero, when fewer than
two pairs exist. a3core.py, which observe_dkappa.py imports, still holds the kernel functions that
served the prediction, and no distributed program calls them.

sec-summary.tex (arXiv:1710.05935) is the arXiv source of the cited paper.

Comments and docstrings of the programs, the comment lines of the display inventory
checks/data/EQUATIONS_V2.tex, and the provenance notes of plan/v1/registry_v1.py and of the
ledger name development notes and programs of the authors' working tree that are not included,
for example ATTEMPT.md, CHAIN.md, DESIGN.md, RECHECK.md, PREREG.md and plan/v1/build_v1.py.


6. Differences from the authors' working tree
----------------------------------------------

The files are copies of the authors' working tree of this version, locked before submission,
with the following changes, made only to the copies.

  plan/v1/ledger_v1.json and checks/numbers/plan/v1/ledger_v1.json are reduced to "note", "inputs"
  and "numbers". The last two are the only blocks make_numbers.py reads. The sha256 of the full
  ledger, f8950c94d6a3182cbec15f17bc94be14660561aa94a3a860061c00ad115f80a9, is the value in the header of numbers.tex. The reduced ledger therefore
  gives a different value in that one comment line. checks/verify_vav_A32.py sets that line aside,
  reports both values, requires the paper value to be the sha256 of the full ledger, and requires
  every other line to agree.

  The top-level manuscript vav_A32.tex differs from the authors' working tree only in the entry
  SupplementalMaterial. The arXiv copy says "See Supplemental Material in the ancillary files of
  this article on arXiv for ...", while the version prepared for Physical Review D says "See
  Supplemental Material at [URL will be inserted by publisher] for ...".

  The copy of calc/README.md gives 647 as the number of macros make_numbers.py writes for this
  version. The working tree still gives 638, the count of version 2.

  Absolute paths of the authors' machine under plan/ are replaced by paths relative to the program
  file in plan/analytic/verify/lo_curve/pilot_checks.py, plan/v1/neyman/print/kde_fine.py and
  plan/analytic/verify/lo_curve/lo_common.py. lo_common.py takes the grid directory from PDFDATA
  or INFOGEO_DATA, with repro/data/pdfsets as the default. kde_fine.py sets INFOGEO_DATA to that
  default if it is unset.

  Names of software assistants are removed from comments and a check label in
  plan/saturation/decision/d1_constants_and_counterexamples.py and d3_ct18_and_hashes.py, from the
  docstrings of calc/figs_v1/check_pdf_clearance.py, calc/figs_v1/draw_fig1.py, its copy
  calc/figs_v1/checks/mutant_draw_fig1.py and the four new copies listed in section 4, from two
  docstrings of calc/figs_v1/check_figs_v1.py and one comment of calc/figs_v1/rootfig_v1.py, and
  from provenance notes in checks/data/refs_v1_verified.txt. A comment in calc/figs_v1/draw_fig1.py
  and in each of its five copies in calc/figs_v1/checks/ is shortened because it named the authors'
  decisions and an earlier review. checks/mech_guard.py is a reduced copy of the authors' guard.
  It keeps the build, the displays, the numbers, the citations (with the citation of its fit
  beside every PDF-set name) and the names of AI models that subsection G.3 of Appendix G on the
  use of AI tools prints, which it allows only there and in the Acknowledgments, so its pattern
  list contains those names. It also keeps the rules that no sentence opens with
  "Under" or "With", that "et al." stands only before an entry of five authors or more, that the entry
  SupplementalMaterial points to the ancillary files of this article on arXiv, and that every
  reference cited by the Supplemental Material is an entry of the paper's reference list. The other
  style checks of the authors' guard are not part of these files.
  calc/figs_v1/figcheck_lib.py and check_figs_v1.py apply no word list and no colon
  rule, since the reduced guard carries none, and the stored calc/figs_v1/checks/check_v1.json was
  written in the authors' tree with the full lists. checks/README.md and the docstring of
  checks/verify_vav_A32.py describe the reduced guard.

  Local paths in the provenance notes of checks/data/refs_v1_verified.txt are reduced to file names
  or descriptions of local copies and the local reference index. Its generator headers are kept.
  checks/README.md describes the reduction of those paths.

  The headers of checks/data/EQUATIONS_V2.tex and plan/v1/clarity/EQUATIONS_V2.tex are replaced by a
  display-inventory header. checks/README.md and the docstring of checks/verify_vav_A32.py use the
  display-inventory wording.

  The comment that heads the block of entries added on 10 October 2026 for an earlier version
  in plan/v1/registry_v1.py, and in its copy under checks/numbers/, is shortened to its date and
  version, because it named a working file of the authors. The comments that head the blocks of
  entries added on 12 October 2026 for this version in both files are also shortened to their date
  and version because they named a working file of the authors and the drafting process.

  The control figures that check_figs_v1.py requires to fail, the matplotlib Fig. 1 of an earlier
  version and Fig. 2 of an earlier version, are renamed control_matplotlib_fig1_kappaQ.pdf and
  control_earlier_fig1_kappa_bound.pdf, respectively, and the program and calc/README.md refer to
  the new names.

Subsection G.3 of Appendix G on the use of AI tools states which tools were used and for what.


==> anc/SHA256SUMS.txt <==
3416efc17f8c4d693212741fbe16a571fa3774387c16ba205752d6f2a3640f77  NUMBERS_BY_SOURCE.txt
1298704af8a5704f59438139c488c25388f27cfe107cd25716d3c0dada41b4e2  README.txt
a3a1998f2a2449d749dd388da11a89fd1985be00ed779b9515ea934533adae2b  calc/README.md
2f65e7f21524ff197aaa3a2e1e23bb71ea6976583c78e9a9a67ae3361ce11970  calc/alphas_results.json
c5be66b8efdf7615619a2260c8aa53ad1ddbc0031ba8c3a6bf14a6a5e34160b5  calc/closedform_results.json
ac7ea430aa525c06f0899df8185e18d1a4caa3a05ed84ed27b28c8ea542698f5  calc/crossing_results.json
2bdbf395b8cc6be019c206ed24084e24b33656cb60dd87beae662d351f61f7d5  calc/diagnostic_results.json
9df971dee0602048e78b74b6d12f6af354c3863708e3fed097a1bf7f8f79274f  calc/embed_fonts.py
a62197ebf4500ba1c93ecc458e7191550a11ffaeedc90f57988ea5266e70a4a7  calc/embed_fonts_log.json
8cf03a5b5a8ee1f5d9da1a9b66dd5ee8e3c353cc12d5cb8a339917f1c91e86c0  calc/endpoint_results.json
408aae74990cf7ab03e5f157c4f5350f7ee91fdb9e9346109b489ee8fb66fe99  calc/fig_density.py
1130fffe1d55795964aefda68ba5d71796acbe60de60bb1dd599505501a38039  calc/fig_density_plotted.json
ffa7b40838f284947eda49bc9ea50945ca9d7461b5fda5d6ffb7212984ff8cf5  calc/fig_information.py
fa281489e70cd51da73ddc30646f04bddcd30b51cd92784e3646375006de0b02  calc/fig_information_plotted.json
780aca111b30a38d8b29959088d0decb1acfa1c0d41a7d3929c4aeb1ae08dff5  calc/fig_kappa.py
b167d0debe86671d33aa523ffeb41e8a08d9dbc742ec1d7865a60740e1dac088  calc/fig_kappa_plotted.json
ef7afdfa0c6b5ed375a4eaf60c82d4450bf1f06ec430da7e99e479d58144a4e0  calc/figdata.json
ec1c3be25d601d9af60f2e88bee23ebccaf19e8b28f56bea1c0cb5bb01f55be2  calc/figdata_check.json
81d27e11d42e8eb6c59283cd5f208dbfca431cabbec8a7c71fc93c83ce48c3d3  calc/figs_v1/check_figs_v1.py
f678ffe2246fade00be0530350b54ad7bf5f1a799a819deb4de94ed7da85f12d  calc/figs_v1/check_pdf_clearance.py
bf535388baf7eb26c06133cd9f5f9fbcc8ff278d511922fc91745042d51f3995  calc/figs_v1/checks/check_v1.json
cfdbca32b646253f4260400bcedc1389218a3499e0058cf0a1574469459bd5db  calc/figs_v1/checks/control_earlier_fig1_kappa_bound.pdf
df9edff2d84f4f28e270e50f1f0cb23247737010b6201c044c99ab31ddff5570  calc/figs_v1/checks/control_matplotlib_fig1_kappaQ.pdf
948d1f2ebbd16670c78282be056d93eee8f2170adc9562b9232466e8ac33e925  calc/figs_v1/checks/mutant_draw_fig1.py
c9ca06f20e0e7cd3bd3b86c88f84fa21eb0d6bc68300e88984c7317b0057f598  calc/figs_v1/checks/mutant_draw_fig1_lower_bar_on_square.py
a8c0c14a35ac5471334623bb8687c0fb6c070649b2d7a9ad84443f15b4a2d4a4  calc/figs_v1/checks/mutant_draw_fig1_lower_bars.py
7f59d3baa91833ef6c5352f7c721f71e08face92b2811b3e4fb9b44141a15017  calc/figs_v1/checks/mutant_draw_fig1_middle_band.py
1f47b3c2073e927b96faab23827821a42f72a0354448ee1ae344dc14e932a507  calc/figs_v1/checks/mutant_draw_fig1_middle_circles.py
2c2d747c4df4f9b217489281e68b0ab4dfe85303d0943f1e30018149e33e00d9  calc/figs_v1/checks/mutant_draw_fig2.py
f17698b7bc92a33aa59f286adf9eb5cb7e003dec603cd7b0041df422d9689fc0  calc/figs_v1/checks/mutant_draw_fig3.py
807a7086a80f125cff0e17a01edea25b33e82ed3af6f9e0576730810af01549a  calc/figs_v1/checks/raw_rerun/fig1_kappa_bound.pdf
17e9cf825705766865ea207eedcb17bc5927a9fa630c5228e950977a5179d58c  calc/figs_v1/checks/raw_rerun/fig2_drift.pdf
4c5b84de868d039e8838be179ea4b77e2ddaf6e1e93643eda0c1d6e6052b1c0b  calc/figs_v1/checks/raw_rerun/fig3_hera_vf2.pdf
f1a4399de5beeee8ef8b546e503bd47cd579b12b01603183b7a1a0966d8d6f3c  calc/figs_v1/checks/renders/fig1_kappa_bound.png
97a8e34551a6bfb12e63f3142609b63fd482a6b93b3dd973d3a7ccde460716bb  calc/figs_v1/checks/renders/fig2_drift.png
9bc193e0a8699f23ca369da330f79a3da4d857dc15f568399f689969158358bd  calc/figs_v1/checks/renders/fig3_hera_vf2.png
598e106319ed4ec5190ebb2b94f7802e81a40a2d48f4c391097a1bc94150d201  calc/figs_v1/draw_fig1.py
b05f651fc7d96d464416e6b7a0f150ad5f20180984208c3348e9fe5681d867ed  calc/figs_v1/draw_fig2.py
505a473e2ded70ffd26d2f4ee3e9676a5aa3040ab9880ea15c552127f49b4c9d  calc/figs_v1/draw_fig3.py
9e6f3423dec518181014e5d7a57a145b67cbbd97d917ac9a2afcc8178da12401  calc/figs_v1/embed_v1.py
5499c7c5bbf0b74d47ecba77926f5377f419feb250b55c6423206943de5dbc1b  calc/figs_v1/embed_v1_log.json
ac99aa44ef39460bdbf8c4f46d9b5037aa96e0ec5d578afa13e4357522de28b4  calc/figs_v1/fig1_band.json
b0986e64f2c7c0caba208f8484a3f054db65aae79484260ea0dfc70b0727be07  calc/figs_v1/fig1_band.py
2d6bc1a572fbf26b0687ec63ffe55d617ca19ff232c273e3337848345c1d4807  calc/figs_v1/fig1_lo_curves.json
2810d20bce327dccc89b0ef3fbbadf169b05a0cfe6e6a0201bc157fe520a24a6  calc/figs_v1/fig1_lo_curves.py
3d83db8a93284a872ada6ffc0c538ed8aaf2be77c601c8b5852f7af9bbbde0a1  calc/figs_v1/fig1_plotted.json
c6659f80dbc92f14a0ba8a0a4f080ef00d56c23eced9579050009cccbfaa592a  calc/figs_v1/fig2_drift.json
5a8a536896e5da2d7e7b2755a58f531d26f7c1faeb1704f46c066bf1bba94fa4  calc/figs_v1/fig2_drift.py
55fe34d19bef5e6f34fc3e27e8c3cd765ea81620137a7282240423747949b814  calc/figs_v1/fig2_plotted.json
129c63f3db526cb3b3605ed5cd8b441065fb472c7aed377d3b015210ae063d18  calc/figs_v1/fig3_plotted.json
c116f1086b90095cfd2df02926c34270417d6447cef5486ccd26038e9368fadc  calc/figs_v1/figcheck_lib.py
7d1c022d7bf952d37ec281100e55075b155f83af353047db3cb80c26bc0d2fd2  calc/figs_v1/palette_v1.json
40f0d1dd542fb0ad17cafd6e26a62218d42a8cc7e57212674fa75d8f9784a6d4  calc/figs_v1/raw/fig1_kappa_bound.pdf
fad1387c64812f8e9cf2917fcd9c66f86b27d2777946c1e8a1cb9fa425f72ecc  calc/figs_v1/raw/fig2_drift.pdf
a0b5bf85f91758d5c7432b412e6540c8fdf384adc56a81a6566af3a83ba5c805  calc/figs_v1/raw/fig3_hera_vf2.pdf
6d80236ebc2b579ee3e46e0293fc51b0df83625e63d116facbcce22b1b6a24b3  calc/figs_v1/rootfig_v1.py
4fc5e29b3232ddc55941d6e349d5a6cfbfca4f9ebaa5f8a6c783236a97e4a339  calc/grid_manifest.json
e33dd1dc0f2219d20ca0575c58aaa440fb4e59e336e07cd2d45c24e39b7b0e2b  calc/grid_manifest.py
b8b39b1cfd6a283f356e467bfeebda0dbd759df67e96d25e57e9dbe0a38b5e2e  calc/interp_results.json
a730d42289506dbe795a1d5ef126a470a62d2ac661e3b1058d568288b1510074  calc/lambda0_results.json
5eb956d6e5492e3980dd00f233ad037a79417710aeea682ac7ac8703ceb3ba9f  calc/lhapdf_min.py
88a8ee5863bb7a780ef3ff39fe21e6b77d7fa0f2350e28d64af71b24e3537111  calc/make_fig1.py
fb939cf23d04cb8992834bf68c239fb4a057c463a18f1b505deb864abebbf770  calc/make_figdata.py
ac8ede88bb794ecefb4325059a263097dd806e04635dc2c8805c0d8c26eb3061  calc/make_figures.py
9c012f4ba677d7ecb934e6a4624894ffc8a38cda8e23b366dca02674bdb87926  calc/make_numbers.py
09cc0af771eb46ce13e1b04c6659b9828712a1d07d38fdeb138e6ccf4218da98  calc/make_numbers_manifest.json
4a85293ac4f2c26d3c9abaf0693dec710ff340fab63e91cdf592865148022d97  calc/make_rootfigs.sh
c2294e3c2928b37032f8c948149751627b39bd25a63e795e00f24efe2d17638b  calc/make_supplement_refs.py
9bcb788af4b0561fb3da873bbe6bc4971a3ebbe38c6c7e9bf813761bbf35a0e2  calc/nnpdf_alignment_results.json
33f30ed9e543f227a1399b256fce88d5e2fb111c383959f87850185344b33464  calc/partA_exact.py
e296a41c00733635e08343b09401e3769b7518f52e37a6eaeae735f5c92c2d4e  calc/partB_packet.py
7acd6f9450a9eafe8f4cd0354e0b6e0d36f08766a9366ba8f36652aa31f64daf  calc/partC_waveeq.py
79e9c11a04a2fa70a9ebad10979cb4035f2c4b1dc1f55e3b950a7949b71a129d  calc/partD_repairs.py
27c8dbcf5e91377b49f099488e836985455deddc51e55a90788eec4583db002a  calc/partE_rates.py
5b398281895e33b5f2b6222fd75a56e5a2d8729573eda7bc350e0c3cab236b0c  calc/partF_entropy.py
427bff6b81eaaa6826ac22de5eff4f8efc7aa4afa449a99a2cba1f6a2ca14b38  calc/partG_pdf.py
79585c43c67971427b4b88dc0c88164fc4b3a64a4ffb95897398b428a1adf960  calc/partH_diagnostic.py
de228e2493f475deb7065a7960a76d74b7c26eb8a65660cd4b75efacc154688f  calc/partI_alphas.py
c564f5b8624de79bd54f078b07bcfae9b66ca2bb00d40c575018dd9675fff159  calc/partJ_positivity.py
51e2bcd03798a95a4ec08150f525fd898bba3e2abdae38924d70a6633e4aff2a  calc/partK_endpoint.py
5bae0a46ff74d9d5c6cce4bc91fc21434a3ea23613a0d569c05a9c5f289ce6ef  calc/partL_crossings.py
19e8dd28ec7b79ffc079499d51754d366eae40e46c7895258e930b83f33f471e  calc/partM_extras.py
2c4a0420ce9a8b3c394abf6eb0214002153d56452b1fec6cef041bfa61e55835  calc/partN_saddle.py
c507e44e89ec84226cb5660f62fae4ebcc50754330d8707b864335577dabcee2  calc/partO_threshold.py
71358b9c87bb572bbb9e38dbfca304bb716c138f8cf9dc5fc1f0ea90194e2b7d  calc/partP_interp.py
ca7eeb2dad510610e0fcf58240848061527c4e334d0c4139aae427b296950ed9  calc/partQ_lambda0.py
5ff0340c8a72396452c62a69ecbcb98010f50a870472853737872719e5f1bcac  calc/partS_closedform_checks.py
589db021dac1576109d4957e810e23fdca08b2bf490c76270e1ecee72461aac8  calc/pdf_results.json
cc0d33186422bf0cbad24aeed28c0c1dba59278b2b369b3b238dd5eeab1a9ca9  calc/positivity_results.json
b5411ec508a9f1064b634d0cfc95c5149759420d0475699de0826d6c6c099103  calc/rootfig.py
fb7accae64cba3479594ff348641a45ace182e4e0f625db50311ae1897cf3bb7  calc/rootfig_palette.json
e8d1b5dd3ae6d6277d32db4cbe6a0f485e5085af0eea761b3a8473bc96a5c531  calc/saddle_results.json
5d478ff013f3ff17e107b29eaf1022e6050837f3a24d6c8c5d74dc196f628a94  calc/test_make_numbers.json
80a9dc1383373bdf67cb2a2939ace5fd7157538ea4a0dcf135fe30181703758c  calc/test_make_numbers.py
2512600a14b9a30e0a498f78cff5b35ad0ce4716d5a491525d57bd55d6b56e5a  calc/threshold_results.json
d2d30ca7e39d8ea26b91a0600410f4b67ecfdf6b7495b20a3df964327bbc9432  checks/README.md
45cd1c9bf9493dbdb2508ad1500afb6922b18a4f912c9f71cdb48459f6e7a87b  checks/data/EQUATIONS_V2.tex
c67d87421e6aa094db08a3b9b781ab14a1809f2131da6654863435c02d169d33  checks/data/approved_titles.json
ab3690dc27a308566ab0b149d54054b845e5cc26ad96bc76a13e3039e6aec8ec  checks/data/refs_v1_verified.txt
9dd35bce441624e712380e949ab0b571247f4e14b885d445534d8b5d6d2f8e2e  checks/layout_check.py
dabf036b1e2d7e6c8dea311610d9305ba78acc824f715407ac286ea949f66083  checks/mech_guard.py
e80e68b0a884ccdb8006e1db7492bac50c54317ddea068207cf358a90285b5e2  checks/numbers/plan/A25/calc/a25_path.json
89dac1d186143cdbd723742a7620398a4ed9c55dd5739c6ec1e5512e0b4597ab  checks/numbers/plan/A25/calc/pole_length_constant.json
386c2f4a19e42306a9f1fb0d951a2f88470cb731c3dd6ed4ca042134097aae3d  checks/numbers/plan/A25/research/geodesic/geodesic.json
550b02f19f7b26022e481c1837b65755605c61539c1b05e322efa40a9d505b2c  checks/numbers/plan/A25/research/nearsat/ns_regions.json
6422c4c5fdcc699afac6901ecbe4d640a89b886b7fb8b9ba7685b7b17a7aaa41  checks/numbers/plan/A25/research/nearsat/ns_scan.json
a56398db9e4b72316348c13ab9e316626fcb0e17d9d3c50ad29083fcb99a877f  checks/numbers/plan/A25/research/theory/t2_lo.json
1f53fe99183d7803ac47bf46130f3c0b190e766ae9d32f76d98670c7a1784d8b  checks/numbers/plan/A25/research/theory/t3_transient.json
c902b3604abb75ecc22ce46e393ed8d5708bd95efd536542ccad8f69cedda45c  checks/numbers/plan/A29/calc/null_slopes.json
1cfef2f9d24afe0549f1e3b736da467991cc1d53066ae6756a4422c4ea3b1710  checks/numbers/plan/A32/calc/slope_powers.json
6b3528e9e4a25d78230c724767d2466e05337a0b123c6f8d9ce8b4f80975c2b0  checks/numbers/plan/additions/A1_kappa_split/a1_scan.json
202a013fd0c54c075453e5e5e7e5257adcfd412c8e06933ba9b1b3caa373884b  checks/numbers/plan/additions/A1_kappa_split/drift.json
4a1835a9de03250d7182580744e340889ee69402b9f4673117dce5f8d4ec0ba3  checks/numbers/plan/additions/A1_kappa_split/kernel.json
e139e3695ff6320b1162dbeae0eb556e57025a28a922511ab43b1836d2d57aa1  checks/numbers/plan/additions/A1_kappa_split/recheck/rc_kernel.json
8d91f24fcac50860515d7244cdab477f0929848f01bb6db4f29a88976b9a0f66  checks/numbers/plan/additions/A3_resummed/results/negative_nodes.json
1c8c0ec8e2e8f03f6dab75d998a826da2017f366787df0ba700381a7ad56d14b  checks/numbers/plan/additions/A3_resummed/results/observation.json
6c3ab3d092cc179f423348f8b4615a971fa66b41f7c8aabf07081045d01cf6d3  checks/numbers/plan/additions/REPORT_ADDITIONS_checks.json
0e3be2c97d0a65180ecf60cef6c8aa418436e089f55328c7c8f56b9f931e93df  checks/numbers/plan/analytic/candidates/S4/s4_d1_ct18.json
65e8043f66464db866a7458b873d5d3c1f1a84a2bf7589fab50b76eb6b4f1573  checks/numbers/plan/analytic/verify/A3_inference/a3_inference.json
2eb374fe096bd841734cfdffe68fabc26f8d92c5c70ef36c175c864c9bf063b0  checks/numbers/plan/analytic/verify/S1_repaired/own_extend.json
52fad071c157f97f55d97937c683ab9579f5512743af51bc6c614316b2ebb252  checks/numbers/plan/analytic/verify/lo_curve/design_summary.json
22d89d055fc805eb70859d7e7c5be0580e32694bd63463b273f0be1e8a1a9e72  checks/numbers/plan/analytic/verify/lo_curve/pilot.json
7406d49d082de7b95fb415d3f023b4b3ab49eabc81823019a6aa424683f6b423  checks/numbers/plan/novelty/inv_checks.json
5bce96e6b03a9ba066bb109f34b35946e108f3c6a3883a7004d5c1b9f6c9128e  checks/numbers/plan/saturation/decision/d1_out.json
1c9fd9bf731259f148b5bbb1e623614186fd1d2af9447b4a62167a55c6c485fb  checks/numbers/plan/saturation/decision/d2_rows.json
0d91f71ad3575f2f00d2d83e51e4721f775f5e86caa997182f31ae71cfab03a5  checks/numbers/plan/saturation/decision/d3_out.json
d931cabf41ed4b8542eb76b7400a8c836e69ed66932f9ce2df4baa4437654649  checks/numbers/plan/saturation/dglap/s9_summary.json
fe1471483d7b1860acc13a9def8c0dff9b5b583b7ec37fab60aba37788dffc7f  checks/numbers/plan/saturation/recheck/r2_constants.json
967f6122b44a21e939f4a991736679c67af08880f7adbc41d1a01be9ab830a38  checks/numbers/plan/story/chain/chain_asymptotic.json
48dbfe7c1e7bdd7dcf5f63b6e5790dcb293a757e1ab67d1086934b4573c36b79  checks/numbers/plan/story/chain/chain_forms.json
e0f38317e296686df0d55c2e3e9949802f0f384476484522385ff1730ee2dcea  checks/numbers/plan/story/chain/chain_numeric.json
0b0fddf0a061e8ff6fbba1d75c4d3afbdaec8e058ef9532720ad2d892add3688  checks/numbers/plan/story/chain/check/ck_num_table.json
5831c30e36ca5973a7b93a0cff09c04d912543c6e6b43b45a3fb54d6a0f00686  checks/numbers/plan/story/chain/check/ck_num_table_input_steep.json
bf102dcb14ec1dff2ad0667a10f2d25f8b60f5b16091c8c4926af2ebf52d3bc4  checks/numbers/plan/story/chain/check/ck_num_table_input_valence.json
8afa56c7161ca28ffa6b5a37a492b9f13cf8f48372b83ce42f75ba8fdad9f55a  checks/numbers/plan/story/chain/zeta_lambda.json
6d0e29896fa1964c8f6c125b7a84d94ed44af724fc2ad5746c90b06faf3942ea  checks/numbers/plan/v1/clarity/calc/corr_rows_extra.json
ca9847788d6de8d915b16dc74df6e545a8daf47b10baa465db44e0f9875dfc74  checks/numbers/plan/v1/clarity/calc/softq_q0.json
60a914e4ffc961be0ba49d4b45f6ada627483449dbe411b915756b3f3b464d8d  checks/numbers/plan/v1/ledger_v1.json
610e6cf0a69cb6c3e983c0e46f3ea2f05a22dce1e4f5c442ce3b9e9ca7aa4cca  checks/numbers/plan/v1/neyman/print/kde_fine.json
80ed5e6dca47e673ba1f5b223eed7132569bbd852f79835e5f3b7e7b7eed4eb2  checks/numbers/plan/v1/neyman/print/kde_fine_other.json
b870940f1e35c9b582535a4ba031c0fd91d468ac5c8027e967aec7b898943e3c  checks/numbers/plan/v1/neyman/print/print_values.json
754776a799dbda834f36a2ed42508d456cbe06564d80c201452b60a31b198816  checks/numbers/plan/v1/numfmt.py
89f6933d96560bac00b5938b6750ad465ecf64ac2ddc38b4b1e86f02a81971cf  checks/numbers/plan/v1/registry_v1.py
f4f72d450faef30f4f91cac12f30184b138514945db14bc0455a4d2ab59802f4  checks/verify_vav_A32.py
be8e7d083de6be08cf8dd67081a3c959ccd831e3dd1c2d68f2829d5cbe5ddae5  paper/supplement_refs.tex
6075328df81bbf6415b08fce8b986dd43981fc8705836d08c0f490239f9a77cb  paper/supplement_vav_A32.pdf
489646f725ec0415825b156f9a83b96c2c21a83a778096d824b26950107fa650  paper/supplement_vav_A32.tex
31802a9046e3772038871fdc8a4007646d8712910c4aa4848702e1a12caa9e2d  plan/A25/calc/a25_lo.py
e80e68b0a884ccdb8006e1db7492bac50c54317ddea068207cf358a90285b5e2  plan/A25/calc/a25_path.json
371c87fd79e17ef5dad30fc2feefbd585bf93c319164f4fc57b967c03804dec2  plan/A25/calc/a25_path.py
794e3efd7abbde1e57f8df03d905f8ef0e86f76bd70de27ec4208fbd26e30a76  plan/A25/calc/pole_common.py
89dac1d186143cdbd723742a7620398a4ed9c55dd5739c6ec1e5512e0b4597ab  plan/A25/calc/pole_length_constant.json
968100f744b0b142d26d622c986978010711f6c20434fe5e8fffec47f3212794  plan/A25/calc/pole_length_constant.py
be2b40c4599c56b1cd5a50f0c495e6e24d6eb7ffc090b2f312cbc45111a796db  plan/A25/calc/pole_series.json
386c2f4a19e42306a9f1fb0d951a2f88470cb731c3dd6ed4ca042134097aae3d  plan/A25/research/geodesic/geodesic.json
3dfcdd29ccfe46aa3b2cc592f1cf6d737bf9a8e4c56e5307f486096e360c9c5f  plan/A25/research/geodesic/geodesic.py
36073cb2c18b3deec0557bf720b298d13f45a12dea293cd9c0f7bac10d39adf9  plan/A25/research/nearsat/ns_fast.py
550b02f19f7b26022e481c1837b65755605c61539c1b05e322efa40a9d505b2c  plan/A25/research/nearsat/ns_regions.json
7a9bf970eb312eaaf84efd944476f97aa38042b24f0fef49d7c904cef412933a  plan/A25/research/nearsat/ns_regions.py
6422c4c5fdcc699afac6901ecbe4d640a89b886b7fb8b9ba7685b7b17a7aaa41  plan/A25/research/nearsat/ns_scan.json
3ad7def85bc0a8aa9f85ed95938ad94a58d2ecc37eea757d9524679c35943926  plan/A25/research/nearsat/ns_scan.py
31802a9046e3772038871fdc8a4007646d8712910c4aa4848702e1a12caa9e2d  plan/A25/research/theory/lo.py
d92c20c00b1047889c1b9656b27ff4875115af5b3b8139b67a1831213902bd5c  plan/A25/research/theory/t1_lo.json
25e9d5a3d70e74c5a04b44a6977be4f1f8272e3e5ec5a58646377d63e5548f7f  plan/A25/research/theory/t1_lo.py
a56398db9e4b72316348c13ab9e316626fcb0e17d9d3c50ad29083fcb99a877f  plan/A25/research/theory/t2_lo.json
7ab1af6e1d26bf1fac35a7863b4fcf49e50bd9c92320e3a122626c8d5b78ee88  plan/A25/research/theory/t2_lo.py
1f53fe99183d7803ac47bf46130f3c0b190e766ae9d32f76d98670c7a1784d8b  plan/A25/research/theory/t3_transient.json
8afdc7c6ce6b60cd6a1d25fdd874d1f35307ebcd3ae74df64a47ee2663febc01  plan/A25/research/theory/t3_transient.py
c902b3604abb75ecc22ce46e393ed8d5708bd95efd536542ccad8f69cedda45c  plan/A29/calc/null_slopes.json
4ba78f9121012b3e9f9986903b8693bc6f9eb6270dd318769ccbab25a2b6021e  plan/A29/calc/null_slopes.py
1cfef2f9d24afe0549f1e3b736da467991cc1d53066ae6756a4422c4ea3b1710  plan/A32/calc/slope_powers.json
c86021b9350a5002fc3eb9e163c0b6472546a3b3593105718ef8fc35f553cd7a  plan/A32/calc/slope_powers.py
e87f47946b00195867fad57911f8621e6315c4c0ed2b2d89bb643c665a448c2d  plan/additions/A1_kappa_split/a1_common.py
0cd309a48e7dea1f2fbc3510129ac33a2b70695bd785d330909fc754f00ecb16  plan/additions/A1_kappa_split/a1_drift.py
bc9009bfd9d89a6a15d72aa527c4d90852a2d14d122e46c2a69a1072059b69c6  plan/additions/A1_kappa_split/a1_kernel.py
6b3528e9e4a25d78230c724767d2466e05337a0b123c6f8d9ce8b4f80975c2b0  plan/additions/A1_kappa_split/a1_scan.json
71138a4371a659d828787cebf26d0c0e4af07a39e62e736c71fcef87e4c65dfb  plan/additions/A1_kappa_split/a1_scan.py
202a013fd0c54c075453e5e5e7e5257adcfd412c8e06933ba9b1b3caa373884b  plan/additions/A1_kappa_split/drift.json
4a1835a9de03250d7182580744e340889ee69402b9f4673117dce5f8d4ec0ba3  plan/additions/A1_kappa_split/kernel.json
82b71cfdb3f266676966589b73aba88c486109418c40e5848d3fd2fc293a5ed9  plan/additions/A1_kappa_split/kernel_nf.diff
d2ac5b2226ee9f80dd3f51533e8551120ce72a93a18958ab5fe52d77a778b2e1  plan/additions/A1_kappa_split/kernel_nf.py
e139e3695ff6320b1162dbeae0eb556e57025a28a922511ab43b1836d2d57aa1  plan/additions/A1_kappa_split/recheck/rc_kernel.json
90b553819b1e47bb0b942203072a7af61f07e687d6f1171dc768cd81f255c50a  plan/additions/A1_kappa_split/recheck/rc_kernel.py
d4c6f48a7c44583920c0913b33396b542f481fe4c48ab3c4b4cd89b75ee8a213  plan/additions/A3_resummed/code/a3core.py
6a85404ecb296beeec15cc1ffa3675bbb8ae92c31d3181912c404e1f98d524b9  plan/additions/A3_resummed/code/lhapdf_min.py
d67470b51c105aef4b60f208577353229cb03fcbe47099b114a0423a6d1f9bc1  plan/additions/A3_resummed/code/negative_nodes.py
4274944177b97c124c501f1e614cd3c221bb38f20325aabac1f9cbde9475f906  plan/additions/A3_resummed/code/observe_dkappa.py
8d91f24fcac50860515d7244cdab477f0929848f01bb6db4f29a88976b9a0f66  plan/additions/A3_resummed/results/negative_nodes.json
1c8c0ec8e2e8f03f6dab75d998a826da2017f366787df0ba700381a7ad56d14b  plan/additions/A3_resummed/results/observation.json
a152cc4d66797d000333daa82dbeeb37f9d8e732632ccf8555e4d70b6789e5fc  plan/additions/A3_resummed/results/validation.json
6c3ab3d092cc179f423348f8b4615a971fa66b41f7c8aabf07081045d01cf6d3  plan/additions/REPORT_ADDITIONS_checks.json
7e3b5436c1f08955570c70ab9d5949c74a21f44c1b172dba634db319977e77ec  plan/additions/REPORT_ADDITIONS_checks.py
0e3be2c97d0a65180ecf60cef6c8aa418436e089f55328c7c8f56b9f931e93df  plan/analytic/candidates/S4/s4_d1_ct18.json
f35e1b6faa69112d6d042bcec8990ced0ab1a4ac703eb57a077795b68eef64c7  plan/analytic/candidates/S4/s4_d1_ct18.py
72b0ea3e38e0bb33c2fc1dc7f6d736328bd6b766b5dd461d995a3bda26aee66a  plan/analytic/candidates/S4/s4_lo.py
be2b40c4599c56b1cd5a50f0c495e6e24d6eb7ffc090b2f312cbc45111a796db  plan/analytic/candidates/S7/s7_2_series.json
b927849f7dc67850a37e14fdb2254fca202684b9d72fecd196dbd03e2e555f3b  plan/analytic/candidates/S7/s7_2_series.py
794e3efd7abbde1e57f8df03d905f8ef0e86f76bd70de27ec4208fbd26e30a76  plan/analytic/candidates/S7/s7_common.py
65e8043f66464db866a7458b873d5d3c1f1a84a2bf7589fab50b76eb6b4f1573  plan/analytic/verify/A3_inference/a3_inference.json
456683c857c2eec2b1ff5f878539876b5271344d3ac457bf8c200d1036e068b2  plan/analytic/verify/A3_inference/a3_inference.py
18aebe6f2d825584986ce4affbed024e0b468c5b79b78b8b85d0f31f46ba862f  plan/analytic/verify/A3_inference/span_core.py
2eb374fe096bd841734cfdffe68fabc26f8d92c5c70ef36c175c864c9bf063b0  plan/analytic/verify/S1_repaired/own_extend.json
2b480d1d743348aa3b602d72149a710429fecf142b913719ef9774562ac41660  plan/analytic/verify/S1_repaired/own_extend.py
ddfff27f3607619ca14be075543094114ccb093b781e4c7ea6f6c125d8593fec  plan/analytic/verify/S1_repaired/own_inversion.json
928be45d3989acad45645e4c5c0d16882966e72a112b5ca0c1c8e9cdc7130ee8  plan/analytic/verify/S1_repaired/own_inversion.py
afb1cf95bcdfdb88ac139827a8350afcee9c730a12db16be6c36e544e655abc9  plan/analytic/verify/lo_curve/b_vs_grid.json
88a5468ddc1d7f8da90fdf9d83e26c01dd27697ad73213ef2168c5748a5a0f99  plan/analytic/verify/lo_curve/b_vs_grid.py
52fad071c157f97f55d97937c683ab9579f5512743af51bc6c614316b2ebb252  plan/analytic/verify/lo_curve/design_summary.json
d5fb4c3c6045f49f1b26f19fdf726ab86118235e8ae0f59269dca587034faabc  plan/analytic/verify/lo_curve/diag_quad.json
10fef1d2fc18db7150c733f298ddf66195566a91c5fc369f1e6b5c13c7d8cabd  plan/analytic/verify/lo_curve/diag_quad.py
509ef80c7d301fc9e591363b14f054ed2658946e9b0e6397e3a34ad2780460aa  plan/analytic/verify/lo_curve/evolve.py
2d8236e5991bbe4aa41057debab6640d9f2330083bdde49c856d1731c569cce7  plan/analytic/verify/lo_curve/green.py
f32f89bb0f33d486df87fe00a69081d28b9d0d3e42466b9d7af29408abe14ea3  plan/analytic/verify/lo_curve/grid_kappa.json
b37c2d505dedfbde1427427965a46bc7650ef5a0f990bb2f0fdacdce34999e42  plan/analytic/verify/lo_curve/grid_kappa.py
6a11850b9961164d938c2ca69b39ced8405d5c84357c97bd44896cba493ac720  plan/analytic/verify/lo_curve/lo_common.py
cbf7b3213570d972af2f3aa71888d908907478f1cac52f96e1146e72a23d19f1  plan/analytic/verify/lo_curve/nnlo_5gev.json
a58ff9c4fee93ed106d21ae14f6c77f4148c2f22062ec951136b4ac1bfe7cf69  plan/analytic/verify/lo_curve/nnlo_5gev.py
cadbbf210311141af005e2887d0256d31ac5c792991be4c1dbd0497440efcd1d  plan/analytic/verify/lo_curve/param_fit_trial.json
914f9a1d5da22c0196dc2bd438cd1347e514399329b42a5412fc6a50d84261c8  plan/analytic/verify/lo_curve/param_fit_trial.py
22d89d055fc805eb70859d7e7c5be0580e32694bd63463b273f0be1e8a1a9e72  plan/analytic/verify/lo_curve/pilot.json
09572f79358a773b40ff1e8a8402dc46c23f20334c266f07f13100042d2c0a6e  plan/analytic/verify/lo_curve/pilot.py
471e0259a601f32cda91a459ddc66ac0ddc0596c1c0eb213d61a766a5bb06d5c  plan/analytic/verify/lo_curve/pilot_A_Q0_1.5.json
c453240c50359c03b6e019d106df5a5dda2cc2000fde1df528cdbc5ddadfc3a9  plan/analytic/verify/lo_curve/pilot_checks.json
7b9dd90911a012c0f85bed2e9be89e10d8bb66bc340545b0a3d1e5d2d9651c23  plan/analytic/verify/lo_curve/pilot_checks.py
095c0576e7ac6b8401396b9a78e5aee70531f2cab6d9ba90c3b6a5b45c5a03b3  plan/analytic/verify/lo_curve/summary.py
d4a5939c62862c8bf3cc77fbb1b6695edcafb24dfc455478c4613d7a945d0603  plan/analytic/verify/lo_curve/survey.json
de4a5adca65f2f682f09f63a3749852b5e0affba2cc0a710380f33013343b879  plan/analytic/verify/lo_curve/survey.py
827ef1494a2ced12ec2cb0e4e29552307ad9180758002e36f5ab81cfe70d866c  plan/analytic/verify/lo_curve/test_machinery.json
a4864deaef4cfa275ee8c638c0e9a92b49311e2c934ded9f088d6200ddeae440  plan/analytic/verify/lo_curve/test_machinery.py
7406d49d082de7b95fb415d3f023b4b3ab49eabc81823019a6aa424683f6b423  plan/novelty/inv_checks.json
74d4d02106af0e0a8e496ff574b9ec864d29a8aa353a599c8ff41a61acfdf671  plan/novelty/inv_checks.py
226011671795ba5e5a5b7c7364423f72620428b558584f8eb08a9d56c93ea155  plan/saturation/decision/d1_constants_and_counterexamples.py
5bce96e6b03a9ba066bb109f34b35946e108f3c6a3883a7004d5c1b9f6c9128e  plan/saturation/decision/d1_out.json
5e6957c9dc629c22517a3dffdb7a3d52bc2f75a0b5c153209faedd49213d349b  plan/saturation/decision/d2_lo_corr.py
1c9fd9bf731259f148b5bbb1e623614186fd1d2af9447b4a62167a55c6c485fb  plan/saturation/decision/d2_rows.json
8f1374074efa6d383ef385e66ec3671b31e95745925104b1e85fb8e5de164b92  plan/saturation/decision/d3_ct18_and_hashes.py
0d91f71ad3575f2f00d2d83e51e4721f775f5e86caa997182f31ae71cfab03a5  plan/saturation/decision/d3_out.json
aebfdbd31aa210d97469553c02e5bd99c9d4b990c55bab9ec0d5eddb334a3a50  plan/saturation/dglap/s1_structure.json
797b1058aff50a093f636e5799f59298f60c55961babfbe0653180727d22b365  plan/saturation/dglap/s1_structure.py
560aa15fedac6a9d6cae6ec91dc44fa4a880b2ee01fbec20bf134c9842597ca3  plan/saturation/dglap/s2_finite_tau.json
214ac3d9ce82db3cbd26de41edcbf38c9c4b56f231468b5848afc73cbc4f7a9c  plan/saturation/dglap/s2_finite_tau.py
6fa57c15a3afee60418f0c841ab9dc87d4c1e51dad6da541a989c3fe4e13a04d  plan/saturation/dglap/s6_poisson_check.json
48667c931ab2b21ab0188586615e22bd9899a51c2cb6481364bfabedddf52729  plan/saturation/dglap/s6_poisson_check.py
cb912dc9cf8b51da3420c87b518539c3fd12250d0af2b8e628c672cf78d29d0c  plan/saturation/dglap/s7_flavor_every_scale.json
a766b6b3e219ddc99c68efd3a4bb95e3e6129e42298aab3ab992e997f8f83e32  plan/saturation/dglap/s7_flavor_every_scale.py
d931cabf41ed4b8542eb76b7400a8c836e69ed66932f9ce2df4baa4437654649  plan/saturation/dglap/s9_summary.json
5927a668e6343b4a53f5b2feb406b7cb583d6bb848c867fb243f54d5c0f9ed5f  plan/saturation/dglap/s9_summary.py
fe1471483d7b1860acc13a9def8c0dff9b5b583b7ec37fab60aba37788dffc7f  plan/saturation/recheck/r2_constants.json
f63710e6ba9e7998153f999cc6325ad203994b4b39dfbcc56b64cd74b7c9499e  plan/saturation/recheck/r2_constants.py
967f6122b44a21e939f4a991736679c67af08880f7adbc41d1a01be9ab830a38  plan/story/chain/chain_asymptotic.json
bcce7b8ff2618597e81e55eafaa98df01718d7cbf47dbedfc747cbb34a7e8306  plan/story/chain/chain_asymptotic.py
48dbfe7c1e7bdd7dcf5f63b6e5790dcb293a757e1ab67d1086934b4573c36b79  plan/story/chain/chain_forms.json
9ca47406260dfde42fd02c6d12df3163ae5d8d7b48daa20007df5a212d78b78d  plan/story/chain/chain_forms.py
e0f38317e296686df0d55c2e3e9949802f0f384476484522385ff1730ee2dcea  plan/story/chain/chain_numeric.json
8f857867971b58e72a62402becb1ed71e861068fdf697f5c1b352ed3e81ff442  plan/story/chain/chain_numeric.py
6f5157bb211ef5f1ae4bda6eb776e5b5194d453f8a24db55a131f72f5f6157ff  plan/story/chain/check/ck_num.py
0b0fddf0a061e8ff6fbba1d75c4d3afbdaec8e058ef9532720ad2d892add3688  plan/story/chain/check/ck_num_table.json
6981f5c1f3fb63295eb54ffca4933ba6f5793ff71fc94b5bd50043595f88ab00  plan/story/chain/check/ck_num_table.log
5831c30e36ca5973a7b93a0cff09c04d912543c6e6b43b45a3fb54d6a0f00686  plan/story/chain/check/ck_num_table_input_steep.json
30758e34a20192f8af384cc0fb6712f777c4f087d40e260d958fd997e42f90d0  plan/story/chain/check/ck_num_table_input_steep.log
bf102dcb14ec1dff2ad0667a10f2d25f8b60f5b16091c8c4926af2ebf52d3bc4  plan/story/chain/check/ck_num_table_input_valence.json
1f347e2b888d548efd1ed7b95d8ab97b137a623d7a153ba4d8d2dfd99acc6271  plan/story/chain/check/ck_num_table_input_valence.log
825ef6ccd3d872a76ebcca6927f6e60b397c3269a780d69528524b63937a299a  plan/story/chain/check/ck_valence_tail.py
73931dfe278c7d9943e2a3cdef64bca1d9813eaf94bf4fe87258c70dd1474310  plan/story/chain/check/ck_valence_tail_d100_m96.log
8afa56c7161ca28ffa6b5a37a492b9f13cf8f48372b83ce42f75ba8fdad9f55a  plan/story/chain/zeta_lambda.json
734332001312dacdacab5e30d481d4e67ec66d10dfc358251217bd787fc43f46  plan/story/chain/zeta_lambda.py
45cd1c9bf9493dbdb2508ad1500afb6922b18a4f912c9f71cdb48459f6e7a87b  plan/v1/clarity/EQUATIONS_V2.tex
6d0e29896fa1964c8f6c125b7a84d94ed44af724fc2ad5746c90b06faf3942ea  plan/v1/clarity/calc/corr_rows_extra.json
7421fd347688703159df6c0539a95d9c5f403544b6a453737600dba240e1b717  plan/v1/clarity/calc/corr_rows_extra.py
ca9847788d6de8d915b16dc74df6e545a8daf47b10baa465db44e0f9875dfc74  plan/v1/clarity/calc/softq_q0.json
e4ece28b2b90d7acdebca56d84218e3703cf7e895b7a6e06781e067662238913  plan/v1/clarity/calc/softq_q0.py
60a914e4ffc961be0ba49d4b45f6ada627483449dbe411b915756b3f3b464d8d  plan/v1/ledger_v1.json
610e6cf0a69cb6c3e983c0e46f3ea2f05a22dce1e4f5c442ce3b9e9ca7aa4cca  plan/v1/neyman/print/kde_fine.json
bc1fb4fc301800e67c2fed07a0678595c62aeeb968c31e61a41c785e9cc1be10  plan/v1/neyman/print/kde_fine.py
80ed5e6dca47e673ba1f5b223eed7132569bbd852f79835e5f3b7e7b7eed4eb2  plan/v1/neyman/print/kde_fine_other.json
cddd3bd6022799249ca7123d7fa3b7af143ae9000ca05c2bebb647ee900daa81  plan/v1/neyman/print/kde_fine_other.py
b870940f1e35c9b582535a4ba031c0fd91d468ac5c8027e967aec7b898943e3c  plan/v1/neyman/print/print_values.json
bbd05ad0087658b4331c6e0fd94efb37dd4aa3706ca9c2a78fd7532b65005fed  plan/v1/neyman/print/print_values.py
754776a799dbda834f36a2ed42508d456cbe06564d80c201452b60a31b198816  plan/v1/numfmt.py
89f6933d96560bac00b5938b6750ad465ecf64ac2ddc38b4b1e86f02a81971cf  plan/v1/registry_v1.py
06ed01a78a62ef4006df2d2f5bf9432b792db7ec40ee62f19b885f19418d602f  repro/README.md
4a8a8589dd3b7d4a16f646c493677481f0a41deffefab4351b189646acb669a0  repro/code/enumerate_stencils.py
58555c4a1646382661d397984c874ab4edf76fad341e91357d8872acdb9a415b  repro/code/family_null.py
d3b219325eecfafa88cf4d7ad9f8638ebf475ac92aa8323840058bfa350e27d4  repro/code/fig3_vf2.py
517ea7b12489cacf606ec93dad60db5d675f5abf7d9b95766e76de060a695c28  repro/code/fig_vf2.py
ef884dcbd8f3e85d3fa2386443246f4f316a211c2420f052575b5210dde534ce  repro/code/hera_expectation.py
6bd88485849bf34b6dd140c97f47b1a6991c90d48f45f28b9251818734f91573  repro/code/hera_smallx_reach.py
837657a7829e0fcf1a67c796e1a703883ed0d683aa43028dc88e7d550e3f140e  repro/code/infogeo_paths.py
96eb30238ba33577884d039592ff8504085f1e5aaf338c3368c188c3f68a6831  repro/code/make_tables.py
aadaa05469aa84d0564eab8ab57ab93e2281f798cd41f48177a0db6a442479e3  repro/code/rootstyle.py
561ef1a4c3750fd29e1779fc4d5eddb82adfee7d84e66e6882d96e2ae5cdcf11  repro/code/taskD2_dx.py
5c08c7893e8bbdd6d1a634a086173b5859a00841fe7b740cf38c60cf8df98333  repro/code/taskD_toymc.py
872e93cabdf5f0664887fafff0804b3ceca988cf34935db7645d81b2f784ff2e  repro/code/taskE_calibration.py
2cdac78fbbdb27a4a6aad2971c0318f2c4445972c4bbbc0a103e000dc2d05809  repro/code/taskH.py
42fc519d7922c273a91ddde6f40995bc23df52b6d662a6c8aa458c3a1ef8e108  repro/code/taskH_loo_large.py
f7a1965960ab1f9e1aff101c15054c212dbb81d9a29a1082f7253f9c5d6664dc  repro/code/taskH_loo_stencil.py
6ed4970596e0e61726770ff97addb6c50d684e01e49073999b565830f89d671d  repro/data/README.md
5c2d75013bb430f4a509fe0ada5567736d880894289c2560a41fc5544cca4db5  repro/environment.yml
19e04403d6ca05fa73171bcce3fb1d7a24baab169d00cd8cb1af73c8ef8d4b7b  repro/figures/fig3_vf2.pdf
7a6a0ddf8df7d3c0fce076b3dadf947a4b190880f316e34c91e22eb22ea830e1  repro/figures/fig3_vf2.png
6dd0a59f31c45e03df623f6bb9336895b3084a964e7ebb6958223ef6c0834567  repro/figures/fig_vf2.pdf
afdb5b153d0586bceeda9ca232a6b1c225adce2b658dc6d2def8bc53be166b66  repro/requirements.txt
0c5a3d6a10e5d6b694bd6f1b2507d6a587e0d7a0f59c1a7f6ec3156b388dbab2  repro/results/calibration.json
e345d1b5f41b8a8c42d7ff96812922d3a3f660351beb9dd073d085ff91ada63f  repro/results/family_null.json
300196ec12759f0714c8eb2936752842728e71117d800b90a0d5178d478a2841  repro/results/fig_vf2_plotted.json
2bfa8916b83ee61e90f22c46f62c2e06b1f381b8e7dfa7050d8eb73a566c2a63  repro/results/hera_expectation.json
9b1917b223806398e5a5193399f8cb9c0d136beaa3309a994139767d7d5bca16  repro/results/hera_fig_data.csv
49dcfa33bc95371559f9e4418f9346002c4decaf9f7752630b367dfd9c874b93  repro/results/hera_smallx_reach.json
266110e73095e5b69fa79e2908c3c9b675b24adcaa804bafb36ab2ecd0e7fdba  repro/results/loo_stencil_large.json
85ddc11eb636f8200a8db121355dff67d5d98d5d7f4831c6b76e16e634d3974d  repro/results/loo_stencil_rebuilt.json
9f771b9d7b1a11f505d696a9ddb7b295da5b97f305ef31baa21a67ed6183b25c  repro/results/results_dlnx.json
4668b7e8eff53506db9824985f33988342a5189a443b53a1ff11defe2aa5258d  repro/results/results_dx.json
28c4e6cfb4770141117731db2b703a8046a3fe58c6ff7eaf37ad58398741e74f  repro/results/stencil_enumeration.json
657cf0876503ba9a78e61ce3d4367397772b3dac1df30bd363856a46f72b9010  repro/results/tables/hera_estimator_nulls.csv
a277df76141cef66c8f6bc86b8dcef6cbe070e090653320cbbf5f25fff9d3514  repro/results/tables/hera_leave_one_out.csv
f826ab384e0e94867a4b41b80d1fd333a96e8b47f5be965d12abfea67afd7c97  repro/results/tables/hera_leave_one_out_detail.csv
b128ae7817ba9a998df328c0d931e11a5c5ba34df3e1ffbeed067af5ccb816ef  repro/results/tables/hera_leave_one_out_local_fits.csv
60a931db654a717a1a8c1db8b4a4479f3b7cde61aa60a42bdab360d52a6ba4bf  repro/results/tables/hera_vF2.csv
dc92af5b856f8cfec3cf920efd23ecf4189e5178ebcea10e5afd34b619b6608d  repro/results/taskH_results.json


==> anc/calc/README.md <==
# The fitted-distribution calculation

Every number the manuscript takes from fitted parton distributions, and every closed-form
check of the solvable limit, is produced here. The structure-function extraction is one
directory up, in `repro/`, and has its own README.

## What you need first

README.txt sections 1 and 2 give the software versions and the grid sources.
Six LHAPDF grid sets are needed here, none of which is redistributed with this package

| set | SetIndex | DataVersion | members | member files read |
|---|---|---|---|---|
| `CT18NNLO` | 14000 | 1 | 59 | 59 |
| `CT18LO` | 14190 | 1 | 1 | 1 |
| `CT18NNLO_as_0116` | 14066 | 2 | 1 | 1 |
| `CT18NNLO_as_0120` | 14070 | 2 | 1 | 1 |
| `MSHT20nnlo_as118` | 27400 | 4 | 65 | 65 |
| `NNPDF40_nnlo_as_01180` | 331100 | 1 | 101 | 101 |

`CT18NNLO` carries the trajectory and every single-set number, `CT18LO` the leading-order
cross-check, `CT18NNLO_as_0116` and `CT18NNLO_as_0120` the alpha_s response, and
`MSHT20nnlo_as118` and `NNPDF40_nnlo_as_01180` the comparison between sets.

Point `$PDFDATA` at the directory that holds them, as `<SET>/<SET>.info` and
`<SET>/<SET>_NNNN.dat`, or place them in `repro/data/pdfsets`

    export PDFDATA=/path/to/lhapdf/grids

`$INFOGEO_DATA` is accepted in place of `$PDFDATA`, and `$PDFDATA` wins when both are set.
The programs read the `.dat` members directly through `lhapdf_min.py`. No LHAPDF installation
is required. Without the grids only the programs marked "no" below will run.

`grid_manifest.json` lists the SetIndex, DataVersion and NumMembers of each set and the sha256 of
every grid file the programs read (234 files). `lhapdf_min.py` compares every member it
loads with that list and prints a warning naming the file on a mismatch. With `STRICT_GRIDS=1`
a mismatch stops the program. `grid_manifest.py` rewrites the list from the grids at hand.

## Run order

The times are wall-clock seconds of one run of each program on an Intel Core Ultra 7 265, one
core per program, Python 3.14.4, numpy 2.3.5, scipy 1.16.3, mpmath 1.3.0, sympy 1.14.0, on
25 September 2026 (other jobs were running on the machine, with a load average between 1 and
19, so the times are upper bounds).

| order | program | grids | reads | writes | time (s) | what it computes |
|---|---|---|---|---|---|---|
| 0 | `grid_manifest.py` | yes | the grid files | `grid_manifest.json` | 1 | versions and checksums of the grid files |
| 1 | `partA_exact.py` | no | | prints only | 1 | the leading-order singlet anomalous-dimension matrix from the splitting functions, checked at N = 2 |
| 2 | `partB_packet.py` | no | | `figdata.json` | 270 | the density of the solvable limit, its scale derivative, the information f(nbar), the length and the crossing, by quadrature, with the data of the two figures of the solvable limit |
| 3 | `partC_waveeq.py` | no | | prints only | 1 | the cumulant exponent of the pole truncation, the second-order equation for G = e^xi rho, and its closed-form solution |
| 4 | `partD_repairs.py` | no | | prints only | 110 | the constant under the N = 1 pole, the drift of the truncation, the derivative of the regular part at N = 2, the length constant C, and the reach at physical scales |
| 5 | `partE_rates.py` | no | | prints only | 55 | the singlet matrix in a second algebraic form, asserted equal to partA's, and the statements of the rates and damping that rest on it |
| 6 | `partF_entropy.py` | no | | prints only | 1 | the entropy rate dS/dt = Cov_P[s, ln P] and its bound by the speed, on Beta densities |
| 7 | `partG_pdf.py` | yes | | `pdf_results.json` | 13 | kappa on the window, the crossings, the distances, the arc length, the momentum and Fisher shares, the order comparison, the Hessian PDF uncertainty |
| 8 | `partJ_positivity.py` | yes | | `positivity_results.json` | 46 | the positivity scan of every member, with the indices of the negative members |
| 9 | `partK_endpoint.py` | yes | | `endpoint_results.json` | 2 | the dependence of kappa, L and D_FR on the lower window endpoint |
| 10 | `partL_crossings.py` | yes | | `crossing_results.json` | 1 | the global and window-centered crossings at Q = 10 GeV on three sets |
| 11 | `partM_extras.py` | yes | `positivity_results.json` | `nnpdf_alignment_results.json` | 6 | the NNPDF4.0 values and replica spread, the alignment ratio, and the excluded replicas against the positivity scan |
| 12 | `partI_alphas.py` | yes | `pdf_results.json` | `alphas_results.json` | 1 | the alpha_s response and the combined fit uncertainty on kappa |
| 13 | `partN_saddle.py` | yes | | `saddle_results.json` | 1 | the saddle relation of eq:saddleslope against the leading-order and tabulated slopes |
| 14 | `partO_threshold.py` | yes | | `threshold_results.json` | 2 | kappa at the bottom threshold from one-sided derivatives, the rise on the tabulated curve, the arc length with and without the threshold segmentation |
| 15 | `partP_interp.py` | yes | `pdf_results.json`, `nnpdf_alignment_results.json`, `alphas_results.json` | `interp_results.json` | 9 | kappa and kappa_LO/kappa under two interpolation prescriptions, and the Table I values with their fit uncertainty |
| 16 | `partQ_lambda0.py` | yes | | `lambda0_results.json` | 1 | the small-x exponent of the input densities against the bound 1 - \|u*\| |
| 17 | `partH_diagnostic.py` | no | | `diagnostic_results.json` | 2790 | the diagnostic of the appendix on the solvable limit (app:rates) |
| 18 | `partS_closedform_checks.py` | no | `diagnostic_results.json`, `pdf_results.json` | `closedform_results.json` | not timed here | the closed-form values of the text, by two routes |
| 19 | `make_fig1.py` | no | `pdf_results.json`, `alphas_results.json` | `../paper/figures/fig1_kappaQ.pdf` | 1 | drawing of the previous version, not used |
| 20 | `make_figures.py` | no | `figdata.json` | `../paper/figures/fig1_packet.pdf`, `fig2_information.pdf` | 2 | drawing of the previous version, not used |

partI, partK, partL, partM, partN, partO and partP import functions from `partG_pdf.py`, and
partP also imports the quadrature grid of `partM_extras.py`. partI reads `pdf_results.json`,
partM reads `positivity_results.json`, and partP reads `pdf_results.json`,
`nnpdf_alignment_results.json` and `alphas_results.json`, so the order above is a dependency
order. `partS_closedform_checks.py` reads `diagnostic_results.json` and `pdf_results.json`.
Without `diagnostic_results.json` it leaves out the 16 checks that compare with that file and
notes only that the Richardson values were not formed. Without `pdf_results.json` it leaves
out the 6 comparisons with partG and notes that. The other programs are independent. Each
program writes the files listed in its row and nothing else, whatever the working directory it
is started from.

Where the resolution check was not run, the field resolution_check_rel of
`diagnostic_results.json` reads `not run (contour too large); the classical`, a string cut
short in the run that wrote the file. A rerun writes `not run (contour too large)`.

## The fit uncertainty

`partI_alphas.py` computes the uncertainty on kappa. It takes the Hessian PDF rows from the
`pdf_hessian_uncertainty` block of `pdf_results.json`, adds the alpha_s response measured with
the dedicated CT18 sets at alpha_s(M_Z) = 0.116 and 0.120, and combines the two in quadrature
in `alphas_results.json`, where each combined row also gives the absolute uncertainty. That
response includes the change of the fitted shape and opposes the explicit factor 1/alpha_s. It
more than cancels it at 2 and 10 GeV and nearly cancels it at 100 GeV. The block
`explicit_alphas_only_RETIRED` of `pdf_results.json` varies the explicit factor alone and is kept
as a diagnostic. The manuscript does not use it.

Two stored outputs keep the figure locator of the run that wrote them. In `pdf_results.json` the
field `used_by` of the block `pdf_hessian_uncertainty` reads 'partI_alphas.py (Table I fit
uncertainty, Fig. 1 error bars)', and the field `note` of `alphas_results.json` is the docstring of
`partI_alphas.py` at that run, which says 'the Fig. 1 error bars'. Both mean the band of
Fig. 2 (`fig:bound`). The two files are kept as written, because the ledger lists their
sha256. A rerun of `partI_alphas.py` writes its present docstring into `note`.

## The interpolation prescription

Every value uses the bicubic spline of `lhapdf_min.py`. `partP_interp.py` repeats kappa,
kappa_LO/kappa and L with the second prescription of `lhapdf_min.py` (a cubic spline in ln x at
each tabulated scale, joined by local cubic Hermite interpolation in ln Q) on the same window and
stores both, so the difference can be quoted as a systematic.

## Generating numbers.tex

`make_numbers.py` writes the 647 macros of `numbers.tex` from the stored outputs,
through `plan/v1/registry_v1.py` and `plan/v1/ledger_v1.json`. From anc/, run

    python3 calc/make_numbers.py --out /tmp/numbers.tex

Compare the result with `../numbers.tex`. The ledger sha256 comment differs because the
ancillary files carry a reduced ledger, as README.txt section 6 explains.
`make_numbers_manifest.json` holds the generator's stored manifest. `test_make_numbers.py`
tests the generator, including the value checks and protected output paths under `--rerun`,
and `test_make_numbers.json` holds its stored test results. For outputs written by a rerun,
use the command and comparison described in README.txt section 4.

## Numbers of the Supplemental Material in the paper

The paper cites 9 labels of the Supplemental Material (sections, an equation and a figure). It imports them with
`\externaldocument{supplement_vav_A32}`, which reads `supplement_vav_A32.aux`, and then reads
`paper/supplement_refs.tex`, which defines each of them only if the import did not. A build of the paper without the
supplement's `.aux` therefore prints the same numbers, without links. `make_supplement_refs.py` writes that file from
the `.aux` of a full build of the Supplemental Material:

    python3 calc/make_supplement_refs.py --aux PATH/supplement_vav_A32.aux

With `--check` it writes nothing and exits 1 if the file differs from what the `.aux` gives; it also exits 1 if a cited
label is defined in neither document. `checks/verify_vav_A32.py` runs the comparison (check 1d).

## Verifying the manuscript

`checks/README.md` describes the checker. From the top directory (anc/ in the ancillary files),
`python3 checks/verify_vav_A32.py` runs every check and compiles the paper, and the option `--quick` leaves
out the compilation and the layout check. In the ancillary files the manuscript is first copied
into `paper/` (README.txt, section 3). To compile the manuscript by hand, run pdflatex (pdfTeX
1.40.28, TeX Live 2025) three times on `paper/vav_A32.tex` with the revtex4-2 class.

## Figures

The two figures of the paper are drawn by calc/figs_v1/draw_fig2.py (Fig. 1) and draw_fig1.py (Fig.
2), and Fig. S1 of the Supplemental Material by draw_fig3.py, under the command pyroot of the snap root-framework
6.36.14. They draw
through calc/figs_v1/rootfig_v1.py, which imports calc/rootfig.py for the palette and the frame
style. calc/figs_v1/embed_v1.py embeds the fonts with Ghostscript 10.06.0, and
calc/figs_v1/check_figs_v1.py compares the colors of each PDF with calc/figs_v1/palette_v1.json
(ROOT 6.36.14), which rootfig_v1.py writes at each save. calc/rootfig_palette.json (ROOT 6.36.04,
Python 3.12.3, numpy 2.2.6) is the palette record of the figures of the previous version, written by
the function save of calc/rootfig.py, which the current drawing programs do not call. The current
figure check does not read it.

Since A31 (27 October 2026) the drawing programs set every text in canvas pixels of em through
`rootfig_v1.text_size`, so that at the Physical Review column width of 8.6 cm the smallest capital letters and
numerals, indices and the exponents of the log-axis labels included, are at least 2 mm high, as APS asks. Fig. 2 is
taller (page 422 x 598 pt, from 422 x 551 pt). No plotted value changed: `fig3_plotted.json` is identical to A30, and
`fig1_plotted.json` and `fig2_plotted.json` differ from A30 only in layout fields (canvas and pad sizes, margins,
legend boxes, the range of the middle pad of Fig. 2 and the clearances measured from them).

`calc/figs_v1/fig1_lo_curves.py`, `fig1_band.py` and `fig2_drift.py` compute the stored data
for the current figures, and README.txt section 4 gives the commands of these three programs and the measured time
of `fig1_lo_curves.py`. The lower panel of Fig. 2 also draws the range of $(B/\kappa)^2$ over the 200 inputs of the
input scan, read from `plan/A25/research/nearsat/ns_scan.json`, which `ns_scan.py` in the same folder writes.
The current figure files include `calc/figs_v1/raw/`, the plotted-value files `fig1_plotted.json`, `fig2_plotted.json` and `fig3_plotted.json`, and `embed_v1_log.json`.
`embed_v1.py` writes the copies with embedded fonts to `paper/figures/v1/`.
`figcheck_lib.py` supplies the checks used by `check_figs_v1.py`, and `check_pdf_clearance.py` measures, on the
exported strokes of Fig. 2, the gaps from the open triangle at $Q_0$ to the start of the valence-like curve and to the
bottom frame line (at least 1.5 drawable pixels each); its must-fail controls are the earlier version of that figure,
`checks/control_earlier_fig1_kappa_bound.pdf`, and the same figure with its frame line raised by 1 pt. The check results,
renders, mutant programs and control figures in `calc/figs_v1/checks/` are described in README.txt section 4.

The programs of the previous figures are kept here. They are `make_fig1.py` and
`make_figures.py` in the run-order table, `fig_density.py`, `fig_information.py` and
`fig_kappa.py` with their `fig_*_plotted.json`, `make_rootfigs.sh`, `make_figdata.py` with
`figdata_check.json`, and `embed_fonts.py` with `embed_fonts_log.json`. Their
`rootfig_palette.json` is described above. The paper does not use those drawings. `rootfig.py`
and `figs_v1/figcheck_lib.py` are used by the current figures and their check. `figdata.json`
is the output of `partB_packet.py` listed in the table.


==> anc/calc/alphas_results.json <==
{
 "note": "The fit uncertainty on kappa: Hessian PDF rows combined with the measured alpha_s response.\n\nThe Table I fit uncertainty and the Fig. 1 error bars are a 68% combination of the\nparton-distribution and alpha_s uncertainties.  Varying only the explicit 1/alpha_s\nfactor of kappa = 2 pi v / alpha_s misses the response of the fitted SHAPE to alpha_s.  The dedicated\nCT18NNLO_as_0116 and CT18NNLO_as_0120 members carry that response, so the full\nderivative is available:\n\n    d kappa / d alpha_s(M_Z)  =  [kappa(0.120) - kappa(0.116)] / 0.004 ,\n\nevaluated with the same corrected window functional as everything else.  The result is\nscaled from CT18's 90% span to 68% and added in quadrature to the Hessian\nparton-distribution uncertainty of the pdf_hessian_uncertainty block of pdf_results.json\n(written by partG_pdf.py, which must run first), itself rescaled from CT18's 90%\ntolerance.  The combined rows also carry the absolute fit uncertainty on kappa, so that\nkappa can be printed with two decimals and its uncertainty.\n",
 "delta_alphas_grid": 0.004,
 "delta_alphas_68": 0.0012158054711246201,
 "rows": [
  {
   "Q": 2.0,
   "kappa": 4.535697195310807,
   "kappa_as0116": 4.466528117749943,
   "kappa_as0120": 4.611083511706221,
   "dkappa_dalphas": 36.13884848906945,
   "sigma_alphas_68": 0.043937809713154356,
   "sigma_alphas_68_pct": 0.9687112657912679
  },
  {
   "Q": 10.0,
   "kappa": 3.3376310796058934,
   "kappa_as0116": 3.3274158937831793,
   "kappa_as0120": 3.348849552950303,
   "dkappa_dalphas": 5.358414791780897,
   "sigma_alphas_68": 0.006514790020402306,
   "sigma_alphas_68_pct": 0.19519203485999329
  },
  {
   "Q": 100.0,
   "kappa": 2.786082986702142,
   "kappa_as0116": 2.786589891476386,
   "kappa_as0120": 2.7860120831454176,
   "dkappa_dalphas": -0.14445208274205257,
   "sigma_alphas_68": 0.00017562563251313383,
   "sigma_alphas_68_pct": 0.006303675567145259
  },
  {
   "Q": 1000.0,
   "kappa": 2.5120027110485825,
   "kappa_as0116": 2.515286682815513,
   "kappa_as0120": 2.5091068291048773,
   "dkappa_dalphas": -1.544963427658974,
   "sigma_alphas_68": 0.001878374988035227,
   "sigma_alphas_68_pct": 0.07477599366328466
  },
  {
   "Q": 10000.0,
   "kappa": 2.3388965366518315,
   "kappa_as0116": 2.3431734150073216,
   "kappa_as0120": 2.335002156484398,
   "dkappa_dalphas": -2.0428146307308603,
   "sigma_alphas_68": 0.0024836652045360005,
   "sigma_alphas_68_pct": 0.10618961401736084
  }
 ],
 "combined": [
  {
   "Q": 2.0,
   "kappa": 4.535697195310807,
   "pdf_68_pct": 1.941875633638136,
   "alphas_68_pct": 0.9687112657912679,
   "fit_68_pct": 2.170088130235367,
   "fit_68_abs": 0.09842862645885829,
   "kappa_2dp_with_fit_68": "4.54 +- 0.10"
  },
  {
   "Q": 10.0,
   "kappa": 3.3376310796058934,
   "pdf_68_pct": 1.1050994039155757,
   "alphas_68_pct": 0.19519203485999329,
   "fit_68_pct": 1.1222052499464372,
   "fit_68_abs": 0.03745507119918129,
   "kappa_2dp_with_fit_68": "3.34 +- 0.04"
  },
  {
   "Q": 100.0,
   "kappa": 2.786082986702142,
   "pdf_68_pct": 0.8167420584976574,
   "alphas_68_pct": 0.006303675567145259,
   "fit_68_pct": 0.8167663842523434,
   "fit_68_abs": 0.022755789272756784,
   "kappa_2dp_with_fit_68": "2.79 +- 0.02"
  },
  {
   "Q": 1000.0,
   "kappa": 2.5120027110485825,
   "pdf_68_pct": 0.6962607651022982,
   "alphas_68_pct": 0.07477599366328466,
   "fit_68_pct": 0.7002645944563878,
   "fit_68_abs": 0.01759066559725782,
   "kappa_2dp_with_fit_68": "2.51 +- 0.02"
  },
  {
   "Q": 10000.0,
   "kappa": 2.3388965366518315,
   "pdf_68_pct": 0.6275945199612537,
   "alphas_68_pct": 0.10618961401736084,
   "fit_68_pct": 0.6365148196315248,
   "fit_68_abs": 0.014887423071637384,
   "kappa_2dp_with_fit_68": "2.34 +- 0.01"
  }
 ]
}

==> anc/calc/closedform_results.json <==
{
 "meta": {
  "program": "calc/partS_closedform_checks.py",
  "written": "2026-09-25T21:00:11",
  "seconds": 39.5,
  "python": "3.14.4",
  "mpmath": "1.3.0",
  "sympy": "1.14.0",
  "scipy": "1.16.3",
  "numpy": "2.3.5",
  "sources_of_the_checks": [
   "plan/ar_physics_checks/lo.py",
   "misc.py",
   "f11.py",
   "a_derive.py",
   "convex.py"
  ],
  "status_tags": "derived here = computed in this program by the routes named; printed value against the computed one = the manuscript or plan value compared at half a unit in its last digit; consistency with the stored results of another program = agreement with a JSON of partG or partH, which is not an independent derivation"
 },
 "configuration": {
  "working_precision_digits": {
   "default": 40,
   "twelfth_derivative": 60,
   "f_nbar": 20,
   "F11_family": 30
  },
  "n_f_values": [
   3,
   4,
   5,
   6
  ],
  "Lambda_QCD_GeV": "0.2",
  "Q0_squared_GeV2": "2",
  "reference_scales_Q_GeV": [
   "1.5",
   "2",
   "10",
   "100",
   "1000",
   "10000"
  ],
  "taylor_order_route_B": 4,
  "cauchy_radius_twelfth": "0.3",
  "cauchy_points_twelfth": 160,
  "winding_points": 6000,
  "real_axis_scan_discriminant": [
   "-200",
   "0.999",
   4000
  ],
  "convexity_scan": [
   [
    "-5",
    "0.99",
    400
   ],
   [
    "-60",
    "-5",
    200
   ]
  ],
  "F11_c": "0.5",
  "F11_zetas": [
   "200",
   "200+pi/2",
   "400",
   "400+pi/2",
   "1600",
   "1600+pi/2"
  ],
  "C_constant_cutoffs_W": [
   12.0,
   24.0
  ],
  "tolerance_rule": "relative tolerance set about two orders of magnitude above the remainder observed on the unperturbed run; printed values are compared at half a unit in their last printed digit"
 },
 "values": {
  "lo_singlet": {
   "entries_at_N2": {
    "nf3": {
     "gamma_qq": {
      "value": "-1.7777777777777777778",
      "formula": "C_F(3/2 + 1/(N(N+1)) - 2 S_1(N)) at N=2",
      "float": -1.7777777777777777,
      "rational": "-16/9"
     },
     "gamma_qg": {
      "value": "1.0",
      "formula": "2 n_f T_R (N^2+N+2)/(N(N+1)(N+2)) at N=2",
      "float": 1.0,
      "rational": "1"
     },
     "gamma_gq": {
      "value": "1.7777777777777777778",
      "formula": "C_F (N^2+N+2)/((N-1)N(N+1)) at N=2",
      "float": 1.7777777777777777,
      "rational": "16/9"
     },
     "gamma_gg": {
      "value": "-1.0",
      "formula": "2C_A(1/(N(N-1)) + 1/((N+1)(N+2)) - S_1(N)) + 11C_A/6 - 2n_f T_R/3 at N=2",
      "float": -1.0,
      "rational": "-1"
     },
     "gamma_minus_2": {
      "value": "-2.7777777777777777778",
      "formula": "gamma_-(2) = gamma_qq(2) + gamma_gg(2) (since gamma_+(2) = 0)",
      "float": -2.7777777777777777,
      "rational": "-25/9"
     },
     "asymptotic_quark_momentum_fraction": {
      "value": "0.36",
      "formula": "3 n_f/(3 n_f + 16), the null right eigenvector at N = 2",
      "float": 0.36,
      "rational": "9/25"
     }
    },
    "nf4": {
     "gamma_qq": {
      "value": "-1.7777777777777777778",
      "formula": "C_F(3/2 + 1/(N(N+1)) - 2 S_1(N)) at N=2",
      "float": -1.7777777777777777,
      "rational": "-16/9"
     },
     "gamma_qg": {
      "value": "1.3333333333333333333",
      "formula": "2 n_f T_R (N^2+N+2)/(N(N+1)(N+2)) at N=2",
      "float": 1.3333333333333333,
      "rational": "4/3"
     },
     "gamma_gq": {
      "value": "1.7777777777777777778",
      "formula": "C_F (N^2+N+2)/((N-1)N(N+1)) at N=2",
      "float": 1.7777777777777777,
      "rational": "16/9"
     },
     "gamma_gg": {
      "value": "-1.3333333333333333333",
      "formula": "2C_A(1/(N(N-1)) + 1/((N+1)(N+2)) - S_1(N)) + 11C_A/6 - 2n_f T_R/3 at N=2",
      "float": -1.3333333333333333,
      "rational": "-4/3"
     },
     "gamma_minus_2": {
      "value": "-3.1111111111111111111",
      "formula": "gamma_-(2) = gamma_qq(2) + gamma_gg(2) (since gamma_+(2) = 0)",
      "float": -3.111111111111111,
      "rational": "-28/9"
     },
     "asymptotic_quark_momentum_fraction": {
      "value": "0.42857142857142857143",
      "formula": "3 n_f/(3 n_f + 16), the null right eigenvector at N = 2",
      "float": 0.42857142857142855,
      "rational": "12/28"
     }
    },
    "nf5": {
     "gamma_qq": {
      "value": "-1.7777777777777777778",
      "formula": "C_F(3/2 + 1/(N(N+1)) - 2 S_1(N)) at N=2",
      "float": -1.7777777777777777,
      "rational": "-16/9"
     },
     "gamma_qg": {
      "value": "1.6666666666666666667",
      "formula": "2 n_f T_R (N^2+N+2)/(N(N+1)(N+2)) at N=2",
      "float": 1.6666666666666667,
      "rational": "5/3"
     },
     "gamma_gq": {
      "value": "1.7777777777777777778",
      "formula": "C_F (N^2+N+2)/((N-1)N(N+1)) at N=2",
      "float": 1.7777777777777777,
      "rational": "16/9"
     },
     "gamma_gg": {
      "value": "-1.6666666666666666667",
      "formula": "2C_A(1/(N(N-1)) + 1/((N+1)(N+2)) - S_1(N)) + 11C_A/6 - 2n_f T_R/3 at N=2",
      "float": -1.6666666666666667,
      "rational": "-5/3"
     },
     "gamma_minus_2": {
      "value": "-3.4444444444444444444",
      "formula": "gamma_-(2) = gamma_qq(2) + gamma_gg(2) (since gamma_+(2) = 0)",
      "float": -3.4444444444444446,
      "rational": "-31/9"
     },
     "asymptotic_quark_momentum_fraction": {
      "value": "0.48387096774193548387",
      "formula": "3 n_f/(3 n_f + 16), the null right eigenvector at N = 2",
      "float": 0.4838709677419355,
      "rational": "15/31"
     }
    },
    "nf6": {
     "gamma_qq": {
      "value": "-1.7777777777777777778",
      "formula": "C_F(3/2 + 1/(N(N+1)) - 2 S_1(N)) at N=2",
      "float": -1.7777777777777777,
      "rational": "-16/9"
     },
     "gamma_qg": {
      "value": "2.0",
      "formula": "2 n_f T_R (N^2+N+2)/(N(N+1)(N+2)) at N=2",
      "float": 2.0,
      "rational": "2"
     },
     "gamma_gq": {
      "value": "1.7777777777777777778",
      "formula": "C_F (N^2+N+2)/((N-1)N(N+1)) at N=2",
      "float": 1.7777777777777777,
      "rational": "16/9"
     },
     "gamma_gg": {
      "value": "-2.0",
      "formula": "2C_A(1/(N(N-1)) + 1/((N+1)(N+2)) - S_1(N)) + 11C_A/6 - 2n_f T_R/3 at N=2",
      "float": -2.0,
      "rational": "-2"
     },
     "gamma_minus_2": {
      "value": "-3.7777777777777777778",
      "formula": "gamma_-(2) = gamma_qq(2) + gamma_gg(2) (since gamma_+(2) = 0)",
      "float": -3.7777777777777777,
      "rational": "-34/9"
     },
     "asymptotic_quark_momentum_fraction": {
      "value": "0.52941176470588235294",
      "formula": "3 n_f/(3 n_f + 16), the null right eigenvector at N = 2",
      "float": 0.5294117647058824,
      "rational": "18/34"
     }
    }
   }
  },
  "nf_dependence": {
   "nf3": {
    "beta_0": {
     "value": "9.0",
     "formula": "11 - 2 n_f/3",
     "float": 9.0,
     "rational": "9"
    },
    "two_pi_b0": {
     "value": "4.5",
     "formula": "2 pi b_0 = beta_0/2",
     "float": 4.5,
     "rational": "9/2"
    },
    "b0": {
     "value": "0.71619724391352901096",
     "formula": "b_0 = beta_0/(4 pi)",
     "float": 0.716197243913529
    },
    "pi_b0": {
     "value": "2.25",
     "formula": "pi b_0 = beta_0/4",
     "float": 2.25,
     "rational": "9/4"
    },
    "r": {
     "value": "1.3333333333333333333",
     "formula": "r = 2 C_A/(2 pi b_0) = 12/beta_0",
     "float": 1.3333333333333333,
     "rational": "4/3"
    },
    "Gamma": {
     "value": "1.2469135802469135802",
     "formula": "Gamma = (11 + 2 n_f/27)/beta_0, the one-loop damping constant",
     "float": 1.2469135802469136,
     "rational": "101/81"
    },
    "r_times_307_over_324": {
     "value": "1.2633744855967078189",
     "formula": "r (307/324), equal to Gamma only at n_f = 5",
     "float": 1.2633744855967077
    },
    "Gamma_minus_r_307_over_324": {
     "value": "-0.016460905349794238683",
     "formula": "Gamma - r (307/324)",
     "float": -0.01646090534979424
    },
    "r_over_Gamma": {
     "value": "1.0693069306930693069",
     "formula": "r/Gamma = 324/(297 + 2 n_f)",
     "float": 1.0693069306930694,
     "rational": "324/303"
    },
    "mu": {
     "value": "1.3545963379714415322",
     "formula": "Lambda'(0)",
     "float": 1.3545963379714416,
     "closed_form": "-2/5 + 8*pi**2/45",
     "route_B": "1.3545963379714415322"
    },
    "D": {
     "value": "3.1500664271713774568",
     "formula": "Lambda''(0)",
     "float": 3.1500664271713776,
     "closed_form": "-274/625 - 16*pi**2/1875 + 64*pi**4/5625 + 32*zeta(3)/15",
     "route_B": "3.1500664271713774568"
    },
    "Lambda3": {
     "value": "7.658351350572074715",
     "formula": "Lambda'''(0)",
     "float": 7.658351350572075,
     "route_B": "7.658351350572074715"
    },
    "Lambda4": {
     "value": "25.037766787893381072",
     "formula": "Lambda''''(0)",
     "float": 25.037766787893382,
     "route_B": "25.037766787893381072"
    },
    "A_kappa": {
     "value": "3.4344923623477437626",
     "formula": "2 pi b_0 mu/sqrt(D)",
     "float": 3.434492362347744
    },
    "A_L": {
     "value": "1.5264410499323305612",
     "formula": "2 mu/sqrt(D)",
     "float": 1.5264410499323307
    },
    "A_kappa_over_A_L": {
     "value": "2.25",
     "formula": "A_kappa/A_L = pi b_0 = beta_0/4",
     "float": 2.25
    },
    "A_kappa_times_A_L": {
     "value": "5.2425501275666602833",
     "formula": "4 pi b_0 mu^2/D",
     "float": 5.24255012756666
    },
    "D_over_mu": {
     "value": "2.3254650399311718611",
     "formula": "D/mu (2 for the pole model)",
     "float": 2.325465039931172
    },
    "mu2_over_D": {
     "value": "0.58250556972962892037",
     "formula": "mu^2/D, the limit of zeta I_zeta",
     "float": 0.582505569729629
    },
    "two_mu_over_D": {
     "value": "0.86004303038638463519",
     "formula": "2 mu/D",
     "float": 0.8600430303863846
    },
    "pole_share_drift_pct": {
     "value": "98.430306945170814481",
     "formula": "100 r/mu, the pole truncation share of the drift",
     "float": 98.43030694517081
    },
    "pole_share_diffusion_pct": {
     "value": "84.654299466986709395",
     "formula": "100 (2r)/D, the pole truncation share of the diffusion",
     "float": 84.65429946698671
    },
    "reg_prime_2": {
     "value": "-0.095683520871486895068",
     "formula": "reg'(2) = gamma_+'(2) + 2 C_A, reg(N) = gamma_+(N) - 2C_A/(N-1)",
     "float": -0.09568352087148689
    },
    "reg_second_2": {
     "value": "2.1752989222711985554",
     "formula": "reg''(2) = gamma_+''(2) - 4 C_A",
     "float": 2.1752989222711987
    },
    "reg_1": {
     "value": "-5.6111111111111111111",
     "formula": "reg(1) = lim_{N->1} [gamma_+(N) - 2C_A/(N-1)], Richardson in h = N-1",
     "float": -5.611111111111111,
     "closed_form": "-(11 + 2 n_f/27)/2"
    },
    "a_approach": {
     "value": "0.0017735865430382561759",
     "formula": "a = [D^2 - mu Lambda'''(0)]^2/(2 mu^2 D^3)",
     "float": 0.0017735865430382562
    },
    "a_gaussian_limit": {
     "value": "0.85836089126508431651",
     "formula": "D/(2 mu^2), the value of a with Lambda'''(0) = 0",
     "float": 0.8583608912650843
    }
   },
   "nf4": {
    "beta_0": {
     "value": "8.3333333333333333333",
     "formula": "11 - 2 n_f/3",
     "float": 8.333333333333334,
     "rational": "25/3"
    },
    "two_pi_b0": {
     "value": "4.1666666666666666667",
     "formula": "2 pi b_0 = beta_0/2",
     "float": 4.166666666666667,
     "rational": "25/6"
    },
    "b0": {
     "value": "0.6631455962162305657",
     "formula": "b_0 = beta_0/(4 pi)",
     "float": 0.6631455962162306
    },
    "pi_b0": {
     "value": "2.0833333333333333333",
     "formula": "pi b_0 = beta_0/4",
     "float": 2.0833333333333335,
     "rational": "25/12"
    },
    "r": {
     "value": "1.44",
     "formula": "r = 2 C_A/(2 pi b_0) = 12/beta_0",
     "float": 1.44,
     "rational": "36/25"
    },
    "Gamma": {
     "value": "1.3555555555555555556",
     "formula": "Gamma = (11 + 2 n_f/27)/beta_0, the one-loop damping constant",
     "float": 1.3555555555555556,
     "rational": "61/45"
    },
    "r_times_307_over_324": {
     "value": "1.3644444444444444444",
     "formula": "r (307/324), equal to Gamma only at n_f = 5",
     "float": 1.3644444444444443
    },
    "Gamma_minus_r_307_over_324": {
     "value": "-0.0088888888888888888889",
     "formula": "Gamma - r (307/324)",
     "float": -0.008888888888888889
    },
    "r_over_Gamma": {
     "value": "1.0622950819672131148",
     "formula": "r/Gamma = 324/(297 + 2 n_f)",
     "float": 1.062295081967213,
     "rational": "324/305"
    },
    "mu": {
     "value": "1.4142514714372922427",
     "formula": "Lambda'(0)",
     "float": 1.4142514714372922,
     "closed_form": "-41/105 + 32*pi**2/175",
     "route_B": "1.4142514714372922427"
    },
    "D": {
     "value": "3.3622614788403710252",
     "formula": "Lambda''(0)",
     "float": 3.362261478840371,
     "closed_form": "-543479/1234800 + pi**2/343 + 4*pi**4/343 + 384*zeta(3)/175",
     "route_B": "3.3622614788403710252"
    },
    "Lambda3": {
     "value": "8.9619465383490694894",
     "formula": "Lambda'''(0)",
     "float": 8.96194653834907,
     "route_B": "8.9619465383490694894"
    },
    "Lambda4": {
     "value": "27.414930075538110744",
     "formula": "Lambda''''(0)",
     "float": 27.41493007553811,
     "route_B": "27.414930075538110744"
    },
    "A_kappa": {
     "value": "3.2136579863319090726",
     "formula": "2 pi b_0 mu/sqrt(D)",
     "float": 3.213657986331909
    },
    "A_L": {
     "value": "1.5425558334393163548",
     "formula": "2 mu/sqrt(D)",
     "float": 1.5425558334393163
    },
    "A_kappa_over_A_L": {
     "value": "2.0833333333333333333",
     "formula": "A_kappa/A_L = pi b_0 = beta_0/4",
     "float": 2.0833333333333335
    },
    "A_kappa_times_A_L": {
     "value": "4.9572468734951331262",
     "formula": "4 pi b_0 mu^2/D",
     "float": 4.957246873495133
    },
    "D_over_mu": {
     "value": "2.3774141634254989252",
     "formula": "D/mu (2 for the pole model)",
     "float": 2.377414163425499
    },
    "mu2_over_D": {
     "value": "0.59486962481941597514",
     "formula": "mu^2/D, the limit of zeta I_zeta",
     "float": 0.594869624819416
    },
    "two_mu_over_D": {
     "value": "0.84125014091709563405",
     "formula": "2 mu/D",
     "float": 0.8412501409170956
    },
    "pole_share_drift_pct": {
     "value": "101.82064711140372636",
     "formula": "100 r/mu, the pole truncation share of the drift",
     "float": 101.82064711140373
    },
    "pole_share_diffusion_pct": {
     "value": "85.656633730738251315",
     "formula": "100 (2r)/D, the pole truncation share of the diffusion",
     "float": 85.65663373073825
    },
    "reg_prime_2": {
     "value": "0.10728553567794898882",
     "formula": "reg'(2) = gamma_+'(2) + 2 C_A, reg(N) = gamma_+(N) - 2C_A/(N-1)",
     "float": 0.10728553567794899
    },
    "reg_second_2": {
     "value": "2.0094228285015459383",
     "formula": "reg''(2) = gamma_+''(2) - 4 C_A",
     "float": 2.009422828501546
    },
    "reg_1": {
     "value": "-5.6481481481481481481",
     "formula": "reg(1) = lim_{N->1} [gamma_+(N) - 2C_A/(N-1)], Richardson in h = N-1",
     "float": -5.648148148148148,
     "closed_form": "-(11 + 2 n_f/27)/2"
    },
    "a_approach": {
     "value": "0.012337795278457889944",
     "formula": "a = [D^2 - mu Lambda'''(0)]^2/(2 mu^2 D^3)",
     "float": 0.01233779527845789
    },
    "a_gaussian_limit": {
     "value": "0.84052030754097511722",
     "formula": "D/(2 mu^2), the value of a with Lambda'''(0) = 0",
     "float": 0.8405203075409751
    }
   },
   "nf5": {
    "beta_0": {
     "value": "7.6666666666666666667",
     "formula": "11 - 2 n_f/3",
     "float": 7.666666666666667,
     "rational": "23/3"
    },
    "two_pi_b0": {
     "value": "3.8333333333333333333",
     "formula": "2 pi b_0 = beta_0/2",
     "float": 3.8333333333333335,
     "rational": "23/6"
    },
    "b0": {
     "value": "0.61009394851893212045",
     "formula": "b_0 = beta_0/(4 pi)",
     "float": 0.6100939485189322
    },
    "pi_b0": {
     "value": "1.9166666666666666667",
     "formula": "pi b_0 = beta_0/4",
     "float": 1.9166666666666667,
     "rational": "23/12"
    },
    "r": {
     "value": "1.5652173913043478261",
     "formula": "r = 2 C_A/(2 pi b_0) = 12/beta_0",
     "float": 1.565217391304348,
     "rational": "36/23"
    },
    "Gamma": {
     "value": "1.4830917874396135266",
     "formula": "Gamma = (11 + 2 n_f/27)/beta_0, the one-loop damping constant",
     "float": 1.4830917874396135,
     "rational": "307/207"
    },
    "r_times_307_over_324": {
     "value": "1.4830917874396135266",
     "formula": "r (307/324), equal to Gamma only at n_f = 5",
     "float": 1.4830917874396135
    },
    "Gamma_minus_r_307_over_324": {
     "value": "0.0",
     "formula": "Gamma - r (307/324)",
     "float": 0.0
    },
    "r_over_Gamma": {
     "value": "1.0553745928338762215",
     "formula": "r/Gamma = 324/(297 + 2 n_f)",
     "float": 1.0553745928338762,
     "rational": "324/307"
    },
    "mu": {
     "value": "1.4945294977299945379",
     "formula": "Lambda'(0)",
     "float": 1.4945294977299945,
     "closed_form": "-830/2139 + 136*pi**2/713",
     "route_B": "1.4945294977299945379"
    },
    "D": {
     "value": "3.5892894547316712075",
     "formula": "Lambda''(0)",
     "float": 3.5892894547316714,
     "closed_form": "-2734750/6166737 + 10000*pi**2/685193 + 8000*pi**4/685193 + 1632*zeta(3)/713",
     "route_B": "3.5892894547316712075"
    },
    "Lambda3": {
     "value": "10.237991981976946197",
     "formula": "Lambda'''(0)",
     "float": 10.237991981976947,
     "route_B": "10.237991981976946197"
    },
    "Lambda4": {
     "value": "31.765197104658850857",
     "formula": "Lambda''''(0)",
     "float": 31.76519710465885,
     "route_B": "31.765197104658850857"
    },
    "A_kappa": {
     "value": "3.0239655227750930265",
     "formula": "2 pi b_0 mu/sqrt(D)",
     "float": 3.023965522775093
    },
    "A_L": {
     "value": "1.5777211423174398399",
     "formula": "2 mu/sqrt(D)",
     "float": 1.5777211423174398
    },
    "A_kappa_over_A_L": {
     "value": "1.9166666666666666667",
     "formula": "A_kappa/A_L = pi b_0 = beta_0/4",
     "float": 1.9166666666666667
    },
    "A_kappa_times_A_L": {
     "value": "4.7709743389212739105",
     "formula": "4 pi b_0 mu^2/D",
     "float": 4.770974338921274
    },
    "D_over_mu": {
     "value": "2.4016183422163014931",
     "formula": "D/mu (2 for the pole model)",
     "float": 2.4016183422163015
    },
    "mu2_over_D": {
     "value": "0.62230100072886181441",
     "formula": "mu^2/D, the limit of zeta I_zeta",
     "float": 0.6223010007288619
    },
    "two_mu_over_D": {
     "value": "0.83277178760815369346",
     "formula": "2 mu/D",
     "float": 0.8327717876081537
    },
    "pole_share_drift_pct": {
     "value": "104.72977573756285545",
     "formula": "100 r/mu, the pole truncation share of the drift",
     "float": 104.72977573756286
    },
    "pole_share_diffusion_pct": {
     "value": "87.216002556771262092",
     "formula": "100 (2r)/D, the pole truncation share of the diffusion",
     "float": 87.21600255677126
    },
    "reg_prime_2": {
     "value": "0.27097025870168760487",
     "formula": "reg'(2) = gamma_+'(2) + 2 C_A, reg(N) = gamma_+(N) - 2C_A/(N-1)",
     "float": 0.2709702587016876
    },
    "reg_second_2": {
     "value": "1.7589429098047396287",
     "formula": "reg''(2) = gamma_+''(2) - 4 C_A",
     "float": 1.7589429098047396
    },
    "reg_1": {
     "value": "-5.6851851851851851852",
     "formula": "reg(1) = lim_{N->1} [gamma_+(N) - 2C_A/(N-1)], Richardson in h = N-1",
     "float": -5.685185185185185,
     "closed_form": "-(11 + 2 n_f/27)/2"
    },
    "a_approach": {
     "value": "0.028303606702567759715",
     "formula": "a = [D^2 - mu Lambda'''(0)]^2/(2 mu^2 D^3)",
     "float": 0.02830360670256776
    },
    "a_gaussian_limit": {
     "value": "0.80346970262683430482",
     "formula": "D/(2 mu^2), the value of a with Lambda'''(0) = 0",
     "float": 0.8034697026268343
    }
   },
   "nf6": {
    "beta_0": {
     "value": "7.0",
     "formula": "11 - 2 n_f/3",
     "float": 7.0,
     "rational": "7"
    },
    "two_pi_b0": {
     "value": "3.5",
     "formula": "2 pi b_0 = beta_0/2",
     "float": 3.5,
     "rational": "7/2"
    },
    "b0": {
     "value": "0.55704230082163367519",
     "formula": "b_0 = beta_0/(4 pi)",
     "float": 0.5570423008216336
    },
    "pi_b0": {
     "value": "1.75",
     "formula": "pi b_0 = beta_0/4",
     "float": 1.75,
     "rational": "7/4"
    },
    "r": {
     "value": "1.7142857142857142857",
     "formula": "r = 2 C_A/(2 pi b_0) = 12/beta_0",
     "float": 1.7142857142857142,
     "rational": "12/7"
    },
    "Gamma": {
     "value": "1.6349206349206349206",
     "formula": "Gamma = (11 + 2 n_f/27)/beta_0, the one-loop damping constant",
     "float": 1.6349206349206349,
     "rational": "103/63"
    },
    "r_times_307_over_324": {
     "value": "1.6243386243386243386",
     "formula": "r (307/324), equal to Gamma only at n_f = 5",
     "float": 1.6243386243386244
    },
    "Gamma_minus_r_307_over_324": {
     "value": "0.010582010582010582011",
     "formula": "Gamma - r (307/324)",
     "float": 0.010582010582010581
    },
    "r_over_Gamma": {
     "value": "1.0485436893203883495",
     "formula": "r/Gamma = 324/(297 + 2 n_f)",
     "float": 1.0485436893203883,
     "rational": "324/309"
    },
    "mu": {
     "value": "1.5983515878947726066",
     "formula": "Lambda'(0)",
     "float": 1.5983515878947725,
     "closed_form": "-20/51 + 24*pi**2/119",
     "route_B": "1.5983515878947726066"
    },
    "D": {
     "value": "3.852025804054829406",
     "formula": "Lambda''(0)",
     "float": 3.852025804054829,
     "closed_form": "-555151/1238076 + 900*pi**2/34391 + 400*pi**4/34391 + 288*zeta(3)/119",
     "route_B": "3.852025804054829406"
    },
    "Lambda3": {
     "value": "11.544287184314512837",
     "formula": "Lambda'''(0)",
     "float": 11.544287184314513,
     "route_B": "11.544287184314512837"
    },
    "Lambda4": {
     "value": "37.279057962946793112",
     "formula": "Lambda''''(0)",
     "float": 37.279057962946794,
     "route_B": "37.279057962946793112"
    },
    "A_kappa": {
     "value": "2.8503340920830420713",
     "formula": "2 pi b_0 mu/sqrt(D)",
     "float": 2.8503340920830422
    },
    "A_L": {
     "value": "1.6287623383331668979",
     "formula": "2 mu/sqrt(D)",
     "float": 1.6287623383331669
    },
    "A_kappa_over_A_L": {
     "value": "1.75",
     "formula": "A_kappa/A_L = pi b_0 = beta_0/4",
     "float": 1.75
    },
    "A_kappa_times_A_L": {
     "value": "4.6425168208519198615",
     "formula": "4 pi b_0 mu^2/D",
     "float": 4.64251682085192
    },
    "D_over_mu": {
     "value": "2.409999047286226567",
     "formula": "D/mu (2 for the pole model)",
     "float": 2.4099990472862265
    },
    "mu2_over_D": {
     "value": "0.66321668869313140879",
     "formula": "mu^2/D, the limit of zeta I_zeta",
     "float": 0.6632166886931314
    },
    "two_mu_over_D": {
     "value": "0.82987584673616158711",
     "formula": "2 mu/D",
     "float": 0.8298758467361615
    },
    "pole_share_drift_pct": {
     "value": "107.25335572404575334",
     "formula": "100 r/mu, the pole truncation share of the drift",
     "float": 107.25335572404575
    },
    "pole_share_diffusion_pct": {
     "value": "89.006969396787212664",
     "formula": "100 (2r)/D, the pole truncation share of the diffusion",
     "float": 89.00696939678721
    },
    "reg_prime_2": {
     "value": "0.4057694423682958769",
     "formula": "reg'(2) = gamma_+'(2) + 2 C_A, reg(N) = gamma_+(N) - 2C_A/(N-1)",
     "float": 0.4057694423682959
    },
    "reg_second_2": {
     "value": "1.4820903141919029211",
     "formula": "reg''(2) = gamma_+''(2) - 4 C_A",
     "float": 1.4820903141919028
    },
    "reg_1": {
     "value": "-5.7222222222222222222",
     "formula": "reg(1) = lim_{N->1} [gamma_+(N) - 2C_A/(N-1)], Richardson in h = N-1",
     "float": -5.722222222222222,
     "closed_form": "-(11 + 2 n_f/27)/2"
    },
    "a_approach": {
     "value": "0.044716569470340886947",
     "formula": "a = [D^2 - mu Lambda'''(0)]^2/(2 mu^2 D^3)",
     "float": 0.04471656947034089
    },
    "a_gaussian_limit": {
     "value": "0.75390141491350297596",
     "formula": "D/(2 mu^2), the value of a with Lambda'''(0) = 0",
     "float": 0.7539014149135029
    }
   },
   "nf_where_reg_prime_2_vanishes": {
    "value": "3.4433008188680433243",
    "formula": "root in n_f of reg'(2) = 0",
    "float": 3.4433008188680434,
    "route_B": "3.4433008188680433243"
   }
  },
  "closed_forms_nf5": {
   "mu": {
    "value": "1.4945294977299945379",
    "formula": "(408 pi^2 - 830)/2139 = -830/2139 + 136 pi^2/713",
    "float": 1.4945294977299945
   },
   "D": {
    "value": "3.5892894547316712075",
    "formula": "-2734750/6166737 + 10000 pi^2/685193 + 8000 pi^4/685193 + 1632 zeta(3)/713",
    "float": 3.5892894547316714
   },
   "symbolic_residual_D": {
    "value": "0.0",
    "formula": "sympy simplify(D from the derivative - typed closed form)",
    "float": 0.0,
    "symbolic": "0"
   },
   "symbolic_residual_mu": {
    "value": "0.0",
    "formula": "sympy simplify(mu from the derivative - typed closed form)",
    "float": 0.0,
    "symbolic": "0"
   },
   "D_rational_part": {
    "value": "-0.44346791504161763344",
    "formula": "-2734750/6166737",
    "float": -0.44346791504161764
   },
   "D_zeta_terms": {
    "value": "4.0327573697732888409",
    "formula": "10000 pi^2/685193 + 8000 pi^4/685193 + 1632 zeta(3)/713",
    "float": 4.032757369773289
   },
   "D_lower_bound": {
    "value": "3.5721584909491032291",
    "formula": "the closed form with pi^2 -> 9.8 (pi^4 -> 9.8^2) and zeta(3) -> 1.202; every irrational enters with a positive coefficient",
    "float": 3.572158490949103
   },
   "mu_minus_route_B": {
    "value": "-2.295887403949780289e-41",
    "formula": "typed closed form minus quadrature route",
    "float": -2.2958874039497803e-41
   },
   "D_minus_route_B": {
    "value": "4.591774807899560578e-41",
    "formula": "typed closed form minus quadrature route",
    "float": 4.591774807899561e-41
   }
  },
  "branch_points": {
   "u_star": {
    "value": [
     "0.0020504874624280015892",
     "0.61708160251182787863"
    ],
    "formula": "zero of disc(2-u) = [gamma_qq - gamma_gg]^2 + 4 gamma_qg gamma_gq at N = 2 - u, n_f = 5",
    "conjugate": [
     "0.0020504874624280015892",
     "-0.61708160251182787863"
    ]
   },
   "N_star": {
    "value": [
     "1.9979495125375719984",
     "-0.61708160251182787863"
    ],
    "formula": "N* = 2 - u*"
   },
   "abs_u_star": {
    "value": "0.61708500926322875088",
    "formula": "|u*|, the Taylor radius of Lambda about u = 0",
    "float": 0.6170850092632287
   },
   "one_minus_abs_u_star": {
    "value": "0.38291499073677124912",
    "formula": "1 - |u*|, the bound on the input exponent lambda_0",
    "float": 0.38291499073677127
   },
   "period_xi": {
    "value": "10.182097929356359086",
    "formula": "2 pi/|Im u*|",
    "float": 10.18209792935636
   },
   "Lambda_at_u_star": {
    "value": [
     "-0.67342497198458138659",
     "0.54607753982582766131"
    ],
    "formula": "Lambda(u*)"
   },
   "Re_Lambda_at_u_star": {
    "value": "-0.67342497198458138659",
    "formula": "Re Lambda(u*), the rate of the amplitude e^{Re Lambda(u*) zeta}",
    "float": -0.6734249719845814
   },
   "branch_coefficient_abs": {
    "value": "0.69031982536568284546",
    "formula": "|c| in Lambda(u) = Lambda(u*) + c sqrt(u - u*) + ..., c = sqrt(d disc(2-u)/du at u*)/(2 * 2 pi b_0)",
    "float": 0.6903198253656828
   },
   "zeros_of_disc_inside_radius": {
    "value": "0.0",
    "formula": "argument principle on |u| = R, 6000 points",
    "float": 0.0,
    "counts": {
     "0.616": 0,
     "0.618": 2,
     "0.99": 2
    }
   }
  },
  "real_axis": {
   "disc_min": {
    "value": "9.2668894627469694287",
    "formula": "min of disc(2-u) on -200 <= u <= 0.999 (grid of 4001 points, then the root of its derivative)",
    "float": 9.266889462746969,
    "location_u": "-0.314076580478"
   },
   "min_Lambda_second_derivative_m5_to_099": {
    "value": "0.014037716269284694882",
    "formula": "min Lambda''(u) on -5 <= u <= 0.99, 401 points",
    "float": 0.014037716269284696
   },
   "min_Lambda_second_derivative_m60_to_m5": {
    "value": "0.00017827279570469468028",
    "formula": "min Lambda''(u) on -60 <= u <= -5, 201 points",
    "float": 0.00017827279570469467
   }
  },
  "front_selection_F12": {
   "momentum_conserving": {
    "min_tangency_function": {
     "value": "1.7980613674947880882e-6",
     "formula": "min over 0 < u <= 0.99 of u Lambda'(u) - Lambda(u) = int_0^u s Lambda''(s) ds, positive for convex Lambda with Lambda(0) = 0",
     "float": 1.798061367494788e-06
    },
    "chord_slope_at_u_0p001": {
     "value": "1.4963258501142781077",
     "formula": "Lambda(u)/u at u = 0.001, tends to mu as u -> 0",
     "float": 1.4963258501142782
    },
    "chord_slope_at_u_0p99": {
     "value": "156.60460638359166895",
     "formula": "Lambda(u)/u at u = 0.99",
     "float": 156.60460638359166
    },
    "infimum_of_chord_slope": {
     "value": "1.4945294977299945379",
     "formula": "inf_{u>0} Lambda(u)/u = Lambda'(0) = mu for convex Lambda with Lambda(0) = 0",
     "float": 1.4945294977299945
    }
   },
   "sum_rule_model": {
    "tangency_roots": {
     "value": "0.0",
     "formula": "roots of u chi'(u) = chi(u) for chi = r/(1-u) - r",
     "float": 0.0,
     "roots": [
      "0"
     ]
    }
   },
   "pole_plus_one_loop_constant": {
    "nf3": {
     "u_c": {
      "value": "0.20292528880925782217",
      "formula": "root in 0<u<1 of u chi'(u) = chi(u), chi = r/(1-u) - Gamma, i.e. 1 - u_c = [r - sqrt(r(r-Gamma))]/Gamma",
      "float": 0.2029252888092578
     },
     "speed": {
      "value": "2.0986531893761738281",
      "formula": "chi(u_c)/u_c",
      "float": 2.098653189376174,
      "closed_form_value": "2.0986531893761738281",
      "closed_form": "(sqrt r + sqrt(r - Gamma))^2"
     },
     "legendre_residual": {
      "value": "5.7397185098744507225e-42",
      "formula": "|min_u [chi(u) - u v]| at v = speed",
      "float": 5.739718509874451e-42
     },
     "ray_root": {
      "value": "2.0986531893761738281",
      "formula": "larger root of 2 sqrt(r v) - v - Gamma = 0",
      "float": 2.098653189376174
     }
    },
    "nf4": {
     "u_c": {
      "value": "0.1949514130614167998",
      "formula": "root in 0<u<1 of u chi'(u) = chi(u), chi = r/(1-u) - Gamma, i.e. 1 - u_c = [r - sqrt(r(r-Gamma))]/Gamma",
      "float": 0.1949514130614168
     },
     "speed": {
      "value": "2.2218682754109522128",
      "formula": "chi(u_c)/u_c",
      "float": 2.221868275410952,
      "closed_form_value": "2.2218682754109522128",
      "closed_form": "(sqrt r + sqrt(r - Gamma))^2"
     },
     "legendre_residual": {
      "value": "1.1479437019748901445e-41",
      "formula": "|min_u [chi(u) - u v]| at v = speed",
      "float": 1.1479437019748901e-41
     },
     "ray_root": {
      "value": "2.2218682754109522128",
      "formula": "larger root of 2 sqrt(r v) - v - Gamma = 0",
      "float": 2.221868275410952
     }
    },
    "nf5": {
     "u_c": {
      "value": "0.18637101387986283354",
      "formula": "root in 0<u<1 of u chi'(u) = chi(u), chi = r/(1-u) - Gamma, i.e. 1 - u_c = [r - sqrt(r(r-Gamma))]/Gamma",
      "float": 0.18637101387986282
     },
     "speed": {
      "value": "2.3644048431025883082",
      "formula": "chi(u_c)/u_c",
      "float": 2.364404843102588,
      "closed_form_value": "2.3644048431025883082",
      "closed_form": "(sqrt r + sqrt(r - Gamma))^2"
     },
     "legendre_residual": {
      "value": "0.0",
      "formula": "|min_u [chi(u) - u v]| at v = speed",
      "float": 0.0
     },
     "ray_root": {
      "value": "2.3644048431025883082",
      "formula": "larger root of 2 sqrt(r v) - v - Gamma = 0",
      "float": 2.364404843102588
     },
     "second_root_u": {
      "value": "-0.29712019954761527654",
      "formula": "the other root of the tangency condition, at u < 0, where chi(u)/u is not a front speed",
      "float": -0.29712019954761526,
      "chi_over_u": "0.930281147236"
     }
    },
    "nf6": {
     "u_c": {
      "value": "0.17706699104120875059",
      "formula": "root in 0<u<1 of u chi'(u) = chi(u), chi = r/(1-u) - Gamma, i.e. 1 - u_c = [r - sqrt(r(r-Gamma))]/Gamma",
      "float": 0.17706699104120874
     },
     "speed": {
      "value": "2.5313619072141111527",
      "formula": "chi(u_c)/u_c",
      "float": 2.5313619072141114,
      "closed_form_value": "2.5313619072141111527",
      "closed_form": "(sqrt r + sqrt(r - Gamma))^2"
     },
     "legendre_residual": {
      "value": "3.4438311059246704335e-41",
      "formula": "|min_u [chi(u) - u v]| at v = speed",
      "float": 3.4438311059246704e-41
     },
     "ray_root": {
      "value": "2.5313619072141111527",
      "formula": "larger root of 2 sqrt(r v) - v - Gamma = 0",
      "float": 2.5313619072141114
     }
    }
   },
   "pure_pole": {
    "nf3": {
     "u_c": {
      "value": "0.5",
      "formula": "root of u chi'(u) = chi(u), chi = r/(1-u)",
      "float": 0.5
     },
     "speed": {
      "value": "5.3333333333333333333",
      "formula": "4r",
      "float": 5.333333333333333
     }
    },
    "nf4": {
     "u_c": {
      "value": "0.5",
      "formula": "root of u chi'(u) = chi(u), chi = r/(1-u)",
      "float": 0.5
     },
     "speed": {
      "value": "5.76",
      "formula": "4r",
      "float": 5.76
     }
    },
    "nf5": {
     "u_c": {
      "value": "0.5",
      "formula": "root of u chi'(u) = chi(u), chi = r/(1-u)",
      "float": 0.5
     },
     "speed": {
      "value": "6.2608695652173913043",
      "formula": "4r",
      "float": 6.260869565217392
     }
    },
    "nf6": {
     "u_c": {
      "value": "0.5",
      "formula": "root of u chi'(u) = chi(u), chi = r/(1-u)",
      "float": 0.5
     },
     "speed": {
      "value": "6.8571428571428571429",
      "formula": "4r",
      "float": 6.857142857142857
     }
    }
   },
   "bfkl": {
    "gamma_c": {
     "value": "0.62754912104585562924",
     "formula": "root of chi'(g) g = chi(g), chi(g) = 2 psi(1) - psi(g) - psi(1-g)",
     "float": 0.6275491210458556,
     "route_2": "0.62754912104585562924"
    },
    "one_minus_gamma_c": {
     "value": "0.37245087895414437076",
     "formula": "1 - gamma_c, the lambda_0 of Mueller and Triantafyllopoulos",
     "float": 0.37245087895414436
    },
    "MT_condition_residual": {
     "value": "4.591774807899560578e-41",
     "formula": "|chi'(l)(1-l) + chi(l)| at l = 1 - gamma_c",
     "float": 4.591774807899561e-41
    }
   }
  },
  "twelfth_derivative": {
   "gamma_plus_2_minus_u": {
    "order_2": {
     "value": "13.75894290980473962865746",
     "formula": "d^2/du^2 gamma_+^(0)(2-u) at u = 0, n_f = 5 (mpmath differentiation at 60 digits)",
     "float": 13.75894290980474,
     "cauchy_route": "13.75894290980473962865746"
    },
    "order_3": {
     "value": "39.24563593091162708983946",
     "formula": "d^3/du^3 gamma_+^(0)(2-u) at u = 0, n_f = 5 (mpmath differentiation at 60 digits)",
     "float": 39.245635930911625,
     "cauchy_route": "39.24563593091162708983946"
    },
    "order_4": {
     "value": "121.7665889011922616171045",
     "formula": "d^4/du^4 gamma_+^(0)(2-u) at u = 0, n_f = 5 (mpmath differentiation at 60 digits)",
     "float": 121.76658890119226,
     "cauchy_route": "121.7665889011922616171045"
    },
    "order_5": {
     "value": "629.7277517794676685414563",
     "formula": "d^5/du^5 gamma_+^(0)(2-u) at u = 0, n_f = 5 (mpmath differentiation at 60 digits)",
     "float": 629.7277517794677,
     "cauchy_route": "629.7277517794676685414563"
    },
    "order_6": {
     "value": "5198.474727860779448252378",
     "formula": "d^6/du^6 gamma_+^(0)(2-u) at u = 0, n_f = 5 (mpmath differentiation at 60 digits)",
     "float": 5198.474727860779,
     "cauchy_route": "5198.474727860779448252378"
    },
    "order_7": {
     "value": "35610.73806118245955489542",
     "formula": "d^7/du^7 gamma_+^(0)(2-u) at u = 0, n_f = 5 (mpmath differentiation at 60 digits)",
     "float": 35610.73806118246,
     "cauchy_route": "35610.73806118245955489542"
    },
    "order_8": {
     "value": "155930.8527046957351868934",
     "formula": "d^8/du^8 gamma_+^(0)(2-u) at u = 0, n_f = 5 (mpmath differentiation at 60 digits)",
     "float": 155930.85270469575,
     "cauchy_route": "155930.8527046957351868934"
    },
    "order_9": {
     "value": "1489517.892498447233010401",
     "formula": "d^9/du^9 gamma_+^(0)(2-u) at u = 0, n_f = 5 (mpmath differentiation at 60 digits)",
     "float": 1489517.8924984473,
     "cauchy_route": "1489517.892498447233010401"
    },
    "order_10": {
     "value": "36272287.65221089175246114",
     "formula": "d^10/du^10 gamma_+^(0)(2-u) at u = 0, n_f = 5 (mpmath differentiation at 60 digits)",
     "float": 36272287.65221089,
     "cauchy_route": "36272287.65221089175246114"
    },
    "order_11": {
     "value": "384415454.8559695215430515",
     "formula": "d^11/du^11 gamma_+^(0)(2-u) at u = 0, n_f = 5 (mpmath differentiation at 60 digits)",
     "float": 384415454.85596955,
     "cauchy_route": "384415454.8559695215430515"
    },
    "order_12": {
     "value": "-943926873.3787390870969874",
     "formula": "d^12/du^12 gamma_+^(0)(2-u) at u = 0, n_f = 5 (mpmath differentiation at 60 digits)",
     "float": -943926873.3787391,
     "cauchy_route": "-943926873.3787390870969874"
    }
   },
   "Lambda_order_12": {
    "value": "-246241793.05532324011",
    "formula": "d^12 Lambda/du^12 at u = 0 = (twelfth derivative of gamma_+)/(2 pi b_0)",
    "float": -246241793.05532324
   }
  },
  "crossover": {
   "balance_full_Lambda": {
    "value": "4.3398554552212242927",
    "formula": "a = xi/zeta where min_u[Lambda(u) - u a] = Re Lambda(u*) - Re(u*) a (saddle against branch point)",
    "float": 4.339855455221224
   },
   "balance_pole_plus_constant": {
    "value": "4.5182758765738095473",
    "formula": "a where 2 sqrt(r a) - a - Gamma = Re Lambda(u*) - Re(u*) a (saddle of r/(1-u) - Gamma)",
    "float": 4.518275876573809
   },
   "balance_constant_on_one_side": {
    "value": "7.5761363368356061442",
    "formula": "a where 2 sqrt(r a) - a = Re Lambda(u*) - Re(u*) a (constant dropped from the saddle side only)",
    "float": 7.5761363368356065
   }
  },
  "withdrawn": {
   "A15_gamma_variable_root": {
    "value": "2.110749185667752443",
    "formula": "2r/Gamma = 648/307 from chi(gamma) = r/gamma - Gamma in the anomalous-dimension variable",
    "float": 2.1107491856677525,
    "status": "withdrawn (F12). The condition was applied in the variable in which the collinear pole sits at gamma = 0. Front selection needs the decay variable u of eq:mgf. Not to be printed."
   }
  },
  "edgeworth_a_F60": {
   "zeta_I_zeta_expansion": {
    "value": "0.0",
    "formula": "zeta I_zeta = mu^2/D + [D^2 - mu Lambda'''(0)]^2/(2 D^4 zeta) + o(1/zeta)",
    "float": 0.0,
    "symbolic_coefficient_of_1_over_zeta": "(D**2 - kappa3*mu)**2/(2*D**4)",
    "symbolic_a": "(D**2 - kappa3*mu)**2/(2*D**3*mu**2)"
   },
   "a": {
    "value": "0.028303606702567759715",
    "formula": "[D^2 - mu Lambda'''(0)]^2/(2 mu^2 D^3), n_f = 5",
    "float": 0.02830360670256776
   },
   "a_gaussian_limit": {
    "value": "0.80346970262683430482",
    "formula": "D/(2 mu^2)",
    "float": 0.8034697026268343
   },
   "a_pole_model": {
    "value": "0.15972222222222222222",
    "formula": "1/(4r), n_f = 5",
    "float": 0.1597222222222222
   },
   "stored_principal_values": {
    "dev_times_zeta_15": {
     "value": "0.04116062",
     "formula": "(zeta I_zeta D/mu^2 - 1) zeta, read from calc/diagnostic_results.json summary",
     "float": 0.04116062
    },
    "dev_times_zeta_40": {
     "value": "0.030022967",
     "formula": "(zeta I_zeta D/mu^2 - 1) zeta, read from calc/diagnostic_results.json summary",
     "float": 0.030022967
    },
    "dev_times_zeta_100": {
     "value": "0.028811595",
     "formula": "(zeta I_zeta D/mu^2 - 1) zeta, read from calc/diagnostic_results.json summary",
     "float": 0.028811595
    },
    "dev_times_zeta_200": {
     "value": "0.028533955",
     "formula": "(zeta I_zeta D/mu^2 - 1) zeta, read from calc/diagnostic_results.json summary",
     "float": 0.028533955
    },
    "dev_times_zeta_400": {
     "value": "0.02841333",
     "formula": "(zeta I_zeta D/mu^2 - 1) zeta, read from calc/diagnostic_results.json summary",
     "float": 0.02841333
    },
    "richardson_100_200": {
     "value": "0.028256315",
     "formula": "2 d(200) - d(100), removing a 1/zeta^2 term",
     "float": 0.028256315,
     "rel_dev_from_a": "0.001671"
    },
    "richardson_200_400": {
     "value": "0.028292705",
     "formula": "2 d(400) - d(200), removing a 1/zeta^2 term",
     "float": 0.028292705,
     "rel_dev_from_a": "0.0003852"
    },
    "richardson_three_point": {
     "value": "0.028304835",
     "formula": "[8 d(400) - 6 d(200) + d(100)]/3, removing 1/zeta^2 and 1/zeta^3 terms",
     "float": 0.028304835,
     "rel_dev_from_a": "4.34e-5",
     "note": "assumes the next terms are in powers of 1/zeta; the order of the next term is not derived here"
    }
   }
  },
  "family_F11": {
   "int_phi_h": {
    "value": "0.0",
    "formula": "int phi(z) h(z) dz, h = (2z^2 - 1) e^{-z^2/2}",
    "float": 0.0,
    "symbolic": "0"
   },
   "int_z_phi_h": {
    "value": "0.0",
    "formula": "int z phi h dz",
    "float": 0.0,
    "symbolic": "0"
   },
   "int_z2_phi_h": {
    "value": "0.7071067811865475244",
    "formula": "int z^2 phi h dz",
    "float": 0.7071067811865476,
    "symbolic": "sqrt(2)/2"
   },
   "int_phi_h2": {
    "value": "0.57735026918962576451",
    "formula": "int phi h^2 dz",
    "float": 0.5773502691896257,
    "symbolic": "sqrt(3)/3"
   },
   "max_h": {
    "value": "1.1460191874407604013",
    "formula": "max h = 4 e^{-5/4} at z^2 = 5/2 (min h = -1 at z = 0)",
    "float": 1.1460191874407604
   },
   "zeta_min_for_positivity_c_below_1": {
    "value": "1.3133599779823807227",
    "formula": "q > 0 for all z when zeta > (c max|h|)^2, and max|h| = 4e^{-5/4} for c < 1",
    "float": 1.3133599779823808
   },
   "oscillation_amplitude_c_half": {
    "value": "0.14433756729740644113",
    "formula": "c^2/sqrt(3) at c = 1/2",
    "float": 0.14433756729740643
   },
   "zeta_I_zeta": {
    "200": {
     "value": "0.749047950816",
     "formula": "zeta int (d_zeta rho)^2/rho d xi at c = 1/2, n_f = 5 rates",
     "float": 0.7490479508162861,
     "leading_prediction": "0.7323797822",
     "remainder_times_sqrt_zeta": "0.235724",
     "normalization": "1.0",
     "mean_over_zeta": "1.49452949772999"
    },
    "200+pi_over_2": {
     "value": "0.634976163027",
     "formula": "zeta int (d_zeta rho)^2/rho d xi at c = 1/2, n_f = 5 rates",
     "float": 0.6349761630269545,
     "leading_prediction": "0.6565597866",
     "remainder_times_sqrt_zeta": "-0.306435",
     "normalization": "1.0",
     "mean_over_zeta": "1.49452949772999"
    },
    "400": {
     "value": "0.749461448075",
     "formula": "zeta int (d_zeta rho)^2/rho d xi at c = 1/2, n_f = 5 rates",
     "float": 0.7494614480747003,
     "leading_prediction": "0.7268106019",
     "remainder_times_sqrt_zeta": "0.453017",
     "normalization": "1.0",
     "mean_over_zeta": "1.49452949772999"
    },
    "400+pi_over_2": {
     "value": "0.66368677909",
     "formula": "zeta int (d_zeta rho)^2/rho d xi at c = 1/2, n_f = 5 rates",
     "float": 0.6636867790895973,
     "leading_prediction": "0.6621289668",
     "remainder_times_sqrt_zeta": "0.0312174",
     "normalization": "1.0",
     "mean_over_zeta": "1.49452949772999"
    },
    "1600": {
     "value": "0.725850861536",
     "formula": "zeta int (d_zeta rho)^2/rho d xi at c = 1/2, n_f = 5 rates",
     "float": 0.7258508615359126,
     "leading_prediction": "0.7149601136",
     "remainder_times_sqrt_zeta": "0.43563",
     "normalization": "1.0",
     "mean_over_zeta": "1.49452949772999"
    },
    "1600+pi_over_2": {
     "value": "0.675214885423",
     "formula": "zeta int (d_zeta rho)^2/rho d xi at c = 1/2, n_f = 5 rates",
     "float": 0.6752148854231782,
     "leading_prediction": "0.6739794551",
     "remainder_times_sqrt_zeta": "0.0494415",
     "normalization": "1.0",
     "mean_over_zeta": "1.49452949772999"
    }
   },
   "smallest_oscillation_between_zeta_and_zeta_plus_pi_over_2": {
    "value": "0.050635976112734361681",
    "formula": "min over the three pairs of |zeta I(zeta) - zeta I(zeta + pi/2)|",
    "float": 0.05063597611273436
   },
   "control_c0_zeta400": {
    "value": "0.623551000729",
    "formula": "c = 0, the Gaussian value mu^2/D + 1/(2 zeta)",
    "float": 0.6235510007288618
   }
  },
  "moving_endpoint_F80": {
   "instance": {
    "value": "0.7",
    "formula": "L(t) = 1 + 0.3 t at t = 0.7",
    "float": 0.7,
    "L": "1.21",
    "Ldot": "0.3"
   },
   "uniform_mean_score": {
    "value": "-0.24793388429752066116",
    "formula": "<s> = -Ldot P(L,t) = -Ldot/L",
    "float": -0.24793388429752067,
    "prediction": "-0.24793388429752066116"
   },
   "uniform_I": {
    "value": "0.06147121098285636227",
    "formula": "<s^2> = Ldot^2/L^2",
    "float": 0.061471210982856364,
    "prediction": "0.06147121098285636227"
   },
   "quadratic_mean_score": {
    "value": "1.9436704782865518316e-32",
    "formula": "<s> = 0, P vanishes at the endpoint",
    "float": 1.943670478286552e-32,
    "prediction": "0.0"
   },
   "quadratic_I": {
    "value": "0.18441363294856908681",
    "formula": "I_F = Var[s] = 3 Ldot^2/L^2",
    "float": 0.18441363294856908,
    "prediction": "0.18441363294856908681"
   },
   "symmetric_cut_minus_principal_value": {
    "value": "0.0",
    "formula": "integrand A/y + B + C y, cut |y| < eps",
    "float": 0.0,
    "symbolic": "-2*B*epsilon"
   }
  },
  "solvable_model": {
   "f_nbar": {
    "0.01": {
     "value": "0.995033126567031",
     "formula": "f(nbar) = nbar <(d_nbar ln rho)^2>, atom score -1, Bessel form in y = 2 sqrt(nbar xi)",
     "float": 0.9950331265670307,
     "nbar": "0.01",
     "poisson_series_route": "0.995033126567031"
    },
    "0.5": {
     "value": "0.814020767450563",
     "formula": "f(nbar) = nbar <(d_nbar ln rho)^2>, atom score -1, Bessel form in y = 2 sqrt(nbar xi)",
     "float": 0.8140207674505633,
     "nbar": "0.5",
     "poisson_series_route": "0.814020767450563"
    },
    "1": {
     "value": "0.708544017870001",
     "formula": "f(nbar) = nbar <(d_nbar ln rho)^2>, atom score -1, Bessel form in y = 2 sqrt(nbar xi)",
     "float": 0.7085440178700005,
     "nbar": "1.0",
     "poisson_series_route": "0.708544017870001"
    },
    "1.8": {
     "value": "0.619211787772546",
     "formula": "f(nbar) = nbar <(d_nbar ln rho)^2>, atom score -1, Bessel form in y = 2 sqrt(nbar xi)",
     "float": 0.6192117877725465,
     "nbar": "1.8",
     "poisson_series_route": "0.619211787772546"
    },
    "nbar_ref": {
     "value": "0.618508979205092",
     "formula": "f(nbar) = nbar <(d_nbar ln rho)^2>, atom score -1, Bessel form in y = 2 sqrt(nbar xi)",
     "float": 0.6185089792050918,
     "nbar": "1.80938381208",
     "poisson_series_route": "0.618508979205092"
    },
    "2": {
     "value": "0.605421734269572",
     "formula": "f(nbar) = nbar <(d_nbar ln rho)^2>, atom score -1, Bessel form in y = 2 sqrt(nbar xi)",
     "float": 0.6054217342695716,
     "nbar": "2.0",
     "poisson_series_route": "0.605421734269572"
    },
    "4": {
     "value": "0.54207640123448",
     "formula": "f(nbar) = nbar <(d_nbar ln rho)^2>, atom score -1, Bessel form in y = 2 sqrt(nbar xi)",
     "float": 0.5420764012344803,
     "nbar": "4.0",
     "poisson_series_route": "0.54207640123448"
    },
    "8": {
     "value": "0.517531969247809",
     "formula": "f(nbar) = nbar <(d_nbar ln rho)^2>, atom score -1, Bessel form in y = 2 sqrt(nbar xi)",
     "float": 0.5175319692478093,
     "nbar": "8.0",
     "poisson_series_route": "0.517531969247809"
    },
    "50": {
     "value": "0.502538682303482",
     "formula": "f(nbar) = nbar <(d_nbar ln rho)^2>, atom score -1, Bessel form in y = 2 sqrt(nbar xi)",
     "float": 0.5025386823034825,
     "nbar": "50.0",
     "poisson_series_route": "0.502538682303482"
    }
   },
   "large_nbar": {
    "nbar_times_f_minus_half": {
     "value": "0.125117407882",
     "formula": "nbar (f - 1/2) at nbar = 800",
     "float": 0.1251174078815831,
     "at_50": "0.1269341152",
     "at_200": "0.1254723081",
     "richardson_200_800": "0.1249991078"
    }
   },
   "I_zeta_subleading_coefficient": {
    "value": "0.125",
    "formula": "I_zeta = r/(2 zeta) + 1/(8 zeta^2) + ..., from f = 1/2 + 1/(8 nbar) + ...",
    "float": 0.125
   },
   "I_zeta_subleading_gaussian": {
    "value": "0.5",
    "formula": "Gaussian with mean r zeta, variance 2 r zeta: I = r/(2 zeta) + 1/(2 zeta^2)",
    "float": 0.5
   },
   "score_node": {
    "nbar_2": {
     "value": "-0.617341802783",
     "formula": "xi_node - nbar, root in xi of the continuous-part score",
     "float": -0.6173418027831027,
     "xi_node": "1.38265819722"
    },
    "nbar_4": {
     "value": "-0.539265334957",
     "formula": "xi_node - nbar, root in xi of the continuous-part score",
     "float": -0.5392653349572618,
     "xi_node": "3.46073466504"
    },
    "nbar_8": {
     "value": "-0.517305859998",
     "formula": "xi_node - nbar, root in xi of the continuous-part score",
     "float": -0.5173058599980522,
     "xi_node": "7.48269414"
    },
    "nbar_128": {
     "value": "-0.500982329669",
     "formula": "xi_node - nbar, root in xi of the continuous-part score",
     "float": -0.5009823296685557,
     "xi_node": "127.49901767"
    },
    "nbar_512": {
     "value": "-0.500244498953",
     "formula": "xi_node - nbar, root in xi of the continuous-part score",
     "float": -0.500244498952985,
     "xi_node": "511.499755501"
    }
   },
   "C": {
    "value": "0.69272334",
    "formula": "C = 2 int_0^inf [sqrt(f(w^2)) - 1/sqrt 2] dw, cut at W with tail sqrt(2)/(16 W), Richardson in W^-3 (W = 12, 24)",
    "float": 0.6927233354215288,
    "W12": "0.69269973",
    "W24": "0.69272038",
    "from_length_expansion": "0.69272336"
   },
   "C_from_length": {
    "value": "0.69272336",
    "formula": "L(nbar) - sqrt(2 nbar) + 1/(4 sqrt(2 nbar)) at nbar = 100 and 400, Richardson in nbar^(-3/2)",
    "float": 0.6927233595961695,
    "at_25": "0.69238656",
    "at_100": "0.69268243",
    "at_400": "0.69271824"
   },
   "length": {
    "nbar_2": {
     "value": "2.542653047",
     "formula": "L(nbar) = 2 int_0^sqrt(nbar) sqrt(f(w^2)) dw",
     "float": 2.5426530472206763,
     "offset_from_sqrt_2nbar": "0.54265305",
     "ratio_to_sqrt_2nbar": "1.2713265",
     "three_term_expansion": "2.5677233"
    },
    "nbar_4": {
     "value": "3.4254094",
     "formula": "L(nbar) = 2 int_0^sqrt(nbar) sqrt(f(w^2)) dw",
     "float": 3.425409400288662,
     "offset_from_sqrt_2nbar": "0.59698228",
     "ratio_to_sqrt_2nbar": "1.2110651",
     "three_term_expansion": "3.4327621"
    },
    "nbar_8": {
     "value": "4.62815528",
     "formula": "L(nbar) = 2 int_0^sqrt(nbar) sqrt(f(w^2)) dw",
     "float": 4.628155280144614,
     "offset_from_sqrt_2nbar": "0.62815528",
     "ratio_to_sqrt_2nbar": "1.1570388",
     "three_term_expansion": "4.6302233"
    },
    "nbar_25": {
     "value": "7.728099034",
     "formula": "L(nbar) = 2 int_0^sqrt(nbar) sqrt(f(w^2)) dw",
     "float": 7.728099034410383,
     "offset_from_sqrt_2nbar": "0.65703122",
     "ratio_to_sqrt_2nbar": "1.0929182",
     "three_term_expansion": "7.7284358"
    }
   }
  },
  "scales": {
   "zeta_at_Q_1.5_GeV": {
    "value": "0.0296636131487759",
    "formula": "ln[ln(Q^2/Lambda^2)/ln(Q_0^2/Lambda^2)], Lambda = 0.2 GeV, Q_0^2 = 2 GeV^2",
    "float": 0.02966361314877586,
    "nbar_nf5": "0.0464300031894",
    "T": "4.02980604108"
   },
   "zeta_at_Q_2_GeV": {
    "value": "0.163124992919455",
    "formula": "ln[ln(Q^2/Lambda^2)/ln(Q_0^2/Lambda^2)], Lambda = 0.2 GeV, Q_0^2 = 2 GeV^2",
    "float": 0.16312499291945548,
    "nbar_nf5": "0.255326075874",
    "T": "4.60517018599"
   },
   "zeta_at_Q_10_GeV": {
    "value": "0.693147180559945",
    "formula": "ln[ln(Q^2/Lambda^2)/ln(Q_0^2/Lambda^2)], Lambda = 0.2 GeV, Q_0^2 = 2 GeV^2",
    "float": 0.6931471805599453,
    "nbar_nf5": "1.08492602175",
    "T": "7.82404601086"
   },
   "zeta_at_Q_100_GeV": {
    "value": "1.15599521327223",
    "formula": "ln[ln(Q^2/Lambda^2)/ln(Q_0^2/Lambda^2)], Lambda = 0.2 GeV, Q_0^2 = 2 GeV^2",
    "float": 1.155995213272232,
    "nbar_nf5": "1.80938381208",
    "T": "12.4292161968"
   },
   "zeta_at_Q_1000_GeV": {
    "value": "1.47117939660903",
    "formula": "ln[ln(Q^2/Lambda^2)/ln(Q_0^2/Lambda^2)], Lambda = 0.2 GeV, Q_0^2 = 2 GeV^2",
    "float": 1.4711793966090259,
    "nbar_nf5": "2.3027155773",
    "T": "17.0343863828"
   },
   "zeta_at_Q_10000_GeV": {
    "value": "1.71046832960542",
    "formula": "ln[ln(Q^2/Lambda^2)/ln(Q_0^2/Lambda^2)], Lambda = 0.2 GeV, Q_0^2 = 2 GeV^2",
    "float": 1.7104683296054206,
    "nbar_nf5": "2.67725477677",
    "T": "21.6395565688"
   },
   "Q0_GeV": {
    "value": "1.4142135623730950488",
    "formula": "Q_0 = sqrt(2) GeV",
    "float": 1.4142135623730951
   },
   "reference_zeta_Q0sq2_to_Qsq1e4": {
    "value": "1.1559952132722320656",
    "formula": "zeta from Q_0^2 = 2 to Q^2 = 10^4 GeV^2",
    "float": 1.155995213272232
   },
   "reference_nbar": {
    "value": "1.8093838120782762766",
    "formula": "nbar = r zeta with r = 36/23",
    "float": 1.8093838120782764
   },
   "zeta_from_Q0sq_0p5": {
    "value": "1.5935202530589771712",
    "formula": "zeta from Q_0^2 = 0.5 to Q^2 = 10^4 GeV^2",
    "float": 1.5935202530589772,
    "nbar_nf5": "2.494205613"
   },
   "zeta_from_Q0sq_4": {
    "value": "0.99287022035277658494",
    "formula": "zeta from Q_0^2 = 4 to Q^2 = 10^4 GeV^2",
    "float": 0.9928702203527766,
    "nbar_nf5": "1.554057736"
   },
   "r_nf3": {
    "value": "1.3333333333333333333",
    "formula": "r = 12/beta_0 at n_f = 3",
    "float": 1.3333333333333333
   },
   "zeta_advance_1p5_to_1e4_GeV": {
    "value": "1.6808047164566447342",
    "formula": "zeta(10^4 GeV) - zeta(1.5 GeV) = ln[T(10^4)/T(1.5)]",
    "float": 1.6808047164566446
   },
   "log10_Q_over_GeV_at_zeta_15": {
    "value": "2776980.531",
    "formula": "log10(Q/GeV) = T(Q_0) e^zeta/(2 ln 10) + log10(0.2)",
    "float": 2776980.5307717267
   },
   "log10_Q_over_GeV_at_zeta_40": {
    "value": "1.999562539e+17",
    "formula": "log10(Q/GeV) = T(Q_0) e^zeta/(2 ln 10) + log10(0.2)",
    "float": 1.999562539093634e+17
   },
   "log10_Q_over_GeV_at_zeta_100": {
    "value": "2.283515196e+43",
    "formula": "log10(Q/GeV) = T(Q_0) e^zeta/(2 ln 10) + log10(0.2)",
    "float": 2.283515196043543e+43
   },
   "log10_Q_over_GeV_at_zeta_200": {
    "value": "6.138356342e+86",
    "formula": "log10(Q/GeV) = T(Q_0) e^zeta/(2 ln 10) + log10(0.2)",
    "float": 6.138356342082281e+86
   },
   "log10_Q_over_GeV_at_zeta_400": {
    "value": "4.435560191e+173",
    "formula": "log10(Q/GeV) = T(Q_0) e^zeta/(2 ln 10) + log10(0.2)",
    "float": 4.435560190729489e+173
   },
   "abar_over_lambda_x1e-4_Qsq_3": {
    "value": "2.800357031",
    "formula": "abar/lambda = sqrt(r xi/zeta)/T on the double-asymptotic ray at x = 1e-4 (abar = r/T, lambda = sqrt(r zeta/xi))",
    "float": 2.8003570310603063
   },
   "abar_over_lambda_x1e-4_Qsq_5": {
    "value": "1.714205199",
    "formula": "abar/lambda = sqrt(r xi/zeta)/T on the double-asymptotic ray at x = 1e-4 (abar = r/T, lambda = sqrt(r zeta/xi))",
    "float": 1.7142051993613026
   },
   "abar_over_lambda_x1e-4_Qsq_7": {
    "value": "1.394760576",
    "formula": "abar/lambda = sqrt(r xi/zeta)/T on the double-asymptotic ray at x = 1e-4 (abar = r/T, lambda = sqrt(r zeta/xi))",
    "float": 1.3947605760877944
   },
   "abar_over_lambda_x1e-4_Qsq_10": {
    "value": "1.171443074",
    "formula": "abar/lambda = sqrt(r xi/zeta)/T on the double-asymptotic ray at x = 1e-4 (abar = r/T, lambda = sqrt(r zeta/xi))",
    "float": 1.1714430735226893
   }
  },
  "gaussian_tail": {
   "share_beyond_3_sd": {
    "value": "0.029290886534888232107",
    "formula": "int_{|z|>3} z^2 phi(z) dz = erfc(3/sqrt 2) + 6 phi(3)",
    "float": 0.029290886534888233,
    "quadrature": "0.029290886534888232107"
   }
  }
 },
 "checks": [
  {
   "id": "LO.colsum.nf3",
   "what": "column sums of the LO matrix vanish at N=2 (momentum sum rule), n_f=3",
   "observed": "0.0",
   "tolerance": "1.0e-38",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.gplus2.nf3",
   "what": "gamma_+(2) = 0 by route B, n_f=3",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.entriesAB.nf3",
   "what": "entries at N=2, quadrature of splitting functions against the moment formulas, n_f=3",
   "observed": "1.29144e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.colsum.nf4",
   "what": "column sums of the LO matrix vanish at N=2 (momentum sum rule), n_f=4",
   "observed": "0.0",
   "tolerance": "1.0e-38",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.gplus2.nf4",
   "what": "gamma_+(2) = 0 by route B, n_f=4",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.entriesAB.nf4",
   "what": "entries at N=2, quadrature of splitting functions against the moment formulas, n_f=4",
   "observed": "1.72192e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.colsum.nf5",
   "what": "column sums of the LO matrix vanish at N=2 (momentum sum rule), n_f=5",
   "observed": "0.0",
   "tolerance": "1.0e-38",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.gplus2.nf5",
   "what": "gamma_+(2) = 0 by route B, n_f=5",
   "observed": "2.29589e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.entriesAB.nf5",
   "what": "entries at N=2, quadrature of splitting functions against the moment formulas, n_f=5",
   "observed": "1.37753e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.colsum.nf6",
   "what": "column sums of the LO matrix vanish at N=2 (momentum sum rule), n_f=6",
   "observed": "0.0",
   "tolerance": "1.0e-38",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.gplus2.nf6",
   "what": "gamma_+(2) = 0 by route B, n_f=6",
   "observed": "2.29589e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.entriesAB.nf6",
   "what": "entries at N=2, quadrature of splitting functions against the moment formulas, n_f=6",
   "observed": "1.29144e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.gminus2.nf5",
   "what": "gamma_-(2) = -31/9 at n_f=5",
   "observed": "0.0",
   "tolerance": "1.0e-35",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.mu.SB.nf3",
   "what": "mu by sympy against quadrature of the splitting functions, n_f=3",
   "observed": "1.69489e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.D.SB.nf3",
   "what": "D by sympy against quadrature of the splitting functions, n_f=3",
   "observed": "4.37303e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.L3.SB.nf3",
   "what": "L3 by sympy against quadrature of the splitting functions, n_f=3",
   "observed": "1.19915e-39",
   "tolerance": "1.0e-37",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.L4.SB.nf3",
   "what": "L4 by sympy against quadrature of the splitting functions, n_f=3",
   "observed": "3.95251e-38",
   "tolerance": "1.0e-36",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F38.rG.nf3",
   "what": "r/Gamma = 324/(297+2n_f), n_f=3",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.AkAL.nf3",
   "what": "A_kappa/A_L = pi b_0 = beta_0/4, n_f=3",
   "observed": "2.04079e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.mu_reg.nf3",
   "what": "mu = (2C_A - reg'(2))/(2 pi b_0) with reg'(2) from route B, n_f=3",
   "observed": "1.69489e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F38.Gamma_from_reg1.nf3",
   "what": "Gamma = -reg(1)/(2 pi b_0) from the eigenvalue, n_f=3",
   "observed": "1.99728e-32",
   "tolerance": "1.0e-30",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.mu.SB.nf4",
   "what": "mu by sympy against quadrature of the splitting functions, n_f=4",
   "observed": "1.62339e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.D.SB.nf4",
   "what": "D by sympy against quadrature of the splitting functions, n_f=4",
   "observed": "2.73136e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.L3.SB.nf4",
   "what": "L3 by sympy against quadrature of the splitting functions, n_f=4",
   "observed": "1.06572e-39",
   "tolerance": "1.0e-37",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.L4.SB.nf4",
   "what": "L4 by sympy against quadrature of the splitting functions, n_f=4",
   "observed": "3.72368e-38",
   "tolerance": "1.0e-36",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F38.rG.nf4",
   "what": "r/Gamma = 324/(297+2n_f), n_f=4",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.AkAL.nf4",
   "what": "A_kappa/A_L = pi b_0 = beta_0/4, n_f=4",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.mu_reg.nf4",
   "what": "mu = (2C_A - reg'(2))/(2 pi b_0) with reg'(2) from route B, n_f=4",
   "observed": "1.62339e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F38.Gamma_from_reg1.nf4",
   "what": "Gamma = -reg(1)/(2 pi b_0) from the eigenvalue, n_f=4",
   "observed": "1.67754e-32",
   "tolerance": "1.0e-30",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.mu.SB.nf5",
   "what": "mu by sympy against quadrature of the splitting functions, n_f=5",
   "observed": "1.53619e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.D.SB.nf5",
   "what": "D by sympy against quadrature of the splitting functions, n_f=5",
   "observed": "2.5586e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.L3.SB.nf5",
   "what": "L3 by sympy against quadrature of the splitting functions, n_f=5",
   "observed": "9.68767e-40",
   "tolerance": "1.0e-37",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.L4.SB.nf5",
   "what": "L4 by sympy against quadrature of the splitting functions, n_f=5",
   "observed": "3.35711e-38",
   "tolerance": "1.0e-36",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F38.rG.nf5",
   "what": "r/Gamma = 324/(297+2n_f), n_f=5",
   "observed": "2.17542e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.AkAL.nf5",
   "what": "A_kappa/A_L = pi b_0 = beta_0/4, n_f=5",
   "observed": "2.39571e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.mu_reg.nf5",
   "what": "mu = (2C_A - reg'(2))/(2 pi b_0) with reg'(2) from route B, n_f=5",
   "observed": "1.53619e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F38.Gamma_from_reg1.nf5",
   "what": "Gamma = -reg(1)/(2 pi b_0) from the eigenvalue, n_f=5",
   "observed": "1.16606e-32",
   "tolerance": "1.0e-30",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.mu.SB.nf6",
   "what": "mu by sympy against quadrature of the splitting functions, n_f=6",
   "observed": "1.43641e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.D.SB.nf6",
   "what": "D by sympy against quadrature of the splitting functions, n_f=6",
   "observed": "3.57612e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.L3.SB.nf6",
   "what": "L3 by sympy against quadrature of the splitting functions, n_f=6",
   "observed": "9.38697e-40",
   "tolerance": "1.0e-37",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.L4.SB.nf6",
   "what": "L4 by sympy against quadrature of the splitting functions, n_f=6",
   "observed": "3.03104e-38",
   "tolerance": "1.0e-36",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F38.rG.nf6",
   "what": "r/Gamma = 324/(297+2n_f), n_f=6",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.AkAL.nf6",
   "what": "A_kappa/A_L = pi b_0 = beta_0/4, n_f=6",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.mu_reg.nf6",
   "what": "mu = (2C_A - reg'(2))/(2 pi b_0) with reg'(2) from route B, n_f=6",
   "observed": "1.43641e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F38.Gamma_from_reg1.nf6",
   "what": "Gamma = -reg(1)/(2 pi b_0) from the eigenvalue, n_f=6",
   "observed": "2.82569e-33",
   "tolerance": "1.0e-30",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.Gamma307.nf3",
   "what": "Gamma differs from r(307/324) at n_f=3",
   "observed": "6.075e-5",
   "tolerance": "1.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.Gamma307.nf4",
   "what": "Gamma differs from r(307/324) at n_f=4",
   "observed": "0.0001125",
   "tolerance": "1.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.Gamma307.nf5",
   "what": "Gamma = r(307/324) at n_f=5",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.Gamma307.nf6",
   "what": "Gamma differs from r(307/324) at n_f=6",
   "observed": "9.45e-5",
   "tolerance": "1.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "LO.regp_zero.SB",
   "what": "n_f root of reg'(2), sympy against quadrature",
   "observed": "1.96638e-36",
   "tolerance": "1.0e-33",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "P.3.443",
   "what": "n_f where reg'(2) vanishes (printed 3.443, line 1415)",
   "observed": "0.000300819",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.1.4945",
   "what": "n_f=5 value (printed 1.4945, line 580)",
   "observed": "2.94977e-5",
   "tolerance": "5.0e-5",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.3.5893",
   "what": "n_f=5 value (printed 3.5893, line 580)",
   "observed": "1.05453e-5",
   "tolerance": "5.0e-5",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.3.024",
   "what": "n_f=5 value (printed 3.024, line 611)",
   "observed": "3.44772e-5",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.1.578",
   "what": "n_f=5 value (printed 1.578, line 611)",
   "observed": "0.000278858",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.0.622",
   "what": "n_f=5 value (printed 0.622, line 1632)",
   "observed": "0.000301001",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.104.7",
   "what": "n_f=5 value (printed 104.7, line 1413)",
   "observed": "0.0297757",
   "tolerance": "0.05",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.87.2",
   "what": "n_f=5 value (printed 87.2, line 1413)",
   "observed": "0.0160026",
   "tolerance": "0.05",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.1.055",
   "what": "n_f=5 value (printed 1.055, line 1419)",
   "observed": "0.000374593",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.nf4.1.414",
   "what": "(mu, D, A_kappa, A_L) at n_f=4 (printed 1.414, lines 1423-1424)",
   "observed": "0.000251471",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.nf4.3.362",
   "what": "(mu, D, A_kappa, A_L) at n_f=4 (printed 3.362, lines 1423-1424)",
   "observed": "0.000261479",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.nf4.3.214",
   "what": "(mu, D, A_kappa, A_L) at n_f=4 (printed 3.214, lines 1423-1424)",
   "observed": "0.000342014",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.nf4.1.543",
   "what": "(mu, D, A_kappa, A_L) at n_f=4 (printed 1.543, lines 1423-1424)",
   "observed": "0.000444167",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.nf5.1.495",
   "what": "(mu, D, A_kappa, A_L) at n_f=5 (printed 1.495, lines 1423-1424)",
   "observed": "0.000470502",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.nf5.3.589",
   "what": "(mu, D, A_kappa, A_L) at n_f=5 (printed 3.589, lines 1423-1424)",
   "observed": "0.000289455",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.nf5.3.024",
   "what": "(mu, D, A_kappa, A_L) at n_f=5 (printed 3.024, lines 1423-1424)",
   "observed": "3.44772e-5",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.nf5.1.578",
   "what": "(mu, D, A_kappa, A_L) at n_f=5 (printed 1.578, lines 1423-1424)",
   "observed": "0.000278858",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.nf6.1.598",
   "what": "(mu, D, A_kappa, A_L) at n_f=6 (printed 1.598, lines 1423-1424)",
   "observed": "0.000351588",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.nf6.3.852",
   "what": "(mu, D, A_kappa, A_L) at n_f=6 (printed 3.852, lines 1423-1424)",
   "observed": "2.58041e-5",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.nf6.2.850",
   "what": "(mu, D, A_kappa, A_L) at n_f=6 (printed 2.850, lines 1423-1424)",
   "observed": "0.000334092",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.nf6.1.629",
   "what": "(mu, D, A_kappa, A_L) at n_f=6 (printed 1.629, lines 1423-1424)",
   "observed": "0.000237662",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "KA.D",
   "what": "D at n_f=5 against the plan value 3.5892894547",
   "observed": "3.16712e-11",
   "tolerance": "5.0e-11",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F33.D.symbolic",
   "what": "typed closed form of D equals the sympy derivative identically",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F33.mu.symbolic",
   "what": "typed closed form of mu equals the sympy derivative identically",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F33.D.quad",
   "what": "typed closed form of D against quadrature route B",
   "observed": "1.2793e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F33.mu.quad",
   "what": "typed closed form of mu against quadrature route B",
   "observed": "1.53619e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F33.bound.inputs",
   "what": "pi^2 > 9.8 and zeta(3) > 1.202 (both lower bounds hold)",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F33.bound.value",
   "what": "the bound exceeds 3.57",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "P.0.443",
   "what": "pieces of the closed form of D (printed 0.443, line 1546)",
   "observed": "0.000467915",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.4.033",
   "what": "pieces of the closed form of D (printed 4.033, line 1546)",
   "observed": "0.00024263",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.3.57",
   "what": "pieces of the closed form of D (printed 3.57, line 1547, the bound printed as D > 3.57)",
   "observed": "0.00215849",
   "tolerance": "0.005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "F34.ustar.AP",
   "what": "u* from the textbook and the partial-fraction forms",
   "observed": "3.88082e-48",
   "tolerance": "1.0e-45",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "P.0.00205",
   "what": "branch point quantity (printed 0.00205, line 1597)",
   "observed": "4.87462e-7",
   "tolerance": "5.0e-6",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.0.61708",
   "what": "branch point quantity (printed 0.61708, line 1597)",
   "observed": "1.60251e-6",
   "tolerance": "5.0e-6",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.0.617",
   "what": "branch point quantity (printed 0.617, lines 1542, 1555, 1598)",
   "observed": "8.50093e-5",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.0.383",
   "what": "branch point quantity (printed 0.383, line 1555)",
   "observed": "8.50093e-5",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.0.690",
   "what": "branch point quantity (printed 0.690, line 1600)",
   "observed": "0.000319825",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.10.18",
   "what": "branch point quantity (printed 10.18, line 1601)",
   "observed": "0.00209793",
   "tolerance": "0.005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.0.673",
   "what": "branch point quantity (printed 0.673, line 1602)",
   "observed": "0.000424972",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "KA.ustar.re",
   "what": "Re u* against the second read (0.00205048746) (printed 0.00205048746, second read)",
   "observed": "2.428e-12",
   "tolerance": "5.0e-12",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "KA.ustar.im",
   "what": "Im u* against the second read (0.617081602512) (printed 0.617081602512, second read)",
   "observed": "1.72121e-13",
   "tolerance": "5.0e-13",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "F34.winding",
   "what": "no zero of disc(2-u) in |u|<0.616, two in |u|<0.618, two in |u|<0.99",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F34.discmin",
   "what": "disc(2-u) > 9.2 on the real segment",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "KA.discmin",
   "what": "minimum of the discriminant against the second read (9.26689) (printed 9.26689, second read)",
   "observed": "5.37253e-7",
   "tolerance": "5.0e-6",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "F12.convex",
   "what": "Lambda'' > 0 on the scanned real segment",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.notangency",
   "what": "no root of the tangency condition for the momentum-conserving Lambda on 0<u<=0.99",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.chord_increasing",
   "what": "Lambda(u)/u increases on 0<u<=0.99",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.chord_limit",
   "what": "Lambda(u)/u -> mu as u -> 0 (value at u = 0.001 within D*0.001 of mu)",
   "observed": "0.500476",
   "tolerance": "0.51",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F36.der2.two_routes",
   "what": "derivative of order 2, finite differences against the Cauchy integral on |u| = 0.3",
   "observed": "8.63242e-55",
   "tolerance": "1.0e-49",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F36.der3.two_routes",
   "what": "derivative of order 3, finite differences against the Cauchy integral on |u| = 0.3",
   "observed": "2.41218e-54",
   "tolerance": "1.0e-49",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F36.der4.two_routes",
   "what": "derivative of order 4, finite differences against the Cauchy integral on |u| = 0.3",
   "observed": "2.98473e-54",
   "tolerance": "1.0e-49",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F36.der5.two_routes",
   "what": "derivative of order 5, finite differences against the Cauchy integral on |u| = 0.3",
   "observed": "7.78295e-54",
   "tolerance": "1.0e-49",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F36.der6.two_routes",
   "what": "derivative of order 6, finite differences against the Cauchy integral on |u| = 0.3",
   "observed": "5.34857e-54",
   "tolerance": "1.0e-49",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F36.der7.two_routes",
   "what": "derivative of order 7, finite differences against the Cauchy integral on |u| = 0.3",
   "observed": "1.49658e-53",
   "tolerance": "1.0e-49",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F36.der8.two_routes",
   "what": "derivative of order 8, finite differences against the Cauchy integral on |u| = 0.3",
   "observed": "2.54655e-53",
   "tolerance": "1.0e-49",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F36.der9.two_routes",
   "what": "derivative of order 9, finite differences against the Cauchy integral on |u| = 0.3",
   "observed": "6.67083e-53",
   "tolerance": "1.0e-49",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F36.der10.two_routes",
   "what": "derivative of order 10, finite differences against the Cauchy integral on |u| = 0.3",
   "observed": "2.51266e-53",
   "tolerance": "1.0e-49",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F36.der11.two_routes",
   "what": "derivative of order 11, finite differences against the Cauchy integral on |u| = 0.3",
   "observed": "7.36321e-53",
   "tolerance": "1.0e-49",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F36.der12.two_routes",
   "what": "derivative of order 12, finite differences against the Cauchy integral on |u| = 0.3",
   "observed": "3.25022e-52",
   "tolerance": "1.0e-49",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F36.even_positive_4_to_10",
   "what": "even derivatives of order 4 to 10 are positive",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F36.twelfth_negative",
   "what": "the twelfth derivative is negative",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "P.9.44e8",
   "what": "twelfth derivative magnitude (printed 9.44e8, line 1612)",
   "observed": "73126.6",
   "tolerance": "5.0e+5",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "KA.twelfth",
   "what": "twelfth derivative against the second read (-9.439268734e8) (printed 9.439268734e8, second read)",
   "observed": "0.0212609",
   "tolerance": "0.05",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.4.3",
   "what": "crossover ratio (printed 4.3, line 1605)",
   "observed": "0.0398555",
   "tolerance": "0.05",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.4.34",
   "what": "crossover ratio (printed 4.34, line 1627)",
   "observed": "0.000144545",
   "tolerance": "0.005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.4.5",
   "what": "crossover ratio (printed 4.5, line 1617)",
   "observed": "0.0182759",
   "tolerance": "0.05",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.7.6",
   "what": "crossover ratio (printed 7.6, line 1618)",
   "observed": "0.0238637",
   "tolerance": "0.05",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "F12.pole.root",
   "what": "pure pole r/(1-u): tangency root u = 1/2 only",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.pole.speed",
   "what": "pure pole speed = 4r",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.pole.das",
   "what": "the ray 2 sqrt(r zeta xi) = xi has xi/zeta = 4r",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.sumrule.root",
   "what": "sum-rule model r/(1-u) - r: tangency only at u = 0",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.Gamma_rational.nf3",
   "what": "Gamma used for the front against (297 + 2 n_f)/(27 beta_0) = (297+2n_f)/(297-18n_f), n_f=3",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.speed.routes.nf3",
   "what": "speed as chi(u_c)/u_c against (sqrt r + sqrt(r-Gamma))^2, n_f=3",
   "observed": "2.18796e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.ray.nf3",
   "what": "speed against the root of 2 sqrt(r v) - v - Gamma, n_f=3",
   "observed": "6.23851e-42",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.legendre.nf3",
   "what": "Legendre transform vanishes at the speed, n_f=3",
   "observed": "5.73972e-42",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.Gamma_rational.nf4",
   "what": "Gamma used for the front against (297 + 2 n_f)/(27 beta_0) = (297+2n_f)/(297-18n_f), n_f=4",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.speed.routes.nf4",
   "what": "speed as chi(u_c)/u_c against (sqrt r + sqrt(r-Gamma))^2, n_f=4",
   "observed": "2.06663e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.ray.nf4",
   "what": "speed against the root of 2 sqrt(r v) - v - Gamma, n_f=4",
   "observed": "2.84731e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.legendre.nf4",
   "what": "Legendre transform vanishes at the speed, n_f=4",
   "observed": "1.14794e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.Gamma_rational.nf5",
   "what": "Gamma used for the front against (297 + 2 n_f)/(27 beta_0) = (297+2n_f)/(297-18n_f), n_f=5",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "KA.speed.loop",
   "what": "speed of the n_f loop at n_f=5 against the second read (2.364404843) (printed 2.364404843, second read)",
   "observed": "1.02588e-10",
   "tolerance": "5.0e-10",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "F12.speed.routes.nf5",
   "what": "speed as chi(u_c)/u_c against (sqrt r + sqrt(r-Gamma))^2, n_f=5",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.ray.nf5",
   "what": "speed against the root of 2 sqrt(r v) - v - Gamma, n_f=5",
   "observed": "9.37362e-42",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.legendre.nf5",
   "what": "Legendre transform vanishes at the speed, n_f=5",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.Gamma_rational.nf6",
   "what": "Gamma used for the front against (297 + 2 n_f)/(27 beta_0) = (297+2n_f)/(297-18n_f), n_f=6",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.speed.routes.nf6",
   "what": "speed as chi(u_c)/u_c against (sqrt r + sqrt(r-Gamma))^2, n_f=6",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.ray.nf6",
   "what": "speed against the root of 2 sqrt(r v) - v - Gamma, n_f=6",
   "observed": "1.35404e-42",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.legendre.nf6",
   "what": "Legendre transform vanishes at the speed, n_f=6",
   "observed": "3.44383e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "KA.uc",
   "what": "u_c at n_f=5 against the second read (0.18637101) (printed 0.18637101, second read)",
   "observed": "3.87986e-9",
   "tolerance": "5.0e-9",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "KA.speed",
   "what": "speed at n_f=5 against the second read (2.364404843) (printed 2.364404843, second read)",
   "observed": "1.02588e-10",
   "tolerance": "5.0e-10",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "KA.4r",
   "what": "pure-pole speed 4r at n_f=5 against the second read (6.2608696) (printed 6.2608696, second read)",
   "observed": "3.47826e-8",
   "tolerance": "5.0e-8",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "Z31.0.186",
   "what": "u_c as planned in Z31 (printed 0.186, planned text Z31)",
   "observed": "0.000371014",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "Z31.2.36",
   "what": "speed as planned in Z31 (printed 2.36, planned text Z31)",
   "observed": "0.00440484",
   "tolerance": "0.005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "F12.bfkl.routes",
   "what": "gamma_c by differentiation and by trigamma",
   "observed": "0.0",
   "tolerance": "1.0e-38",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F12.bfkl.MT",
   "what": "the condition in the variable 1-u holds at 1 - gamma_c",
   "observed": "4.59177e-41",
   "tolerance": "1.0e-38",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "P.0.628",
   "what": "BFKL gamma_c (printed 0.628, line 1517)",
   "observed": "0.000450879",
   "tolerance": "0.0005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "KA.gc",
   "what": "gamma_c against the second read (0.627549121) (printed 0.627549121, second read)",
   "observed": "4.58556e-11",
   "tolerance": "5.0e-10",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "KA.1mgc",
   "what": "1 - gamma_c against the second read (0.372450879) (printed 0.372450879, second read)",
   "observed": "4.58556e-11",
   "tolerance": "5.0e-10",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "F60.edgeworth.lead",
   "what": "zeta I_zeta -> mu^2/D at leading order",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F60.edgeworth.odd",
   "what": "the zeta^(-1/2) term vanishes",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F60.edgeworth.kappa4",
   "what": "Lambda''''(0) cancels from the coefficient",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F60.edgeworth.formula",
   "what": "derived coefficient equals the printed formula for a",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F60.limit.gauss",
   "what": "a -> D/(2 mu^2) when Lambda'''(0) = 0",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F60.limit.pole",
   "what": "a -> 1/(4r) for mu = r, D = 2r, Lambda''' = 6r",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F60.limit.Iexpapp",
   "what": "mu^2 a/D = 1/8 in the pole model",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F60.input_shift",
   "what": "Gaussian input with variance D zeta + c2 shifts a by -c2/D",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "P.0.0283",
   "what": "coefficient a (printed 0.0283, line 1643)",
   "observed": "3.6067e-6",
   "tolerance": "5.0e-5",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "KA.a",
   "what": "a against the plan value 0.0283036067 (printed 0.0283036067, plan and second read)",
   "observed": "2.56776e-12",
   "tolerance": "5.0e-11",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "F60.richardson",
   "what": "Richardson value 2d(400) - d(200) against a at relative 1e-3 (plan)",
   "observed": "0.00038517",
   "tolerance": "0.001",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F60.planned.0.0288",
   "what": "planned text value at zeta = 100 (printed 0.0288, planned F60 text)",
   "observed": "1.1595e-5",
   "tolerance": "5.0e-5",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "F60.planned.0.0285",
   "what": "planned text value at zeta = 200 (printed 0.0285, planned F60 text)",
   "observed": "3.3955e-5",
   "tolerance": "5.0e-5",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "F60.planned.0.0284",
   "what": "planned text value at zeta = 400 (printed 0.0284, planned F60 text)",
   "observed": "1.333e-5",
   "tolerance": "5.0e-5",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "F60.planned.0.0283",
   "what": "planned text Richardson value (printed 0.0283, planned F60 text)",
   "observed": "7.295e-6",
   "tolerance": "5.0e-5",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "X.a.partH",
   "what": "a against calc/diagnostic_results.json asymptotic_coefficient (partH)",
   "observed": "1.42332e-15",
   "tolerance": "1.0e-14",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "F11.int0",
   "what": "int phi h = 0 (normalization kept)",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.int1",
   "what": "int z phi h = 0 (mean kept at mu zeta)",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.int2",
   "what": "int z^2 phi h = 1/sqrt(2)",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.inth2",
   "what": "int phi h^2 = 1/sqrt(3)",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.positivity",
   "what": "zeta >= 2 keeps q positive for 0 < c < 1 (max|h| < sqrt 2)",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.norm.200",
   "what": "family normalized at zeta = 200",
   "observed": "0.0",
   "tolerance": "1.0e-28",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.mean.200",
   "what": "family mean/zeta = mu at zeta = 200",
   "observed": "1.59061e-32",
   "tolerance": "1.0e-28",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.remainder.200",
   "what": "zeta I_zeta - mu^2/D - c^2 sin^2(zeta)/sqrt3 is below 1/sqrt(zeta) at zeta = 200",
   "observed": "0.235724",
   "tolerance": "1.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.norm.200+pi/2",
   "what": "family normalized at zeta = 200+pi/2",
   "observed": "0.0",
   "tolerance": "1.0e-28",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.mean.200+pi/2",
   "what": "family mean/zeta = mu at zeta = 200+pi/2",
   "observed": "1.59061e-32",
   "tolerance": "1.0e-28",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.remainder.200+pi/2",
   "what": "zeta I_zeta - mu^2/D - c^2 sin^2(zeta)/sqrt3 is below 1/sqrt(zeta) at zeta = 200+pi/2",
   "observed": "0.306435",
   "tolerance": "1.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.norm.400",
   "what": "family normalized at zeta = 400",
   "observed": "0.0",
   "tolerance": "1.0e-28",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.mean.400",
   "what": "family mean/zeta = mu at zeta = 400",
   "observed": "1.59061e-32",
   "tolerance": "1.0e-28",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.remainder.400",
   "what": "zeta I_zeta - mu^2/D - c^2 sin^2(zeta)/sqrt3 is below 1/sqrt(zeta) at zeta = 400",
   "observed": "0.453017",
   "tolerance": "1.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.norm.400+pi/2",
   "what": "family normalized at zeta = 400+pi/2",
   "observed": "0.0",
   "tolerance": "1.0e-28",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.mean.400+pi/2",
   "what": "family mean/zeta = mu at zeta = 400+pi/2",
   "observed": "1.16052e-31",
   "tolerance": "1.0e-28",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.remainder.400+pi/2",
   "what": "zeta I_zeta - mu^2/D - c^2 sin^2(zeta)/sqrt3 is below 1/sqrt(zeta) at zeta = 400+pi/2",
   "observed": "0.0312174",
   "tolerance": "1.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.norm.1600",
   "what": "family normalized at zeta = 1600",
   "observed": "0.0",
   "tolerance": "1.0e-28",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.mean.1600",
   "what": "family mean/zeta = mu at zeta = 1600",
   "observed": "1.59061e-32",
   "tolerance": "1.0e-28",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.remainder.1600",
   "what": "zeta I_zeta - mu^2/D - c^2 sin^2(zeta)/sqrt3 is below 1/sqrt(zeta) at zeta = 1600",
   "observed": "0.43563",
   "tolerance": "1.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.norm.1600+pi/2",
   "what": "family normalized at zeta = 1600+pi/2",
   "observed": "0.0",
   "tolerance": "1.0e-28",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.mean.1600+pi/2",
   "what": "family mean/zeta = mu at zeta = 1600+pi/2",
   "observed": "1.16052e-31",
   "tolerance": "1.0e-28",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.remainder.1600+pi/2",
   "what": "zeta I_zeta - mu^2/D - c^2 sin^2(zeta)/sqrt3 is below 1/sqrt(zeta) at zeta = 1600+pi/2",
   "observed": "0.0494415",
   "tolerance": "1.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.oscillation",
   "what": "zeta I_zeta keeps an oscillation of at least 0.04 up to zeta = 1600",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F11.control",
   "what": "c = 0 reproduces mu^2/D + 1/(2 zeta) at zeta = 400",
   "observed": "5.66359e-31",
   "tolerance": "1.0e-28",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F80.quad.mean",
   "what": "<s> = 0 for P = 3(L-x)^2/L^3",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F80.quad.I",
   "what": "<s^2> = 3 Ldot^2/L^2 for P = 3(L-x)^2/L^3",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F80.unif.mean",
   "what": "<s> = -Ldot/L for the uniform density",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F80.unif.I",
   "what": "<s^2> = Ldot^2/L^2 and Var = 0 for the uniform density",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F80.num.unif",
   "what": "quadrature <s> = -Ldot P(L) for the uniform density",
   "observed": "0.0",
   "tolerance": "1.0e-30",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F80.num.quad",
   "what": "quadrature <s> = 0 for P = 3(L-x)^2/L^3",
   "observed": "1.94367e-32",
   "tolerance": "1.0e-30",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F80.num.quadI",
   "what": "quadrature I_F = 3 Ldot^2/L^2",
   "observed": "1.5254e-29",
   "tolerance": "1.0e-27",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "F80.cut",
   "what": "symmetric cut minus principal value = -2 B eps",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SM.f.0.01",
   "what": "f(nbar) by the Bessel form against the Poisson series, nbar = 0.01",
   "observed": "0.0",
   "tolerance": "1.0e-17",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SM.f.0.5",
   "what": "f(nbar) by the Bessel form against the Poisson series, nbar = 0.5",
   "observed": "0.0",
   "tolerance": "1.0e-17",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SM.f.1",
   "what": "f(nbar) by the Bessel form against the Poisson series, nbar = 1",
   "observed": "0.0",
   "tolerance": "1.0e-17",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SM.f.1.8",
   "what": "f(nbar) by the Bessel form against the Poisson series, nbar = 1.8",
   "observed": "0.0",
   "tolerance": "1.0e-17",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SM.f.nbar_ref",
   "what": "f(nbar) by the Bessel form against the Poisson series, nbar = nbar_ref",
   "observed": "1.36948e-21",
   "tolerance": "1.0e-17",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SM.f.2",
   "what": "f(nbar) by the Bessel form against the Poisson series, nbar = 2",
   "observed": "1.39908e-21",
   "tolerance": "1.0e-17",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SM.f.4",
   "what": "f(nbar) by the Bessel form against the Poisson series, nbar = 4",
   "observed": "4.68771e-21",
   "tolerance": "1.0e-17",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SM.f.8",
   "what": "f(nbar) by the Bessel form against the Poisson series, nbar = 8",
   "observed": "4.91003e-21",
   "tolerance": "1.0e-17",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SM.f.50",
   "what": "f(nbar) by the Bessel form against the Poisson series, nbar = 50",
   "observed": "5.56218e-20",
   "tolerance": "1.0e-17",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "KA.f.0.01",
   "what": "f(nbar) at nbar = 0.01 (printed 0.99503, persona check T7)",
   "observed": "3.12657e-6",
   "tolerance": "5.0e-6",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "KA.f.2",
   "what": "f(nbar) at nbar = 2 (printed 0.60542, persona check T7)",
   "observed": "1.73427e-6",
   "tolerance": "5.0e-6",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "KA.f.50",
   "what": "f(nbar) at nbar = 50 (printed 0.502539, persona check T7)",
   "observed": "3.17697e-7",
   "tolerance": "5.0e-7",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "KA.f.0.5",
   "what": "f(nbar) at nbar = 0.5 (printed 0.814021, plan F37)",
   "observed": "2.32549e-7",
   "tolerance": "5.0e-7",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "SM.f.three_fifths",
   "what": "f at the reference nbar is within 0.05 of three fifths (text: about three fifths)",
   "observed": "0.018509",
   "tolerance": "0.05",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SM.f.monotone_on_grid",
   "what": "f decreases along nbar = 0.01, 0.5, 1, 1.8, 2, 4, 8, 50 (values only, not a proof)",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SM.f.one_eighth",
   "what": "nbar (f - 1/2) -> 1/8 (Richardson in 1/nbar from 200 and 800)",
   "observed": "8.92184e-7",
   "tolerance": "1.0e-5",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SM.node.half",
   "what": "xi_node - nbar -> -1/2 (value at nbar = 512 within 1e-3)",
   "observed": "0.000244499",
   "tolerance": "0.001",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SM.C.routes",
   "what": "C from the tail-corrected integral against C from the length at large nbar",
   "observed": "2.41746e-8",
   "tolerance": "1.0e-6",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "P.0.69",
   "what": "constant C (printed 0.69, line 1496)",
   "observed": "0.00272334",
   "tolerance": "0.005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "KA.C",
   "what": "constant C against cconst.py (0.6927) (printed 0.6927, persona check cconst.py)",
   "observed": "2.33354e-5",
   "tolerance": "5.0e-5",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "SM.L25",
   "what": "L(25) direct against sqrt(2 nbar) + C - 1/(4 sqrt(2 nbar)), below 1e-3",
   "observed": "0.000336774",
   "tolerance": "0.001",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SC.zeta.1.5",
   "what": "zeta by the closed form against int dt/T, Q = 1.5 GeV",
   "observed": "1.0762e-42",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SC.zeta.2",
   "what": "zeta by the closed form against int dt/T, Q = 2 GeV",
   "observed": "1.72192e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SC.zeta.10",
   "what": "zeta by the closed form against int dt/T, Q = 10 GeV",
   "observed": "0.0",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SC.zeta.100",
   "what": "zeta by the closed form against int dt/T, Q = 100 GeV",
   "observed": "2.29589e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SC.zeta.1000",
   "what": "zeta by the closed form against int dt/T, Q = 1000 GeV",
   "observed": "2.29589e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "SC.zeta.10000",
   "what": "zeta by the closed form against int dt/T, Q = 10000 GeV",
   "observed": "2.29589e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "P.1.16",
   "what": "zeta at the reference scales (printed 1.16, line 1525)",
   "observed": "0.00400479",
   "tolerance": "0.005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.1.8",
   "what": "nbar at the reference scales (printed 1.8, line 1525)",
   "observed": "0.00938381",
   "tolerance": "0.05",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "P.1.68",
   "what": "advance of zeta from 1.5 GeV to 10^4 GeV (printed 1.68, checker REQUIRED 1.68)",
   "observed": "0.000804716",
   "tolerance": "0.005",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "SC.3e6",
   "what": "zeta = 15 corresponds to log10(Q/GeV) of the order of 3e6 (between 1e6 and 1e7)",
   "observed": "0.0",
   "tolerance": "0.0",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "X.zeta.10.0",
   "what": "zeta at Q = 10.0 GeV against calc/pdf_results.json (partG)",
   "observed": "1.35862e-17",
   "tolerance": "1.0e-14",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.zeta.100.0",
   "what": "zeta at Q = 100.0 GeV against calc/pdf_results.json (partG)",
   "observed": "1.16269e-16",
   "tolerance": "1.0e-14",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.zeta.1000.0",
   "what": "zeta at Q = 1000.0 GeV against calc/pdf_results.json (partG)",
   "observed": "3.48208e-17",
   "tolerance": "1.0e-14",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.zeta.10000.0",
   "what": "zeta at Q = 10000.0 GeV against calc/pdf_results.json (partG)",
   "observed": "3.19745e-18",
   "tolerance": "1.0e-14",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.Akappa.partG",
   "what": "A_kappa against calc/pdf_results.json conventions (7 digits stored)",
   "observed": "2.27751e-8",
   "tolerance": "5.0e-8",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.AL.partG",
   "what": "A_L against calc/pdf_results.json conventions (7 digits stored)",
   "observed": "4.23174e-8",
   "tolerance": "5.0e-8",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.mu.partH",
   "what": "mu against the block exact of calc/diagnostic_results.json (partH)",
   "observed": "2.61598e-20",
   "tolerance": "1.0e-19",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.D.partH",
   "what": "D against the block exact of calc/diagnostic_results.json (partH)",
   "observed": "6.7257e-21",
   "tolerance": "1.0e-19",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.Lambda3.partH",
   "what": "Lambda3 against the block exact of calc/diagnostic_results.json (partH)",
   "observed": "4.51234e-15",
   "tolerance": "1.0e-14",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.Lambda4.partH",
   "what": "Lambda4 against the block exact of calc/diagnostic_results.json (partH)",
   "observed": "1.54708e-15",
   "tolerance": "1.0e-14",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.branch_coefficient_abs.partH",
   "what": "branch_coefficient_abs against the block exact of calc/diagnostic_results.json (partH)",
   "observed": "4.59431e-13",
   "tolerance": "1.0e-11",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.oscillation_period_xi.partH",
   "what": "oscillation_period_xi against the block exact of calc/diagnostic_results.json (partH)",
   "observed": "4.28604e-12",
   "tolerance": "1.0e-11",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.Re_Lambda_u_star.partH",
   "what": "Re_Lambda_u_star against the block exact of calc/diagnostic_results.json (partH)",
   "observed": "5.74065e-16",
   "tolerance": "1.0e-14",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.crossover_xi_over_zeta.partH",
   "what": "crossover_xi_over_zeta against the block exact of calc/diagnostic_results.json (partH)",
   "observed": "2.82104e-13",
   "tolerance": "1.0e-11",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "X.ustar.partH",
   "what": "u* (upper member of the conjugate pair) against the block exact of calc/diagnostic_results.json (partH)",
   "observed": "1.96696e-16",
   "tolerance": "1.0e-14",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "GT.routes",
   "what": "Gaussian tail share, closed form against quadrature",
   "observed": "1.22472e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  },
  {
   "id": "P.0.0293",
   "what": "Gaussian tail share (printed 0.0293, line 1647)",
   "observed": "9.11347e-6",
   "tolerance": "5.0e-5",
   "pass": true,
   "tag": "printed value against the computed one"
  },
  {
   "id": "X.gtail.partH",
   "what": "Gaussian tail share against calc/diagnostic_results.json (partH)",
   "observed": "1.66886e-10",
   "tolerance": "1.0e-9",
   "pass": true,
   "tag": "consistency with the stored results of another program"
  },
  {
   "id": "LO.sumrule_TR_blind",
   "what": "gamma_+(2) = 0 still holds with T_R = 1 (a mutation of T_R cannot be caught by the sum rule)",
   "observed": "4.59177e-41",
   "tolerance": "1.0e-39",
   "pass": true,
   "tag": "derived here"
  }
 ],
 "mutation_tests": [
  {
   "id": "M.mu.a",
   "mutation": "closed form of mu, coefficient a -> 409",
   "target_check": "F33.mu.quad",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.mu.b",
   "mutation": "closed form of mu, coefficient b -> 831",
   "target_check": "F33.mu.quad",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.mu.c",
   "mutation": "closed form of mu, coefficient c -> 2140",
   "target_check": "F33.mu.quad",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.D.r_num",
   "mutation": "closed form of D, coefficient r_num -> 2734751",
   "target_check": "F33.D.quad",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.D.r_den",
   "mutation": "closed form of D, coefficient r_den -> 6166738",
   "target_check": "F33.D.quad",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.D.p2",
   "mutation": "closed form of D, coefficient p2 -> 10001",
   "target_check": "F33.D.quad",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.D.p4",
   "mutation": "closed form of D, coefficient p4 -> 8001",
   "target_check": "F33.D.quad",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.D.pden",
   "mutation": "closed form of D, coefficient pden -> 685194",
   "target_check": "F33.D.quad",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.D.z3",
   "mutation": "closed form of D, coefficient z3 -> 1633",
   "target_check": "F33.D.quad",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.D.z3den",
   "mutation": "closed form of D, coefficient z3den -> 714",
   "target_check": "F33.D.quad",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.CA",
   "mutation": "C_A = 3 -> 4 in the quadrature route",
   "target_check": "LO.mu.SB.nf5",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.TR",
   "mutation": "T_R = 1/2 -> 1 in the quadrature route",
   "target_check": "LO.mu.SB.nf5",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.Gamma11",
   "mutation": "Gamma numerator 11 -> 12",
   "target_check": "F38.rG.nf5",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.307",
   "mutation": "Gamma = r 308/324 at n_f = 5",
   "target_check": "F12.Gamma307.nf5",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.speed.sign",
   "mutation": "(sqrt r - sqrt(r - Gamma))^2 in place of the plus sign",
   "target_check": "F12.speed.routes.nf5",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.uc.307",
   "mutation": "u_c with Gamma = r 308/324",
   "target_check": "KA.uc",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.a.sign",
   "mutation": "a with +mu Lambda''' in place of -mu Lambda'''",
   "target_check": "F60.edgeworth.formula",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.a.Dpow",
   "mutation": "a with D^2 in place of D^3 in the denominator",
   "target_check": "KA.a",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.order",
   "mutation": "order 12 -> 10 in the sign test",
   "target_check": "F36.twelfth_negative",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.disc4",
   "mutation": "discriminant with 5 gamma_qg gamma_gq in place of 4",
   "target_check": "KA.ustar.im",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.F11.c0",
   "mutation": "c = 1/2 -> 0 in the family",
   "target_check": "F11.oscillation",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.F11.h",
   "mutation": "h with e^{-z^2} in place of e^{-z^2/2}",
   "target_check": "F11.inth2",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.F80.boundary",
   "mutation": "boundary term -Ldot P(L) dropped from the identity",
   "target_check": "F80.num.unif",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.f.atom",
   "mutation": "atom score -1 -> 0 in the Bessel route",
   "target_check": "SM.f.2",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.C.tail",
   "mutation": "tail coefficient sqrt(2)/16 -> sqrt(2)/8",
   "target_check": "KA.C",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.convex.shift",
   "mutation": "Lambda(0) = 0.1 in place of 0 in the tangency test",
   "target_check": "F12.notangency",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.bfkl",
   "mutation": "chi with 3 psi(1) in place of 2 psi(1)",
   "target_check": "KA.gc",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.zeta.Q0",
   "mutation": "Q_0^2 = 2 -> 3 GeV^2",
   "target_check": "P.1.16",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.gtail",
   "mutation": "6 phi(3) -> 5 phi(3)",
   "target_check": "GT.routes",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.share",
   "mutation": "100 (2r)/D -> 100 (3r)/D",
   "target_check": "P.87.2",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.regp",
   "mutation": "reg'(2) with 3 C_A in place of 2 C_A",
   "target_check": "P.3.443",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.xbad",
   "mutation": "inconsistent balance with the constant kept on both sides",
   "target_check": "P.7.6",
   "target_check_fails_under_mutation": true
  },
  {
   "id": "M.lb",
   "mutation": "lower bound with pi^2 -> 9.9 (not a lower bound of pi^2)",
   "target_check": "F33.bound.inputs",
   "target_check_fails_under_mutation": true
  }
 ],
 "notes": [
  "The closed forms at n_f = 3, 4 and 6 are stored under nf_dependence/nfK/mu and D (field closed_form). At n_f = 3 the pi^2 coefficient of D is negative, so the lower-bound argument is made at n_f = 5 only.",
  "The -1/(4 sqrt(2 nbar)) term of Eq. length follows from f = 1/2 + 1/(8 nbar) + ...: sqrt(f(w^2)) - 1/sqrt 2 ~ sqrt(2)/(16 w^2), whose integral from sqrt(nbar) to infinity is sqrt(2)/(16 sqrt(nbar)) = 1/(8 sqrt(2 nbar)), doubled by the factor 2 in L. The 1/(8 nbar) term itself is tested by check SM.f.one_eighth and is not derived here."
 ],
 "summary": {
  "n_checks": 247,
  "n_checks_failed": 0,
  "failed_checks": [],
  "n_mutations": 33,
  "n_mutations_not_caught": 0,
  "mutations_not_caught": []
 }
}


==> anc/calc/crossing_results.json <==
{
 "note": "Two zero crossings of the scale derivative at Q = 10 GeV, on three sets.\n\nThe global crossing is the root of s = d_t ln P.  The momentum sum rule makes the\nP-weighted mean of s vanish on 0 < x < 1, so s changes sign there.  The window crossing\nis the root of s - d_t ln Z_W on the window W, the slope centered on the window.  Its\nP_W-weighted mean over W vanishes as well, because the integral of d_t P over a fixed\nwindow is d_t Z_W, so it also changes sign on W.  The two roots differ in location\nbecause d_t ln Z_W is not zero.  Both are stored in crossing_results.json.\n",
 "rows": [
  {
   "set": "CT18NNLO",
   "Q": 10.0,
   "m_dtlnZW": -7.203733548173435e-05,
   "x_global": 0.05504248971450305,
   "x_window": 0.055112569982337795,
   "diff": 7.008026783474758e-05
  },
  {
   "set": "MSHT20nnlo_as118",
   "Q": 10.0,
   "m_dtlnZW": -0.0001000729862342956,
   "x_global": 0.05561909406439937,
   "x_window": 0.05571927358546811,
   "diff": 0.00010017952106874256
  },
  {
   "set": "NNPDF40_nnlo_as_01180",
   "Q": 10.0,
   "m_dtlnZW": -6.75788387578111e-05,
   "x_global": 0.05166398212070896,
   "x_window": 0.05172595811455939,
   "diff": 6.197599385043134e-05
  }
 ],
 "summary": {
  "mean_global": 0.05410852196653713,
  "sd_global": 0.002136574229335604,
  "mean_window": 0.05418593389412176,
  "sd_window": 0.0021518905507803966
 }
}

==> anc/calc/diagnostic_results.json <==
{
 "asymptotic_coefficient": {
  "a": "0.0283036067025678",
  "formula": "a = (D^2 - mu Lambda'''(0))^2 / (2 mu^2 D^3)",
  "gaussian_limit_check": [
   "0.803469702627",
   "0.803469702627"
  ],
  "predicted_ratio": {
   "100": "1.00028303607",
   "15": "1.00188690711",
   "200": "1.00014151803",
   "40": "1.00070759017",
   "400": "1.00007075902"
  }
 },
 "exact": {
  "D": "3.5892894547316712075",
  "Lambda3": "10.2379919819769",
  "Lambda4": "31.7651971046589",
  "Re_Lambda_u_star": "-0.673424971984581",
  "branch_coefficient_abs": "0.690319825366",
  "branch_point_N": [
   "1.99794951253757",
   "0.617081602511828"
  ],
  "crossover_xi_over_zeta": "4.33985545522",
  "mu": "1.4945294977299945379",
  "mu2_over_D": "0.62230100072886181441",
  "oscillation_period_xi": "10.1820979294",
  "u_star": [
   "0.002050487462428",
   "-0.617081602511828"
  ]
 },
 "first_sign_change": {
  "100": {
   "contour_nodes": 4368,
   "dps": 64,
   "in_sigma": "15.601456",
   "nodes_per_period": 9,
   "order": 48,
   "quad_error_exponent": -61.2,
   "resolution_check_rel": "5.03421e-33",
   "resolved": true,
   "rho_scale_there": "5.66924e-30",
   "searched": [
    "320.0",
    "520.0"
   ],
   "seconds": 24.4,
   "xi_first": "445.029091057",
   "xi_first_over_zeta": "4.450290911",
   "zeta": 100
  },
  "15": {
   "contour_nodes": 8640,
   "dps": 50,
   "in_sigma": "6.7925584",
   "nodes_per_period": 9,
   "order": 48,
   "quad_error_exponent": -61.2,
   "resolution_check_rel": "3.04775e-36",
   "resolved": true,
   "rho_scale_there": "4.10231e-5",
   "searched": [
    "48.0",
    "78.0"
   ],
   "seconds": 27.6,
   "xi_first": "72.2585410002",
   "xi_first_over_zeta": "4.817236067",
   "zeta": 15
  },
  "200": {
   "contour_nodes": 16752,
   "dps": 93,
   "in_sigma": "21.829559",
   "nodes_per_period": 24,
   "order": 48,
   "quad_error_exponent": -102.1,
   "resolution_check_rel": "8.13192e-30",
   "resolved": true,
   "rho_scale_there": "3.21403e-59",
   "searched": [
    "640.0",
    "1040.0"
   ],
   "seconds": 110.4,
   "xi_first": "883.782450305",
   "xi_first_over_zeta": "4.418912252",
   "zeta": 200
  },
  "40": {
   "contour_nodes": 2640,
   "dps": 50,
   "in_sigma": "9.8916725",
   "nodes_per_period": 9,
   "order": 48,
   "quad_error_exponent": -61.2,
   "resolution_check_rel": "1.72482e-37",
   "resolved": true,
   "rho_scale_there": "2.00175e-12",
   "searched": [
    "128.0",
    "208.0"
   ],
   "seconds": 11.4,
   "xi_first": "178.304543323",
   "xi_first_over_zeta": "4.457613583",
   "zeta": 40
  },
  "400": {
   "contour_nodes": 42624,
   "dps": 151,
   "in_sigma": "31.075657",
   "nodes_per_period": 32,
   "order": 64,
   "quad_error_exponent": -151.8,
   "resolution_check_rel": "not run (contour too large); the classical",
   "resolved": null,
   "rho_scale_there": "1.033e-117",
   "searched": [
    "1280.0",
    "2080.0"
   ],
   "seconds": 577.9,
   "xi_first": "1775.2945611",
   "xi_first_over_zeta": "4.438236403",
   "zeta": 400
  }
 },
 "gates": {
  "gate1": "pass",
  "gate2": {
   "zeta_100": {
    "computed": "0.627301000728861799",
    "exact": "0.627301000728861814",
    "rel_err": "2.46288e-17"
   },
   "zeta_15": {
    "computed": "0.655634334062195111",
    "exact": "0.655634334062195148",
    "rel_err": "5.63592e-17"
   }
  }
 },
 "meta": {
  "dps_main": 50,
  "failures": [],
  "gl_order_contour": 48,
  "gl_order_xi": 24,
  "nodes_per_period": 9,
  "quick": false,
  "script": "calc/partH_diagnostic.py",
  "seconds": 1724.5,
  "tail_tol": "1.0e-16",
  "z_window": "9.0",
  "zetas": [
   15,
   40,
   100,
   200,
   400
  ]
 },
 "per_zeta": {
  "100": {
   "contour": {
    "T": "4.0",
    "build_s": 7.2,
    "dps": 50,
    "max_abs_arg_discriminant": "2.0706262",
    "nodes": 2592,
    "order": 48,
    "panel": "0.10473228",
    "quad_error_exponent": -61.2
   },
   "dzeta_check": {
    "contour": "0.00096013106162112",
    "finite_difference": "0.00096013106162112",
    "rel": "2.13278e-15"
   },
   "evals": 468,
   "moments": {
    "int_dzeta_rho": "-8.7761459e-15",
    "mean": "149.45294977299516",
    "mean_exact": "149.452949772999454",
    "norm": "0.999999999999986719",
    "norm_defect": "-1.32811e-14",
    "pass": true,
    "rho_at_minus_1": "-3.9724289e-45",
    "rho_max": "0.0210799923027",
    "support_edge_in_sigma": "-7.8886057",
    "tail_envelope_scale": "5.66924e-30",
    "third": "1023.79919812786439",
    "third_exact": "1023.79919819769462",
    "var": "358.928945472765686",
    "var_defect_rel": "-1.11843e-12",
    "var_exact": "358.928945473167121"
   },
   "regulator_A_window": {
    "R_3": "0.9689553523092",
    "R_4": "0.99833191861421",
    "R_5": "1.0002127867426",
    "R_6": "1.0002864484082",
    "R_7": "1.0002880941229",
    "R_8": "1.0002881157697",
    "R_9": "1.000288115946"
   },
   "regulator_B_principal_value": {
    "note": "no sign change inside the range",
    "poles": [],
    "value": "1.000288115946"
   },
   "regulator_C_symmetric_cut": {
    "note": "identical to B: no poles"
   },
   "regulator_D_positive_part": {
    "log_coefficient": "0",
    "note": "identical to B: rho > 0 throughout"
   },
   "tail_share": {
    "beyond_3sigma": "0.03132373877",
    "gaussian_limit": "0.02929088653",
    "gaussian_same_zeta": "0.03013868019"
   },
   "xi_range": [
    "0.0",
    "319.9617313"
   ],
   "zeros_in_range": [],
   "zeta": 100
  },
  "15": {
   "contour": {
    "T": "64.0",
    "build_s": 17.5,
    "dps": 50,
    "max_abs_arg_discriminant": "2.0706262",
    "nodes": 8928,
    "order": 48,
    "panel": "0.37883729",
    "quad_error_exponent": -61.2
   },
   "dzeta_check": {
    "contour": "0.0059932767188104",
    "finite_difference": "0.0059932767188104",
    "rel": "3.21566e-16"
   },
   "evals": 1523,
   "moments": {
    "int_dzeta_rho": "1.2964262e-8",
    "mean": "22.4179221976483641",
    "mean_exact": "22.4179424659499181",
    "norm": "0.999999766666102483",
    "norm_defect": "-2.33334e-7",
    "pass": true,
    "rho_at_minus_1": "-2.5541941e-19",
    "rho_max": "0.0547674282122",
    "support_edge_in_sigma": "-3.0552439",
    "tail_envelope_scale": "4.10231e-5",
    "third": "153.507787385660758",
    "third_exact": "153.569879729654193",
    "var": "53.8383745801651467",
    "var_defect_rel": "-1.79653e-5",
    "var_exact": "53.8393418209750681"
   },
   "regulator_A_window": {
    "R_3": "0.95964740591487",
    "R_4": "0.9966334475107",
    "R_5": "1.0021469762956",
    "R_6": "1.0027464348751"
   },
   "regulator_B_principal_value": {
    "intervals": [
     {
      "a": "0.0",
      "b": "72.258541",
      "positive": true,
      "regular_part": "0.04159938591"
     },
     {
      "a": "72.258541",
      "b": "76.98238316",
      "positive": false,
      "regular_part": "2.342819658e-7"
     },
     {
      "a": "76.98238316",
      "b": "82.08021773",
      "positive": true,
      "regular_part": "-1.938999449e-8"
     },
     {
      "a": "82.08021773",
      "b": "87.13462275",
      "positive": false,
      "regular_part": "3.829258118e-8"
     },
     {
      "a": "87.13462275",
      "b": "88.4557096",
      "positive": true,
      "regular_part": "1.946981604e-7"
     }
    ],
    "panel_refinement_shift": "-1.4699e-16",
    "poles": [
     {
      "residue_g": "-3.2371457e-7",
      "rho_prime": "-1.8837379e-7",
      "xi": "72.2585410002"
     },
     {
      "residue_g": "1.1797817e-7",
      "rho_prime": "1.5388561e-7",
      "xi": "76.9823831565"
     },
     {
      "residue_g": "-1.2638223e-7",
      "rho_prime": "-1.432149e-7",
      "xi": "82.080217729"
     },
     {
      "residue_g": "1.133907e-7",
      "rho_prime": "1.3104567e-7",
      "xi": "87.1346227522"
     }
    ],
    "value": "1.002744041304",
    "value_half_panels": "1.002744041304"
   },
   "regulator_C_symmetric_cut": {
    "delta_1e-10": "1.002744041304",
    "delta_1e-12": "1.002744041304",
    "delta_1e-2": "1.002744041304 (invalid)",
    "delta_1e-4": "1.002744041304 (invalid)",
    "delta_1e-6": "1.002744041304 (invalid)",
    "delta_1e-8": "1.002744041304",
    "limit_delta_to_zero": "1.002744041304",
    "note": "equals B up to a term linear in delta, which this program does not evaluate; the logarithms cancel in pairs; not an independent regulator"
   },
   "regulator_D_positive_part": {
    "delta_1e-10": "1.0029325455554",
    "delta_1e-12": "1.0030081905902",
    "delta_1e-2": "1.0026299654164 (invalid)",
    "delta_1e-4": "1.0027056104512 (invalid)",
    "delta_1e-6": "1.0027812554859 (invalid)",
    "delta_1e-8": "1.0028569005207",
    "log_coefficient": "1.6426111e-5",
    "shortest_interval": "1.3210868"
   },
   "tail_share": {
    "beyond_3sigma": "0.04297870006",
    "gaussian_limit": "0.02929088653",
    "gaussian_same_zeta": "0.03469859407"
   },
   "xi_range": [
    "0.0",
    "88.4557096"
   ],
   "zeros_in_range": [
    "72.258541000189",
    "76.982383156524",
    "82.080217728988",
    "87.13462275222"
   ],
   "zeta": 15
  },
  "200": {
   "contour": {
    "T": "4.0",
    "build_s": 10.6,
    "dps": 50,
    "max_abs_arg_discriminant": "2.0706262",
    "nodes": 3792,
    "order": 48,
    "panel": "0.062051356",
    "quad_error_exponent": -61.2
   },
   "dzeta_check": {
    "contour": "0.00048667411402452",
    "finite_difference": "0.00048667411402451",
    "rel": "4.24066e-15"
   },
   "evals": 516,
   "moments": {
    "int_dzeta_rho": "-5.1611367e-16",
    "mean": "298.905899545998321",
    "mean_exact": "298.905899545998908",
    "norm": "0.999999999999998922",
    "norm_defect": "-1.0782e-15",
    "pass": true,
    "rho_at_minus_1": "-4.3690835e-52",
    "rho_max": "0.0148986093469",
    "support_edge_in_sigma": "-11.156173",
    "tail_envelope_scale": "3.21403e-59",
    "third": "2047.59839637945679",
    "third_exact": "2047.59839639538924",
    "var": "717.857890946269334",
    "var_defect_rel": "-9.04185e-14",
    "var_exact": "717.857890946334241"
   },
   "regulator_A_window": {
    "R_3": "0.96983017898229",
    "R_4": "0.99859332179888",
    "R_5": "1.0000986295472",
    "R_6": "1.0001419790001",
    "R_7": "1.000142663896",
    "R_8": "1.0001426697476",
    "R_9": "1.0001426697757"
   },
   "regulator_B_principal_value": {
    "note": "no sign change inside the range",
    "poles": [],
    "value": "1.0001426697757"
   },
   "regulator_C_symmetric_cut": {
    "note": "identical to B: no poles"
   },
   "regulator_D_positive_part": {
    "log_coefficient": "0",
    "note": "identical to B: rho > 0 throughout"
   },
   "tail_share": {
    "beyond_3sigma": "0.03030816673",
    "gaussian_limit": "0.02929088653",
    "gaussian_same_zeta": "0.02971647949"
   },
   "xi_range": [
    "57.77006818",
    "540.0417309"
   ],
   "zeros_in_range": [],
   "zeta": 200
  },
  "40": {
   "contour": {
    "T": "4.0",
    "build_s": 4.9,
    "dps": 50,
    "max_abs_arg_discriminant": "2.0706262",
    "nodes": 1728,
    "order": 48,
    "panel": "0.19991792",
    "quad_error_exponent": -61.2
   },
   "dzeta_check": {
    "contour": "0.0023389958365512",
    "finite_difference": "0.0023389958365512",
    "rel": "8.5887e-16"
   },
   "evals": 375,
   "moments": {
    "int_dzeta_rho": "-6.165528e-13",
    "mean": "59.7811799090949567",
    "mean_exact": "59.7811799091997815",
    "norm": "0.999999999999384056",
    "norm_defect": "-6.15944e-13",
    "pass": true,
    "rho_at_minus_1": "2.7467545e-19",
    "rho_max": "0.0333893084379",
    "support_edge_in_sigma": "-4.9891923",
    "tail_envelope_scale": "2.00175e-12",
    "third": "409.519678448886088",
    "third_exact": "409.519679279077848",
    "var": "143.571578181755177",
    "var_defect_rel": "-5.232e-11",
    "var_exact": "143.571578189266848"
   },
   "regulator_A_window": {
    "R_3": "0.96636888461733",
    "R_4": "0.99762112657249",
    "R_5": "1.0005666482749",
    "R_6": "1.0007437200481",
    "R_7": "1.0007504023598",
    "R_8": "1.0007505711684",
    "R_9": "1.0007505741716"
   },
   "regulator_B_principal_value": {
    "note": "no sign change inside the range",
    "poles": [],
    "value": "1.0007505741716"
   },
   "regulator_C_symmetric_cut": {
    "note": "identical to B: no poles"
   },
   "regulator_D_positive_part": {
    "log_coefficient": "0",
    "note": "identical to B: rho > 0 throughout"
   },
   "tail_share": {
    "beyond_3sigma": "0.0343559029",
    "gaussian_limit": "0.02929088653",
    "gaussian_same_zeta": "0.03138532955"
   },
   "xi_range": [
    "0.0",
    "167.6204021"
   ],
   "zeros_in_range": [],
   "zeta": 40
  },
  "400": {
   "contour": {
    "T": "4.0",
    "build_s": 16.8,
    "dps": 50,
    "max_abs_arg_discriminant": "2.0706262",
    "nodes": 6000,
    "order": 48,
    "panel": "0.03569373",
    "quad_error_exponent": -61.2
   },
   "dzeta_check": {
    "contour": "0.00024575771466378",
    "finite_difference": "0.00024575771466378",
    "rel": "8.43708e-15"
   },
   "evals": 549,
   "moments": {
    "int_dzeta_rho": "-4.4683449e-17",
    "mean": "597.811799091997693",
    "mean_exact": "597.811799091997815",
    "norm": "0.99999999999999987",
    "norm_defect": "-1.29799e-16",
    "pass": true,
    "rho_at_minus_1": "-2.1269186e-52",
    "rho_max": "0.0105316185432",
    "support_edge_in_sigma": "-15.777211",
    "tail_envelope_scale": "1.033e-117",
    "third": "4095.19679278537824",
    "third_exact": "4095.19679279077848",
    "var": "1435.7157818926529",
    "var_defect_rel": "-1.08524e-14",
    "var_exact": "1435.71578189266848"
   },
   "regulator_A_window": {
    "R_3": "0.97026920865153",
    "R_4": "0.99872827474604",
    "R_5": "1.0000416386659",
    "R_6": "1.0000706949166",
    "R_7": "1.0000710313319",
    "R_8": "1.0000710333189",
    "R_9": "1.0000710333249"
   },
   "regulator_B_principal_value": {
    "note": "no sign change inside the range",
    "poles": [],
    "value": "1.0000710333249"
   },
   "regulator_C_symmetric_cut": {
    "note": "identical to B: no poles"
   },
   "regulator_D_positive_part": {
    "log_coefficient": "0",
    "note": "identical to B: rho > 0 throughout"
   },
   "tail_share": {
    "beyond_3sigma": "0.0297997079",
    "gaussian_limit": "0.02929088653",
    "gaussian_same_zeta": "0.02950410959"
   },
   "xi_range": [
    "256.794236",
    "938.8293622"
   ],
   "zeros_in_range": [],
   "zeta": 400
  }
 },
 "projection_lower_bound_ratio": {
  "100": [
   "1.00028275485",
   "1.00028724853",
   "1.00028802903",
   "1.0002881089"
  ],
  "15": [
   "1.00187447836",
   "1.00208176235",
   "1.00231930403",
   "1.00248785543"
  ],
  "200": [
   "1.00014144769",
   "1.00014256735",
   "1.00014266463",
   "1.00014266957"
  ],
  "40": [
   "1.00070583515",
   "1.00073420279",
   "1.00074649885",
   "1.00074969784"
  ],
  "400": [
   "1.00007074143",
   "1.00007102087",
   "1.00007103301",
   "1.00007103332"
  ]
 },
 "range_study": {
  "100": {
   "window_16_sigma": {
    "B_PV": "1.0002881159469",
    "D_1e-8": "1.0002881159469 (invalid)",
    "log_coefficient": "2.9621037e-31",
    "panel_refinement": "not measured",
    "zeros": 2
   },
   "window_9_sigma": {
    "B_PV": "1.000288115946",
    "D_1e-8": "-",
    "log_coefficient": "0",
    "panel_refinement": "-",
    "zeros": 0
   }
  },
  "15": {
   "window_11_sigma": {
    "B_PV": "1.0027438541001",
    "D_1e-8": "1.0029024381932",
    "log_coefficient": "2.3360183e-5",
    "panel_refinement": "not measured",
    "zeros": 7
   },
   "window_13_sigma": {
    "B_PV": "1.0027384927263",
    "D_1e-8": "1.0029340944961",
    "log_coefficient": "2.8829468e-5",
    "panel_refinement": "not measured",
    "zeros": 10
   },
   "window_7_sigma": {
    "B_PV": "1.0027399333543",
    "D_1e-8": "1.0027943575686",
    "log_coefficient": "7.8028455e-6",
    "panel_refinement": "not measured",
    "zeros": 1
   },
   "window_9_sigma": {
    "B_PV": "1.002744041304",
    "D_1e-8": "1.0028569005207",
    "log_coefficient": "1.6426111e-5",
    "panel_refinement": "not measured",
    "zeros": 4
   }
  },
  "40": {
   "window_11_sigma": {
    "B_PV": "1.0007505742101",
    "D_1e-8": "1.0007505741891 (invalid)",
    "log_coefficient": "1.7948086e-12",
    "panel_refinement": "not measured",
    "zeros": 4
   },
   "window_13_sigma": {
    "B_PV": "1.0007505742107",
    "D_1e-8": "1.0007505741851 (invalid)",
    "log_coefficient": "2.2393456e-12",
    "panel_refinement": "not measured",
    "zeros": 8
   },
   "window_9_sigma": {
    "B_PV": "1.0007505741716",
    "D_1e-8": "-",
    "log_coefficient": "0",
    "panel_refinement": "-",
    "zeros": 0
   }
  }
 },
 "stability": {
  "100": {
   "T x 0.5": {
    "A_R4": "0.99833191861421",
    "A_R5": "1.0002127867426",
    "A_R6": "1.0002864484082",
    "nodes": 1680,
    "norm_minus_1": "-1.328e-14"
   },
   "T x 1.7": {
    "A_R4": "0.99833191861421",
    "A_R5": "1.0002127867426",
    "A_R6": "1.0002864484082",
    "nodes": 3888,
    "norm_minus_1": "-1.328e-14"
   },
   "baseline": {
    "A_R4": "0.99833191861421",
    "A_R5": "1.0002127867426",
    "A_R6": "1.0002864484082",
    "nodes": 2592,
    "norm_minus_1": "-1.328e-14"
   },
   "contour panels x2": {
    "A_R4": "0.99833191861421",
    "A_R5": "1.0002127867426",
    "A_R6": "1.0002864484082",
    "nodes": 4368,
    "norm_minus_1": "-1.328e-14"
   },
   "dps 35": {
    "A_R4": "0.99833191861421",
    "A_R5": "1.0002127867426",
    "A_R6": "1.0002864484082",
    "nodes": 2592,
    "norm_minus_1": "-1.328e-14"
   },
   "dps 70": {
    "A_R4": "0.99833191861421",
    "A_R5": "1.0002127867426",
    "A_R6": "1.0002864484082",
    "nodes": 2592,
    "norm_minus_1": "-1.328e-14"
   },
   "window 7 sigma": {
    "A_R4": "0.99833191861421",
    "A_R5": "1.0002127867426",
    "A_R6": "1.0002864484082",
    "nodes": 2352,
    "norm_minus_1": "-4.842e-10"
   },
   "xi panels x3": {
    "A_R4": "0.99833191861421",
    "A_R5": "1.0002127867426",
    "A_R6": "1.0002864484082",
    "nodes": 2592,
    "norm_minus_1": "-1.328e-14"
   }
  },
  "15": {
   "T x 0.5": {
    "A_R4": "0.99663344751069",
    "A_R5": "1.0021469762956",
    "A_R6": "1.0027464348751",
    "nodes": 4848,
    "norm_minus_1": "-2.333e-7"
   },
   "T x 1.7": {
    "A_R4": "0.9966334475107",
    "A_R5": "1.0021469762956",
    "A_R6": "1.0027464348751",
    "nodes": 14592,
    "norm_minus_1": "-2.333e-7"
   },
   "baseline": {
    "A_R4": "0.9966334475107",
    "A_R5": "1.0021469762956",
    "A_R6": "1.0027464348751",
    "nodes": 8928,
    "norm_minus_1": "-2.333e-7"
   },
   "contour panels x2": {
    "A_R4": "0.9966334475107",
    "A_R5": "1.0021469762956",
    "A_R6": "1.0027464348751",
    "nodes": 16992,
    "norm_minus_1": "-2.333e-7"
   },
   "dps 35": {
    "A_R4": "0.9966334475107",
    "A_R5": "1.0021469762956",
    "A_R6": "1.0027464348751",
    "nodes": 8928,
    "norm_minus_1": "-2.333e-7"
   },
   "dps 70": {
    "A_R4": "0.9966334475107",
    "A_R5": "1.0021469762956",
    "A_R6": "1.0027464348751",
    "nodes": 8928,
    "norm_minus_1": "-2.333e-7"
   },
   "window 7 sigma": {
    "A_R4": "0.9966334475107",
    "A_R5": "1.0021469762956",
    "A_R6": "1.0027464348751",
    "nodes": 7584,
    "norm_minus_1": "1.392e-7"
   },
   "xi panels x3": {
    "A_R4": "0.9966334475107",
    "A_R5": "1.0021469762956",
    "A_R6": "1.0027464348751",
    "nodes": 8928,
    "norm_minus_1": "-2.333e-7"
   }
  },
  "40": {
   "T x 0.5": {
    "A_R4": "0.99762112657215",
    "A_R5": "1.0005666482772",
    "A_R6": "1.0007437200503",
    "nodes": 1248,
    "norm_minus_1": "-6.198e-13"
   },
   "T x 1.7": {
    "A_R4": "0.99762112657249",
    "A_R5": "1.0005666482749",
    "A_R6": "1.0007437200481",
    "nodes": 2400,
    "norm_minus_1": "-6.159e-13"
   },
   "baseline": {
    "A_R4": "0.99762112657249",
    "A_R5": "1.0005666482749",
    "A_R6": "1.0007437200481",
    "nodes": 1728,
    "norm_minus_1": "-6.159e-13"
   },
   "contour panels x2": {
    "A_R4": "0.99762112657249",
    "A_R5": "1.0005666482749",
    "A_R6": "1.0007437200481",
    "nodes": 2688,
    "norm_minus_1": "-6.159e-13"
   },
   "dps 35": {
    "A_R4": "0.99762112657249",
    "A_R5": "1.0005666482749",
    "A_R6": "1.0007437200481",
    "nodes": 1728,
    "norm_minus_1": "-6.159e-13"
   },
   "dps 70": {
    "A_R4": "0.99762112657249",
    "A_R5": "1.0005666482749",
    "A_R6": "1.0007437200481",
    "nodes": 1728,
    "norm_minus_1": "-6.159e-13"
   },
   "window 7 sigma": {
    "A_R4": "0.99762112657249",
    "A_R5": "1.0005666482749",
    "A_R6": "1.0007437200481",
    "nodes": 1632,
    "norm_minus_1": "-4.088e-9"
   },
   "xi panels x3": {
    "A_R4": "0.99762112657249",
    "A_R5": "1.0005666482749",
    "A_R6": "1.0007437200481",
    "nodes": 1728,
    "norm_minus_1": "-6.159e-13"
   }
  }
 },
 "summary": {
  "100": {
   "A_widest": "1.000288115946",
   "A_widest_R": 9,
   "B_PV": "1.000288115946",
   "D_1e-8": "1.000288115946",
   "closed_form_1_plus_a_over_zeta": "1.00028303607",
   "dev_from_one": "0.00028811595",
   "dev_times_zeta": "0.028811595",
   "digits_across_regulators": 12,
   "digits_with_principal_value_fixed": 12,
   "spread_across_regulators": "9.0e-13",
   "spread_principal_value": "9.0e-13"
  },
  "15": {
   "A_widest": "1.0027464348751",
   "A_widest_R": 6,
   "B_PV": "1.002744041304",
   "D_1e-8": "1.0028569005207",
   "closed_form_1_plus_a_over_zeta": "1.00188690711",
   "dev_from_one": "0.0027440413",
   "dev_times_zeta": "0.04116062",
   "digits_across_regulators": 3,
   "digits_with_principal_value_fixed": 5,
   "spread_across_regulators": "0.000195602",
   "spread_principal_value": "7.94215e-6"
  },
  "200": {
   "A_widest": "1.0001426697757",
   "A_widest_R": 9,
   "B_PV": "1.0001426697757",
   "D_1e-8": "1.0001426697757",
   "closed_form_1_plus_a_over_zeta": "1.00014151803",
   "dev_from_one": "0.00014266978",
   "dev_times_zeta": "0.028533955",
   "digits_across_regulators": 15,
   "digits_with_principal_value_fixed": 15,
   "spread_across_regulators": "0.0",
   "spread_principal_value": "0.0"
  },
  "40": {
   "A_widest": "1.0007505741716",
   "A_widest_R": 9,
   "B_PV": "1.0007505741716",
   "D_1e-8": "1.0007505741716",
   "closed_form_1_plus_a_over_zeta": "1.00070759017",
   "dev_from_one": "0.00075057417",
   "dev_times_zeta": "0.030022967",
   "digits_across_regulators": 10,
   "digits_with_principal_value_fixed": 10,
   "spread_across_regulators": "3.91e-11",
   "spread_principal_value": "3.91e-11"
  },
  "400": {
   "A_widest": "1.0000710333249",
   "A_widest_R": 9,
   "B_PV": "1.0000710333249",
   "D_1e-8": "1.0000710333249",
   "closed_form_1_plus_a_over_zeta": "1.00007075902",
   "dev_from_one": "7.1033325e-5",
   "dev_times_zeta": "0.02841333",
   "digits_across_regulators": 15,
   "digits_with_principal_value_fixed": 15,
   "spread_across_regulators": "0.0",
   "spread_principal_value": "0.0"
  }
 }
}

==> anc/calc/embed_fonts.py <==
#!/usr/bin/env python3
"""Embed the fonts of the four ROOT figures with Ghostscript.

Runs under the system python3, after the drawing programs have run under `pyroot` (the snap
confinement of ROOT does not see /usr/bin/gs).  For each file of calc/figraw/ it runs

    gs -o out.pdf -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -dEmbedAllFonts=true
       -dSubsetFonts=true -dUseCropBox in.pdf

and writes the result to paper/figures/<name>; fig_vf2.pdf is also copied to repro/figures/.

The option -dUseCropBox is included because ROOT writes an A4 MediaBox and marks the canvas with
a CropBox, and without it the page carries a wide white margin in any program that reads the
MediaBox.

The Creator entry of the ROOT file is carried over explicitly with -c pdfmark, so that the
figure check can confirm that ROOT drew the figure, and the Title is set to the file name in
place of the absolute path ROOT writes.  Writes calc/embed_fonts_log.json.
"""
import hashlib
import json
import os
import re
import shutil
import subprocess
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
RAW = os.path.join(HERE, 'figraw')
PAPER = os.path.normpath(os.path.join(HERE, '..', 'paper', 'figures'))
REPRO = os.path.normpath(os.path.join(HERE, '..', 'repro', 'figures'))
NAMES = ['fig_kappa.pdf', 'fig_vf2.pdf', 'fig_density.pdf', 'fig_information.pdf']


def sha(p):
    return hashlib.sha256(open(p, 'rb').read()).hexdigest()


def info(p):
    out = subprocess.run(['pdfinfo', p], capture_output=True, text=True, check=True).stdout
    return dict(re.findall(r'^([A-Za-z ]+):\s*(.*)$', out, re.M))


def main(names):
    log = {'program': 'calc/embed_fonts.py',
           'gs_version': subprocess.run(['gs', '--version'], capture_output=True,
                                        text=True).stdout.strip(),
           'files': {}}
    for name in names:
        src = os.path.join(RAW, name)
        if not os.path.exists(src):
            sys.exit('embed_fonts: %s missing, run the drawing program first' % src)
        creator = info(src).get('Creator', '').strip()
        tmp = os.path.join(RAW, 'embedded_' + name)
        esc = creator.replace('(', r'\(').replace(')', r'\)')
        mark = '[ /Creator (%s) /Title (%s) /DOCINFO pdfmark' % (esc, name)
        subprocess.run(['gs', '-q', '-o', tmp, '-sDEVICE=pdfwrite', '-dPDFSETTINGS=/prepress',
                        '-dEmbedAllFonts=true', '-dSubsetFonts=true', '-dUseCropBox', src,
                        '-c', mark],
                       check=True)
        dst = os.path.join(PAPER, name)
        shutil.move(tmp, dst)
        rec = {'raw': os.path.relpath(src, os.path.join(HERE, '..')),
               'raw_sha256': sha(src), 'raw_creator': creator,
               'out': os.path.relpath(dst, os.path.join(HERE, '..')), 'out_sha256': sha(dst)}
        if name == 'fig_vf2.pdf':
            os.makedirs(REPRO, exist_ok=True)
            shutil.copyfile(dst, os.path.join(REPRO, name))
            rec['copy'] = 'repro/figures/fig_vf2.pdf'
        log['files'][name] = rec
        print('embed_fonts: wrote', dst)
    with open(os.path.join(HERE, 'embed_fonts_log.json'), 'w') as fh:
        json.dump(log, fh, indent=1)


if __name__ == '__main__':
    main(sys.argv[1:] or NAMES)


==> anc/calc/embed_fonts_log.json <==
{
 "program": "calc/embed_fonts.py",
 "gs_version": "10.06.0",
 "files": {
  "fig_kappa.pdf": {
   "raw": "calc/figraw/fig_kappa.pdf",
   "raw_sha256": "0c8de6da6c416132248731ea2f85387a94bbd91b9cfc386dc0eb0b8d7ba1f095",
   "raw_creator": "ROOT Version 6.36.04",
   "out": "paper/figures/fig_kappa.pdf",
   "out_sha256": "d90aafcc070319899d567242c04f0a024550bbbbc29ef0760e3fb552c4837212"
  },
  "fig_vf2.pdf": {
   "raw": "calc/figraw/fig_vf2.pdf",
   "raw_sha256": "b5c25fe12853effef40501d986354cc45199783c8f82eac423442a64ba9782a3",
   "raw_creator": "ROOT Version 6.36.04",
   "out": "paper/figures/fig_vf2.pdf",
   "out_sha256": "6dd0a59f31c45e03df623f6bb9336895b3084a964e7ebb6958223ef6c0834567",
   "copy": "repro/figures/fig_vf2.pdf"
  },
  "fig_density.pdf": {
   "raw": "calc/figraw/fig_density.pdf",
   "raw_sha256": "aedfe3c7dd3056c5ec838cb0d083c2b120f9d463486df868453e748f50bc8e5d",
   "raw_creator": "ROOT Version 6.36.04",
   "out": "paper/figures/fig_density.pdf",
   "out_sha256": "24fa9084cbd0eb30a8db96cc375ee0bab6935c85e1e92323eb1d0ee9a79815d0"
  },
  "fig_information.pdf": {
   "raw": "calc/figraw/fig_information.pdf",
   "raw_sha256": "b166b0003af79cc9f9adce9b1bf30181aaeaccb8aac43b52237f86d7610f2f58",
   "raw_creator": "ROOT Version 6.36.04",
   "out": "paper/figures/fig_information.pdf",
   "out_sha256": "beb62cdd2d0d31d64be4f036292e2e4b652eaf83e970ba377bc9510965f31a61"
  }
 }
}

==> anc/calc/endpoint_results.json <==
{
 "note": "Dependence of kappa, L and D_FR on the lower endpoint of the window.\n\nThe working window is W = [1e-6, 0.99].  Its lower limit is set by MSHT20, which\ntabulates no further, and a limit common to every set is what makes the comparisons\nbetween sets meaningful.  CT18 and NNPDF4.0 reach 1e-9.  This script measures what the\nchoice changes, by moving the lower limit down to the CT18 grid edge and recomputing.\n\nThe point is not that the region below 1e-6 carries momentum.  It carries very little.\nThe point is that it carries Fisher information out of proportion to that momentum,\nwhich is the same statement the paper makes about small x throughout.\n",
 "x_mins": [
  1e-06,
  1e-07,
  1e-08,
  1e-09
 ],
 "rows": [
  {
   "x_min": 1e-06,
   "kappa_2": 4.535697195310807,
   "rel_pct_2": 0.0,
   "kappa_10": 3.3376310796058934,
   "rel_pct_10": 0.0,
   "kappa_100": 2.786082986702142,
   "rel_pct_100": 0.0,
   "kappa_10000": 2.3388965366518315,
   "rel_pct_10000": 0.0,
   "L": 1.1008700275866556,
   "D_FR": 1.0786824981409988,
   "rel_pct_L": 0.0,
   "rel_pct_D_FR": 0.0
  },
  {
   "x_min": 1e-07,
   "kappa_2": 4.5366374636014575,
   "rel_pct_2": 0.020730402629659007,
   "kappa_10": 3.3433664485798333,
   "rel_pct_10": 0.1718395124309881,
   "kappa_100": 2.799751393817425,
   "rel_pct_100": 0.4905958358211715,
   "kappa_10000": 2.3675876226890646,
   "rel_pct_10000": 1.2266932541746756,
   "L": 1.104904842331044,
   "D_FR": 1.0817110271385528,
   "rel_pct_L": 0.36651145396641005,
   "rel_pct_D_FR": 0.28076185557598093
  },
  {
   "x_min": 1e-08,
   "kappa_2": 4.536752741395456,
   "rel_pct_2": 0.023271969869150595,
   "kappa_10": 3.344524117827983,
   "rel_pct_10": 0.20652486921663257,
   "kappa_100": 2.8032058831653237,
   "rel_pct_100": 0.6145867350293734,
   "kappa_10000": 2.3766109283049306,
   "rel_pct_10000": 1.612486532092944,
   "L": 1.1059702763641104,
   "D_FR": 1.082445478238021,
   "rel_pct_L": 0.4632925458635281,
   "rel_pct_D_FR": 0.3488496479276682
  },
  {
   "x_min": 1e-09,
   "kappa_2": 4.536765005154766,
   "rel_pct_2": 0.023542352982974253,
   "kappa_10": 3.3447379308679275,
   "rel_pct_10": 0.21293100083647368,
   "kappa_100": 2.803993875943977,
   "rel_pct_100": 0.6428699118914567,
   "kappa_10000": 2.3791343903691073,
   "rel_pct_10000": 1.7203776689873158,
   "L": 1.1062285066049191,
   "D_FR": 1.082609398520107,
   "rel_pct_L": 0.48674946941833036,
   "rel_pct_D_FR": 0.3640459899809142
  }
 ],
 "share_below_1e-6": {
  "2": {
   "momentum_pct": 0.001133218575527105,
   "fisher_pct": 0.048200224017911596
  },
  "10": {
   "momentum_pct": 0.01660854798742857,
   "fisher_pct": 0.4409708789961977
  },
  "100": {
   "momentum_pct": 0.07372233813384087,
   "fisher_pct": 1.345244407608215
  },
  "10000": {
   "momentum_pct": 0.27430703487181984,
   "fisher_pct": 3.6092221141272844
  }
 }
}

==> anc/calc/fig_density.py <==
"""Fig. 3, the density of the solvable limit and its scale derivative, drawn in ROOT.

Runs under PyROOT (`pyroot calc/fig_density.py`) after `python3 calc/make_figdata.py` has
checked calc/figdata.json against the closed forms.  Reads JSON only.

Upper pad: the continuous part of rho(xi) for nbar = 2, 4, 8 (black solid, blue dashed, red
dash-dotted), and at xi = 0 a vertical arrow of height exp(-nbar) in the same color for the
point mass.  An arrow shorter than its own head cannot be drawn and is left out; the program
notes which in its JSON.  Lower pad: r^-1 d ln rho / d zeta for the same nbar, a full circle in the same
color at each zero crossing, and a black dotted line at zero.  Both pads share the xi axis,
and the y ranges are computed from the curves so that none leaves the frame.  No text sits
inside either frame.

Stops with a nonzero exit if what it plots differs from the JSON.  Writes
calc/figraw/fig_density.pdf (calc/embed_fonts.py writes paper/figures/fig_density.pdf) and
calc/fig_density_plotted.json.
"""
import json
import math
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import rootfig as rf  # noqa: E402
import ROOT  # noqa: E402

LOG = os.path.join(HERE, 'fig_density_plotted.json')
XMIN, XMAX = -0.5, 20.0
W, H = 600, 640
SPLIT = 0.47            # lower pad height as a fraction of the canvas
TXT_PX = 23.0           # label and title size in pixels, the same on both pads
ARROW_HEAD = 0.012      # arrow head size as a fraction of the pad
TICK_PX = 14.0          # x tick length in pixels, the same on both pads


def fail(msg):
    sys.exit('fig_density: ' + msg)


d = rf.load_checked_figdata()
xi_all = np.array(d['xi'], dtype=float)
sel = xi_all <= XMAX
xi = xi_all[sel]
rho = {n: np.array(d['rho'][str(n)], dtype=float)[sel] for n in rf.NBAR}
der = {n: np.array(d['score'][str(n)], dtype=float)[sel] for n in rf.NBAR}
atom = {n: float(d['atom'][str(n)]) for n in rf.NBAR}
cross = {n: float(d['crossing_xi'][str(n)]) for n in rf.NBAR}
for n in rf.NBAR:
    if abs(atom[n] - math.exp(-n)) > 1e-15:
        fail('point mass at nbar = %d is not exp(-nbar)' % n)
    if not XMIN < cross[n] < XMAX:
        fail('crossing at nbar = %d lies outside the plotted range' % n)

ytop_hi = max(max(r.max() for r in rho.values()), max(atom.values()))
Y1MIN, Y1MAX = -0.03 * ytop_hi, 1.06 * ytop_hi   # below zero so that the label 0 stays whole
lo = min(v.min() for v in der.values())
hi = max(v.max() for v in der.values())
Y2MIN, Y2MAX = lo - 0.06 * (hi - lo), hi + 0.06 * (hi - lo)

rf.style()
c = ROOT.TCanvas('c', '', W, H)
up = ROOT.TPad('up', '', 0.0, SPLIT, 1.0, 1.0)
dn = ROOT.TPad('dn', '', 0.0, 0.0, 1.0, SPLIT)
for p in (up, dn):
    p.SetLeftMargin(0.19)
    p.SetRightMargin(0.04)
    p.SetFillColor(ROOT.kWhite)
    p.SetTickx(1)
    p.SetTicky(1)
up.SetTopMargin(0.04)
up.SetBottomMargin(0.0)
dn.SetTopMargin(0.0)
dn.SetBottomMargin(0.22)
c.cd()
up.Draw()
dn.Draw()

h_up_px = H * (1 - SPLIT)
h_dn_px = H * SPLIT
f_up = rf.frame(up, XMIN, XMAX, Y1MIN, Y1MAX, '', '#rho(#xi)',
                label_size=TXT_PX / h_up_px, title_size=TXT_PX / h_up_px, yoffset=1.35)
f_up.GetXaxis().SetLabelSize(0)
f_up.GetXaxis().SetTickLength(TICK_PX / h_up_px)
keep = []
drawn = {}
for n in rf.NBAR:
    g = ROOT.TGraph(len(xi), xi, rho[n])
    g.SetLineColor(rf.NBAR_COLOR[n])
    g.SetLineStyle(rf.NBAR_STYLE[n])
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    keep.append(g)
    drawn[('rho', n)] = (g, xi, rho[n])

# arrows for the point masses, the tallest first so that the shorter lie on top
frame_up_px = h_up_px * (1 - up.GetTopMargin() - up.GetBottomMargin())
head_px = ARROW_HEAD * h_up_px
arrows = {}
for n in sorted(rf.NBAR, key=lambda k: -atom[k]):
    height_px = atom[n] / (Y1MAX - Y1MIN) * frame_up_px
    arrows[n] = {'height': atom[n], 'height_px': height_px, 'head_px': head_px,
                 'drawn': bool(height_px > 1.5 * head_px)}
    if arrows[n]['drawn']:
        a = ROOT.TArrow(0.0, 0.0, 0.0, atom[n], ARROW_HEAD, '|>')
        a.SetLineColor(rf.NBAR_COLOR[n])
        a.SetFillColor(rf.NBAR_COLOR[n])
        a.SetLineWidth(rf.LINE_WIDTH)
        a.Draw()
        keep.append(a)
up.RedrawAxis()

f_dn = rf.frame(dn, XMIN, XMAX, Y2MIN, Y2MAX, '#xi = ln(1/#it{x})',
                '#it{r}^{-1} #partial ln#rho/#partial#zeta',
                label_size=TXT_PX / h_dn_px, title_size=TXT_PX / h_dn_px,
                xoffset=1.05, yoffset=1.35 * SPLIT / (1 - SPLIT))
f_dn.GetXaxis().SetTickLength(TICK_PX / h_dn_px)
zero = ROOT.TLine(XMIN, 0.0, XMAX, 0.0)
zero.SetLineColor(rf.BLACK)
zero.SetLineStyle(3)
zero.SetLineWidth(rf.LINE_WIDTH)
zero.Draw()
for n in rf.NBAR:
    g = ROOT.TGraph(len(xi), xi, der[n])
    g.SetLineColor(rf.NBAR_COLOR[n])
    g.SetLineStyle(rf.NBAR_STYLE[n])
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    keep.append(g)
    drawn[('der', n)] = (g, xi, der[n])
for n in rf.NBAR:
    m = ROOT.TGraph(1, np.array([cross[n]]), np.array([0.0]))
    m.SetMarkerStyle(20)
    m.SetMarkerSize(1.1)
    m.SetMarkerColor(rf.NBAR_COLOR[n])
    m.Draw('P same')
    keep.append(m)
    drawn[('cross', n)] = (m, np.array([cross[n]]), np.array([0.0]))
dn.RedrawAxis()

for key, (g, xs, ys) in drawn.items():
    gx = np.array([g.GetPointX(i) for i in range(g.GetN())])
    gy = np.array([g.GetPointY(i) for i in range(g.GetN())])
    if g.GetN() != len(xs) or np.max(np.abs(gx - xs)) > 0 or np.max(np.abs(gy - ys)) > 0:
        fail('drawn graph %r differs from figdata.json' % (key,))
    if gy.min() < (Y1MIN if key[0] == 'rho' else Y2MIN) or \
            gy.max() > (Y1MAX if key[0] == 'rho' else Y2MAX):
        fail('graph %r leaves the frame' % (key,))

rf.save(c, 'fig_density.pdf')
with open(LOG, 'w') as fh:
    json.dump({
        'program': 'calc/fig_density.py', 'output': 'paper/figures/fig_density.pdf',
        'root_version': ROOT.gROOT.GetVersion(),
        'inputs': ['calc/figdata.json', 'calc/figdata_check.json'],
        'x_range': [XMIN, XMAX], 'xi_plotted': [float(xi[0]), float(xi[-1]), int(len(xi))],
        'upper_y_range': [Y1MIN, Y1MAX], 'lower_y_range': [Y2MIN, Y2MAX],
        'nbar': {str(n): {'color': {rf.BLACK: 'black', rf.BLUE: 'blue',
                                    rf.RED: 'red'}[rf.NBAR_COLOR[n]],
                          'style': rf.NBAR_STYLE_NAME[n], 'point_mass': atom[n],
                          'arrow': arrows[n], 'crossing_xi': cross[n]} for n in rf.NBAR},
        'zero_line': {'color': 'black', 'style': 'dotted'},
        'crossing_marker': 'full circle',
        'text_inside_frame': False,
    }, fh, indent=1)
print('fig_density: wrote calc/figraw/fig_density.pdf')


==> anc/calc/fig_density_plotted.json <==
{
 "program": "calc/fig_density.py",
 "output": "paper/figures/fig_density.pdf",
 "root_version": "6.36.04",
 "inputs": [
  "calc/figdata.json",
  "calc/figdata_check.json"
 ],
 "x_range": [
  -0.5,
  20.0
 ],
 "xi_plotted": [
  0.025,
  20.0,
  800
 ],
 "upper_y_range": [
  -0.008119278170986115,
  0.28688116204150943
 ],
 "lower_y_range": [
  -1.0523914655948015,
  2.4848406613804466
 ],
 "nbar": {
  "2": {
   "color": "black",
   "style": "solid",
   "point_mass": 0.1353352832366127,
   "arrow": {
    "height": 0.1353352832366127,
    "height_px": 149.3879092526212,
    "head_px": 4.0704,
    "drawn": true
   },
   "crossing_xi": 1.3826581972168972
  },
  "4": {
   "color": "blue",
   "style": "dashed",
   "point_mass": 0.01831563888873418,
   "arrow": {
    "height": 0.01831563888873418,
    "height_px": 20.21745501082888,
    "head_px": 4.0704,
    "drawn": true
   },
   "crossing_xi": 3.460734665042738
  },
  "8": {
   "color": "red",
   "style": "dash-dotted",
   "point_mass": 0.00033546262790251185,
   "arrow": {
    "height": 0.00033546262790251185,
    "height_px": 0.37029560522757116,
    "head_px": 4.0704,
    "drawn": false
   },
   "crossing_xi": 7.482694140001948
  }
 },
 "zero_line": {
  "color": "black",
  "style": "dotted"
 },
 "crossing_marker": "full circle",
 "text_inside_frame": false
}

==> anc/calc/fig_information.py <==
"""Fig. 4, the fraction f(nbar) = zeta I_zeta / r of Eq. (fdef), drawn in ROOT.

Runs under PyROOT (`pyroot calc/fig_information.py`) after `python3 calc/make_figdata.py`
has checked calc/figdata.json.  Reads JSON only: the 37 nodes of f_curve (nbar = 10^(k/8),
k = -16..20) and f at nbar = 2, 4, 8, all written by partB_packet.py.

A solid black curve through the nodes, full circles at nbar = 2, 4, 8 in black, blue and red
(the colors of Fig. 3), black dotted lines at the limiting values 1 and 1/2, a logarithmic
nbar axis with minor ticks.  No text sits inside the frame.

Stops with a nonzero exit if what it plots differs from the JSON.  Writes
calc/figraw/fig_information.pdf (calc/embed_fonts.py writes the final file) and
calc/fig_information_plotted.json.
"""
import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import rootfig as rf  # noqa: E402
import ROOT  # noqa: E402

LOG = os.path.join(HERE, 'fig_information_plotted.json')
W, H = 600, 400


def fail(msg):
    sys.exit('fig_information: ' + msg)


d = rf.load_checked_figdata()
nb = np.array(d['f_curve']['nbar'], dtype=float)
fv = np.array(d['f_curve']['f'], dtype=float)
dots = {n: float(d['f_at_nu_values'][str(n)]) for n in rf.NBAR}

XMIN, XMAX = nb[0] / 1.25, nb[-1] * 1.25
lo, hi = min(fv.min(), 0.5), max(fv.max(), 1.0)
YMIN, YMAX = lo - 0.08 * (hi - lo), hi + 0.08 * (hi - lo)

rf.style()
c = ROOT.TCanvas('c', '', W, H)
c.SetLeftMargin(0.14)
c.SetRightMargin(0.04)
c.SetTopMargin(0.05)
c.SetBottomMargin(0.18)
fr = rf.frame(c, XMIN, XMAX, YMIN, YMAX, '#bar{#it{n}} = #it{r}#zeta',
              '#zeta#it{I}_{#zeta}/#it{r}', logx=True, label_size=0.065, title_size=0.07,
              xoffset=1.05, yoffset=0.9)
fr.GetXaxis().SetTickLength(0.04)
keep = []
for yref in (1.0, 0.5):
    ln = ROOT.TLine(XMIN, yref, XMAX, yref)
    ln.SetLineColor(rf.BLACK)
    ln.SetLineStyle(3)
    ln.SetLineWidth(rf.LINE_WIDTH)
    ln.Draw()
    keep.append(ln)
g = ROOT.TGraph(len(nb), nb, fv)
g.SetLineColor(rf.BLACK)
g.SetLineStyle(1)
g.SetLineWidth(rf.LINE_WIDTH)
g.Draw('L same')
drawn = [(g, nb, fv)]
for n in rf.NBAR:
    m = ROOT.TGraph(1, np.array([float(n)]), np.array([dots[n]]))
    m.SetMarkerStyle(20)
    m.SetMarkerSize(1.2)
    m.SetMarkerColor(rf.NBAR_COLOR[n])
    m.Draw('P same')
    keep.append(m)
    drawn.append((m, np.array([float(n)]), np.array([dots[n]])))
c.RedrawAxis()

for gg, xs, ys in drawn:
    gx = np.array([gg.GetPointX(i) for i in range(gg.GetN())])
    gy = np.array([gg.GetPointY(i) for i in range(gg.GetN())])
    if gg.GetN() != len(xs) or np.max(np.abs(gx - xs)) > 0 or np.max(np.abs(gy - ys)) > 0:
        fail('a drawn graph differs from figdata.json')
    if gy.min() <= YMIN or gy.max() >= YMAX or gx.min() <= XMIN or gx.max() >= XMAX:
        fail('a drawn graph leaves the frame')

rf.save(c, 'fig_information.pdf')
with open(LOG, 'w') as fh:
    json.dump({
        'program': 'calc/fig_information.py', 'output': 'paper/figures/fig_information.pdf',
        'root_version': ROOT.gROOT.GetVersion(),
        'inputs': ['calc/figdata.json', 'calc/figdata_check.json'],
        'x_range': [XMIN, XMAX], 'y_range': [YMIN, YMAX], 'log_x': True,
        'curve': {'n_nodes': int(len(nb)), 'color': 'black', 'style': 'solid',
                  'f_first': float(fv[0]), 'f_last': float(fv[-1])},
        'dot_marker': 'full circle',
        'dots': {str(n): {'f': dots[n], 'color': {rf.BLACK: 'black', rf.BLUE: 'blue',
                                                  rf.RED: 'red'}[rf.NBAR_COLOR[n]]}
                 for n in rf.NBAR},
        'reference_lines': {'values': [1.0, 0.5], 'color': 'black', 'style': 'dotted'},
        'text_inside_frame': False,
    }, fh, indent=1)
print('fig_information: wrote calc/figraw/fig_information.pdf')


==> anc/calc/fig_information_plotted.json <==
{
 "program": "calc/fig_information.py",
 "output": "paper/figures/fig_information.pdf",
 "root_version": "6.36.04",
 "inputs": [
  "calc/figdata.json",
  "calc/figdata_check.json"
 ],
 "x_range": [
  0.008,
  395.28470752104744
 ],
 "y_range": [
  0.46,
  1.04
 ],
 "log_x": true,
 "curve": {
  "n_nodes": 37,
  "color": "black",
  "style": "solid",
  "f_first": 0.9950331265670307,
  "f_last": 0.500396226688226
 },
 "dot_marker": "full circle",
 "dots": {
  "2": {
   "f": 0.6054217342695716,
   "color": "black"
  },
  "4": {
   "f": 0.5420764012344803,
   "color": "blue"
  },
  "8": {
   "f": 0.5175319692478093,
   "color": "red"
  }
 },
 "reference_lines": {
  "values": [
   1.0,
   0.5
  ],
  "color": "black",
  "style": "dotted"
 },
 "text_inside_frame": false
}

==> anc/calc/fig_kappa.py <==
"""Fig. 1, kappa(Q) = 2 pi v / alpha_s on CT18NNLO, drawn in ROOT.

Runs under PyROOT (`pyroot calc/fig_kappa.py`).  Reads JSON only:
  pdf_results.json        kappa_curve_CT18NNLO (72 scales from 1.5 to 1e4 GeV) and the
                          conventions block (Lambda_QCD, Q0^2 and A_kappa)
  alphas_results.json     the combined rows: kappa at Q = 2, 10, 100, 1e3, 1e4 GeV with the
                          68% fit uncertainty fit_68_abs (Hessian PDF and alpha_s in quadrature)
  closedform_results.json A_kappa at five flavors, compared with conventions.A_kappa
  threshold_results.json  m_b of the CT18NNLO grid

Draws the solid blue curve, the blue points with their error bars, the dashed red curve
A_kappa/sqrt(zeta) for Q >= m_b (zeta the one-loop variable ln[T(Q)/T(Q0)], T = ln Q^2/Lambda^2)
and a black dotted vertical line at m_b.  The curve is the tabulated 72-point trajectory as
stored, so its single rise, across m_b, is drawn as computed.  No text sits inside the frame.

Stops with a nonzero exit if what it plots differs from the JSON it reads.  Writes
../paper/figures/fig_kappa.pdf and fig_kappa_plotted.json (what was plotted, the axis
ranges, and which error bars are shorter than the marker radius).
"""
import json
import math
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import rootfig as rf  # noqa: E402
import ROOT  # noqa: E402

OUT = os.path.join(HERE, '..', 'paper', 'figures', 'fig_kappa.pdf')
LOG = os.path.join(HERE, 'fig_kappa_plotted.json')
XMIN, XMAX = 1.2, 1.5e4


def load(name):
    with open(os.path.join(HERE, name)) as fh:
        return json.load(fh)


def fail(msg):
    sys.exit('fig_kappa: ' + msg)


pdf = load('pdf_results.json')
als = load('alphas_results.json')
cfm = load('closedform_results.json')
thr = load('threshold_results.json')

conv = pdf['conventions']
curve = pdf['kappa_curve_CT18NNLO']
Qc = np.array([r['Q'] for r in curve], dtype=float)
Kc = np.array([r['kappa'] for r in curve], dtype=float)
Zc = np.array([r['zeta_1loop'] for r in curve], dtype=float)

A_conv = float(conv['A_kappa'])
A_cf = float(cfm['values']['nf_dependence']['nf5']['A_kappa']['float'])
if abs(A_conv - A_cf) > 1e-6:
    fail('A_kappa of conventions (%r) and of closedform_results (%r) differ' % (A_conv, A_cf))
LAM = float(conv['zeta_Lambda5'])
Q0SQ = float(conv['zeta_Q0sq'])
MB = float(thr['m_b'])


def zeta(q):
    return math.log(math.log(q * q / LAM ** 2) / math.log(Q0SQ / LAM ** 2))


zeta_dev = max(abs(zeta(q) - z) for q, z in zip(Qc, Zc))
if zeta_dev > 1e-10:
    fail('zeta_1loop of the curve rows is not ln[T(Q)/T(Q0)] with the stored conventions '
         '(largest difference %.3g)' % zeta_dev)

rows = als['combined']
Qp = np.array([r['Q'] for r in rows], dtype=float)
Kp = np.array([r['kappa'] for r in rows], dtype=float)
Ep = np.array([r['fit_68_abs'] for r in rows], dtype=float)
hes = {round(r['Q'], 6): r['kappa'] for r in pdf['pdf_hessian_uncertainty']['rows']}
for q, k in zip(Qp, Kp):
    if round(q, 6) not in hes or abs(hes[round(q, 6)] - k) > 1e-12 * k:
        fail('kappa of the combined row at Q = %g differs from pdf_hessian_uncertainty' % q)

# the dashed curve, drawn only where five flavors are active: from m_b to the last curve scale
Qa = np.concatenate([[MB], Qc[Qc > MB]])
Za = np.array([zeta(q) for q in Qa])
Ka = A_cf / np.sqrt(Za)

# y range from the content: curve, dashed curve, points with their bars
lo = min(Kc.min(), Ka.min(), (Kp - Ep).min())
hi = max(Kc.max(), Ka.max(), (Kp + Ep).max())
pad_y = 0.06 * (hi - lo)
YMIN, YMAX = lo - pad_y, hi + pad_y

rf.style()
W, H = 600, 480
c = ROOT.TCanvas('c', '', W, H)
c.SetLeftMargin(0.14)
c.SetRightMargin(0.04)
c.SetTopMargin(0.04)
c.SetBottomMargin(0.15)
fr = rf.frame(c, XMIN, XMAX, YMIN, YMAX, '#it{Q}  [GeV]',
              '#kappa = 2#pi#it{v}/#alpha_{s}', logx=True, yoffset=1.0)

g_curve = ROOT.TGraph(len(Qc), Qc, Kc)
g_curve.SetLineColor(rf.BLUE)
g_curve.SetLineWidth(rf.LINE_WIDTH)
g_curve.SetLineStyle(1)
g_curve.Draw('L same')

g_asy = ROOT.TGraph(len(Qa), Qa, Ka)
g_asy.SetLineColor(rf.RED)
g_asy.SetLineWidth(rf.LINE_WIDTH)
g_asy.SetLineStyle(2)
g_asy.Draw('L same')

ln_mb = ROOT.TLine(MB, YMIN, MB, YMAX)
ln_mb.SetLineColor(rf.BLACK)
ln_mb.SetLineStyle(3)
ln_mb.SetLineWidth(rf.LINE_WIDTH)
ln_mb.Draw()

MSIZE = 1.0
g_pts = ROOT.TGraphErrors(len(Qp), Qp, Kp, np.zeros(len(Qp)), Ep)
g_pts.SetMarkerStyle(20)
g_pts.SetMarkerSize(MSIZE)
g_pts.SetMarkerColor(rf.BLUE)
g_pts.SetLineColor(rf.BLUE)
g_pts.SetLineWidth(rf.LINE_WIDTH)
g_pts.Draw('P same')

c.RedrawAxis()

# what is drawn must be what was read
for g, xs, ys in ((g_curve, Qc, Kc), (g_asy, Qa, Ka), (g_pts, Qp, Kp)):
    gx = np.array([g.GetPointX(i) for i in range(g.GetN())])
    gy = np.array([g.GetPointY(i) for i in range(g.GetN())])
    if g.GetN() != len(xs) or np.max(np.abs(gx - xs)) > 0 or np.max(np.abs(gy - ys)) > 0:
        fail('a drawn graph differs from the JSON arrays')
ge = np.array([g_pts.GetErrorY(i) for i in range(g_pts.GetN())])
if np.max(np.abs(ge - Ep)) > 0:
    fail('drawn error bars differ from fit_68_abs')
inside = all(XMIN < q < XMAX and YMIN < k - e and k + e < YMAX for q, k, e in zip(Qp, Kp, Ep))
if not inside:
    fail('a point or bar lies outside the frame')

# which bars are shorter than the marker radius (ROOT marker size 1 is 8 pixels across)
frame_px = H * (1 - c.GetTopMargin() - c.GetBottomMargin())
bar_px = Ep / (YMAX - YMIN) * frame_px
marker_radius_px = 4.0 * MSIZE
rf.save(c, 'fig_kappa.pdf')

rises = [(float(Qc[i]), float(Qc[i + 1]), float(100 * (Kc[i + 1] / Kc[i] - 1)))
         for i in range(len(Kc) - 1) if Kc[i + 1] > Kc[i]]
with open(LOG, 'w') as fh:
    json.dump({
        'program': 'calc/fig_kappa.py',
        'output': 'paper/figures/fig_kappa.pdf',
        'root_version': ROOT.gROOT.GetVersion(),
        'inputs': ['calc/pdf_results.json', 'calc/alphas_results.json',
                   'calc/closedform_results.json', 'calc/threshold_results.json'],
        'x_range_GeV': [XMIN, XMAX], 'y_range': [YMIN, YMAX], 'log_x': True,
        'canvas_px': [W, H],
        'curve': {'n': len(Qc), 'Q_first': float(Qc[0]), 'Q_last': float(Qc[-1]),
                  'color': 'blue', 'style': 'solid'},
        'rises_on_curve': rises,
        'points': [{'Q': float(q), 'kappa': float(k), 'fit_68_abs': float(e),
                    'bar_half_length_px': float(b),
                    'bar_visible_beyond_marker': bool(b > marker_radius_px)}
                   for q, k, e, b in zip(Qp, Kp, Ep, bar_px)],
        'marker': {'style': 'full circle', 'color': 'blue', 'radius_px': marker_radius_px},
        'asymptotic': {'A_kappa': A_cf, 'Lambda_QCD_GeV': LAM, 'Q0sq_GeV2': Q0SQ,
                       'Q_first': float(Qa[0]), 'Q_last': float(Qa[-1]),
                       'color': 'red', 'style': 'dashed'},
        'm_b_line': {'m_b_GeV': MB, 'color': 'black', 'style': 'dotted'},
        'zeta_check_max_abs_dev': zeta_dev,
        'text_inside_frame': False,
    }, fh, indent=1)
print('fig_kappa: wrote calc/figraw/fig_kappa.pdf; calc/embed_fonts.py writes',
      os.path.normpath(OUT))


==> anc/calc/fig_kappa_plotted.json <==
{
 "program": "calc/fig_kappa.py",
 "output": "paper/figures/fig_kappa.pdf",
 "root_version": "6.36.04",
 "inputs": [
  "calc/pdf_results.json",
  "calc/alphas_results.json",
  "calc/closedform_results.json",
  "calc/threshold_results.json"
 ],
 "x_range_GeV": [
  1.2,
  15000.0
 ],
 "y_range": [
  2.1362126408286795,
  5.420705752898968
 ],
 "log_x": true,
 "canvas_px": [
  600,
  480
 ],
 "curve": {
  "n": 72,
  "Q_first": 1.5,
  "Q_last": 10000.0,
  "color": "blue",
  "style": "solid"
 },
 "rises_on_curve": [
  [
   4.579436964478545,
   5.184059230956291,
   1.4332772094949986
  ]
 ],
 "points": [
  {
   "Q": 2.0,
   "kappa": 4.535697195310807,
   "fit_68_abs": 0.09842862645885829,
   "bar_half_length_px": 11.651432480464758,
   "bar_visible_beyond_marker": true
  },
  {
   "Q": 10.0,
   "kappa": 3.3376310796058934,
   "fit_68_abs": 0.03745507119918129,
   "bar_half_length_px": 4.433722676305676,
   "bar_visible_beyond_marker": true
  },
  {
   "Q": 100.0,
   "kappa": 2.786082986702142,
   "fit_68_abs": 0.022755789272756784,
   "bar_half_length_px": 2.693703567650956,
   "bar_visible_beyond_marker": false
  },
  {
   "Q": 1000.0,
   "kappa": 2.5120027110485825,
   "fit_68_abs": 0.01759066559725782,
   "bar_half_length_px": 2.0822850004775035,
   "bar_visible_beyond_marker": false
  },
  {
   "Q": 10000.0,
   "kappa": 2.3388965366518315,
   "fit_68_abs": 0.014887423071637384,
   "bar_half_length_px": 1.7622902093406723,
   "bar_visible_beyond_marker": false
  }
 ],
 "marker": {
  "style": "full circle",
  "color": "blue",
  "radius_px": 4.0
 },
 "asymptotic": {
  "A_kappa": 3.023965522775093,
  "Lambda_QCD_GeV": 0.2,
  "Q0sq_GeV2": 2.0,
  "Q_first": 4.75,
  "Q_last": 10000.0,
  "color": "red",
  "style": "dashed"
 },
 "m_b_line": {
  "m_b_GeV": 4.75,
  "color": "black",
  "style": "dotted"
 },
 "zeta_check_max_abs_dev": 0.0,
 "text_inside_frame": false
}

==> anc/calc/figdata.json <==
{"nu_values": [2, 4, 8], "xi": [0.025, 0.05, 0.075, 0.1, 0.125, 0.15, 0.175, 0.2, 0.225, 0.25, 0.275, 0.3, 0.325, 0.35, 0.375, 0.4, 0.425, 0.45, 0.475, 0.5, 0.525, 0.55, 0.575, 0.6, 0.625, 0.65, 0.675, 0.7, 0.725, 0.75, 0.775, 0.8, 0.825, 0.85, 0.875, 0.9, 0.925, 0.95, 0.975, 1.0, 1.025, 1.05, 1.075, 1.1, 1.125, 1.15, 1.175, 1.2, 1.225, 1.25, 1.275, 1.3, 1.325, 1.35, 1.375, 1.4, 1.425, 1.45, 1.475, 1.5, 1.525, 1.55, 1.575, 1.6, 1.625, 1.65, 1.675, 1.7, 1.725, 1.75, 1.775, 1.8, 1.825, 1.85, 1.875, 1.9, 1.925, 1.95, 1.975, 2.0, 2.025, 2.05, 2.075, 2.1, 2.125, 2.15, 2.175, 2.2, 2.225, 2.25, 2.275, 2.3, 2.325, 2.35, 2.375, 2.4, 2.425, 2.45, 2.475, 2.5, 2.525, 2.55, 2.575, 2.6, 2.625, 2.65, 2.675, 2.7, 2.725, 2.75, 2.775, 2.8, 2.825, 2.85, 2.875, 2.9, 2.925, 2.95, 2.975, 3.0, 3.025, 3.05, 3.075, 3.1, 3.125, 3.15, 3.175, 3.2, 3.225, 3.25, 3.275, 3.3, 3.325, 3.35, 3.375, 3.4, 3.425, 3.45, 3.475, 3.5, 3.525, 3.55, 3.575, 3.6, 3.625, 3.65, 3.675, 3.7, 3.725, 3.75, 3.775, 3.8, 3.825, 3.85, 3.875, 3.9, 3.925, 3.95, 3.975, 4.0, 4.025, 4.05, 4.075, 4.1, 4.125, 4.15, 4.175, 4.2, 4.225, 4.25, 4.275, 4.3, 4.325, 4.35, 4.375, 4.4, 4.425, 4.45, 4.475, 4.5, 4.525, 4.55, 4.575, 4.6, 4.625, 4.65, 4.675, 4.7, 4.725, 4.75, 4.775, 4.8, 4.825, 4.85, 4.875, 4.9, 4.925, 4.95, 4.975, 5.0, 5.025, 5.05, 5.075, 5.1, 5.125, 5.15, 5.175, 5.2, 5.225, 5.25, 5.275, 5.3, 5.325, 5.35, 5.375, 5.4, 5.425, 5.45, 5.475, 5.5, 5.525, 5.55, 5.575, 5.6, 5.625, 5.65, 5.675, 5.7, 5.725, 5.75, 5.775, 5.8, 5.825, 5.85, 5.875, 5.9, 5.925, 5.95, 5.975, 6.0, 6.025, 6.05, 6.075, 6.1, 6.125, 6.15, 6.175, 6.2, 6.225, 6.25, 6.275, 6.3, 6.325, 6.35, 6.375, 6.4, 6.425, 6.45, 6.475, 6.5, 6.525, 6.55, 6.575, 6.6, 6.625, 6.65, 6.675, 6.7, 6.725, 6.75, 6.775, 6.8, 6.825, 6.85, 6.875, 6.9, 6.925, 6.95, 6.975, 7.0, 7.025, 7.05, 7.075, 7.1, 7.125, 7.15, 7.175, 7.2, 7.225, 7.25, 7.275, 7.3, 7.325, 7.35, 7.375, 7.4, 7.425, 7.45, 7.475, 7.5, 7.525, 7.55, 7.575, 7.6, 7.625, 7.65, 7.675, 7.7, 7.725, 7.75, 7.775, 7.8, 7.825, 7.85, 7.875, 7.9, 7.925, 7.95, 7.975, 8.0, 8.025, 8.05, 8.075, 8.1, 8.125, 8.15, 8.175, 8.2, 8.225, 8.25, 8.275, 8.3, 8.325, 8.35, 8.375, 8.4, 8.425, 8.45, 8.475, 8.5, 8.525, 8.55, 8.575, 8.6, 8.625, 8.65, 8.675, 8.7, 8.725, 8.75, 8.775, 8.8, 8.825, 8.85, 8.875, 8.9, 8.925, 8.95, 8.975, 9.0, 9.025, 9.05, 9.075, 9.1, 9.125, 9.15, 9.175, 9.2, 9.225, 9.25, 9.275, 9.3, 9.325, 9.35, 9.375, 9.4, 9.425, 9.45, 9.475, 9.5, 9.525, 9.55, 9.575, 9.6, 9.625, 9.65, 9.675, 9.7, 9.725, 9.75, 9.775, 9.8, 9.825, 9.85, 9.875, 9.9, 9.925, 9.95, 9.975, 10.0, 10.025, 10.05, 10.075, 10.1, 10.125, 10.15, 10.175, 10.2, 10.225, 10.25, 10.275, 10.3, 10.325, 10.35, 10.375, 10.4, 10.425, 10.45, 10.475, 10.5, 10.525, 10.55, 10.575, 10.6, 10.625, 10.65, 10.675, 10.7, 10.725, 10.75, 10.775, 10.8, 10.825, 10.85, 10.875, 10.9, 10.925, 10.95, 10.975, 11.0, 11.025, 11.05, 11.075, 11.1, 11.125, 11.15, 11.175, 11.2, 11.225, 11.25, 11.275, 11.3, 11.325, 11.35, 11.375, 11.4, 11.425, 11.45, 11.475, 11.5, 11.525, 11.55, 11.575, 11.6, 11.625, 11.65, 11.675, 11.7, 11.725, 11.75, 11.775, 11.8, 11.825, 11.85, 11.875, 11.9, 11.925, 11.95, 11.975, 12.0, 12.025, 12.05, 12.075, 12.1, 12.125, 12.15, 12.175, 12.2, 12.225, 12.25, 12.275, 12.3, 12.325, 12.35, 12.375, 12.4, 12.425, 12.45, 12.475, 12.5, 12.525, 12.55, 12.575, 12.6, 12.625, 12.65, 12.675, 12.7, 12.725, 12.75, 12.775, 12.8, 12.825, 12.85, 12.875, 12.9, 12.925, 12.95, 12.975, 13.0, 13.025, 13.05, 13.075, 13.1, 13.125, 13.15, 13.175, 13.2, 13.225, 13.25, 13.275, 13.3, 13.325, 13.35, 13.375, 13.4, 13.425, 13.45, 13.475, 13.5, 13.525, 13.55, 13.575, 13.6, 13.625, 13.65, 13.675, 13.7, 13.725, 13.75, 13.775, 13.8, 13.825, 13.85, 13.875, 13.9, 13.925, 13.95, 13.975, 14.0, 14.025, 14.05, 14.075, 14.1, 14.125, 14.15, 14.175, 14.2, 14.225, 14.25, 14.275, 14.3, 14.325, 14.35, 14.375, 14.4, 14.425, 14.45, 14.475, 14.5, 14.525, 14.55, 14.575, 14.6, 14.625, 14.65, 14.675, 14.7, 14.725, 14.75, 14.775, 14.8, 14.825, 14.85, 14.875, 14.9, 14.925, 14.95, 14.975, 15.0, 15.025, 15.05, 15.075, 15.1, 15.125, 15.15, 15.175, 15.2, 15.225, 15.25, 15.275, 15.3, 15.325, 15.35, 15.375, 15.4, 15.425, 15.45, 15.475, 15.5, 15.525, 15.55, 15.575, 15.6, 15.625, 15.65, 15.675, 15.7, 15.725, 15.75, 15.775, 15.8, 15.825, 15.85, 15.875, 15.9, 15.925, 15.95, 15.975, 16.0, 16.025, 16.05, 16.075, 16.1, 16.125, 16.15, 16.175, 16.2, 16.225, 16.25, 16.275, 16.3, 16.325, 16.35, 16.375, 16.4, 16.425, 16.45, 16.475, 16.5, 16.525, 16.55, 16.575, 16.6, 16.625, 16.65, 16.675, 16.7, 16.725, 16.75, 16.775, 16.8, 16.825, 16.85, 16.875, 16.9, 16.925, 16.95, 16.975, 17.0, 17.025, 17.05, 17.075, 17.1, 17.125, 17.15, 17.175, 17.2, 17.225, 17.25, 17.275, 17.3, 17.325, 17.35, 17.375, 17.4, 17.425, 17.45, 17.475, 17.5, 17.525, 17.55, 17.575, 17.6, 17.625, 17.65, 17.675, 17.7, 17.725, 17.75, 17.775, 17.8, 17.825, 17.85, 17.875, 17.9, 17.925, 17.95, 17.975, 18.0, 18.025, 18.05, 18.075, 18.1, 18.125, 18.15, 18.175, 18.2, 18.225, 18.25, 18.275, 18.3, 18.325, 18.35, 18.375, 18.4, 18.425, 18.45, 18.475, 18.5, 18.525, 18.55, 18.575, 18.6, 18.625, 18.65, 18.675, 18.7, 18.725, 18.75, 18.775, 18.8, 18.825, 18.85, 18.875, 18.9, 18.925, 18.95, 18.975, 19.0, 19.025, 19.05, 19.075, 19.1, 19.125, 19.15, 19.175, 19.2, 19.225, 19.25, 19.275, 19.3, 19.325, 19.35, 19.375, 19.4, 19.425, 19.45, 19.475, 19.5, 19.525, 19.55, 19.575, 19.6, 19.625, 19.65, 19.675, 19.7, 19.725, 19.75, 19.775, 19.8, 19.825, 19.85, 19.875, 19.9, 19.925, 19.95, 19.975, 20.0, 20.025, 20.05, 20.075, 20.1, 20.125, 20.15, 20.175, 20.2, 20.225, 20.25, 20.275, 20.3, 20.325, 20.35, 20.375, 20.4, 20.425, 20.45, 20.475, 20.5, 20.525, 20.55, 20.575, 20.6, 20.625, 20.65, 20.675, 20.7, 20.725, 20.75, 20.775, 20.8, 20.825, 20.85, 20.875, 20.9, 20.925, 20.95, 20.975, 21.0, 21.025, 21.05, 21.075, 21.1, 21.125, 21.15, 21.175, 21.2, 21.225, 21.25, 21.275, 21.3, 21.325, 21.35, 21.375, 21.4, 21.425, 21.45, 21.475, 21.5, 21.525, 21.55, 21.575, 21.6, 21.625, 21.65, 21.675, 21.7, 21.725, 21.75, 21.775, 21.8, 21.825, 21.85, 21.875, 21.9, 21.925, 21.95, 21.975], "rho": {"2": [0.2706426056995372, 0.2705596526616019, 0.2704230855334388, 0.27023426158883695, 0.2699945173311286, 0.26970516862748534, 0.26936751084750904, 0.2689828190058987, 0.2685523479089765, 0.2680773323048664, 0.26755898703712383, 0.2669985072016187, 0.26639706830648413, 0.2657558264349446, 0.26507591841084666, 0.26435846196671736, 0.26360455591418425, 0.26281528031659346, 0.26199169666366806, 0.2611348480480557, 0.2602457593436162, 0.25932543738530717, 0.25837487115052954, 0.2573950319417987, 0.2563868735706121, 0.2553513325423884, 0.2542893282423576, 0.25320176312228454, 0.25208952288791375, 0.25095347668702667, 0.24979447729800555, 0.24861336131880357, 0.24741094935622232, 0.2461880462154032, 0.24494544108944113, 0.2436839077490337, 0.24240420473208063, 0.2411070755331531, 0.23979324879275443, 0.238463438486297, 0.23711834411272337, 0.23575865088270223, 0.2343850299063324, 0.23299813838029118, 0.2315986197743656, 0.23018710401730788, 0.22876420768195876, 0.22733053416958504, 0.22588667389337933, 0.22443320446107323, 0.22297069085661678, 0.22149968562087885, 0.22002072903132636, 0.2185343492806409, 0.2170410626542344, 0.21554137370662674, 0.21403577543665014, 0.2125247494614473, 0.21100876618923195, 0.20948828499078143, 0.20796375436963388, 0.20643561213096312, 0.20490428554910609, 0.20337019153371996, 0.2018337367945461, 0.2002953180047612, 0.19875532196289533, 0.19721412575330008, 0.1956720969051492, 0.19412959354995712, 0.19258696457760074, 0.19104454979083174, 0.1895026800582672, 0.18796167746584844, 0.1864218554667575, 0.18488351902978326, 0.1833469647861292, 0.18181248117465593, 0.18028034858555314, 0.17875083950243534, 0.17722421864285787, 0.17570074309724987, 0.1741806624662613, 0.1726642189965229, 0.17115164771481794, 0.16964317656066533, 0.1681390265173148, 0.16663941174115532, 0.16514453968953838, 0.16365461124701844, 0.16216982085001383, 0.16069035660989142, 0.15921640043447907, 0.1577481281480107, 0.15628570960950897, 0.15482930882961113, 0.1533790840858442, 0.15193518803635578, 0.1504977678321077, 0.14906696522753946, 0.1476429166897096, 0.14622575350592257, 0.14481560188985002, 0.1434125830861548, 0.14201681347362718, 0.14062840466684245, 0.1392474636163492, 0.1378740927073992, 0.13650838985722788, 0.13515044861089684, 0.13380035823570838, 0.13245820381420328, 0.13112406633575296, 0.12979802278675698, 0.1284801462394577, 0.12717050593938342, 0.12586916739143228, 0.12457619244460816, 0.12329163937542117, 0.12201556296996495, 0.12074801460468271, 0.11948904232583475, 0.11823869092768005, 0.11699700202938415, 0.11576401415066645, 0.11453976278619946, 0.11332428047877285, 0.11211759689123528, 0.11091973887722681, 0.10973073055071504, 0.10855059335434782, 0.10737934612663566, 0.1062170051679769, 0.10506358430553871, 0.10391909495700699, 0.10278354619321826, 0.1016569447996866, 0.10053929533703881, 0.09943060020037078, 0.09833085967753806, 0.09724007200639377, 0.09615823343098684, 0.09508533825673335, 0.09402137890457421, 0.0929663459641318, 0.09192022824587848, 0.09088301283232986, 0.08985468512827548, 0.08883522891005959, 0.0878246263739246, 0.08682285818343002, 0.08582990351595897, 0.08484574010832509, 0.083870344301492, 0.0829036910844176, 0.08194575413703553, 0.08099650587238579, 0.0800559174779067, 0.07912395895590014, 0.07820059916318178, 0.07728580584992849, 0.07637954569773416, 0.075481784356886, 0.07459248648287256, 0.073711615772135, 0.07283913499707301, 0.07197500604031644, 0.0711191899282742, 0.07027164686397093, 0.06943233625918283, 0.06860121676588334, 0.06777824630700945, 0.06696338210655926, 0.06615658071903142, 0.06535779805821679, 0.06456698942535272, 0.06378410953665031, 0.06300911255020454, 0.06224195209229747, 0.06148258128310447, 0.060730952761813124, 0.05998701871116468, 0.05925073088142761, 0.05852204061381277, 0.057800898863339514, 0.05708725622116216, 0.05638106293636587, 0.05568226893724112, 0.05499082385204562, 0.054306677029262736, 0.05362977755736486, 0.05296007428409076, 0.05229751583524515, 0.051642050633029034, 0.05099362691390922, 0.05035219274603513, 0.04971769604621111, 0.04909008459643215, 0.04846930605999116, 0.04785530799716533, 0.047248037880489514, 0.04664744310962415, 0.046053471025825236, 0.04546606892602379, 0.044885184076522096, 0.044310763726313936, 0.04374275512003595, 0.04318110551055709, 0.04262576217121311, 0.04207667240769296, 0.04153378356958364, 0.040997043061580404, 0.040466398354368535, 0.039941796995183444, 0.03942318661805512, 0.03891051495374349, 0.03840372983937055, 0.03790277922775563, 0.03740761119645948, 0.036918173956543295, 0.03643441586104836, 0.035956285413202026, 0.035483731274355695, 0.0350167022716603, 0.034555147405484765, 0.03409901585658276, 0.03364825699301311, 0.03320282037681901, 0.032762655770471105, 0.03232771314307963, 0.031897942676380395, 0.031473294770499545, 0.031053720049502024, 0.03063916936672818, 0.030229593809923457, 0.029824944706165517, 0.029425173626593384, 0.029030232390943017, 0.028640073071893618, 0.02825464799922897, 0.027873909763818004, 0.02749781122141869, 0.02712630549630936, 0.02675934598475139, 0.02639688635828717, 0.026038880566877278, 0.025685282841880527, 0.025336047698880697, 0.02499112994036356, 0.02465048465824776, 0.024314067236273162, 0.023981833352250004, 0.02365373898017235, 0.02332974039219915, 0.023009794160506154, 0.022693857159011937, 0.022381886564981194, 0.022073839860508357, 0.021769674833884634, 0.021469349580851425, 0.021172822505743063, 0.020880052322521735, 0.02059099805570743, 0.020305619041205678, 0.020023874927035768, 0.01974572567396216, 0.01947113155603166, 0.019200053161018974, 0.01893245139078306, 0.018668287461536884, 0.018407522904032844, 0.018150119563666384, 0.017896039600499968, 0.017645245489209843, 0.01739770001895769, 0.01715336629318945, 0.016912207729363412, 0.016674188058609683, 0.0164392713253231, 0.01620742188669161, 0.01597860441216204, 0.015752783882845286, 0.015529925590862708, 0.015309995138635693, 0.0150929584381201, 0.014878781709987444, 0.014667431482754534, 0.014458874591863242, 0.014253078178712119, 0.014050009689641452, 0.013849636874873394, 0.013651927787408681, 0.013456850781881522, 0.013264374513374113, 0.013074467936192264, 0.012887100302603555, 0.01270224116153943, 0.012519860357262593, 0.012339928028001032, 0.012162414604550007, 0.011987290808843247, 0.011814527652494628, 0.011644096435311535, 0.011475968743781118, 0.011310116449530585, 0.011146511707762695, 0.010985126955667538, 0.010825934910811692, 0.010668908569505836, 0.010514021205151823, 0.01036124636657024, 0.010210557876309449, 0.010061929828937027, 0.009915336589314606, 0.009770752790856973, 0.009628153333776354, 0.00948751338331273, 0.009348808367951055, 0.009212013977626193, 0.009077106161916364, 0.008944061128225912, 0.008812855339958158, 0.008683465514679039, 0.008555868622272334, 0.008430041883087111, 0.008305962766078144, 0.008183608986939908, 0.00806295850623488, 0.007943989527516706, 0.007826680495448891, 0.0077110100939196315, 0.007596957244153312, 0.007484501102819298, 0.007373621060138543, 0.007264296737988548, 0.007156507988007206, 0.007050234889696032, 0.006945457748523265, 0.006842157094027324, 0.0067403136779210894, 0.006639908472197438, 0.0065409226672364885, 0.006443337669914967, 0.006347135101718111, 0.006252296796854502, 0.006158804800374212, 0.006066641366290641, 0.005975788955706406, 0.005886230234943618, 0.0057979480736789065, 0.005710925543083502, 0.005625145913968687, 0.005540592654936945, 0.005457249430539075, 0.005375100099437569, 0.005294128712576534, 0.005214319511358399, 0.005135656925827693, 0.0050581255728621155, 0.004981710254371143, 0.004906395955502413, 0.0048321678428560775, 0.0047590112627073616, 0.004686911739237519, 0.004615854972773377, 0.004545826838035662, 0.004476813382396279, 0.0044088008241447195, 0.0043417755507637636, 0.004275724117214627, 0.004210633244231703, 0.0041464898166270504, 0.004083280881604752, 0.004020993647085276, 0.003959615480039972, 0.0038991339048358013, 0.0038395366015904334, 0.003780811404537791, 0.00372294630040416, 0.0036659294267949493, 0.003609749070592191, 0.0035543936663628606, 0.003499851794778097, 0.0034461121810433967, 0.0033931636933398415, 0.0033409953412764323, 0.003289596274353578, 0.0032389557804378, 0.0031890632842476933, 0.003139908345851197, 0.0030914806591742076, 0.003043770050520574, 0.00299676647710351, 0.0029504600255884413, 0.0029048409106473276, 0.002859899473524467, 0.002815626180613807, 0.0027720116220477727, 0.002729046510297627, 0.0026867216787853647, 0.002645028080507149, 0.0026039567866682884, 0.002563498985329754, 0.0025236459800662314, 0.002484389188635701, 0.0024457201416605333, 0.002407630481320091, 0.0023701119600548154, 0.0023331564392817883, 0.002296755888121741, 0.0022609023821374896, 0.002225588102083778, 0.002190805332668491, 0.0021565464613252133, 0.002122803976997112, 0.002089570468932089, 0.0020568386254891896, 0.0020246012329562155, 0.0019928511743785133, 0.001961581428398891, 0.0019307850681086237, 0.0019004552599095068, 0.001870585262386908, 0.001841168425193773, 0.0018121981879455394, 0.0017836680791259044, 0.0017555717150034, 0.0017279027985587238, 0.0017006551184227685, 0.001673822547825301, 0.0016473990435542324, 0.001621378644925423, 0.001595755472762968, 0.0015705237283899001, 0.0015456776926292559, 0.001521211724815441, 0.0014971202618158377, 0.0014733978170625886, 0.0014500389795944976, 0.0014270384131089835, 0.0014043908550240224, 0.0013820911155500162, 0.0013601340767715184, 0.0013385146917387566, 0.0013172279835688807, 0.0012962690445568743, 0.0012756330352960603, 0.0012553151838081312, 0.0012353107846826412, 0.0012156151982258875, 0.0011962238496191135, 0.0011771322280859655, 0.0011583358860691327, 0.0011398304384161034, 0.0011216115615739627, 0.0011036749927931676, 0.0010860165293402257, 0.0010686320277192081, 0.0010515174029020263, 0.0010346686275674026, 0.0010180817313484628, 0.0010017528000888815, 0.0009856779751075077, 0.000969853452471402, 0.000954275482277213, 0.0009389403679408218, 0.0009238444654951853, 0.0009089841828963073, 0.0008943559793372649, 0.0008799563645702221, 0.0008657818982363585, 0.0008518291892036431, 0.000838094894912383, 0.0008245757207284769, 0.0008112684193043033, 0.0007981697899471734, 0.0007852766779952794, 0.0007725859742010689, 0.0007600946141219748, 0.0007477995775184341, 0.0007356978877591239, 0.0007237866112333487, 0.0007120628567705084, 0.0007005237750665812, 0.0006891665581175507, 0.000677988438659713, 0.0006669866896167935, 0.0006561586235538092, 0.0006455015921376069, 0.0006350129856040139, 0.0006246902322315333, 0.0006145307978215187, 0.0006045321851847627, 0.0005946919336344356, 0.0005850076184853073, 0.0005754768505591897, 0.0005660972756965359, 0.0005568665742741309, 0.0005477824607288124, 0.0005388426830871584, 0.0005300450225010778, 0.0005213872927892438, 0.0005128673399843079, 0.0005044830418858322, 0.0004962323076188801, 0.0004881130771982053, 0.0004801233210979772, 0.00047226103982698554, 0.00046452426350926255, 0.000456911051470066, 0.0004494194918271627, 0.000442047701087356, 0.0004347938237481992, 0.0004276560319048368, 0.00042063252486191873, 0.0004137215287505296, 0.0004069212961500778, 0.0004002301057150888, 0.0003936462618068483, 0.0003871680941298391, 0.00038079395737291975, 0.000374522230855189, 0.0003683513181764847, 0.00036227964687246284, 0.00035630566807420534, 0.0003504278561723041, 0.00034464470848537005, 0.0003389547449329159, 0.00033335650771256213, 0.0003278485609815159, 0.00032242949054227314, 0.00031709790353249445, 0.00031185242811900617, 0.0003066917131958776, 0.0003016144280865269, 0.00029661926224980783, 0.00029170492499003, 0.00028687014517086637, 0.0002821136709331014, 0.00027743426941617374, 0.0002728307264834683, 0.00026830184645131315, 0.00026384645182163575, 0.00025946338301823473, 0.00025515149812662384, 0.0002509096726374043, 0.0002467367991931227, 0.00024263178733857255, 0.0002385935632744961, 0.00023462106961464647, 0.00023071326514616762, 0.00022686912459325164, 0.0002230876383840334, 0.00021936781242068182, 0.00021570866785264876, 0.0002121092408530361, 0.00020856858239804197, 0.00020508575804944841, 0.00020165984774011154, 0.00019828994556241747, 0.00019497515955966627, 0.00019171461152034714, 0.00018850743677526865, 0.00018535278399750777, 0.00018224981500514204, 0.00017919770456672953, 0.00017619564020950195, 0.000173242822030236, 0.00017033846250876896, 0.00016748178632412477, 0.00016467203017321718, 0.00016190844259209662, 0.00015919028377970853, 0.00015651682542413043, 0.0001538873505312559, 0.00015130115325589371, 0.00014875753873525127, 0.0001462558229247706, 0.0001437953324362871, 0.0001413754043784805, 0.0001389953861995877, 0.000136654635532349, 0.00013435252004115705, 0.00013208841727138112, 0.0001298617145008367, 0.0001276718085933734, 0.00012551810585455247, 0.00012340002188938653, 0.00012131698146211435, 0.00011926841835798371, 0.00011725377524701548, 0.00011527250354972285, 0.00011332406330475951, 0.00011140792303847114, 0.00010952355963632468, 0.00010767045821619051, 0.00010584811200345232, 0.00010405602220792057, 0.00010229369790252497, 0.00010056065590376227, 9.885642065387545e-05, 9.718052410474127e-05, 9.553250560344275e-05, 9.391191177950391e-05, 9.231829643376436e-05, 9.075122042887113e-05, 8.92102515813662e-05, 8.769496455534746e-05, 8.620494075768226e-05, 8.473976823475172e-05, 8.329904157070536e-05, 8.188236178720507e-05, 8.048933624463807e-05, 7.911957854477887e-05, 7.777270843487985e-05, 7.644835171317139e-05, 7.51461401357515e-05, 7.386571132484633e-05, 7.260670867842209e-05, 7.13687812811301e-05, 7.01515838165662e-05, 6.895477648082646e-05, 6.777802489734094e-05, 6.66210000329681e-05, 6.548337811533185e-05, 6.436484055138417e-05, 6.32650738471763e-05, 6.218376952882109e-05, 6.112062406463045e-05, 6.0075338788411065e-05, 5.9047619823902015e-05, 5.8037178010338654e-05, 5.7043728829126556e-05, 5.606699233160997e-05, 5.510669306791943e-05, 5.416256001688321e-05, 5.323432651698755e-05, 5.232173019837096e-05, 5.1424512915837706e-05, 5.054242068287625e-05, 4.967520360666822e-05, 4.882261582407396e-05, 4.7984415438580516e-05, 4.716036445819867e-05, 4.635022873429522e-05, 4.555377790134722e-05, 4.477078531760511e-05, 4.400102800665147e-05, 4.324428659984293e-05, 4.250034527962215e-05, 4.176899172368774e-05, 4.105001705000951e-05, 4.03432157626771e-05, 3.964838569856984e-05, 3.8965327974836e-05, 3.829384693716987e-05, 3.763375010887499e-05, 3.698484814070223e-05, 3.6346954761451554e-05, 3.5719886729326225e-05, 3.510346378402871e-05, 3.4497508599587445e-05, 3.390184673790381e-05, 3.331630660300883e-05, 3.2740719396019326e-05, 3.217491907078324e-05, 3.161874229020412e-05, 3.107202838323482e-05, 3.053461930253065e-05, 3.000635958275227e-05, 2.9487096299508878e-05, 2.8976679028932253e-05, 2.8474959807872394e-05, 2.7981793094705634e-05, 2.749703573074622e-05, 2.7020546902252467e-05, 2.6552188103018715e-05, 2.6091823097544476e-05, 2.563931788477222e-05, 2.5194540662385427e-05, 2.4757361791658576e-05, 2.432765376285096e-05, 2.3905291161136202e-05, 2.3490150633059605e-05, 2.3082110853515403e-05, 2.268105249323629e-05, 2.2286858186787567e-05, 2.1899412501058334e-05, 2.151860190424248e-05, 2.1144314735302002e-05, 2.0776441173905543e-05, 2.0414873210835065e-05, 2.005950461885362e-05, 1.9710230924027322e-05, 1.9366949377494754e-05, 1.9029558927677087e-05, 1.8697960192922288e-05, 1.837205543457694e-05, 1.805174853047919e-05, 1.773694494886659e-05, 1.7427551722692463e-05, 1.7123477424344774e-05, 1.6824632140761344e-05, 1.653092744893547e-05, 1.6242276391806067e-05, 1.5958593454526483e-05, 1.5679794541106316e-05, 1.540579695142056e-05, 1.5136519358580509e-05, 1.487188178666096e-05, 1.4611805588778314e-05, 1.4356213425514213e-05, 1.4105029243679518e-05, 1.3858178255413419e-05, 1.3615586917612592e-05, 1.3377182911685367e-05, 1.3142895123625985e-05, 1.2912653624404033e-05, 1.2686389650664265e-05, 1.2464035585732065e-05, 1.2245524940919892e-05, 1.203079233713009e-05, 1.1819773486749539e-05, 1.1612405175831678e-05, 1.1408625246561492e-05, 1.1208372579999129e-05, 1.1011587079097865e-05, 1.0818209651992224e-05, 1.0628182195552055e-05, 1.0441447579198551e-05, 1.0257949628978089e-05, 1.0077633111890017e-05, 9.900443720464382e-06, 9.726328057585816e-06, 9.555233621559751e-06, 9.387108791417213e-06, 9.22190281245453e-06, 9.059565782004315e-06, 8.900048635434135e-06, 8.743303132369343e-06, 8.589281843136632e-06, 8.437938135424825e-06, 8.289226161159595e-06, 8.14310084358876e-06, 7.999517864574888e-06, 7.858433652091978e-06, 7.719805367923083e-06, 7.583590895555693e-06, 7.449748828271831e-06, 7.318238457429832e-06, 7.189019760934784e-06, 7.062053391894723e-06, 6.937300667459663e-06, 6.814723557840596e-06, 6.694284675505671e-06, 6.575947264550761e-06, 6.4596751902416985e-06, 6.345432928725483e-06, 6.233185556907823e-06, 6.122898742494385e-06, 6.0145387341932055e-06, 5.908072352075711e-06, 5.803466978093872e-06, 5.700690546751027e-06, 5.599711535923958e-06, 5.500498957833843e-06, 5.403022350163742e-06, 5.307251767320288e-06, 5.213157771837343e-06, 5.120711425919343e-06, 5.029884283122154e-06, 4.940648380169252e-06, 4.8529762289010894e-06, 4.76684080835555e-06, 4.682215556977408e-06, 4.599074364954754e-06, 4.517391566680374e-06, 4.437141933336105e-06, 4.358300665598207e-06, 4.280843386461846e-06, 4.204746134182777e-06, 4.129985355334389e-06, 4.056537897978251e-06, 3.98438100494638e-06, 3.913492307233431e-06, 3.843849817497074e-06, 3.775431923664823e-06, 3.708217382645635e-06, 3.642185314144588e-06, 3.5773151945790087e-06, 3.513586851094426e-06, 3.45098045567875e-06, 3.389476519373114e-06, 3.32905588657783e-06, 3.269699729451934e-06, 3.2113895424048257e-06, 3.154107136678528e-06, 3.0978346350191084e-06, 3.04255446643584e-06, 2.988249361046689e-06, 2.934902345008744e-06, 2.8824967355322247e-06, 2.831016135976725e-06, 2.7804444310283693e-06, 2.73076578195658e-06, 2.681964621949175e-06, 2.6340256515245346e-06, 2.5869338340195934e-06, 2.5406743911524414e-06, 2.495232798658321e-06, 2.450594781997846e-06, 2.4067463121362703e-06, 2.3636736013926605e-06, 2.321363099357842e-06, 2.2798014888800106e-06, 2.238975682116906e-06, 2.1988728166534833e-06, 2.159480251684009e-06, 2.120785564257546e-06, 2.082776545585796e-06, 2.0454411974122914e-06, 2.0087677284419407e-06, 1.9727445508299434e-06, 1.9373602767291164e-06, 1.9026037148946808e-06, 1.8684638673455732e-06, 1.8349299260813638e-06, 1.8019912698538777e-06, 1.7696374609926264e-06, 1.7378582422831757e-06, 1.7066435338975855e-06, 1.6759834303760737e-06, 1.6458681976590697e-06, 1.6162882701688324e-06, 1.5872342479398276e-06, 1.5586968937970646e-06, 1.5306671305816122e-06, 1.5031360384225194e-06, 1.476094852054384e-06, 1.449534958179823e-06, 1.423447892876106e-06, 1.3978253390452338e-06, 1.3726591239067463e-06, 1.3479412165325602e-06, 1.3236637254231492e-06, 1.2998188961243857e-06, 1.2763991088843792e-06, 1.2533968763496523e-06, 1.2308048413000104e-06, 1.2086157744214675e-06, 1.186822572116603e-06, 1.1654182543517332e-06, 1.144395962540295e-06, 1.123748957461838e-06, 1.103470617216049e-06, 1.0835544352112217e-06, 1.0639940181866109e-06, 1.0447830842681084e-06, 1.025915461056692e-06, 1.0073850837491088e-06, 9.891859932902559e-07, 9.713123345567386e-07, 9.537583545710914e-07, 9.365184007461499e-07, 9.195869191590813e-07, 9.029584528545776e-07, 8.866276401767323e-07, 8.705892131291229e-07, 8.548379957626334e-07, 8.393689025905574e-07, 8.241769370305272e-07, 8.092571898728268e-07, 7.946048377746492e-07, 7.802151417798669e-07, 7.66083445863894e-07, 7.522051755032203e-07, 7.385758362692093e-07, 7.251910124457561e-07, 7.120463656704073e-07], "4": [0.07508642488664413, 0.07689465735683765, 0.0786868912031417, 0.08046277766664846, 0.08222198081497932, 0.08396417736470245, 0.08568905650320725, 0.0873963197101339, 0.08908568057845288, 0.09075686463528683, 0.09240960916256372, 0.09404366301758797, 0.09565878645361316, 0.09725475094049715, 0.09883133898551816, 0.10038834395442718, 0.10192556989281022, 0.10344283134783075, 0.10493995319042061, 0.10641677043798539, 0.10787312807768724, 0.10930888089036687, 0.11072389327516304, 0.1121180390748866, 0.11349120140220356, 0.11484327246667933, 0.11617415340273476, 0.11748375409856233, 0.11877199302604848, 0.12003879707174689, 0.12128410136894503, 0.12250784913086475, 0.12370999148503566, 0.12489048730887856, 0.1260493030665343, 0.12718641264697175, 0.12830179720340687, 0.12939544499406364, 0.13046735122430533, 0.13151751789016417, 0.13254595362329455, 0.1335526735373748, 0.13453769907598037, 0.13550105786195024, 0.13644278354826647, 0.13736291567046674, 0.13826149950060662, 0.13913858590278913, 0.1399942311902759, 0.14082849698419506, 0.14164145007385806, 0.14243316227869787, 0.14320371031183893, 0.1439531756453091, 0.14468164437690206, 0.14538920709869785, 0.1460759587672487, 0.14674199857543563, 0.1473874298260013, 0.14801235980676242, 0.14861689966750585, 0.14920116429857017, 0.1497652722111146, 0.15030934541907615, 0.1508335093228149, 0.15133789259444683, 0.15182262706486327, 0.15228784761243422, 0.1527336920533935, 0.15316030103390213, 0.15356781792378627, 0.15395638871194464, 0.15432616190342135, 0.15467728841813744, 0.15500992149127565, 0.15532421657531167, 0.15562033124368455, 0.1558984250960986, 0.1561586596654493, 0.15640119832636357, 0.15662620620534684, 0.1568338500925264, 0.15702429835498216, 0.15719772085165432, 0.15735428884981748, 0.15749417494311074, 0.15761755297111255, 0.15772459794044866, 0.15781548594742206, 0.1578903941021523, 0.15794950045421255, 0.15799298391975147, 0.15802102421008749, 0.15803380176176246, 0.15803149766804153, 0.15801429361184582, 0.15798237180010466, 0.15793591489951317, 0.15787510597368207, 0.15780012842166485, 0.15771116591784884, 0.15760840235319545, 0.1574920217778155, 0.15736220834486456, 0.15721914625574462, 0.15706301970659622, 0.15689401283606727, 0.15671230967434283, 0.15651809409342154, 0.15631154975862355, 0.15609286008131434, 0.15586220817283034, 0.15561977679959024, 0.15536574833937747, 0.15510030473877834, 0.15482362747176087, 0.1545358974993789, 0.15423729523058638, 0.15392800048414668, 0.15360819245162166, 0.1532780496614255, 0.15293774994392767, 0.15258747039759077, 0.1522273873561272, 0.15185767635666036, 0.1514785121088751, 0.15109006846514228, 0.15069251839160297, 0.15028603394019716, 0.14987078622162223, 0.14944694537920658, 0.14901468056368375, 0.14857415990885234, 0.14812555050810747, 0.1476690183918292, 0.14720472850561359, 0.14673284468933243, 0.14625352965700697, 0.14576694497748222, 0.14527325105588745, 0.14477260711586912, 0.14426517118258253, 0.14375110006642874, 0.14323054934752263, 0.14270367336087952, 0.14217062518230605, 0.14163155661498317, 0.14108661817672707, 0.14053595908791597, 0.1399797272600693, 0.1394180692850669, 0.1388511304249953, 0.13827905460260903, 0.13770198439239384, 0.13712006101222052, 0.13653342431557633, 0.13594221278436266, 0.13534656352224653, 0.13474661224855466, 0.13414249329269817, 0.13353433958911654, 0.13292228267272932, 0.13230645267488467, 0.13168697831979337, 0.13106398692143736, 0.13043760438094198, 0.12980795518440139, 0.1291751624011463, 0.12853934768244382, 0.12790063126061893, 0.12725913194858748, 0.12661496713979087, 0.12596825280852192, 0.125319103510633, 0.12466763238461585, 0.1240139511530445, 0.12335817012437095, 0.12270039819506524, 0.12204074285209018, 0.12137931017570204, 0.12071620484256822, 0.12005153012919319, 0.11938538791564421, 0.11871787868956812, 0.1180491015504911, 0.11737915421439299, 0.11670813301854818, 0.11603613292662514, 0.11536324753403658, 0.11468956907353269, 0.11401518842102981, 0.11334019510166701, 0.11266467729608334, 0.11198872184690836, 0.11131241426545906, 0.11063583873863593, 0.10995907813601162, 0.10928221401710503, 0.10860532663883468, 0.1079284949631444, 0.1072517966647952, 0.10657530813931707, 0.10589910451111416, 0.10522325964171786, 0.10454784613818126, 0.10387293536160955, 0.10319859743582041, 0.10252490125612884, 0.1018519144982509, 0.10117970362732101, 0.10050833390701731, 0.09983786940879016, 0.09916837302118844, 0.09849990645927874, 0.09783253027415258, 0.09716630386251675, 0.09650128547636225, 0.09583753223270698, 0.09517510012340791, 0.09451404402503812, 0.09385441770882455, 0.09319627385064216, 0.09253966404106032, 0.09188463879543741, 0.09123124756405984, 0.09057953874232126, 0.08992955968093859, 0.08928135669620085, 0.08863497508024741, 0.08799045911137189, 0.08734785206434861, 0.0867071962207778, 0.08606853287944674, 0.08543190236670319, 0.08479734404683834, 0.08416489633247602, 0.08353459669496534, 0.0829064816747736, 0.08228058689187712, 0.08165694705614668, 0.08103559597772536, 0.08041656657739582, 0.0797998908969348, 0.07918560010945203, 0.07857372452971148, 0.07796429362443236, 0.07735733602256767, 0.07675287952555826, 0.07615095111755993, 0.07555157697564178, 0.07495478247995366, 0.07436059222386075, 0.07376903002404342, 0.07318011893056048, 0.07259388123687413, 0.07201033848983464, 0.07142951149962348, 0.07085142034965283, 0.07027608440642029, 0.06970352232931704, 0.069133752080388, 0.06856679093404282, 0.06800265548671594, 0.06744136166647474, 0.0668829247425744, 0.06632735933495816, 0.06577467942370202, 0.06522489835840253, 0.06467802886750668, 0.06413408306758292, 0.06359307247253222, 0.06305500800273826, 0.0625198999941557, 0.061987758207336055, 0.061458591836389694, 0.06093240951788388, 0.060409219339675566, 0.05988902884967843, 0.05937184506456349, 0.05885767447839264, 0.05834652307118435, 0.057838396317411195, 0.057333299194428484, 0.056831236190833495, 0.056332211314754944, 0.05583622810207213, 0.05534328962456338, 0.05485339849798336, 0.05436655689006905, 0.05388276652847378, 0.05340202870862927, 0.05292434430153534, 0.052449713761476884, 0.05197813713366813, 0.05150961406182381, 0.051044143795657144, 0.0505817251983044, 0.050122356753676135, 0.04966603657373464, 0.04921276240569794, 0.04876253163916989, 0.048315341313196654, 0.04787118812324932, 0.04743006842813281, 0.04699197825682102, 0.04655691331521826, 0.04612486899284707, 0.045695840369462476, 0.0452698222215928, 0.04484680902900711, 0.04442679498110946, 0.04400977398326011, 0.04359573966302377, 0.043184685376345205, 0.04277660421365229, 0.04237148900588673, 0.04196933233046268, 0.0415701265171536, 0.04117386365390734, 0.04078053559259005, 0.04039013395465891, 0.04000265013676409, 0.03961807531628029, 0.039236400456768, 0.03885761631336499, 0.038481713438108224, 0.03810868218518658, 0.037738512716124765, 0.03737119500489874, 0.037006718842983004, 0.03664507384433018, 0.03628624945028324, 0.03593023493442074, 0.03557701940733556, 0.035226591821347436, 0.03487894097514979, 0.034534055518391275, 0.03419192395619233, 0.033852534653597444, 0.03351587583996324, 0.03318193561328316, 0.03285070194444892, 0.032522162681449335, 0.032196305553507006, 0.0318731181751532, 0.031552588050241547, 0.031234702575900865, 0.03091944904642778, 0.030606814657119442, 0.030296786508046947, 0.02998935160776988, 0.029684496876992525, 0.02938220915216218, 0.02908247518901015, 0.02878528166603581, 0.02849061518793434, 0.02819846228896859, 0.02790880943628557, 0.027621643033178104, 0.027336949422292114, 0.027054714888780095, 0.026774925663401224, 0.026497567925568705, 0.026222627806344743, 0.025950091391383802, 0.025679944723824507, 0.025412173807130838, 0.025146764607883034, 0.02488370305851878, 0.02462297506002515, 0.024364566484581834, 0.024108463178156184, 0.023854650963050554, 0.02360311564040244, 0.023353842992638006, 0.023106818785879377, 0.022862028772306354, 0.022619458692472928, 0.02237909427757919, 0.022140921251699083, 0.021904925333964553, 0.021671092240706534, 0.02143940768755335, 0.02120985739148695, 0.020982427072857517, 0.02075710245735696, 0.020533869277951738, 0.02031271327677554, 0.020093620206982292, 0.01987657583456, 0.01966156594010587, 0.01944857632056325, 0.019237592790920806, 0.019028601185874454, 0.01882158736145253, 0.018616537196604596, 0.018413436594754477, 0.018212271485317847, 0.018013027825184966, 0.017815691600168937, 0.017620248826419965, 0.017426685551806098, 0.01723498785726088, 0.017045141858098356, 0.016857133705295898, 0.016670949586745275, 0.016486575728472445, 0.016303998395826434, 0.016123203894637825, 0.015944178572347204, 0.01576690881910405, 0.015591381068836483, 0.015417581800292237, 0.015245497538051366, 0.015075114853511023, 0.014906420365842749, 0.014739400742922692, 0.014574042702235137, 0.01441033301174976, 0.014248258490773005, 0.014087806010773968, 0.013928962496185193, 0.013771714925178747, 0.013616050330417977, 0.013461955799785317, 0.013309418477086526, 0.013158425562731729, 0.01300896431439362, 0.012861022047643222, 0.012714586136563533, 0.012569644014341429, 0.012426183173838192, 0.012284191168138997, 0.012143655611081716, 0.01200456417776537, 0.011866904605038607, 0.011730664691968484, 0.011595832300289951, 0.011462395354836319, 0.011330341843951063, 0.011199659819881283, 0.011070337399153137, 0.010942362762929555, 0.01081572415735057, 0.01069040989385656, 0.010566408349494698, 0.010443707967208945, 0.01032229725611384, 0.01020216479175244, 0.010083299216338637, 0.009965689238984204, 0.009849323635910805, 0.009734191250647294, 0.009620280994212542, 0.0095075818452841, 0.009396082850352963, 0.009285773123864676, 0.009176641848347104, 0.009068678274525066, 0.008961871721422142, 0.008856211576449889, 0.008751687295484695, 0.008648288402932585, 0.008546004491782154, 0.008444825223645914, 0.008344740328790286, 0.008245739606154465, 0.008147812923358411, 0.008050950216700164, 0.007955141491142756, 0.007860376820290903, 0.007766646346357725, 0.007673940280121702, 0.007582248900874083, 0.00749156255635697, 0.007401871662692266, 0.007313166704301718, 0.007225438233818249, 0.0071386768719887755, 0.00705287330756871, 0.006968018297208364, 0.006884102665331406, 0.006801117304005608, 0.006719053172806034, 0.006637901298670872, 0.006557652775750088, 0.0064782987652470805, 0.006399830495253515, 0.006322239260577506, 0.0062455164225653234, 0.006169653408916797, 0.006094641713494568, 0.006020472896127373, 0.005947138582407505, 0.005874630463482622, 0.0058029402958420465, 0.005732059901097725, 0.005661981165759987, 0.005592696041008257, 0.005524196542456865, 0.00545647474991611, 0.005389522807148694, 0.005323332921621691, 0.005257897364254186, 0.005193208469160691, 0.005129258633390519, 0.005066040316663197, 0.005003546041100086, 0.00494176839095231, 0.004880700012325126, 0.004820333612898866, 0.0047606619616465526, 0.004701677888548326, 0.004643374284302779, 0.0045857441000353395, 0.004528780347003779, 0.0044724760963009876, 0.004416824478555113, 0.004361818683627156, 0.0043074519603061535, 0.004253717616002025, 0.0042006090164362075, 0.004148119585330151, 0.0040962428040918, 0.00404497221150013, 0.003994301403387854, 0.003944224032322376, 0.0038947338072850865, 0.0038458244933490915, 0.003797489911355453, 0.003749723937588039, 0.0037025205034470496, 0.0036558735951213173, 0.0036097772532594488, 0.003564225572639895, 0.003519212701840023, 0.003474732842904263, 0.003430780251011407, 0.003387349234141138, 0.0033444341527398406, 0.00330202941938579, 0.0032601294984537623, 0.0032187289057791493, 0.0031778222083216345, 0.0031374040238285, 0.003097469020497618, 0.0030580119166402006, 0.003019027480343355, 0.0029805105291325113, 0.002942455929633777, 0.0029048585972362736, 0.0028677134957545104, 0.002831015637090852, 0.0027947600808981253, 0.0027589419342424247, 0.0027235563512661583, 0.002688598532851391, 0.0026540637262835245, 0.002619947224915368, 0.002586244367831639, 0.0025529505395139418, 0.002520061169506268, 0.002487571732081056, 0.0024554777459058564, 0.002423774773710641, 0.0023924584219557937, 0.0023615243405008205, 0.0023309682222738214, 0.0023007858029417527, 0.00227097286058152, 0.0022415252153519362, 0.0022124387291665715, 0.0021837093053675397, 0.0021553328884002386, 0.0021273054634890873, 0.0020996230563142806, 0.0020722817326895983, 0.002045277598241287, 0.0020186067980880553, 0.001992265516522195, 0.001966249976691862, 0.0019405564402845445, 0.0019151812072117317, 0.0018901206152948183, 0.0018653710399522607, 0.0018409288938880082, 0.001816790626781232, 0.00179295272497737, 0.0017694117111805103, 0.0017461641441471301, 0.0017232066183812094, 0.0017005357638307371, 0.0016781482455856293, 0.0016560407635770704, 0.0016342100522783005, 0.0016126528804068579, 0.0015913660506282968, 0.0015703463992613894, 0.0015495907959848306, 0.001529096143545456, 0.0015088593774679848, 0.0014888774657663018, 0.0014691474086562899, 0.0014496662382702205, 0.0014304310183727174, 0.0014114388440783004, 0.001392686841570518, 0.0013741721678226814, 0.0013558920103202048, 0.0013378435867845608, 0.0013200241448988596, 0.001302430962035059, 0.0012850613449828096, 0.0012679126296799444, 0.0012509821809446164, 0.001234267392209091, 0.0012177656852551976, 0.0012014745099514445, 0.001185391343991802, 0.0011695136926361586, 0.0011538390884524496, 0.0011383650910604677, 0.0011230892868773525, 0.0011080092888647636, 0.0010931227362777408, 0.00107842729441525, 0.0010639206543724192, 0.0010496005327944639, 0.0010354646716323017, 0.0010215108378998621, 0.001007736823433082, 0.000994140444650598, 0.0009807195423161246, 0.0009674719813025268, 0.0009543956503575789, 0.0009414884618714132, 0.0009287483516456537, 0.0009161732786642367, 0.0009037612248659125, 0.0008915101949184288, 0.0008794182159943926, 0.0008674833375488072, 0.0008557036310982827, 0.0008440771900019156, 0.000832602129243836, 0.0008212765852174165, 0.0008100987155111415, 0.0007990666986961311, 0.0007881787341153174, 0.0007774330416742668, 0.0007668278616336461, 0.0007563614544033258, 0.0007460321003381173, 0.000735838099535138, 0.0007257777716328007, 0.0007158494556114194, 0.0007060515095954301, 0.0006963823106572158, 0.000686840254622536, 0.000677423755877549, 0.0006681312471774265, 0.0006589611794565493, 0.0006499120216402826, 0.0006409822604583204, 0.0006321704002595962, 0.0006234749628287508, 0.0006148944872041515, 0.0006064275294974564, 0.000598072662714716, 0.000589828476579006, 0.0005816935773545838, 0.0005736665876725613, 0.000565746146358087, 0.0005579309082590306, 0.0005502195440761618, 0.0005426107401948169, 0.0005351031985180436, 0.0005276956363012193, 0.0005203867859881332, 0.000513175395048524, 0.0005060602258170676, 0.000499040055333805, 0.0004921136751860027, 0.0004852798913514387, 0.0004785375240431048, 0.0004718854075553179, 0.00046532239011123157, 0.00045884733371174055, 0.0004524591139857689, 0.0004461566200419342, 0.00043993875432157966, 0.0004338044324531651, 0.00042775258310800903, 0.0004217821478573733, 0.0004158920810308817, 0.0004100813495762642, 0.00040434893292041856, 0.0003986938228317802, 0.0003931150232839926, 0.00038761155032086933, 0.00038218243192263867, 0.0003768267078734634, 0.00037154342963022593, 0.00036633166019257125, 0.0003611904739741984, 0.000356118956675392, 0.00035111620515678577, 0.0003461813273143485, 0.0003413134419555847, 0.0003365116786769408, 0.0003317751777424087, 0.0003271030899633177, 0.00032249457657930616, 0.00031794880914046494, 0.00031346496939064345, 0.0003090422491519093, 0.00030467985021015464, 0.0003003769842018384, 0.0002961328725018578, 0.00029194674611253955, 0.0002878178455537425, 0.00028374542075406306, 0.00027972873094313553, 0.0002757670445450179, 0.00027185963907265547, 0.00026800580102341354, 0.0002642048257756708, 0.00026045601748646475, 0.00025675868899018174, 0.00025311216169828177, 0.0002495157655000511, 0.00024596883866437395, 0.00024247072774251434, 0.0002390207874719012, 0.00023561838068090698, 0.00023226287819461315, 0.00022895365874155293, 0.0002256901088614243, 0.00022247162281376475, 0.00021929760248757936, 0.00021616745731191497, 0.0002130806041673717, 0.00021003646729854438, 0.00020703447822738555, 0.00020407407566748253, 0.0002011547054392405, 0.00019827582038596357, 0.0001954368802908266, 0.00019263735179472942, 0.0001898767083150262, 0.00018715442996512183, 0.00018447000347492846, 0.0001818229221121735, 0.00017921268560455253, 0.00017663880006271894, 0.00017410077790410333, 0.00017159813777755468, 0.0001691304044887963, 0.00016669710892668917, 0.00016429778799029505, 0.00016193198451673247, 0.00015959924720981811, 0.00015729913056948644, 0.00015503119482198043, 0.00015279500585080647, 0.00015059013512844596, 0.0001484161596488169, 0.00014627266186047867, 0.00014415922960057224, 0.00014207545602949013, 0.00014002093956626808, 0.0001379952838246925, 0.00013599809755011634, 0.00013402899455697707, 0.00013208759366700986, 0.00013017351864814944, 0.00012828639815411387, 0.00012642586566466394, 0.00012459155942653153, 0.00012278312239501047, 0.0001210002021762035, 0.00011924245096991908, 0.00011750952551321151, 0.00011580108702455828, 0.00011411680114866827, 0.00011245633790191468, 0.0001108193716183866, 0.00010920558089655289, 0.00010761464854653267, 0.000106046261537966, 0.00010450011094847917, 0.00010297589191273832, 0.00010147330357208583, 9.999204902475337e-05, 9.853183527664602e-05, 9.709237319269159e-05, 9.567337744874942e-05, 9.427456648407326e-05, 9.28956624543221e-05, 9.153639118511395e-05, 9.019648212611665e-05, 8.887566830567034e-05, 8.757368628593627e-05, 8.629027611856623e-05, 8.502518130088771e-05, 8.3778148732599e-05, 8.254892867296929e-05, 8.133727469853845e-05, 8.014294366131121e-05, 7.896569564744072e-05, 7.78052939363964e-05, 7.666150496061087e-05, 7.553409826560113e-05, 7.44228464705589e-05, 7.332752522940524e-05, 7.224791319230456e-05, 7.118379196763309e-05, 7.013494608439717e-05, 6.910116295509648e-05, 6.808223283902737e-05, 6.707794880602201e-05, 6.608810670061814e-05, 6.511250510665538e-05, 6.415094531229313e-05, 6.320323127544577e-05, 6.22691695896306e-05, 6.134856945022402e-05, 6.0441242621121686e-05, 5.954700340179814e-05, 5.866566859476169e-05, 5.779705747340019e-05, 5.694099175021351e-05, 5.609729554542849e-05, 5.5265795355992154e-05, 5.4446320024939126e-05, 5.363870071112911e-05, 5.284277085935039e-05, 5.2058366170785325e-05, 5.128532457383385e-05, 5.052348619529107e-05, 4.9772693331875e-05, 4.903279042210062e-05, 4.830362401849635e-05, 4.7585042760159175e-05, 4.687689734564475e-05, 4.617904050618855e-05, 4.549132697925459e-05, 4.481361348240787e-05, 4.414575868750714e-05, 4.348762319521409e-05, 4.283906950981577e-05, 4.219996201435646e-05, 4.1570166946075545e-05, 4.0949552372148086e-05, 4.033798816572447e-05, 3.973534598226594e-05, 3.914149923617252e-05, 3.855632307770007e-05, 3.797969437016317e-05, 3.741149166742063e-05, 3.685159519164031e-05, 3.6299886811340174e-05, 3.575625001970232e-05, 3.522056991315687e-05, 3.4692733170232756e-05, 3.4172628030672176e-05, 3.36601442748057e-05, 3.315517320318518e-05, 3.265760761647133e-05, 3.2167341795573044e-05, 3.168427148203569e-05, 3.12082938586753e-05, 3.0739307530455926e-05, 3.0277212505607327e-05, 2.9821910176980145e-05, 2.937330330363582e-05, 2.893129599266855e-05, 2.849579368125654e-05, 2.8066703118939843e-05], "8": [0.002888055907669012, 0.003098573575981159, 0.003315264563672503, 0.0035381371285234777, 0.0037671972659967484, 0.00400244872542766, 0.004243893026965716, 0.004491529479245543, 0.004745355197765922, 0.0050053651239556065, 0.005271552044904758, 0.005543906613741011, 0.005822417370629292, 0.006107070764374719, 0.006397851174608013, 0.00669474093453308, 0.006997720354216557, 0.007306767744399328, 0.00762185944081016, 0.007942969828961841, 0.008270071369410383, 0.008603134623458034, 0.00894212827928108, 0.009287019178463604, 0.00963777234291858, 0.009994351002177918, 0.01035671662103327, 0.010724828927509648, 0.011098645941154114, 0.011478124001622047, 0.011863217797543726, 0.012253880395654176, 0.01265006327016948, 0.013051716332393026, 0.013458787960535313, 0.013871225029731305, 0.014288972942239443, 0.014711975657806766, 0.015140175724184786, 0.015573514307781023, 0.01601193122443137, 0.01645536497027869, 0.016903752752743317, 0.017357030521571323, 0.017815132999946817, 0.018277993715654594, 0.01874554503227984, 0.019217718180431848, 0.019694443288978885, 0.02017564941628164, 0.020661264581412986, 0.021151215795351903, 0.021645429092139866, 0.022143829559988032, 0.022646341372323995, 0.02315288781876701, 0.02366339133602088, 0.024177773538673987, 0.02469595524989609, 0.025217856532021892, 0.02574339671701151, 0.026272494436778288, 0.026805067653374627, 0.027341033689026743, 0.027880309256009466, 0.028422810486352527, 0.02896845296136991, 0.02951715174100413, 0.030068821392977573, 0.030623376021743153, 0.03118072929722691, 0.03174079448335526, 0.03230348446635996, 0.032868711782854, 0.033436388647671844, 0.03400642698146775, 0.03457873843806594, 0.03515323443155697, 0.035729826163134214, 0.036308424647665455, 0.0368889407399939, 0.03747128516096389, 0.03805536852316614, 0.03864110135639819, 0.03922839413283527, 0.03981715729190758, 0.04040730126487977, 0.04099873649912879, 0.041591373482116424, 0.04218512276505297, 0.042779894986248825, 0.043375600894150705, 0.043972151370059664, 0.04456945745052807, 0.045167430349432894, 0.04576598147972294, 0.04636502247483766, 0.04696446520979553, 0.04756422182194993, 0.04816420473141082, 0.048764326661130585, 0.04936450065665246, 0.04996464010552034, 0.05056465875634873, 0.051164470737551766, 0.05176399057573048, 0.05236313321371753, 0.05296181402827879, 0.05355994884747129, 0.05415745396765722, 0.05475424617017367, 0.05535024273765825, 0.055945361470030236, 0.05653952070012788, 0.05713263930900174, 0.05772463674086467, 0.05831543301769889, 0.058904948753520786, 0.05949310516830413, 0.06007982410156259, 0.06066502802559246, 0.06124864005837668, 0.061830583976151154, 0.062410784225634834, 0.06298916593592466, 0.0635656549300569, 0.06414017773623652, 0.06471266159873579, 0.06528303448846426, 0.06585122511321166, 0.0664171629275655, 0.06698077814250536, 0.06754200173467602, 0.06810076545534113, 0.06865700183902003, 0.06921064421180943, 0.06976162669939265, 0.07030988423473854, 0.07085535256549244, 0.07139796826106183, 0.07193766871939894, 0.07247439217348317, 0.07300807769750567, 0.07353866521275895, 0.07406609549323416, 0.07459031017092883, 0.07511125174086791, 0.07562886356584095, 0.07614308988085823, 0.0766538757973291, 0.07716116730696501, 0.07766491128541078, 0.07816505549560672, 0.07866154859088503, 0.07915434011780328, 0.07964338051871846, 0.08012862113410435, 0.08061001420461593, 0.08108751287290347, 0.0815610711851801, 0.08203064409254567, 0.08249618745207045, 0.08295765802764199, 0.08341501349057821, 0.08386821242001033, 0.08431721430303882, 0.08476197953466585, 0.08520246941750745, 0.08563864616128893, 0.08607047288212681, 0.08649791360160085, 0.08692093324561923, 0.08733949764308069, 0.08775357352433678, 0.08816312851945773, 0.08856813115630521, 0.08896855085841568, 0.0893643579426974, 0.08975552361694476, 0.09014201997717318, 0.09052382000477803, 0.090900897563521, 0.09127322739634725, 0.09164078512203669, 0.09200354723169284, 0.09236149108507258, 0.09271459490676011, 0.09306283778218853, 0.09340619965351228, 0.09374466131533377, 0.09407820441028758, 0.09440681142448538, 0.09473046568282494, 0.09504915134416635, 0.09536285339637887, 0.09567155765126151, 0.0959752507393404, 0.0962739201045465, 0.09656755399877634, 0.09685614147633935, 0.09713967238829456, 0.09741813737668001, 0.0976915278686378, 0.09795983607043784, 0.09822305496140339, 0.0984811782877413, 0.09873420055628007, 0.09898211702811846, 0.09922492371218782, 0.09946261735873088, 0.09969519545269993, 0.09992265620707719, 0.10014499855612029, 0.10036222214853562, 0.10057432734058219, 0.10078131518910897, 0.10098318744452822, 0.10117994654372754, 0.10137159560292348, 0.10155813841045902, 0.10173957941954773, 0.10191592374096717, 0.10208717713570396, 0.10225334600755315, 0.10241443739567425, 0.1025704589671065, 0.10272141900924558, 0.10286732642228455, 0.10300819071162079, 0.1031440219802319, 0.10327483092102227, 0.10340062880914311, 0.10352142749428776, 0.10363723939296465, 0.10374807748075017, 0.10385395528452342, 0.10395488687468496, 0.1040508868573619, 0.10414197036660089, 0.10422815305655153, 0.10430945109364188, 0.10438588114874804, 0.10445746038935981, 0.10452420647174436, 0.10458613753310955, 0.10464327218376902, 0.10469562949931048, 0.1047432290127694, 0.1047860907068095, 0.10482423500591173, 0.1048576827685738, 0.10488645527952133, 0.10491057424193274, 0.10493006176967916, 0.10494494037958092, 0.1049552329836824, 0.10496096288154629, 0.10496215375256919, 0.10495882964831965, 0.1049510149849001, 0.10493873453533416, 0.10492201342198064, 0.10490087710897535, 0.10487535139470233, 0.10484546240429542, 0.10481123658217163, 0.10477270068459738, 0.10472988177228887, 0.10468280720304758, 0.10463150462443217, 0.10457600196646778, 0.10451632743439374, 0.10445250950145082, 0.10438457690170905, 0.10431255862293677, 0.10423648389951241, 0.10415638220537939, 0.10407228324704527, 0.10398421695662621, 0.10389221348493706, 0.10379630319462851, 0.10369651665337164, 0.10359288462709083, 0.1034854380732458, 0.1033742081341634, 0.10325922613041988, 0.10314052355427439, 0.10301813206315423, 0.10289208347319258, 0.10276240975281922, 0.102629143016405, 0.10249231551796024, 0.1023519596448882, 0.10220810791179341, 0.10206079295434593, 0.10191004752320182, 0.10175590447798007, 0.10159839678129677, 0.10143755749285664, 0.10127341976360248, 0.10110601682992272, 0.10093538200791781, 0.10076154868772513, 0.10058455032790342, 0.10040442044987655, 0.10022119263243706, 0.10003490050630977, 0.09984557774877555, 0.09965325807835565, 0.09945797524955664, 0.09925976304767616, 0.09905865528366968, 0.09885468578907855, 0.09864788841101908, 0.09843829700723321, 0.0982259454412006, 0.09801086757731231, 0.0977930972761061, 0.0975726683895634, 0.09734961475646808, 0.09712397019782691, 0.09689576851235175, 0.09666504347200361, 0.09643182881759826, 0.0961961582544737, 0.09595806544821912, 0.09571758402046565, 0.09547474754473834, 0.09522958954236982, 0.09498214347847518, 0.094732442757988, 0.09448052072175758, 0.09422641064270708, 0.09397014572205242, 0.09371175908558194, 0.09345128377999642, 0.09318875276930956, 0.09292419893130838, 0.0926576550540737, 0.09238915383256026, 0.09211872786523637, 0.09184640965078268, 0.09157223158485026, 0.09129622595687707, 0.09101842494696336, 0.09073886062280495, 0.09045756493668483, 0.09017456972252214, 0.08988990669297883, 0.08960360743662335, 0.08931570341515106, 0.08902622596066129, 0.08873520627299046, 0.0884426754171012, 0.0881486643205268, 0.08785320377087112, 0.08755632441336306, 0.08725805674846572, 0.08695843112953962, 0.08665747776055975, 0.08635522669388593, 0.08605170782808633, 0.08574695090581355, 0.08544098551173303, 0.0851338410705033, 0.08482554684480778, 0.08451613193343765, 0.08420562526942538, 0.08389405561822863, 0.08358145157596394, 0.08326784156768999, 0.08295325384573976, 0.08263771648810156, 0.08232125739684801, 0.08200390429661295, 0.0816856847331157, 0.0813666260717322, 0.08104675549611262, 0.0807261000068451, 0.08040468642016503, 0.0800825413667095, 0.0797596912903165, 0.07943616244686842, 0.07911198090317932, 0.07878717253592558, 0.07846176303061965, 0.07813577788062595, 0.07780924238621914, 0.07748218165368378, 0.07715462059445509, 0.07682658392430045, 0.07649809616254105, 0.07616918163131335, 0.07583986445486975, 0.07551016855891808, 0.07518011766999956, 0.07484973531490459, 0.07451904482012596, 0.07418806931134915, 0.0738568317129791, 0.07352535474770305, 0.07319366093608896, 0.07286177259621925, 0.07252971184335895, 0.07219750058965843, 0.07186516054388963, 0.07153271321121572, 0.07120017989299378, 0.07086758168660959, 0.07053493948534466, 0.07020227397827467, 0.06986960565019895, 0.06953695478160067, 0.06920434144863702, 0.06887178552315934, 0.06853930667276233, 0.06820692436086222, 0.06787465784680327, 0.06754252618599224, 0.06721054823006034, 0.06687874262705233, 0.06654712782164215, 0.06621572205537492, 0.06588454336693449, 0.06555360959243661, 0.06522293836574679, 0.0648925471188228, 0.06456245308208117, 0.06423267328478739, 0.06390322455546937, 0.06357412352235368, 0.06324538661382416, 0.06291703005890266, 0.0625890698877513, 0.0622615219321959, 0.06193440182627021, 0.06160772500678059, 0.0612815067138906, 0.06095576199172523, 0.06063050568899431, 0.06030575245963478, 0.05998151676347134, 0.05965781286689519, 0.05933465484356039, 0.05901205657509755, 0.05869003175184445, 0.05836859387359313, 0.05804775625035324, 0.05772753200313114, 0.057407934064724504, 0.05708897518053194, 0.056770667909377404, 0.05645302462434899, 0.0561360575136517, 0.05581977858147395, 0.0555041996488674, 0.055189332354639735, 0.054875188156260205, 0.054561778330777404, 0.05424911397574907, 0.05393720601018359, 0.053626065175492774, 0.05331570203645574, 0.05300612698219343, 0.05269735022715356, 0.0523893818121056, 0.05208223160514561, 0.05177590930271043, 0.051470424430601146, 0.05116578634501531, 0.050862004233587825, 0.05055908711644003, 0.050257043847236844, 0.04995588311425156, 0.049655613441438096, 0.04935624318951035, 0.04905778055702848, 0.0487602335814917, 0.0484636101404375, 0.04816791795254684, 0.047873164578755185, 0.047579357423369086, 0.047286503735188015, 0.04699461060863124, 0.046703684984869535, 0.04641373365296131, 0.04612476325099315, 0.04583678026722437, 0.04554979104123533, 0.04526380176507941, 0.044978818484438327, 0.04469484709978051, 0.04441189336752248, 0.04412996290119282, 0.04384906117259866, 0.04356919351299443, 0.043290365114252584, 0.043012581030036225, 0.042735846176973305, 0.04246016533583228, 0.042185543152699, 0.04191198414015457, 0.04163949267845412, 0.04136807301670619, 0.04109772927405255, 0.04082846544084834, 0.04056028537984229, 0.04029319282735684, 0.040027191394468045, 0.039762284568184994, 0.03949847571262866, 0.039235768070210016, 0.03897416476280718, 0.03871366879294145, 0.03845428304495217, 0.03819601028617015, 0.0379388531680895, 0.03768281422753782, 0.03742789588784448, 0.03717410046000702, 0.03692143014385524, 0.03666988702921316, 0.036419473097058536, 0.03617019022067978, 0.03592204016683026, 0.035675024596879816, 0.03542914506796326, 0.03518440303412592, 0.03494079984746596, 0.03469833675927343, 0.03445701492116592, 0.03421683538622065, 0.03397779911010299, 0.03373990695219124, 0.0335031596766975, 0.03326755795378468, 0.03303310236067941, 0.03279979338278083, 0.03256763141476511, 0.03233661676168569, 0.03210674964006903, 0.03187803017900585, 0.03165045842123785, 0.0314240343242396, 0.031198757761295763, 0.030974628522573464, 0.03075164631618964, 0.03052981076927347, 0.030309121429023665, 0.03008957776376065, 0.029871179163973464, 0.029653924943361405, 0.0294378143398703, 0.02922284651672334, 0.02900902056344645, 0.028796335496888054, 0.028584790262233317, 0.02837438373401264, 0.028165114717104464, 0.02795698194773233, 0.027749984094456052, 0.027544119759157062, 0.027339387478017823, 0.027135785722495243, 0.026933312900288123, 0.0267319673562985, 0.02653174737358692, 0.026332651174321573, 0.026134676920721234, 0.02593782271599202, 0.025742086605257855, 0.025547466576484715, 0.02535396056139852, 0.025161566436396686, 0.024970282023453323, 0.024780105091018037, 0.024591033354908292, 0.024403064479195335, 0.02421619607708366, 0.02403042571178397, 0.023845750897379617, 0.023662169099686544, 0.02347967773710666, 0.023298274181474638, 0.02311795575889817, 0.022938719750591596, 0.022760563393702964, 0.022583483882134436, 0.022407478367356112, 0.02223254395921318, 0.022058677726726462, 0.02188587669888629, 0.021714137865439742, 0.02154345817767121, 0.02137383454917633, 0.02120526385662924, 0.021037742940543155, 0.020871268606024333, 0.02070583762351933, 0.020541446729555633, 0.020378092627475603, 0.020215771988163826, 0.02005448145076774, 0.019894217623411713, 0.019734977083904405, 0.019576756380439556, 0.019419552032290167, 0.019263360530496033, 0.019108178338544717, 0.018954001893045927, 0.01880082760439932, 0.01864865185745577, 0.01849747101217204, 0.018347281404258987, 0.01819807934582322, 0.018049861126002244, 0.017902623011593156, 0.017756361247674858, 0.017611072058223817, 0.017466751646723424, 0.017323396196766903, 0.017181001872653878, 0.017039564819980535, 0.01689908116622345, 0.016759547021317114, 0.01662095847822511, 0.016483311613505063, 0.016346602487867287, 0.016210827146727235, 0.016075981620751724, 0.015942061926399, 0.015809064066452598, 0.015676984030549145, 0.01554581779569999, 0.015415561326806809, 0.01528621057717113, 0.015157761488997853, 0.015030209993892773, 0.014903552013354141, 0.014777783459258294, 0.014652900234339373, 0.014528898232663174, 0.014405773340095148, 0.014283521434762601, 0.014162138387511094, 0.014041620062355105, 0.013921962316922968, 0.013803161002896122, 0.013685211966442713, 0.013568111048645564, 0.013451854085924562, 0.013336436910453489, 0.013221855350571328, 0.01310810523118808, 0.012995182374185123, 0.012883082598810167, 0.01277180172206679, 0.012661335559098652, 0.01255167992356838, 0.012442830628031165, 0.012334783484303127, 0.012227534303824446, 0.01212107889801734, 0.012015413078638884, 0.011910532658128732, 0.011806433449951772, 0.011703111268935737, 0.011600561931603838, 0.01149878125650241, 0.011397765064523654, 0.011297509179223493, 0.01119800942713455, 0.011099261638074348, 0.011001261645448703, 0.010904005286550389, 0.010807488402853097, 0.010711706840300721, 0.010616656449592024, 0.010522333086460701, 0.01042873261195089, 0.010335850892688164, 0.010243683801146031, 0.010152227215908008, 0.01006147702192527, 0.009971429110769934, 0.009882079380884009, 0.009793423737824051, 0.009705458094501554, 0.009618178371419124, 0.00953158049690246, 0.00944566040732819, 0.009360414047347604, 0.009275837370106298, 0.009191926337459784, 0.009108676920185107, 0.009026085098188492, 0.008944146860709061, 0.00886285820651867, 0.00878221514411787, 0.008702213691928078, 0.008622849878479949, 0.008544119742598002, 0.008466019333581553, 0.008388544711381956, 0.008311691946776226, 0.008235457121537042, 0.008159836328599204, 0.008084825672222552, 0.008010421268151392, 0.007936619243770466, 0.0078634157382575, 0.007790806902732366, 0.007718788900402889, 0.007647357906707341, 0.007576510109453652, 0.007506241708955373, 0.00743654891816443, 0.007367427962800698, 0.007298875081478429, 0.007230886525829577, 0.007163458560624041, 0.007096587463886877, 0.0070302695270124905, 0.006964501054875862, 0.006899278365940833, 0.0068345977923654835, 0.006770455680104632, 0.006706848389009504, 0.006643772292924579, 0.006581223779781677, 0.006519199251691292, 0.006457695125031212, 0.006396707830532477, 0.006336233813362669, 0.006276269533206602, 0.006216811464344427, 0.006157856095727174, 0.006099399931049792, 0.006041439488821681, 0.005983971302434777, 0.005926991920229203, 0.00587049790555653, 0.005814485836840655, 0.005758952307636365, 0.0057038939266855675, 0.005649307317971268, 0.00559518912076928, 0.005541535989697728, 0.005488344594764352, 0.005435611621411664, 0.0053833337705599575, 0.005331507758648224, 0.005280130317672989, 0.0052291981952251035, 0.005178708154524518, 0.005128656974453057, 0.005079041449585243, 0.0050298583902171675, 0.00498110462239347, 0.0049327769879324215, 0.004884872344449155, 0.004837387565377073, 0.004790319539987444, 0.004743665173407225, 0.004697421386635138, 0.004651585116556012, 0.004606153315953429, 0.004561122953520705, 0.004516491013870201, 0.004472254497541031, 0.004428410421005157, 0.004384955816671909, 0.004341887732890965, 0.004299203233953785, 0.004256899400093564, 0.004214973327483683, 0.004173422128234724, 0.004132242930390035, 0.004091432877919899, 0.004050989130714305, 0.004010908864574362, 0.003971189271202364, 0.0039318275581905465, 0.003892820949008528, 0.0038541666829894944, 0.0038158620153151126, 0.0037779042169992236, 0.003740290574870314, 0.0037030183915528034, 0.0036660849854471583, 0.0036294876907088593, 0.003593223857226234, 0.0035572908505971893, 0.0035216860521048456, 0.0034864068586921105, 0.003451450682935196, 0.003416814953016111, 0.003382497112694141, 0.003348494621276334, 0.003314804953587018, 0.003281425599936362, 0.003248354066087998, 0.0032155878732257315, 0.003183124557919349, 0.003150961672089545, 0.0031190967829719815, 0.00308752747308051, 0.0030562513401695543, 0.003025265997195686, 0.002994569072278408, 0.002964158208660153, 0.002934031064665528, 0.002904185313659804, 0.0028746186440066885, 0.002845328759025374, 0.002816313376946896, 0.0027875702308698077, 0.002759097068715188, 0.002730891653180999, 0.0027029517616958096, 0.0026752751863718966, 0.0026478597339577403, 0.00262070322578993, 0.002593803497744492, 0.002567158400187655, 0.0025407657979260676, 0.0025146235701564816, 0.0024887296104149133, 0.0024630818265253007, 0.002437678140547662, 0.002412516488725781, 0.0023875948214344173, 0.002362911103126069, 0.0023384633122772894, 0.002314249441334577, 0.002290267496659849, 0.002266515498475509, 0.0022429914808091253, 0.0022196934914377273, 0.0021966195918317337, 0.0021737678570985263, 0.002151136375925676, 0.002128723250523838, 0.0021065265965693218, 0.0020845445431463537, 0.0020627752326890345, 0.0020412168209230116, 0.00201986747680687, 0.0019987253824732556, 0.0019777887331697396, 0.001957055737199437, 0.0019365246158613856, 0.0019161936033906962, 0.0018960609468984886, 0.0018761249063116146, 0.0018563837543121848, 0.0018368357762769058, 0.0018174792702162353, 0.0017983125467133678, 0.0017793339288630573, 0.001760541752210287, 0.001741934364688793, 0.0017235101265594536, 0.0017052674103485506, 0.0016872046007859098, 0.0016693200947429324, 0.001651612301170522, 0.0016340796410369166, 0.0016167205472654342, 0.001599533464672138, 0.0015825168499034301, 0.00156566917137358, 0.001548988909202197, 0.001532474555151652, 0.0015161246125644562, 0.001499937596300605, 0.0014839120326748925, 0.0014680464593942034, 0.0014523394254947904]}, "score": {"2": [-0.4876028817125002, -0.4754065204538187, -0.46340369511030344, -0.45158754945593865, -0.43995156903247756, -0.428489559773103, -0.41719562821792594, -0.40606416318453387, -0.3950898187700771, -0.38426749857322573, -0.37359234103491035, -0.3630597058062253, -0.35266516106035467, -0.3424044716729871, -0.33227358820251957, -0.322268636607494, -0.31238590864424565, -0.30262185289272947, -0.29297306636299436, -0.2834362866388441, -0.2740083845189049, -0.26468635711865374, -0.2554673213999848, -0.24634850809763362, -0.2373272560142735, -0.22840100665836355, -0.21956729920089313, -0.2108237657290483, -0.20216812677653986, -0.19359818711190116, -0.18511183176749318, -0.17670702229326457, -0.1683817932205124, -0.16013424872198756, -0.15196255945569564, -0.14386495958066792, -0.1358397439338264, -0.12788526535784683, -0.11999993217064144, -0.11218220576774385, -0.10443059834948798, -0.09674367076543382, -0.08912003046901101, -0.08155832957582972, -0.07405726301955018, -0.06661556679961111, -0.059232016315495115, -0.05190542478255978, -0.04463464172478728, -0.03741855154010616, -0.030256072134218128, -0.02314615361912156, -0.016087777072764185, -0.009079953356480885, -0.002121721987080601, 0.00478784993936021, 0.011649668774759918, 0.01846461529994443, 0.025233545661648357, 0.03195729226789687, 0.03863666464392431, 0.04527245025065858, 0.05186541526768159, 0.05841630534246502, 0.06492584630757714, 0.07139474486745905, 0.0778236892562782, 0.08421334986828176, 0.09056437986199281, 0.09687741573951747, 0.10315307790216148, 0.1093919711834884, 0.11559468536089033, 0.12176179564668416, 0.12789386315969153, 0.1339914353782102, 0.14005504657523554, 0.1460852182367467, 0.15208245946382826, 0.1580472673593596, 0.16398012739996431, 0.16988151379387914, 0.17575188982536566, 0.18159170818625872, 0.1874014112952138, 0.193181431605189, 0.1989321918996697, 0.20465410557811922, 0.2103475769311151, 0.2160130014056087, 0.22165076586072316, 0.22726124881448725, 0.23284482068188056, 0.23840184400455067, 0.24393267367254362, 0.2494376571383741, 0.25491713462374627, 0.2603714393192221, 0.2658008975771187, 0.27120582909790697, 0.27658654711036595, 0.28194335854574165, 0.28727656420614334, 0.29258645892740226, 0.2978733317366071, 0.3031374660045206, 0.3083791395930735, 0.3135986249981233, 0.3187961894876556, 0.3239720952356011, 0.32912659945143086, 0.33425995450568735, 0.3393724080516013, 0.34446420314293824, 0.3495355783482129, 0.3545867678614028, 0.35961800160928836, 0.36462950535554, 0.36962150080166956, 0.3745942056849564, 0.3795478338734562, 0.3844825954581943, 0.3893986968426429, 0.3942963408295756, 0.39917572670539114, 0.4040370503219929, 0.4088805041763077, 0.4137062774875254, 0.41851455627213485, 0.42330552341683225, 0.4280793587493721, 0.4328362391074297, 0.43757633840554205, 0.44229982770018894, 0.44700687525307703, 0.45169764659268463, 0.45637230457412453, 0.46103100943737824, 0.4656739188639555, 0.47030118803202825, 0.47491296967008884, 0.479509414109178, 0.4840906693337293, 0.4886568810310719, 0.49320819263963533, 0.4977447453958949, 0.5022666783800981, 0.506774128560809, 0.5112672308383067, 0.5157461180868734, 0.5202109211960056, 0.52466176911058, 0.5290987888700078, 0.533522105646405, 0.5379318427818107, 0.5423281218244791, 0.546711062564274, 0.5510807830671937, 0.5554373997090465, 0.5597810272083091, 0.5641117786581844, 0.5684297655578865, 0.5727350978431731, 0.5770278839161477, 0.581308230674351, 0.5855762435391638, 0.5898320264835392, 0.5940756820590825, 0.5983073114224996, 0.6025270143614285, 0.6067348893196728, 0.6109310334218533, 0.6151155424974931, 0.619288511104553, 0.6234500325524307, 0.6276001989244394, 0.6317391010997793, 0.6358668287750157, 0.6399834704850774, 0.6440891136237877, 0.6481838444639402, 0.6522677481769319, 0.6563409088519654, 0.6604034095148309, 0.6644553321462793, 0.668496757699997, 0.6725277661201928, 0.6765484363588068, 0.6805588463923508, 0.6845590732383899, 0.6885491929716747, 0.692529280739932, 0.696499410779324, 0.7004596564295825, 0.7044100901488287, 0.7083507835280839, 0.7122818073054803, 0.7162032313801794, 0.7201151248260037, 0.7240175559047916, 0.7279105920794781, 0.7317943000269124, 0.7356687456504158, 0.7395339940920874, 0.7433901097448623, 0.7472371562643315, 0.751075196580325, 0.7549042929082663, 0.758724506760304, 0.7625358989562233, 0.7663385296341457, 0.7701324582610198, 0.7739177436429081, 0.7776944439350756, 0.7814626166518842, 0.7852223186764979, 0.7889736062704013, 0.7927165350827382, 0.7964511601594731, 0.80017753595238, 0.8038957163278605, 0.8076057545755998, 0.811307703417058, 0.8150016150138059, 0.8186875409757048, 0.822365532368937, 0.8260356397238869, 0.8296979130428795, 0.8333524018077767, 0.8369991549874356, 0.8406382210450323, 0.8442696479452533, 0.8478934831613575, 0.8515097736821117, 0.855118566018603, 0.8587199062109294, 0.8623138398347722, 0.8659004120078524, 0.8694796673962736, 0.8730516502207537, 0.8766164042627482, 0.8801739728704663, 0.883724398964783, 0.8872677250450504, 0.8908039931948061, 0.8943332450873869, 0.8978555219914446, 0.9013708647763682, 0.9048793139176151, 0.9083809095019509, 0.9118756912326017, 0.9153636984343193, 0.9188449700583629, 0.9223195446873957, 0.9257874605403027, 0.9292487554769263, 0.9327034670027253, 0.9361516322733567, 0.9395932880991829, 0.9430284709497043, 0.9464572169579212, 0.9498795619246234, 0.9532955413226119, 0.956705190300851, 0.9601085436885556, 0.9635056359992117, 0.9668965014345328, 0.9702811738883543, 0.9736596869504655, 0.977032073910381, 0.9803983677610538, 0.9837586012025281, 0.9871128066455374, 0.9904610162150446, 0.9938032617537281, 0.997139574825414, 1.000469986718454, 1.0037945284490541, 1.007113230764548, 1.0104261241466252, 1.0137332388145068, 1.0170346047280736, 1.0203302515909478, 1.0236202088535267, 1.0269045057159727, 1.0301831711311566, 1.0334562338075584, 1.0367237222121233, 1.0399856645730763, 1.043242088882696, 1.046493022900045, 1.0497384941536625, 1.052978529944216, 1.0562131573471147, 1.0594424032150846, 1.0626662941807068, 1.065884856658918, 1.0690981168494758, 1.0723061007393877, 1.075508834105306, 1.0787063425158878, 1.0818986513341216, 1.0850857857196208, 1.0882677706308848, 1.0914446308275272, 1.0946163908724742, 1.097783075134131, 1.100944707788518, 1.1041013128213764, 1.1072529140302463, 1.1103995350265148, 1.113541199237435, 1.1166779299081193, 1.1198097501035023, 1.1229366827102787, 1.1260587504388158, 1.1291759758250361, 1.1322883812322786, 1.1353959888531313, 1.138498820711241, 1.1415968986630987, 1.144690244399799, 1.1477788794487784, 1.1508628251755286, 1.153942102785288, 1.1570167333247101, 1.1600867376835093, 1.1631521365960864, 1.1662129506431314, 1.1692692002532057, 1.1723209057043038, 1.1753680871253935, 1.1784107644979374, 1.1814489576573939, 1.1844826862946982, 1.1875119699577261, 1.190536828052736, 1.1935572798457947, 1.1965733444641846, 1.1995850408977917, 1.2025923880004765, 1.2055954044914285, 1.2085941089565018, 1.2115885198495346, 1.214578655493653, 1.2175645340825563, 1.2205461736817875, 1.223523592229989, 1.2264968075401395, 1.229465837300778, 1.2324306990772134, 1.2353914103127148, 1.2383479883296928, 1.2413004503308616, 1.2442488134003888, 1.2471930945050325, 1.2501333104952608, 1.253069478106361, 1.256001613959534, 1.2589297345629757, 1.2618538563129449, 1.264773995494818, 1.2676901682841328, 1.2706023907476183, 1.2735106788442112, 1.2764150484260635, 1.2793155152395341, 1.2822120949261726, 1.285104803023688, 1.2879936549669082, 1.2908786660887266, 1.2937598516210398, 1.2966372266956718, 1.2995108063452887, 1.3023806055043028, 1.3052466390097657, 1.308108921602251, 1.3109674679267278, 1.3138222925334226, 1.3166734098786723, 1.3195208343257667, 1.3223645801457824, 1.325204661518406, 1.328041092532749, 1.3308738871881514, 1.3337030593949795, 1.3365286229754114, 1.3393505916642157, 1.3421689791095204, 1.3449837988735738, 1.347795064433496, 1.350602789182023, 1.3534069864282419, 1.3562076693983183, 1.359004851236215, 1.3617985450044032, 1.3645887636845657, 1.3673755201782931, 1.3701588273077703, 1.372938697816458, 1.375715144369765, 1.3784881795557138, 1.3812578158855993, 1.3840240657946385, 1.3867869416426164, 1.3895464557145218, 1.392302620221178, 1.3950554472998657, 1.3978049490149405, 1.400551137358442, 1.403294024250699, 1.4060336215409244, 1.4087699410078074, 1.4115029943600985, 1.4142327932371863, 1.4169593492096706, 1.4196826737799284, 1.4224027783826747, 1.4251196743855152, 1.4278333730894968, 1.4305438857296486, 1.433251223475521, 1.4359553974317152, 1.4386564186384105, 1.4413542980718843, 1.4440490466450275, 1.446740675207855, 1.449429194548009, 1.4521146153912594, 1.4547969484019982, 1.4574762041837281, 1.4601523932795477, 1.4628255261726302, 1.4654956132866979, 1.4681626649864923, 1.470826691578239, 1.4734877033101081, 1.476145710372669, 1.4788007228993425, 1.4814527509668467, 1.4841018045956393, 1.486747893750356, 1.4893910283402418, 1.4920312182195825, 1.4946684731881277, 1.497302802991512, 1.4999342173216716, 1.5025627258172565, 1.505188338064038, 1.5078110635953144, 1.5104309118923103, 1.5130478923845727, 1.515662014450365, 1.5182732874170544, 1.5208817205614968, 1.5234873231104198, 1.5260901042407973, 1.5286900730802264, 1.531287238707296, 1.5338816101519535, 1.5364731963958689, 1.5390620063727944, 1.5416480489689202, 1.5442313330232276, 1.5468118673278393, 1.5493896606283646, 1.5519647216242438, 1.5545370589690861, 1.5571066812710082, 1.559673597092966, 1.5622378149530864, 1.5647993433249932, 1.5673581906381315, 1.56991436527809, 1.5724678755869177, 1.575018729863439, 1.5775669363635678, 1.5801125033006145, 1.5826554388455942, 1.5851957511275296, 1.5877334482337522, 1.5902685382102, 1.592801029061714, 1.5953309287523294, 1.5978582452055665, 1.6003829863047185, 1.6029051598931352, 1.605424773774506, 1.6079418357131394, 1.61045635343424, 1.612968334624183, 1.615477786930787, 1.6179847179635831, 1.620489135294082, 1.6229910464560402, 1.6254904589457206, 1.6279873802221547, 1.630481817707399, 1.6329737787867913, 1.635463270809204, 1.6379503010872953, 1.6404348768977577, 1.642917005481565, 1.6453966940442168, 1.6478739497559811, 1.6503487797521343, 1.6528211911331994, 1.655291190965182, 1.6577587862798044, 1.6602239840747384, 1.662686791313834, 1.6651472149273476, 1.66760526181217, 1.670060938832047, 1.6725142528178054, 1.6749652105675703, 1.6774138188469843, 1.6798600843894254, 1.6823040138962193, 1.6847456140368544, 1.6871848914491916, 1.6896218527396736, 1.6920565044835327, 1.6944888532249964, 1.6969189054774911, 1.6993466677238447, 1.7017721464164872, 1.704195347977649, 1.706616278799559, 1.7090349452446387, 1.7114513536456977, 1.7138655103061253, 1.7162774215000807, 1.7186870934726832, 1.7210945324401987, 1.7234997445902263, 1.7259027360818826, 1.7283035130459845, 1.7307020815852312, 1.733098447774383, 1.7354926176604406, 1.7378845972628227, 1.7402743925735402, 1.7426620095573708, 1.7450474541520322, 1.7474307322683529, 1.7498118497904422, 1.7521908125758594, 1.7545676264557792, 1.75694229723516, 1.7593148306929063, 1.761685232582033, 1.7640535086298266, 1.7664196645380068, 1.7687837059828841, 1.77114563861552, 1.7735054680618814, 1.7758631999229977, 1.778218839775115, 1.7805723931698483, 1.7829238656343336, 1.7852732626713792, 1.7876205897596147, 1.7899658523536388, 1.792309055884167, 1.794650205758178, 1.7969893073590566, 1.79932636604674, 1.8016613871578584, 1.8039943760058772, 1.806325337881237, 1.8086542780514934, 1.8109812017614548, 1.8133061142333193, 1.8156290206668113, 1.817949926239316, 1.8202688361060138, 1.8225857554000122, 1.82490068923248, 1.827213642692775, 1.8295246208485765, 1.8318336287460135, 1.8341406714097916, 1.8364457538433214, 1.8387488810288437, 1.8410500579275544, 1.8433492894797292, 1.8456465806048463, 1.8479419362017087, 1.8502353611485651, 1.8525268603032314, 1.8548164385032093, 1.8571041005658047, 1.8593898512882456, 1.8616736954478001, 1.8639556378018902, 1.8662356830882085, 1.868513836024832, 1.870790101310335, 1.8730644836239025, 1.875336987625441, 1.8776076179556906, 1.8798763792363333, 1.8821432760701038, 1.8844083130408973, 1.8866714947138774, 1.8889328256355826, 1.8911923103340327, 1.893449953318834, 1.8957057590812838, 1.8979597320944745, 1.900211876813396, 1.9024621976750384, 1.9047106990984937, 1.9069573854850563, 1.9092022612183233, 1.9114453306642933, 1.9136865981714657, 1.9159260680709385, 1.9181637446765052, 1.9203996322847519, 1.9226337351751521, 1.9248660576101637, 1.927096603835321, 1.9293253780793305, 1.9315523845541636, 1.9337776274551486, 1.9360011109610622, 1.9382228392342224, 1.940442816420577, 1.9426610466497944, 1.9448775340353532, 1.9470922826746304, 1.9493052966489892, 1.951516580023867, 1.9537261368488612, 1.9559339711578165, 1.9581400869689103, 1.9603444882847365, 1.9625471790923914, 1.9647481633635566, 1.9669474450545825, 1.9691450281065705, 1.9713409164454565, 1.97353511398209, 1.9757276246123174, 1.9779184522170614, 1.9801076006624, 1.9822950737996476, 1.9844808754654322, 1.9866650094817742, 1.9888474796561642, 1.9910282897816396, 1.9932074436368623, 1.9953849449861936, 1.9975607975797702, 1.9997350051535794, 2.0019075714295336, 2.004078500115545, 2.006247794905597, 2.00841545947982, 2.010581497504562, 2.0127459126324627, 2.014908708502522, 2.017069888740174, 2.0192294569573566, 2.0213874167525803, 2.0235437717110014, 2.0256985254044872, 2.0278516813916876, 2.030003243218102, 2.0321532144161476, 2.0343015985052277, 2.036448398991797, 2.0385936193694283, 2.040737263118881, 2.0428793337081634, 2.0450198345926007, 2.0471587692148976, 2.049296141005204, 2.051431953381179, 2.053566209748054, 2.0556989134986954, 2.0578300680136685, 2.0599596766612986, 2.0620877427977335, 2.064214269767005, 2.0663392609010898, 2.06846271951997, 2.0705846489316944, 2.0727050524324366, 2.0748239333065577, 2.0769412948266606, 2.0790571402536537, 2.081171472836807, 2.083284295813809, 2.085395612410826, 2.087505425842561, 2.0896137393123055, 2.0917205560120014, 2.093825879122294, 2.0959297118125897, 2.0980320572411095, 2.1001329185549458, 2.102232298890117, 2.1043302013716203, 2.1064266291134883, 2.1085215852188415, 2.1106150727799404, 2.112707094878241, 2.114797654584447, 2.1168867549585593, 2.118974399049933, 2.121060589897325, 2.1231453305289483, 2.1252286239625207, 2.127310473205317, 2.12939088125422, 2.131469851095769, 2.1335473857062115, 2.135623488051551, 2.1376981610875974, 2.139771407760015, 2.141843231004374, 2.143913633746194, 2.145982618900996, 2.1480501893743487, 2.1501163480619154, 2.152181097849503, 2.154244441613107, 2.1563063822189585, 2.158366922523572, 2.1604260653737892, 2.162483813606826, 2.1645401700503184, 2.1665951375223664, 2.1686487188315797, 2.1707009167771227, 2.172751734148758, 2.174801173726891, 2.1768492382826143, 2.17889593057775, 2.1809412533648938, 2.182985209387458, 2.185027801379715, 2.1870690320668373, 2.1891089041649443, 2.191147420381139, 2.1931845834135544, 2.195220395951392, 2.1972548606749647, 2.1992879802557375, 2.2013197573563676, 2.2033501946307457, 2.2053792947240365, 2.2074070602727187, 2.209433493904623, 2.211458598238976, 2.213482375886434, 2.2155048294491273, 2.2175259615206957, 2.2195457746863285, 2.2215642715228037, 2.223581454598524, 2.225597326473558, 2.2276118896996744, 2.229625146820382, 2.2316371003709676, 2.233647752878531, 2.2356571068620226, 2.237665164832281, 2.239671929292069, 2.24167740273611, 2.2436815876511234, 2.245684486515861, 2.2476861018011443, 2.249686435969896, 2.2516854914771787, 2.2536832707702295, 2.2556797762884933, 2.2576750104636587, 2.259668975719692, 2.261661674472873, 2.263653109131825, 2.265643282097554, 2.267632195763478, 2.2696198525154636, 2.2716062547318563, 2.2735914047835175, 2.275575305033853, 2.27755795783885, 2.2795393655471052, 2.2815195304998617, 2.283498455031038, 2.2854761414672615, 2.2874525921278996, 2.289427809325092, 2.291401795363782, 2.2933745525417466, 2.2953460831496297, 2.297316389470972, 2.2992854737822412, 2.3012533383528635, 2.3032199854452537, 2.305185417314846, 2.3071496362101227, 2.309112644372646, 2.3110744440370863, 2.313035037431252, 2.31499442677612, 2.3169526142858645, 2.3189096021678846, 2.3208653926228355, 2.3228199878446563, 2.3247733900205985, 2.326725601331254, 2.3286766239505856, 2.330626460045952, 2.3325751117781395, 2.3345225813013855, 2.3364688707634103, 2.3384139823054424, 2.3403579180622462, 2.34230068016215, 2.3442422707270727, 2.34618269187255, 2.348121945707763, 2.3500600343355633, 2.3519969598524995, 2.353932724348845, 2.3558673299086235, 2.357800778609634, 2.3597330725234795, 2.36166421371559, 2.363594204245249, 2.3655230461656207, 2.3674507415237733, 2.369377292360705, 2.37130270071137, 2.3732269686047016, 2.37515009806364, 2.3770720911051537, 2.378992949740267, 2.3809126759740824, 2.3828312718058062, 2.3847487392287725, 2.386665080230467, 2.3885802967925507, 2.3904943908908853, 2.3924073644955546, 2.39431921957089, 2.396229958075493, 2.3981395819622597, 2.4000480931784023, 2.401955493665473, 2.4038617853593878, 2.4057669701904487, 2.4076710500833656, 2.4095740269572805, 2.4114759027257895, 2.4133766792969635, 2.4152763585733745, 2.4171749424521125, 2.4190724328248123, 2.4209688315776723, 2.4228641405914786, 2.424758361741624, 2.4266514968981325, 2.4285435479256794, 2.430434516683612, 2.432324405025972, 2.4342132148015163, 2.4361009478537383, 2.4379876060208887, 2.439873191135995, 2.4417577050268853, 2.4436411495162056, 2.4455235264214426, 2.447404837554943], "4": [-0.7377032602269094, -0.7257937747279694, -0.7142447798865516, -0.7030320815922669, -0.6921337492866129, -0.6815298529031126, -0.6712022358364935, -0.661134318303747, -0.6513109264463647, -0.641718143319422, -0.6323431785593269, -0.6231742540488168, -0.6142005033291817, -0.6054118828645242, -0.5967990935559506, -0.5883535111466323, -0.5800671243609938, -0.571932479790334, -0.5639426326789234, -0.5560911028838719, -0.5483718353827169, -0.5407791647879149, -0.5333077833998056, -0.5259527123912799, -0.5187092757700531, -0.5115730768095608, -0.5045399766782405, -0.4976060750303199, -0.49076769235002776, -0.48402135386605155, -0.4773637748746707, -0.4707918473287675, -0.4643026275662705, -0.4578933250658591, -0.45156129213024127, -0.4453040144082558, -0.43911910217665795, -0.4330042823108949, -0.42695739088162665, -0.4209763663203202, -0.4150592431030604, -0.40920414590687065, -0.4034092841974055, -0.3976729472109404, -0.3919934992971957, -0.38636937559275636, -0.38079907799772467, -0.37528117143081297, -0.369814280340389, -0.3643970854510465, -0.35902832072712915, -0.35370677053629884, -0.34843126699773974, -0.34320068750093835, -0.33801395238219945, -0.3328700227471563, -0.3277678984285309, -0.32270661606929857, -0.31768524732222997, -0.3127028971575218, -0.30775870227090285, -0.3028518295852122, -0.29798147483900356, -0.2931468612562373, -0.2883472382915839, -0.28358188044628513, -0.27885008614990553, -0.2741511767036577, -0.26948449528131085, -0.2648494059839859, -0.260245292945411, -0.255671559484464, -0.2511276273020525, -0.2466129357195955, -0.24212694095656326, -0.23766911544470998, -0.23323894717679747, -0.22883593908776048, -0.2244596084664032, -0.22010948639584543, -0.21578511722105675, -0.21148605804192616, -0.2072118782304181, -0.20296215897045877, -0.19873649281928576, -0.19453448328907336, -0.1903557444477235, -0.1861999005377803, -0.1820665856124922, -0.17795544318810613, -0.17386612591153405, -0.16979829524258455, -0.16575162115000153, -0.1617257818205966, -0.15772046338080506, -0.15373535963003399, -0.14977017178520874, -0.14582460823595803, -0.14189838430991034, -0.13799122204760422, -0.1341028499865438, -0.13023300295395632, -0.12638142186783421, -0.12254785354586682, -0.11873205052188836, -0.11493377086949007, -0.11115277803246223, -0.10738884066175101, -0.10364173245863093, -0.09991123202381004, -0.0961971227122001, -0.09249919249309707, -0.08881723381553151, -0.08515104347856023, -0.08150042250628221, -0.07786517602737335, -0.07424511315894418, -0.0706400468945353, -0.0670497939960738, -0.06347417488962313, -0.05991301356476688, -0.05636613747747479, -0.052833377456306535, -0.04931456761181591, -0.04580954524902453, -0.04231815078284035, -0.038840227656302136, -0.03537562226153684, -0.031924183863321645, -0.028485764525147842, -0.02506021903768829, -0.021647404849574527, -0.018247182000394154, -0.01485941305582286, -0.011483963044809472, -0.008120699398735949, -0.0047694918924777166, -0.0014302125872930043, 0.0018972642245270316, 0.005213062073312659, 0.008517302364036857, 0.011810104426763307, 0.015091585565578334, 0.018361861106061587, 0.021621044441347995, 0.024869247076831292, 0.028106578673557318, 0.03133314709035337, 0.034549058424737884, 0.037754417052653005, 0.040949325667060804, 0.044133885315442344, 0.04730819543623713, 0.05047235389425898, 0.05362645701512312, 0.056770599618717596, 0.059904875051751086, 0.06302937521940785, 0.06614419061613928, 0.06924941035562054, 0.0723451221998995, 0.07543141258776434, 0.07850836666235507, 0.08157606829804315, 0.08463460012660287, 0.08768404356269675, 0.0907244788286969, 0.09375598497886303, 0.09677863992289738, 0.09979252044889587, 0.10279770224571429, 0.10579425992476735, 0.10878226704127811, 0.11176179611499452, 0.11473291865038909, 0.11769570515635747, 0.12065022516543075, 0.12359654725251626, 0.12653473905318047, 0.12946486728148793, 0.132386997747409, 0.1353011953738091, 0.13820752421303167, 0.14110604746308633, 0.14399682748345405, 0.14687992581051992, 0.14975540317264438, 0.15262331950488278, 0.1554837339633639, 0.15833670493933613, 0.16118229007289123, 0.16402054626637447, 0.1668515296974897, 0.16967529583210783, 0.1724918994367869, 0.17530139459101143, 0.17810383469915916, 0.18089927250220159, 0.18368776008914653, 0.18646934890822897, 0.18924408977785695, 0.19201203289731927, 0.19477322785726095, 0.19752772364993285, 0.20027556867922108, 0.20301681077046213, 0.2057514971800493, 0.2084796746048353, 0.2112013891913373, 0.21391668654474832, 0.21662561173776054, 0.21932820931920524, 0.2220245233225138, 0.2247145972740045, 0.2273984742009991, 0.23007619663977388, 0.2327478066433489, 0.23541334578911954, 0.2380728551863345, 0.24072637548342332, 0.24337394687517797, 0.24601560910979126, 0.24865140149575604, 0.25128136290862824, 0.25390553179765724, 0.25652394619228636, 0.2591366437085272, 0.26174366155520984, 0.26434503654011327, 0.26694080507597673, 0.26953100318639717, 0.2721156665116138, 0.27469483031418235, 0.27726852948454306, 0.2798367985464831, 0.2823996716624966, 0.28495718263904507, 0.2875093649317195, 0.29005625165030724, 0.29259787556376476, 0.29513426910510004, 0.2976654643761647, 0.30019149315235927, 0.302712386887253, 0.30522817671711994, 0.3077388934653935, 0.31024456764704106, 0.3127452294728604, 0.3152409088536995, 0.31773163540460203, 0.3202174384488788, 0.32269834702210837, 0.32517438987606717, 0.327645595482591, 0.3301119920373692, 0.33257360746367387, 0.3350304694160236, 0.3374826052837851, 0.3399300421947126, 0.34237280701842726, 0.34481092636983685, 0.34724442661249816, 0.3496733338619224, 0.3520976739888246, 0.35451747262231936, 0.3569327551530626, 0.3593435467363416, 0.36174987229511313, 0.3641517565229923, 0.3665492238871914, 0.3689422986314114, 0.3713310047786854, 0.37371536613417644, 0.37609540628792965, 0.37847114861758, 0.38084261629101646, 0.38320983226900335, 0.38557281930776, 0.3879315999614989, 0.3902861965849241, 0.39263663133568966, 0.3949829261768194, 0.39732510287908895, 0.39966318302337, 0.40199718800293854, 0.4043271390257467, 0.40665305711665967, 0.40897496311965803, 0.41129287770000617, 0.41360682134638743, 0.4159168143730067, 0.4182228769216607, 0.4205250289637772, 0.42282329030242316, 0.42511768057428256, 0.42740821925160466, 0.42969492564412287, 0.4319778189009451, 0.434256918012416, 0.43653224181195127, 0.4388038089778453, 0.4410716380350519, 0.4433357473569387, 0.44559615516701634, 0.4478528795406419, 0.45010593840669794, 0.4523553495492469, 0.45460113060916163, 0.45684329908573285, 0.4590818723382526, 0.4613168675875761, 0.46354830191766044, 0.46577619227708184, 0.46800055548053116, 0.47022140821028846, 0.4724387670176767, 0.47465264832449466, 0.4768630684244306, 0.47907004348445514, 0.48127358954619576, 0.4834737225272912, 0.4856704582227282, 0.4878638123061588, 0.49005380033120005, 0.4922404377327161, 0.4944237398280821, 0.4966037218184312, 0.49878039878988506, 0.5009537857147669, 0.5031238974527984, 0.5052907487522812, 0.5074543542512611, 0.5096147284786782, 0.5117718858555007, 0.5139258406958437, 0.5160766072080739, 0.5182241994958984, 0.5203686315594405, 0.5225099172963003, 0.524648070502602, 0.526783104874027, 0.5289150340068344, 0.5310438713988668, 0.5331696304505448, 0.5352923244658471, 0.5374119666532787, 0.539528570126827, 0.5416421479069043, 0.5437527129212804, 0.5458602780060006, 0.5479648559062948, 0.5500664592774729, 0.5521651006858102, 0.5542607926094207, 0.5563535474391206, 0.5584433774792796, 0.5605302949486626, 0.5626143119812603, 0.5646954406271101, 0.5667736928531057, 0.5688490805437986, 0.570921615502187, 0.572991309450498, 0.5750581740309577, 0.5771222208065534, 0.579183461261786, 0.581241906803413, 0.5832975687611831, 0.5853504583885614, 0.5874005868634457, 0.5894479652888751, 0.5914926046937291, 0.5935345160334188, 0.5955737101905695, 0.597610197975696, 0.5996439901278687, 0.6016750973153728, 0.6037035301363592, 0.6057292991194879, 0.6077524147245636, 0.6097728873431643, 0.6117907272992621, 0.6138059448498371, 0.6158185501854839, 0.6178285534310113, 0.6198359646460345, 0.6218407938255617, 0.6238430509005721, 0.6258427457385893, 0.6278398881442466, 0.6298344878598462, 0.6318265545659125, 0.633816097881739, 0.6358031273659283, 0.6377876525169266, 0.6397696827735525, 0.6417492275155189, 0.6437262960639498, 0.645700897681891, 0.6476730415748149, 0.6496427368911205, 0.6516099927226269, 0.6535748181050614, 0.6555372220185431, 0.6574972133880602, 0.6594548010839424, 0.6614099939223281, 0.663362800665627, 0.665313230022976, 0.6672612906506927, 0.6692069911527211, 0.6711503400810751, 0.6730913459362752, 0.6750300171677817, 0.6769663621744225, 0.6789003893048171, 0.6808321068577949, 0.6827615230828105, 0.6846886461803525, 0.6866134843023508, 0.6885360455525769, 0.6904563379870412, 0.6923743696143864, 0.6942901483962755, 0.6962036822477772, 0.6981149790377466, 0.700024046589201, 0.701930892679694, 0.7038355250416828, 0.7057379513628946, 0.7076381792866872, 0.709536216412406, 0.7114320702957392, 0.7133257484490664, 0.7152172583418059, 0.7171066074007582, 0.7189938030104442, 0.7208788525134425, 0.7227617632107212, 0.7246425423619672, 0.7265211971859125, 0.7283977348606562, 0.7302721625239844, 0.7321444872736859, 0.7340147161678651, 0.7358828562252522, 0.7377489144255092, 0.7396128977095342, 0.7414748129797617, 0.74333466710046, 0.7451924668980264, 0.7470482191612783, 0.7489019306417423, 0.7507536080539405, 0.7526032580756734, 0.7544508873483002, 0.7562965024770169, 0.7581401100311306, 0.7599817165443326, 0.7618213285149672, 0.7636589524062993, 0.7654945946467786, 0.7673282616303015, 0.7691599597164706, 0.7709896952308507, 0.7728174744652248, 0.7746433036778442, 0.7764671890936794, 0.778289136904667, 0.7801091532699534, 0.7819272443161391, 0.7837434161375174, 0.7855576747963128, 0.7873700263229165, 0.7891804767161205, 0.7909890319433478, 0.7927956979408821, 0.7946004806140947, 0.7964033858376692, 0.7982044194558241, 0.8000035872825335, 0.8018008951017457, 0.8035963486675997, 0.8053899537046401, 0.8071817159080289, 0.808971640943757, 0.8107597344488522, 0.8125460020315863, 0.8143304492716801, 0.8161130817205057, 0.8178939049012884, 0.8196729243093059, 0.8214501454120855, 0.8232255736495999, 0.8249992144344611, 0.826771073152113, 0.8285411551610213, 0.8303094657928627, 0.8320760103527115, 0.8338407941192256, 0.8356038223448294, 0.8373651002558968, 0.839124633052931, 0.8408824259107432, 0.8426384839786312, 0.844392812380553, 0.8461454162153028, 0.8478963005566829, 0.8496454704536744, 0.8513929309306076, 0.8531386869873294, 0.8548827435993706, 0.8566251057181103, 0.8583657782709405, 0.8601047661614276, 0.8618420742694741, 0.8635777074514773, 0.8653116705404882, 0.8670439683463679, 0.8687746056559427, 0.8705035872331589, 0.8722309178192352, 0.873956602132814, 0.8756806448701118, 0.8774030507050677, 0.8791238242894921, 0.8808429702532113, 0.8825604932042141, 0.8842763977287954, 0.8859906883916979, 0.8877033697362551, 0.8894144462845301, 0.8911239225374559, 0.8928318029749724, 0.894538092056164, 0.8962427942193943, 0.8979459138824416, 0.8996474554426315, 0.9013474232769695, 0.9030458217422721, 0.904742655175297, 0.906437927892872, 0.908131644192023, 0.9098238083501007, 0.9115144246249068, 0.9132034972548188, 0.9148910304589131, 0.9165770284370888, 0.9182614953701888, 0.9199444354201207, 0.921625852729977, 0.923305751424153, 0.9249841356084662, 0.9266610093702714, 0.9283363767785782, 0.9300102418841649, 0.9316826087196938, 0.9333534812998231, 0.9350228636213203, 0.9366907596631725, 0.9383571733866982, 0.9400221087356558, 0.941685569636353, 0.9433475599977542, 0.945008083711588, 0.9466671446524529, 0.9483247466779233, 0.9499808936286535, 0.951635589328481, 0.9532888375845308, 0.9549406421873156, 0.9565910069108384, 0.9582399355126929, 0.9598874317341624, 0.9615334993003191, 0.9631781419201226, 0.964821363286517, 0.9664631670765272, 0.9681035569513556, 0.9697425365564761, 0.9713801095217295, 0.9730162794614167, 0.9746510499743917, 0.9762844246441539, 0.9779164070389398, 0.9795470007118132, 0.9811762092007564, 0.9828040360287585, 0.984430484703905, 0.9860555587194656, 0.9876792615539813, 0.989301596671352, 0.9909225675209217, 0.9925421775375646, 0.9941604301417697, 0.9957773287397247, 0.9973928767234003, 0.999007077470632, 1.0006199343452036, 1.0022314506969279, 1.0038416298617285, 1.0054504751617201, 1.0070579899052874, 1.0086641773871663, 1.0102690408885209, 1.0118725836770222, 1.0134748090069257, 1.0150757201191487, 1.0166753202413457, 1.0182736125879854, 1.0198706003604254, 1.0214662867469864, 1.0230606749230273, 1.0246537680510186, 1.0262455692806152, 1.027836081748729, 1.0294253085796015, 1.0310132528848743, 1.0325999177636616, 1.0341853063026185, 1.0357694215760138, 1.0373522666457964, 1.0389338445616672, 1.040514158361145, 1.0420932110696366, 1.043671005700503, 1.0452475452551266, 1.0468228327229783, 1.0483968710816831, 1.0499696632970856, 1.0515412123233154, 1.053111521102852, 1.0546805925665887, 1.0562484296338956, 1.0578150352126845, 1.0593804121994703, 1.0609445634794346, 1.0625074919264865, 1.0640692004033254, 1.0656296917615011, 1.0671889688414746, 1.068747034472679, 1.0703038914735787, 1.0718595426517294, 1.0734139908038363, 1.0749672387158133, 1.0765192891628415, 1.0780701449094254, 1.079619808709453, 1.0811682833062501, 1.0827155714326384, 1.0842616758109913, 1.0858065991532897, 1.0873503441611776, 1.0888929135260172, 1.0904343099289433, 1.0919745360409179, 1.0935135945227836, 1.0950514880253182, 1.096588219189287, 1.0981237906454961, 1.0996582050148445, 1.1011914649083767, 1.1027235729273344, 1.1042545316632075, 1.1057843436977859, 1.1073130116032095, 1.108840537942019, 1.110366925267206, 1.1118921761222629, 1.1134162930412317, 1.1149392785487537, 1.1164611351601177, 1.1179818653813092, 1.1195014717090574, 1.1210199566308838, 1.1225373226251498, 1.1240535721611027, 1.1255687076989243, 1.1270827316897754, 1.128595646575844, 1.1301074547903898, 1.1316181587577903, 1.1331277608935864, 1.1346362636045266, 1.1361436692886129, 1.1376499803351443, 1.1391551991247613, 1.1406593280294892, 1.1421623694127832, 1.1436643256295695, 1.1451651990262908, 1.146664991940946, 1.1481637067031358, 1.149661345634103, 1.1511579110467742, 1.1526534052458028, 1.1541478305276098, 1.1556411891804237, 1.1571334834843234, 1.1586247157112775, 1.1601148881251844, 1.1616040029819135, 1.1630920625293437, 1.1645790690074045, 1.1660650246481132, 1.1675499316756166, 1.1690337923062268, 1.1705166087484626, 1.171998383203086, 1.1734791178631407, 1.1749588149139902, 1.1764374765333554, 1.1779151048913516, 1.1793917021505258, 1.1808672704658938, 1.1823418119849767, 1.183815328847837, 1.1852878231871158, 1.186759297128067, 1.1882297527885954, 1.18969919227929, 1.1911676177034611, 1.1926350311571743, 1.194101434729285, 1.1955668305014753, 1.1970312205482851, 1.1984946069371496, 1.199956991728431, 1.2014183769754534, 1.2028787647245363, 1.2043381570150278, 1.2057965558793378, 1.2072539633429713, 1.2087103814245608, 1.2101658121358991, 1.2116202574819714, 1.2130737194609884, 1.2145262000644168, 1.2159777012770128, 1.2174282250768524, 1.2188777734353635, 1.2203263483173565, 1.2217739516810568, 1.2232205854781335, 1.2246662516537319, 1.226110952146503, 1.2275546888886346, 1.2289974638058803, 1.2304392788175904, 1.2318801358367417, 1.2333200367699662, 1.2347589835175812, 1.2361969779736186, 1.2376340220258535, 1.2390701175558334, 1.2405052664389074, 1.241939470544253, 1.243372731734907, 1.244805051867792, 1.2462364327937443, 1.247666876357543, 1.2490963843979366, 1.2505249587476714, 1.2519526012335185, 1.2533793136763005, 1.25480509789092, 1.2562299556863847, 1.2576538888658355, 1.259076899226573, 1.2604989885600832, 1.261920158652064, 1.2633404112824524, 1.2647597482254491, 1.2661781712495448, 1.267595682117546, 1.269012282586601, 1.2704279744082245, 1.2718427593283228, 1.27325663908722, 1.2746696154196817, 1.2760816900549405, 1.2774928647167207, 1.278903141123262, 1.2803125209873456, 1.2817210060163162, 1.2831285979121083, 1.2845352983712686, 1.2859411090849804, 1.2873460317390875, 1.2887500680141177, 1.2901532195853063, 1.2915554881226181, 1.2929568752907732, 1.2943573827492676, 1.2957570121523974, 1.297155765149281, 1.2985536433838822, 1.2999506484950323, 1.301346782116453, 1.3027420458767782, 1.3041364413995762, 1.3055299703033723, 1.3069226342016698, 1.3083144347029723, 1.3097053734108055, 1.3110954519237386, 1.3124846718354055, 1.3138730347345262, 1.3152605422049284, 1.3166471958255677, 1.3180329971705493, 1.3194179478091488, 1.3208020493058323, 1.322185303220278, 1.3235677111073951, 1.3249492745173466, 1.3263299949955667, 1.3277098740827835, 1.3290889133150374, 1.330467114223702, 1.3318444783355028, 1.333221007172538, 1.3345967022522984, 1.3359715650876853, 1.3373455971870312, 1.3387188000541186, 1.3400911751881999, 1.3414627240840151, 1.342833448231812, 1.3442033491173648, 1.3455724282219927, 1.3469406870225782, 1.3483081269915866, 1.3496747495970838, 1.3510405563027548, 1.352405548567922, 1.3537697278475638, 1.3551330955923313, 1.3564956532485688, 1.3578574022583285, 1.3592183440593915, 1.3605784800852825, 1.3619378117652903, 1.3632963405244827, 1.3646540677837256, 1.3660109949597, 1.3673671234649185, 1.3687224547077437, 1.3700769900924041, 1.3714307310190117, 1.3727836788835783, 1.374135835078033, 1.375487200990239, 1.376837778004009, 1.3781875674991229, 1.3795365708513436, 1.380884789432434, 1.3822322246101728, 1.3835788777483702, 1.3849247502068849, 1.3862698433416398, 1.387614158504638, 1.3889576970439779, 1.3903004603038702, 1.3916424496246527, 1.3929836663428061, 1.3943241117909697, 1.3956637872979567, 1.3970026941887697, 1.3983408337846153, 1.3996782074029201, 1.4010148163573464, 1.4023506619578052, 1.4036857455104732, 1.4050200683178062, 1.4063536316785554, 1.4076864368877806, 1.4090184852368663], "8": [-0.8628968873639846, -0.8515160407961335, -0.8407649264515563, -0.8305671591518735, -0.8208590716597111, -0.8115871270244084, -0.802705941432262, -0.7941767555733161, -0.785966239895167, -0.778045551441936, -0.7703895823939574, -0.76297635619564, -0.7557865384047804, -0.74880303751516, -0.7420106769330258, -0.7353959236643838, -0.7289466625329296, -0.7226520072041279, -0.7165021411554474, -0.7104881831601602, -0.7046020729534354, -0.6988364736054702, -0.6931846877963782, -0.6876405857154064, -0.6821985427255233, -0.6768533852681494, -0.6716003437504692, -0.6664350113735782, -0.6613533080346493, -0.6563514485787609, -0.6514259147926061, -0.6465734306281187, -0.6417909402231425, -0.6370755883518289, -0.6324247029919929, -0.627835779742232, -0.6233064678597977, -0.618834557722355, -0.6144179695438803, -0.6100547431979227, -0.6057430290209631, -0.6014810794852294, -0.5972672416445367, -0.5930999502688902, -0.588977721594053, -0.5848991476212922, -0.5808628909102983, -0.576867679815017, -0.572912304117979, -0.5689956110238021, -0.5651165014769781, -0.5612739267729334, -0.557466885434745, -0.5536944203308755, -0.549955616011905, -0.5462495962465486, -0.5425755217392801, -0.5389325880136867, -0.5353200234472677, -0.5317370874448115, -0.5281830687387374, -0.5246572838059079, -0.5211590753914201, -0.5176878111307684, -0.514242882262574, -0.5108237024247873, -0.5074297065279114, -0.504060349699368, -0.5007151062936465, -0.4973934689633437, -0.49409494778661833, -0.4908190694469692, -0.4875653764615844, -0.4843334264548233, -0.4811227914736735, -0.4779330573422788, -0.4747638230528705, -0.4716147001906412, -0.46848531239029606, -0.46537529482218976, -0.46228429370611784, -0.4592119658509784, -0.4561579782186516, -0.45312200751056847, -0.45010373977555207, -0.44710287003761634, -0.44411910194250276, -0.4411521474218213, -0.4382017263737419, -0.43526756635925606, -0.43234940231309543, -0.42944697626845685, -0.42656003709474005, -0.4236883402475586, -0.4208316475303319, -0.41798972686681274, -0.4151623520839461, -0.41234930270449427, -0.4095503637488992, -0.4067653255458855, -0.40399398355134036, -0.40123613817503356, -0.3984915946147689, -0.39576016269758235, -0.3930416567276258, -0.39033589534039737, -0.3876427013629978, -0.38496190168011307, -0.38229332710544023, -0.3796368122582883, -0.37699219544510437, -0.3743593185456859, -0.3717380269038568, -0.36912816922239505, -0.36652959746201164, -0.3639421667441931, -0.36136573525772847, -0.3588001641687517, -0.35624531753414024, -0.3537010622181176, -0.35116726781191765, -0.3486438065563735, -0.34613055326730324, -0.34362738526356984, -0.341134182297699, -0.3386508264889458, -0.3361772022587045, -0.3337131962681631, -0.3312586973581074, -0.3288135964907864, -0.3263777866937509, -0.32395116300558774, -0.32153362242346867, -0.31912506385244344, -0.31672538805640427, -0.3143344976106573, -0.31195229685603515, -0.30957869185449177, -0.30721359034612, -0.30485690170753793, -0.3025085369115903, -0.300168408488315, -0.29783643048712666, -0.295512518440171, -0.29319658932680626, -0.29088856153916964, -0.2885883548487884, -0.28629589037419767, -0.28401109054952745, -0.28173387909402436, -0.27946418098247405, -0.27720192241649183, -0.274947030796651, -0.2726994346954192, -0.2704590638308737, -0.26822584904116975, -0.26599972225973445, -0.2637806164911617, -0.2615684657877847, -0.25936320522690215, -0.2571647708886359, -0.2549730998344, -0.25278813008595896, -0.25060980060505744, -0.2484380512736008, -0.24627282287436947, -0.24411405707224967, -0.24196169639596304, -0.23981568422027974, -0.23767596474869904, -0.23554248299658284, -0.23341518477472759, -0.2312940166733606, -0.22917892604654783, -0.2270698609969997, -0.22496677036126353, -0.22286960369528963, -0.22077831126036018, -0.21869284400936984, -0.21661315357344713, -0.21453919224890647, -0.21247091298452114, -0.210408269369107, -0.20835121561940845, -0.20629970656827717, -0.20425369765313545, -0.20221314490471526, -0.20017800493606563, -0.19814823493182035, -0.19612379263771818, -0.19410463635036895, -0.19209072490725804, -0.19008201767698274, -0.18807847454971394, -0.1860800559278767, -0.18408672271704374, -0.18209843631703587, -0.18011515861322375, -0.1781368519680251, -0.17616347921259254, -0.17419500363868656, -0.17223138899072846, -0.1702725994580288, -0.1683185996671865, -0.16636935467465366, -0.16442482995946248, -0.1624849914161092, -0.16054980534759145, -0.1586192384585948, -0.1566932578488246, -0.15477183100647937, -0.1528549258018623, -0.15094251048112672, -0.14903455366015303, -0.14713102431855266, -0.14523189179379695, -0.14333712577546684, -0.1414466962996209, -0.1395605737432787, -0.1376787288190164, -0.1358011325696719, -0.13392775636315707, -0.13205857188737394, -0.1301935511452329, -0.12833266644976996, -0.12647589041936086, -0.12462319597302973, -0.12277455632584987, -0.12092994498443468, -0.11908933574251643, -0.11725270267661068, -0.11542002014176474, -0.11359126276738765, -0.11176640545316027, -0.10994542336502326, -0.10812829193124128, -0.10631498683854174, -0.10450548402832613, -0.10269975969295261, -0.10089779027208794, -0.09909955244912717, -0.09730502314767998, -0.09551417952812151, -0.09372699898420682, -0.09194345913974718, -0.09016353784534702, -0.08838721317520007, -0.0866144634239435, -0.08484526710356864, -0.0830796029403872, -0.08131744987205158, -0.07955878704462835, -0.07780359380972351, -0.07605184972165856, -0.07430353453469621, -0.0725586282003147, -0.07081711086452974, -0.06907896286526295, -0.06734416472975588, -0.06561269717202867, -0.06388454109038239, -0.06215967756494414, -0.060438087855253966, -0.0587197533978929, -0.057004655804151025, -0.055292776857734954, -0.053584098512513785, -0.05187860289030283, -0.05017627227868424, -0.04847708912886396, -0.04678103605356401, -0.04508809582494966, -0.04339825137259061, -0.04171148578145559, -0.040027782289939626, -0.03834712428792346, -0.03666949531486431, -0.03499487905791753, -0.03332325935008843, -0.03165462016841373, -0.029988945632172057, -0.028326220001122903, -0.026666427673773536, -0.02500955318567328, -0.02335558120773463, -0.021704496544580766, -0.020056284132918847, -0.0184109290399387, -0.016768416461736355, -0.015128731721761962, -0.013491860269291686, -0.011857787677923053, -0.010226499644093362, -0.008597981985620711, -0.006972220640267214, -0.00534920166432402, -0.003728911231217701, -0.0021113356301376393, -0.0004964612646840164, 0.0011157253484639688, 0.002725237580860019, 0.004332088693583162, 0.005936291838511022, 0.007537860059574297, 0.009136806293992768, 0.010733143373493174, 0.012326884025509292, 0.013918040874364502, 0.015506626442437199, 0.01709265315130931, 0.018676133322898237, 0.020257079180572516, 0.021835502850251466, 0.023411416361489135, 0.024984831648542764, 0.026555760551426104, 0.028124214816947803, 0.029690206099735123, 0.03125374596324326, 0.032814845880750516, 0.0343735172363395, 0.03592977132586473, 0.037483619357906686, 0.03903507245471276, 0.04058414165312507, 0.04213083790549563, 0.043675172080588825, 0.04521715496447167, 0.046756797261391786, 0.04829410959464352, 0.04982910250742225, 0.051361786463667236, 0.052892171848892965, 0.05442026897100945, 0.055946088061131424, 0.057469639274376844, 0.058990932690654606, 0.06050997831544194, 0.062026786080551385, 0.06354136584488773, 0.06505372739519491, 0.06656388044679316, 0.06807183464430648, 0.06957759956238059, 0.07108118470639158, 0.07258259951314534, 0.07408185335156793, 0.07557895552338709, 0.07707391526380486, 0.07856674174216173, 0.08005744406259219, 0.08154603126467187, 0.08303251232405667, 0.08451689615311343, 0.085999191601543, 0.0874794074569951, 0.08895755244567577, 0.09043363523294692, 0.09190766442391855, 0.09337964856403351, 0.09484959613964505, 0.0963175155785871, 0.0977834152507376, 0.09924730346857476, 0.10070918848772666, 0.10216907850751389, 0.1036269816714857, 0.10508290606794952, 0.10653685973049416, 0.10798885063850641, 0.10943888671768172, 0.11088697584052838, 0.1123331258268659, 0.11377734444431727, 0.11521963940879526, 0.1166600183849831, 0.11809848898680927, 0.11953505877791673, 0.12096973527212652, 0.12240252593389597, 0.12383343817877143, 0.12526247937383572, 0.1266896568381503, 0.12811497784319234, 0.12953844961328653, 0.13096007932603207, 0.13237987411272456, 0.13379784105877301, 0.1352139872041122, 0.13662831954361002, 0.1380408450274703, 0.1394515705616311, 0.14086050300815817, 0.14226764918563425, 0.14367301586954379, 0.14507660979265308, 0.14647843764538662, 0.1478785060761987, 0.1492768216919411, 0.15067339105822652, 0.15206822069978812, 0.15346131710083483, 0.15485268670540275, 0.15624233591770276, 0.1576302711024642, 0.15901649858527467, 0.16040102465291617, 0.1617838555536976, 0.16316499749778338, 0.16454445665751877, 0.16592223916775137, 0.16729835112614924, 0.16867279859351558, 0.17004558759409993, 0.17141672411590603, 0.17278621411099634, 0.17415406349579332, 0.17552027815137738, 0.17688486392378183, 0.17824782662428434, 0.1796091720296957, 0.1809689058826451, 0.18232703389186278, 0.18368356173245928, 0.18503849504620207, 0.18639183944178914, 0.18774360049511954, 0.18909378374956146, 0.1904423947162171, 0.1917894388741851, 0.19313492167081994, 0.19447884852198893, 0.19582122481232636, 0.1971620558954849, 0.1985013470943848, 0.19983910370146013, 0.20117533097890264, 0.20251003415890312, 0.20384321844389036, 0.20517488900676747, 0.206505050991146, 0.20783370951157756, 0.20916086965378317, 0.2104865364748801, 0.21181071500360676, 0.21313341024054505, 0.2144546271583404, 0.21577437070192007, 0.21709264578870857, 0.21840945730884165, 0.2197248101253776, 0.22103870907450673, 0.22235115896575877, 0.22366216458220797, 0.2249717306806766, 0.226279861991936, 0.227586563220906, 0.2288918390468521, 0.23019569412358093, 0.2314981330796338, 0.23279916051847818, 0.23409878101869744, 0.23539699913417877, 0.23669381939429932, 0.23798924630411025, 0.23928328434451943, 0.24057593797247215, 0.24186721162112995, 0.24315710970004817, 0.2444456365953513, 0.24573279666990697, 0.2470185942634983, 0.24830303369299436, 0.2495861192525194, 0.25086785521361993, 0.25214824582543083, 0.25342729531483954, 0.2547050078866486, 0.2559813877237372, 0.2572564389872204, 0.25853016581660765, 0.2598025723299595, 0.2610736626240427, 0.262343440774484, 0.2636119108359228, 0.2648790768421617, 0.2661449428063166, 0.2674095127209644, 0.26867279055829024, 0.26993478027023277, 0.27119548578862834, 0.2724549110253541, 0.273713059872469, 0.2749699362023547, 0.2762255438678542, 0.27747988670240936, 0.27873296852019797, 0.2799847931162684, 0.28123536426667406, 0.2824846857286059, 0.2837327612405244, 0.2849795945222896, 0.2862251892752908, 0.2874695491825744, 0.28871267790897104, 0.2899545791012214, 0.291195256388101, 0.29243471338054394, 0.29367295367176516, 0.2949099808373822, 0.2961457984355355, 0.29738041000700777, 0.2986138190753423, 0.2998460291469602, 0.30107704371127664, 0.3023068662408161, 0.3035355001913266, 0.304762949001893, 0.3059892160950492, 0.3072143048768894, 0.30843821873717847, 0.30966096104946134, 0.31088253517117137, 0.312102944443738, 0.31332219219269314, 0.31454028172777704, 0.31575721634304305, 0.3169729993169612, 0.3181876339125217, 0.3194011233773366, 0.32061347094374143, 0.32182467982889523, 0.32303475323488057, 0.32424369434880174, 0.32545150634288317, 0.32665819237456606, 0.32786375558660497, 0.32906819910716306, 0.33027152604990684, 0.33147373951410003, 0.3326748425846966, 0.3338748383324332, 0.3350737298139207, 0.3362715200717347, 0.3374682121345062, 0.3386638090170101, 0.33985831372025455, 0.3410517292315682, 0.34224405852468764, 0.3434353045598439, 0.34462547028384777, 0.34581455863017524, 0.3470025725190515, 0.3481895148575347, 0.3493753885395991, 0.35056019644621694, 0.3517439414454405, 0.3529266263924828, 0.3541082541297979, 0.35528882748716073, 0.35646834928174603, 0.3576468223182068, 0.35882424938875207, 0.3600006332732239, 0.3611759767391742, 0.3623502825419404, 0.3635235534247209, 0.3646957921186499, 0.3658670013428713, 0.3670371838046125, 0.36820634219925724, 0.36937447921041805, 0.37054159751000815, 0.37170769975831247, 0.37287278860405876, 0.37403686668448743, 0.3751999366254214, 0.37636200104133494, 0.37752306253542245, 0.3786831236996664, 0.37984218711490453, 0.38100025535089743, 0.3821573309663943, 0.38331341650919937, 0.38446851451623715, 0.38562262751361726, 0.3867757580166991, 0.3879279085301556, 0.38907908154803666, 0.3902292795538323, 0.39137850502053495, 0.3925267604107015, 0.3936740481765149, 0.3948203707598453, 0.3959657305923104, 0.39711013009533586, 0.3982535716802151, 0.39939605774816805, 0.40053759069040057, 0.4016781728881624, 0.4028178067128052, 0.40395649452584015, 0.405094238678995, 0.4062310415142706, 0.4073669053639971, 0.40850183255089006, 0.40963582538810556, 0.4107688861792951, 0.4119010172186605, 0.413032220791008, 0.41416249917180176, 0.41529185462721757, 0.4164202894141957, 0.4175478057804934, 0.4186744059647374, 0.4198000921964754, 0.420924866696228, 0.4220487316755392, 0.42317168933702753, 0.42429374187443636, 0.4254148914726837, 0.4265351403079119, 0.42765449054753707, 0.4287729443502978, 0.4298905038663036, 0.4310071712370836, 0.4321229485956338, 0.43323783806646515, 0.43435184176565017, 0.43546496180087035, 0.4365772002714622, 0.4376885592684637, 0.43879904087466004, 0.43990864716462924, 0.44101738020478726, 0.44212524205343284, 0.44323223476079227, 0.4443383603690634, 0.4454436209124597, 0.4465480184172539, 0.44765155490182135, 0.4487542323766829, 0.4498560528445478, 0.45095701830035595, 0.4520571307313202, 0.453156392116968, 0.4542548044291832, 0.4553523696322469, 0.4564490896828789, 0.457544966530278, 0.4586400021161626, 0.459734198374811, 0.4608275572331006, 0.46192008061054823, 0.4630117704193491, 0.46410262856441575, 0.46519265694341705, 0.46628185744681655, 0.4673702319579108, 0.46845778235286717, 0.46954451050076185, 0.47063041826361707, 0.47171550749643837, 0.47279978004725176, 0.47388323775714, 0.4749658824602795, 0.4760477159839763, 0.47712874014870216, 0.47820895676813013, 0.47928836764917016, 0.48036697459200434, 0.481444779390122, 0.4825217838303542, 0.4835979896929087, 0.4846733987514038, 0.485748012772903, 0.48682183351794833, 0.4878948627405943, 0.4889671021884412, 0.49003855360266835, 0.4911092187180671, 0.49217909926307357, 0.49324819695980104, 0.4943165135240726, 0.4953840506654528, 0.4964508100872803, 0.49751679348669864, 0.49858200255468854, 0.49964643897609873, 0.5007101044296771, 0.5017730005881017, 0.5028351291180114, 0.5038964916800363, 0.5049570899288279, 0.5060169255130896, 0.507076000075606, 0.5081343152532732, 0.509191872677128, 0.5102486739723769, 0.5113047207584261, 0.5123600146489096, 0.5134145572517183, 0.5144683501690285, 0.5155213949973306, 0.5165736933274568, 0.5176252467446097, 0.5186760568283895, 0.5197261251528221, 0.5207754532863865, 0.5218240427920425, 0.522871895227257, 0.5239190121440316, 0.5249653950889296, 0.5260110456031019, 0.5270559652223142, 0.528100155476973, 0.5291436178921517, 0.5301863539876165, 0.5312283652778526, 0.5322696532720893, 0.5333102194743263, 0.5343500653833582, 0.5353891924928, 0.5364276022911123, 0.5374652962616259, 0.5385022758825668, 0.5395385426270805, 0.5405740979632563, 0.5416089433541522, 0.5426430802578184, 0.5436765101273211, 0.5447092344107671, 0.5457412545513269, 0.5467725719872583, 0.5478031881519296, 0.5488331044738435, 0.5498623223766593, 0.5508908432792168, 0.5519186685955582, 0.5529457997349514, 0.5539722381019121, 0.5549979850962269, 0.5560230421129745, 0.557047410542549, 0.5580710917706809, 0.5590940871784598, 0.5601163981423551, 0.561138026034239, 0.5621589722214068, 0.5631792380665983, 0.5641988249280201, 0.5652177341593655, 0.5662359671098359, 0.5672535251241619, 0.5682704095426236, 0.5692866217010714, 0.5703021629309463, 0.5713170345593005, 0.5723312379088177, 0.5733447742978325, 0.5743576450403515, 0.5753698514460721, 0.576381394820403, 0.5773922764644833, 0.5784024976752026, 0.5794120597452199, 0.580420963962983, 0.581429211612748, 0.5824368039745978, 0.5834437423244618, 0.5844500279341341, 0.5854556620712924, 0.5864606459995166, 0.5874649809783079, 0.5884686682631063, 0.5894717091053094, 0.5904741047522906, 0.5914758564474171, 0.5924769654300679, 0.5934774329356518, 0.5944772601956247, 0.5954764484375084, 0.5964749988849066, 0.5974729127575238, 0.5984701912711818, 0.5994668356378375, 0.6004628470655996, 0.6014582267587462, 0.6024529759177412, 0.6034470957392518, 0.6044405874161649, 0.6054334521376038, 0.6064256910889451, 0.6074173054518347, 0.6084082964042048, 0.6093986651202898, 0.6103884127706428, 0.6113775405221514, 0.6123660495380541, 0.6133539409779559, 0.6143412159978449, 0.6153278757501068, 0.6163139213835419, 0.6172993540433801, 0.6182841748712962, 0.6192683850054257, 0.6202519855803802, 0.6212349777272622, 0.6222173625736808, 0.6231991412437664, 0.6241803148581859, 0.6251608845341577, 0.6261408513854663, 0.627120216522477, 0.6280989810521509, 0.6290771460780595, 0.6300547127003988, 0.631031682016004, 0.6320080551183641, 0.6329838330976355, 0.633959017040657, 0.6349336080309634, 0.6359076071487996, 0.6368810154711347, 0.6378538340716758, 0.6388260640208819, 0.6397977063859777, 0.6407687622309668, 0.6417392326166459, 0.6427091186006182, 0.6436784212373063, 0.6446471415779664, 0.645615280670701, 0.646582839560472, 0.6475498192891147, 0.64851622089535, 0.6494820454147978, 0.65044729387999, 0.6514119673203832, 0.6523760667623716, 0.6533395932292998, 0.6543025477414752, 0.6552649313161811, 0.6562267449676886, 0.6571879897072697, 0.6581486665432091, 0.6591087764808171, 0.6600683205224416, 0.6610272996674801, 0.6619857149123922, 0.6629435672507116, 0.663900857673058, 0.664857587167149, 0.6658137567178123, 0.6667693673069971, 0.6677244199137861, 0.6686789155144074, 0.6696328550822457, 0.6705862395878541, 0.6715390699989658, 0.6724913472805052, 0.6734430723945994, 0.67439424630059, 0.6753448699550434, 0.6762949443117631, 0.6772444703218001, 0.6781934489334646, 0.6791418810923363, 0.680089767741276, 0.6810371098204366, 0.6819839082672734, 0.6829301640165552, 0.6838758780003754, 0.6848210511481623, 0.6857656843866898, 0.6867097786400882, 0.6876533348298545, 0.6885963538748631, 0.6895388366913762]}, "atom": {"2": 0.1353352832366127, "4": 0.01831563888873418, "8": 0.00033546262790251185}, "crossing_xi": {"2": 1.3826581972168972, "4": 3.460734665042738, "8": 7.482694140001948}, "f_curve": {"nbar": [0.01, 0.01333521432163324, 0.01778279410038923, 0.023713737056616554, 0.03162277660168379, 0.042169650342858224, 0.05623413251903491, 0.07498942093324558, 0.1, 0.1333521432163324, 0.1778279410038923, 0.23713737056616552, 0.31622776601683794, 0.4216965034285822, 0.5623413251903491, 0.7498942093324559, 1.0, 1.333521432163324, 1.7782794100389228, 2.371373705661655, 3.1622776601683795, 4.216965034285822, 5.623413251903491, 7.498942093324558, 10.0, 13.33521432163324, 17.78279410038923, 23.71373705661655, 31.622776601683793, 42.169650342858226, 56.23413251903491, 74.98942093324558, 100.0, 133.3521432163324, 177.82794100389228, 237.13737056616552, 316.22776601683796], "f": [0.9950331265670307, 0.9933911797218308, 0.9912128562071677, 0.9883278492795636, 0.9845155102781247, 0.9794927916914834, 0.9729014758101758, 0.9642965583458887, 0.9531393767562656, 0.9388016442901101, 0.9205899546504873, 0.8978039768604595, 0.8698437078937161, 0.8363780856846051, 0.7975729258522649, 0.7543435059497982, 0.7085440178700005, 0.6629480906997028, 0.6208612939393326, 0.585319186156494, 0.5581077992454591, 0.5391571097284346, 0.5268182512756214, 0.5188983430776092, 0.5136346580962793, 0.5099749229865267, 0.5073549176045814, 0.5054497030720029, 0.5040514185605642, 0.5030189267388454, 0.5022533219319713, 0.501683917689155, 0.5012595190801012, 0.5009427000958372, 0.5007059166391886, 0.500528798418733, 0.500396226688226]}, "f_at_nu_values": {"2": 0.6054217342695716, "4": 0.5420764012344803, "8": 0.5175319692478093}, "f_grid_rule": "nbar = 10^(k/8), k = -16..20; f = nbar I_nbar by quadrature at 25 digits"}

==> anc/calc/figdata_check.json <==
{
 "program": "calc/make_figdata.py",
 "checked_file": "calc/figdata.json",
 "checked_sha256": "ef7afdfa0c6b5ed375a4eaf60c82d4450bf1f06ec430da7e99e479d58144a4e0",
 "mp_dps": 30,
 "tolerances": {
  "curve_rel": 1e-12,
  "crossing_abs": 1e-10,
  "f_abs": 1e-10
 },
 "per_nbar": {
  "2": {
   "rho_max_rel_dev": 1.104282019163326e-15,
   "scale_derivative_max_rel_dev": 1.6821394519308537e-16,
   "point_mass_abs_dev": 1.0423814232886716e-17,
   "crossing_xi_recomputed": 1.3826581972168972,
   "crossing_abs_dev": 6.312081314799074e-17,
   "f_abs_dev": 4.996755596022412e-17,
   "n_xi": 879,
   "passed": true
  },
  "4": {
   "rho_max_rel_dev": 9.368022000627552e-16,
   "scale_derivative_max_rel_dev": 1.7920787842607024e-16,
   "point_mass_abs_dev": 1.6250688994271345e-18,
   "crossing_xi_recomputed": 3.460734665042738,
   "crossing_abs_dev": 4.00379906453023e-18,
   "f_abs_dev": 1.698929674878929e-17,
   "n_xi": 879,
   "passed": true
  },
  "8": {
   "rho_max_rel_dev": 6.727088965348423e-16,
   "scale_derivative_max_rel_dev": 1.112367590829216e-16,
   "point_mass_abs_dev": 1.4402182510425922e-20,
   "crossing_xi_recomputed": 7.482694140001948,
   "crossing_abs_dev": 4.2475224414194676e-16,
   "f_abs_dev": 1.538559775208242e-17,
   "n_xi": 879,
   "passed": true
  }
 },
 "f_curve": {
  "n_nodes": 37,
  "max_abs_dev": 6.035426597259283e-17,
  "nbar_range": [
   0.01,
   316.22776601683796
  ],
  "passed": true
 },
 "passed": true
}

==> anc/calc/figs_v1/check_figs_v1.py <==
#!/usr/bin/env python3
"""Checks of the three V1 figures, with the check functions of calc/figs_v1/figcheck_lib.py (imported, not copied).

Per PDF in paper/figures/v1/ (must pass):
  fonts    only embedded Times faces, Symbol admitted for Greek;
  colors   every fill and stroke color is black, white, or the blue or red of calc/rootfig.py (RGB as ROOT
           reported it at run time, calc/figs_v1/palette_v1.json), and the colors the *_plotted.json names occur;
  creator  pdfinfo Creator carries "ROOT Version 6.36";
  text     the figure text is extracted; the word lists and the colon rule of the authors' style rules are not part of the
           ancillary files, so none is applied here (the stored checks/check_v1.json was written in the authors' tree
           with the full lists);
  render   no ink within two pixels of the page edge at 150 dpi (render kept in calc/figs_v1/checks/renders/).
Per drawing program:
  assert   exits 0 as written, and a copy with one plotted array multiplied by 1.001 exits nonzero.  A25: the kappa
           figure has three pads and one perturbed copy per planted change, each of which must exit nonzero with a
           message naming the planted object: the proton-like kappa in the upper pad (mutant_draw_fig1.py), the CT18
           band and the NNPDF4.0 circles in the middle pad, the upper ends of the scan range bars in the lower pad
           (compared by rootfig_v1.check_bars), and the bar of 10 GeV moved back from 12 GeV onto the open square
           (caught by the bar clearance of draw_fig1.py).
Per caption (read from paper/vav_A32.tex, and for Fig. S1 from paper/supplement_vav_A32.tex):
  caption  compares the words recognized by figcheck_lib.COLORS, STYLES and MARKERS with the nonwhite PDF colors
           and the recognized style and marker words in *_plotted.json. It does not check marker shapes or
           unlisted color words. Math is removed for vocabulary checks. The word lists and the colon rule of the
           authors' style rules are not part of the ancillary files, so none is applied here.
For the kappa PDF:
  clearance  the open triangle's curve and bottom-frame gaps are at least 1.5 drawable pixels, measured on PDF strokes.
Four must-fail control groups: the matplotlib Fig. 1 of an earlier version,
calc/figs_v1/checks/control_matplotlib_fig1_kappaQ.pdf, on fonts, colors and creator; the kappa caption with "green"
planted; the clearance of calc/figs_v1/checks/control_earlier_fig1_kappa_bound.pdf; and the clearance of the current kappa PDF
after raising its extracted bottom-frame coordinates by 1 pt. These groups do not test text or render failures.
The green control plants into the kappa caption with "full-range" and "full-interval" masked as for the caption check,
and that masked caption must itself pass, so that the control fails on the planted word alone (A24, after an
independent check of the preparation, item 5 B4: the unmasked caption already failed on "full", so the control could
not show that green is detected).

Writes calc/figs_v1/checks/check_v1.json (renders in calc/figs_v1/checks/renders/).  Exit 0 only if every expectation holds.
"""
import json
import os
import subprocess
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..', '..'))
sys.path.insert(0, HERE)
sys.dont_write_bytecode = True
import figcheck_lib as cr  # noqa: E402
import check_pdf_clearance as clr  # noqa: E402

FIGDIR = os.path.join(TREE, 'paper', 'figures', 'v1')
WORK = os.path.join(HERE, 'checks')   # renders and check_v1.json (was plan/v1/figures until 2 Oct 2026)
cr.RENDER = os.path.join(WORK, 'renders')
CHK = os.path.join(HERE, 'checks')
FIGS = {
    'fig1_kappa_bound.pdf': ('calc/figs_v1/draw_fig1.py', 'calc/figs_v1/fig1_plotted.json',
                             "    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['kappa'])",
                             "    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['kappa'] * 1.001)"),
    'fig2_drift.pdf': ('calc/figs_v1/draw_fig2.py', 'calc/figs_v1/fig2_plotted.json',
                       '    g = ROOT.TGraph(len(q), q, y)', '    g = ROOT.TGraph(len(q), q, y * 1.001)'),
    'fig3_hera_vf2.pdf': ('calc/figs_v1/draw_fig3.py', 'calc/figs_v1/fig3_plotted.json',
                          'g_dat = ROOT.TGraph(3, x_dat, v_dat)', 'g_dat = ROOT.TGraph(3, x_dat, v_dat * 1.001)'),
}
# A25: further perturbed copies of the three-pad kappa figure, one per planted change: (tag, line, planted line, a
# fragment the last message of the perturbed run must contain).  The copy of FIGS above keeps its file name
# mutant_draw_fig1.py; these are written as mutant_draw_fig1_<tag>.py.
EXTRA_MUTANTS = {
    'fig1_kappa_bound.pdf': [
        ('middle_band', '    g = ROOT.TGraph(2 * n, xs, ys)', '    g = ROOT.TGraph(2 * n, xs, ys * 1.001)',
         'draw_fig1: band: point'),
        ('middle_circles', 'g_pts = ROOT.TGraph(len(pts_Q), pts_Q, pts_K)',
         'g_pts = ROOT.TGraph(len(pts_Q), pts_Q, pts_K * 1.001)', 'draw_fig1: NNPDF4.0 points: point'),
        ('lower_bars', '                               bar_mid - bar_lo, bar_hi - bar_mid)',
         '                               bar_mid - bar_lo, bar_hi * 1.001 - bar_mid)', 'draw_fig1: scan range bars: bar'),
        ('lower_bar_on_square', "BAR_SHIFT = {'10': 1.2} ", "BAR_SHIFT = {'10': 1.0} ",
         'draw_fig1: nominal margin: the range bar at 10 GeV comes within'),
    ],
}
FIRST_MESSAGE = {'fig1_kappa_bound.pdf': 'draw_fig1: kappa A: point'}


def manuscript_captions():
    """Read each expected figure caption once, within its own source document: paper/vav_A32.tex, and for Fig. S1
    the Supplemental Material paper/supplement_vav_A32.tex.  A24, finding P1 of the A23 package: the caption of Fig. S1
    moved to the Supplemental Material in A23, and a reader of the paper alone stopped there with KeyError.  A24,
    after an independent check of the preparation (item 5, A2 to A4): each document is scanned on its own with
    matched figure and figure* environments, a duplicate PDF key, a missing, empty or unclosed caption stops the
    check, escaped braces and TeX comments do not count as grouping."""
    import re

    def without_comments(text):
        out = list(text)
        i = 0
        while i < len(text):
            if text[i] == '\\':
                i += 2
            elif text[i] == '%':
                end = text.find('\n', i)
                if end < 0:
                    end = len(text)
                out[i:end] = ' ' * (end - i)
                i = end
            else:
                i += 1
        return ''.join(out)

    caps = {}
    origins = {}
    for source in ('vav_A32.tex', 'supplement_vav_A32.tex'):
        with open(os.path.join(TREE, 'paper', source)) as stream:
            tex = without_comments(stream.read())
        active = None
        for token in re.finditer(r'\\(begin|end)\{(figure\*?)\}', tex):
            if token.group(1) == 'begin':
                if active is not None:
                    raise ValueError(f'{source}: nested figure environment')
                active = token
                continue
            if active is None or active.group(2) != token.group(2):
                raise ValueError(f'{source}: unmatched figure environment')
            body = tex[active.end():token.start()]
            active = None
            f = re.search(r'figures/v1/([A-Za-z0-9_]+\.pdf)', body)
            if not f:
                continue
            key = f.group(1)
            if key in caps:
                raise ValueError(f'{key}: duplicate caption in {origins[key]} and {source}')
            c = body.find('\\caption{')
            if c < 0:
                raise ValueError(f'{source}: {key} has no caption')
            i = c + len('\\caption{')
            j, depth = i, 1
            while depth:
                if j >= len(body):
                    raise ValueError(f'{source}: {key} has an unclosed caption')
                if body[j] == '\\':
                    j += 2
                    continue
                depth += {'{': 1, '}': -1}.get(body[j], 0)
                j += 1
            caption = ' '.join(body[i:j - 1].split())
            if not caption:
                raise ValueError(f'{source}: {key} has an empty caption')
            caps[key] = {'caption': caption}
            origins[key] = source
        if active is not None:
            raise ValueError(f'{source}: unclosed figure environment')
    missing = sorted(set(FIGS) - caps.keys())
    if missing:
        raise ValueError(f'Missing figure captions: {missing}')
    return caps


def check_assert(prog, line, planted, extra=(), first_message=None):
    """The program exits 0 as written, and each perturbed copy exits nonzero.  A25: extra holds further perturbed
    copies (tag, line, planted line, expected message fragment); where a fragment is given (first_message for the
    copy of FIGS), the last line the copy writes to stderr must contain it, so that a copy failing for another
    reason (a syntax error, a missing file) does not count as caught."""
    src = os.path.join(TREE, prog)
    env = dict(os.environ, PYTHONDONTWRITEBYTECODE='1', ROOTFIG_V1_RAWDIR=os.path.join(CHK, 'raw_rerun'))
    ok_run = subprocess.run(['pyroot', src], env=env, capture_output=True, text=True, timeout=600)
    text = open(src).read()
    # the perturbed copy lives in checks/; HERE is rebuilt relative to that copy, so no absolute path is written
    rel = os.path.relpath(os.path.dirname(src), CHK)
    os.makedirs(CHK, exist_ok=True)
    base = os.path.basename(prog)
    plans = [('', line, planted, first_message)] + list(extra)
    detail = {'as_written_exit': ok_run.returncode}
    ok = ok_run.returncode == 0
    for tag, ln, pl, expect in plans:
        if text.count(ln) != 1:
            return False, {'error': f'the line to perturb ({tag or "first"}) was not found once in {prog}'}
        mut = text.replace(ln, pl).replace(
            "HERE = os.path.dirname(os.path.abspath(__file__))",
            f"HERE = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), {rel!r}))")
        mpath = os.path.join(CHK, 'mutant_' + (base if not tag else base[:-3] + '_' + tag + '.py'))
        open(mpath, 'w').write(mut)
        bad = subprocess.run(['pyroot', mpath], env=env, capture_output=True, text=True, timeout=600)
        last = (bad.stderr.strip().splitlines() or [''])[-1]
        caught = bad.returncode != 0 and (expect is None or expect in last)
        ok &= caught
        rec = {'perturbed_exit': bad.returncode, 'perturbed_message': last, 'perturbed_copy': os.path.relpath(mpath, TREE)}
        if expect is not None:
            rec['expected_message'] = expect
        if not tag:
            detail.update(rec)
        else:
            detail.setdefault('further_perturbed_copies', {})[tag] = dict(rec, caught=caught)
    return ok, detail


def main():
    pal = json.load(open(os.path.join(HERE, 'palette_v1.json')))['palette']
    banned_fig = cr.banned_figure_text()
    banned_cap = cr.banned_deai()
    caps = manuscript_captions()
    res, ok_all = {}, True
    for fig, (prog, plotted, line, planted) in FIGS.items():
        pdf = os.path.join(FIGDIR, fig)
        cr.PLOTTED[fig] = plotted
        plotted_txt = json.dumps(json.load(open(os.path.join(TREE, plotted))))
        claimed = [c for c in ('black', 'blue', 'red') if c in plotted_txt]
        r = {}
        r['fonts'] = cr.check_fonts(pdf)
        r['colors'] = cr.check_colors(pdf, pal, claimed)
        r['creator'] = cr.check_creator(pdf)
        r['text'] = cr.check_text(pdf, banned_fig)
        r['render'] = cr.check_render(pdf, fig[:-4])
        r['assert'] = check_assert(prog, line, planted, EXTRA_MUTANTS.get(fig, ()), FIRST_MESSAGE.get(fig))
        if fig == 'fig1_kappa_bound.pdf':
            # 11 Oct 2026: the clearances of the open triangle at Q0, measured on the exported strokes
            detail = clr.inspect(pdf)
            r['clearance'] = (detail['ok'], detail)
        # "full-range" is the defined name of the density (0 < x < 1), not the marker word "full" that the
        # vocabulary check of figcheck_lib.py looks for; it is masked for the vocabulary check only
        # "full-interval" is the same defined name in the wording of the V1 text
        r['caption'] = cr.check_caption(caps[fig]['caption'].replace('full-range', 'FR-range')
                                        .replace('full-interval', 'FR-interval'), fig,
                                        r['colors'][1]['colors'], banned_cap)
        res[fig] = {k: dict(ok=bool(v[0]), detail=v[1]) for k, v in r.items()}
        good = all(v[0] for v in r.values())
        ok_all &= good
        print(f"{fig}: " + ', '.join(f"{k} {'pass' if v[0] else 'FAIL'}" for k, v in r.items()))
    # must-fail items
    old = os.path.join(CHK, 'control_matplotlib_fig1_kappaQ.pdf')   # the matplotlib Fig. 1 of an earlier version, the must-fail control
    mf = {'fonts': cr.check_fonts(old)[0], 'colors': cr.check_colors(old, pal)[0], 'creator': cr.check_creator(old)[0]}
    green_base = caps['fig1_kappa_bound.pdf']['caption'].replace('full-range', 'FR-range').replace('full-interval', 'FR-interval')
    green_base_ok = cr.check_caption(green_base, 'fig1_kappa_bound.pdf',
                                    res['fig1_kappa_bound.pdf']['colors']['detail']['colors'], banned_cap)[0]
    cap_green = cr.check_caption(green_base + ' A green line marks nothing.',
                                 'fig1_kappa_bound.pdf', res['fig1_kappa_bound.pdf']['colors']['detail']['colors'],
                                 banned_cap)[0]
    # the clearance check must fail on the figure of an earlier version, whose valence-like curve touched the
    # triangle, and on the present figure with its bottom frame line raised by 1 pt
    clr_prev = clr.inspect(os.path.join(CHK, 'control_earlier_fig1_kappa_bound.pdf'))['ok']
    clr_raised = clr.raised_frame(os.path.join(FIGDIR, 'fig1_kappa_bound.pdf'), 1.0)['ok']
    must_fail = dict(A15_fig1_kappaQ=mf, caption_with_green=cap_green,
                     clearance_A22_figure=clr_prev, clearance_frame_raised_1pt=clr_raised,
                     green_control_base_passes=green_base_ok)
    mf_ok = green_base_ok and not any(mf.values()) and not cap_green and not clr_prev and not clr_raised
    ok_all &= mf_ok
    print('must-fail items fail as expected' if mf_ok else f'MUST-FAIL ITEM PASSED {must_fail}')
    json.dump(dict(program='calc/figs_v1/check_figs_v1.py', all_as_expected=bool(ok_all), figures=res,
                   must_fail=must_fail), open(os.path.join(WORK, 'check_v1.json'), 'w'), indent=1, default=str)
    print('all as expected' if ok_all else 'SOME CHECKS FAILED')
    sys.exit(0 if ok_all else 1)


if __name__ == '__main__':
    main()


==> anc/calc/figs_v1/check_pdf_clearance.py <==
"""check_pdf_clearance.py (A23, 11 October 2026): the clearances of the open triangle at Q0 in Fig. 2 of the paper
(fig1_kappa_bound.pdf), measured on the exported PDF strokes.

The drawing program draw_fig1.py places the lower range from clearances estimated in canvas pixels at the requested
canvas height; those estimates are nominal (the drawable height of the exported canvas is smaller, and the estimate of
the bottom gap follows from the range construction itself).  This check reads the strokes of the final PDF with
mutool's trace device and measures (1) the gap from the apex of the open red triangle at Q0, including its mitered
stroke, to the butt cap at the start of the red valence-like curve, and (2) the gap from the triangle's base stroke to
the bottom frame line.  Both must be at least 1.5 drawable pixels, 40 per cm as rootfig_v1.save exports them.

Proposed by an independent check of the A23 preparation (item 5, B4) and adopted after review: on the A23
figure it gives 1.57 pt and 1.43 pt, in agreement with the 1200 dpi render of 10 October (1.6 pt and 1.4 pt), and on the
A22 figure, whose curve start touched the triangle, it gives -1.32 pt and fails.
"""
import json
import math
import subprocess
import sys
from xml.etree import ElementTree as ET

PT_PER_PIXEL = 72 / (2.54 * 40)
MINIMUM_PT = 1.5 * PT_PER_PIXEL


def parts(pdf):
    """The triangle at Q0, the valence-like curve and the bottom frame line, as stroke paths."""
    run = subprocess.run(['mutool', 'draw', '-F', 'trace', '-o', '-', str(pdf)], check=True, capture_output=True)
    page = ET.fromstring(run.stdout).find('page')
    height = float(page.get('mediabox').split()[3])
    paths = []
    for e in page.iter('stroke_path'):
        a, b, c, d, tx, ty = map(float, e.get('transform').split())
        coords = []
        for n in e:
            if n.get('x') is not None:
                x, y = float(n.get('x')), float(n.get('y'))
                coords.append((a * x + c * y + tx, height - (b * x + d * y + ty)))
        color = list(map(float, e.get('color', '').split()))
        paths.append(dict(p=coords, width=float(e.get('linewidth')) * math.hypot(a, b),
                          red=len(color) == 3 and color[0] > .5 and color[1] == color[2] == 0,
                          black=color == [0, 0, 0], dash=e.get('dash'),
                          miter=e.get('linejoin') == '0', butt=e.get('linecap') == '0,0,0'))
    triangles = [p for p in paths if p['red'] and len(p['p']) == 3]
    curves = [p for p in paths if p['red'] and len(p['p']) > 6]
    if len(triangles) != 3 or len(curves) != 2:
        raise ValueError('Unrecognized triangle/curve topology')
    curve = min(curves, key=lambda p: p['p'][0][1])
    triangle = min(triangles, key=lambda p: abs(p['p'][2][0] - curve['p'][0][0]))
    frames = [p for p in paths if p['black'] and len(p['p']) == 2 and not p['dash']
              and abs(p['p'][0][1] - p['p'][1][1]) < 1e-8 and abs(p['p'][0][0] - p['p'][1][0]) > 300]
    frame = min(frames, key=lambda p: (p['p'][0][1], -p['width']))
    return triangle, curve, frame


def geometry(triangle, curve, frame):
    if not triangle['miter'] or not curve['butt']:
        raise ValueError('Unexpected stroke join or cap')
    a, b, apex = triangle['p']
    halfwidth = (b[0] - a[0]) / 2
    height = apex[1] - a[1]
    if halfwidth <= 0 or height <= 0 or abs(a[1] - b[1]) > 1e-6:
        raise ValueError('Unexpected triangle orientation')
    extra = triangle['width'] / 2 / math.sin(math.atan(halfwidth / height))
    apex = (apex[0], apex[1] + extra)
    start, nxt = curve['p'][:2]
    dx, dy = nxt[0] - start[0], nxt[1] - start[1]
    norm = math.hypot(dx, dy)
    # distance to the butt cap along the curve direction; the perpendicular foot must lie on that cap
    side = abs((apex[0] - start[0]) * (-dy) + (apex[1] - start[1]) * dx) / norm
    if side > curve['width'] / 2:
        raise ValueError('Closest point is outside the starting butt cap')
    gap = ((start[0] - apex[0]) * dx + (start[1] - apex[1]) * dy) / norm
    bottom = a[1] - triangle['width'] / 2 - frame['p'][0][1] - frame['width'] / 2
    return dict(curve_gap_pt=gap, bottom_gap_pt=bottom, minimum_pt=MINIMUM_PT,
                curve_gap_px=gap / PT_PER_PIXEL, bottom_gap_px=bottom / PT_PER_PIXEL,
                ok=gap >= MINIMUM_PT and bottom >= MINIMUM_PT)


def inspect(pdf):
    return geometry(*parts(pdf))


def raised_frame(pdf, shift_pt=1.0):
    """The same figure with the bottom frame line moved up by shift_pt: a must-fail control of the bottom gap."""
    triangle, curve, frame = parts(pdf)
    frame = dict(frame, p=[(x, y + shift_pt) for x, y in frame['p']])
    return geometry(triangle, curve, frame)


if __name__ == '__main__':
    result = inspect(sys.argv[1])
    print(json.dumps(result, indent=2))
    sys.exit(0 if result['ok'] else 1)


==> anc/calc/figs_v1/checks/check_v1.json <==
{
 "program": "calc/figs_v1/check_figs_v1.py",
 "all_as_expected": true,
 "figures": {
  "fig1_kappa_bound.pdf": {
   "fonts": {
    "ok": true,
    "detail": {
     "fonts": [
      "BEMDUP+Times-Roman",
      "DMXLEL+Times-Italic",
      "LMCCPX+Symbol"
     ],
     "bad": [],
     "symbol_admitted": [
      "LMCCPX+Symbol"
     ]
    }
   },
   "colors": {
    "ok": true,
    "detail": {
     "colors": [
      "black",
      "blue",
      "red",
      "white"
     ],
     "not_in_palette": [],
     "claimed_but_absent": []
    }
   },
   "creator": {
    "ok": true,
    "detail": {
     "creator": "ROOT Version 6.36.14"
    }
   },
   "text": {
    "ok": true,
    "detail": {
     "hits": [],
     "text": "7 0 0.5 6 \u03ba 5 4 1 \u03b6 1.5 proton-like input steep input valence-like input A\u03ba / \u03b6 (B/ \u03ba )2 \u03baW 3 2 4.5 4 3.5 3 2.5 1 CT18 \u03baW band NNPDF4.0 \u03baW 0.9 hard quark, steep gluon soft quark, hard gluon range over 200 inputs 0.8 0.7 1 10 102 103 104 Q (GeV)"
    }
   },
   "render": {
    "ok": true,
    "detail": {
     "png": "calc/figs_v1/checks/renders/fig1_kappa_bound.png",
     "size_px": [
      880,
      1246
     ],
     "ink_pixels_at_edge": 0
    }
   },
   "assert": {
    "ok": true,
    "detail": {
     "as_written_exit": 0,
     "perturbed_exit": 1,
     "perturbed_message": "draw_fig1: kappa A: point 0 drawn (1.4142135623730951, 4.010618725788299) differs from the JSON (1.4142135623730951, 4.006612113674625)",
     "perturbed_copy": "calc/figs_v1/checks/mutant_draw_fig1.py",
     "expected_message": "draw_fig1: kappa A: point",
     "further_perturbed_copies": {
      "middle_band": {
       "perturbed_exit": 1,
       "perturbed_message": "draw_fig1: band: point 0 drawn (2.0, 4.638759947591435) differs from the JSON (2.0, 4.634125821769666)",
       "perturbed_copy": "calc/figs_v1/checks/mutant_draw_fig1_middle_band.py",
       "expected_message": "draw_fig1: band: point",
       "caught": true
      },
      "middle_circles": {
       "perturbed_exit": 1,
       "perturbed_message": "draw_fig1: NNPDF4.0 points: point 0 drawn (2.0, 4.51702126947757) differs from the JSON (2.0, 4.5125087607168535)",
       "perturbed_copy": "calc/figs_v1/checks/mutant_draw_fig1_middle_circles.py",
       "expected_message": "draw_fig1: NNPDF4.0 points: point",
       "caught": true
      },
      "lower_bars": {
       "perturbed_exit": 1,
       "perturbed_message": "draw_fig1: scan range bars: bar 0 drawn at x = 1.4142135623730951 from 0.6948832680473694 to 0.9990256483723798 differs from the JSON (x = 1.4142135623730951, from 0.6948832680473694 to 0.9980276207516283)",
       "perturbed_copy": "calc/figs_v1/checks/mutant_draw_fig1_lower_bars.py",
       "expected_message": "draw_fig1: scan range bars: bar",
       "caught": true
      },
      "lower_bar_on_square": {
       "perturbed_exit": 1,
       "perturbed_message": "draw_fig1: nominal margin: the range bar at 10 GeV comes within -0.53 px of the hardq_steepg marker at 10 GeV, less than 1.5",
       "perturbed_copy": "calc/figs_v1/checks/mutant_draw_fig1_lower_bar_on_square.py",
       "expected_message": "draw_fig1: nominal margin: the range bar at 10 GeV comes within",
       "caught": true
      }
     }
    }
   },
   "clearance": {
    "ok": true,
    "detail": {
     "curve_gap_pt": 1.5769778864223865,
     "bottom_gap_pt": 1.4327999999999292,
     "minimum_pt": 1.062992125984252,
     "curve_gap_px": 2.225291017507145,
     "bottom_gap_px": 2.0218399999999,
     "ok": true
    }
   },
   "caption": {
    "ok": true,
    "detail": {
     "named": [
      "black",
      "blue",
      "dash-dotted",
      "dashed",
      "dotted",
      "hatched",
      "open",
      "red",
      "solid"
     ],
     "carried": [
      "black",
      "blue",
      "dash-dotted",
      "dashed",
      "dotted",
      "hatched",
      "open",
      "red",
      "solid"
     ],
     "missing": [],
     "extra": [],
     "banned_hits": []
    }
   }
  },
  "fig2_drift.pdf": {
   "fonts": {
    "ok": true,
    "detail": {
     "fonts": [
      "IJXXLR+Times-Roman",
      "MHVEPN+Times-Italic",
      "LEZMAE+Symbol"
     ],
     "bad": [],
     "symbol_admitted": [
      "LEZMAE+Symbol"
     ]
    }
   },
   "colors": {
    "ok": true,
    "detail": {
     "colors": [
      "black",
      "blue",
      "red",
      "white"
     ],
     "not_in_palette": [],
     "claimed_but_absent": []
    }
   },
   "creator": {
    "ok": true,
    "detail": {
     "creator": "ROOT Version 6.36.14"
    }
   },
   "text": {
    "ok": true,
    "detail": {
     "hits": [],
     "text": "d\u2329\u03be\u232a/d\u03c4 0 0.5 1 1.5 \u03b6 8 proton-like input steep input valence-like input 7 6 5 4 1 10 102 103 104 Q (GeV)"
    }
   },
   "render": {
    "ok": true,
    "detail": {
     "png": "calc/figs_v1/checks/renders/fig2_drift.png",
     "size_px": [
      880,
      696
     ],
     "ink_pixels_at_edge": 0
    }
   },
   "assert": {
    "ok": true,
    "detail": {
     "as_written_exit": 0,
     "perturbed_exit": 1,
     "perturbed_message": "draw_fig2: drift A: point 0 drawn (1.4142135623730951, 5.298024603721303) differs from the JSON (1.4142135623730951, 5.292731871849454)",
     "perturbed_copy": "calc/figs_v1/checks/mutant_draw_fig2.py"
    }
   },
   "caption": {
    "ok": true,
    "detail": {
     "named": [
      "black",
      "blue",
      "dash-dotted",
      "dashed",
      "dotted",
      "red",
      "solid"
     ],
     "carried": [
      "black",
      "blue",
      "dash-dotted",
      "dashed",
      "dotted",
      "red",
      "solid"
     ],
     "missing": [],
     "extra": [],
     "banned_hits": []
    }
   }
  },
  "fig3_hera_vf2.pdf": {
   "fonts": {
    "ok": true,
    "detail": {
     "fonts": [
      "DWGZOQ+Times-Roman",
      "XTVYHA+Times-Italic"
     ],
     "bad": [],
     "symbol_admitted": []
    }
   },
   "colors": {
    "ok": true,
    "detail": {
     "colors": [
      "black",
      "blue",
      "white"
     ],
     "not_in_palette": [],
     "claimed_but_absent": []
    }
   },
   "creator": {
    "ok": true,
    "detail": {
     "creator": "ROOT Version 6.36.14"
    }
   },
   "text": {
    "ok": true,
    "detail": {
     "hits": [],
     "text": "vF 2 0.09 0.08 0.07 0.06 0.05 0.04 0.03 0.02 0.01 0 10 102 103 Q2 (GeV2)"
    }
   },
   "render": {
    "ok": true,
    "detail": {
     "png": "calc/figs_v1/checks/renders/fig3_hera_vf2.png",
     "size_px": [
      880,
      667
     ],
     "ink_pixels_at_edge": 0
    }
   },
   "assert": {
    "ok": true,
    "detail": {
     "as_written_exit": 0,
     "perturbed_exit": 1,
     "perturbed_message": "draw_fig3: v on the data: point 0 drawn (14.0, 0.04796550511172986) differs from the JSON (14.0, 0.04791758752420566)",
     "perturbed_copy": "calc/figs_v1/checks/mutant_draw_fig3.py"
    }
   },
   "caption": {
    "ok": true,
    "detail": {
     "named": [
      "black",
      "blue",
      "full",
      "hatched",
      "open",
      "solid"
     ],
     "carried": [
      "black",
      "blue",
      "full",
      "hatched",
      "open",
      "solid"
     ],
     "missing": [],
     "extra": [],
     "banned_hits": []
    }
   }
  }
 },
 "must_fail": {
  "A15_fig1_kappaQ": {
   "fonts": false,
   "colors": false,
   "creator": false
  },
  "caption_with_green": false,
  "caption_with_colon": false,
  "clearance_A22_figure": false,
  "clearance_frame_raised_1pt": false,
  "green_control_base_passes": true
 }
}

==> anc/calc/figs_v1/checks/mutant_draw_fig1.py <==
"""The kappa figure (Fig. 2 of the paper, file fig1_kappa_bound.pdf): the full-range LO speed kappa against Q for
three inputs, the fitted NNLO windowed speed kappa_W in a pad of its own, and the lower bound as (B/kappa)^2 with the
range of (B/kappa)^2 over a family of 200 LO inputs.
Runs under PyROOT:  pyroot calc/figs_v1/draw_fig1.py

Reads JSON only:
  calc/figs_v1/fig1_lo_curves.json   kappa, B on 60 scales from Q0 = sqrt(2) GeV to 1e4 GeV (61 rows, the 1e4 GeV row appears twice, under the keys 10000.0 and 1e4), three inputs
  calc/figs_v1/fig1_band.json        CT18NNLO kappa on W with its 68 percent fit uncertainty, two pieces, and
                                     the NNPDF4.0 central values
  plan/novelty/inv_checks.json       A_kappa at n_f = 5 (nf5/A_kappa)
  plan/saturation/decision/d2_rows.json   corr^2 of the inputs hardq_steepg (10 GeV) and softq_hardg (2 GeV)
  plan/v1/clarity/calc/softq_q0.json      corr^2 of softq_hardg at Q0
  plan/A25/research/nearsat/ns_scan.json  (A25) corr^2 = (B/kappa)^2 of 200 LO inputs at Q0, 2, 10, 100 and 1e4 GeV,
                                          main numerical setting (MUT empty, M = 32 Talbot terms)

Three pads share the log Q axis (A25).  Upper pad: kappa of input A (black solid), the steep input (blue dashed), the
valence-like input (red dash-dotted); the large-zeta form A_kappa/sqrt(zeta) as a black dotted reference, drawn where
it lies inside the frame and evaluated on 400 scales uniform in log Q, so that its polygon follows the steep rise below
3 GeV; a legend in the empty upper right corner; zeta = ln[T(Q)/T(Q0)] on the upper edge.  Middle pad, with its own
y axis kappa_W: the CT18NNLO band (blue cross-hatched, with its central value as a blue solid line of the curve width)
and the NNPDF4.0 central values (open blue circles over white disks of their own size), with a legend naming the band
"CT18".  Lower pad: the squared ratio (B/kappa)^2 = corr(s, xi)^2 of the three inputs in the same styles, the two
additional admissible inputs of App. G as markers (hard quark with steep gluon at 10 GeV, open blue square; soft quark
with hard gluon at 2 GeV and at Q0, open red triangles), the range of (B/kappa)^2 over the 200 inputs of ns_scan.json
at each of its five scales as a thin black vertical bar from the minimum to the maximum with short horizontal caps
(TGraphAsymmErrors, end caps of gStyle end-error size CAP_PX = 2 px), a legend for the markers and the bars, and a black
dotted line at 1.  The bar of the scale 10 GeV is drawn at 12 GeV (BAR_SHIFT), since the open square at 10 GeV,
0.907, lies inside that range (0.882 to 0.990) and a bar at 10 GeV would run through it; the other four bars stand at
their scales, so that the start of the valence-like curve at Q0, 0.677, is seen below the range at Q0 (0.695 to
0.998).  The lower axis reaches below the smallest value, 0.660.  x axis log Q from XFRAMELO = 1.0 GeV, below Q0,
so that the marker at Q0 lies inside the frame and clear of the tick marks of the left frame line, to
XFRAME = 1.4e4 GeV, so that the NNPDF4.0 circle at the last data scale 1e4 GeV lies inside the frame and not on its
edge; the curves and the band end at 1e4 GeV, where the data end.  The only text inside the frames is the three
legends.
A20 (6 Oct 2026): the x-axis unit is written in parentheses. No plotted value changed.
A22 (8 Oct 2026, style only, no plotted value changed): a space on each side of the slash in the legend entry
A_kappa / sqrt(zeta), so that the subscript clears the root sign; the kappa title of the upper pad centered on its axis,
inside the height of the frame; the lower range padded by 0.30 of (1 - smallest value) in place of 0.15, so that the
triangle at 0.660 clears the bottom frame line; the lower y axis with divisions 505, so that it carries more than two
labels.
A23 (10 Oct 2026, style only, no plotted value changed): the red dash-dotted valence-like curve rises from 0.677 at Q0
to 0.961 at the next scale in one steep segment, which the default dash-dot pattern of ROOT (style 10, " 80 40 4 40")
drew as one dash and isolated dots, and the open triangle at Q0 (0.660) touched the start of that curve.  The curve is
now drawn in both pads with a shorter dash-dot pattern (style 11, VALENCE_DASH), the lower pad takes 0.42 of the
canvas height in place of 0.34 (the bottom margin of the lower pad and the top margin of the upper pad scaled so that
the bands under and above the frames keep their heights in pixels),
and the lower range is set from clearances in pixels: the triangle at Q0 clears the bottom frame line, the curve start
clears the triangle by TRI_CLEAR_PX.  The two estimates of this program are nominal design margins at the requested
canvas height H (the exported canvas is GetWh() = 632 px high, not 660), and the bottom one follows from the range
construction itself; the clearances of the exported strokes are measured by check_pdf_clearance.py inside
check_figs_v1.py (11 October 2026, after an independent check, B4).  The canvas size, and so the size of the figure in
the paper, is unchanged.
A24 (11 Oct 2026, style only, no plotted value changed): the upper legend is lowered so that its top lies
LEG_TICK_CLEAR below the ends of the zeta major ticks (the tick at zeta = 1.5 crossed the first label and the minor ticks
stood over its sample line), with its height unchanged; the zeta title stands on the baseline of the zeta tick labels at
the right end of the axis (rootfig_v1.zeta_top_axis), and no longer apart from the axis above the top-right corner.
A25 (12 Oct 2026; the upper pad had put the LO curves and the fitted NNLO windowed speeds on one axis):
the CT18 band, its central line and the NNPDF4.0 circles
move from the upper pad to a new middle pad with its own y axis kappa_W and its own legend; the upper legend keeps its
four entries at the A24 spacing; the lower pad gains the range bars of the 200-input scan.  The upper and lower pads
keep their A24 heights, margins and text sizes in pixels: the canvas grows by the height of the middle pad, MID_PX,
and every size is scaled with the A24 drawable height WH24 = GetWh() - MID_PX (632 px), so that the upper and lower
pads, their ranges and the clearances that check_pdf_clearance.py measures are unchanged.  The middle range is set
from clearances in drawable pixels: the lowest circle (1e4 GeV) and the end of the band clear the major x tick at 1e4
GeV on the bottom frame line, the band and the circle at 2 GeV clear the minor x tick at 2 GeV on the top frame line,
and no y label of the middle pad lies within LABEL_EDGE_PX of a frame edge.  The x ticks of the middle pad have the
pixel length of the other pads, and its y ticks that of the lower pad.  No plotted value of the A24 figure changed.
A28 (20 Oct 2026, finding F01 of an outside audit of A27): the curves join the rows of
fig1_lo_curves.json by straight segments in log Q, and with 45 rows the valence-like curve fell from Q0 to 1.765 GeV
in one segment that missed its initial transient (kappa 6.39 drawn at 1.5 GeV against 5.86 computed, and the
drawn deficit 1 - (B/kappa)^2 halved at Q^2 = 2.57 GeV^2 against 2.18 in the text).  fig1_lo_curves.py now adds 11
scales between Q0 and 1.765 GeV and 5 midpoints of the next grid intervals, 61 rows per input.
The range bars of the lower pad are now drawn after the curves and before the markers, because the valence-like
curve, which now rises along the bar at Q0, hid that bar up to (B/kappa)^2 of about 0.75.

A31 (27 Oct 2026, style only, no plotted value changed): every text is set in canvas pixels of em (TXT_PX, through
rootfig_v1.text_size), so that at the Physical Review column width of 8.6 cm the smallest capital letters and numerals,
the index W of kappa_W, the 2 of (B/kappa)^2 and the exponents of the log-axis labels included, are at least 2 mm
high.  The left margin is 0.17 (0.15 until A30), the middle pad is MID_PX = 195 drawable pixels high (145), so that its
y labels stand 38 pixels apart, and the band under the lower frame is BOT_EXTRA_PX = 17 pixels higher, for the larger
x labels and x title; the canvas grows by 67 pixels.  The upper pad and the lower frame keep their A30 heights in
pixels, so that the upper and lower ranges, the nominal margins and the clearances that check_pdf_clearance.py measures
are those of A30; the range of the middle pad follows from its clearances in pixels, as in A25.  The x ticks keep their
A30 length of 10.13 drawable pixels in every pad (ROOT draws an x tick of length t (1 - left - right margin) times the
pad height), and the y ticks of the lower pad their 13.1 pixels.  The legends keep their places, with boxes set for the
larger text; the lower legend, whose entries are the longest, is set at 28 pixels so that its markers stand clear of
the open square and the range bar at 10 and 12 GeV.

Exits 1 if a drawn graph or bar differs from the JSON.  Writes calc/figs_v1/raw/fig1_kappa_bound.pdf and
calc/figs_v1/fig1_plotted.json.
"""
import hashlib
import itertools
import json
import math
import os
import sys

import numpy as np

HERE = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))
TREE = os.path.normpath(os.path.join(HERE, '..', '..'))
sys.path.insert(0, HERE)
import rootfig_v1 as v1  # noqa: E402
from rootfig_v1 import rf, ROOT  # noqa: E402

PROG = 'draw_fig1'
NAME = 'fig1_kappa_bound.pdf'
W, H24 = 600, 660                   # canvas width, and the A24 canvas height that sets the two outer pads
MID_PX = 195                        # A25: height of the middle pad in drawable pixels; the canvas grows by as much
                                    # (A31: 145 until A30)
BOT_EXTRA_PX = 17                   # A31: added to the band under the lower frame, for the larger x labels and title
H = H24 + MID_PX + BOT_EXTRA_PX
SPLIT = 0.42                        # height of the lower pad in units of the A24 canvas height (A23: 0.34)
DN_BOTTOM = 0.33 * 0.34 / SPLIT     # A23: the band under the lower frame keeps its A22 height in pixels
UP_TOP = 0.13 * 0.66 / (1 - SPLIT)  # A23: so does the band above the upper frame, which holds the zeta axis
LEFT, RIGHT = 0.17, 0.04            # A31: margins of the three pads (left 0.15 until A30)
TXT_PX = dict(label=33, title=36, legend_upper=33, legend_middle=33, legend_lower=28, zeta_label=33,
              zeta_title=36)       # A31: em in canvas pixels; an index is printed at 1/1.5 of its base (22 and 24 px)
VALENCE_STYLE, VALENCE_DASH = 11, ' 40 16 6 16'   # A23: ROOT style 10 is " 80 40 4 40"
TRI_SIZE = 1.3                      # open triangles of the soft-quark, hard-gluon input (marker size, 8 px per unit)
TRI_CLEAR_PX = 1.5                  # least clearance, canvas pixels (about 1 pt), between a triangle and a curve or frame line
CIRC_SIZE, SQ_SIZE = 1.1, 1.2       # marker sizes of the NNPDF4.0 circles and of the open square
STROKE_PX = 1.06                    # stroke of a marker or a bar of line width 1 (0.75 pt) in drawable pixels
XTICK_PX = 10.13                    # major x tick of every pad in drawable pixels (7.18 pt on the A24 PDF); minor = half
LABEL_EDGE_PX = 12.0                # A25: least distance from a y label of the middle pad to a frame edge
BAR_CLEAR_PX = 1.5                  # A25: least clearance between a range bar and a marker
BAR_SHIFT = {'10': 1.2}             # A25: the 10 GeV range is drawn at 12 GeV, beside the open square at 10 GeV
CAP_PX = 2                          # A25: half-length of the bar caps in pixels (ROOT's default end-error size); with
                                    # rf.style's 3 px the caps of the bar at Q0 came within 1.4 px of the major ticks
                                    # at 0.7 and 1 on the left frame line
SCAN_SCALES = ['Q0', '2', '10', '100', '1e4']
SCAN_PATH = 'plan/A25/research/nearsat/ns_scan.json'

lo = json.load(open(os.path.join(HERE, 'fig1_lo_curves.json')))
band = json.load(open(os.path.join(HERE, 'fig1_band.json')))
inv = json.load(open(os.path.join(TREE, 'plan', 'novelty', 'inv_checks.json')))
d2 = json.load(open(os.path.join(TREE, 'plan', 'saturation', 'decision', 'd2_rows.json')))
sq0 = json.load(open(os.path.join(TREE, 'plan', 'v1', 'clarity', 'calc', 'softq_q0.json')))
scan_raw = open(os.path.join(TREE, *SCAN_PATH.split('/')), 'rb').read()
scan = json.loads(scan_raw)
if sq0['checks_failed']:
    v1.fail(PROG, 'softq_q0.json carries failed checks')
if lo['failures'] or band['failures']:
    v1.fail(PROG, 'an input JSON carries failures')
LAM, Q0SQ = lo['setting']['Lambda_GeV'], lo['setting']['Q0sq_GeV2']
if (LAM, Q0SQ) != (band['Lambda'], band['Q0sq']):
    v1.fail(PROG, 'Lambda or Q0^2 differ between the LO curves and the band')
AK = float(inv['nf5']['A_kappa'])
XMIN, XMAX = math.sqrt(Q0SQ), 1e4
XFRAME = 1.4e4                      # frame edge; data end at XMAX
XFRAMELO = 1.0                      # left frame edge, below Q0 = sqrt(2) GeV, so that the marker at Q0 is inside and clear
                                    # of the tick marks (at 1.15 GeV the open triangle at Q0 touched the minor tick at
                                    # 0.65 on the left frame line)

cur = {}
for name in ('A', 'steep', 'valence'):
    rows = lo['curves'][name]
    cur[name] = dict(Q=np.array([r['Q'] for r in rows]), kappa=np.array([r['kappa'] for r in rows]),
                     ratio=np.array([(r['B'] / r['kappa']) ** 2 for r in rows]),
                     zeta=np.array([r['zeta'] for r in rows]))
    if abs(cur[name]['Q'][0] - XMIN) > 1e-12 or abs(cur[name]['Q'][-1] - XMAX) > 1e-9:
        v1.fail(PROG, f'{name}: the curve does not span Q0 to 1e4 GeV')
    zz = np.array([v1.zeta_of_Q(q, LAM, Q0SQ) for q in cur[name]['Q']])
    if np.max(np.abs(zz - cur[name]['zeta'])) > 1e-12:
        v1.fail(PROG, f'{name}: stored zeta differs from ln[T(Q)/T(Q0)]')

pieces = []
for p in band['band_pieces']:
    q = np.array([r['Q'] for r in p['rows']])
    pieces.append(dict(Q=q, lower=np.array([r['lower'] for r in p['rows']]),
                       upper=np.array([r['upper'] for r in p['rows']]),
                       central=np.array([r['kappa'] for r in p['rows']])))
# the additional admissible inputs (App. G): (Q, corr^2)
_r10 = [r for r in d2 if r['input'] == 'hardq_steepg' and r['Q'] == '10' and r['nf'] == 5]
_r2 = [r for r in d2 if r['input'] == 'softq_hardg' and r['Q'] == '2' and r['nf'] == 5]
if len(_r10) != 1 or len(_r2) != 1:
    v1.fail(PROG, 'd2_rows.json does not hold exactly one row per additional input')
mk_hq = dict(Q=np.array([10.0]), c2=np.array([_r10[0]['corr2']]))
mk_sq = dict(Q=np.array([XMIN, 2.0]), c2=np.array([sq0['softq_hardg']['corr2'], _r2[0]['corr2']]))
pts_Q = np.array([p['Q'] for p in band['nnpdf40_points']])
pts_K = np.array([p['kappa'] for p in band['nnpdf40_points']])

# A25: the range of (B/kappa)^2 over the 200 inputs of the scan, per scale.  Only the main run is accepted (MUT empty,
# M = 32), with no failed check; each scale must hold the 200 inputs of the full factorial grid once each; the minimum
# and maximum over the rows must equal the per-scale minimum and maximum the scan itself stores; and the scan's tau of
# each scale must equal 6 zeta/23 at the Q of this figure (Lambda and Q0 of fig1_lo_curves.json), so that the bars
# stand at the scales the scan computed.
if scan.get('program') != 'ns_scan.py' or scan.get('MUT') != '' or scan.get('M') != 32:
    v1.fail(PROG, 'ns_scan.json is not the main run of ns_scan.py (MUT empty, M = 32)')
if scan['checks_failed'] or any(r['fails'] for r in scan['rows']):
    v1.fail(PROG, 'ns_scan.json carries failed checks')
if scan['scales'] != SCAN_SCALES:
    v1.fail(PROG, f'ns_scan.json scales {scan["scales"]} differ from {SCAN_SCALES}')
_keys = ('a_q', 'b_q', 'a_g', 'b_g', 'f_q')
_grid = set(itertools.product(*(scan['grid'][k] for k in _keys)))
if len(_grid) != 200:
    v1.fail(PROG, f'the scan grid holds {len(_grid)} inputs, not 200')
scan_bar = dict(Q=[], lo=[], hi=[], x=[])
for s in SCAN_SCALES:
    rows = [r for r in scan['rows'] if r['Q'] == s]
    combos = [tuple(r[k] for k in _keys) for r in rows]
    if len(rows) != 200 or len(set(combos)) != 200 or set(combos) != _grid \
            or sorted(r['idx'] for r in rows) != list(range(200)):
        v1.fail(PROG, f'scan scale {s}: the rows are not the 200 inputs of the grid once each')
    c2 = [r['corr2'] for r in rows]
    if min(c2) != scan['per_scale'][s]['min'] or max(c2) != scan['per_scale'][s]['max']:
        v1.fail(PROG, f'scan scale {s}: the row minimum or maximum differs from per_scale')
    qs = XMIN if s == 'Q0' else float(s)
    if abs(scan['tau'][s] - 6.0 / 23.0 * v1.zeta_of_Q(qs, LAM, Q0SQ)) > 1e-12:
        v1.fail(PROG, f'scan scale {s}: tau of the scan differs from 6 zeta/23 at Q = {qs} GeV')
    scan_bar['Q'].append(qs)
    scan_bar['lo'].append(min(c2))
    scan_bar['hi'].append(max(c2))
    scan_bar['x'].append(qs * BAR_SHIFT.get(s, 1.0))
bar_x, bar_lo, bar_hi = (np.array(scan_bar[k]) for k in ('x', 'lo', 'hi'))
# the bar is drawn about its midpoint; the end y -/+ e is then the JSON value with no rounding (y and each end lie
# within a factor 2 of each other, so by Sterbenz's lemma both differences carry no rounding error), and check_bars
# compares it with no tolerance
bar_mid = 0.5 * (bar_lo + bar_hi)

# y range of the upper pad from the LO curves (A24 took the band and the circles as well; they lie inside the range
# of the curves, so the range is unchanged); the reference is clipped to it
allk = np.concatenate([c['kappa'] for c in cur.values()])
pad_y = 0.07 * (allk.max() - allk.min())
YMIN, YMAX = allk.min() - pad_y, allk.max() + pad_y
# the reference A_kappa/sqrt(zeta) on the dense grid of the curves, from the first scale where it is below YMAX
qa = np.exp(np.linspace(math.log(XMIN), math.log(XMAX), 401))[1:]
ka = AK / np.sqrt(np.array([v1.zeta_of_Q(q, LAM, Q0SQ) for q in qa]))
keep = ka <= YMAX
qa, ka = qa[keep], ka[keep]
allr = np.concatenate([c['ratio'] for c in cur.values()] + [mk_hq['c2'], mk_sq['c2']])
# A23: the lower range from clearances in canvas pixels.  FH is the height of the lower frame; a marker of size m spans
# 4 m px each side of its centre; the stroke and the miter at the apex add about 1 px, the curve half its width.
# A25: FH is taken at the A24 canvas height H24, the lower pad keeping its A24 height in pixels.
FH = H24 * SPLIT * (1.0 - DN_BOTTOM)
TRI_HALF = 4.0 * TRI_SIZE
CB = TRI_HALF + 1.0 + 2 * TRI_CLEAR_PX      # below the lowest marker centre, to the bottom frame line
CT = 14.0                                   # above the unit line, to the top frame line
RSPAN = (1.0 - allr.min()) / (1.0 - (CB + CT) / FH)
RMIN, RMAX = allr.min() - CB * RSPAN / FH, 1.0 + CT * RSPAN / FH
PX = FH / (RMAX - RMIN)                     # canvas pixels per unit of (B/kappa)^2

# A25: the range of the middle pad from clearances in drawable pixels (the middle pad is MID_PX high and has no top or
# bottom margin).  Bottom: the lowest circle clears the major x tick at its scale (1e4 GeV) by BAR_CLEAR_PX, and so does
# the lower end of the band, which ends at that tick.  Top: the upper end of the band at 2 GeV clears the minor tick at
# 2 GeV, and so does the circle there.  Solved by iteration; the map contracts since the clearances sum to less than
# MID_PX.
CIRC_R = 4.0 * CIRC_SIZE + STROKE_PX / 2
band_lo = min(p['lower'].min() for p in pieces)
band_hi = max(p['upper'].max() for p in pieces)
need_lo = [(pts_K.min(), XTICK_PX + CIRC_R + BAR_CLEAR_PX), (band_lo, XTICK_PX + BAR_CLEAR_PX)]
need_hi = [(band_hi, XTICK_PX / 2 + BAR_CLEAR_PX), (pts_K.max(), XTICK_PX / 2 + CIRC_R + BAR_CLEAR_PX)]
MYMIN, MYMAX = band_lo, band_hi
for _ in range(200):
    _span = MYMAX - MYMIN
    MYMIN, MYMAX = (min(v - cl * _span / MID_PX for v, cl in need_lo), max(v + cl * _span / MID_PX for v, cl in need_hi))
if abs((MYMAX - MYMIN) - _span) > 1e-12:
    v1.fail(PROG, 'the range of the middle pad did not converge')
MPX = MID_PX / (MYMAX - MYMIN)              # drawable pixels per unit of kappa_W
MID_STEP = 0.5                              # label step that ROOT takes for this range with divisions 506 (labels 2.5 to
                                            # 4.5 in the text of the PDF of 12 October 2026; 505 gave 3 and 4 only)
_labels = [k * MID_STEP for k in range(math.ceil(MYMIN / MID_STEP - 1e-9), math.floor(MYMAX / MID_STEP + 1e-9) + 1)]
if len(_labels) < 3 or min(min(t - MYMIN, MYMAX - t) * MPX for t in _labels) < LABEL_EDGE_PX:
    v1.fail(PROG, f'middle pad: the y labels {_labels} need three labels at least {LABEL_EDGE_PX} px from the edges')

YOFF = 0.733                        # y-title offset of the upper pad (A31: 0.95 until A30); the other pads scale it by
                                    # their heights
rf.style()
ROOT.gStyle.SetLineStyleString(VALENCE_STYLE, VALENCE_DASH)
ROOT.gStyle.SetEndErrorSize(CAP_PX)   # A25: caps of the range bars (rf.style sets 3 px)
c = ROOT.TCanvas('c', '', W, H)
WH = c.GetWh()
CW = c.GetWw()
WH24 = WH - MID_PX - BOT_EXTRA_PX           # the A24 drawable height (632 px), the unit of the A24 sizes
UP_PX = (1 - SPLIT) * WH24                  # A31: pad heights in drawable pixels; the upper pad as in A24
DN_PX = SPLIT * WH24 + BOT_EXTRA_PX         # the lower pad: the A24 pad and the extra band under its frame
DN_MARGIN = (DN_BOTTOM * SPLIT * WH24 + BOT_EXTRA_PX) / DN_PX   # its bottom margin; the frame keeps its A24 pixels
hu, hm, hd = UP_PX / WH24, MID_PX / WH24, DN_PX / WH24   # pad heights in units of WH24
Y_DN = DN_PX / WH                           # top of the lower pad, in canvas NDC
Y_MID = (DN_PX + MID_PX) / WH               # top of the middle pad


def tsz(pad_px, key):
    """A31: the ROOT text size that prints TXT_PX[key] pixels of em in a pad pad_px drawable pixels high."""
    return v1.text_size(CW, pad_px, TXT_PX[key])


def xtick(pad_px):
    """A31: the tick length that draws the major x ticks at their A30 length, 0.03 x 0.66 x 0.81 x WH24 = 10.13
    drawable pixels, in a pad pad_px pixels high (an x tick of length t is t (1 - LEFT - RIGHT) pad_px long)."""
    return 0.03 * 0.66 * 0.81 * WH24 / ((1 - LEFT - RIGHT) * pad_px)


up = ROOT.TPad('up', '', 0, Y_MID, 1, 1)
mid = ROOT.TPad('mid', '', 0, Y_DN, 1, Y_MID)
dn = ROOT.TPad('dn', '', 0, 0, 1, Y_DN)
for p in (up, mid, dn):
    p.SetLeftMargin(LEFT)
    p.SetRightMargin(RIGHT)
    p.SetFillStyle(4000)
up.SetTopMargin(UP_TOP)
up.SetBottomMargin(0.0)
mid.SetTopMargin(0.0)
mid.SetBottomMargin(0.0)
dn.SetTopMargin(0.0)
dn.SetBottomMargin(DN_MARGIN)
up.SetTickx(0)
up.SetTicky(1)
for p in (mid, dn):
    p.SetTickx(1)
    p.SetTicky(1)
c.cd()
up.Draw()
mid.Draw()
dn.Draw()

fu = rf.frame(up, XFRAMELO, XFRAME, YMIN, YMAX, '', '#kappa', label_size=tsz(UP_PX, 'label'),
              title_size=tsz(UP_PX, 'title'), yoffset=YOFF, logx=True)
fu.GetXaxis().SetLabelSize(0)
fu.GetYaxis().CenterTitle(True)        # A22: end-aligned, the kappa title stood above the frame
fu.GetXaxis().SetTickLength(xtick(UP_PX))

graphs = []
curve_g = {}
for name in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[name]
    sty = VALENCE_STYLE if name == 'valence' else sty
    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['kappa'] * 1.001)
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, cur[name]['Q'], cur[name]['kappa'], f'kappa {name}')
    graphs.append(g)
    curve_g[name] = g

g_ref = ROOT.TGraph(len(qa), qa, ka)
g_ref.SetLineColor(v1.REF_STYLE[0])
g_ref.SetLineStyle(v1.REF_STYLE[1])
g_ref.SetLineWidth(rf.LINE_WIDTH)
g_ref.Draw('L same')
v1.check_graph(PROG, g_ref, qa, ka, 'A_kappa/sqrt(zeta)')

# A24: the legend top sits LEG_TICK_CLEAR below the ends of the zeta major ticks on the upper frame edge (A23: its top
# at 0.85, at the frame edge, so that the major tick at zeta = 1.5 crossed the label "proton-like input" and the minor
# ticks stood over its sample line).  A25: four entries at the A24 spacing of 0.35/6 per entry.
LEG_TICK_CLEAR = 0.012
LEG_ENTRY = 40.0 / UP_PX            # A31: 40 drawable pixels per entry for the text of 33 pixels (A24: 0.35/6 of the pad)
_tick_end = (1 - up.GetTopMargin()) - 0.03 / hu * 0.66 * (1 - up.GetTopMargin() - up.GetBottomMargin())
LEG_Y2 = _tick_end - LEG_TICK_CLEAR
leg = ROOT.TLegend(0.358, LEG_Y2 - 4 * LEG_ENTRY, 0.93, LEG_Y2)   # A31: (0.50, 0.95) in x until A30
leg.SetBorderSize(0)
leg.SetFillStyle(0)
leg.SetTextFont(rf.FONT)
leg.SetTextSize(tsz(UP_PX, 'legend_upper'))
_lab = {'A': 'proton-like input', 'steep': 'steep input', 'valence': 'valence-like input'}
for name in ('A', 'steep', 'valence'):
    leg.AddEntry(curve_g[name], _lab[name], 'l')
leg.AddEntry(g_ref, '#it{A}_{#kappa} / #sqrt{#zeta}', 'l')   # A22: spaces keep the subscript off the root sign
leg.Draw()
up.RedrawAxis()
placed = v1.zeta_top_axis(up, XFRAMELO, XFRAME, LAM, Q0SQ, majors=[0, 0.5, 1.0, 1.5], minor_step=0.1,
                          label_size=tsz(UP_PX, 'zeta_label'), title='#zeta', title_size=tsz(UP_PX, 'zeta_title'),
                          tick_frac=0.03 / hu * 0.66 * (1 - up.GetTopMargin()) / (1 - up.GetTopMargin()))

# A25: the middle pad, kappa_W of the fits.  The band, its central line and the NNPDF4.0 circles keep their A24 styles
# and drawing order (band, central line, white disks, circles).
fm = rf.frame(mid, XFRAMELO, XFRAME, MYMIN, MYMAX, '', '#kappa_{W}', label_size=tsz(MID_PX, 'label'),
              title_size=tsz(MID_PX, 'title'), yoffset=YOFF * hm / hu, logx=True)
fm.GetXaxis().SetLabelSize(0)
fm.GetXaxis().SetTickLength(xtick(MID_PX))
fm.GetYaxis().CenterTitle(True)
fm.GetYaxis().SetNdivisions(506)       # labels 2.5 to 4.5 every 0.5 (505 printed 3 and 4 only)
fm.GetYaxis().SetTickLength(0.03 * (1 - DN_BOTTOM))   # the y ticks of the lower pad, in pixels
band_g = []
for p in pieces:
    n = len(p['Q'])
    xs = np.concatenate([p['Q'], p['Q'][::-1]])
    ys = np.concatenate([p['upper'], p['lower'][::-1]])
    g = ROOT.TGraph(2 * n, xs, ys)
    g.SetFillColor(rf.BLUE)
    g.SetFillStyle(3244)            # cross-hatch at spacing 2, so that the central line shows through (3144, spacing 1, hid it)
    g.SetLineColor(rf.BLUE)
    g.SetLineWidth(0)
    g.Draw('F same')
    v1.check_graph(PROG, g, xs, ys, 'band')
    graphs.append(g)
    band_g.append(g)
    gc = ROOT.TGraph(n, p['Q'], p['central'])
    gc.SetLineColor(rf.BLUE)
    gc.SetLineStyle(1)
    gc.SetLineWidth(rf.LINE_WIDTH)
    gc.Draw('L same')
    v1.check_graph(PROG, gc, p['Q'], p['central'], 'band central value')
    graphs.append(gc)
g_band_leg = band_g[0]

# a white disk of the same size under each open circle keeps the lines drawn before out of the circle
g_pts_bg = ROOT.TGraph(len(pts_Q), pts_Q, pts_K)
g_pts_bg.SetMarkerStyle(20)
g_pts_bg.SetMarkerSize(CIRC_SIZE)
g_pts_bg.SetMarkerColor(ROOT.kWhite)
g_pts_bg.Draw('P same')
v1.check_graph(PROG, g_pts_bg, pts_Q, pts_K, 'NNPDF4.0 point backgrounds')
g_pts = ROOT.TGraph(len(pts_Q), pts_Q, pts_K)
g_pts.SetMarkerStyle(24)
g_pts.SetMarkerSize(CIRC_SIZE)
g_pts.SetMarkerColor(rf.BLUE)
g_pts.SetLineWidth(2)
g_pts.Draw('P same')
v1.check_graph(PROG, g_pts, pts_Q, pts_K, 'NNPDF4.0 points')
# the legend in the empty upper right of the middle pad, above the band and the circles beyond 27 GeV (A31; beyond
# 60 GeV until A30)
MID_LEG = (0.443, 0.52, 0.95, 0.93)  # A31: (0.50, 0.50, 0.95, 0.86) until A30
legm = ROOT.TLegend(*MID_LEG)
legm.SetBorderSize(0)
legm.SetFillStyle(0)
legm.SetTextFont(rf.FONT)
legm.SetTextSize(tsz(MID_PX, 'legend_middle'))
g_band_leg.SetLineColor(rf.BLUE)
legm.AddEntry(g_band_leg, 'CT18 #kappa_{W} band', 'f')
legm.AddEntry(g_pts, 'NNPDF4.0 #kappa_{W}', 'p')
legm.Draw()
mid.RedrawAxis()

fd = rf.frame(dn, XFRAMELO, XFRAME, RMIN, RMAX, '#it{Q}  (GeV)', '(#it{B}/#kappa)^{2}', label_size=tsz(DN_PX, 'label'),
              title_size=tsz(DN_PX, 'title'), xoffset=1.05, yoffset=YOFF * hd / hu, logx=True)
fd.GetYaxis().SetNdivisions(505)       # A22: 504 printed two labels only
fd.GetXaxis().SetTickLength(xtick(DN_PX))
fd.GetYaxis().SetTickLength(0.03 * (1 - DN_BOTTOM) / (1 - DN_MARGIN))   # A31: the A30 y ticks of the lower pad, 13.1 px
one = ROOT.TLine(XFRAMELO, 1.0, XFRAME, 1.0)
one.SetLineColor(v1.REF_STYLE[0])
one.SetLineStyle(v1.REF_STYLE[1])
one.SetLineWidth(rf.LINE_WIDTH)
one.Draw()
for name in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[name]
    sty = VALENCE_STYLE if name == 'valence' else sty
    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['ratio'])
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, cur[name]['Q'], cur[name]['ratio'], f'(B/kappa)^2 {name}')
    graphs.append(g)
# A25: the range bars of the scan.  A28: drawn after the curves and before the markers; with the scales added near Q0
# the valence-like curve rises along the bar at Q0 and, drawn over it, hid the bar up to (B/kappa)^2 of about 0.75
g_bar = ROOT.TGraphAsymmErrors(len(bar_x), bar_x, bar_mid, np.zeros(len(bar_x)), np.zeros(len(bar_x)),
                               bar_mid - bar_lo, bar_hi - bar_mid)
g_bar.SetLineColor(rf.BLACK)
g_bar.SetLineWidth(1)
g_bar.SetMarkerColor(rf.BLACK)
g_bar.SetMarkerStyle(1)
g_bar.SetMarkerSize(0)       # no gap in the bar at its midpoint
g_bar.Draw('0')                # error bars and caps only: with 'P' ROOT paints marker style 1 as a short stroke at
                               # the midpoint, and with no option it joins the midpoints by a line
v1.check_bars(PROG, g_bar, bar_x, bar_lo, bar_hi, 'scan range bars')
g_hq = ROOT.TGraph(1, mk_hq['Q'], mk_hq['c2'])
g_hq.SetMarkerStyle(25)
g_hq.SetMarkerSize(SQ_SIZE)
g_hq.SetMarkerColor(rf.BLUE)
g_hq.Draw('P same')
v1.check_graph(PROG, g_hq, mk_hq['Q'], mk_hq['c2'], 'hardq_steepg marker')
g_sq = ROOT.TGraph(2, mk_sq['Q'], mk_sq['c2'])
g_sq.SetMarkerStyle(26)
g_sq.SetMarkerSize(TRI_SIZE)
g_sq.SetMarkerColor(rf.RED)
g_sq.Draw('P same')
v1.check_graph(PROG, g_sq, mk_sq['Q'], mk_sq['c2'], 'softq_hardg markers')
# A25: three entries (A24: two in 0.55 to 0.95 by 0.40 to 0.72); the box ends below the bar at 100 GeV
legd = ROOT.TLegend(0.414, DN_MARGIN + 12.0 / DN_PX, 0.955, DN_MARGIN + 114.0 / DN_PX)   # A31: (0.55, 0.31, 0.95,
                                    # 0.75) until A30; 3 entries of 34 px from 12 px above the frame line
legd.SetMargin(0.10)                # A31: the marker column (TLegend default 0.25) narrowed for the longer text
legd.SetBorderSize(0)
legd.SetFillStyle(0)
legd.SetTextFont(rf.FONT)
legd.SetTextSize(tsz(DN_PX, 'legend_lower'))
legd.AddEntry(g_hq, 'hard quark, steep gluon', 'p')
legd.AddEntry(g_sq, 'soft quark, hard gluon', 'p')
legd.AddEntry(g_bar, 'range over 200 inputs', 'e')
legd.Draw()
dn.RedrawAxis()

inside = (all(YMIN < k < YMAX for c_ in cur.values() for k in c_['kappa'])
          and all(MYMIN < k < MYMAX for k in pts_K) and MYMIN < band_lo and band_hi < MYMAX
          and all(RMIN < r < RMAX for r in allr) and all(RMIN < r < RMAX for r in np.concatenate([bar_lo, bar_hi])))
if not inside:
    v1.fail(PROG, 'a curve, point or bar lies outside its frame')
# the NNPDF4.0 circle at the last data scale must lie inside the frame by more than the marker radius (~5 px)
frame_px = W * (1 - up.GetLeftMargin() - up.GetRightMargin())


def xpx(q):
    """Nominal distance in canvas pixels from the left frame line to the scale q."""
    return frame_px * (math.log10(q) - math.log10(XFRAMELO)) / (math.log10(XFRAME) - math.log10(XFRAMELO))


gap_px = xpx(XFRAME) - xpx(pts_Q.max())
gap_lo_px = xpx(XMIN)
# the open triangle at Q0 (size 1.3, half-width 5.5 px) must clear the minor tick of the left frame line
# (6.0 px with the line, measured on a render at 600 dpi) by at least 1 pt (1.4 px): 16 px with rounding margin.
if gap_lo_px < 16:
    v1.fail(PROG, f'the marker at Q0 lies {gap_lo_px:.1f} px from the left frame edge, less than 16 px')
# A23: nominal design margins, at the requested canvas height H24 and not the drawable height, for the start of the
# valence-like curve at Q0 over the apex of the open triangle, and for the triangle over the bottom frame line (the
# second is implied by the range construction, >= 2 TRI_CLEAR_PX).  They guard the range construction only; the
# exported strokes are checked by check_pdf_clearance.py in check_figs_v1.py (11 October 2026).
tri_gap_px = (cur['valence']['ratio'][0] - mk_sq['c2'][0]) * PX - TRI_HALF - 1.0 - rf.LINE_WIDTH / 2.0
tri_floor_px = (mk_sq['c2'].min() - RMIN) * PX - TRI_HALF - 1.0
if abs(cur['valence']['Q'][0] - mk_sq['Q'][0]) > 1e-12:
    v1.fail(PROG, 'the triangle and the valence-like curve no longer share the scale Q0')
if tri_gap_px < TRI_CLEAR_PX:
    v1.fail(PROG, f'nominal margin: the valence-like curve at Q0 clears the open triangle by {tri_gap_px:.2f} px, less than {TRI_CLEAR_PX}')
if tri_floor_px < TRI_CLEAR_PX:
    v1.fail(PROG, f'nominal margin: the open triangle at Q0 clears the bottom frame line by {tri_floor_px:.2f} px, less than {TRI_CLEAR_PX}')
if gap_px < 8:
    v1.fail(PROG, f'the NNPDF4.0 circle at {pts_Q.max():g} GeV lies {gap_px:.1f} px from the right frame edge')
# A25: nominal clearances of the range bars from the markers.  A bar is three segments: the vertical line from the
# minimum to the maximum and a cap of gStyle end-error size (CAP_PX) each side of it at both ends.  A marker is taken as
# a square box of its half-width with its stroke (and, for the triangle, the miter of its apex).  The distance from
# the box to every segment, less half the bar stroke, must be at least BAR_CLEAR_PX.
if ROOT.gStyle.GetEndErrorSize() != CAP_PX:
    v1.fail(PROG, 'the end-error size of gStyle is not CAP_PX')


def box_to_segment(x0, y0, half, xa, ya, xb, yb):
    """Distance in pixels from the box |x - x0|, |y - y0| <= half to the axis-parallel segment (xa, ya)-(xb, yb)."""
    dxs = max(min(xa, xb) - (x0 + half), (x0 - half) - max(xa, xb), 0.0)
    dys = max(min(ya, yb) - (y0 + half), (y0 - half) - max(ya, yb), 0.0)
    return math.hypot(dxs, dys)


bar_clear = []
for name, mk, half in (('hardq_steepg', mk_hq, 4.0 * SQ_SIZE + STROKE_PX / 2),
                       ('softq_hardg', mk_sq, TRI_HALF + 1.0 + STROKE_PX / 2)):
    for qm, ym in zip(mk['Q'], mk['c2']):
        x0, y0 = xpx(qm), (ym - RMIN) * PX
        for xb, yl, yh in zip(bar_x, bar_lo, bar_hi):
            xc, ylp, yhp = xpx(xb), (yl - RMIN) * PX, (yh - RMIN) * PX
            dist = min(box_to_segment(x0, y0, half, xc, ylp, xc, yhp),
                       box_to_segment(x0, y0, half, xc - CAP_PX, ylp, xc + CAP_PX, ylp),
                       box_to_segment(x0, y0, half, xc - CAP_PX, yhp, xc + CAP_PX, yhp)) - STROKE_PX / 2
            bar_clear.append(dict(marker=name, Q_marker=float(qm), x_bar=float(xb), clearance_px=dist))
            if dist < BAR_CLEAR_PX:
                v1.fail(PROG, f'nominal margin: the range bar at {xb:g} GeV comes within {dist:.2f} px of the '
                              f'{name} marker at {qm:g} GeV, less than {BAR_CLEAR_PX}')
v1.save(c, NAME)

json.dump(dict(program='calc/figs_v1/draw_fig1.py', output=f'paper/figures/v1/{NAME}',
               root_version=ROOT.gROOT.GetVersion(),
               inputs=['calc/figs_v1/fig1_lo_curves.json', 'calc/figs_v1/fig1_band.json',
                       'plan/novelty/inv_checks.json', 'plan/saturation/decision/d2_rows.json',
                       'plan/v1/clarity/calc/softq_q0.json', SCAN_PATH],
               canvas_px=[W, H], drawable_px=[c.GetWw(), WH], a24_drawable_height_px=WH24,
               x_range_GeV=[XFRAMELO, XFRAME], data_range_GeV=[XMIN, XMAX], log_x=True,
               circle_gap_to_right_edge_px=gap_px, marker_gap_to_left_edge_px=gap_lo_px, y_range_upper=[YMIN, YMAX],
               y_range_middle=[MYMIN, MYMAX], y_range_lower=[RMIN, RMAX],
               pads=dict(upper=dict(ndc=[Y_MID, 1.0], height_px=WH - Y_MID * WH, top_margin=UP_TOP, bottom_margin=0.0),
                         middle=dict(ndc=[Y_DN, Y_MID], height_px=MID_PX, top_margin=0.0, bottom_margin=0.0,
                                     quantity='kappa_W', y_label_step=MID_STEP, y_labels=_labels,
                                     px_per_unit=MPX, clearances_px=dict(lowest_circle_centre=need_lo[0][1],
                                                                         band_lower_end=need_lo[1][1],
                                                                         band_upper_end=need_hi[0][1],
                                                                         circle_at_2_GeV_centre=need_hi[1][1])),
                         lower=dict(ndc=[0.0, Y_DN], height_px=Y_DN * WH, top_margin=0.0, bottom_margin=DN_MARGIN)),
               lower_bottom_margin=DN_MARGIN, upper_top_margin=UP_TOP,
               margins_left_right=[LEFT, RIGHT], bottom_band_extra_px=BOT_EXTRA_PX, text_em_px=TXT_PX,
               valence_dash=dict(root_style=VALENCE_STYLE, pattern=VALENCE_DASH, replaces='ROOT style 10, " 80 40 4 40"'),
               triangle_clearance_nominal_px=dict(curve_start=tri_gap_px, bottom_frame=tri_floor_px, least=TRI_CLEAR_PX,
                                                  note='design estimates at the requested canvas height H24, not '
                                                       'measurements; the exported strokes are measured by '
                                                       'calc/figs_v1/check_pdf_clearance.py in check_figs_v1.py'),
               lower_quantity='(B/kappa)^2',
               zeta_top_axis=dict(Lambda_GeV=LAM, Q0sq_GeV2=Q0SQ, majors=[[z, q] for z, q in placed],
                                  zeta_at_right_edge=v1.zeta_of_Q(XFRAME, LAM, Q0SQ)),
               curves={n: dict(color=v1.INPUT_STYLE[n][2], style=v1.INPUT_STYLE[n][3], label=lo['inputs'][n]['label'],
                               n=len(cur[n]['Q']), kappa_first=float(cur[n]['kappa'][0]),
                               kappa_last=float(cur[n]['kappa'][-1]), ratio_min=float(cur[n]['ratio'].min()),
                               ratio_max=float(cur[n]['ratio'].max())) for n in cur},
               reference=dict(what='A_kappa/sqrt(zeta)', A_kappa=AK, color='black', style='dotted',
                              n_vertices=int(len(qa)), Q_first=float(qa[0]), Q_last=float(qa[-1])),
               band=dict(what='CT18NNLO kappa on W with the 68 percent fit uncertainty', pad='middle', color='blue',
                         fill='hatched', fill_style=3244, central_line='blue solid, width 2',
                         pieces=[[float(p['Q'][0]), float(p['Q'][-1])] for p in pieces],
                         m_b=band['m_b']),
               markers=dict(hardq_steepg=dict(color='blue', marker='open square', Q=mk_hq['Q'].tolist(),
                                              corr2=mk_hq['c2'].tolist()),
                            softq_hardg=dict(color='red', marker='open triangle', Q=mk_sq['Q'].tolist(),
                                             corr2=mk_sq['c2'].tolist())),
               scan_bars=dict(what='minimum and maximum of (B/kappa)^2 over the 200 LO inputs of the scan at each scale',
                              pad='lower', source=SCAN_PATH, source_sha256=hashlib.sha256(scan_raw).hexdigest(),
                              source_program=scan['program'], source_M=scan['M'], n_inputs=200,
                              grid={k: scan['grid'][k] for k in _keys}, scales=SCAN_SCALES, Q=scan_bar['Q'],
                              x_drawn=scan_bar['x'], minimum=scan_bar['lo'], maximum=scan_bar['hi'],
                              displaced={s: dict(Q=float(XMIN if s == 'Q0' else float(s)), drawn_at=float(
                                  (XMIN if s == 'Q0' else float(s)) * f), factor=f,
                                  reason='the open square at 10 GeV lies inside this range')
                                  for s, f in BAR_SHIFT.items()},
                              color='black', style='solid', line_width=1, caps_px_each_side=CAP_PX,
                              root_class='TGraphAsymmErrors', clearance_to_markers_nominal_px=bar_clear),
               legends=['upper pad: three inputs, A_kappa/sqrt(zeta)', 'middle pad: CT18 band, NNPDF4.0',
                        'lower pad: the two additional inputs and the range bars'],
               points=dict(what='NNPDF4.0 central kappa', pad='middle', color='blue', marker='open circle',
                           Q=pts_Q.tolist(), kappa=pts_K.tolist(),
                           background='white disk of the same size under each circle'),
               drawing_order_upper=['LO curves', 'large-zeta reference'],
               drawing_order_middle=['CT18NNLO band and its central line', 'NNPDF4.0 circles'],
               drawing_order_lower=['unit line', 'range bars', 'LO curves', 'open square', 'open triangles'],
               unit_line=dict(y=1.0, color='black', style='dotted'),
               text_inside_frame='three legends only'),
          open(os.path.join(HERE, 'fig1_plotted.json'), 'w'), indent=1)
print(f'{PROG}: wrote {os.path.join(v1.RAW, NAME)}')


==> anc/calc/figs_v1/checks/mutant_draw_fig1_lower_bar_on_square.py <==
"""The kappa figure (Fig. 2 of the paper, file fig1_kappa_bound.pdf): the full-range LO speed kappa against Q for
three inputs, the fitted NNLO windowed speed kappa_W in a pad of its own, and the lower bound as (B/kappa)^2 with the
range of (B/kappa)^2 over a family of 200 LO inputs.
Runs under PyROOT:  pyroot calc/figs_v1/draw_fig1.py

Reads JSON only:
  calc/figs_v1/fig1_lo_curves.json   kappa, B on 60 scales from Q0 = sqrt(2) GeV to 1e4 GeV (61 rows, the 1e4 GeV row appears twice, under the keys 10000.0 and 1e4), three inputs
  calc/figs_v1/fig1_band.json        CT18NNLO kappa on W with its 68 percent fit uncertainty, two pieces, and
                                     the NNPDF4.0 central values
  plan/novelty/inv_checks.json       A_kappa at n_f = 5 (nf5/A_kappa)
  plan/saturation/decision/d2_rows.json   corr^2 of the inputs hardq_steepg (10 GeV) and softq_hardg (2 GeV)
  plan/v1/clarity/calc/softq_q0.json      corr^2 of softq_hardg at Q0
  plan/A25/research/nearsat/ns_scan.json  (A25) corr^2 = (B/kappa)^2 of 200 LO inputs at Q0, 2, 10, 100 and 1e4 GeV,
                                          main numerical setting (MUT empty, M = 32 Talbot terms)

Three pads share the log Q axis (A25).  Upper pad: kappa of input A (black solid), the steep input (blue dashed), the
valence-like input (red dash-dotted); the large-zeta form A_kappa/sqrt(zeta) as a black dotted reference, drawn where
it lies inside the frame and evaluated on 400 scales uniform in log Q, so that its polygon follows the steep rise below
3 GeV; a legend in the empty upper right corner; zeta = ln[T(Q)/T(Q0)] on the upper edge.  Middle pad, with its own
y axis kappa_W: the CT18NNLO band (blue cross-hatched, with its central value as a blue solid line of the curve width)
and the NNPDF4.0 central values (open blue circles over white disks of their own size), with a legend naming the band
"CT18".  Lower pad: the squared ratio (B/kappa)^2 = corr(s, xi)^2 of the three inputs in the same styles, the two
additional admissible inputs of App. G as markers (hard quark with steep gluon at 10 GeV, open blue square; soft quark
with hard gluon at 2 GeV and at Q0, open red triangles), the range of (B/kappa)^2 over the 200 inputs of ns_scan.json
at each of its five scales as a thin black vertical bar from the minimum to the maximum with short horizontal caps
(TGraphAsymmErrors, end caps of gStyle end-error size CAP_PX = 2 px), a legend for the markers and the bars, and a black
dotted line at 1.  The bar of the scale 10 GeV is drawn at 12 GeV (BAR_SHIFT), since the open square at 10 GeV,
0.907, lies inside that range (0.882 to 0.990) and a bar at 10 GeV would run through it; the other four bars stand at
their scales, so that the start of the valence-like curve at Q0, 0.677, is seen below the range at Q0 (0.695 to
0.998).  The lower axis reaches below the smallest value, 0.660.  x axis log Q from XFRAMELO = 1.0 GeV, below Q0,
so that the marker at Q0 lies inside the frame and clear of the tick marks of the left frame line, to
XFRAME = 1.4e4 GeV, so that the NNPDF4.0 circle at the last data scale 1e4 GeV lies inside the frame and not on its
edge; the curves and the band end at 1e4 GeV, where the data end.  The only text inside the frames is the three
legends.
A20 (6 Oct 2026): the x-axis unit is written in parentheses. No plotted value changed.
A22 (8 Oct 2026, style only, no plotted value changed): a space on each side of the slash in the legend entry
A_kappa / sqrt(zeta), so that the subscript clears the root sign; the kappa title of the upper pad centered on its axis,
inside the height of the frame; the lower range padded by 0.30 of (1 - smallest value) in place of 0.15, so that the
triangle at 0.660 clears the bottom frame line; the lower y axis with divisions 505, so that it carries more than two
labels.
A23 (10 Oct 2026, style only, no plotted value changed): the red dash-dotted valence-like curve rises from 0.677 at Q0
to 0.961 at the next scale in one steep segment, which the default dash-dot pattern of ROOT (style 10, " 80 40 4 40")
drew as one dash and isolated dots, and the open triangle at Q0 (0.660) touched the start of that curve.  The curve is
now drawn in both pads with a shorter dash-dot pattern (style 11, VALENCE_DASH), the lower pad takes 0.42 of the
canvas height in place of 0.34 (the bottom margin of the lower pad and the top margin of the upper pad scaled so that
the bands under and above the frames keep their heights in pixels),
and the lower range is set from clearances in pixels: the triangle at Q0 clears the bottom frame line, the curve start
clears the triangle by TRI_CLEAR_PX.  The two estimates of this program are nominal design margins at the requested
canvas height H (the exported canvas is GetWh() = 632 px high, not 660), and the bottom one follows from the range
construction itself; the clearances of the exported strokes are measured by check_pdf_clearance.py inside
check_figs_v1.py (11 October 2026, after an independent check, B4).  The canvas size, and so the size of the figure in
the paper, is unchanged.
A24 (11 Oct 2026, style only, no plotted value changed): the upper legend is lowered so that its top lies
LEG_TICK_CLEAR below the ends of the zeta major ticks (the tick at zeta = 1.5 crossed the first label and the minor ticks
stood over its sample line), with its height unchanged; the zeta title stands on the baseline of the zeta tick labels at
the right end of the axis (rootfig_v1.zeta_top_axis), and no longer apart from the axis above the top-right corner.
A25 (12 Oct 2026; the upper pad had put the LO curves and the fitted NNLO windowed speeds on one axis):
the CT18 band, its central line and the NNPDF4.0 circles
move from the upper pad to a new middle pad with its own y axis kappa_W and its own legend; the upper legend keeps its
four entries at the A24 spacing; the lower pad gains the range bars of the 200-input scan.  The upper and lower pads
keep their A24 heights, margins and text sizes in pixels: the canvas grows by the height of the middle pad, MID_PX,
and every size is scaled with the A24 drawable height WH24 = GetWh() - MID_PX (632 px), so that the upper and lower
pads, their ranges and the clearances that check_pdf_clearance.py measures are unchanged.  The middle range is set
from clearances in drawable pixels: the lowest circle (1e4 GeV) and the end of the band clear the major x tick at 1e4
GeV on the bottom frame line, the band and the circle at 2 GeV clear the minor x tick at 2 GeV on the top frame line,
and no y label of the middle pad lies within LABEL_EDGE_PX of a frame edge.  The x ticks of the middle pad have the
pixel length of the other pads, and its y ticks that of the lower pad.  No plotted value of the A24 figure changed.
A28 (20 Oct 2026, finding F01 of an outside audit of A27): the curves join the rows of
fig1_lo_curves.json by straight segments in log Q, and with 45 rows the valence-like curve fell from Q0 to 1.765 GeV
in one segment that missed its initial transient (kappa 6.39 drawn at 1.5 GeV against 5.86 computed, and the
drawn deficit 1 - (B/kappa)^2 halved at Q^2 = 2.57 GeV^2 against 2.18 in the text).  fig1_lo_curves.py now adds 11
scales between Q0 and 1.765 GeV and 5 midpoints of the next grid intervals, 61 rows per input.
The range bars of the lower pad are now drawn after the curves and before the markers, because the valence-like
curve, which now rises along the bar at Q0, hid that bar up to (B/kappa)^2 of about 0.75.

A31 (27 Oct 2026, style only, no plotted value changed): every text is set in canvas pixels of em (TXT_PX, through
rootfig_v1.text_size), so that at the Physical Review column width of 8.6 cm the smallest capital letters and numerals,
the index W of kappa_W, the 2 of (B/kappa)^2 and the exponents of the log-axis labels included, are at least 2 mm
high.  The left margin is 0.17 (0.15 until A30), the middle pad is MID_PX = 195 drawable pixels high (145), so that its
y labels stand 38 pixels apart, and the band under the lower frame is BOT_EXTRA_PX = 17 pixels higher, for the larger
x labels and x title; the canvas grows by 67 pixels.  The upper pad and the lower frame keep their A30 heights in
pixels, so that the upper and lower ranges, the nominal margins and the clearances that check_pdf_clearance.py measures
are those of A30; the range of the middle pad follows from its clearances in pixels, as in A25.  The x ticks keep their
A30 length of 10.13 drawable pixels in every pad (ROOT draws an x tick of length t (1 - left - right margin) times the
pad height), and the y ticks of the lower pad their 13.1 pixels.  The legends keep their places, with boxes set for the
larger text; the lower legend, whose entries are the longest, is set at 28 pixels so that its markers stand clear of
the open square and the range bar at 10 and 12 GeV.

Exits 1 if a drawn graph or bar differs from the JSON.  Writes calc/figs_v1/raw/fig1_kappa_bound.pdf and
calc/figs_v1/fig1_plotted.json.
"""
import hashlib
import itertools
import json
import math
import os
import sys

import numpy as np

HERE = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))
TREE = os.path.normpath(os.path.join(HERE, '..', '..'))
sys.path.insert(0, HERE)
import rootfig_v1 as v1  # noqa: E402
from rootfig_v1 import rf, ROOT  # noqa: E402

PROG = 'draw_fig1'
NAME = 'fig1_kappa_bound.pdf'
W, H24 = 600, 660                   # canvas width, and the A24 canvas height that sets the two outer pads
MID_PX = 195                        # A25: height of the middle pad in drawable pixels; the canvas grows by as much
                                    # (A31: 145 until A30)
BOT_EXTRA_PX = 17                   # A31: added to the band under the lower frame, for the larger x labels and title
H = H24 + MID_PX + BOT_EXTRA_PX
SPLIT = 0.42                        # height of the lower pad in units of the A24 canvas height (A23: 0.34)
DN_BOTTOM = 0.33 * 0.34 / SPLIT     # A23: the band under the lower frame keeps its A22 height in pixels
UP_TOP = 0.13 * 0.66 / (1 - SPLIT)  # A23: so does the band above the upper frame, which holds the zeta axis
LEFT, RIGHT = 0.17, 0.04            # A31: margins of the three pads (left 0.15 until A30)
TXT_PX = dict(label=33, title=36, legend_upper=33, legend_middle=33, legend_lower=28, zeta_label=33,
              zeta_title=36)       # A31: em in canvas pixels; an index is printed at 1/1.5 of its base (22 and 24 px)
VALENCE_STYLE, VALENCE_DASH = 11, ' 40 16 6 16'   # A23: ROOT style 10 is " 80 40 4 40"
TRI_SIZE = 1.3                      # open triangles of the soft-quark, hard-gluon input (marker size, 8 px per unit)
TRI_CLEAR_PX = 1.5                  # least clearance, canvas pixels (about 1 pt), between a triangle and a curve or frame line
CIRC_SIZE, SQ_SIZE = 1.1, 1.2       # marker sizes of the NNPDF4.0 circles and of the open square
STROKE_PX = 1.06                    # stroke of a marker or a bar of line width 1 (0.75 pt) in drawable pixels
XTICK_PX = 10.13                    # major x tick of every pad in drawable pixels (7.18 pt on the A24 PDF); minor = half
LABEL_EDGE_PX = 12.0                # A25: least distance from a y label of the middle pad to a frame edge
BAR_CLEAR_PX = 1.5                  # A25: least clearance between a range bar and a marker
BAR_SHIFT = {'10': 1.0}             # A25: the 10 GeV range is drawn at 12 GeV, beside the open square at 10 GeV
CAP_PX = 2                          # A25: half-length of the bar caps in pixels (ROOT's default end-error size); with
                                    # rf.style's 3 px the caps of the bar at Q0 came within 1.4 px of the major ticks
                                    # at 0.7 and 1 on the left frame line
SCAN_SCALES = ['Q0', '2', '10', '100', '1e4']
SCAN_PATH = 'plan/A25/research/nearsat/ns_scan.json'

lo = json.load(open(os.path.join(HERE, 'fig1_lo_curves.json')))
band = json.load(open(os.path.join(HERE, 'fig1_band.json')))
inv = json.load(open(os.path.join(TREE, 'plan', 'novelty', 'inv_checks.json')))
d2 = json.load(open(os.path.join(TREE, 'plan', 'saturation', 'decision', 'd2_rows.json')))
sq0 = json.load(open(os.path.join(TREE, 'plan', 'v1', 'clarity', 'calc', 'softq_q0.json')))
scan_raw = open(os.path.join(TREE, *SCAN_PATH.split('/')), 'rb').read()
scan = json.loads(scan_raw)
if sq0['checks_failed']:
    v1.fail(PROG, 'softq_q0.json carries failed checks')
if lo['failures'] or band['failures']:
    v1.fail(PROG, 'an input JSON carries failures')
LAM, Q0SQ = lo['setting']['Lambda_GeV'], lo['setting']['Q0sq_GeV2']
if (LAM, Q0SQ) != (band['Lambda'], band['Q0sq']):
    v1.fail(PROG, 'Lambda or Q0^2 differ between the LO curves and the band')
AK = float(inv['nf5']['A_kappa'])
XMIN, XMAX = math.sqrt(Q0SQ), 1e4
XFRAME = 1.4e4                      # frame edge; data end at XMAX
XFRAMELO = 1.0                      # left frame edge, below Q0 = sqrt(2) GeV, so that the marker at Q0 is inside and clear
                                    # of the tick marks (at 1.15 GeV the open triangle at Q0 touched the minor tick at
                                    # 0.65 on the left frame line)

cur = {}
for name in ('A', 'steep', 'valence'):
    rows = lo['curves'][name]
    cur[name] = dict(Q=np.array([r['Q'] for r in rows]), kappa=np.array([r['kappa'] for r in rows]),
                     ratio=np.array([(r['B'] / r['kappa']) ** 2 for r in rows]),
                     zeta=np.array([r['zeta'] for r in rows]))
    if abs(cur[name]['Q'][0] - XMIN) > 1e-12 or abs(cur[name]['Q'][-1] - XMAX) > 1e-9:
        v1.fail(PROG, f'{name}: the curve does not span Q0 to 1e4 GeV')
    zz = np.array([v1.zeta_of_Q(q, LAM, Q0SQ) for q in cur[name]['Q']])
    if np.max(np.abs(zz - cur[name]['zeta'])) > 1e-12:
        v1.fail(PROG, f'{name}: stored zeta differs from ln[T(Q)/T(Q0)]')

pieces = []
for p in band['band_pieces']:
    q = np.array([r['Q'] for r in p['rows']])
    pieces.append(dict(Q=q, lower=np.array([r['lower'] for r in p['rows']]),
                       upper=np.array([r['upper'] for r in p['rows']]),
                       central=np.array([r['kappa'] for r in p['rows']])))
# the additional admissible inputs (App. G): (Q, corr^2)
_r10 = [r for r in d2 if r['input'] == 'hardq_steepg' and r['Q'] == '10' and r['nf'] == 5]
_r2 = [r for r in d2 if r['input'] == 'softq_hardg' and r['Q'] == '2' and r['nf'] == 5]
if len(_r10) != 1 or len(_r2) != 1:
    v1.fail(PROG, 'd2_rows.json does not hold exactly one row per additional input')
mk_hq = dict(Q=np.array([10.0]), c2=np.array([_r10[0]['corr2']]))
mk_sq = dict(Q=np.array([XMIN, 2.0]), c2=np.array([sq0['softq_hardg']['corr2'], _r2[0]['corr2']]))
pts_Q = np.array([p['Q'] for p in band['nnpdf40_points']])
pts_K = np.array([p['kappa'] for p in band['nnpdf40_points']])

# A25: the range of (B/kappa)^2 over the 200 inputs of the scan, per scale.  Only the main run is accepted (MUT empty,
# M = 32), with no failed check; each scale must hold the 200 inputs of the full factorial grid once each; the minimum
# and maximum over the rows must equal the per-scale minimum and maximum the scan itself stores; and the scan's tau of
# each scale must equal 6 zeta/23 at the Q of this figure (Lambda and Q0 of fig1_lo_curves.json), so that the bars
# stand at the scales the scan computed.
if scan.get('program') != 'ns_scan.py' or scan.get('MUT') != '' or scan.get('M') != 32:
    v1.fail(PROG, 'ns_scan.json is not the main run of ns_scan.py (MUT empty, M = 32)')
if scan['checks_failed'] or any(r['fails'] for r in scan['rows']):
    v1.fail(PROG, 'ns_scan.json carries failed checks')
if scan['scales'] != SCAN_SCALES:
    v1.fail(PROG, f'ns_scan.json scales {scan["scales"]} differ from {SCAN_SCALES}')
_keys = ('a_q', 'b_q', 'a_g', 'b_g', 'f_q')
_grid = set(itertools.product(*(scan['grid'][k] for k in _keys)))
if len(_grid) != 200:
    v1.fail(PROG, f'the scan grid holds {len(_grid)} inputs, not 200')
scan_bar = dict(Q=[], lo=[], hi=[], x=[])
for s in SCAN_SCALES:
    rows = [r for r in scan['rows'] if r['Q'] == s]
    combos = [tuple(r[k] for k in _keys) for r in rows]
    if len(rows) != 200 or len(set(combos)) != 200 or set(combos) != _grid \
            or sorted(r['idx'] for r in rows) != list(range(200)):
        v1.fail(PROG, f'scan scale {s}: the rows are not the 200 inputs of the grid once each')
    c2 = [r['corr2'] for r in rows]
    if min(c2) != scan['per_scale'][s]['min'] or max(c2) != scan['per_scale'][s]['max']:
        v1.fail(PROG, f'scan scale {s}: the row minimum or maximum differs from per_scale')
    qs = XMIN if s == 'Q0' else float(s)
    if abs(scan['tau'][s] - 6.0 / 23.0 * v1.zeta_of_Q(qs, LAM, Q0SQ)) > 1e-12:
        v1.fail(PROG, f'scan scale {s}: tau of the scan differs from 6 zeta/23 at Q = {qs} GeV')
    scan_bar['Q'].append(qs)
    scan_bar['lo'].append(min(c2))
    scan_bar['hi'].append(max(c2))
    scan_bar['x'].append(qs * BAR_SHIFT.get(s, 1.0))
bar_x, bar_lo, bar_hi = (np.array(scan_bar[k]) for k in ('x', 'lo', 'hi'))
# the bar is drawn about its midpoint; the end y -/+ e is then the JSON value with no rounding (y and each end lie
# within a factor 2 of each other, so by Sterbenz's lemma both differences carry no rounding error), and check_bars
# compares it with no tolerance
bar_mid = 0.5 * (bar_lo + bar_hi)

# y range of the upper pad from the LO curves (A24 took the band and the circles as well; they lie inside the range
# of the curves, so the range is unchanged); the reference is clipped to it
allk = np.concatenate([c['kappa'] for c in cur.values()])
pad_y = 0.07 * (allk.max() - allk.min())
YMIN, YMAX = allk.min() - pad_y, allk.max() + pad_y
# the reference A_kappa/sqrt(zeta) on the dense grid of the curves, from the first scale where it is below YMAX
qa = np.exp(np.linspace(math.log(XMIN), math.log(XMAX), 401))[1:]
ka = AK / np.sqrt(np.array([v1.zeta_of_Q(q, LAM, Q0SQ) for q in qa]))
keep = ka <= YMAX
qa, ka = qa[keep], ka[keep]
allr = np.concatenate([c['ratio'] for c in cur.values()] + [mk_hq['c2'], mk_sq['c2']])
# A23: the lower range from clearances in canvas pixels.  FH is the height of the lower frame; a marker of size m spans
# 4 m px each side of its centre; the stroke and the miter at the apex add about 1 px, the curve half its width.
# A25: FH is taken at the A24 canvas height H24, the lower pad keeping its A24 height in pixels.
FH = H24 * SPLIT * (1.0 - DN_BOTTOM)
TRI_HALF = 4.0 * TRI_SIZE
CB = TRI_HALF + 1.0 + 2 * TRI_CLEAR_PX      # below the lowest marker centre, to the bottom frame line
CT = 14.0                                   # above the unit line, to the top frame line
RSPAN = (1.0 - allr.min()) / (1.0 - (CB + CT) / FH)
RMIN, RMAX = allr.min() - CB * RSPAN / FH, 1.0 + CT * RSPAN / FH
PX = FH / (RMAX - RMIN)                     # canvas pixels per unit of (B/kappa)^2

# A25: the range of the middle pad from clearances in drawable pixels (the middle pad is MID_PX high and has no top or
# bottom margin).  Bottom: the lowest circle clears the major x tick at its scale (1e4 GeV) by BAR_CLEAR_PX, and so does
# the lower end of the band, which ends at that tick.  Top: the upper end of the band at 2 GeV clears the minor tick at
# 2 GeV, and so does the circle there.  Solved by iteration; the map contracts since the clearances sum to less than
# MID_PX.
CIRC_R = 4.0 * CIRC_SIZE + STROKE_PX / 2
band_lo = min(p['lower'].min() for p in pieces)
band_hi = max(p['upper'].max() for p in pieces)
need_lo = [(pts_K.min(), XTICK_PX + CIRC_R + BAR_CLEAR_PX), (band_lo, XTICK_PX + BAR_CLEAR_PX)]
need_hi = [(band_hi, XTICK_PX / 2 + BAR_CLEAR_PX), (pts_K.max(), XTICK_PX / 2 + CIRC_R + BAR_CLEAR_PX)]
MYMIN, MYMAX = band_lo, band_hi
for _ in range(200):
    _span = MYMAX - MYMIN
    MYMIN, MYMAX = (min(v - cl * _span / MID_PX for v, cl in need_lo), max(v + cl * _span / MID_PX for v, cl in need_hi))
if abs((MYMAX - MYMIN) - _span) > 1e-12:
    v1.fail(PROG, 'the range of the middle pad did not converge')
MPX = MID_PX / (MYMAX - MYMIN)              # drawable pixels per unit of kappa_W
MID_STEP = 0.5                              # label step that ROOT takes for this range with divisions 506 (labels 2.5 to
                                            # 4.5 in the text of the PDF of 12 October 2026; 505 gave 3 and 4 only)
_labels = [k * MID_STEP for k in range(math.ceil(MYMIN / MID_STEP - 1e-9), math.floor(MYMAX / MID_STEP + 1e-9) + 1)]
if len(_labels) < 3 or min(min(t - MYMIN, MYMAX - t) * MPX for t in _labels) < LABEL_EDGE_PX:
    v1.fail(PROG, f'middle pad: the y labels {_labels} need three labels at least {LABEL_EDGE_PX} px from the edges')

YOFF = 0.733                        # y-title offset of the upper pad (A31: 0.95 until A30); the other pads scale it by
                                    # their heights
rf.style()
ROOT.gStyle.SetLineStyleString(VALENCE_STYLE, VALENCE_DASH)
ROOT.gStyle.SetEndErrorSize(CAP_PX)   # A25: caps of the range bars (rf.style sets 3 px)
c = ROOT.TCanvas('c', '', W, H)
WH = c.GetWh()
CW = c.GetWw()
WH24 = WH - MID_PX - BOT_EXTRA_PX           # the A24 drawable height (632 px), the unit of the A24 sizes
UP_PX = (1 - SPLIT) * WH24                  # A31: pad heights in drawable pixels; the upper pad as in A24
DN_PX = SPLIT * WH24 + BOT_EXTRA_PX         # the lower pad: the A24 pad and the extra band under its frame
DN_MARGIN = (DN_BOTTOM * SPLIT * WH24 + BOT_EXTRA_PX) / DN_PX   # its bottom margin; the frame keeps its A24 pixels
hu, hm, hd = UP_PX / WH24, MID_PX / WH24, DN_PX / WH24   # pad heights in units of WH24
Y_DN = DN_PX / WH                           # top of the lower pad, in canvas NDC
Y_MID = (DN_PX + MID_PX) / WH               # top of the middle pad


def tsz(pad_px, key):
    """A31: the ROOT text size that prints TXT_PX[key] pixels of em in a pad pad_px drawable pixels high."""
    return v1.text_size(CW, pad_px, TXT_PX[key])


def xtick(pad_px):
    """A31: the tick length that draws the major x ticks at their A30 length, 0.03 x 0.66 x 0.81 x WH24 = 10.13
    drawable pixels, in a pad pad_px pixels high (an x tick of length t is t (1 - LEFT - RIGHT) pad_px long)."""
    return 0.03 * 0.66 * 0.81 * WH24 / ((1 - LEFT - RIGHT) * pad_px)


up = ROOT.TPad('up', '', 0, Y_MID, 1, 1)
mid = ROOT.TPad('mid', '', 0, Y_DN, 1, Y_MID)
dn = ROOT.TPad('dn', '', 0, 0, 1, Y_DN)
for p in (up, mid, dn):
    p.SetLeftMargin(LEFT)
    p.SetRightMargin(RIGHT)
    p.SetFillStyle(4000)
up.SetTopMargin(UP_TOP)
up.SetBottomMargin(0.0)
mid.SetTopMargin(0.0)
mid.SetBottomMargin(0.0)
dn.SetTopMargin(0.0)
dn.SetBottomMargin(DN_MARGIN)
up.SetTickx(0)
up.SetTicky(1)
for p in (mid, dn):
    p.SetTickx(1)
    p.SetTicky(1)
c.cd()
up.Draw()
mid.Draw()
dn.Draw()

fu = rf.frame(up, XFRAMELO, XFRAME, YMIN, YMAX, '', '#kappa', label_size=tsz(UP_PX, 'label'),
              title_size=tsz(UP_PX, 'title'), yoffset=YOFF, logx=True)
fu.GetXaxis().SetLabelSize(0)
fu.GetYaxis().CenterTitle(True)        # A22: end-aligned, the kappa title stood above the frame
fu.GetXaxis().SetTickLength(xtick(UP_PX))

graphs = []
curve_g = {}
for name in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[name]
    sty = VALENCE_STYLE if name == 'valence' else sty
    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['kappa'])
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, cur[name]['Q'], cur[name]['kappa'], f'kappa {name}')
    graphs.append(g)
    curve_g[name] = g

g_ref = ROOT.TGraph(len(qa), qa, ka)
g_ref.SetLineColor(v1.REF_STYLE[0])
g_ref.SetLineStyle(v1.REF_STYLE[1])
g_ref.SetLineWidth(rf.LINE_WIDTH)
g_ref.Draw('L same')
v1.check_graph(PROG, g_ref, qa, ka, 'A_kappa/sqrt(zeta)')

# A24: the legend top sits LEG_TICK_CLEAR below the ends of the zeta major ticks on the upper frame edge (A23: its top
# at 0.85, at the frame edge, so that the major tick at zeta = 1.5 crossed the label "proton-like input" and the minor
# ticks stood over its sample line).  A25: four entries at the A24 spacing of 0.35/6 per entry.
LEG_TICK_CLEAR = 0.012
LEG_ENTRY = 40.0 / UP_PX            # A31: 40 drawable pixels per entry for the text of 33 pixels (A24: 0.35/6 of the pad)
_tick_end = (1 - up.GetTopMargin()) - 0.03 / hu * 0.66 * (1 - up.GetTopMargin() - up.GetBottomMargin())
LEG_Y2 = _tick_end - LEG_TICK_CLEAR
leg = ROOT.TLegend(0.358, LEG_Y2 - 4 * LEG_ENTRY, 0.93, LEG_Y2)   # A31: (0.50, 0.95) in x until A30
leg.SetBorderSize(0)
leg.SetFillStyle(0)
leg.SetTextFont(rf.FONT)
leg.SetTextSize(tsz(UP_PX, 'legend_upper'))
_lab = {'A': 'proton-like input', 'steep': 'steep input', 'valence': 'valence-like input'}
for name in ('A', 'steep', 'valence'):
    leg.AddEntry(curve_g[name], _lab[name], 'l')
leg.AddEntry(g_ref, '#it{A}_{#kappa} / #sqrt{#zeta}', 'l')   # A22: spaces keep the subscript off the root sign
leg.Draw()
up.RedrawAxis()
placed = v1.zeta_top_axis(up, XFRAMELO, XFRAME, LAM, Q0SQ, majors=[0, 0.5, 1.0, 1.5], minor_step=0.1,
                          label_size=tsz(UP_PX, 'zeta_label'), title='#zeta', title_size=tsz(UP_PX, 'zeta_title'),
                          tick_frac=0.03 / hu * 0.66 * (1 - up.GetTopMargin()) / (1 - up.GetTopMargin()))

# A25: the middle pad, kappa_W of the fits.  The band, its central line and the NNPDF4.0 circles keep their A24 styles
# and drawing order (band, central line, white disks, circles).
fm = rf.frame(mid, XFRAMELO, XFRAME, MYMIN, MYMAX, '', '#kappa_{W}', label_size=tsz(MID_PX, 'label'),
              title_size=tsz(MID_PX, 'title'), yoffset=YOFF * hm / hu, logx=True)
fm.GetXaxis().SetLabelSize(0)
fm.GetXaxis().SetTickLength(xtick(MID_PX))
fm.GetYaxis().CenterTitle(True)
fm.GetYaxis().SetNdivisions(506)       # labels 2.5 to 4.5 every 0.5 (505 printed 3 and 4 only)
fm.GetYaxis().SetTickLength(0.03 * (1 - DN_BOTTOM))   # the y ticks of the lower pad, in pixels
band_g = []
for p in pieces:
    n = len(p['Q'])
    xs = np.concatenate([p['Q'], p['Q'][::-1]])
    ys = np.concatenate([p['upper'], p['lower'][::-1]])
    g = ROOT.TGraph(2 * n, xs, ys)
    g.SetFillColor(rf.BLUE)
    g.SetFillStyle(3244)            # cross-hatch at spacing 2, so that the central line shows through (3144, spacing 1, hid it)
    g.SetLineColor(rf.BLUE)
    g.SetLineWidth(0)
    g.Draw('F same')
    v1.check_graph(PROG, g, xs, ys, 'band')
    graphs.append(g)
    band_g.append(g)
    gc = ROOT.TGraph(n, p['Q'], p['central'])
    gc.SetLineColor(rf.BLUE)
    gc.SetLineStyle(1)
    gc.SetLineWidth(rf.LINE_WIDTH)
    gc.Draw('L same')
    v1.check_graph(PROG, gc, p['Q'], p['central'], 'band central value')
    graphs.append(gc)
g_band_leg = band_g[0]

# a white disk of the same size under each open circle keeps the lines drawn before out of the circle
g_pts_bg = ROOT.TGraph(len(pts_Q), pts_Q, pts_K)
g_pts_bg.SetMarkerStyle(20)
g_pts_bg.SetMarkerSize(CIRC_SIZE)
g_pts_bg.SetMarkerColor(ROOT.kWhite)
g_pts_bg.Draw('P same')
v1.check_graph(PROG, g_pts_bg, pts_Q, pts_K, 'NNPDF4.0 point backgrounds')
g_pts = ROOT.TGraph(len(pts_Q), pts_Q, pts_K)
g_pts.SetMarkerStyle(24)
g_pts.SetMarkerSize(CIRC_SIZE)
g_pts.SetMarkerColor(rf.BLUE)
g_pts.SetLineWidth(2)
g_pts.Draw('P same')
v1.check_graph(PROG, g_pts, pts_Q, pts_K, 'NNPDF4.0 points')
# the legend in the empty upper right of the middle pad, above the band and the circles beyond 27 GeV (A31; beyond
# 60 GeV until A30)
MID_LEG = (0.443, 0.52, 0.95, 0.93)  # A31: (0.50, 0.50, 0.95, 0.86) until A30
legm = ROOT.TLegend(*MID_LEG)
legm.SetBorderSize(0)
legm.SetFillStyle(0)
legm.SetTextFont(rf.FONT)
legm.SetTextSize(tsz(MID_PX, 'legend_middle'))
g_band_leg.SetLineColor(rf.BLUE)
legm.AddEntry(g_band_leg, 'CT18 #kappa_{W} band', 'f')
legm.AddEntry(g_pts, 'NNPDF4.0 #kappa_{W}', 'p')
legm.Draw()
mid.RedrawAxis()

fd = rf.frame(dn, XFRAMELO, XFRAME, RMIN, RMAX, '#it{Q}  (GeV)', '(#it{B}/#kappa)^{2}', label_size=tsz(DN_PX, 'label'),
              title_size=tsz(DN_PX, 'title'), xoffset=1.05, yoffset=YOFF * hd / hu, logx=True)
fd.GetYaxis().SetNdivisions(505)       # A22: 504 printed two labels only
fd.GetXaxis().SetTickLength(xtick(DN_PX))
fd.GetYaxis().SetTickLength(0.03 * (1 - DN_BOTTOM) / (1 - DN_MARGIN))   # A31: the A30 y ticks of the lower pad, 13.1 px
one = ROOT.TLine(XFRAMELO, 1.0, XFRAME, 1.0)
one.SetLineColor(v1.REF_STYLE[0])
one.SetLineStyle(v1.REF_STYLE[1])
one.SetLineWidth(rf.LINE_WIDTH)
one.Draw()
for name in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[name]
    sty = VALENCE_STYLE if name == 'valence' else sty
    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['ratio'])
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, cur[name]['Q'], cur[name]['ratio'], f'(B/kappa)^2 {name}')
    graphs.append(g)
# A25: the range bars of the scan.  A28: drawn after the curves and before the markers; with the scales added near Q0
# the valence-like curve rises along the bar at Q0 and, drawn over it, hid the bar up to (B/kappa)^2 of about 0.75
g_bar = ROOT.TGraphAsymmErrors(len(bar_x), bar_x, bar_mid, np.zeros(len(bar_x)), np.zeros(len(bar_x)),
                               bar_mid - bar_lo, bar_hi - bar_mid)
g_bar.SetLineColor(rf.BLACK)
g_bar.SetLineWidth(1)
g_bar.SetMarkerColor(rf.BLACK)
g_bar.SetMarkerStyle(1)
g_bar.SetMarkerSize(0)       # no gap in the bar at its midpoint
g_bar.Draw('0')                # error bars and caps only: with 'P' ROOT paints marker style 1 as a short stroke at
                               # the midpoint, and with no option it joins the midpoints by a line
v1.check_bars(PROG, g_bar, bar_x, bar_lo, bar_hi, 'scan range bars')
g_hq = ROOT.TGraph(1, mk_hq['Q'], mk_hq['c2'])
g_hq.SetMarkerStyle(25)
g_hq.SetMarkerSize(SQ_SIZE)
g_hq.SetMarkerColor(rf.BLUE)
g_hq.Draw('P same')
v1.check_graph(PROG, g_hq, mk_hq['Q'], mk_hq['c2'], 'hardq_steepg marker')
g_sq = ROOT.TGraph(2, mk_sq['Q'], mk_sq['c2'])
g_sq.SetMarkerStyle(26)
g_sq.SetMarkerSize(TRI_SIZE)
g_sq.SetMarkerColor(rf.RED)
g_sq.Draw('P same')
v1.check_graph(PROG, g_sq, mk_sq['Q'], mk_sq['c2'], 'softq_hardg markers')
# A25: three entries (A24: two in 0.55 to 0.95 by 0.40 to 0.72); the box ends below the bar at 100 GeV
legd = ROOT.TLegend(0.414, DN_MARGIN + 12.0 / DN_PX, 0.955, DN_MARGIN + 114.0 / DN_PX)   # A31: (0.55, 0.31, 0.95,
                                    # 0.75) until A30; 3 entries of 34 px from 12 px above the frame line
legd.SetMargin(0.10)                # A31: the marker column (TLegend default 0.25) narrowed for the longer text
legd.SetBorderSize(0)
legd.SetFillStyle(0)
legd.SetTextFont(rf.FONT)
legd.SetTextSize(tsz(DN_PX, 'legend_lower'))
legd.AddEntry(g_hq, 'hard quark, steep gluon', 'p')
legd.AddEntry(g_sq, 'soft quark, hard gluon', 'p')
legd.AddEntry(g_bar, 'range over 200 inputs', 'e')
legd.Draw()
dn.RedrawAxis()

inside = (all(YMIN < k < YMAX for c_ in cur.values() for k in c_['kappa'])
          and all(MYMIN < k < MYMAX for k in pts_K) and MYMIN < band_lo and band_hi < MYMAX
          and all(RMIN < r < RMAX for r in allr) and all(RMIN < r < RMAX for r in np.concatenate([bar_lo, bar_hi])))
if not inside:
    v1.fail(PROG, 'a curve, point or bar lies outside its frame')
# the NNPDF4.0 circle at the last data scale must lie inside the frame by more than the marker radius (~5 px)
frame_px = W * (1 - up.GetLeftMargin() - up.GetRightMargin())


def xpx(q):
    """Nominal distance in canvas pixels from the left frame line to the scale q."""
    return frame_px * (math.log10(q) - math.log10(XFRAMELO)) / (math.log10(XFRAME) - math.log10(XFRAMELO))


gap_px = xpx(XFRAME) - xpx(pts_Q.max())
gap_lo_px = xpx(XMIN)
# the open triangle at Q0 (size 1.3, half-width 5.5 px) must clear the minor tick of the left frame line
# (6.0 px with the line, measured on a render at 600 dpi) by at least 1 pt (1.4 px): 16 px with rounding margin.
if gap_lo_px < 16:
    v1.fail(PROG, f'the marker at Q0 lies {gap_lo_px:.1f} px from the left frame edge, less than 16 px')
# A23: nominal design margins, at the requested canvas height H24 and not the drawable height, for the start of the
# valence-like curve at Q0 over the apex of the open triangle, and for the triangle over the bottom frame line (the
# second is implied by the range construction, >= 2 TRI_CLEAR_PX).  They guard the range construction only; the
# exported strokes are checked by check_pdf_clearance.py in check_figs_v1.py (11 October 2026).
tri_gap_px = (cur['valence']['ratio'][0] - mk_sq['c2'][0]) * PX - TRI_HALF - 1.0 - rf.LINE_WIDTH / 2.0
tri_floor_px = (mk_sq['c2'].min() - RMIN) * PX - TRI_HALF - 1.0
if abs(cur['valence']['Q'][0] - mk_sq['Q'][0]) > 1e-12:
    v1.fail(PROG, 'the triangle and the valence-like curve no longer share the scale Q0')
if tri_gap_px < TRI_CLEAR_PX:
    v1.fail(PROG, f'nominal margin: the valence-like curve at Q0 clears the open triangle by {tri_gap_px:.2f} px, less than {TRI_CLEAR_PX}')
if tri_floor_px < TRI_CLEAR_PX:
    v1.fail(PROG, f'nominal margin: the open triangle at Q0 clears the bottom frame line by {tri_floor_px:.2f} px, less than {TRI_CLEAR_PX}')
if gap_px < 8:
    v1.fail(PROG, f'the NNPDF4.0 circle at {pts_Q.max():g} GeV lies {gap_px:.1f} px from the right frame edge')
# A25: nominal clearances of the range bars from the markers.  A bar is three segments: the vertical line from the
# minimum to the maximum and a cap of gStyle end-error size (CAP_PX) each side of it at both ends.  A marker is taken as
# a square box of its half-width with its stroke (and, for the triangle, the miter of its apex).  The distance from
# the box to every segment, less half the bar stroke, must be at least BAR_CLEAR_PX.
if ROOT.gStyle.GetEndErrorSize() != CAP_PX:
    v1.fail(PROG, 'the end-error size of gStyle is not CAP_PX')


def box_to_segment(x0, y0, half, xa, ya, xb, yb):
    """Distance in pixels from the box |x - x0|, |y - y0| <= half to the axis-parallel segment (xa, ya)-(xb, yb)."""
    dxs = max(min(xa, xb) - (x0 + half), (x0 - half) - max(xa, xb), 0.0)
    dys = max(min(ya, yb) - (y0 + half), (y0 - half) - max(ya, yb), 0.0)
    return math.hypot(dxs, dys)


bar_clear = []
for name, mk, half in (('hardq_steepg', mk_hq, 4.0 * SQ_SIZE + STROKE_PX / 2),
                       ('softq_hardg', mk_sq, TRI_HALF + 1.0 + STROKE_PX / 2)):
    for qm, ym in zip(mk['Q'], mk['c2']):
        x0, y0 = xpx(qm), (ym - RMIN) * PX
        for xb, yl, yh in zip(bar_x, bar_lo, bar_hi):
            xc, ylp, yhp = xpx(xb), (yl - RMIN) * PX, (yh - RMIN) * PX
            dist = min(box_to_segment(x0, y0, half, xc, ylp, xc, yhp),
                       box_to_segment(x0, y0, half, xc - CAP_PX, ylp, xc + CAP_PX, ylp),
                       box_to_segment(x0, y0, half, xc - CAP_PX, yhp, xc + CAP_PX, yhp)) - STROKE_PX / 2
            bar_clear.append(dict(marker=name, Q_marker=float(qm), x_bar=float(xb), clearance_px=dist))
            if dist < BAR_CLEAR_PX:
                v1.fail(PROG, f'nominal margin: the range bar at {xb:g} GeV comes within {dist:.2f} px of the '
                              f'{name} marker at {qm:g} GeV, less than {BAR_CLEAR_PX}')
v1.save(c, NAME)

json.dump(dict(program='calc/figs_v1/draw_fig1.py', output=f'paper/figures/v1/{NAME}',
               root_version=ROOT.gROOT.GetVersion(),
               inputs=['calc/figs_v1/fig1_lo_curves.json', 'calc/figs_v1/fig1_band.json',
                       'plan/novelty/inv_checks.json', 'plan/saturation/decision/d2_rows.json',
                       'plan/v1/clarity/calc/softq_q0.json', SCAN_PATH],
               canvas_px=[W, H], drawable_px=[c.GetWw(), WH], a24_drawable_height_px=WH24,
               x_range_GeV=[XFRAMELO, XFRAME], data_range_GeV=[XMIN, XMAX], log_x=True,
               circle_gap_to_right_edge_px=gap_px, marker_gap_to_left_edge_px=gap_lo_px, y_range_upper=[YMIN, YMAX],
               y_range_middle=[MYMIN, MYMAX], y_range_lower=[RMIN, RMAX],
               pads=dict(upper=dict(ndc=[Y_MID, 1.0], height_px=WH - Y_MID * WH, top_margin=UP_TOP, bottom_margin=0.0),
                         middle=dict(ndc=[Y_DN, Y_MID], height_px=MID_PX, top_margin=0.0, bottom_margin=0.0,
                                     quantity='kappa_W', y_label_step=MID_STEP, y_labels=_labels,
                                     px_per_unit=MPX, clearances_px=dict(lowest_circle_centre=need_lo[0][1],
                                                                         band_lower_end=need_lo[1][1],
                                                                         band_upper_end=need_hi[0][1],
                                                                         circle_at_2_GeV_centre=need_hi[1][1])),
                         lower=dict(ndc=[0.0, Y_DN], height_px=Y_DN * WH, top_margin=0.0, bottom_margin=DN_MARGIN)),
               lower_bottom_margin=DN_MARGIN, upper_top_margin=UP_TOP,
               margins_left_right=[LEFT, RIGHT], bottom_band_extra_px=BOT_EXTRA_PX, text_em_px=TXT_PX,
               valence_dash=dict(root_style=VALENCE_STYLE, pattern=VALENCE_DASH, replaces='ROOT style 10, " 80 40 4 40"'),
               triangle_clearance_nominal_px=dict(curve_start=tri_gap_px, bottom_frame=tri_floor_px, least=TRI_CLEAR_PX,
                                                  note='design estimates at the requested canvas height H24, not '
                                                       'measurements; the exported strokes are measured by '
                                                       'calc/figs_v1/check_pdf_clearance.py in check_figs_v1.py'),
               lower_quantity='(B/kappa)^2',
               zeta_top_axis=dict(Lambda_GeV=LAM, Q0sq_GeV2=Q0SQ, majors=[[z, q] for z, q in placed],
                                  zeta_at_right_edge=v1.zeta_of_Q(XFRAME, LAM, Q0SQ)),
               curves={n: dict(color=v1.INPUT_STYLE[n][2], style=v1.INPUT_STYLE[n][3], label=lo['inputs'][n]['label'],
                               n=len(cur[n]['Q']), kappa_first=float(cur[n]['kappa'][0]),
                               kappa_last=float(cur[n]['kappa'][-1]), ratio_min=float(cur[n]['ratio'].min()),
                               ratio_max=float(cur[n]['ratio'].max())) for n in cur},
               reference=dict(what='A_kappa/sqrt(zeta)', A_kappa=AK, color='black', style='dotted',
                              n_vertices=int(len(qa)), Q_first=float(qa[0]), Q_last=float(qa[-1])),
               band=dict(what='CT18NNLO kappa on W with the 68 percent fit uncertainty', pad='middle', color='blue',
                         fill='hatched', fill_style=3244, central_line='blue solid, width 2',
                         pieces=[[float(p['Q'][0]), float(p['Q'][-1])] for p in pieces],
                         m_b=band['m_b']),
               markers=dict(hardq_steepg=dict(color='blue', marker='open square', Q=mk_hq['Q'].tolist(),
                                              corr2=mk_hq['c2'].tolist()),
                            softq_hardg=dict(color='red', marker='open triangle', Q=mk_sq['Q'].tolist(),
                                             corr2=mk_sq['c2'].tolist())),
               scan_bars=dict(what='minimum and maximum of (B/kappa)^2 over the 200 LO inputs of the scan at each scale',
                              pad='lower', source=SCAN_PATH, source_sha256=hashlib.sha256(scan_raw).hexdigest(),
                              source_program=scan['program'], source_M=scan['M'], n_inputs=200,
                              grid={k: scan['grid'][k] for k in _keys}, scales=SCAN_SCALES, Q=scan_bar['Q'],
                              x_drawn=scan_bar['x'], minimum=scan_bar['lo'], maximum=scan_bar['hi'],
                              displaced={s: dict(Q=float(XMIN if s == 'Q0' else float(s)), drawn_at=float(
                                  (XMIN if s == 'Q0' else float(s)) * f), factor=f,
                                  reason='the open square at 10 GeV lies inside this range')
                                  for s, f in BAR_SHIFT.items()},
                              color='black', style='solid', line_width=1, caps_px_each_side=CAP_PX,
                              root_class='TGraphAsymmErrors', clearance_to_markers_nominal_px=bar_clear),
               legends=['upper pad: three inputs, A_kappa/sqrt(zeta)', 'middle pad: CT18 band, NNPDF4.0',
                        'lower pad: the two additional inputs and the range bars'],
               points=dict(what='NNPDF4.0 central kappa', pad='middle', color='blue', marker='open circle',
                           Q=pts_Q.tolist(), kappa=pts_K.tolist(),
                           background='white disk of the same size under each circle'),
               drawing_order_upper=['LO curves', 'large-zeta reference'],
               drawing_order_middle=['CT18NNLO band and its central line', 'NNPDF4.0 circles'],
               drawing_order_lower=['unit line', 'range bars', 'LO curves', 'open square', 'open triangles'],
               unit_line=dict(y=1.0, color='black', style='dotted'),
               text_inside_frame='three legends only'),
          open(os.path.join(HERE, 'fig1_plotted.json'), 'w'), indent=1)
print(f'{PROG}: wrote {os.path.join(v1.RAW, NAME)}')


==> anc/calc/figs_v1/checks/mutant_draw_fig1_lower_bars.py <==
"""The kappa figure (Fig. 2 of the paper, file fig1_kappa_bound.pdf): the full-range LO speed kappa against Q for
three inputs, the fitted NNLO windowed speed kappa_W in a pad of its own, and the lower bound as (B/kappa)^2 with the
range of (B/kappa)^2 over a family of 200 LO inputs.
Runs under PyROOT:  pyroot calc/figs_v1/draw_fig1.py

Reads JSON only:
  calc/figs_v1/fig1_lo_curves.json   kappa, B on 60 scales from Q0 = sqrt(2) GeV to 1e4 GeV (61 rows, the 1e4 GeV row appears twice, under the keys 10000.0 and 1e4), three inputs
  calc/figs_v1/fig1_band.json        CT18NNLO kappa on W with its 68 percent fit uncertainty, two pieces, and
                                     the NNPDF4.0 central values
  plan/novelty/inv_checks.json       A_kappa at n_f = 5 (nf5/A_kappa)
  plan/saturation/decision/d2_rows.json   corr^2 of the inputs hardq_steepg (10 GeV) and softq_hardg (2 GeV)
  plan/v1/clarity/calc/softq_q0.json      corr^2 of softq_hardg at Q0
  plan/A25/research/nearsat/ns_scan.json  (A25) corr^2 = (B/kappa)^2 of 200 LO inputs at Q0, 2, 10, 100 and 1e4 GeV,
                                          main numerical setting (MUT empty, M = 32 Talbot terms)

Three pads share the log Q axis (A25).  Upper pad: kappa of input A (black solid), the steep input (blue dashed), the
valence-like input (red dash-dotted); the large-zeta form A_kappa/sqrt(zeta) as a black dotted reference, drawn where
it lies inside the frame and evaluated on 400 scales uniform in log Q, so that its polygon follows the steep rise below
3 GeV; a legend in the empty upper right corner; zeta = ln[T(Q)/T(Q0)] on the upper edge.  Middle pad, with its own
y axis kappa_W: the CT18NNLO band (blue cross-hatched, with its central value as a blue solid line of the curve width)
and the NNPDF4.0 central values (open blue circles over white disks of their own size), with a legend naming the band
"CT18".  Lower pad: the squared ratio (B/kappa)^2 = corr(s, xi)^2 of the three inputs in the same styles, the two
additional admissible inputs of App. G as markers (hard quark with steep gluon at 10 GeV, open blue square; soft quark
with hard gluon at 2 GeV and at Q0, open red triangles), the range of (B/kappa)^2 over the 200 inputs of ns_scan.json
at each of its five scales as a thin black vertical bar from the minimum to the maximum with short horizontal caps
(TGraphAsymmErrors, end caps of gStyle end-error size CAP_PX = 2 px), a legend for the markers and the bars, and a black
dotted line at 1.  The bar of the scale 10 GeV is drawn at 12 GeV (BAR_SHIFT), since the open square at 10 GeV,
0.907, lies inside that range (0.882 to 0.990) and a bar at 10 GeV would run through it; the other four bars stand at
their scales, so that the start of the valence-like curve at Q0, 0.677, is seen below the range at Q0 (0.695 to
0.998).  The lower axis reaches below the smallest value, 0.660.  x axis log Q from XFRAMELO = 1.0 GeV, below Q0,
so that the marker at Q0 lies inside the frame and clear of the tick marks of the left frame line, to
XFRAME = 1.4e4 GeV, so that the NNPDF4.0 circle at the last data scale 1e4 GeV lies inside the frame and not on its
edge; the curves and the band end at 1e4 GeV, where the data end.  The only text inside the frames is the three
legends.
A20 (6 Oct 2026): the x-axis unit is written in parentheses. No plotted value changed.
A22 (8 Oct 2026, style only, no plotted value changed): a space on each side of the slash in the legend entry
A_kappa / sqrt(zeta), so that the subscript clears the root sign; the kappa title of the upper pad centered on its axis,
inside the height of the frame; the lower range padded by 0.30 of (1 - smallest value) in place of 0.15, so that the
triangle at 0.660 clears the bottom frame line; the lower y axis with divisions 505, so that it carries more than two
labels.
A23 (10 Oct 2026, style only, no plotted value changed): the red dash-dotted valence-like curve rises from 0.677 at Q0
to 0.961 at the next scale in one steep segment, which the default dash-dot pattern of ROOT (style 10, " 80 40 4 40")
drew as one dash and isolated dots, and the open triangle at Q0 (0.660) touched the start of that curve.  The curve is
now drawn in both pads with a shorter dash-dot pattern (style 11, VALENCE_DASH), the lower pad takes 0.42 of the
canvas height in place of 0.34 (the bottom margin of the lower pad and the top margin of the upper pad scaled so that
the bands under and above the frames keep their heights in pixels),
and the lower range is set from clearances in pixels: the triangle at Q0 clears the bottom frame line, the curve start
clears the triangle by TRI_CLEAR_PX.  The two estimates of this program are nominal design margins at the requested
canvas height H (the exported canvas is GetWh() = 632 px high, not 660), and the bottom one follows from the range
construction itself; the clearances of the exported strokes are measured by check_pdf_clearance.py inside
check_figs_v1.py (11 October 2026, after an independent check, B4).  The canvas size, and so the size of the figure in
the paper, is unchanged.
A24 (11 Oct 2026, style only, no plotted value changed): the upper legend is lowered so that its top lies
LEG_TICK_CLEAR below the ends of the zeta major ticks (the tick at zeta = 1.5 crossed the first label and the minor ticks
stood over its sample line), with its height unchanged; the zeta title stands on the baseline of the zeta tick labels at
the right end of the axis (rootfig_v1.zeta_top_axis), and no longer apart from the axis above the top-right corner.
A25 (12 Oct 2026; the upper pad had put the LO curves and the fitted NNLO windowed speeds on one axis):
the CT18 band, its central line and the NNPDF4.0 circles
move from the upper pad to a new middle pad with its own y axis kappa_W and its own legend; the upper legend keeps its
four entries at the A24 spacing; the lower pad gains the range bars of the 200-input scan.  The upper and lower pads
keep their A24 heights, margins and text sizes in pixels: the canvas grows by the height of the middle pad, MID_PX,
and every size is scaled with the A24 drawable height WH24 = GetWh() - MID_PX (632 px), so that the upper and lower
pads, their ranges and the clearances that check_pdf_clearance.py measures are unchanged.  The middle range is set
from clearances in drawable pixels: the lowest circle (1e4 GeV) and the end of the band clear the major x tick at 1e4
GeV on the bottom frame line, the band and the circle at 2 GeV clear the minor x tick at 2 GeV on the top frame line,
and no y label of the middle pad lies within LABEL_EDGE_PX of a frame edge.  The x ticks of the middle pad have the
pixel length of the other pads, and its y ticks that of the lower pad.  No plotted value of the A24 figure changed.
A28 (20 Oct 2026, finding F01 of an outside audit of A27): the curves join the rows of
fig1_lo_curves.json by straight segments in log Q, and with 45 rows the valence-like curve fell from Q0 to 1.765 GeV
in one segment that missed its initial transient (kappa 6.39 drawn at 1.5 GeV against 5.86 computed, and the
drawn deficit 1 - (B/kappa)^2 halved at Q^2 = 2.57 GeV^2 against 2.18 in the text).  fig1_lo_curves.py now adds 11
scales between Q0 and 1.765 GeV and 5 midpoints of the next grid intervals, 61 rows per input.
The range bars of the lower pad are now drawn after the curves and before the markers, because the valence-like
curve, which now rises along the bar at Q0, hid that bar up to (B/kappa)^2 of about 0.75.

A31 (27 Oct 2026, style only, no plotted value changed): every text is set in canvas pixels of em (TXT_PX, through
rootfig_v1.text_size), so that at the Physical Review column width of 8.6 cm the smallest capital letters and numerals,
the index W of kappa_W, the 2 of (B/kappa)^2 and the exponents of the log-axis labels included, are at least 2 mm
high.  The left margin is 0.17 (0.15 until A30), the middle pad is MID_PX = 195 drawable pixels high (145), so that its
y labels stand 38 pixels apart, and the band under the lower frame is BOT_EXTRA_PX = 17 pixels higher, for the larger
x labels and x title; the canvas grows by 67 pixels.  The upper pad and the lower frame keep their A30 heights in
pixels, so that the upper and lower ranges, the nominal margins and the clearances that check_pdf_clearance.py measures
are those of A30; the range of the middle pad follows from its clearances in pixels, as in A25.  The x ticks keep their
A30 length of 10.13 drawable pixels in every pad (ROOT draws an x tick of length t (1 - left - right margin) times the
pad height), and the y ticks of the lower pad their 13.1 pixels.  The legends keep their places, with boxes set for the
larger text; the lower legend, whose entries are the longest, is set at 28 pixels so that its markers stand clear of
the open square and the range bar at 10 and 12 GeV.

Exits 1 if a drawn graph or bar differs from the JSON.  Writes calc/figs_v1/raw/fig1_kappa_bound.pdf and
calc/figs_v1/fig1_plotted.json.
"""
import hashlib
import itertools
import json
import math
import os
import sys

import numpy as np

HERE = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))
TREE = os.path.normpath(os.path.join(HERE, '..', '..'))
sys.path.insert(0, HERE)
import rootfig_v1 as v1  # noqa: E402
from rootfig_v1 import rf, ROOT  # noqa: E402

PROG = 'draw_fig1'
NAME = 'fig1_kappa_bound.pdf'
W, H24 = 600, 660                   # canvas width, and the A24 canvas height that sets the two outer pads
MID_PX = 195                        # A25: height of the middle pad in drawable pixels; the canvas grows by as much
                                    # (A31: 145 until A30)
BOT_EXTRA_PX = 17                   # A31: added to the band under the lower frame, for the larger x labels and title
H = H24 + MID_PX + BOT_EXTRA_PX
SPLIT = 0.42                        # height of the lower pad in units of the A24 canvas height (A23: 0.34)
DN_BOTTOM = 0.33 * 0.34 / SPLIT     # A23: the band under the lower frame keeps its A22 height in pixels
UP_TOP = 0.13 * 0.66 / (1 - SPLIT)  # A23: so does the band above the upper frame, which holds the zeta axis
LEFT, RIGHT = 0.17, 0.04            # A31: margins of the three pads (left 0.15 until A30)
TXT_PX = dict(label=33, title=36, legend_upper=33, legend_middle=33, legend_lower=28, zeta_label=33,
              zeta_title=36)       # A31: em in canvas pixels; an index is printed at 1/1.5 of its base (22 and 24 px)
VALENCE_STYLE, VALENCE_DASH = 11, ' 40 16 6 16'   # A23: ROOT style 10 is " 80 40 4 40"
TRI_SIZE = 1.3                      # open triangles of the soft-quark, hard-gluon input (marker size, 8 px per unit)
TRI_CLEAR_PX = 1.5                  # least clearance, canvas pixels (about 1 pt), between a triangle and a curve or frame line
CIRC_SIZE, SQ_SIZE = 1.1, 1.2       # marker sizes of the NNPDF4.0 circles and of the open square
STROKE_PX = 1.06                    # stroke of a marker or a bar of line width 1 (0.75 pt) in drawable pixels
XTICK_PX = 10.13                    # major x tick of every pad in drawable pixels (7.18 pt on the A24 PDF); minor = half
LABEL_EDGE_PX = 12.0                # A25: least distance from a y label of the middle pad to a frame edge
BAR_CLEAR_PX = 1.5                  # A25: least clearance between a range bar and a marker
BAR_SHIFT = {'10': 1.2}             # A25: the 10 GeV range is drawn at 12 GeV, beside the open square at 10 GeV
CAP_PX = 2                          # A25: half-length of the bar caps in pixels (ROOT's default end-error size); with
                                    # rf.style's 3 px the caps of the bar at Q0 came within 1.4 px of the major ticks
                                    # at 0.7 and 1 on the left frame line
SCAN_SCALES = ['Q0', '2', '10', '100', '1e4']
SCAN_PATH = 'plan/A25/research/nearsat/ns_scan.json'

lo = json.load(open(os.path.join(HERE, 'fig1_lo_curves.json')))
band = json.load(open(os.path.join(HERE, 'fig1_band.json')))
inv = json.load(open(os.path.join(TREE, 'plan', 'novelty', 'inv_checks.json')))
d2 = json.load(open(os.path.join(TREE, 'plan', 'saturation', 'decision', 'd2_rows.json')))
sq0 = json.load(open(os.path.join(TREE, 'plan', 'v1', 'clarity', 'calc', 'softq_q0.json')))
scan_raw = open(os.path.join(TREE, *SCAN_PATH.split('/')), 'rb').read()
scan = json.loads(scan_raw)
if sq0['checks_failed']:
    v1.fail(PROG, 'softq_q0.json carries failed checks')
if lo['failures'] or band['failures']:
    v1.fail(PROG, 'an input JSON carries failures')
LAM, Q0SQ = lo['setting']['Lambda_GeV'], lo['setting']['Q0sq_GeV2']
if (LAM, Q0SQ) != (band['Lambda'], band['Q0sq']):
    v1.fail(PROG, 'Lambda or Q0^2 differ between the LO curves and the band')
AK = float(inv['nf5']['A_kappa'])
XMIN, XMAX = math.sqrt(Q0SQ), 1e4
XFRAME = 1.4e4                      # frame edge; data end at XMAX
XFRAMELO = 1.0                      # left frame edge, below Q0 = sqrt(2) GeV, so that the marker at Q0 is inside and clear
                                    # of the tick marks (at 1.15 GeV the open triangle at Q0 touched the minor tick at
                                    # 0.65 on the left frame line)

cur = {}
for name in ('A', 'steep', 'valence'):
    rows = lo['curves'][name]
    cur[name] = dict(Q=np.array([r['Q'] for r in rows]), kappa=np.array([r['kappa'] for r in rows]),
                     ratio=np.array([(r['B'] / r['kappa']) ** 2 for r in rows]),
                     zeta=np.array([r['zeta'] for r in rows]))
    if abs(cur[name]['Q'][0] - XMIN) > 1e-12 or abs(cur[name]['Q'][-1] - XMAX) > 1e-9:
        v1.fail(PROG, f'{name}: the curve does not span Q0 to 1e4 GeV')
    zz = np.array([v1.zeta_of_Q(q, LAM, Q0SQ) for q in cur[name]['Q']])
    if np.max(np.abs(zz - cur[name]['zeta'])) > 1e-12:
        v1.fail(PROG, f'{name}: stored zeta differs from ln[T(Q)/T(Q0)]')

pieces = []
for p in band['band_pieces']:
    q = np.array([r['Q'] for r in p['rows']])
    pieces.append(dict(Q=q, lower=np.array([r['lower'] for r in p['rows']]),
                       upper=np.array([r['upper'] for r in p['rows']]),
                       central=np.array([r['kappa'] for r in p['rows']])))
# the additional admissible inputs (App. G): (Q, corr^2)
_r10 = [r for r in d2 if r['input'] == 'hardq_steepg' and r['Q'] == '10' and r['nf'] == 5]
_r2 = [r for r in d2 if r['input'] == 'softq_hardg' and r['Q'] == '2' and r['nf'] == 5]
if len(_r10) != 1 or len(_r2) != 1:
    v1.fail(PROG, 'd2_rows.json does not hold exactly one row per additional input')
mk_hq = dict(Q=np.array([10.0]), c2=np.array([_r10[0]['corr2']]))
mk_sq = dict(Q=np.array([XMIN, 2.0]), c2=np.array([sq0['softq_hardg']['corr2'], _r2[0]['corr2']]))
pts_Q = np.array([p['Q'] for p in band['nnpdf40_points']])
pts_K = np.array([p['kappa'] for p in band['nnpdf40_points']])

# A25: the range of (B/kappa)^2 over the 200 inputs of the scan, per scale.  Only the main run is accepted (MUT empty,
# M = 32), with no failed check; each scale must hold the 200 inputs of the full factorial grid once each; the minimum
# and maximum over the rows must equal the per-scale minimum and maximum the scan itself stores; and the scan's tau of
# each scale must equal 6 zeta/23 at the Q of this figure (Lambda and Q0 of fig1_lo_curves.json), so that the bars
# stand at the scales the scan computed.
if scan.get('program') != 'ns_scan.py' or scan.get('MUT') != '' or scan.get('M') != 32:
    v1.fail(PROG, 'ns_scan.json is not the main run of ns_scan.py (MUT empty, M = 32)')
if scan['checks_failed'] or any(r['fails'] for r in scan['rows']):
    v1.fail(PROG, 'ns_scan.json carries failed checks')
if scan['scales'] != SCAN_SCALES:
    v1.fail(PROG, f'ns_scan.json scales {scan["scales"]} differ from {SCAN_SCALES}')
_keys = ('a_q', 'b_q', 'a_g', 'b_g', 'f_q')
_grid = set(itertools.product(*(scan['grid'][k] for k in _keys)))
if len(_grid) != 200:
    v1.fail(PROG, f'the scan grid holds {len(_grid)} inputs, not 200')
scan_bar = dict(Q=[], lo=[], hi=[], x=[])
for s in SCAN_SCALES:
    rows = [r for r in scan['rows'] if r['Q'] == s]
    combos = [tuple(r[k] for k in _keys) for r in rows]
    if len(rows) != 200 or len(set(combos)) != 200 or set(combos) != _grid \
            or sorted(r['idx'] for r in rows) != list(range(200)):
        v1.fail(PROG, f'scan scale {s}: the rows are not the 200 inputs of the grid once each')
    c2 = [r['corr2'] for r in rows]
    if min(c2) != scan['per_scale'][s]['min'] or max(c2) != scan['per_scale'][s]['max']:
        v1.fail(PROG, f'scan scale {s}: the row minimum or maximum differs from per_scale')
    qs = XMIN if s == 'Q0' else float(s)
    if abs(scan['tau'][s] - 6.0 / 23.0 * v1.zeta_of_Q(qs, LAM, Q0SQ)) > 1e-12:
        v1.fail(PROG, f'scan scale {s}: tau of the scan differs from 6 zeta/23 at Q = {qs} GeV')
    scan_bar['Q'].append(qs)
    scan_bar['lo'].append(min(c2))
    scan_bar['hi'].append(max(c2))
    scan_bar['x'].append(qs * BAR_SHIFT.get(s, 1.0))
bar_x, bar_lo, bar_hi = (np.array(scan_bar[k]) for k in ('x', 'lo', 'hi'))
# the bar is drawn about its midpoint; the end y -/+ e is then the JSON value with no rounding (y and each end lie
# within a factor 2 of each other, so by Sterbenz's lemma both differences carry no rounding error), and check_bars
# compares it with no tolerance
bar_mid = 0.5 * (bar_lo + bar_hi)

# y range of the upper pad from the LO curves (A24 took the band and the circles as well; they lie inside the range
# of the curves, so the range is unchanged); the reference is clipped to it
allk = np.concatenate([c['kappa'] for c in cur.values()])
pad_y = 0.07 * (allk.max() - allk.min())
YMIN, YMAX = allk.min() - pad_y, allk.max() + pad_y
# the reference A_kappa/sqrt(zeta) on the dense grid of the curves, from the first scale where it is below YMAX
qa = np.exp(np.linspace(math.log(XMIN), math.log(XMAX), 401))[1:]
ka = AK / np.sqrt(np.array([v1.zeta_of_Q(q, LAM, Q0SQ) for q in qa]))
keep = ka <= YMAX
qa, ka = qa[keep], ka[keep]
allr = np.concatenate([c['ratio'] for c in cur.values()] + [mk_hq['c2'], mk_sq['c2']])
# A23: the lower range from clearances in canvas pixels.  FH is the height of the lower frame; a marker of size m spans
# 4 m px each side of its centre; the stroke and the miter at the apex add about 1 px, the curve half its width.
# A25: FH is taken at the A24 canvas height H24, the lower pad keeping its A24 height in pixels.
FH = H24 * SPLIT * (1.0 - DN_BOTTOM)
TRI_HALF = 4.0 * TRI_SIZE
CB = TRI_HALF + 1.0 + 2 * TRI_CLEAR_PX      # below the lowest marker centre, to the bottom frame line
CT = 14.0                                   # above the unit line, to the top frame line
RSPAN = (1.0 - allr.min()) / (1.0 - (CB + CT) / FH)
RMIN, RMAX = allr.min() - CB * RSPAN / FH, 1.0 + CT * RSPAN / FH
PX = FH / (RMAX - RMIN)                     # canvas pixels per unit of (B/kappa)^2

# A25: the range of the middle pad from clearances in drawable pixels (the middle pad is MID_PX high and has no top or
# bottom margin).  Bottom: the lowest circle clears the major x tick at its scale (1e4 GeV) by BAR_CLEAR_PX, and so does
# the lower end of the band, which ends at that tick.  Top: the upper end of the band at 2 GeV clears the minor tick at
# 2 GeV, and so does the circle there.  Solved by iteration; the map contracts since the clearances sum to less than
# MID_PX.
CIRC_R = 4.0 * CIRC_SIZE + STROKE_PX / 2
band_lo = min(p['lower'].min() for p in pieces)
band_hi = max(p['upper'].max() for p in pieces)
need_lo = [(pts_K.min(), XTICK_PX + CIRC_R + BAR_CLEAR_PX), (band_lo, XTICK_PX + BAR_CLEAR_PX)]
need_hi = [(band_hi, XTICK_PX / 2 + BAR_CLEAR_PX), (pts_K.max(), XTICK_PX / 2 + CIRC_R + BAR_CLEAR_PX)]
MYMIN, MYMAX = band_lo, band_hi
for _ in range(200):
    _span = MYMAX - MYMIN
    MYMIN, MYMAX = (min(v - cl * _span / MID_PX for v, cl in need_lo), max(v + cl * _span / MID_PX for v, cl in need_hi))
if abs((MYMAX - MYMIN) - _span) > 1e-12:
    v1.fail(PROG, 'the range of the middle pad did not converge')
MPX = MID_PX / (MYMAX - MYMIN)              # drawable pixels per unit of kappa_W
MID_STEP = 0.5                              # label step that ROOT takes for this range with divisions 506 (labels 2.5 to
                                            # 4.5 in the text of the PDF of 12 October 2026; 505 gave 3 and 4 only)
_labels = [k * MID_STEP for k in range(math.ceil(MYMIN / MID_STEP - 1e-9), math.floor(MYMAX / MID_STEP + 1e-9) + 1)]
if len(_labels) < 3 or min(min(t - MYMIN, MYMAX - t) * MPX for t in _labels) < LABEL_EDGE_PX:
    v1.fail(PROG, f'middle pad: the y labels {_labels} need three labels at least {LABEL_EDGE_PX} px from the edges')

YOFF = 0.733                        # y-title offset of the upper pad (A31: 0.95 until A30); the other pads scale it by
                                    # their heights
rf.style()
ROOT.gStyle.SetLineStyleString(VALENCE_STYLE, VALENCE_DASH)
ROOT.gStyle.SetEndErrorSize(CAP_PX)   # A25: caps of the range bars (rf.style sets 3 px)
c = ROOT.TCanvas('c', '', W, H)
WH = c.GetWh()
CW = c.GetWw()
WH24 = WH - MID_PX - BOT_EXTRA_PX           # the A24 drawable height (632 px), the unit of the A24 sizes
UP_PX = (1 - SPLIT) * WH24                  # A31: pad heights in drawable pixels; the upper pad as in A24
DN_PX = SPLIT * WH24 + BOT_EXTRA_PX         # the lower pad: the A24 pad and the extra band under its frame
DN_MARGIN = (DN_BOTTOM * SPLIT * WH24 + BOT_EXTRA_PX) / DN_PX   # its bottom margin; the frame keeps its A24 pixels
hu, hm, hd = UP_PX / WH24, MID_PX / WH24, DN_PX / WH24   # pad heights in units of WH24
Y_DN = DN_PX / WH                           # top of the lower pad, in canvas NDC
Y_MID = (DN_PX + MID_PX) / WH               # top of the middle pad


def tsz(pad_px, key):
    """A31: the ROOT text size that prints TXT_PX[key] pixels of em in a pad pad_px drawable pixels high."""
    return v1.text_size(CW, pad_px, TXT_PX[key])


def xtick(pad_px):
    """A31: the tick length that draws the major x ticks at their A30 length, 0.03 x 0.66 x 0.81 x WH24 = 10.13
    drawable pixels, in a pad pad_px pixels high (an x tick of length t is t (1 - LEFT - RIGHT) pad_px long)."""
    return 0.03 * 0.66 * 0.81 * WH24 / ((1 - LEFT - RIGHT) * pad_px)


up = ROOT.TPad('up', '', 0, Y_MID, 1, 1)
mid = ROOT.TPad('mid', '', 0, Y_DN, 1, Y_MID)
dn = ROOT.TPad('dn', '', 0, 0, 1, Y_DN)
for p in (up, mid, dn):
    p.SetLeftMargin(LEFT)
    p.SetRightMargin(RIGHT)
    p.SetFillStyle(4000)
up.SetTopMargin(UP_TOP)
up.SetBottomMargin(0.0)
mid.SetTopMargin(0.0)
mid.SetBottomMargin(0.0)
dn.SetTopMargin(0.0)
dn.SetBottomMargin(DN_MARGIN)
up.SetTickx(0)
up.SetTicky(1)
for p in (mid, dn):
    p.SetTickx(1)
    p.SetTicky(1)
c.cd()
up.Draw()
mid.Draw()
dn.Draw()

fu = rf.frame(up, XFRAMELO, XFRAME, YMIN, YMAX, '', '#kappa', label_size=tsz(UP_PX, 'label'),
              title_size=tsz(UP_PX, 'title'), yoffset=YOFF, logx=True)
fu.GetXaxis().SetLabelSize(0)
fu.GetYaxis().CenterTitle(True)        # A22: end-aligned, the kappa title stood above the frame
fu.GetXaxis().SetTickLength(xtick(UP_PX))

graphs = []
curve_g = {}
for name in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[name]
    sty = VALENCE_STYLE if name == 'valence' else sty
    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['kappa'])
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, cur[name]['Q'], cur[name]['kappa'], f'kappa {name}')
    graphs.append(g)
    curve_g[name] = g

g_ref = ROOT.TGraph(len(qa), qa, ka)
g_ref.SetLineColor(v1.REF_STYLE[0])
g_ref.SetLineStyle(v1.REF_STYLE[1])
g_ref.SetLineWidth(rf.LINE_WIDTH)
g_ref.Draw('L same')
v1.check_graph(PROG, g_ref, qa, ka, 'A_kappa/sqrt(zeta)')

# A24: the legend top sits LEG_TICK_CLEAR below the ends of the zeta major ticks on the upper frame edge (A23: its top
# at 0.85, at the frame edge, so that the major tick at zeta = 1.5 crossed the label "proton-like input" and the minor
# ticks stood over its sample line).  A25: four entries at the A24 spacing of 0.35/6 per entry.
LEG_TICK_CLEAR = 0.012
LEG_ENTRY = 40.0 / UP_PX            # A31: 40 drawable pixels per entry for the text of 33 pixels (A24: 0.35/6 of the pad)
_tick_end = (1 - up.GetTopMargin()) - 0.03 / hu * 0.66 * (1 - up.GetTopMargin() - up.GetBottomMargin())
LEG_Y2 = _tick_end - LEG_TICK_CLEAR
leg = ROOT.TLegend(0.358, LEG_Y2 - 4 * LEG_ENTRY, 0.93, LEG_Y2)   # A31: (0.50, 0.95) in x until A30
leg.SetBorderSize(0)
leg.SetFillStyle(0)
leg.SetTextFont(rf.FONT)
leg.SetTextSize(tsz(UP_PX, 'legend_upper'))
_lab = {'A': 'proton-like input', 'steep': 'steep input', 'valence': 'valence-like input'}
for name in ('A', 'steep', 'valence'):
    leg.AddEntry(curve_g[name], _lab[name], 'l')
leg.AddEntry(g_ref, '#it{A}_{#kappa} / #sqrt{#zeta}', 'l')   # A22: spaces keep the subscript off the root sign
leg.Draw()
up.RedrawAxis()
placed = v1.zeta_top_axis(up, XFRAMELO, XFRAME, LAM, Q0SQ, majors=[0, 0.5, 1.0, 1.5], minor_step=0.1,
                          label_size=tsz(UP_PX, 'zeta_label'), title='#zeta', title_size=tsz(UP_PX, 'zeta_title'),
                          tick_frac=0.03 / hu * 0.66 * (1 - up.GetTopMargin()) / (1 - up.GetTopMargin()))

# A25: the middle pad, kappa_W of the fits.  The band, its central line and the NNPDF4.0 circles keep their A24 styles
# and drawing order (band, central line, white disks, circles).
fm = rf.frame(mid, XFRAMELO, XFRAME, MYMIN, MYMAX, '', '#kappa_{W}', label_size=tsz(MID_PX, 'label'),
              title_size=tsz(MID_PX, 'title'), yoffset=YOFF * hm / hu, logx=True)
fm.GetXaxis().SetLabelSize(0)
fm.GetXaxis().SetTickLength(xtick(MID_PX))
fm.GetYaxis().CenterTitle(True)
fm.GetYaxis().SetNdivisions(506)       # labels 2.5 to 4.5 every 0.5 (505 printed 3 and 4 only)
fm.GetYaxis().SetTickLength(0.03 * (1 - DN_BOTTOM))   # the y ticks of the lower pad, in pixels
band_g = []
for p in pieces:
    n = len(p['Q'])
    xs = np.concatenate([p['Q'], p['Q'][::-1]])
    ys = np.concatenate([p['upper'], p['lower'][::-1]])
    g = ROOT.TGraph(2 * n, xs, ys)
    g.SetFillColor(rf.BLUE)
    g.SetFillStyle(3244)            # cross-hatch at spacing 2, so that the central line shows through (3144, spacing 1, hid it)
    g.SetLineColor(rf.BLUE)
    g.SetLineWidth(0)
    g.Draw('F same')
    v1.check_graph(PROG, g, xs, ys, 'band')
    graphs.append(g)
    band_g.append(g)
    gc = ROOT.TGraph(n, p['Q'], p['central'])
    gc.SetLineColor(rf.BLUE)
    gc.SetLineStyle(1)
    gc.SetLineWidth(rf.LINE_WIDTH)
    gc.Draw('L same')
    v1.check_graph(PROG, gc, p['Q'], p['central'], 'band central value')
    graphs.append(gc)
g_band_leg = band_g[0]

# a white disk of the same size under each open circle keeps the lines drawn before out of the circle
g_pts_bg = ROOT.TGraph(len(pts_Q), pts_Q, pts_K)
g_pts_bg.SetMarkerStyle(20)
g_pts_bg.SetMarkerSize(CIRC_SIZE)
g_pts_bg.SetMarkerColor(ROOT.kWhite)
g_pts_bg.Draw('P same')
v1.check_graph(PROG, g_pts_bg, pts_Q, pts_K, 'NNPDF4.0 point backgrounds')
g_pts = ROOT.TGraph(len(pts_Q), pts_Q, pts_K)
g_pts.SetMarkerStyle(24)
g_pts.SetMarkerSize(CIRC_SIZE)
g_pts.SetMarkerColor(rf.BLUE)
g_pts.SetLineWidth(2)
g_pts.Draw('P same')
v1.check_graph(PROG, g_pts, pts_Q, pts_K, 'NNPDF4.0 points')
# the legend in the empty upper right of the middle pad, above the band and the circles beyond 27 GeV (A31; beyond
# 60 GeV until A30)
MID_LEG = (0.443, 0.52, 0.95, 0.93)  # A31: (0.50, 0.50, 0.95, 0.86) until A30
legm = ROOT.TLegend(*MID_LEG)
legm.SetBorderSize(0)
legm.SetFillStyle(0)
legm.SetTextFont(rf.FONT)
legm.SetTextSize(tsz(MID_PX, 'legend_middle'))
g_band_leg.SetLineColor(rf.BLUE)
legm.AddEntry(g_band_leg, 'CT18 #kappa_{W} band', 'f')
legm.AddEntry(g_pts, 'NNPDF4.0 #kappa_{W}', 'p')
legm.Draw()
mid.RedrawAxis()

fd = rf.frame(dn, XFRAMELO, XFRAME, RMIN, RMAX, '#it{Q}  (GeV)', '(#it{B}/#kappa)^{2}', label_size=tsz(DN_PX, 'label'),
              title_size=tsz(DN_PX, 'title'), xoffset=1.05, yoffset=YOFF * hd / hu, logx=True)
fd.GetYaxis().SetNdivisions(505)       # A22: 504 printed two labels only
fd.GetXaxis().SetTickLength(xtick(DN_PX))
fd.GetYaxis().SetTickLength(0.03 * (1 - DN_BOTTOM) / (1 - DN_MARGIN))   # A31: the A30 y ticks of the lower pad, 13.1 px
one = ROOT.TLine(XFRAMELO, 1.0, XFRAME, 1.0)
one.SetLineColor(v1.REF_STYLE[0])
one.SetLineStyle(v1.REF_STYLE[1])
one.SetLineWidth(rf.LINE_WIDTH)
one.Draw()
for name in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[name]
    sty = VALENCE_STYLE if name == 'valence' else sty
    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['ratio'])
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, cur[name]['Q'], cur[name]['ratio'], f'(B/kappa)^2 {name}')
    graphs.append(g)
# A25: the range bars of the scan.  A28: drawn after the curves and before the markers; with the scales added near Q0
# the valence-like curve rises along the bar at Q0 and, drawn over it, hid the bar up to (B/kappa)^2 of about 0.75
g_bar = ROOT.TGraphAsymmErrors(len(bar_x), bar_x, bar_mid, np.zeros(len(bar_x)), np.zeros(len(bar_x)),
                               bar_mid - bar_lo, bar_hi * 1.001 - bar_mid)
g_bar.SetLineColor(rf.BLACK)
g_bar.SetLineWidth(1)
g_bar.SetMarkerColor(rf.BLACK)
g_bar.SetMarkerStyle(1)
g_bar.SetMarkerSize(0)       # no gap in the bar at its midpoint
g_bar.Draw('0')                # error bars and caps only: with 'P' ROOT paints marker style 1 as a short stroke at
                               # the midpoint, and with no option it joins the midpoints by a line
v1.check_bars(PROG, g_bar, bar_x, bar_lo, bar_hi, 'scan range bars')
g_hq = ROOT.TGraph(1, mk_hq['Q'], mk_hq['c2'])
g_hq.SetMarkerStyle(25)
g_hq.SetMarkerSize(SQ_SIZE)
g_hq.SetMarkerColor(rf.BLUE)
g_hq.Draw('P same')
v1.check_graph(PROG, g_hq, mk_hq['Q'], mk_hq['c2'], 'hardq_steepg marker')
g_sq = ROOT.TGraph(2, mk_sq['Q'], mk_sq['c2'])
g_sq.SetMarkerStyle(26)
g_sq.SetMarkerSize(TRI_SIZE)
g_sq.SetMarkerColor(rf.RED)
g_sq.Draw('P same')
v1.check_graph(PROG, g_sq, mk_sq['Q'], mk_sq['c2'], 'softq_hardg markers')
# A25: three entries (A24: two in 0.55 to 0.95 by 0.40 to 0.72); the box ends below the bar at 100 GeV
legd = ROOT.TLegend(0.414, DN_MARGIN + 12.0 / DN_PX, 0.955, DN_MARGIN + 114.0 / DN_PX)   # A31: (0.55, 0.31, 0.95,
                                    # 0.75) until A30; 3 entries of 34 px from 12 px above the frame line
legd.SetMargin(0.10)                # A31: the marker column (TLegend default 0.25) narrowed for the longer text
legd.SetBorderSize(0)
legd.SetFillStyle(0)
legd.SetTextFont(rf.FONT)
legd.SetTextSize(tsz(DN_PX, 'legend_lower'))
legd.AddEntry(g_hq, 'hard quark, steep gluon', 'p')
legd.AddEntry(g_sq, 'soft quark, hard gluon', 'p')
legd.AddEntry(g_bar, 'range over 200 inputs', 'e')
legd.Draw()
dn.RedrawAxis()

inside = (all(YMIN < k < YMAX for c_ in cur.values() for k in c_['kappa'])
          and all(MYMIN < k < MYMAX for k in pts_K) and MYMIN < band_lo and band_hi < MYMAX
          and all(RMIN < r < RMAX for r in allr) and all(RMIN < r < RMAX for r in np.concatenate([bar_lo, bar_hi])))
if not inside:
    v1.fail(PROG, 'a curve, point or bar lies outside its frame')
# the NNPDF4.0 circle at the last data scale must lie inside the frame by more than the marker radius (~5 px)
frame_px = W * (1 - up.GetLeftMargin() - up.GetRightMargin())


def xpx(q):
    """Nominal distance in canvas pixels from the left frame line to the scale q."""
    return frame_px * (math.log10(q) - math.log10(XFRAMELO)) / (math.log10(XFRAME) - math.log10(XFRAMELO))


gap_px = xpx(XFRAME) - xpx(pts_Q.max())
gap_lo_px = xpx(XMIN)
# the open triangle at Q0 (size 1.3, half-width 5.5 px) must clear the minor tick of the left frame line
# (6.0 px with the line, measured on a render at 600 dpi) by at least 1 pt (1.4 px): 16 px with rounding margin.
if gap_lo_px < 16:
    v1.fail(PROG, f'the marker at Q0 lies {gap_lo_px:.1f} px from the left frame edge, less than 16 px')
# A23: nominal design margins, at the requested canvas height H24 and not the drawable height, for the start of the
# valence-like curve at Q0 over the apex of the open triangle, and for the triangle over the bottom frame line (the
# second is implied by the range construction, >= 2 TRI_CLEAR_PX).  They guard the range construction only; the
# exported strokes are checked by check_pdf_clearance.py in check_figs_v1.py (11 October 2026).
tri_gap_px = (cur['valence']['ratio'][0] - mk_sq['c2'][0]) * PX - TRI_HALF - 1.0 - rf.LINE_WIDTH / 2.0
tri_floor_px = (mk_sq['c2'].min() - RMIN) * PX - TRI_HALF - 1.0
if abs(cur['valence']['Q'][0] - mk_sq['Q'][0]) > 1e-12:
    v1.fail(PROG, 'the triangle and the valence-like curve no longer share the scale Q0')
if tri_gap_px < TRI_CLEAR_PX:
    v1.fail(PROG, f'nominal margin: the valence-like curve at Q0 clears the open triangle by {tri_gap_px:.2f} px, less than {TRI_CLEAR_PX}')
if tri_floor_px < TRI_CLEAR_PX:
    v1.fail(PROG, f'nominal margin: the open triangle at Q0 clears the bottom frame line by {tri_floor_px:.2f} px, less than {TRI_CLEAR_PX}')
if gap_px < 8:
    v1.fail(PROG, f'the NNPDF4.0 circle at {pts_Q.max():g} GeV lies {gap_px:.1f} px from the right frame edge')
# A25: nominal clearances of the range bars from the markers.  A bar is three segments: the vertical line from the
# minimum to the maximum and a cap of gStyle end-error size (CAP_PX) each side of it at both ends.  A marker is taken as
# a square box of its half-width with its stroke (and, for the triangle, the miter of its apex).  The distance from
# the box to every segment, less half the bar stroke, must be at least BAR_CLEAR_PX.
if ROOT.gStyle.GetEndErrorSize() != CAP_PX:
    v1.fail(PROG, 'the end-error size of gStyle is not CAP_PX')


def box_to_segment(x0, y0, half, xa, ya, xb, yb):
    """Distance in pixels from the box |x - x0|, |y - y0| <= half to the axis-parallel segment (xa, ya)-(xb, yb)."""
    dxs = max(min(xa, xb) - (x0 + half), (x0 - half) - max(xa, xb), 0.0)
    dys = max(min(ya, yb) - (y0 + half), (y0 - half) - max(ya, yb), 0.0)
    return math.hypot(dxs, dys)


bar_clear = []
for name, mk, half in (('hardq_steepg', mk_hq, 4.0 * SQ_SIZE + STROKE_PX / 2),
                       ('softq_hardg', mk_sq, TRI_HALF + 1.0 + STROKE_PX / 2)):
    for qm, ym in zip(mk['Q'], mk['c2']):
        x0, y0 = xpx(qm), (ym - RMIN) * PX
        for xb, yl, yh in zip(bar_x, bar_lo, bar_hi):
            xc, ylp, yhp = xpx(xb), (yl - RMIN) * PX, (yh - RMIN) * PX
            dist = min(box_to_segment(x0, y0, half, xc, ylp, xc, yhp),
                       box_to_segment(x0, y0, half, xc - CAP_PX, ylp, xc + CAP_PX, ylp),
                       box_to_segment(x0, y0, half, xc - CAP_PX, yhp, xc + CAP_PX, yhp)) - STROKE_PX / 2
            bar_clear.append(dict(marker=name, Q_marker=float(qm), x_bar=float(xb), clearance_px=dist))
            if dist < BAR_CLEAR_PX:
                v1.fail(PROG, f'nominal margin: the range bar at {xb:g} GeV comes within {dist:.2f} px of the '
                              f'{name} marker at {qm:g} GeV, less than {BAR_CLEAR_PX}')
v1.save(c, NAME)

json.dump(dict(program='calc/figs_v1/draw_fig1.py', output=f'paper/figures/v1/{NAME}',
               root_version=ROOT.gROOT.GetVersion(),
               inputs=['calc/figs_v1/fig1_lo_curves.json', 'calc/figs_v1/fig1_band.json',
                       'plan/novelty/inv_checks.json', 'plan/saturation/decision/d2_rows.json',
                       'plan/v1/clarity/calc/softq_q0.json', SCAN_PATH],
               canvas_px=[W, H], drawable_px=[c.GetWw(), WH], a24_drawable_height_px=WH24,
               x_range_GeV=[XFRAMELO, XFRAME], data_range_GeV=[XMIN, XMAX], log_x=True,
               circle_gap_to_right_edge_px=gap_px, marker_gap_to_left_edge_px=gap_lo_px, y_range_upper=[YMIN, YMAX],
               y_range_middle=[MYMIN, MYMAX], y_range_lower=[RMIN, RMAX],
               pads=dict(upper=dict(ndc=[Y_MID, 1.0], height_px=WH - Y_MID * WH, top_margin=UP_TOP, bottom_margin=0.0),
                         middle=dict(ndc=[Y_DN, Y_MID], height_px=MID_PX, top_margin=0.0, bottom_margin=0.0,
                                     quantity='kappa_W', y_label_step=MID_STEP, y_labels=_labels,
                                     px_per_unit=MPX, clearances_px=dict(lowest_circle_centre=need_lo[0][1],
                                                                         band_lower_end=need_lo[1][1],
                                                                         band_upper_end=need_hi[0][1],
                                                                         circle_at_2_GeV_centre=need_hi[1][1])),
                         lower=dict(ndc=[0.0, Y_DN], height_px=Y_DN * WH, top_margin=0.0, bottom_margin=DN_MARGIN)),
               lower_bottom_margin=DN_MARGIN, upper_top_margin=UP_TOP,
               margins_left_right=[LEFT, RIGHT], bottom_band_extra_px=BOT_EXTRA_PX, text_em_px=TXT_PX,
               valence_dash=dict(root_style=VALENCE_STYLE, pattern=VALENCE_DASH, replaces='ROOT style 10, " 80 40 4 40"'),
               triangle_clearance_nominal_px=dict(curve_start=tri_gap_px, bottom_frame=tri_floor_px, least=TRI_CLEAR_PX,
                                                  note='design estimates at the requested canvas height H24, not '
                                                       'measurements; the exported strokes are measured by '
                                                       'calc/figs_v1/check_pdf_clearance.py in check_figs_v1.py'),
               lower_quantity='(B/kappa)^2',
               zeta_top_axis=dict(Lambda_GeV=LAM, Q0sq_GeV2=Q0SQ, majors=[[z, q] for z, q in placed],
                                  zeta_at_right_edge=v1.zeta_of_Q(XFRAME, LAM, Q0SQ)),
               curves={n: dict(color=v1.INPUT_STYLE[n][2], style=v1.INPUT_STYLE[n][3], label=lo['inputs'][n]['label'],
                               n=len(cur[n]['Q']), kappa_first=float(cur[n]['kappa'][0]),
                               kappa_last=float(cur[n]['kappa'][-1]), ratio_min=float(cur[n]['ratio'].min()),
                               ratio_max=float(cur[n]['ratio'].max())) for n in cur},
               reference=dict(what='A_kappa/sqrt(zeta)', A_kappa=AK, color='black', style='dotted',
                              n_vertices=int(len(qa)), Q_first=float(qa[0]), Q_last=float(qa[-1])),
               band=dict(what='CT18NNLO kappa on W with the 68 percent fit uncertainty', pad='middle', color='blue',
                         fill='hatched', fill_style=3244, central_line='blue solid, width 2',
                         pieces=[[float(p['Q'][0]), float(p['Q'][-1])] for p in pieces],
                         m_b=band['m_b']),
               markers=dict(hardq_steepg=dict(color='blue', marker='open square', Q=mk_hq['Q'].tolist(),
                                              corr2=mk_hq['c2'].tolist()),
                            softq_hardg=dict(color='red', marker='open triangle', Q=mk_sq['Q'].tolist(),
                                             corr2=mk_sq['c2'].tolist())),
               scan_bars=dict(what='minimum and maximum of (B/kappa)^2 over the 200 LO inputs of the scan at each scale',
                              pad='lower', source=SCAN_PATH, source_sha256=hashlib.sha256(scan_raw).hexdigest(),
                              source_program=scan['program'], source_M=scan['M'], n_inputs=200,
                              grid={k: scan['grid'][k] for k in _keys}, scales=SCAN_SCALES, Q=scan_bar['Q'],
                              x_drawn=scan_bar['x'], minimum=scan_bar['lo'], maximum=scan_bar['hi'],
                              displaced={s: dict(Q=float(XMIN if s == 'Q0' else float(s)), drawn_at=float(
                                  (XMIN if s == 'Q0' else float(s)) * f), factor=f,
                                  reason='the open square at 10 GeV lies inside this range')
                                  for s, f in BAR_SHIFT.items()},
                              color='black', style='solid', line_width=1, caps_px_each_side=CAP_PX,
                              root_class='TGraphAsymmErrors', clearance_to_markers_nominal_px=bar_clear),
               legends=['upper pad: three inputs, A_kappa/sqrt(zeta)', 'middle pad: CT18 band, NNPDF4.0',
                        'lower pad: the two additional inputs and the range bars'],
               points=dict(what='NNPDF4.0 central kappa', pad='middle', color='blue', marker='open circle',
                           Q=pts_Q.tolist(), kappa=pts_K.tolist(),
                           background='white disk of the same size under each circle'),
               drawing_order_upper=['LO curves', 'large-zeta reference'],
               drawing_order_middle=['CT18NNLO band and its central line', 'NNPDF4.0 circles'],
               drawing_order_lower=['unit line', 'range bars', 'LO curves', 'open square', 'open triangles'],
               unit_line=dict(y=1.0, color='black', style='dotted'),
               text_inside_frame='three legends only'),
          open(os.path.join(HERE, 'fig1_plotted.json'), 'w'), indent=1)
print(f'{PROG}: wrote {os.path.join(v1.RAW, NAME)}')


==> anc/calc/figs_v1/checks/mutant_draw_fig1_middle_band.py <==
"""The kappa figure (Fig. 2 of the paper, file fig1_kappa_bound.pdf): the full-range LO speed kappa against Q for
three inputs, the fitted NNLO windowed speed kappa_W in a pad of its own, and the lower bound as (B/kappa)^2 with the
range of (B/kappa)^2 over a family of 200 LO inputs.
Runs under PyROOT:  pyroot calc/figs_v1/draw_fig1.py

Reads JSON only:
  calc/figs_v1/fig1_lo_curves.json   kappa, B on 60 scales from Q0 = sqrt(2) GeV to 1e4 GeV (61 rows, the 1e4 GeV row appears twice, under the keys 10000.0 and 1e4), three inputs
  calc/figs_v1/fig1_band.json        CT18NNLO kappa on W with its 68 percent fit uncertainty, two pieces, and
                                     the NNPDF4.0 central values
  plan/novelty/inv_checks.json       A_kappa at n_f = 5 (nf5/A_kappa)
  plan/saturation/decision/d2_rows.json   corr^2 of the inputs hardq_steepg (10 GeV) and softq_hardg (2 GeV)
  plan/v1/clarity/calc/softq_q0.json      corr^2 of softq_hardg at Q0
  plan/A25/research/nearsat/ns_scan.json  (A25) corr^2 = (B/kappa)^2 of 200 LO inputs at Q0, 2, 10, 100 and 1e4 GeV,
                                          main numerical setting (MUT empty, M = 32 Talbot terms)

Three pads share the log Q axis (A25).  Upper pad: kappa of input A (black solid), the steep input (blue dashed), the
valence-like input (red dash-dotted); the large-zeta form A_kappa/sqrt(zeta) as a black dotted reference, drawn where
it lies inside the frame and evaluated on 400 scales uniform in log Q, so that its polygon follows the steep rise below
3 GeV; a legend in the empty upper right corner; zeta = ln[T(Q)/T(Q0)] on the upper edge.  Middle pad, with its own
y axis kappa_W: the CT18NNLO band (blue cross-hatched, with its central value as a blue solid line of the curve width)
and the NNPDF4.0 central values (open blue circles over white disks of their own size), with a legend naming the band
"CT18".  Lower pad: the squared ratio (B/kappa)^2 = corr(s, xi)^2 of the three inputs in the same styles, the two
additional admissible inputs of App. G as markers (hard quark with steep gluon at 10 GeV, open blue square; soft quark
with hard gluon at 2 GeV and at Q0, open red triangles), the range of (B/kappa)^2 over the 200 inputs of ns_scan.json
at each of its five scales as a thin black vertical bar from the minimum to the maximum with short horizontal caps
(TGraphAsymmErrors, end caps of gStyle end-error size CAP_PX = 2 px), a legend for the markers and the bars, and a black
dotted line at 1.  The bar of the scale 10 GeV is drawn at 12 GeV (BAR_SHIFT), since the open square at 10 GeV,
0.907, lies inside that range (0.882 to 0.990) and a bar at 10 GeV would run through it; the other four bars stand at
their scales, so that the start of the valence-like curve at Q0, 0.677, is seen below the range at Q0 (0.695 to
0.998).  The lower axis reaches below the smallest value, 0.660.  x axis log Q from XFRAMELO = 1.0 GeV, below Q0,
so that the marker at Q0 lies inside the frame and clear of the tick marks of the left frame line, to
XFRAME = 1.4e4 GeV, so that the NNPDF4.0 circle at the last data scale 1e4 GeV lies inside the frame and not on its
edge; the curves and the band end at 1e4 GeV, where the data end.  The only text inside the frames is the three
legends.
A20 (6 Oct 2026): the x-axis unit is written in parentheses. No plotted value changed.
A22 (8 Oct 2026, style only, no plotted value changed): a space on each side of the slash in the legend entry
A_kappa / sqrt(zeta), so that the subscript clears the root sign; the kappa title of the upper pad centered on its axis,
inside the height of the frame; the lower range padded by 0.30 of (1 - smallest value) in place of 0.15, so that the
triangle at 0.660 clears the bottom frame line; the lower y axis with divisions 505, so that it carries more than two
labels.
A23 (10 Oct 2026, style only, no plotted value changed): the red dash-dotted valence-like curve rises from 0.677 at Q0
to 0.961 at the next scale in one steep segment, which the default dash-dot pattern of ROOT (style 10, " 80 40 4 40")
drew as one dash and isolated dots, and the open triangle at Q0 (0.660) touched the start of that curve.  The curve is
now drawn in both pads with a shorter dash-dot pattern (style 11, VALENCE_DASH), the lower pad takes 0.42 of the
canvas height in place of 0.34 (the bottom margin of the lower pad and the top margin of the upper pad scaled so that
the bands under and above the frames keep their heights in pixels),
and the lower range is set from clearances in pixels: the triangle at Q0 clears the bottom frame line, the curve start
clears the triangle by TRI_CLEAR_PX.  The two estimates of this program are nominal design margins at the requested
canvas height H (the exported canvas is GetWh() = 632 px high, not 660), and the bottom one follows from the range
construction itself; the clearances of the exported strokes are measured by check_pdf_clearance.py inside
check_figs_v1.py (11 October 2026, after an independent check, B4).  The canvas size, and so the size of the figure in
the paper, is unchanged.
A24 (11 Oct 2026, style only, no plotted value changed): the upper legend is lowered so that its top lies
LEG_TICK_CLEAR below the ends of the zeta major ticks (the tick at zeta = 1.5 crossed the first label and the minor ticks
stood over its sample line), with its height unchanged; the zeta title stands on the baseline of the zeta tick labels at
the right end of the axis (rootfig_v1.zeta_top_axis), and no longer apart from the axis above the top-right corner.
A25 (12 Oct 2026; the upper pad had put the LO curves and the fitted NNLO windowed speeds on one axis):
the CT18 band, its central line and the NNPDF4.0 circles
move from the upper pad to a new middle pad with its own y axis kappa_W and its own legend; the upper legend keeps its
four entries at the A24 spacing; the lower pad gains the range bars of the 200-input scan.  The upper and lower pads
keep their A24 heights, margins and text sizes in pixels: the canvas grows by the height of the middle pad, MID_PX,
and every size is scaled with the A24 drawable height WH24 = GetWh() - MID_PX (632 px), so that the upper and lower
pads, their ranges and the clearances that check_pdf_clearance.py measures are unchanged.  The middle range is set
from clearances in drawable pixels: the lowest circle (1e4 GeV) and the end of the band clear the major x tick at 1e4
GeV on the bottom frame line, the band and the circle at 2 GeV clear the minor x tick at 2 GeV on the top frame line,
and no y label of the middle pad lies within LABEL_EDGE_PX of a frame edge.  The x ticks of the middle pad have the
pixel length of the other pads, and its y ticks that of the lower pad.  No plotted value of the A24 figure changed.
A28 (20 Oct 2026, finding F01 of an outside audit of A27): the curves join the rows of
fig1_lo_curves.json by straight segments in log Q, and with 45 rows the valence-like curve fell from Q0 to 1.765 GeV
in one segment that missed its initial transient (kappa 6.39 drawn at 1.5 GeV against 5.86 computed, and the
drawn deficit 1 - (B/kappa)^2 halved at Q^2 = 2.57 GeV^2 against 2.18 in the text).  fig1_lo_curves.py now adds 11
scales between Q0 and 1.765 GeV and 5 midpoints of the next grid intervals, 61 rows per input.
The range bars of the lower pad are now drawn after the curves and before the markers, because the valence-like
curve, which now rises along the bar at Q0, hid that bar up to (B/kappa)^2 of about 0.75.

A31 (27 Oct 2026, style only, no plotted value changed): every text is set in canvas pixels of em (TXT_PX, through
rootfig_v1.text_size), so that at the Physical Review column width of 8.6 cm the smallest capital letters and numerals,
the index W of kappa_W, the 2 of (B/kappa)^2 and the exponents of the log-axis labels included, are at least 2 mm
high.  The left margin is 0.17 (0.15 until A30), the middle pad is MID_PX = 195 drawable pixels high (145), so that its
y labels stand 38 pixels apart, and the band under the lower frame is BOT_EXTRA_PX = 17 pixels higher, for the larger
x labels and x title; the canvas grows by 67 pixels.  The upper pad and the lower frame keep their A30 heights in
pixels, so that the upper and lower ranges, the nominal margins and the clearances that check_pdf_clearance.py measures
are those of A30; the range of the middle pad follows from its clearances in pixels, as in A25.  The x ticks keep their
A30 length of 10.13 drawable pixels in every pad (ROOT draws an x tick of length t (1 - left - right margin) times the
pad height), and the y ticks of the lower pad their 13.1 pixels.  The legends keep their places, with boxes set for the
larger text; the lower legend, whose entries are the longest, is set at 28 pixels so that its markers stand clear of
the open square and the range bar at 10 and 12 GeV.

Exits 1 if a drawn graph or bar differs from the JSON.  Writes calc/figs_v1/raw/fig1_kappa_bound.pdf and
calc/figs_v1/fig1_plotted.json.
"""
import hashlib
import itertools
import json
import math
import os
import sys

import numpy as np

HERE = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))
TREE = os.path.normpath(os.path.join(HERE, '..', '..'))
sys.path.insert(0, HERE)
import rootfig_v1 as v1  # noqa: E402
from rootfig_v1 import rf, ROOT  # noqa: E402

PROG = 'draw_fig1'
NAME = 'fig1_kappa_bound.pdf'
W, H24 = 600, 660                   # canvas width, and the A24 canvas height that sets the two outer pads
MID_PX = 195                        # A25: height of the middle pad in drawable pixels; the canvas grows by as much
                                    # (A31: 145 until A30)
BOT_EXTRA_PX = 17                   # A31: added to the band under the lower frame, for the larger x labels and title
H = H24 + MID_PX + BOT_EXTRA_PX
SPLIT = 0.42                        # height of the lower pad in units of the A24 canvas height (A23: 0.34)
DN_BOTTOM = 0.33 * 0.34 / SPLIT     # A23: the band under the lower frame keeps its A22 height in pixels
UP_TOP = 0.13 * 0.66 / (1 - SPLIT)  # A23: so does the band above the upper frame, which holds the zeta axis
LEFT, RIGHT = 0.17, 0.04            # A31: margins of the three pads (left 0.15 until A30)
TXT_PX = dict(label=33, title=36, legend_upper=33, legend_middle=33, legend_lower=28, zeta_label=33,
              zeta_title=36)       # A31: em in canvas pixels; an index is printed at 1/1.5 of its base (22 and 24 px)
VALENCE_STYLE, VALENCE_DASH = 11, ' 40 16 6 16'   # A23: ROOT style 10 is " 80 40 4 40"
TRI_SIZE = 1.3                      # open triangles of the soft-quark, hard-gluon input (marker size, 8 px per unit)
TRI_CLEAR_PX = 1.5                  # least clearance, canvas pixels (about 1 pt), between a triangle and a curve or frame line
CIRC_SIZE, SQ_SIZE = 1.1, 1.2       # marker sizes of the NNPDF4.0 circles and of the open square
STROKE_PX = 1.06                    # stroke of a marker or a bar of line width 1 (0.75 pt) in drawable pixels
XTICK_PX = 10.13                    # major x tick of every pad in drawable pixels (7.18 pt on the A24 PDF); minor = half
LABEL_EDGE_PX = 12.0                # A25: least distance from a y label of the middle pad to a frame edge
BAR_CLEAR_PX = 1.5                  # A25: least clearance between a range bar and a marker
BAR_SHIFT = {'10': 1.2}             # A25: the 10 GeV range is drawn at 12 GeV, beside the open square at 10 GeV
CAP_PX = 2                          # A25: half-length of the bar caps in pixels (ROOT's default end-error size); with
                                    # rf.style's 3 px the caps of the bar at Q0 came within 1.4 px of the major ticks
                                    # at 0.7 and 1 on the left frame line
SCAN_SCALES = ['Q0', '2', '10', '100', '1e4']
SCAN_PATH = 'plan/A25/research/nearsat/ns_scan.json'

lo = json.load(open(os.path.join(HERE, 'fig1_lo_curves.json')))
band = json.load(open(os.path.join(HERE, 'fig1_band.json')))
inv = json.load(open(os.path.join(TREE, 'plan', 'novelty', 'inv_checks.json')))
d2 = json.load(open(os.path.join(TREE, 'plan', 'saturation', 'decision', 'd2_rows.json')))
sq0 = json.load(open(os.path.join(TREE, 'plan', 'v1', 'clarity', 'calc', 'softq_q0.json')))
scan_raw = open(os.path.join(TREE, *SCAN_PATH.split('/')), 'rb').read()
scan = json.loads(scan_raw)
if sq0['checks_failed']:
    v1.fail(PROG, 'softq_q0.json carries failed checks')
if lo['failures'] or band['failures']:
    v1.fail(PROG, 'an input JSON carries failures')
LAM, Q0SQ = lo['setting']['Lambda_GeV'], lo['setting']['Q0sq_GeV2']
if (LAM, Q0SQ) != (band['Lambda'], band['Q0sq']):
    v1.fail(PROG, 'Lambda or Q0^2 differ between the LO curves and the band')
AK = float(inv['nf5']['A_kappa'])
XMIN, XMAX = math.sqrt(Q0SQ), 1e4
XFRAME = 1.4e4                      # frame edge; data end at XMAX
XFRAMELO = 1.0                      # left frame edge, below Q0 = sqrt(2) GeV, so that the marker at Q0 is inside and clear
                                    # of the tick marks (at 1.15 GeV the open triangle at Q0 touched the minor tick at
                                    # 0.65 on the left frame line)

cur = {}
for name in ('A', 'steep', 'valence'):
    rows = lo['curves'][name]
    cur[name] = dict(Q=np.array([r['Q'] for r in rows]), kappa=np.array([r['kappa'] for r in rows]),
                     ratio=np.array([(r['B'] / r['kappa']) ** 2 for r in rows]),
                     zeta=np.array([r['zeta'] for r in rows]))
    if abs(cur[name]['Q'][0] - XMIN) > 1e-12 or abs(cur[name]['Q'][-1] - XMAX) > 1e-9:
        v1.fail(PROG, f'{name}: the curve does not span Q0 to 1e4 GeV')
    zz = np.array([v1.zeta_of_Q(q, LAM, Q0SQ) for q in cur[name]['Q']])
    if np.max(np.abs(zz - cur[name]['zeta'])) > 1e-12:
        v1.fail(PROG, f'{name}: stored zeta differs from ln[T(Q)/T(Q0)]')

pieces = []
for p in band['band_pieces']:
    q = np.array([r['Q'] for r in p['rows']])
    pieces.append(dict(Q=q, lower=np.array([r['lower'] for r in p['rows']]),
                       upper=np.array([r['upper'] for r in p['rows']]),
                       central=np.array([r['kappa'] for r in p['rows']])))
# the additional admissible inputs (App. G): (Q, corr^2)
_r10 = [r for r in d2 if r['input'] == 'hardq_steepg' and r['Q'] == '10' and r['nf'] == 5]
_r2 = [r for r in d2 if r['input'] == 'softq_hardg' and r['Q'] == '2' and r['nf'] == 5]
if len(_r10) != 1 or len(_r2) != 1:
    v1.fail(PROG, 'd2_rows.json does not hold exactly one row per additional input')
mk_hq = dict(Q=np.array([10.0]), c2=np.array([_r10[0]['corr2']]))
mk_sq = dict(Q=np.array([XMIN, 2.0]), c2=np.array([sq0['softq_hardg']['corr2'], _r2[0]['corr2']]))
pts_Q = np.array([p['Q'] for p in band['nnpdf40_points']])
pts_K = np.array([p['kappa'] for p in band['nnpdf40_points']])

# A25: the range of (B/kappa)^2 over the 200 inputs of the scan, per scale.  Only the main run is accepted (MUT empty,
# M = 32), with no failed check; each scale must hold the 200 inputs of the full factorial grid once each; the minimum
# and maximum over the rows must equal the per-scale minimum and maximum the scan itself stores; and the scan's tau of
# each scale must equal 6 zeta/23 at the Q of this figure (Lambda and Q0 of fig1_lo_curves.json), so that the bars
# stand at the scales the scan computed.
if scan.get('program') != 'ns_scan.py' or scan.get('MUT') != '' or scan.get('M') != 32:
    v1.fail(PROG, 'ns_scan.json is not the main run of ns_scan.py (MUT empty, M = 32)')
if scan['checks_failed'] or any(r['fails'] for r in scan['rows']):
    v1.fail(PROG, 'ns_scan.json carries failed checks')
if scan['scales'] != SCAN_SCALES:
    v1.fail(PROG, f'ns_scan.json scales {scan["scales"]} differ from {SCAN_SCALES}')
_keys = ('a_q', 'b_q', 'a_g', 'b_g', 'f_q')
_grid = set(itertools.product(*(scan['grid'][k] for k in _keys)))
if len(_grid) != 200:
    v1.fail(PROG, f'the scan grid holds {len(_grid)} inputs, not 200')
scan_bar = dict(Q=[], lo=[], hi=[], x=[])
for s in SCAN_SCALES:
    rows = [r for r in scan['rows'] if r['Q'] == s]
    combos = [tuple(r[k] for k in _keys) for r in rows]
    if len(rows) != 200 or len(set(combos)) != 200 or set(combos) != _grid \
            or sorted(r['idx'] for r in rows) != list(range(200)):
        v1.fail(PROG, f'scan scale {s}: the rows are not the 200 inputs of the grid once each')
    c2 = [r['corr2'] for r in rows]
    if min(c2) != scan['per_scale'][s]['min'] or max(c2) != scan['per_scale'][s]['max']:
        v1.fail(PROG, f'scan scale {s}: the row minimum or maximum differs from per_scale')
    qs = XMIN if s == 'Q0' else float(s)
    if abs(scan['tau'][s] - 6.0 / 23.0 * v1.zeta_of_Q(qs, LAM, Q0SQ)) > 1e-12:
        v1.fail(PROG, f'scan scale {s}: tau of the scan differs from 6 zeta/23 at Q = {qs} GeV')
    scan_bar['Q'].append(qs)
    scan_bar['lo'].append(min(c2))
    scan_bar['hi'].append(max(c2))
    scan_bar['x'].append(qs * BAR_SHIFT.get(s, 1.0))
bar_x, bar_lo, bar_hi = (np.array(scan_bar[k]) for k in ('x', 'lo', 'hi'))
# the bar is drawn about its midpoint; the end y -/+ e is then the JSON value with no rounding (y and each end lie
# within a factor 2 of each other, so by Sterbenz's lemma both differences carry no rounding error), and check_bars
# compares it with no tolerance
bar_mid = 0.5 * (bar_lo + bar_hi)

# y range of the upper pad from the LO curves (A24 took the band and the circles as well; they lie inside the range
# of the curves, so the range is unchanged); the reference is clipped to it
allk = np.concatenate([c['kappa'] for c in cur.values()])
pad_y = 0.07 * (allk.max() - allk.min())
YMIN, YMAX = allk.min() - pad_y, allk.max() + pad_y
# the reference A_kappa/sqrt(zeta) on the dense grid of the curves, from the first scale where it is below YMAX
qa = np.exp(np.linspace(math.log(XMIN), math.log(XMAX), 401))[1:]
ka = AK / np.sqrt(np.array([v1.zeta_of_Q(q, LAM, Q0SQ) for q in qa]))
keep = ka <= YMAX
qa, ka = qa[keep], ka[keep]
allr = np.concatenate([c['ratio'] for c in cur.values()] + [mk_hq['c2'], mk_sq['c2']])
# A23: the lower range from clearances in canvas pixels.  FH is the height of the lower frame; a marker of size m spans
# 4 m px each side of its centre; the stroke and the miter at the apex add about 1 px, the curve half its width.
# A25: FH is taken at the A24 canvas height H24, the lower pad keeping its A24 height in pixels.
FH = H24 * SPLIT * (1.0 - DN_BOTTOM)
TRI_HALF = 4.0 * TRI_SIZE
CB = TRI_HALF + 1.0 + 2 * TRI_CLEAR_PX      # below the lowest marker centre, to the bottom frame line
CT = 14.0                                   # above the unit line, to the top frame line
RSPAN = (1.0 - allr.min()) / (1.0 - (CB + CT) / FH)
RMIN, RMAX = allr.min() - CB * RSPAN / FH, 1.0 + CT * RSPAN / FH
PX = FH / (RMAX - RMIN)                     # canvas pixels per unit of (B/kappa)^2

# A25: the range of the middle pad from clearances in drawable pixels (the middle pad is MID_PX high and has no top or
# bottom margin).  Bottom: the lowest circle clears the major x tick at its scale (1e4 GeV) by BAR_CLEAR_PX, and so does
# the lower end of the band, which ends at that tick.  Top: the upper end of the band at 2 GeV clears the minor tick at
# 2 GeV, and so does the circle there.  Solved by iteration; the map contracts since the clearances sum to less than
# MID_PX.
CIRC_R = 4.0 * CIRC_SIZE + STROKE_PX / 2
band_lo = min(p['lower'].min() for p in pieces)
band_hi = max(p['upper'].max() for p in pieces)
need_lo = [(pts_K.min(), XTICK_PX + CIRC_R + BAR_CLEAR_PX), (band_lo, XTICK_PX + BAR_CLEAR_PX)]
need_hi = [(band_hi, XTICK_PX / 2 + BAR_CLEAR_PX), (pts_K.max(), XTICK_PX / 2 + CIRC_R + BAR_CLEAR_PX)]
MYMIN, MYMAX = band_lo, band_hi
for _ in range(200):
    _span = MYMAX - MYMIN
    MYMIN, MYMAX = (min(v - cl * _span / MID_PX for v, cl in need_lo), max(v + cl * _span / MID_PX for v, cl in need_hi))
if abs((MYMAX - MYMIN) - _span) > 1e-12:
    v1.fail(PROG, 'the range of the middle pad did not converge')
MPX = MID_PX / (MYMAX - MYMIN)              # drawable pixels per unit of kappa_W
MID_STEP = 0.5                              # label step that ROOT takes for this range with divisions 506 (labels 2.5 to
                                            # 4.5 in the text of the PDF of 12 October 2026; 505 gave 3 and 4 only)
_labels = [k * MID_STEP for k in range(math.ceil(MYMIN / MID_STEP - 1e-9), math.floor(MYMAX / MID_STEP + 1e-9) + 1)]
if len(_labels) < 3 or min(min(t - MYMIN, MYMAX - t) * MPX for t in _labels) < LABEL_EDGE_PX:
    v1.fail(PROG, f'middle pad: the y labels {_labels} need three labels at least {LABEL_EDGE_PX} px from the edges')

YOFF = 0.733                        # y-title offset of the upper pad (A31: 0.95 until A30); the other pads scale it by
                                    # their heights
rf.style()
ROOT.gStyle.SetLineStyleString(VALENCE_STYLE, VALENCE_DASH)
ROOT.gStyle.SetEndErrorSize(CAP_PX)   # A25: caps of the range bars (rf.style sets 3 px)
c = ROOT.TCanvas('c', '', W, H)
WH = c.GetWh()
CW = c.GetWw()
WH24 = WH - MID_PX - BOT_EXTRA_PX           # the A24 drawable height (632 px), the unit of the A24 sizes
UP_PX = (1 - SPLIT) * WH24                  # A31: pad heights in drawable pixels; the upper pad as in A24
DN_PX = SPLIT * WH24 + BOT_EXTRA_PX         # the lower pad: the A24 pad and the extra band under its frame
DN_MARGIN = (DN_BOTTOM * SPLIT * WH24 + BOT_EXTRA_PX) / DN_PX   # its bottom margin; the frame keeps its A24 pixels
hu, hm, hd = UP_PX / WH24, MID_PX / WH24, DN_PX / WH24   # pad heights in units of WH24
Y_DN = DN_PX / WH                           # top of the lower pad, in canvas NDC
Y_MID = (DN_PX + MID_PX) / WH               # top of the middle pad


def tsz(pad_px, key):
    """A31: the ROOT text size that prints TXT_PX[key] pixels of em in a pad pad_px drawable pixels high."""
    return v1.text_size(CW, pad_px, TXT_PX[key])


def xtick(pad_px):
    """A31: the tick length that draws the major x ticks at their A30 length, 0.03 x 0.66 x 0.81 x WH24 = 10.13
    drawable pixels, in a pad pad_px pixels high (an x tick of length t is t (1 - LEFT - RIGHT) pad_px long)."""
    return 0.03 * 0.66 * 0.81 * WH24 / ((1 - LEFT - RIGHT) * pad_px)


up = ROOT.TPad('up', '', 0, Y_MID, 1, 1)
mid = ROOT.TPad('mid', '', 0, Y_DN, 1, Y_MID)
dn = ROOT.TPad('dn', '', 0, 0, 1, Y_DN)
for p in (up, mid, dn):
    p.SetLeftMargin(LEFT)
    p.SetRightMargin(RIGHT)
    p.SetFillStyle(4000)
up.SetTopMargin(UP_TOP)
up.SetBottomMargin(0.0)
mid.SetTopMargin(0.0)
mid.SetBottomMargin(0.0)
dn.SetTopMargin(0.0)
dn.SetBottomMargin(DN_MARGIN)
up.SetTickx(0)
up.SetTicky(1)
for p in (mid, dn):
    p.SetTickx(1)
    p.SetTicky(1)
c.cd()
up.Draw()
mid.Draw()
dn.Draw()

fu = rf.frame(up, XFRAMELO, XFRAME, YMIN, YMAX, '', '#kappa', label_size=tsz(UP_PX, 'label'),
              title_size=tsz(UP_PX, 'title'), yoffset=YOFF, logx=True)
fu.GetXaxis().SetLabelSize(0)
fu.GetYaxis().CenterTitle(True)        # A22: end-aligned, the kappa title stood above the frame
fu.GetXaxis().SetTickLength(xtick(UP_PX))

graphs = []
curve_g = {}
for name in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[name]
    sty = VALENCE_STYLE if name == 'valence' else sty
    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['kappa'])
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, cur[name]['Q'], cur[name]['kappa'], f'kappa {name}')
    graphs.append(g)
    curve_g[name] = g

g_ref = ROOT.TGraph(len(qa), qa, ka)
g_ref.SetLineColor(v1.REF_STYLE[0])
g_ref.SetLineStyle(v1.REF_STYLE[1])
g_ref.SetLineWidth(rf.LINE_WIDTH)
g_ref.Draw('L same')
v1.check_graph(PROG, g_ref, qa, ka, 'A_kappa/sqrt(zeta)')

# A24: the legend top sits LEG_TICK_CLEAR below the ends of the zeta major ticks on the upper frame edge (A23: its top
# at 0.85, at the frame edge, so that the major tick at zeta = 1.5 crossed the label "proton-like input" and the minor
# ticks stood over its sample line).  A25: four entries at the A24 spacing of 0.35/6 per entry.
LEG_TICK_CLEAR = 0.012
LEG_ENTRY = 40.0 / UP_PX            # A31: 40 drawable pixels per entry for the text of 33 pixels (A24: 0.35/6 of the pad)
_tick_end = (1 - up.GetTopMargin()) - 0.03 / hu * 0.66 * (1 - up.GetTopMargin() - up.GetBottomMargin())
LEG_Y2 = _tick_end - LEG_TICK_CLEAR
leg = ROOT.TLegend(0.358, LEG_Y2 - 4 * LEG_ENTRY, 0.93, LEG_Y2)   # A31: (0.50, 0.95) in x until A30
leg.SetBorderSize(0)
leg.SetFillStyle(0)
leg.SetTextFont(rf.FONT)
leg.SetTextSize(tsz(UP_PX, 'legend_upper'))
_lab = {'A': 'proton-like input', 'steep': 'steep input', 'valence': 'valence-like input'}
for name in ('A', 'steep', 'valence'):
    leg.AddEntry(curve_g[name], _lab[name], 'l')
leg.AddEntry(g_ref, '#it{A}_{#kappa} / #sqrt{#zeta}', 'l')   # A22: spaces keep the subscript off the root sign
leg.Draw()
up.RedrawAxis()
placed = v1.zeta_top_axis(up, XFRAMELO, XFRAME, LAM, Q0SQ, majors=[0, 0.5, 1.0, 1.5], minor_step=0.1,
                          label_size=tsz(UP_PX, 'zeta_label'), title='#zeta', title_size=tsz(UP_PX, 'zeta_title'),
                          tick_frac=0.03 / hu * 0.66 * (1 - up.GetTopMargin()) / (1 - up.GetTopMargin()))

# A25: the middle pad, kappa_W of the fits.  The band, its central line and the NNPDF4.0 circles keep their A24 styles
# and drawing order (band, central line, white disks, circles).
fm = rf.frame(mid, XFRAMELO, XFRAME, MYMIN, MYMAX, '', '#kappa_{W}', label_size=tsz(MID_PX, 'label'),
              title_size=tsz(MID_PX, 'title'), yoffset=YOFF * hm / hu, logx=True)
fm.GetXaxis().SetLabelSize(0)
fm.GetXaxis().SetTickLength(xtick(MID_PX))
fm.GetYaxis().CenterTitle(True)
fm.GetYaxis().SetNdivisions(506)       # labels 2.5 to 4.5 every 0.5 (505 printed 3 and 4 only)
fm.GetYaxis().SetTickLength(0.03 * (1 - DN_BOTTOM))   # the y ticks of the lower pad, in pixels
band_g = []
for p in pieces:
    n = len(p['Q'])
    xs = np.concatenate([p['Q'], p['Q'][::-1]])
    ys = np.concatenate([p['upper'], p['lower'][::-1]])
    g = ROOT.TGraph(2 * n, xs, ys * 1.001)
    g.SetFillColor(rf.BLUE)
    g.SetFillStyle(3244)            # cross-hatch at spacing 2, so that the central line shows through (3144, spacing 1, hid it)
    g.SetLineColor(rf.BLUE)
    g.SetLineWidth(0)
    g.Draw('F same')
    v1.check_graph(PROG, g, xs, ys, 'band')
    graphs.append(g)
    band_g.append(g)
    gc = ROOT.TGraph(n, p['Q'], p['central'])
    gc.SetLineColor(rf.BLUE)
    gc.SetLineStyle(1)
    gc.SetLineWidth(rf.LINE_WIDTH)
    gc.Draw('L same')
    v1.check_graph(PROG, gc, p['Q'], p['central'], 'band central value')
    graphs.append(gc)
g_band_leg = band_g[0]

# a white disk of the same size under each open circle keeps the lines drawn before out of the circle
g_pts_bg = ROOT.TGraph(len(pts_Q), pts_Q, pts_K)
g_pts_bg.SetMarkerStyle(20)
g_pts_bg.SetMarkerSize(CIRC_SIZE)
g_pts_bg.SetMarkerColor(ROOT.kWhite)
g_pts_bg.Draw('P same')
v1.check_graph(PROG, g_pts_bg, pts_Q, pts_K, 'NNPDF4.0 point backgrounds')
g_pts = ROOT.TGraph(len(pts_Q), pts_Q, pts_K)
g_pts.SetMarkerStyle(24)
g_pts.SetMarkerSize(CIRC_SIZE)
g_pts.SetMarkerColor(rf.BLUE)
g_pts.SetLineWidth(2)
g_pts.Draw('P same')
v1.check_graph(PROG, g_pts, pts_Q, pts_K, 'NNPDF4.0 points')
# the legend in the empty upper right of the middle pad, above the band and the circles beyond 27 GeV (A31; beyond
# 60 GeV until A30)
MID_LEG = (0.443, 0.52, 0.95, 0.93)  # A31: (0.50, 0.50, 0.95, 0.86) until A30
legm = ROOT.TLegend(*MID_LEG)
legm.SetBorderSize(0)
legm.SetFillStyle(0)
legm.SetTextFont(rf.FONT)
legm.SetTextSize(tsz(MID_PX, 'legend_middle'))
g_band_leg.SetLineColor(rf.BLUE)
legm.AddEntry(g_band_leg, 'CT18 #kappa_{W} band', 'f')
legm.AddEntry(g_pts, 'NNPDF4.0 #kappa_{W}', 'p')
legm.Draw()
mid.RedrawAxis()

fd = rf.frame(dn, XFRAMELO, XFRAME, RMIN, RMAX, '#it{Q}  (GeV)', '(#it{B}/#kappa)^{2}', label_size=tsz(DN_PX, 'label'),
              title_size=tsz(DN_PX, 'title'), xoffset=1.05, yoffset=YOFF * hd / hu, logx=True)
fd.GetYaxis().SetNdivisions(505)       # A22: 504 printed two labels only
fd.GetXaxis().SetTickLength(xtick(DN_PX))
fd.GetYaxis().SetTickLength(0.03 * (1 - DN_BOTTOM) / (1 - DN_MARGIN))   # A31: the A30 y ticks of the lower pad, 13.1 px
one = ROOT.TLine(XFRAMELO, 1.0, XFRAME, 1.0)
one.SetLineColor(v1.REF_STYLE[0])
one.SetLineStyle(v1.REF_STYLE[1])
one.SetLineWidth(rf.LINE_WIDTH)
one.Draw()
for name in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[name]
    sty = VALENCE_STYLE if name == 'valence' else sty
    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['ratio'])
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, cur[name]['Q'], cur[name]['ratio'], f'(B/kappa)^2 {name}')
    graphs.append(g)
# A25: the range bars of the scan.  A28: drawn after the curves and before the markers; with the scales added near Q0
# the valence-like curve rises along the bar at Q0 and, drawn over it, hid the bar up to (B/kappa)^2 of about 0.75
g_bar = ROOT.TGraphAsymmErrors(len(bar_x), bar_x, bar_mid, np.zeros(len(bar_x)), np.zeros(len(bar_x)),
                               bar_mid - bar_lo, bar_hi - bar_mid)
g_bar.SetLineColor(rf.BLACK)
g_bar.SetLineWidth(1)
g_bar.SetMarkerColor(rf.BLACK)
g_bar.SetMarkerStyle(1)
g_bar.SetMarkerSize(0)       # no gap in the bar at its midpoint
g_bar.Draw('0')                # error bars and caps only: with 'P' ROOT paints marker style 1 as a short stroke at
                               # the midpoint, and with no option it joins the midpoints by a line
v1.check_bars(PROG, g_bar, bar_x, bar_lo, bar_hi, 'scan range bars')
g_hq = ROOT.TGraph(1, mk_hq['Q'], mk_hq['c2'])
g_hq.SetMarkerStyle(25)
g_hq.SetMarkerSize(SQ_SIZE)
g_hq.SetMarkerColor(rf.BLUE)
g_hq.Draw('P same')
v1.check_graph(PROG, g_hq, mk_hq['Q'], mk_hq['c2'], 'hardq_steepg marker')
g_sq = ROOT.TGraph(2, mk_sq['Q'], mk_sq['c2'])
g_sq.SetMarkerStyle(26)
g_sq.SetMarkerSize(TRI_SIZE)
g_sq.SetMarkerColor(rf.RED)
g_sq.Draw('P same')
v1.check_graph(PROG, g_sq, mk_sq['Q'], mk_sq['c2'], 'softq_hardg markers')
# A25: three entries (A24: two in 0.55 to 0.95 by 0.40 to 0.72); the box ends below the bar at 100 GeV
legd = ROOT.TLegend(0.414, DN_MARGIN + 12.0 / DN_PX, 0.955, DN_MARGIN + 114.0 / DN_PX)   # A31: (0.55, 0.31, 0.95,
                                    # 0.75) until A30; 3 entries of 34 px from 12 px above the frame line
legd.SetMargin(0.10)                # A31: the marker column (TLegend default 0.25) narrowed for the longer text
legd.SetBorderSize(0)
legd.SetFillStyle(0)
legd.SetTextFont(rf.FONT)
legd.SetTextSize(tsz(DN_PX, 'legend_lower'))
legd.AddEntry(g_hq, 'hard quark, steep gluon', 'p')
legd.AddEntry(g_sq, 'soft quark, hard gluon', 'p')
legd.AddEntry(g_bar, 'range over 200 inputs', 'e')
legd.Draw()
dn.RedrawAxis()

inside = (all(YMIN < k < YMAX for c_ in cur.values() for k in c_['kappa'])
          and all(MYMIN < k < MYMAX for k in pts_K) and MYMIN < band_lo and band_hi < MYMAX
          and all(RMIN < r < RMAX for r in allr) and all(RMIN < r < RMAX for r in np.concatenate([bar_lo, bar_hi])))
if not inside:
    v1.fail(PROG, 'a curve, point or bar lies outside its frame')
# the NNPDF4.0 circle at the last data scale must lie inside the frame by more than the marker radius (~5 px)
frame_px = W * (1 - up.GetLeftMargin() - up.GetRightMargin())


def xpx(q):
    """Nominal distance in canvas pixels from the left frame line to the scale q."""
    return frame_px * (math.log10(q) - math.log10(XFRAMELO)) / (math.log10(XFRAME) - math.log10(XFRAMELO))


gap_px = xpx(XFRAME) - xpx(pts_Q.max())
gap_lo_px = xpx(XMIN)
# the open triangle at Q0 (size 1.3, half-width 5.5 px) must clear the minor tick of the left frame line
# (6.0 px with the line, measured on a render at 600 dpi) by at least 1 pt (1.4 px): 16 px with rounding margin.
if gap_lo_px < 16:
    v1.fail(PROG, f'the marker at Q0 lies {gap_lo_px:.1f} px from the left frame edge, less than 16 px')
# A23: nominal design margins, at the requested canvas height H24 and not the drawable height, for the start of the
# valence-like curve at Q0 over the apex of the open triangle, and for the triangle over the bottom frame line (the
# second is implied by the range construction, >= 2 TRI_CLEAR_PX).  They guard the range construction only; the
# exported strokes are checked by check_pdf_clearance.py in check_figs_v1.py (11 October 2026).
tri_gap_px = (cur['valence']['ratio'][0] - mk_sq['c2'][0]) * PX - TRI_HALF - 1.0 - rf.LINE_WIDTH / 2.0
tri_floor_px = (mk_sq['c2'].min() - RMIN) * PX - TRI_HALF - 1.0
if abs(cur['valence']['Q'][0] - mk_sq['Q'][0]) > 1e-12:
    v1.fail(PROG, 'the triangle and the valence-like curve no longer share the scale Q0')
if tri_gap_px < TRI_CLEAR_PX:
    v1.fail(PROG, f'nominal margin: the valence-like curve at Q0 clears the open triangle by {tri_gap_px:.2f} px, less than {TRI_CLEAR_PX}')
if tri_floor_px < TRI_CLEAR_PX:
    v1.fail(PROG, f'nominal margin: the open triangle at Q0 clears the bottom frame line by {tri_floor_px:.2f} px, less than {TRI_CLEAR_PX}')
if gap_px < 8:
    v1.fail(PROG, f'the NNPDF4.0 circle at {pts_Q.max():g} GeV lies {gap_px:.1f} px from the right frame edge')
# A25: nominal clearances of the range bars from the markers.  A bar is three segments: the vertical line from the
# minimum to the maximum and a cap of gStyle end-error size (CAP_PX) each side of it at both ends.  A marker is taken as
# a square box of its half-width with its stroke (and, for the triangle, the miter of its apex).  The distance from
# the box to every segment, less half the bar stroke, must be at least BAR_CLEAR_PX.
if ROOT.gStyle.GetEndErrorSize() != CAP_PX:
    v1.fail(PROG, 'the end-error size of gStyle is not CAP_PX')


def box_to_segment(x0, y0, half, xa, ya, xb, yb):
    """Distance in pixels from the box |x - x0|, |y - y0| <= half to the axis-parallel segment (xa, ya)-(xb, yb)."""
    dxs = max(min(xa, xb) - (x0 + half), (x0 - half) - max(xa, xb), 0.0)
    dys = max(min(ya, yb) - (y0 + half), (y0 - half) - max(ya, yb), 0.0)
    return math.hypot(dxs, dys)


bar_clear = []
for name, mk, half in (('hardq_steepg', mk_hq, 4.0 * SQ_SIZE + STROKE_PX / 2),
                       ('softq_hardg', mk_sq, TRI_HALF + 1.0 + STROKE_PX / 2)):
    for qm, ym in zip(mk['Q'], mk['c2']):
        x0, y0 = xpx(qm), (ym - RMIN) * PX
        for xb, yl, yh in zip(bar_x, bar_lo, bar_hi):
            xc, ylp, yhp = xpx(xb), (yl - RMIN) * PX, (yh - RMIN) * PX
            dist = min(box_to_segment(x0, y0, half, xc, ylp, xc, yhp),
                       box_to_segment(x0, y0, half, xc - CAP_PX, ylp, xc + CAP_PX, ylp),
                       box_to_segment(x0, y0, half, xc - CAP_PX, yhp, xc + CAP_PX, yhp)) - STROKE_PX / 2
            bar_clear.append(dict(marker=name, Q_marker=float(qm), x_bar=float(xb), clearance_px=dist))
            if dist < BAR_CLEAR_PX:
                v1.fail(PROG, f'nominal margin: the range bar at {xb:g} GeV comes within {dist:.2f} px of the '
                              f'{name} marker at {qm:g} GeV, less than {BAR_CLEAR_PX}')
v1.save(c, NAME)

json.dump(dict(program='calc/figs_v1/draw_fig1.py', output=f'paper/figures/v1/{NAME}',
               root_version=ROOT.gROOT.GetVersion(),
               inputs=['calc/figs_v1/fig1_lo_curves.json', 'calc/figs_v1/fig1_band.json',
                       'plan/novelty/inv_checks.json', 'plan/saturation/decision/d2_rows.json',
                       'plan/v1/clarity/calc/softq_q0.json', SCAN_PATH],
               canvas_px=[W, H], drawable_px=[c.GetWw(), WH], a24_drawable_height_px=WH24,
               x_range_GeV=[XFRAMELO, XFRAME], data_range_GeV=[XMIN, XMAX], log_x=True,
               circle_gap_to_right_edge_px=gap_px, marker_gap_to_left_edge_px=gap_lo_px, y_range_upper=[YMIN, YMAX],
               y_range_middle=[MYMIN, MYMAX], y_range_lower=[RMIN, RMAX],
               pads=dict(upper=dict(ndc=[Y_MID, 1.0], height_px=WH - Y_MID * WH, top_margin=UP_TOP, bottom_margin=0.0),
                         middle=dict(ndc=[Y_DN, Y_MID], height_px=MID_PX, top_margin=0.0, bottom_margin=0.0,
                                     quantity='kappa_W', y_label_step=MID_STEP, y_labels=_labels,
                                     px_per_unit=MPX, clearances_px=dict(lowest_circle_centre=need_lo[0][1],
                                                                         band_lower_end=need_lo[1][1],
                                                                         band_upper_end=need_hi[0][1],
                                                                         circle_at_2_GeV_centre=need_hi[1][1])),
                         lower=dict(ndc=[0.0, Y_DN], height_px=Y_DN * WH, top_margin=0.0, bottom_margin=DN_MARGIN)),
               lower_bottom_margin=DN_MARGIN, upper_top_margin=UP_TOP,
               margins_left_right=[LEFT, RIGHT], bottom_band_extra_px=BOT_EXTRA_PX, text_em_px=TXT_PX,
               valence_dash=dict(root_style=VALENCE_STYLE, pattern=VALENCE_DASH, replaces='ROOT style 10, " 80 40 4 40"'),
               triangle_clearance_nominal_px=dict(curve_start=tri_gap_px, bottom_frame=tri_floor_px, least=TRI_CLEAR_PX,
                                                  note='design estimates at the requested canvas height H24, not '
                                                       'measurements; the exported strokes are measured by '
                                                       'calc/figs_v1/check_pdf_clearance.py in check_figs_v1.py'),
               lower_quantity='(B/kappa)^2',
               zeta_top_axis=dict(Lambda_GeV=LAM, Q0sq_GeV2=Q0SQ, majors=[[z, q] for z, q in placed],
                                  zeta_at_right_edge=v1.zeta_of_Q(XFRAME, LAM, Q0SQ)),
               curves={n: dict(color=v1.INPUT_STYLE[n][2], style=v1.INPUT_STYLE[n][3], label=lo['inputs'][n]['label'],
                               n=len(cur[n]['Q']), kappa_first=float(cur[n]['kappa'][0]),
                               kappa_last=float(cur[n]['kappa'][-1]), ratio_min=float(cur[n]['ratio'].min()),
                               ratio_max=float(cur[n]['ratio'].max())) for n in cur},
               reference=dict(what='A_kappa/sqrt(zeta)', A_kappa=AK, color='black', style='dotted',
                              n_vertices=int(len(qa)), Q_first=float(qa[0]), Q_last=float(qa[-1])),
               band=dict(what='CT18NNLO kappa on W with the 68 percent fit uncertainty', pad='middle', color='blue',
                         fill='hatched', fill_style=3244, central_line='blue solid, width 2',
                         pieces=[[float(p['Q'][0]), float(p['Q'][-1])] for p in pieces],
                         m_b=band['m_b']),
               markers=dict(hardq_steepg=dict(color='blue', marker='open square', Q=mk_hq['Q'].tolist(),
                                              corr2=mk_hq['c2'].tolist()),
                            softq_hardg=dict(color='red', marker='open triangle', Q=mk_sq['Q'].tolist(),
                                             corr2=mk_sq['c2'].tolist())),
               scan_bars=dict(what='minimum and maximum of (B/kappa)^2 over the 200 LO inputs of the scan at each scale',
                              pad='lower', source=SCAN_PATH, source_sha256=hashlib.sha256(scan_raw).hexdigest(),
                              source_program=scan['program'], source_M=scan['M'], n_inputs=200,
                              grid={k: scan['grid'][k] for k in _keys}, scales=SCAN_SCALES, Q=scan_bar['Q'],
                              x_drawn=scan_bar['x'], minimum=scan_bar['lo'], maximum=scan_bar['hi'],
                              displaced={s: dict(Q=float(XMIN if s == 'Q0' else float(s)), drawn_at=float(
                                  (XMIN if s == 'Q0' else float(s)) * f), factor=f,
                                  reason='the open square at 10 GeV lies inside this range')
                                  for s, f in BAR_SHIFT.items()},
                              color='black', style='solid', line_width=1, caps_px_each_side=CAP_PX,
                              root_class='TGraphAsymmErrors', clearance_to_markers_nominal_px=bar_clear),
               legends=['upper pad: three inputs, A_kappa/sqrt(zeta)', 'middle pad: CT18 band, NNPDF4.0',
                        'lower pad: the two additional inputs and the range bars'],
               points=dict(what='NNPDF4.0 central kappa', pad='middle', color='blue', marker='open circle',
                           Q=pts_Q.tolist(), kappa=pts_K.tolist(),
                           background='white disk of the same size under each circle'),
               drawing_order_upper=['LO curves', 'large-zeta reference'],
               drawing_order_middle=['CT18NNLO band and its central line', 'NNPDF4.0 circles'],
               drawing_order_lower=['unit line', 'range bars', 'LO curves', 'open square', 'open triangles'],
               unit_line=dict(y=1.0, color='black', style='dotted'),
               text_inside_frame='three legends only'),
          open(os.path.join(HERE, 'fig1_plotted.json'), 'w'), indent=1)
print(f'{PROG}: wrote {os.path.join(v1.RAW, NAME)}')


==> anc/calc/figs_v1/checks/mutant_draw_fig1_middle_circles.py <==
"""The kappa figure (Fig. 2 of the paper, file fig1_kappa_bound.pdf): the full-range LO speed kappa against Q for
three inputs, the fitted NNLO windowed speed kappa_W in a pad of its own, and the lower bound as (B/kappa)^2 with the
range of (B/kappa)^2 over a family of 200 LO inputs.
Runs under PyROOT:  pyroot calc/figs_v1/draw_fig1.py

Reads JSON only:
  calc/figs_v1/fig1_lo_curves.json   kappa, B on 60 scales from Q0 = sqrt(2) GeV to 1e4 GeV (61 rows, the 1e4 GeV row appears twice, under the keys 10000.0 and 1e4), three inputs
  calc/figs_v1/fig1_band.json        CT18NNLO kappa on W with its 68 percent fit uncertainty, two pieces, and
                                     the NNPDF4.0 central values
  plan/novelty/inv_checks.json       A_kappa at n_f = 5 (nf5/A_kappa)
  plan/saturation/decision/d2_rows.json   corr^2 of the inputs hardq_steepg (10 GeV) and softq_hardg (2 GeV)
  plan/v1/clarity/calc/softq_q0.json      corr^2 of softq_hardg at Q0
  plan/A25/research/nearsat/ns_scan.json  (A25) corr^2 = (B/kappa)^2 of 200 LO inputs at Q0, 2, 10, 100 and 1e4 GeV,
                                          main numerical setting (MUT empty, M = 32 Talbot terms)

Three pads share the log Q axis (A25).  Upper pad: kappa of input A (black solid), the steep input (blue dashed), the
valence-like input (red dash-dotted); the large-zeta form A_kappa/sqrt(zeta) as a black dotted reference, drawn where
it lies inside the frame and evaluated on 400 scales uniform in log Q, so that its polygon follows the steep rise below
3 GeV; a legend in the empty upper right corner; zeta = ln[T(Q)/T(Q0)] on the upper edge.  Middle pad, with its own
y axis kappa_W: the CT18NNLO band (blue cross-hatched, with its central value as a blue solid line of the curve width)
and the NNPDF4.0 central values (open blue circles over white disks of their own size), with a legend naming the band
"CT18".  Lower pad: the squared ratio (B/kappa)^2 = corr(s, xi)^2 of the three inputs in the same styles, the two
additional admissible inputs of App. G as markers (hard quark with steep gluon at 10 GeV, open blue square; soft quark
with hard gluon at 2 GeV and at Q0, open red triangles), the range of (B/kappa)^2 over the 200 inputs of ns_scan.json
at each of its five scales as a thin black vertical bar from the minimum to the maximum with short horizontal caps
(TGraphAsymmErrors, end caps of gStyle end-error size CAP_PX = 2 px), a legend for the markers and the bars, and a black
dotted line at 1.  The bar of the scale 10 GeV is drawn at 12 GeV (BAR_SHIFT), since the open square at 10 GeV,
0.907, lies inside that range (0.882 to 0.990) and a bar at 10 GeV would run through it; the other four bars stand at
their scales, so that the start of the valence-like curve at Q0, 0.677, is seen below the range at Q0 (0.695 to
0.998).  The lower axis reaches below the smallest value, 0.660.  x axis log Q from XFRAMELO = 1.0 GeV, below Q0,
so that the marker at Q0 lies inside the frame and clear of the tick marks of the left frame line, to
XFRAME = 1.4e4 GeV, so that the NNPDF4.0 circle at the last data scale 1e4 GeV lies inside the frame and not on its
edge; the curves and the band end at 1e4 GeV, where the data end.  The only text inside the frames is the three
legends.
A20 (6 Oct 2026): the x-axis unit is written in parentheses. No plotted value changed.
A22 (8 Oct 2026, style only, no plotted value changed): a space on each side of the slash in the legend entry
A_kappa / sqrt(zeta), so that the subscript clears the root sign; the kappa title of the upper pad centered on its axis,
inside the height of the frame; the lower range padded by 0.30 of (1 - smallest value) in place of 0.15, so that the
triangle at 0.660 clears the bottom frame line; the lower y axis with divisions 505, so that it carries more than two
labels.
A23 (10 Oct 2026, style only, no plotted value changed): the red dash-dotted valence-like curve rises from 0.677 at Q0
to 0.961 at the next scale in one steep segment, which the default dash-dot pattern of ROOT (style 10, " 80 40 4 40")
drew as one dash and isolated dots, and the open triangle at Q0 (0.660) touched the start of that curve.  The curve is
now drawn in both pads with a shorter dash-dot pattern (style 11, VALENCE_DASH), the lower pad takes 0.42 of the
canvas height in place of 0.34 (the bottom margin of the lower pad and the top margin of the upper pad scaled so that
the bands under and above the frames keep their heights in pixels),
and the lower range is set from clearances in pixels: the triangle at Q0 clears the bottom frame line, the curve start
clears the triangle by TRI_CLEAR_PX.  The two estimates of this program are nominal design margins at the requested
canvas height H (the exported canvas is GetWh() = 632 px high, not 660), and the bottom one follows from the range
construction itself; the clearances of the exported strokes are measured by check_pdf_clearance.py inside
check_figs_v1.py (11 October 2026, after an independent check, B4).  The canvas size, and so the size of the figure in
the paper, is unchanged.
A24 (11 Oct 2026, style only, no plotted value changed): the upper legend is lowered so that its top lies
LEG_TICK_CLEAR below the ends of the zeta major ticks (the tick at zeta = 1.5 crossed the first label and the minor ticks
stood over its sample line), with its height unchanged; the zeta title stands on the baseline of the zeta tick labels at
the right end of the axis (rootfig_v1.zeta_top_axis), and no longer apart from the axis above the top-right corner.
A25 (12 Oct 2026; the upper pad had put the LO curves and the fitted NNLO windowed speeds on one axis):
the CT18 band, its central line and the NNPDF4.0 circles
move from the upper pad to a new middle pad with its own y axis kappa_W and its own legend; the upper legend keeps its
four entries at the A24 spacing; the lower pad gains the range bars of the 200-input scan.  The upper and lower pads
keep their A24 heights, margins and text sizes in pixels: the canvas grows by the height of the middle pad, MID_PX,
and every size is scaled with the A24 drawable height WH24 = GetWh() - MID_PX (632 px), so that the upper and lower
pads, their ranges and the clearances that check_pdf_clearance.py measures are unchanged.  The middle range is set
from clearances in drawable pixels: the lowest circle (1e4 GeV) and the end of the band clear the major x tick at 1e4
GeV on the bottom frame line, the band and the circle at 2 GeV clear the minor x tick at 2 GeV on the top frame line,
and no y label of the middle pad lies within LABEL_EDGE_PX of a frame edge.  The x ticks of the middle pad have the
pixel length of the other pads, and its y ticks that of the lower pad.  No plotted value of the A24 figure changed.
A28 (20 Oct 2026, finding F01 of an outside audit of A27): the curves join the rows of
fig1_lo_curves.json by straight segments in log Q, and with 45 rows the valence-like curve fell from Q0 to 1.765 GeV
in one segment that missed its initial transient (kappa 6.39 drawn at 1.5 GeV against 5.86 computed, and the
drawn deficit 1 - (B/kappa)^2 halved at Q^2 = 2.57 GeV^2 against 2.18 in the text).  fig1_lo_curves.py now adds 11
scales between Q0 and 1.765 GeV and 5 midpoints of the next grid intervals, 61 rows per input.
The range bars of the lower pad are now drawn after the curves and before the markers, because the valence-like
curve, which now rises along the bar at Q0, hid that bar up to (B/kappa)^2 of about 0.75.

A31 (27 Oct 2026, style only, no plotted value changed): every text is set in canvas pixels of em (TXT_PX, through
rootfig_v1.text_size), so that at the Physical Review column width of 8.6 cm the smallest capital letters and numerals,
the index W of kappa_W, the 2 of (B/kappa)^2 and the exponents of the log-axis labels included, are at least 2 mm
high.  The left margin is 0.17 (0.15 until A30), the middle pad is MID_PX = 195 drawable pixels high (145), so that its
y labels stand 38 pixels apart, and the band under the lower frame is BOT_EXTRA_PX = 17 pixels higher, for the larger
x labels and x title; the canvas grows by 67 pixels.  The upper pad and the lower frame keep their A30 heights in
pixels, so that the upper and lower ranges, the nominal margins and the clearances that check_pdf_clearance.py measures
are those of A30; the range of the middle pad follows from its clearances in pixels, as in A25.  The x ticks keep their
A30 length of 10.13 drawable pixels in every pad (ROOT draws an x tick of length t (1 - left - right margin) times the
pad height), and the y ticks of the lower pad their 13.1 pixels.  The legends keep their places, with boxes set for the
larger text; the lower legend, whose entries are the longest, is set at 28 pixels so that its markers stand clear of
the open square and the range bar at 10 and 12 GeV.

Exits 1 if a drawn graph or bar differs from the JSON.  Writes calc/figs_v1/raw/fig1_kappa_bound.pdf and
calc/figs_v1/fig1_plotted.json.
"""
import hashlib
import itertools
import json
import math
import os
import sys

import numpy as np

HERE = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))
TREE = os.path.normpath(os.path.join(HERE, '..', '..'))
sys.path.insert(0, HERE)
import rootfig_v1 as v1  # noqa: E402
from rootfig_v1 import rf, ROOT  # noqa: E402

PROG = 'draw_fig1'
NAME = 'fig1_kappa_bound.pdf'
W, H24 = 600, 660                   # canvas width, and the A24 canvas height that sets the two outer pads
MID_PX = 195                        # A25: height of the middle pad in drawable pixels; the canvas grows by as much
                                    # (A31: 145 until A30)
BOT_EXTRA_PX = 17                   # A31: added to the band under the lower frame, for the larger x labels and title
H = H24 + MID_PX + BOT_EXTRA_PX
SPLIT = 0.42                        # height of the lower pad in units of the A24 canvas height (A23: 0.34)
DN_BOTTOM = 0.33 * 0.34 / SPLIT     # A23: the band under the lower frame keeps its A22 height in pixels
UP_TOP = 0.13 * 0.66 / (1 - SPLIT)  # A23: so does the band above the upper frame, which holds the zeta axis
LEFT, RIGHT = 0.17, 0.04            # A31: margins of the three pads (left 0.15 until A30)
TXT_PX = dict(label=33, title=36, legend_upper=33, legend_middle=33, legend_lower=28, zeta_label=33,
              zeta_title=36)       # A31: em in canvas pixels; an index is printed at 1/1.5 of its base (22 and 24 px)
VALENCE_STYLE, VALENCE_DASH = 11, ' 40 16 6 16'   # A23: ROOT style 10 is " 80 40 4 40"
TRI_SIZE = 1.3                      # open triangles of the soft-quark, hard-gluon input (marker size, 8 px per unit)
TRI_CLEAR_PX = 1.5                  # least clearance, canvas pixels (about 1 pt), between a triangle and a curve or frame line
CIRC_SIZE, SQ_SIZE = 1.1, 1.2       # marker sizes of the NNPDF4.0 circles and of the open square
STROKE_PX = 1.06                    # stroke of a marker or a bar of line width 1 (0.75 pt) in drawable pixels
XTICK_PX = 10.13                    # major x tick of every pad in drawable pixels (7.18 pt on the A24 PDF); minor = half
LABEL_EDGE_PX = 12.0                # A25: least distance from a y label of the middle pad to a frame edge
BAR_CLEAR_PX = 1.5                  # A25: least clearance between a range bar and a marker
BAR_SHIFT = {'10': 1.2}             # A25: the 10 GeV range is drawn at 12 GeV, beside the open square at 10 GeV
CAP_PX = 2                          # A25: half-length of the bar caps in pixels (ROOT's default end-error size); with
                                    # rf.style's 3 px the caps of the bar at Q0 came within 1.4 px of the major ticks
                                    # at 0.7 and 1 on the left frame line
SCAN_SCALES = ['Q0', '2', '10', '100', '1e4']
SCAN_PATH = 'plan/A25/research/nearsat/ns_scan.json'

lo = json.load(open(os.path.join(HERE, 'fig1_lo_curves.json')))
band = json.load(open(os.path.join(HERE, 'fig1_band.json')))
inv = json.load(open(os.path.join(TREE, 'plan', 'novelty', 'inv_checks.json')))
d2 = json.load(open(os.path.join(TREE, 'plan', 'saturation', 'decision', 'd2_rows.json')))
sq0 = json.load(open(os.path.join(TREE, 'plan', 'v1', 'clarity', 'calc', 'softq_q0.json')))
scan_raw = open(os.path.join(TREE, *SCAN_PATH.split('/')), 'rb').read()
scan = json.loads(scan_raw)
if sq0['checks_failed']:
    v1.fail(PROG, 'softq_q0.json carries failed checks')
if lo['failures'] or band['failures']:
    v1.fail(PROG, 'an input JSON carries failures')
LAM, Q0SQ = lo['setting']['Lambda_GeV'], lo['setting']['Q0sq_GeV2']
if (LAM, Q0SQ) != (band['Lambda'], band['Q0sq']):
    v1.fail(PROG, 'Lambda or Q0^2 differ between the LO curves and the band')
AK = float(inv['nf5']['A_kappa'])
XMIN, XMAX = math.sqrt(Q0SQ), 1e4
XFRAME = 1.4e4                      # frame edge; data end at XMAX
XFRAMELO = 1.0                      # left frame edge, below Q0 = sqrt(2) GeV, so that the marker at Q0 is inside and clear
                                    # of the tick marks (at 1.15 GeV the open triangle at Q0 touched the minor tick at
                                    # 0.65 on the left frame line)

cur = {}
for name in ('A', 'steep', 'valence'):
    rows = lo['curves'][name]
    cur[name] = dict(Q=np.array([r['Q'] for r in rows]), kappa=np.array([r['kappa'] for r in rows]),
                     ratio=np.array([(r['B'] / r['kappa']) ** 2 for r in rows]),
                     zeta=np.array([r['zeta'] for r in rows]))
    if abs(cur[name]['Q'][0] - XMIN) > 1e-12 or abs(cur[name]['Q'][-1] - XMAX) > 1e-9:
        v1.fail(PROG, f'{name}: the curve does not span Q0 to 1e4 GeV')
    zz = np.array([v1.zeta_of_Q(q, LAM, Q0SQ) for q in cur[name]['Q']])
    if np.max(np.abs(zz - cur[name]['zeta'])) > 1e-12:
        v1.fail(PROG, f'{name}: stored zeta differs from ln[T(Q)/T(Q0)]')

pieces = []
for p in band['band_pieces']:
    q = np.array([r['Q'] for r in p['rows']])
    pieces.append(dict(Q=q, lower=np.array([r['lower'] for r in p['rows']]),
                       upper=np.array([r['upper'] for r in p['rows']]),
                       central=np.array([r['kappa'] for r in p['rows']])))
# the additional admissible inputs (App. G): (Q, corr^2)
_r10 = [r for r in d2 if r['input'] == 'hardq_steepg' and r['Q'] == '10' and r['nf'] == 5]
_r2 = [r for r in d2 if r['input'] == 'softq_hardg' and r['Q'] == '2' and r['nf'] == 5]
if len(_r10) != 1 or len(_r2) != 1:
    v1.fail(PROG, 'd2_rows.json does not hold exactly one row per additional input')
mk_hq = dict(Q=np.array([10.0]), c2=np.array([_r10[0]['corr2']]))
mk_sq = dict(Q=np.array([XMIN, 2.0]), c2=np.array([sq0['softq_hardg']['corr2'], _r2[0]['corr2']]))
pts_Q = np.array([p['Q'] for p in band['nnpdf40_points']])
pts_K = np.array([p['kappa'] for p in band['nnpdf40_points']])

# A25: the range of (B/kappa)^2 over the 200 inputs of the scan, per scale.  Only the main run is accepted (MUT empty,
# M = 32), with no failed check; each scale must hold the 200 inputs of the full factorial grid once each; the minimum
# and maximum over the rows must equal the per-scale minimum and maximum the scan itself stores; and the scan's tau of
# each scale must equal 6 zeta/23 at the Q of this figure (Lambda and Q0 of fig1_lo_curves.json), so that the bars
# stand at the scales the scan computed.
if scan.get('program') != 'ns_scan.py' or scan.get('MUT') != '' or scan.get('M') != 32:
    v1.fail(PROG, 'ns_scan.json is not the main run of ns_scan.py (MUT empty, M = 32)')
if scan['checks_failed'] or any(r['fails'] for r in scan['rows']):
    v1.fail(PROG, 'ns_scan.json carries failed checks')
if scan['scales'] != SCAN_SCALES:
    v1.fail(PROG, f'ns_scan.json scales {scan["scales"]} differ from {SCAN_SCALES}')
_keys = ('a_q', 'b_q', 'a_g', 'b_g', 'f_q')
_grid = set(itertools.product(*(scan['grid'][k] for k in _keys)))
if len(_grid) != 200:
    v1.fail(PROG, f'the scan grid holds {len(_grid)} inputs, not 200')
scan_bar = dict(Q=[], lo=[], hi=[], x=[])
for s in SCAN_SCALES:
    rows = [r for r in scan['rows'] if r['Q'] == s]
    combos = [tuple(r[k] for k in _keys) for r in rows]
    if len(rows) != 200 or len(set(combos)) != 200 or set(combos) != _grid \
            or sorted(r['idx'] for r in rows) != list(range(200)):
        v1.fail(PROG, f'scan scale {s}: the rows are not the 200 inputs of the grid once each')
    c2 = [r['corr2'] for r in rows]
    if min(c2) != scan['per_scale'][s]['min'] or max(c2) != scan['per_scale'][s]['max']:
        v1.fail(PROG, f'scan scale {s}: the row minimum or maximum differs from per_scale')
    qs = XMIN if s == 'Q0' else float(s)
    if abs(scan['tau'][s] - 6.0 / 23.0 * v1.zeta_of_Q(qs, LAM, Q0SQ)) > 1e-12:
        v1.fail(PROG, f'scan scale {s}: tau of the scan differs from 6 zeta/23 at Q = {qs} GeV')
    scan_bar['Q'].append(qs)
    scan_bar['lo'].append(min(c2))
    scan_bar['hi'].append(max(c2))
    scan_bar['x'].append(qs * BAR_SHIFT.get(s, 1.0))
bar_x, bar_lo, bar_hi = (np.array(scan_bar[k]) for k in ('x', 'lo', 'hi'))
# the bar is drawn about its midpoint; the end y -/+ e is then the JSON value with no rounding (y and each end lie
# within a factor 2 of each other, so by Sterbenz's lemma both differences carry no rounding error), and check_bars
# compares it with no tolerance
bar_mid = 0.5 * (bar_lo + bar_hi)

# y range of the upper pad from the LO curves (A24 took the band and the circles as well; they lie inside the range
# of the curves, so the range is unchanged); the reference is clipped to it
allk = np.concatenate([c['kappa'] for c in cur.values()])
pad_y = 0.07 * (allk.max() - allk.min())
YMIN, YMAX = allk.min() - pad_y, allk.max() + pad_y
# the reference A_kappa/sqrt(zeta) on the dense grid of the curves, from the first scale where it is below YMAX
qa = np.exp(np.linspace(math.log(XMIN), math.log(XMAX), 401))[1:]
ka = AK / np.sqrt(np.array([v1.zeta_of_Q(q, LAM, Q0SQ) for q in qa]))
keep = ka <= YMAX
qa, ka = qa[keep], ka[keep]
allr = np.concatenate([c['ratio'] for c in cur.values()] + [mk_hq['c2'], mk_sq['c2']])
# A23: the lower range from clearances in canvas pixels.  FH is the height of the lower frame; a marker of size m spans
# 4 m px each side of its centre; the stroke and the miter at the apex add about 1 px, the curve half its width.
# A25: FH is taken at the A24 canvas height H24, the lower pad keeping its A24 height in pixels.
FH = H24 * SPLIT * (1.0 - DN_BOTTOM)
TRI_HALF = 4.0 * TRI_SIZE
CB = TRI_HALF + 1.0 + 2 * TRI_CLEAR_PX      # below the lowest marker centre, to the bottom frame line
CT = 14.0                                   # above the unit line, to the top frame line
RSPAN = (1.0 - allr.min()) / (1.0 - (CB + CT) / FH)
RMIN, RMAX = allr.min() - CB * RSPAN / FH, 1.0 + CT * RSPAN / FH
PX = FH / (RMAX - RMIN)                     # canvas pixels per unit of (B/kappa)^2

# A25: the range of the middle pad from clearances in drawable pixels (the middle pad is MID_PX high and has no top or
# bottom margin).  Bottom: the lowest circle clears the major x tick at its scale (1e4 GeV) by BAR_CLEAR_PX, and so does
# the lower end of the band, which ends at that tick.  Top: the upper end of the band at 2 GeV clears the minor tick at
# 2 GeV, and so does the circle there.  Solved by iteration; the map contracts since the clearances sum to less than
# MID_PX.
CIRC_R = 4.0 * CIRC_SIZE + STROKE_PX / 2
band_lo = min(p['lower'].min() for p in pieces)
band_hi = max(p['upper'].max() for p in pieces)
need_lo = [(pts_K.min(), XTICK_PX + CIRC_R + BAR_CLEAR_PX), (band_lo, XTICK_PX + BAR_CLEAR_PX)]
need_hi = [(band_hi, XTICK_PX / 2 + BAR_CLEAR_PX), (pts_K.max(), XTICK_PX / 2 + CIRC_R + BAR_CLEAR_PX)]
MYMIN, MYMAX = band_lo, band_hi
for _ in range(200):
    _span = MYMAX - MYMIN
    MYMIN, MYMAX = (min(v - cl * _span / MID_PX for v, cl in need_lo), max(v + cl * _span / MID_PX for v, cl in need_hi))
if abs((MYMAX - MYMIN) - _span) > 1e-12:
    v1.fail(PROG, 'the range of the middle pad did not converge')
MPX = MID_PX / (MYMAX - MYMIN)              # drawable pixels per unit of kappa_W
MID_STEP = 0.5                              # label step that ROOT takes for this range with divisions 506 (labels 2.5 to
                                            # 4.5 in the text of the PDF of 12 October 2026; 505 gave 3 and 4 only)
_labels = [k * MID_STEP for k in range(math.ceil(MYMIN / MID_STEP - 1e-9), math.floor(MYMAX / MID_STEP + 1e-9) + 1)]
if len(_labels) < 3 or min(min(t - MYMIN, MYMAX - t) * MPX for t in _labels) < LABEL_EDGE_PX:
    v1.fail(PROG, f'middle pad: the y labels {_labels} need three labels at least {LABEL_EDGE_PX} px from the edges')

YOFF = 0.733                        # y-title offset of the upper pad (A31: 0.95 until A30); the other pads scale it by
                                    # their heights
rf.style()
ROOT.gStyle.SetLineStyleString(VALENCE_STYLE, VALENCE_DASH)
ROOT.gStyle.SetEndErrorSize(CAP_PX)   # A25: caps of the range bars (rf.style sets 3 px)
c = ROOT.TCanvas('c', '', W, H)
WH = c.GetWh()
CW = c.GetWw()
WH24 = WH - MID_PX - BOT_EXTRA_PX           # the A24 drawable height (632 px), the unit of the A24 sizes
UP_PX = (1 - SPLIT) * WH24                  # A31: pad heights in drawable pixels; the upper pad as in A24
DN_PX = SPLIT * WH24 + BOT_EXTRA_PX         # the lower pad: the A24 pad and the extra band under its frame
DN_MARGIN = (DN_BOTTOM * SPLIT * WH24 + BOT_EXTRA_PX) / DN_PX   # its bottom margin; the frame keeps its A24 pixels
hu, hm, hd = UP_PX / WH24, MID_PX / WH24, DN_PX / WH24   # pad heights in units of WH24
Y_DN = DN_PX / WH                           # top of the lower pad, in canvas NDC
Y_MID = (DN_PX + MID_PX) / WH               # top of the middle pad


def tsz(pad_px, key):
    """A31: the ROOT text size that prints TXT_PX[key] pixels of em in a pad pad_px drawable pixels high."""
    return v1.text_size(CW, pad_px, TXT_PX[key])


def xtick(pad_px):
    """A31: the tick length that draws the major x ticks at their A30 length, 0.03 x 0.66 x 0.81 x WH24 = 10.13
    drawable pixels, in a pad pad_px pixels high (an x tick of length t is t (1 - LEFT - RIGHT) pad_px long)."""
    return 0.03 * 0.66 * 0.81 * WH24 / ((1 - LEFT - RIGHT) * pad_px)


up = ROOT.TPad('up', '', 0, Y_MID, 1, 1)
mid = ROOT.TPad('mid', '', 0, Y_DN, 1, Y_MID)
dn = ROOT.TPad('dn', '', 0, 0, 1, Y_DN)
for p in (up, mid, dn):
    p.SetLeftMargin(LEFT)
    p.SetRightMargin(RIGHT)
    p.SetFillStyle(4000)
up.SetTopMargin(UP_TOP)
up.SetBottomMargin(0.0)
mid.SetTopMargin(0.0)
mid.SetBottomMargin(0.0)
dn.SetTopMargin(0.0)
dn.SetBottomMargin(DN_MARGIN)
up.SetTickx(0)
up.SetTicky(1)
for p in (mid, dn):
    p.SetTickx(1)
    p.SetTicky(1)
c.cd()
up.Draw()
mid.Draw()
dn.Draw()

fu = rf.frame(up, XFRAMELO, XFRAME, YMIN, YMAX, '', '#kappa', label_size=tsz(UP_PX, 'label'),
              title_size=tsz(UP_PX, 'title'), yoffset=YOFF, logx=True)
fu.GetXaxis().SetLabelSize(0)
fu.GetYaxis().CenterTitle(True)        # A22: end-aligned, the kappa title stood above the frame
fu.GetXaxis().SetTickLength(xtick(UP_PX))

graphs = []
curve_g = {}
for name in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[name]
    sty = VALENCE_STYLE if name == 'valence' else sty
    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['kappa'])
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, cur[name]['Q'], cur[name]['kappa'], f'kappa {name}')
    graphs.append(g)
    curve_g[name] = g

g_ref = ROOT.TGraph(len(qa), qa, ka)
g_ref.SetLineColor(v1.REF_STYLE[0])
g_ref.SetLineStyle(v1.REF_STYLE[1])
g_ref.SetLineWidth(rf.LINE_WIDTH)
g_ref.Draw('L same')
v1.check_graph(PROG, g_ref, qa, ka, 'A_kappa/sqrt(zeta)')

# A24: the legend top sits LEG_TICK_CLEAR below the ends of the zeta major ticks on the upper frame edge (A23: its top
# at 0.85, at the frame edge, so that the major tick at zeta = 1.5 crossed the label "proton-like input" and the minor
# ticks stood over its sample line).  A25: four entries at the A24 spacing of 0.35/6 per entry.
LEG_TICK_CLEAR = 0.012
LEG_ENTRY = 40.0 / UP_PX            # A31: 40 drawable pixels per entry for the text of 33 pixels (A24: 0.35/6 of the pad)
_tick_end = (1 - up.GetTopMargin()) - 0.03 / hu * 0.66 * (1 - up.GetTopMargin() - up.GetBottomMargin())
LEG_Y2 = _tick_end - LEG_TICK_CLEAR
leg = ROOT.TLegend(0.358, LEG_Y2 - 4 * LEG_ENTRY, 0.93, LEG_Y2)   # A31: (0.50, 0.95) in x until A30
leg.SetBorderSize(0)
leg.SetFillStyle(0)
leg.SetTextFont(rf.FONT)
leg.SetTextSize(tsz(UP_PX, 'legend_upper'))
_lab = {'A': 'proton-like input', 'steep': 'steep input', 'valence': 'valence-like input'}
for name in ('A', 'steep', 'valence'):
    leg.AddEntry(curve_g[name], _lab[name], 'l')
leg.AddEntry(g_ref, '#it{A}_{#kappa} / #sqrt{#zeta}', 'l')   # A22: spaces keep the subscript off the root sign
leg.Draw()
up.RedrawAxis()
placed = v1.zeta_top_axis(up, XFRAMELO, XFRAME, LAM, Q0SQ, majors=[0, 0.5, 1.0, 1.5], minor_step=0.1,
                          label_size=tsz(UP_PX, 'zeta_label'), title='#zeta', title_size=tsz(UP_PX, 'zeta_title'),
                          tick_frac=0.03 / hu * 0.66 * (1 - up.GetTopMargin()) / (1 - up.GetTopMargin()))

# A25: the middle pad, kappa_W of the fits.  The band, its central line and the NNPDF4.0 circles keep their A24 styles
# and drawing order (band, central line, white disks, circles).
fm = rf.frame(mid, XFRAMELO, XFRAME, MYMIN, MYMAX, '', '#kappa_{W}', label_size=tsz(MID_PX, 'label'),
              title_size=tsz(MID_PX, 'title'), yoffset=YOFF * hm / hu, logx=True)
fm.GetXaxis().SetLabelSize(0)
fm.GetXaxis().SetTickLength(xtick(MID_PX))
fm.GetYaxis().CenterTitle(True)
fm.GetYaxis().SetNdivisions(506)       # labels 2.5 to 4.5 every 0.5 (505 printed 3 and 4 only)
fm.GetYaxis().SetTickLength(0.03 * (1 - DN_BOTTOM))   # the y ticks of the lower pad, in pixels
band_g = []
for p in pieces:
    n = len(p['Q'])
    xs = np.concatenate([p['Q'], p['Q'][::-1]])
    ys = np.concatenate([p['upper'], p['lower'][::-1]])
    g = ROOT.TGraph(2 * n, xs, ys)
    g.SetFillColor(rf.BLUE)
    g.SetFillStyle(3244)            # cross-hatch at spacing 2, so that the central line shows through (3144, spacing 1, hid it)
    g.SetLineColor(rf.BLUE)
    g.SetLineWidth(0)
    g.Draw('F same')
    v1.check_graph(PROG, g, xs, ys, 'band')
    graphs.append(g)
    band_g.append(g)
    gc = ROOT.TGraph(n, p['Q'], p['central'])
    gc.SetLineColor(rf.BLUE)
    gc.SetLineStyle(1)
    gc.SetLineWidth(rf.LINE_WIDTH)
    gc.Draw('L same')
    v1.check_graph(PROG, gc, p['Q'], p['central'], 'band central value')
    graphs.append(gc)
g_band_leg = band_g[0]

# a white disk of the same size under each open circle keeps the lines drawn before out of the circle
g_pts_bg = ROOT.TGraph(len(pts_Q), pts_Q, pts_K)
g_pts_bg.SetMarkerStyle(20)
g_pts_bg.SetMarkerSize(CIRC_SIZE)
g_pts_bg.SetMarkerColor(ROOT.kWhite)
g_pts_bg.Draw('P same')
v1.check_graph(PROG, g_pts_bg, pts_Q, pts_K, 'NNPDF4.0 point backgrounds')
g_pts = ROOT.TGraph(len(pts_Q), pts_Q, pts_K * 1.001)
g_pts.SetMarkerStyle(24)
g_pts.SetMarkerSize(CIRC_SIZE)
g_pts.SetMarkerColor(rf.BLUE)
g_pts.SetLineWidth(2)
g_pts.Draw('P same')
v1.check_graph(PROG, g_pts, pts_Q, pts_K, 'NNPDF4.0 points')
# the legend in the empty upper right of the middle pad, above the band and the circles beyond 27 GeV (A31; beyond
# 60 GeV until A30)
MID_LEG = (0.443, 0.52, 0.95, 0.93)  # A31: (0.50, 0.50, 0.95, 0.86) until A30
legm = ROOT.TLegend(*MID_LEG)
legm.SetBorderSize(0)
legm.SetFillStyle(0)
legm.SetTextFont(rf.FONT)
legm.SetTextSize(tsz(MID_PX, 'legend_middle'))
g_band_leg.SetLineColor(rf.BLUE)
legm.AddEntry(g_band_leg, 'CT18 #kappa_{W} band', 'f')
legm.AddEntry(g_pts, 'NNPDF4.0 #kappa_{W}', 'p')
legm.Draw()
mid.RedrawAxis()

fd = rf.frame(dn, XFRAMELO, XFRAME, RMIN, RMAX, '#it{Q}  (GeV)', '(#it{B}/#kappa)^{2}', label_size=tsz(DN_PX, 'label'),
              title_size=tsz(DN_PX, 'title'), xoffset=1.05, yoffset=YOFF * hd / hu, logx=True)
fd.GetYaxis().SetNdivisions(505)       # A22: 504 printed two labels only
fd.GetXaxis().SetTickLength(xtick(DN_PX))
fd.GetYaxis().SetTickLength(0.03 * (1 - DN_BOTTOM) / (1 - DN_MARGIN))   # A31: the A30 y ticks of the lower pad, 13.1 px
one = ROOT.TLine(XFRAMELO, 1.0, XFRAME, 1.0)
one.SetLineColor(v1.REF_STYLE[0])
one.SetLineStyle(v1.REF_STYLE[1])
one.SetLineWidth(rf.LINE_WIDTH)
one.Draw()
for name in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[name]
    sty = VALENCE_STYLE if name == 'valence' else sty
    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['ratio'])
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, cur[name]['Q'], cur[name]['ratio'], f'(B/kappa)^2 {name}')
    graphs.append(g)
# A25: the range bars of the scan.  A28: drawn after the curves and before the markers; with the scales added near Q0
# the valence-like curve rises along the bar at Q0 and, drawn over it, hid the bar up to (B/kappa)^2 of about 0.75
g_bar = ROOT.TGraphAsymmErrors(len(bar_x), bar_x, bar_mid, np.zeros(len(bar_x)), np.zeros(len(bar_x)),
                               bar_mid - bar_lo, bar_hi - bar_mid)
g_bar.SetLineColor(rf.BLACK)
g_bar.SetLineWidth(1)
g_bar.SetMarkerColor(rf.BLACK)
g_bar.SetMarkerStyle(1)
g_bar.SetMarkerSize(0)       # no gap in the bar at its midpoint
g_bar.Draw('0')                # error bars and caps only: with 'P' ROOT paints marker style 1 as a short stroke at
                               # the midpoint, and with no option it joins the midpoints by a line
v1.check_bars(PROG, g_bar, bar_x, bar_lo, bar_hi, 'scan range bars')
g_hq = ROOT.TGraph(1, mk_hq['Q'], mk_hq['c2'])
g_hq.SetMarkerStyle(25)
g_hq.SetMarkerSize(SQ_SIZE)
g_hq.SetMarkerColor(rf.BLUE)
g_hq.Draw('P same')
v1.check_graph(PROG, g_hq, mk_hq['Q'], mk_hq['c2'], 'hardq_steepg marker')
g_sq = ROOT.TGraph(2, mk_sq['Q'], mk_sq['c2'])
g_sq.SetMarkerStyle(26)
g_sq.SetMarkerSize(TRI_SIZE)
g_sq.SetMarkerColor(rf.RED)
g_sq.Draw('P same')
v1.check_graph(PROG, g_sq, mk_sq['Q'], mk_sq['c2'], 'softq_hardg markers')
# A25: three entries (A24: two in 0.55 to 0.95 by 0.40 to 0.72); the box ends below the bar at 100 GeV
legd = ROOT.TLegend(0.414, DN_MARGIN + 12.0 / DN_PX, 0.955, DN_MARGIN + 114.0 / DN_PX)   # A31: (0.55, 0.31, 0.95,
                                    # 0.75) until A30; 3 entries of 34 px from 12 px above the frame line
legd.SetMargin(0.10)                # A31: the marker column (TLegend default 0.25) narrowed for the longer text
legd.SetBorderSize(0)
legd.SetFillStyle(0)
legd.SetTextFont(rf.FONT)
legd.SetTextSize(tsz(DN_PX, 'legend_lower'))
legd.AddEntry(g_hq, 'hard quark, steep gluon', 'p')
legd.AddEntry(g_sq, 'soft quark, hard gluon', 'p')
legd.AddEntry(g_bar, 'range over 200 inputs', 'e')
legd.Draw()
dn.RedrawAxis()

inside = (all(YMIN < k < YMAX for c_ in cur.values() for k in c_['kappa'])
          and all(MYMIN < k < MYMAX for k in pts_K) and MYMIN < band_lo and band_hi < MYMAX
          and all(RMIN < r < RMAX for r in allr) and all(RMIN < r < RMAX for r in np.concatenate([bar_lo, bar_hi])))
if not inside:
    v1.fail(PROG, 'a curve, point or bar lies outside its frame')
# the NNPDF4.0 circle at the last data scale must lie inside the frame by more than the marker radius (~5 px)
frame_px = W * (1 - up.GetLeftMargin() - up.GetRightMargin())


def xpx(q):
    """Nominal distance in canvas pixels from the left frame line to the scale q."""
    return frame_px * (math.log10(q) - math.log10(XFRAMELO)) / (math.log10(XFRAME) - math.log10(XFRAMELO))


gap_px = xpx(XFRAME) - xpx(pts_Q.max())
gap_lo_px = xpx(XMIN)
# the open triangle at Q0 (size 1.3, half-width 5.5 px) must clear the minor tick of the left frame line
# (6.0 px with the line, measured on a render at 600 dpi) by at least 1 pt (1.4 px): 16 px with rounding margin.
if gap_lo_px < 16:
    v1.fail(PROG, f'the marker at Q0 lies {gap_lo_px:.1f} px from the left frame edge, less than 16 px')
# A23: nominal design margins, at the requested canvas height H24 and not the drawable height, for the start of the
# valence-like curve at Q0 over the apex of the open triangle, and for the triangle over the bottom frame line (the
# second is implied by the range construction, >= 2 TRI_CLEAR_PX).  They guard the range construction only; the
# exported strokes are checked by check_pdf_clearance.py in check_figs_v1.py (11 October 2026).
tri_gap_px = (cur['valence']['ratio'][0] - mk_sq['c2'][0]) * PX - TRI_HALF - 1.0 - rf.LINE_WIDTH / 2.0
tri_floor_px = (mk_sq['c2'].min() - RMIN) * PX - TRI_HALF - 1.0
if abs(cur['valence']['Q'][0] - mk_sq['Q'][0]) > 1e-12:
    v1.fail(PROG, 'the triangle and the valence-like curve no longer share the scale Q0')
if tri_gap_px < TRI_CLEAR_PX:
    v1.fail(PROG, f'nominal margin: the valence-like curve at Q0 clears the open triangle by {tri_gap_px:.2f} px, less than {TRI_CLEAR_PX}')
if tri_floor_px < TRI_CLEAR_PX:
    v1.fail(PROG, f'nominal margin: the open triangle at Q0 clears the bottom frame line by {tri_floor_px:.2f} px, less than {TRI_CLEAR_PX}')
if gap_px < 8:
    v1.fail(PROG, f'the NNPDF4.0 circle at {pts_Q.max():g} GeV lies {gap_px:.1f} px from the right frame edge')
# A25: nominal clearances of the range bars from the markers.  A bar is three segments: the vertical line from the
# minimum to the maximum and a cap of gStyle end-error size (CAP_PX) each side of it at both ends.  A marker is taken as
# a square box of its half-width with its stroke (and, for the triangle, the miter of its apex).  The distance from
# the box to every segment, less half the bar stroke, must be at least BAR_CLEAR_PX.
if ROOT.gStyle.GetEndErrorSize() != CAP_PX:
    v1.fail(PROG, 'the end-error size of gStyle is not CAP_PX')


def box_to_segment(x0, y0, half, xa, ya, xb, yb):
    """Distance in pixels from the box |x - x0|, |y - y0| <= half to the axis-parallel segment (xa, ya)-(xb, yb)."""
    dxs = max(min(xa, xb) - (x0 + half), (x0 - half) - max(xa, xb), 0.0)
    dys = max(min(ya, yb) - (y0 + half), (y0 - half) - max(ya, yb), 0.0)
    return math.hypot(dxs, dys)


bar_clear = []
for name, mk, half in (('hardq_steepg', mk_hq, 4.0 * SQ_SIZE + STROKE_PX / 2),
                       ('softq_hardg', mk_sq, TRI_HALF + 1.0 + STROKE_PX / 2)):
    for qm, ym in zip(mk['Q'], mk['c2']):
        x0, y0 = xpx(qm), (ym - RMIN) * PX
        for xb, yl, yh in zip(bar_x, bar_lo, bar_hi):
            xc, ylp, yhp = xpx(xb), (yl - RMIN) * PX, (yh - RMIN) * PX
            dist = min(box_to_segment(x0, y0, half, xc, ylp, xc, yhp),
                       box_to_segment(x0, y0, half, xc - CAP_PX, ylp, xc + CAP_PX, ylp),
                       box_to_segment(x0, y0, half, xc - CAP_PX, yhp, xc + CAP_PX, yhp)) - STROKE_PX / 2
            bar_clear.append(dict(marker=name, Q_marker=float(qm), x_bar=float(xb), clearance_px=dist))
            if dist < BAR_CLEAR_PX:
                v1.fail(PROG, f'nominal margin: the range bar at {xb:g} GeV comes within {dist:.2f} px of the '
                              f'{name} marker at {qm:g} GeV, less than {BAR_CLEAR_PX}')
v1.save(c, NAME)

json.dump(dict(program='calc/figs_v1/draw_fig1.py', output=f'paper/figures/v1/{NAME}',
               root_version=ROOT.gROOT.GetVersion(),
               inputs=['calc/figs_v1/fig1_lo_curves.json', 'calc/figs_v1/fig1_band.json',
                       'plan/novelty/inv_checks.json', 'plan/saturation/decision/d2_rows.json',
                       'plan/v1/clarity/calc/softq_q0.json', SCAN_PATH],
               canvas_px=[W, H], drawable_px=[c.GetWw(), WH], a24_drawable_height_px=WH24,
               x_range_GeV=[XFRAMELO, XFRAME], data_range_GeV=[XMIN, XMAX], log_x=True,
               circle_gap_to_right_edge_px=gap_px, marker_gap_to_left_edge_px=gap_lo_px, y_range_upper=[YMIN, YMAX],
               y_range_middle=[MYMIN, MYMAX], y_range_lower=[RMIN, RMAX],
               pads=dict(upper=dict(ndc=[Y_MID, 1.0], height_px=WH - Y_MID * WH, top_margin=UP_TOP, bottom_margin=0.0),
                         middle=dict(ndc=[Y_DN, Y_MID], height_px=MID_PX, top_margin=0.0, bottom_margin=0.0,
                                     quantity='kappa_W', y_label_step=MID_STEP, y_labels=_labels,
                                     px_per_unit=MPX, clearances_px=dict(lowest_circle_centre=need_lo[0][1],
                                                                         band_lower_end=need_lo[1][1],
                                                                         band_upper_end=need_hi[0][1],
                                                                         circle_at_2_GeV_centre=need_hi[1][1])),
                         lower=dict(ndc=[0.0, Y_DN], height_px=Y_DN * WH, top_margin=0.0, bottom_margin=DN_MARGIN)),
               lower_bottom_margin=DN_MARGIN, upper_top_margin=UP_TOP,
               margins_left_right=[LEFT, RIGHT], bottom_band_extra_px=BOT_EXTRA_PX, text_em_px=TXT_PX,
               valence_dash=dict(root_style=VALENCE_STYLE, pattern=VALENCE_DASH, replaces='ROOT style 10, " 80 40 4 40"'),
               triangle_clearance_nominal_px=dict(curve_start=tri_gap_px, bottom_frame=tri_floor_px, least=TRI_CLEAR_PX,
                                                  note='design estimates at the requested canvas height H24, not '
                                                       'measurements; the exported strokes are measured by '
                                                       'calc/figs_v1/check_pdf_clearance.py in check_figs_v1.py'),
               lower_quantity='(B/kappa)^2',
               zeta_top_axis=dict(Lambda_GeV=LAM, Q0sq_GeV2=Q0SQ, majors=[[z, q] for z, q in placed],
                                  zeta_at_right_edge=v1.zeta_of_Q(XFRAME, LAM, Q0SQ)),
               curves={n: dict(color=v1.INPUT_STYLE[n][2], style=v1.INPUT_STYLE[n][3], label=lo['inputs'][n]['label'],
                               n=len(cur[n]['Q']), kappa_first=float(cur[n]['kappa'][0]),
                               kappa_last=float(cur[n]['kappa'][-1]), ratio_min=float(cur[n]['ratio'].min()),
                               ratio_max=float(cur[n]['ratio'].max())) for n in cur},
               reference=dict(what='A_kappa/sqrt(zeta)', A_kappa=AK, color='black', style='dotted',
                              n_vertices=int(len(qa)), Q_first=float(qa[0]), Q_last=float(qa[-1])),
               band=dict(what='CT18NNLO kappa on W with the 68 percent fit uncertainty', pad='middle', color='blue',
                         fill='hatched', fill_style=3244, central_line='blue solid, width 2',
                         pieces=[[float(p['Q'][0]), float(p['Q'][-1])] for p in pieces],
                         m_b=band['m_b']),
               markers=dict(hardq_steepg=dict(color='blue', marker='open square', Q=mk_hq['Q'].tolist(),
                                              corr2=mk_hq['c2'].tolist()),
                            softq_hardg=dict(color='red', marker='open triangle', Q=mk_sq['Q'].tolist(),
                                             corr2=mk_sq['c2'].tolist())),
               scan_bars=dict(what='minimum and maximum of (B/kappa)^2 over the 200 LO inputs of the scan at each scale',
                              pad='lower', source=SCAN_PATH, source_sha256=hashlib.sha256(scan_raw).hexdigest(),
                              source_program=scan['program'], source_M=scan['M'], n_inputs=200,
                              grid={k: scan['grid'][k] for k in _keys}, scales=SCAN_SCALES, Q=scan_bar['Q'],
                              x_drawn=scan_bar['x'], minimum=scan_bar['lo'], maximum=scan_bar['hi'],
                              displaced={s: dict(Q=float(XMIN if s == 'Q0' else float(s)), drawn_at=float(
                                  (XMIN if s == 'Q0' else float(s)) * f), factor=f,
                                  reason='the open square at 10 GeV lies inside this range')
                                  for s, f in BAR_SHIFT.items()},
                              color='black', style='solid', line_width=1, caps_px_each_side=CAP_PX,
                              root_class='TGraphAsymmErrors', clearance_to_markers_nominal_px=bar_clear),
               legends=['upper pad: three inputs, A_kappa/sqrt(zeta)', 'middle pad: CT18 band, NNPDF4.0',
                        'lower pad: the two additional inputs and the range bars'],
               points=dict(what='NNPDF4.0 central kappa', pad='middle', color='blue', marker='open circle',
                           Q=pts_Q.tolist(), kappa=pts_K.tolist(),
                           background='white disk of the same size under each circle'),
               drawing_order_upper=['LO curves', 'large-zeta reference'],
               drawing_order_middle=['CT18NNLO band and its central line', 'NNPDF4.0 circles'],
               drawing_order_lower=['unit line', 'range bars', 'LO curves', 'open square', 'open triangles'],
               unit_line=dict(y=1.0, color='black', style='dotted'),
               text_inside_frame='three legends only'),
          open(os.path.join(HERE, 'fig1_plotted.json'), 'w'), indent=1)
print(f'{PROG}: wrote {os.path.join(v1.RAW, NAME)}')


==> anc/calc/figs_v1/checks/mutant_draw_fig2.py <==
"""The drift figure (Fig. 1 of the paper, file fig2_drift.pdf): the LO drift d<xi>/dtau of the three inputs of the
kappa figure (Fig. 2 of the paper) inside [4 pi^2/9 - 1, pi^2 - 35/18].
Runs under PyROOT:  pyroot calc/figs_v1/draw_fig2.py

Reads calc/figs_v1/fig2_drift.json only.  Input A black solid, the steep input blue dashed, the valence-like
input red dash-dotted; the two edges of the interval and the large-scale limit (204 pi^2 - 415)/279 as black
dotted horizontal lines.  x axis log Q from Q0 = sqrt(2) GeV to 1e4 GeV, zeta = ln[T(Q)/T(Q0)] on the upper edge,
as in the kappa figure.  One legend inside the frame (A25).  Exits 1 if a drawn graph differs from the JSON.  Writes
calc/figs_v1/raw/fig2_drift.pdf and calc/figs_v1/fig2_plotted.json.
A20 (6 Oct 2026): the x-axis unit is written in parentheses. No plotted value changed.
A22 (8 Oct 2026, style only, no plotted value changed): the frame starts at XFRAMELO = 1 GeV, below Q0, as in the
kappa figure, so that the lower axis carries a tick label (1) at its left end; the curves still start at Q0 and the
three dotted reference lines span the frame.
A24 (11 Oct 2026, style only, no plotted value changed): the zeta title stands on the baseline of the zeta tick labels
at the right end of the axis (rootfig_v1.zeta_top_axis), as in the kappa figure, and no longer apart from the axis above
the top-right corner.
A25 (12 Oct 2026, no plotted value changed): a legend names the three inputs (proton-like input, steep input,
valence-like input) with the labels of the kappa figure.  It stands in the empty band between the dotted limit line and
the dotted upper edge, which no curve enters (every drift value lies below the limit, checked here), at least
LEG_CLEAR_PX from both lines; it is the only text inside the frame.
A31 (27 Oct 2026, style only, no plotted value changed): every text is set in canvas pixels of em (TXT_PX, through
rootfig_v1.text_size), so that at the Physical Review column width of 8.6 cm the smallest capital letters and numerals,
the exponents of the log-axis labels included, are at least 2 mm high; the margins, the axis-title offsets and the
legend box are set for the larger text, and the legend keeps LEG_CLEAR_PX from both dotted lines.  The canvas size is
unchanged.
"""
import json
import math
import os
import sys

import numpy as np

HERE = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))
sys.path.insert(0, HERE)
import rootfig_v1 as v1  # noqa: E402
from rootfig_v1 import rf, ROOT  # noqa: E402

PROG = 'draw_fig2'
NAME = 'fig2_drift.pdf'
W, H = 600, 500
TXT_PX = dict(label=33, title=36, legend=33, zeta_label=33, zeta_title=36)   # A31: em in canvas pixels; the exponent
                                    # of a log-axis label is printed at 1/1.5 of the label, 22 pixels

d = json.load(open(os.path.join(HERE, 'fig2_drift.json')))
if d['failures']:
    v1.fail(PROG, 'fig2_drift.json carries failures')
LAM, Q0SQ = d['setting']['Lambda_GeV'], d['setting']['Q0sq_GeV2']
XMIN, XMAX = math.sqrt(Q0SQ), 1e4
XFRAMELO = 1.0                      # A22: left frame edge below Q0, as in the kappa figure, so the axis has a label there
lo, hi, lim = d['edges']['lower'], d['edges']['upper'], d['limit']['value']
cur = {n: (np.array([r['Q'] for r in rows]), np.array([r['drift'] for r in rows])) for n, rows in d['curves'].items()}
for n, (q, y) in cur.items():
    if abs(q[0] - XMIN) > 1e-12 or abs(q[-1] - XMAX) > 1e-9:
        v1.fail(PROG, f'{n}: the curve does not span Q0 to 1e4 GeV')
span = hi - lo
YMIN, YMAX = lo - 0.08 * span, hi + 0.08 * span

rf.style()
c = ROOT.TCanvas('c', '', W, H)
CW, CH = c.GetWw(), c.GetWh()       # drawable canvas pixels (596 x 472)


def tsize(key):
    return v1.text_size(CW, CH, TXT_PX[key])


c.SetLeftMargin(0.106)             # A31: margins 0.14, 0.04, 0.12, 0.14 (left, right, top, bottom) until A30
c.SetRightMargin(0.055)            # the label 10^4 is centered on the right frame edge
c.SetTopMargin(0.105)
c.SetBottomMargin(0.185)
c.SetTickx(0)
c.SetTicky(1)
fr = rf.frame(c, XFRAMELO, XMAX, YMIN, YMAX, '#it{Q}  (GeV)', 'd#LT#xi#GT/d#tau', label_size=tsize('label'),
              title_size=tsize('title'), xoffset=1.05, yoffset=0.51, logx=True)
lines = []
for y in (lo, lim, hi):
    ln = ROOT.TLine(XFRAMELO, y, XMAX, y)
    ln.SetLineColor(v1.REF_STYLE[0])
    ln.SetLineStyle(v1.REF_STYLE[1])
    ln.SetLineWidth(rf.LINE_WIDTH)
    ln.Draw()
    lines.append(ln)
graphs = []
for n in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[n]
    q, y = cur[n]
    g = ROOT.TGraph(len(q), q, y * 1.001)
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, q, y, f'drift {n}')
    graphs.append(g)
# A25: the legend of the three inputs, between the limit line and the upper edge line
LEG = (0.355, 0.583, 0.925, 0.815)  # A31: (0.50, 0.555, 0.93, 0.795) until A30
LEG_TEXT = tsize('legend')          # A31: 0.038 until A30
LEG_CLEAR_PX = 15.0                 # least distance in canvas pixels from the legend box to either dotted line
leg = ROOT.TLegend(*LEG)
leg.SetBorderSize(0)
leg.SetFillStyle(0)
leg.SetTextFont(rf.FONT)
leg.SetTextSize(LEG_TEXT)
_lab = {'A': 'proton-like input', 'steep': 'steep input', 'valence': 'valence-like input'}
for n, g in zip(('A', 'steep', 'valence'), graphs):
    leg.AddEntry(g, _lab[n], 'l')
leg.Draw()
c.RedrawAxis()
placed = v1.zeta_top_axis(c, XFRAMELO, XMAX, LAM, Q0SQ, majors=[0, 0.5, 1.0, 1.5], minor_step=0.1,
                          label_size=tsize('zeta_label'), title='#zeta', title_size=tsize('zeta_title'))
if not all(lo <= v <= hi for _, y in cur.values() for v in y):
    v1.fail(PROG, 'a drift value lies outside the interval')
# A25: no curve enters the band of the legend, and the legend box keeps LEG_CLEAR_PX from both dotted lines


def y_ndc(v):
    return c.GetBottomMargin() + (v - YMIN) / (YMAX - YMIN) * (1 - c.GetTopMargin() - c.GetBottomMargin())


if not all(v < lim for _, y in cur.values() for v in y):
    v1.fail(PROG, 'a drift value reaches the limit line, below the legend')
leg_gap_px = dict(limit_line=(LEG[1] - y_ndc(lim)) * H, upper_edge_line=(y_ndc(hi) - LEG[3]) * H)
if min(leg_gap_px.values()) < LEG_CLEAR_PX:
    v1.fail(PROG, f'the legend box comes within {min(leg_gap_px.values()):.1f} px of a dotted line')
v1.save(c, NAME)
json.dump(dict(program='calc/figs_v1/draw_fig2.py', output=f'paper/figures/v1/{NAME}',
               root_version=ROOT.gROOT.GetVersion(), inputs=['calc/figs_v1/fig2_drift.json'],
               canvas_px=[W, H], x_range_GeV=[XFRAMELO, XMAX], data_range_GeV=[XMIN, XMAX], log_x=True, y_range=[YMIN, YMAX],
               zeta_top_axis=dict(Lambda_GeV=LAM, Q0sq_GeV2=Q0SQ, majors=[[z, q] for z, q in placed]),
               curves={n: dict(color=v1.INPUT_STYLE[n][2], style=v1.INPUT_STYLE[n][3], label=d['inputs'][n]['label'],
                               xq0=d['inputs'][n]['xq0'], drift_first=float(cur[n][1][0]),
                               drift_last=float(cur[n][1][-1])) for n in cur},
               reference_lines=dict(values=[lo, lim, hi], what=['lower edge 4 pi^2/9 - 1', 'limit (204 pi^2 - 415)/279',
                                                              'upper edge pi^2 - 35/18'], color='black', style='dotted'),
               legend=dict(box_ndc=list(LEG), text_size=LEG_TEXT, entries=[_lab[n] for n in ('A', 'steep', 'valence')],
                           gap_to_dotted_lines_px=leg_gap_px),
               text_inside_frame='one legend naming the three inputs'),
          open(os.path.join(HERE, 'fig2_plotted.json'), 'w'), indent=1)
print(f'{PROG}: wrote {os.path.join(v1.RAW, NAME)}')


==> anc/calc/figs_v1/checks/mutant_draw_fig3.py <==
"""The HERA figure (Fig. 3 of the paper, file fig3_hera_vf2.pdf, appendix on HERA): the F2 speed v at Q^2 = 10, 35 and 500 GeV^2 after the fine-grid Neyman
calibration of 1 October 2026.  Runs under PyROOT:  pyroot calc/figs_v1/draw_fig3.py

Reads JSON only: repro/results/calibration.json (repro/code/taskE_calibration.py after the fine-grid Feldman-Cousins
refix: belt members every 0.00625 in A, 100000 sets per member, no isotonic step on the regions, 68 percent content
asserted per member, eight independent belts) and repro/results/results_dx.json.  Three-point derivative, F2 dx
measure, surface family W, belt of the CT18NNLO shape, sample HERA1+2_NCep_920.dat (config/arm).

Drawn at each scale:
  - the calibrated v (the v whose isotonic belt median equals the measured value, 0 when that value lies below the
    median at v = 0) with its 68 percent Feldman-Cousins interval (likelihood-ratio ordering
    R(T|v) = f(T|v)/max_{v' >= 0} f(T|v'), f a Gaussian kernel density of each member), as the mean over the eight
    belts (quoted_values), which is what the text prints; full blue circles with blue bars, displaced to the left by
    a factor 1.4 in Q^2.  The program exits 1 unless the accepted set is one interval in every belt
    (check7 fc_68_n_pieces), so that the bar is the accepted set and not only its hull;
  - v on the data, open blue circles, displaced to the right by 1.4;
  - the distribution of v at zero true spread: the A = 0 member of the main belt, all of its 100000 sets
    (belt_A0_p16_p50_p84_full_belt), a black hatched box from its 16th to its 84th percentile with a black outline
    and its median as a solid black line, from Q^2/1.2 to 1.2 Q^2.  The calibration rule compares the data with the
    isotonic median at v = 0, which differs from this median by at most 1e-5 because the isotonic fit pools the first
    members of the fine grid (asserted below 1e-4, with the data on the same side of both).  Its first 4000 sets are the stored null of
    results_dx.json (asserted).
No text inside the frame.  Exits 1 if a drawn value differs from the JSON.  Writes calc/figs_v1/raw/fig3_hera_vf2.pdf
and calc/figs_v1/fig3_plotted.json, with the list of checks made and an empty failures list.
A20 (6 Oct 2026): the x-axis unit is written in parentheses. No plotted value changed.
A31 (27 Oct 2026, style only, no plotted value changed): every text is set in canvas pixels of em (TXT_PX, through
rootfig_v1.text_size), so that at the Physical Review column width of 8.6 cm the smallest capital letters and numerals,
the exponents of the log-axis labels and the index 2 of the y title included, are at least 2 mm high; the margins and
the axis-title offsets are set for the larger text.  The canvas size is unchanged.
"""
import json
import os
import sys

import numpy as np

HERE = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..'))
TREE = os.path.normpath(os.path.join(HERE, '..', '..'))
sys.path.insert(0, HERE)
import rootfig_v1 as v1  # noqa: E402
from rootfig_v1 import rf, ROOT  # noqa: E402

PROG = 'draw_fig3'
NAME = 'fig3_hera_vf2.pdf'
Q2S = ['10.0', '35.0', '500.0']
XMIN, XMAX = 5.0, 1500.0
SHIFT, HALF = 1.4, 1.2
W, H = 600, 480
TXT_PX = dict(label=33, title=36, ytitle=50)   # A31: em in canvas pixels; an index is printed at 1/1.5 of its base,
                                    # so the exponents of the x labels are 22 pixels, the 2 of Q^2 and GeV^2 24 pixels,
                                    # and the F and the 2 of the y title v_{F_2} 33 and 22 pixels

CALP = os.path.join(TREE, 'repro', 'results', 'calibration.json')
cal = json.load(open(CALP))
rdx = json.load(open(os.path.join(TREE, 'repro', 'results', 'results_dx.json')))
checks = []


def need(cond, msg):
    if not cond:
        v1.fail(PROG, msg)
    checks.append('guard passed (would fail with): ' + msg)


need(cal.get('all_gates_passed') is True, 'calibration.json: not all gates passed')
need(cal['config']['A_spacing'] == 0.00625, f"belt member spacing {cal['config']['A_spacing']} is not the fine grid 0.00625")
need(cal['config']['arm'] == 'HERA1+2_NCep_920.dat', f"the sample is {cal['config']['arm']}, not the one the caption names")
need('isotonic' not in cal['config']['rule_feldman_cousins'].replace('no isotonic', ''),
     'the calibration applies an isotonic step to the FC regions')
need(cal['gates'].get('fc_content_per_member') is True, 'the 68 percent content per belt member is not asserted')
qv = cal['quoted_values']['table']['stencil3']
rep = cal['check7_belt_seed_replicas']['table']['stencil3']
rec = [cal['data']['W']['stencil3'][q] for q in Q2S]
q2 = np.array([float(q) for q in Q2S])
v_cal = np.array([qv[q]['v_calibrated']['mean'] for q in Q2S])
lo = np.array([qv[q]['fc_68_lo']['mean'] for q in Q2S])
hi = np.array([qv[q]['fc_68_hi']['mean'] for q in Q2S])
nb = [qv[q]['v_calibrated']['n_belts'] for q in Q2S]
v_dat = np.array([r['v_data'] for r in rec])
need(nb == [8, 8, 8], f'the quoted values are means over {nb} belts, not eight')
need(not (np.any(v_cal < lo) or np.any(v_cal > hi)), 'a calibrated value lies outside its Feldman-Cousins interval')
iso_gap = []
for q, r in zip(Q2S, rec):
    vals = rep[q]['v_calibrated']['values']
    need(abs(sum(vals) / len(vals) - qv[q]['v_calibrated']['mean']) < 1e-15,
         f'the mean of the eight calibrated values differs from quoted_values at Q^2 = {q}')
    need(rep[q]['fc_68_n_pieces'] == [1] * 8, f'the accepted set at Q^2 = {q} is not one interval in every belt')
    need(vals[0] == r['v_calibrated'] and rep[q]['fc_68']['values'][0] == r['fc_68'],
         f'the first replica is not the main belt at Q^2 = {q}')
    s_ = rdx['null']['summary'][q]
    t4 = r['belt_A0_p16_p50_p84']
    need(max(abs(t4[0] - s_['p16']), abs(t4[1] - s_['median']), abs(t4[2] - s_['p84'])) <= 1e-12,
         f'the first 4000 sets of the A = 0 member differ from the null of results_dx.json at Q^2 = {q}')
    need(abs(r['v_data'] - rdx['v_central_data'][q]) <= 1e-12,
         f'v_data differs from v_central_data of results_dx.json at Q^2 = {q}')
    iso_gap.append(abs(r['belt_A0_p16_p50_p84_iso'][1] - r['belt_A0_p16_p50_p84_full_belt'][1]))
    need(iso_gap[-1] <= 1e-4 and (r['v_data'] < r['belt_A0_p16_p50_p84_iso'][1])
         == (r['v_data'] < r['belt_A0_p16_p50_p84_full_belt'][1]),
         f'the isotonic median at v = 0, which the calibration rule uses, differs from the drawn median of the full '
         f'A = 0 member by more than 1e-4 (0.3 point at print size) or lies on the other side of the data at Q^2 = {q}')
trip = np.array([r['belt_A0_p16_p50_p84_full_belt'] for r in rec])
p16, p50, p84 = trip[:, 0], trip[:, 1], trip[:, 2]
for q, r, m in zip(Q2S, rec, p50):
    need((r['v_data'] < m) == (qv[q]['v_calibrated']['mean'] == 0.0),
         f'the calibrated value at Q^2 = {q} is zero but the data lie above the drawn median, or the reverse')

top = max(hi.max(), p84.max(), v_dat.max())
YMIN, YMAX = -0.06 * top, 1.10 * top

rf.style()
c = ROOT.TCanvas('c', '', W, H)
CW, CH = c.GetWw(), c.GetWh()       # drawable canvas pixels (596 x 452)
c.SetLeftMargin(0.20)               # A31: margins 0.15, 0.04, 0.04, 0.15 (left, right, top, bottom) until A30
c.SetRightMargin(0.04)
c.SetTopMargin(0.04)
c.SetBottomMargin(0.20)
fr = rf.frame(c, XMIN, XMAX, YMIN, YMAX, '#it{Q}^{2}  (GeV^{2})', '#it{v}_{#it{F}_{2}}', logx=True,
              label_size=v1.text_size(CW, CH, TXT_PX['label']), title_size=v1.text_size(CW, CH, TXT_PX['title']),
              xoffset=1.05, yoffset=0.81)
fr.GetYaxis().SetTitleSize(v1.text_size(CW, CH, TXT_PX['ytitle']))
fr.GetYaxis().SetNoExponent(True)
keep, boxes, meds = [], [], []
for q, a, m, b in zip(q2, p16, p50, p84):
    box = ROOT.TBox(q / HALF, a, q * HALF, b)
    box.SetFillStyle(3345)
    box.SetFillColor(rf.BLACK)
    box.SetLineColor(rf.BLACK)
    box.Draw()
    edge = ROOT.TBox(q / HALF, a, q * HALF, b)
    edge.SetFillStyle(0)
    edge.SetLineColor(rf.BLACK)
    edge.SetLineWidth(1)
    edge.Draw('l')
    med = ROOT.TLine(q / HALF, m, q * HALF, m)
    med.SetLineColor(rf.BLACK)
    med.SetLineStyle(1)
    med.SetLineWidth(rf.LINE_WIDTH)
    med.Draw()
    keep += [box, edge, med]
    boxes.append(box)
    meds.append(med)
x_cal, x_dat = q2 / SHIFT, q2 * SHIFT
g_cal = ROOT.TGraphAsymmErrors(3, x_cal, v_cal, np.zeros(3), np.zeros(3), v_cal - lo, hi - v_cal)
g_cal.SetMarkerStyle(20)
g_cal.SetMarkerSize(1.2)
g_cal.SetMarkerColor(rf.BLUE)
g_cal.SetLineColor(rf.BLUE)
g_cal.SetLineWidth(rf.LINE_WIDTH)
g_cal.Draw('P same')
g_dat = ROOT.TGraph(3, x_dat, v_dat * 1.001)
g_dat.SetMarkerStyle(24)
g_dat.SetMarkerSize(1.2)
g_dat.SetMarkerColor(rf.BLUE)
g_dat.SetLineWidth(rf.LINE_WIDTH)
g_dat.Draw('P same')
c.RedrawAxis()

v1.check_graph(PROG, g_cal, x_cal, v_cal, 'calibrated v')
v1.check_graph(PROG, g_dat, x_dat, v_dat, 'v on the data')
checks += ['guard passed: drawn calibrated points equal the eight-belt means (check_graph)',
           'guard passed: drawn data points equal v_data (check_graph)']
elo = np.array([g_cal.GetErrorYlow(i) for i in range(3)])
ehi = np.array([g_cal.GetErrorYhigh(i) for i in range(3)])
need(np.max(np.abs(v_cal - elo - lo)) <= 1e-15 and np.max(np.abs(v_cal + ehi - hi)) <= 1e-15,
     'drawn intervals differ from the eight-belt mean ends')
for i in range(3):
    need(boxes[i].GetY1() == p16[i] and boxes[i].GetY2() == p84[i] and meds[i].GetY1() == p50[i],
         f'the drawn box or median at Q^2 = {Q2S[i]} differs from the full A = 0 member')
need(YMIN < min(lo.min(), p16.min(), v_dat.min()) and top < YMAX and XMIN < (q2 / HALF).min()
     and (q2 * HALF).max() < XMAX and XMIN < x_cal.min() and x_dat.max() < XMAX, 'something lies outside the frame')
v1.save(c, NAME)
json.dump(dict(program='calc/figs_v1/draw_fig3.py', output=f'paper/figures/v1/{NAME}',
               root_version=ROOT.gROOT.GetVersion(),
               inputs=['repro/results/calibration.json', 'repro/results/results_dx.json'],
               estimator='three-point derivative', measure='F2 dx', family='W', belt_shape='CT18NNLO',
               interval_rule='68 percent Feldman-Cousins likelihood-ratio ordering, best fit restricted to v >= 0, '
                             'kernel density per belt member, no isotonic step, content 0.68 per member, members every '
                             f"{cal['config']['A_spacing']} in A",
               drawn_values='calibrated value and interval ends: means over the eight independent belts '
                            '(quoted_values/table/stencil3); box and median: 16th, 50th, 84th percentiles of v over all '
                            'sets of the A = 0 member of the main belt (belt_A0_p16_p50_p84_full_belt)',
               sample=cal['config']['arm'], belt_sets_per_member=cal['config']['M_belt'], n_belts=nb[0],
               calibration_sha256=__import__('hashlib').sha256(open(CALP, 'rb').read()).hexdigest(),
               x_range_GeV2=[XMIN, XMAX], y_range=[YMIN, YMAX], log_x=True, displacement=SHIFT,
               box_half_width=HALF,
               rows=[dict(Q2=float(q), v_calibrated_mean=float(a), fc_68_mean=[float(b), float(d)], v_data=float(e),
                          zero_spread_p16_median_p84=[float(x) for x in t])
                     for q, a, b, d, e, t in zip(q2, v_cal, lo, hi, v_dat, trip)],
               markers=dict(calibrated='full circle, blue, with blue bars', data='open circle, blue'),
               box=dict(color='black', fill='hatched', outline='black', median='solid black line'),
               isotonic_minus_drawn_median_at_v0_max_abs=max(iso_gap),
               text_inside_frame=False, checks=checks, failures=[]),
          open(os.path.join(HERE, 'fig3_plotted.json'), 'w'), indent=1)
print(f'{PROG}: wrote {os.path.join(v1.RAW, NAME)}')


==> anc/calc/figs_v1/draw_fig1.py <==
"""The kappa figure (Fig. 2 of the paper, file fig1_kappa_bound.pdf): the full-range LO speed kappa against Q for
three inputs, the fitted NNLO windowed speed kappa_W in a pad of its own, and the lower bound as (B/kappa)^2 with the
range of (B/kappa)^2 over a family of 200 LO inputs.
Runs under PyROOT:  pyroot calc/figs_v1/draw_fig1.py

Reads JSON only:
  calc/figs_v1/fig1_lo_curves.json   kappa, B on 60 scales from Q0 = sqrt(2) GeV to 1e4 GeV (61 rows, the 1e4 GeV row appears twice, under the keys 10000.0 and 1e4), three inputs
  calc/figs_v1/fig1_band.json        CT18NNLO kappa on W with its 68 percent fit uncertainty, two pieces, and
                                     the NNPDF4.0 central values
  plan/novelty/inv_checks.json       A_kappa at n_f = 5 (nf5/A_kappa)
  plan/saturation/decision/d2_rows.json   corr^2 of the inputs hardq_steepg (10 GeV) and softq_hardg (2 GeV)
  plan/v1/clarity/calc/softq_q0.json      corr^2 of softq_hardg at Q0
  plan/A25/research/nearsat/ns_scan.json  (A25) corr^2 = (B/kappa)^2 of 200 LO inputs at Q0, 2, 10, 100 and 1e4 GeV,
                                          main numerical setting (MUT empty, M = 32 Talbot terms)

Three pads share the log Q axis (A25).  Upper pad: kappa of input A (black solid), the steep input (blue dashed), the
valence-like input (red dash-dotted); the large-zeta form A_kappa/sqrt(zeta) as a black dotted reference, drawn where
it lies inside the frame and evaluated on 400 scales uniform in log Q, so that its polygon follows the steep rise below
3 GeV; a legend in the empty upper right corner; zeta = ln[T(Q)/T(Q0)] on the upper edge.  Middle pad, with its own
y axis kappa_W: the CT18NNLO band (blue cross-hatched, with its central value as a blue solid line of the curve width)
and the NNPDF4.0 central values (open blue circles over white disks of their own size), with a legend naming the band
"CT18".  Lower pad: the squared ratio (B/kappa)^2 = corr(s, xi)^2 of the three inputs in the same styles, the two
additional admissible inputs of App. G as markers (hard quark with steep gluon at 10 GeV, open blue square; soft quark
with hard gluon at 2 GeV and at Q0, open red triangles), the range of (B/kappa)^2 over the 200 inputs of ns_scan.json
at each of its five scales as a thin black vertical bar from the minimum to the maximum with short horizontal caps
(TGraphAsymmErrors, end caps of gStyle end-error size CAP_PX = 2 px), a legend for the markers and the bars, and a black
dotted line at 1.  The bar of the scale 10 GeV is drawn at 12 GeV (BAR_SHIFT), since the open square at 10 GeV,
0.907, lies inside that range (0.882 to 0.990) and a bar at 10 GeV would run through it; the other four bars stand at
their scales, so that the start of the valence-like curve at Q0, 0.677, is seen below the range at Q0 (0.695 to
0.998).  The lower axis reaches below the smallest value, 0.660.  x axis log Q from XFRAMELO = 1.0 GeV, below Q0,
so that the marker at Q0 lies inside the frame and clear of the tick marks of the left frame line, to
XFRAME = 1.4e4 GeV, so that the NNPDF4.0 circle at the last data scale 1e4 GeV lies inside the frame and not on its
edge; the curves and the band end at 1e4 GeV, where the data end.  The only text inside the frames is the three
legends.
A20 (6 Oct 2026): the x-axis unit is written in parentheses. No plotted value changed.
A22 (8 Oct 2026, style only, no plotted value changed): a space on each side of the slash in the legend entry
A_kappa / sqrt(zeta), so that the subscript clears the root sign; the kappa title of the upper pad centered on its axis,
inside the height of the frame; the lower range padded by 0.30 of (1 - smallest value) in place of 0.15, so that the
triangle at 0.660 clears the bottom frame line; the lower y axis with divisions 505, so that it carries more than two
labels.
A23 (10 Oct 2026, style only, no plotted value changed): the red dash-dotted valence-like curve rises from 0.677 at Q0
to 0.961 at the next scale in one steep segment, which the default dash-dot pattern of ROOT (style 10, " 80 40 4 40")
drew as one dash and isolated dots, and the open triangle at Q0 (0.660) touched the start of that curve.  The curve is
now drawn in both pads with a shorter dash-dot pattern (style 11, VALENCE_DASH), the lower pad takes 0.42 of the
canvas height in place of 0.34 (the bottom margin of the lower pad and the top margin of the upper pad scaled so that
the bands under and above the frames keep their heights in pixels),
and the lower range is set from clearances in pixels: the triangle at Q0 clears the bottom frame line, the curve start
clears the triangle by TRI_CLEAR_PX.  The two estimates of this program are nominal design margins at the requested
canvas height H (the exported canvas is GetWh() = 632 px high, not 660), and the bottom one follows from the range
construction itself; the clearances of the exported strokes are measured by check_pdf_clearance.py inside
check_figs_v1.py (11 October 2026, after an independent check, B4).  The canvas size, and so the size of the figure in
the paper, is unchanged.
A24 (11 Oct 2026, style only, no plotted value changed): the upper legend is lowered so that its top lies
LEG_TICK_CLEAR below the ends of the zeta major ticks (the tick at zeta = 1.5 crossed the first label and the minor ticks
stood over its sample line), with its height unchanged; the zeta title stands on the baseline of the zeta tick labels at
the right end of the axis (rootfig_v1.zeta_top_axis), and no longer apart from the axis above the top-right corner.
A25 (12 Oct 2026; the upper pad had put the LO curves and the fitted NNLO windowed speeds on one axis):
the CT18 band, its central line and the NNPDF4.0 circles
move from the upper pad to a new middle pad with its own y axis kappa_W and its own legend; the upper legend keeps its
four entries at the A24 spacing; the lower pad gains the range bars of the 200-input scan.  The upper and lower pads
keep their A24 heights, margins and text sizes in pixels: the canvas grows by the height of the middle pad, MID_PX,
and every size is scaled with the A24 drawable height WH24 = GetWh() - MID_PX (632 px), so that the upper and lower
pads, their ranges and the clearances that check_pdf_clearance.py measures are unchanged.  The middle range is set
from clearances in drawable pixels: the lowest circle (1e4 GeV) and the end of the band clear the major x tick at 1e4
GeV on the bottom frame line, the band and the circle at 2 GeV clear the minor x tick at 2 GeV on the top frame line,
and no y label of the middle pad lies within LABEL_EDGE_PX of a frame edge.  The x ticks of the middle pad have the
pixel length of the other pads, and its y ticks that of the lower pad.  No plotted value of the A24 figure changed.
A28 (20 Oct 2026, finding F01 of an outside audit of A27): the curves join the rows of
fig1_lo_curves.json by straight segments in log Q, and with 45 rows the valence-like curve fell from Q0 to 1.765 GeV
in one segment that missed its initial transient (kappa 6.39 drawn at 1.5 GeV against 5.86 computed, and the
drawn deficit 1 - (B/kappa)^2 halved at Q^2 = 2.57 GeV^2 against 2.18 in the text).  fig1_lo_curves.py now adds 11
scales between Q0 and 1.765 GeV and 5 midpoints of the next grid intervals, 61 rows per input.
The range bars of the lower pad are now drawn after the curves and before the markers, because the valence-like
curve, which now rises along the bar at Q0, hid that bar up to (B/kappa)^2 of about 0.75.

A31 (27 Oct 2026, style only, no plotted value changed): every text is set in canvas pixels of em (TXT_PX, through
rootfig_v1.text_size), so that at the Physical Review column width of 8.6 cm the smallest capital letters and numerals,
the index W of kappa_W, the 2 of (B/kappa)^2 and the exponents of the log-axis labels included, are at least 2 mm
high.  The left margin is 0.17 (0.15 until A30), the middle pad is MID_PX = 195 drawable pixels high (145), so that its
y labels stand 38 pixels apart, and the band under the lower frame is BOT_EXTRA_PX = 17 pixels higher, for the larger
x labels and x title; the canvas grows by 67 pixels.  The upper pad and the lower frame keep their A30 heights in
pixels, so that the upper and lower ranges, the nominal margins and the clearances that check_pdf_clearance.py measures
are those of A30; the range of the middle pad follows from its clearances in pixels, as in A25.  The x ticks keep their
A30 length of 10.13 drawable pixels in every pad (ROOT draws an x tick of length t (1 - left - right margin) times the
pad height), and the y ticks of the lower pad their 13.1 pixels.  The legends keep their places, with boxes set for the
larger text; the lower legend, whose entries are the longest, is set at 28 pixels so that its markers stand clear of
the open square and the range bar at 10 and 12 GeV.

Exits 1 if a drawn graph or bar differs from the JSON.  Writes calc/figs_v1/raw/fig1_kappa_bound.pdf and
calc/figs_v1/fig1_plotted.json.
"""
import hashlib
import itertools
import json
import math
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..', '..'))
sys.path.insert(0, HERE)
import rootfig_v1 as v1  # noqa: E402
from rootfig_v1 import rf, ROOT  # noqa: E402

PROG = 'draw_fig1'
NAME = 'fig1_kappa_bound.pdf'
W, H24 = 600, 660                   # canvas width, and the A24 canvas height that sets the two outer pads
MID_PX = 195                        # A25: height of the middle pad in drawable pixels; the canvas grows by as much
                                    # (A31: 145 until A30)
BOT_EXTRA_PX = 17                   # A31: added to the band under the lower frame, for the larger x labels and title
H = H24 + MID_PX + BOT_EXTRA_PX
SPLIT = 0.42                        # height of the lower pad in units of the A24 canvas height (A23: 0.34)
DN_BOTTOM = 0.33 * 0.34 / SPLIT     # A23: the band under the lower frame keeps its A22 height in pixels
UP_TOP = 0.13 * 0.66 / (1 - SPLIT)  # A23: so does the band above the upper frame, which holds the zeta axis
LEFT, RIGHT = 0.17, 0.04            # A31: margins of the three pads (left 0.15 until A30)
TXT_PX = dict(label=33, title=36, legend_upper=33, legend_middle=33, legend_lower=28, zeta_label=33,
              zeta_title=36)       # A31: em in canvas pixels; an index is printed at 1/1.5 of its base (22 and 24 px)
VALENCE_STYLE, VALENCE_DASH = 11, ' 40 16 6 16'   # A23: ROOT style 10 is " 80 40 4 40"
TRI_SIZE = 1.3                      # open triangles of the soft-quark, hard-gluon input (marker size, 8 px per unit)
TRI_CLEAR_PX = 1.5                  # least clearance, canvas pixels (about 1 pt), between a triangle and a curve or frame line
CIRC_SIZE, SQ_SIZE = 1.1, 1.2       # marker sizes of the NNPDF4.0 circles and of the open square
STROKE_PX = 1.06                    # stroke of a marker or a bar of line width 1 (0.75 pt) in drawable pixels
XTICK_PX = 10.13                    # major x tick of every pad in drawable pixels (7.18 pt on the A24 PDF); minor = half
LABEL_EDGE_PX = 12.0                # A25: least distance from a y label of the middle pad to a frame edge
BAR_CLEAR_PX = 1.5                  # A25: least clearance between a range bar and a marker
BAR_SHIFT = {'10': 1.2}             # A25: the 10 GeV range is drawn at 12 GeV, beside the open square at 10 GeV
CAP_PX = 2                          # A25: half-length of the bar caps in pixels (ROOT's default end-error size); with
                                    # rf.style's 3 px the caps of the bar at Q0 came within 1.4 px of the major ticks
                                    # at 0.7 and 1 on the left frame line
SCAN_SCALES = ['Q0', '2', '10', '100', '1e4']
SCAN_PATH = 'plan/A25/research/nearsat/ns_scan.json'

lo = json.load(open(os.path.join(HERE, 'fig1_lo_curves.json')))
band = json.load(open(os.path.join(HERE, 'fig1_band.json')))
inv = json.load(open(os.path.join(TREE, 'plan', 'novelty', 'inv_checks.json')))
d2 = json.load(open(os.path.join(TREE, 'plan', 'saturation', 'decision', 'd2_rows.json')))
sq0 = json.load(open(os.path.join(TREE, 'plan', 'v1', 'clarity', 'calc', 'softq_q0.json')))
scan_raw = open(os.path.join(TREE, *SCAN_PATH.split('/')), 'rb').read()
scan = json.loads(scan_raw)
if sq0['checks_failed']:
    v1.fail(PROG, 'softq_q0.json carries failed checks')
if lo['failures'] or band['failures']:
    v1.fail(PROG, 'an input JSON carries failures')
LAM, Q0SQ = lo['setting']['Lambda_GeV'], lo['setting']['Q0sq_GeV2']
if (LAM, Q0SQ) != (band['Lambda'], band['Q0sq']):
    v1.fail(PROG, 'Lambda or Q0^2 differ between the LO curves and the band')
AK = float(inv['nf5']['A_kappa'])
XMIN, XMAX = math.sqrt(Q0SQ), 1e4
XFRAME = 1.4e4                      # frame edge; data end at XMAX
XFRAMELO = 1.0                      # left frame edge, below Q0 = sqrt(2) GeV, so that the marker at Q0 is inside and clear
                                    # of the tick marks (at 1.15 GeV the open triangle at Q0 touched the minor tick at
                                    # 0.65 on the left frame line)

cur = {}
for name in ('A', 'steep', 'valence'):
    rows = lo['curves'][name]
    cur[name] = dict(Q=np.array([r['Q'] for r in rows]), kappa=np.array([r['kappa'] for r in rows]),
                     ratio=np.array([(r['B'] / r['kappa']) ** 2 for r in rows]),
                     zeta=np.array([r['zeta'] for r in rows]))
    if abs(cur[name]['Q'][0] - XMIN) > 1e-12 or abs(cur[name]['Q'][-1] - XMAX) > 1e-9:
        v1.fail(PROG, f'{name}: the curve does not span Q0 to 1e4 GeV')
    zz = np.array([v1.zeta_of_Q(q, LAM, Q0SQ) for q in cur[name]['Q']])
    if np.max(np.abs(zz - cur[name]['zeta'])) > 1e-12:
        v1.fail(PROG, f'{name}: stored zeta differs from ln[T(Q)/T(Q0)]')

pieces = []
for p in band['band_pieces']:
    q = np.array([r['Q'] for r in p['rows']])
    pieces.append(dict(Q=q, lower=np.array([r['lower'] for r in p['rows']]),
                       upper=np.array([r['upper'] for r in p['rows']]),
                       central=np.array([r['kappa'] for r in p['rows']])))
# the additional admissible inputs (App. G): (Q, corr^2)
_r10 = [r for r in d2 if r['input'] == 'hardq_steepg' and r['Q'] == '10' and r['nf'] == 5]
_r2 = [r for r in d2 if r['input'] == 'softq_hardg' and r['Q'] == '2' and r['nf'] == 5]
if len(_r10) != 1 or len(_r2) != 1:
    v1.fail(PROG, 'd2_rows.json does not hold exactly one row per additional input')
mk_hq = dict(Q=np.array([10.0]), c2=np.array([_r10[0]['corr2']]))
mk_sq = dict(Q=np.array([XMIN, 2.0]), c2=np.array([sq0['softq_hardg']['corr2'], _r2[0]['corr2']]))
pts_Q = np.array([p['Q'] for p in band['nnpdf40_points']])
pts_K = np.array([p['kappa'] for p in band['nnpdf40_points']])

# A25: the range of (B/kappa)^2 over the 200 inputs of the scan, per scale.  Only the main run is accepted (MUT empty,
# M = 32), with no failed check; each scale must hold the 200 inputs of the full factorial grid once each; the minimum
# and maximum over the rows must equal the per-scale minimum and maximum the scan itself stores; and the scan's tau of
# each scale must equal 6 zeta/23 at the Q of this figure (Lambda and Q0 of fig1_lo_curves.json), so that the bars
# stand at the scales the scan computed.
if scan.get('program') != 'ns_scan.py' or scan.get('MUT') != '' or scan.get('M') != 32:
    v1.fail(PROG, 'ns_scan.json is not the main run of ns_scan.py (MUT empty, M = 32)')
if scan['checks_failed'] or any(r['fails'] for r in scan['rows']):
    v1.fail(PROG, 'ns_scan.json carries failed checks')
if scan['scales'] != SCAN_SCALES:
    v1.fail(PROG, f'ns_scan.json scales {scan["scales"]} differ from {SCAN_SCALES}')
_keys = ('a_q', 'b_q', 'a_g', 'b_g', 'f_q')
_grid = set(itertools.product(*(scan['grid'][k] for k in _keys)))
if len(_grid) != 200:
    v1.fail(PROG, f'the scan grid holds {len(_grid)} inputs, not 200')
scan_bar = dict(Q=[], lo=[], hi=[], x=[])
for s in SCAN_SCALES:
    rows = [r for r in scan['rows'] if r['Q'] == s]
    combos = [tuple(r[k] for k in _keys) for r in rows]
    if len(rows) != 200 or len(set(combos)) != 200 or set(combos) != _grid \
            or sorted(r['idx'] for r in rows) != list(range(200)):
        v1.fail(PROG, f'scan scale {s}: the rows are not the 200 inputs of the grid once each')
    c2 = [r['corr2'] for r in rows]
    if min(c2) != scan['per_scale'][s]['min'] or max(c2) != scan['per_scale'][s]['max']:
        v1.fail(PROG, f'scan scale {s}: the row minimum or maximum differs from per_scale')
    qs = XMIN if s == 'Q0' else float(s)
    if abs(scan['tau'][s] - 6.0 / 23.0 * v1.zeta_of_Q(qs, LAM, Q0SQ)) > 1e-12:
        v1.fail(PROG, f'scan scale {s}: tau of the scan differs from 6 zeta/23 at Q = {qs} GeV')
    scan_bar['Q'].append(qs)
    scan_bar['lo'].append(min(c2))
    scan_bar['hi'].append(max(c2))
    scan_bar['x'].append(qs * BAR_SHIFT.get(s, 1.0))
bar_x, bar_lo, bar_hi = (np.array(scan_bar[k]) for k in ('x', 'lo', 'hi'))
# the bar is drawn about its midpoint; the end y -/+ e is then the JSON value with no rounding (y and each end lie
# within a factor 2 of each other, so by Sterbenz's lemma both differences carry no rounding error), and check_bars
# compares it with no tolerance
bar_mid = 0.5 * (bar_lo + bar_hi)

# y range of the upper pad from the LO curves (A24 took the band and the circles as well; they lie inside the range
# of the curves, so the range is unchanged); the reference is clipped to it
allk = np.concatenate([c['kappa'] for c in cur.values()])
pad_y = 0.07 * (allk.max() - allk.min())
YMIN, YMAX = allk.min() - pad_y, allk.max() + pad_y
# the reference A_kappa/sqrt(zeta) on the dense grid of the curves, from the first scale where it is below YMAX
qa = np.exp(np.linspace(math.log(XMIN), math.log(XMAX), 401))[1:]
ka = AK / np.sqrt(np.array([v1.zeta_of_Q(q, LAM, Q0SQ) for q in qa]))
keep = ka <= YMAX
qa, ka = qa[keep], ka[keep]
allr = np.concatenate([c['ratio'] for c in cur.values()] + [mk_hq['c2'], mk_sq['c2']])
# A23: the lower range from clearances in canvas pixels.  FH is the height of the lower frame; a marker of size m spans
# 4 m px each side of its centre; the stroke and the miter at the apex add about 1 px, the curve half its width.
# A25: FH is taken at the A24 canvas height H24, the lower pad keeping its A24 height in pixels.
FH = H24 * SPLIT * (1.0 - DN_BOTTOM)
TRI_HALF = 4.0 * TRI_SIZE
CB = TRI_HALF + 1.0 + 2 * TRI_CLEAR_PX      # below the lowest marker centre, to the bottom frame line
CT = 14.0                                   # above the unit line, to the top frame line
RSPAN = (1.0 - allr.min()) / (1.0 - (CB + CT) / FH)
RMIN, RMAX = allr.min() - CB * RSPAN / FH, 1.0 + CT * RSPAN / FH
PX = FH / (RMAX - RMIN)                     # canvas pixels per unit of (B/kappa)^2

# A25: the range of the middle pad from clearances in drawable pixels (the middle pad is MID_PX high and has no top or
# bottom margin).  Bottom: the lowest circle clears the major x tick at its scale (1e4 GeV) by BAR_CLEAR_PX, and so does
# the lower end of the band, which ends at that tick.  Top: the upper end of the band at 2 GeV clears the minor tick at
# 2 GeV, and so does the circle there.  Solved by iteration; the map contracts since the clearances sum to less than
# MID_PX.
CIRC_R = 4.0 * CIRC_SIZE + STROKE_PX / 2
band_lo = min(p['lower'].min() for p in pieces)
band_hi = max(p['upper'].max() for p in pieces)
need_lo = [(pts_K.min(), XTICK_PX + CIRC_R + BAR_CLEAR_PX), (band_lo, XTICK_PX + BAR_CLEAR_PX)]
need_hi = [(band_hi, XTICK_PX / 2 + BAR_CLEAR_PX), (pts_K.max(), XTICK_PX / 2 + CIRC_R + BAR_CLEAR_PX)]
MYMIN, MYMAX = band_lo, band_hi
for _ in range(200):
    _span = MYMAX - MYMIN
    MYMIN, MYMAX = (min(v - cl * _span / MID_PX for v, cl in need_lo), max(v + cl * _span / MID_PX for v, cl in need_hi))
if abs((MYMAX - MYMIN) - _span) > 1e-12:
    v1.fail(PROG, 'the range of the middle pad did not converge')
MPX = MID_PX / (MYMAX - MYMIN)              # drawable pixels per unit of kappa_W
MID_STEP = 0.5                              # label step that ROOT takes for this range with divisions 506 (labels 2.5 to
                                            # 4.5 in the text of the PDF of 12 October 2026; 505 gave 3 and 4 only)
_labels = [k * MID_STEP for k in range(math.ceil(MYMIN / MID_STEP - 1e-9), math.floor(MYMAX / MID_STEP + 1e-9) + 1)]
if len(_labels) < 3 or min(min(t - MYMIN, MYMAX - t) * MPX for t in _labels) < LABEL_EDGE_PX:
    v1.fail(PROG, f'middle pad: the y labels {_labels} need three labels at least {LABEL_EDGE_PX} px from the edges')

YOFF = 0.733                        # y-title offset of the upper pad (A31: 0.95 until A30); the other pads scale it by
                                    # their heights
rf.style()
ROOT.gStyle.SetLineStyleString(VALENCE_STYLE, VALENCE_DASH)
ROOT.gStyle.SetEndErrorSize(CAP_PX)   # A25: caps of the range bars (rf.style sets 3 px)
c = ROOT.TCanvas('c', '', W, H)
WH = c.GetWh()
CW = c.GetWw()
WH24 = WH - MID_PX - BOT_EXTRA_PX           # the A24 drawable height (632 px), the unit of the A24 sizes
UP_PX = (1 - SPLIT) * WH24                  # A31: pad heights in drawable pixels; the upper pad as in A24
DN_PX = SPLIT * WH24 + BOT_EXTRA_PX         # the lower pad: the A24 pad and the extra band under its frame
DN_MARGIN = (DN_BOTTOM * SPLIT * WH24 + BOT_EXTRA_PX) / DN_PX   # its bottom margin; the frame keeps its A24 pixels
hu, hm, hd = UP_PX / WH24, MID_PX / WH24, DN_PX / WH24   # pad heights in units of WH24
Y_DN = DN_PX / WH                           # top of the lower pad, in canvas NDC
Y_MID = (DN_PX + MID_PX) / WH               # top of the middle pad


def tsz(pad_px, key):
    """A31: the ROOT text size that prints TXT_PX[key] pixels of em in a pad pad_px drawable pixels high."""
    return v1.text_size(CW, pad_px, TXT_PX[key])


def xtick(pad_px):
    """A31: the tick length that draws the major x ticks at their A30 length, 0.03 x 0.66 x 0.81 x WH24 = 10.13
    drawable pixels, in a pad pad_px pixels high (an x tick of length t is t (1 - LEFT - RIGHT) pad_px long)."""
    return 0.03 * 0.66 * 0.81 * WH24 / ((1 - LEFT - RIGHT) * pad_px)


up = ROOT.TPad('up', '', 0, Y_MID, 1, 1)
mid = ROOT.TPad('mid', '', 0, Y_DN, 1, Y_MID)
dn = ROOT.TPad('dn', '', 0, 0, 1, Y_DN)
for p in (up, mid, dn):
    p.SetLeftMargin(LEFT)
    p.SetRightMargin(RIGHT)
    p.SetFillStyle(4000)
up.SetTopMargin(UP_TOP)
up.SetBottomMargin(0.0)
mid.SetTopMargin(0.0)
mid.SetBottomMargin(0.0)
dn.SetTopMargin(0.0)
dn.SetBottomMargin(DN_MARGIN)
up.SetTickx(0)
up.SetTicky(1)
for p in (mid, dn):
    p.SetTickx(1)
    p.SetTicky(1)
c.cd()
up.Draw()
mid.Draw()
dn.Draw()

fu = rf.frame(up, XFRAMELO, XFRAME, YMIN, YMAX, '', '#kappa', label_size=tsz(UP_PX, 'label'),
              title_size=tsz(UP_PX, 'title'), yoffset=YOFF, logx=True)
fu.GetXaxis().SetLabelSize(0)
fu.GetYaxis().CenterTitle(True)        # A22: end-aligned, the kappa title stood above the frame
fu.GetXaxis().SetTickLength(xtick(UP_PX))

graphs = []
curve_g = {}
for name in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[name]
    sty = VALENCE_STYLE if name == 'valence' else sty
    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['kappa'])
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, cur[name]['Q'], cur[name]['kappa'], f'kappa {name}')
    graphs.append(g)
    curve_g[name] = g

g_ref = ROOT.TGraph(len(qa), qa, ka)
g_ref.SetLineColor(v1.REF_STYLE[0])
g_ref.SetLineStyle(v1.REF_STYLE[1])
g_ref.SetLineWidth(rf.LINE_WIDTH)
g_ref.Draw('L same')
v1.check_graph(PROG, g_ref, qa, ka, 'A_kappa/sqrt(zeta)')

# A24: the legend top sits LEG_TICK_CLEAR below the ends of the zeta major ticks on the upper frame edge (A23: its top
# at 0.85, at the frame edge, so that the major tick at zeta = 1.5 crossed the label "proton-like input" and the minor
# ticks stood over its sample line).  A25: four entries at the A24 spacing of 0.35/6 per entry.
LEG_TICK_CLEAR = 0.012
LEG_ENTRY = 40.0 / UP_PX            # A31: 40 drawable pixels per entry for the text of 33 pixels (A24: 0.35/6 of the pad)
_tick_end = (1 - up.GetTopMargin()) - 0.03 / hu * 0.66 * (1 - up.GetTopMargin() - up.GetBottomMargin())
LEG_Y2 = _tick_end - LEG_TICK_CLEAR
leg = ROOT.TLegend(0.358, LEG_Y2 - 4 * LEG_ENTRY, 0.93, LEG_Y2)   # A31: (0.50, 0.95) in x until A30
leg.SetBorderSize(0)
leg.SetFillStyle(0)
leg.SetTextFont(rf.FONT)
leg.SetTextSize(tsz(UP_PX, 'legend_upper'))
_lab = {'A': 'proton-like input', 'steep': 'steep input', 'valence': 'valence-like input'}
for name in ('A', 'steep', 'valence'):
    leg.AddEntry(curve_g[name], _lab[name], 'l')
leg.AddEntry(g_ref, '#it{A}_{#kappa} / #sqrt{#zeta}', 'l')   # A22: spaces keep the subscript off the root sign
leg.Draw()
up.RedrawAxis()
placed = v1.zeta_top_axis(up, XFRAMELO, XFRAME, LAM, Q0SQ, majors=[0, 0.5, 1.0, 1.5], minor_step=0.1,
                          label_size=tsz(UP_PX, 'zeta_label'), title='#zeta', title_size=tsz(UP_PX, 'zeta_title'),
                          tick_frac=0.03 / hu * 0.66 * (1 - up.GetTopMargin()) / (1 - up.GetTopMargin()))

# A25: the middle pad, kappa_W of the fits.  The band, its central line and the NNPDF4.0 circles keep their A24 styles
# and drawing order (band, central line, white disks, circles).
fm = rf.frame(mid, XFRAMELO, XFRAME, MYMIN, MYMAX, '', '#kappa_{W}', label_size=tsz(MID_PX, 'label'),
              title_size=tsz(MID_PX, 'title'), yoffset=YOFF * hm / hu, logx=True)
fm.GetXaxis().SetLabelSize(0)
fm.GetXaxis().SetTickLength(xtick(MID_PX))
fm.GetYaxis().CenterTitle(True)
fm.GetYaxis().SetNdivisions(506)       # labels 2.5 to 4.5 every 0.5 (505 printed 3 and 4 only)
fm.GetYaxis().SetTickLength(0.03 * (1 - DN_BOTTOM))   # the y ticks of the lower pad, in pixels
band_g = []
for p in pieces:
    n = len(p['Q'])
    xs = np.concatenate([p['Q'], p['Q'][::-1]])
    ys = np.concatenate([p['upper'], p['lower'][::-1]])
    g = ROOT.TGraph(2 * n, xs, ys)
    g.SetFillColor(rf.BLUE)
    g.SetFillStyle(3244)            # cross-hatch at spacing 2, so that the central line shows through (3144, spacing 1, hid it)
    g.SetLineColor(rf.BLUE)
    g.SetLineWidth(0)
    g.Draw('F same')
    v1.check_graph(PROG, g, xs, ys, 'band')
    graphs.append(g)
    band_g.append(g)
    gc = ROOT.TGraph(n, p['Q'], p['central'])
    gc.SetLineColor(rf.BLUE)
    gc.SetLineStyle(1)
    gc.SetLineWidth(rf.LINE_WIDTH)
    gc.Draw('L same')
    v1.check_graph(PROG, gc, p['Q'], p['central'], 'band central value')
    graphs.append(gc)
g_band_leg = band_g[0]

# a white disk of the same size under each open circle keeps the lines drawn before out of the circle
g_pts_bg = ROOT.TGraph(len(pts_Q), pts_Q, pts_K)
g_pts_bg.SetMarkerStyle(20)
g_pts_bg.SetMarkerSize(CIRC_SIZE)
g_pts_bg.SetMarkerColor(ROOT.kWhite)
g_pts_bg.Draw('P same')
v1.check_graph(PROG, g_pts_bg, pts_Q, pts_K, 'NNPDF4.0 point backgrounds')
g_pts = ROOT.TGraph(len(pts_Q), pts_Q, pts_K)
g_pts.SetMarkerStyle(24)
g_pts.SetMarkerSize(CIRC_SIZE)
g_pts.SetMarkerColor(rf.BLUE)
g_pts.SetLineWidth(2)
g_pts.Draw('P same')
v1.check_graph(PROG, g_pts, pts_Q, pts_K, 'NNPDF4.0 points')
# the legend in the empty upper right of the middle pad, above the band and the circles beyond 27 GeV (A31; beyond
# 60 GeV until A30)
MID_LEG = (0.443, 0.52, 0.95, 0.93)  # A31: (0.50, 0.50, 0.95, 0.86) until A30
legm = ROOT.TLegend(*MID_LEG)
legm.SetBorderSize(0)
legm.SetFillStyle(0)
legm.SetTextFont(rf.FONT)
legm.SetTextSize(tsz(MID_PX, 'legend_middle'))
g_band_leg.SetLineColor(rf.BLUE)
legm.AddEntry(g_band_leg, 'CT18 #kappa_{W} band', 'f')
legm.AddEntry(g_pts, 'NNPDF4.0 #kappa_{W}', 'p')
legm.Draw()
mid.RedrawAxis()

fd = rf.frame(dn, XFRAMELO, XFRAME, RMIN, RMAX, '#it{Q}  (GeV)', '(#it{B}/#kappa)^{2}', label_size=tsz(DN_PX, 'label'),
              title_size=tsz(DN_PX, 'title'), xoffset=1.05, yoffset=YOFF * hd / hu, logx=True)
fd.GetYaxis().SetNdivisions(505)       # A22: 504 printed two labels only
fd.GetXaxis().SetTickLength(xtick(DN_PX))
fd.GetYaxis().SetTickLength(0.03 * (1 - DN_BOTTOM) / (1 - DN_MARGIN))   # A31: the A30 y ticks of the lower pad, 13.1 px
one = ROOT.TLine(XFRAMELO, 1.0, XFRAME, 1.0)
one.SetLineColor(v1.REF_STYLE[0])
one.SetLineStyle(v1.REF_STYLE[1])
one.SetLineWidth(rf.LINE_WIDTH)
one.Draw()
for name in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[name]
    sty = VALENCE_STYLE if name == 'valence' else sty
    g = ROOT.TGraph(len(cur[name]['Q']), cur[name]['Q'], cur[name]['ratio'])
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, cur[name]['Q'], cur[name]['ratio'], f'(B/kappa)^2 {name}')
    graphs.append(g)
# A25: the range bars of the scan.  A28: drawn after the curves and before the markers; with the scales added near Q0
# the valence-like curve rises along the bar at Q0 and, drawn over it, hid the bar up to (B/kappa)^2 of about 0.75
g_bar = ROOT.TGraphAsymmErrors(len(bar_x), bar_x, bar_mid, np.zeros(len(bar_x)), np.zeros(len(bar_x)),
                               bar_mid - bar_lo, bar_hi - bar_mid)
g_bar.SetLineColor(rf.BLACK)
g_bar.SetLineWidth(1)
g_bar.SetMarkerColor(rf.BLACK)
g_bar.SetMarkerStyle(1)
g_bar.SetMarkerSize(0)       # no gap in the bar at its midpoint
g_bar.Draw('0')                # error bars and caps only: with 'P' ROOT paints marker style 1 as a short stroke at
                               # the midpoint, and with no option it joins the midpoints by a line
v1.check_bars(PROG, g_bar, bar_x, bar_lo, bar_hi, 'scan range bars')
g_hq = ROOT.TGraph(1, mk_hq['Q'], mk_hq['c2'])
g_hq.SetMarkerStyle(25)
g_hq.SetMarkerSize(SQ_SIZE)
g_hq.SetMarkerColor(rf.BLUE)
g_hq.Draw('P same')
v1.check_graph(PROG, g_hq, mk_hq['Q'], mk_hq['c2'], 'hardq_steepg marker')
g_sq = ROOT.TGraph(2, mk_sq['Q'], mk_sq['c2'])
g_sq.SetMarkerStyle(26)
g_sq.SetMarkerSize(TRI_SIZE)
g_sq.SetMarkerColor(rf.RED)
g_sq.Draw('P same')
v1.check_graph(PROG, g_sq, mk_sq['Q'], mk_sq['c2'], 'softq_hardg markers')
# A25: three entries (A24: two in 0.55 to 0.95 by 0.40 to 0.72); the box ends below the bar at 100 GeV
legd = ROOT.TLegend(0.414, DN_MARGIN + 12.0 / DN_PX, 0.955, DN_MARGIN + 114.0 / DN_PX)   # A31: (0.55, 0.31, 0.95,
                                    # 0.75) until A30; 3 entries of 34 px from 12 px above the frame line
legd.SetMargin(0.10)                # A31: the marker column (TLegend default 0.25) narrowed for the longer text
legd.SetBorderSize(0)
legd.SetFillStyle(0)
legd.SetTextFont(rf.FONT)
legd.SetTextSize(tsz(DN_PX, 'legend_lower'))
legd.AddEntry(g_hq, 'hard quark, steep gluon', 'p')
legd.AddEntry(g_sq, 'soft quark, hard gluon', 'p')
legd.AddEntry(g_bar, 'range over 200 inputs', 'e')
legd.Draw()
dn.RedrawAxis()

inside = (all(YMIN < k < YMAX for c_ in cur.values() for k in c_['kappa'])
          and all(MYMIN < k < MYMAX for k in pts_K) and MYMIN < band_lo and band_hi < MYMAX
          and all(RMIN < r < RMAX for r in allr) and all(RMIN < r < RMAX for r in np.concatenate([bar_lo, bar_hi])))
if not inside:
    v1.fail(PROG, 'a curve, point or bar lies outside its frame')
# the NNPDF4.0 circle at the last data scale must lie inside the frame by more than the marker radius (~5 px)
frame_px = W * (1 - up.GetLeftMargin() - up.GetRightMargin())


def xpx(q):
    """Nominal distance in canvas pixels from the left frame line to the scale q."""
    return frame_px * (math.log10(q) - math.log10(XFRAMELO)) / (math.log10(XFRAME) - math.log10(XFRAMELO))


gap_px = xpx(XFRAME) - xpx(pts_Q.max())
gap_lo_px = xpx(XMIN)
# the open triangle at Q0 (size 1.3, half-width 5.5 px) must clear the minor tick of the left frame line
# (6.0 px with the line, measured on a render at 600 dpi) by at least 1 pt (1.4 px): 16 px with rounding margin.
if gap_lo_px < 16:
    v1.fail(PROG, f'the marker at Q0 lies {gap_lo_px:.1f} px from the left frame edge, less than 16 px')
# A23: nominal design margins, at the requested canvas height H24 and not the drawable height, for the start of the
# valence-like curve at Q0 over the apex of the open triangle, and for the triangle over the bottom frame line (the
# second is implied by the range construction, >= 2 TRI_CLEAR_PX).  They guard the range construction only; the
# exported strokes are checked by check_pdf_clearance.py in check_figs_v1.py (11 October 2026).
tri_gap_px = (cur['valence']['ratio'][0] - mk_sq['c2'][0]) * PX - TRI_HALF - 1.0 - rf.LINE_WIDTH / 2.0
tri_floor_px = (mk_sq['c2'].min() - RMIN) * PX - TRI_HALF - 1.0
if abs(cur['valence']['Q'][0] - mk_sq['Q'][0]) > 1e-12:
    v1.fail(PROG, 'the triangle and the valence-like curve no longer share the scale Q0')
if tri_gap_px < TRI_CLEAR_PX:
    v1.fail(PROG, f'nominal margin: the valence-like curve at Q0 clears the open triangle by {tri_gap_px:.2f} px, less than {TRI_CLEAR_PX}')
if tri_floor_px < TRI_CLEAR_PX:
    v1.fail(PROG, f'nominal margin: the open triangle at Q0 clears the bottom frame line by {tri_floor_px:.2f} px, less than {TRI_CLEAR_PX}')
if gap_px < 8:
    v1.fail(PROG, f'the NNPDF4.0 circle at {pts_Q.max():g} GeV lies {gap_px:.1f} px from the right frame edge')
# A25: nominal clearances of the range bars from the markers.  A bar is three segments: the vertical line from the
# minimum to the maximum and a cap of gStyle end-error size (CAP_PX) each side of it at both ends.  A marker is taken as
# a square box of its half-width with its stroke (and, for the triangle, the miter of its apex).  The distance from
# the box to every segment, less half the bar stroke, must be at least BAR_CLEAR_PX.
if ROOT.gStyle.GetEndErrorSize() != CAP_PX:
    v1.fail(PROG, 'the end-error size of gStyle is not CAP_PX')


def box_to_segment(x0, y0, half, xa, ya, xb, yb):
    """Distance in pixels from the box |x - x0|, |y - y0| <= half to the axis-parallel segment (xa, ya)-(xb, yb)."""
    dxs = max(min(xa, xb) - (x0 + half), (x0 - half) - max(xa, xb), 0.0)
    dys = max(min(ya, yb) - (y0 + half), (y0 - half) - max(ya, yb), 0.0)
    return math.hypot(dxs, dys)


bar_clear = []
for name, mk, half in (('hardq_steepg', mk_hq, 4.0 * SQ_SIZE + STROKE_PX / 2),
                       ('softq_hardg', mk_sq, TRI_HALF + 1.0 + STROKE_PX / 2)):
    for qm, ym in zip(mk['Q'], mk['c2']):
        x0, y0 = xpx(qm), (ym - RMIN) * PX
        for xb, yl, yh in zip(bar_x, bar_lo, bar_hi):
            xc, ylp, yhp = xpx(xb), (yl - RMIN) * PX, (yh - RMIN) * PX
            dist = min(box_to_segment(x0, y0, half, xc, ylp, xc, yhp),
                       box_to_segment(x0, y0, half, xc - CAP_PX, ylp, xc + CAP_PX, ylp),
                       box_to_segment(x0, y0, half, xc - CAP_PX, yhp, xc + CAP_PX, yhp)) - STROKE_PX / 2
            bar_clear.append(dict(marker=name, Q_marker=float(qm), x_bar=float(xb), clearance_px=dist))
            if dist < BAR_CLEAR_PX:
                v1.fail(PROG, f'nominal margin: the range bar at {xb:g} GeV comes within {dist:.2f} px of the '
                              f'{name} marker at {qm:g} GeV, less than {BAR_CLEAR_PX}')
v1.save(c, NAME)

json.dump(dict(program='calc/figs_v1/draw_fig1.py', output=f'paper/figures/v1/{NAME}',
               root_version=ROOT.gROOT.GetVersion(),
               inputs=['calc/figs_v1/fig1_lo_curves.json', 'calc/figs_v1/fig1_band.json',
                       'plan/novelty/inv_checks.json', 'plan/saturation/decision/d2_rows.json',
                       'plan/v1/clarity/calc/softq_q0.json', SCAN_PATH],
               canvas_px=[W, H], drawable_px=[c.GetWw(), WH], a24_drawable_height_px=WH24,
               x_range_GeV=[XFRAMELO, XFRAME], data_range_GeV=[XMIN, XMAX], log_x=True,
               circle_gap_to_right_edge_px=gap_px, marker_gap_to_left_edge_px=gap_lo_px, y_range_upper=[YMIN, YMAX],
               y_range_middle=[MYMIN, MYMAX], y_range_lower=[RMIN, RMAX],
               pads=dict(upper=dict(ndc=[Y_MID, 1.0], height_px=WH - Y_MID * WH, top_margin=UP_TOP, bottom_margin=0.0),
                         middle=dict(ndc=[Y_DN, Y_MID], height_px=MID_PX, top_margin=0.0, bottom_margin=0.0,
                                     quantity='kappa_W', y_label_step=MID_STEP, y_labels=_labels,
                                     px_per_unit=MPX, clearances_px=dict(lowest_circle_centre=need_lo[0][1],
                                                                         band_lower_end=need_lo[1][1],
                                                                         band_upper_end=need_hi[0][1],
                                                                         circle_at_2_GeV_centre=need_hi[1][1])),
                         lower=dict(ndc=[0.0, Y_DN], height_px=Y_DN * WH, top_margin=0.0, bottom_margin=DN_MARGIN)),
               lower_bottom_margin=DN_MARGIN, upper_top_margin=UP_TOP,
               margins_left_right=[LEFT, RIGHT], bottom_band_extra_px=BOT_EXTRA_PX, text_em_px=TXT_PX,
               valence_dash=dict(root_style=VALENCE_STYLE, pattern=VALENCE_DASH, replaces='ROOT style 10, " 80 40 4 40"'),
               triangle_clearance_nominal_px=dict(curve_start=tri_gap_px, bottom_frame=tri_floor_px, least=TRI_CLEAR_PX,
                                                  note='design estimates at the requested canvas height H24, not '
                                                       'measurements; the exported strokes are measured by '
                                                       'calc/figs_v1/check_pdf_clearance.py in check_figs_v1.py'),
               lower_quantity='(B/kappa)^2',
               zeta_top_axis=dict(Lambda_GeV=LAM, Q0sq_GeV2=Q0SQ, majors=[[z, q] for z, q in placed],
                                  zeta_at_right_edge=v1.zeta_of_Q(XFRAME, LAM, Q0SQ)),
               curves={n: dict(color=v1.INPUT_STYLE[n][2], style=v1.INPUT_STYLE[n][3], label=lo['inputs'][n]['label'],
                               n=len(cur[n]['Q']), kappa_first=float(cur[n]['kappa'][0]),
                               kappa_last=float(cur[n]['kappa'][-1]), ratio_min=float(cur[n]['ratio'].min()),
                               ratio_max=float(cur[n]['ratio'].max())) for n in cur},
               reference=dict(what='A_kappa/sqrt(zeta)', A_kappa=AK, color='black', style='dotted',
                              n_vertices=int(len(qa)), Q_first=float(qa[0]), Q_last=float(qa[-1])),
               band=dict(what='CT18NNLO kappa on W with the 68 percent fit uncertainty', pad='middle', color='blue',
                         fill='hatched', fill_style=3244, central_line='blue solid, width 2',
                         pieces=[[float(p['Q'][0]), float(p['Q'][-1])] for p in pieces],
                         m_b=band['m_b']),
               markers=dict(hardq_steepg=dict(color='blue', marker='open square', Q=mk_hq['Q'].tolist(),
                                              corr2=mk_hq['c2'].tolist()),
                            softq_hardg=dict(color='red', marker='open triangle', Q=mk_sq['Q'].tolist(),
                                             corr2=mk_sq['c2'].tolist())),
               scan_bars=dict(what='minimum and maximum of (B/kappa)^2 over the 200 LO inputs of the scan at each scale',
                              pad='lower', source=SCAN_PATH, source_sha256=hashlib.sha256(scan_raw).hexdigest(),
                              source_program=scan['program'], source_M=scan['M'], n_inputs=200,
                              grid={k: scan['grid'][k] for k in _keys}, scales=SCAN_SCALES, Q=scan_bar['Q'],
                              x_drawn=scan_bar['x'], minimum=scan_bar['lo'], maximum=scan_bar['hi'],
                              displaced={s: dict(Q=float(XMIN if s == 'Q0' else float(s)), drawn_at=float(
                                  (XMIN if s == 'Q0' else float(s)) * f), factor=f,
                                  reason='the open square at 10 GeV lies inside this range')
                                  for s, f in BAR_SHIFT.items()},
                              color='black', style='solid', line_width=1, caps_px_each_side=CAP_PX,
                              root_class='TGraphAsymmErrors', clearance_to_markers_nominal_px=bar_clear),
               legends=['upper pad: three inputs, A_kappa/sqrt(zeta)', 'middle pad: CT18 band, NNPDF4.0',
                        'lower pad: the two additional inputs and the range bars'],
               points=dict(what='NNPDF4.0 central kappa', pad='middle', color='blue', marker='open circle',
                           Q=pts_Q.tolist(), kappa=pts_K.tolist(),
                           background='white disk of the same size under each circle'),
               drawing_order_upper=['LO curves', 'large-zeta reference'],
               drawing_order_middle=['CT18NNLO band and its central line', 'NNPDF4.0 circles'],
               drawing_order_lower=['unit line', 'range bars', 'LO curves', 'open square', 'open triangles'],
               unit_line=dict(y=1.0, color='black', style='dotted'),
               text_inside_frame='three legends only'),
          open(os.path.join(HERE, 'fig1_plotted.json'), 'w'), indent=1)
print(f'{PROG}: wrote {os.path.join(v1.RAW, NAME)}')


==> anc/calc/figs_v1/draw_fig2.py <==
"""The drift figure (Fig. 1 of the paper, file fig2_drift.pdf): the LO drift d<xi>/dtau of the three inputs of the
kappa figure (Fig. 2 of the paper) inside [4 pi^2/9 - 1, pi^2 - 35/18].
Runs under PyROOT:  pyroot calc/figs_v1/draw_fig2.py

Reads calc/figs_v1/fig2_drift.json only.  Input A black solid, the steep input blue dashed, the valence-like
input red dash-dotted; the two edges of the interval and the large-scale limit (204 pi^2 - 415)/279 as black
dotted horizontal lines.  x axis log Q from Q0 = sqrt(2) GeV to 1e4 GeV, zeta = ln[T(Q)/T(Q0)] on the upper edge,
as in the kappa figure.  One legend inside the frame (A25).  Exits 1 if a drawn graph differs from the JSON.  Writes
calc/figs_v1/raw/fig2_drift.pdf and calc/figs_v1/fig2_plotted.json.
A20 (6 Oct 2026): the x-axis unit is written in parentheses. No plotted value changed.
A22 (8 Oct 2026, style only, no plotted value changed): the frame starts at XFRAMELO = 1 GeV, below Q0, as in the
kappa figure, so that the lower axis carries a tick label (1) at its left end; the curves still start at Q0 and the
three dotted reference lines span the frame.
A24 (11 Oct 2026, style only, no plotted value changed): the zeta title stands on the baseline of the zeta tick labels
at the right end of the axis (rootfig_v1.zeta_top_axis), as in the kappa figure, and no longer apart from the axis above
the top-right corner.
A25 (12 Oct 2026, no plotted value changed): a legend names the three inputs (proton-like input, steep input,
valence-like input) with the labels of the kappa figure.  It stands in the empty band between the dotted limit line and
the dotted upper edge, which no curve enters (every drift value lies below the limit, checked here), at least
LEG_CLEAR_PX from both lines; it is the only text inside the frame.
A31 (27 Oct 2026, style only, no plotted value changed): every text is set in canvas pixels of em (TXT_PX, through
rootfig_v1.text_size), so that at the Physical Review column width of 8.6 cm the smallest capital letters and numerals,
the exponents of the log-axis labels included, are at least 2 mm high; the margins, the axis-title offsets and the
legend box are set for the larger text, and the legend keeps LEG_CLEAR_PX from both dotted lines.  The canvas size is
unchanged.
"""
import json
import math
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import rootfig_v1 as v1  # noqa: E402
from rootfig_v1 import rf, ROOT  # noqa: E402

PROG = 'draw_fig2'
NAME = 'fig2_drift.pdf'
W, H = 600, 500
TXT_PX = dict(label=33, title=36, legend=33, zeta_label=33, zeta_title=36)   # A31: em in canvas pixels; the exponent
                                    # of a log-axis label is printed at 1/1.5 of the label, 22 pixels

d = json.load(open(os.path.join(HERE, 'fig2_drift.json')))
if d['failures']:
    v1.fail(PROG, 'fig2_drift.json carries failures')
LAM, Q0SQ = d['setting']['Lambda_GeV'], d['setting']['Q0sq_GeV2']
XMIN, XMAX = math.sqrt(Q0SQ), 1e4
XFRAMELO = 1.0                      # A22: left frame edge below Q0, as in the kappa figure, so the axis has a label there
lo, hi, lim = d['edges']['lower'], d['edges']['upper'], d['limit']['value']
cur = {n: (np.array([r['Q'] for r in rows]), np.array([r['drift'] for r in rows])) for n, rows in d['curves'].items()}
for n, (q, y) in cur.items():
    if abs(q[0] - XMIN) > 1e-12 or abs(q[-1] - XMAX) > 1e-9:
        v1.fail(PROG, f'{n}: the curve does not span Q0 to 1e4 GeV')
span = hi - lo
YMIN, YMAX = lo - 0.08 * span, hi + 0.08 * span

rf.style()
c = ROOT.TCanvas('c', '', W, H)
CW, CH = c.GetWw(), c.GetWh()       # drawable canvas pixels (596 x 472)


def tsize(key):
    return v1.text_size(CW, CH, TXT_PX[key])


c.SetLeftMargin(0.106)             # A31: margins 0.14, 0.04, 0.12, 0.14 (left, right, top, bottom) until A30
c.SetRightMargin(0.055)            # the label 10^4 is centered on the right frame edge
c.SetTopMargin(0.105)
c.SetBottomMargin(0.185)
c.SetTickx(0)
c.SetTicky(1)
fr = rf.frame(c, XFRAMELO, XMAX, YMIN, YMAX, '#it{Q}  (GeV)', 'd#LT#xi#GT/d#tau', label_size=tsize('label'),
              title_size=tsize('title'), xoffset=1.05, yoffset=0.51, logx=True)
lines = []
for y in (lo, lim, hi):
    ln = ROOT.TLine(XFRAMELO, y, XMAX, y)
    ln.SetLineColor(v1.REF_STYLE[0])
    ln.SetLineStyle(v1.REF_STYLE[1])
    ln.SetLineWidth(rf.LINE_WIDTH)
    ln.Draw()
    lines.append(ln)
graphs = []
for n in ('A', 'steep', 'valence'):
    col, sty, _, _ = v1.INPUT_STYLE[n]
    q, y = cur[n]
    g = ROOT.TGraph(len(q), q, y)
    g.SetLineColor(col)
    g.SetLineStyle(sty)
    g.SetLineWidth(rf.LINE_WIDTH)
    g.Draw('L same')
    v1.check_graph(PROG, g, q, y, f'drift {n}')
    graphs.append(g)
# A25: the legend of the three inputs, between the limit line and the upper edge line
LEG = (0.355, 0.583, 0.925, 0.815)  # A31: (0.50, 0.555, 0.93, 0.795) until A30
LEG_TEXT = tsize('legend')          # A31: 0.038 until A30
LEG_CLEAR_PX = 15.0                 # least distance in canvas pixels from the legend box to either dotted line
leg = ROOT.TLegend(*LEG)
leg.SetBorderSize(0)
leg.SetFillStyle(0)
leg.SetTextFont(rf.FONT)
leg.SetTextSize(LEG_TEXT)
_lab = {'A': 'proton-like input', 'steep': 'steep input', 'valence': 'valence-like input'}
for n, g in zip(('A', 'steep', 'valence'), graphs):
    leg.AddEntry(g, _lab[n], 'l')
leg.Draw()
c.RedrawAxis()
placed = v1.zeta_top_axis(c, XFRAMELO, XMAX, LAM, Q0SQ, majors=[0, 0.5, 1.0, 1.5], minor_step=0.1,
                          label_size=tsize('zeta_label'), title='#zeta', title_size=tsize('zeta_title'))
if not all(lo <= v <= hi for _, y in cur.values() for v in y):
    v1.fail(PROG, 'a drift value lies outside the interval')
# A25: no curve enters the band of the legend, and the legend box keeps LEG_CLEAR_PX from both dotted lines


def y_ndc(v):
    return c.GetBottomMargin() + (v - YMIN) / (YMAX - YMIN) * (1 - c.GetTopMargin() - c.GetBottomMargin())


if not all(v < lim for _, y in cur.values() for v in y):
    v1.fail(PROG, 'a drift value reaches the limit line, below the legend')
leg_gap_px = dict(limit_line=(LEG[1] - y_ndc(lim)) * H, upper_edge_line=(y_ndc(hi) - LEG[3]) * H)
if min(leg_gap_px.values()) < LEG_CLEAR_PX:
    v1.fail(PROG, f'the legend box comes within {min(leg_gap_px.values()):.1f} px of a dotted line')
v1.save(c, NAME)
json.dump(dict(program='calc/figs_v1/draw_fig2.py', output=f'paper/figures/v1/{NAME}',
               root_version=ROOT.gROOT.GetVersion(), inputs=['calc/figs_v1/fig2_drift.json'],
               canvas_px=[W, H], x_range_GeV=[XFRAMELO, XMAX], data_range_GeV=[XMIN, XMAX], log_x=True, y_range=[YMIN, YMAX],
               zeta_top_axis=dict(Lambda_GeV=LAM, Q0sq_GeV2=Q0SQ, majors=[[z, q] for z, q in placed]),
               curves={n: dict(color=v1.INPUT_STYLE[n][2], style=v1.INPUT_STYLE[n][3], label=d['inputs'][n]['label'],
                               xq0=d['inputs'][n]['xq0'], drift_first=float(cur[n][1][0]),
                               drift_last=float(cur[n][1][-1])) for n in cur},
               reference_lines=dict(values=[lo, lim, hi], what=['lower edge 4 pi^2/9 - 1', 'limit (204 pi^2 - 415)/279',
                                                              'upper edge pi^2 - 35/18'], color='black', style='dotted'),
               legend=dict(box_ndc=list(LEG), text_size=LEG_TEXT, entries=[_lab[n] for n in ('A', 'steep', 'valence')],
                           gap_to_dotted_lines_px=leg_gap_px),
               text_inside_frame='one legend naming the three inputs'),
          open(os.path.join(HERE, 'fig2_plotted.json'), 'w'), indent=1)
print(f'{PROG}: wrote {os.path.join(v1.RAW, NAME)}')


==> anc/calc/figs_v1/draw_fig3.py <==
"""The HERA figure (Fig. 3 of the paper, file fig3_hera_vf2.pdf, appendix on HERA): the F2 speed v at Q^2 = 10, 35 and 500 GeV^2 after the fine-grid Neyman
calibration of 1 October 2026.  Runs under PyROOT:  pyroot calc/figs_v1/draw_fig3.py

Reads JSON only: repro/results/calibration.json (repro/code/taskE_calibration.py after the fine-grid Feldman-Cousins
refix: belt members every 0.00625 in A, 100000 sets per member, no isotonic step on the regions, 68 percent content
asserted per member, eight independent belts) and repro/results/results_dx.json.  Three-point derivative, F2 dx
measure, surface family W, belt of the CT18NNLO shape, sample HERA1+2_NCep_920.dat (config/arm).

Drawn at each scale:
  - the calibrated v (the v whose isotonic belt median equals the measured value, 0 when that value lies below the
    median at v = 0) with its 68 percent Feldman-Cousins interval (likelihood-ratio ordering
    R(T|v) = f(T|v)/max_{v' >= 0} f(T|v'), f a Gaussian kernel density of each member), as the mean over the eight
    belts (quoted_values), which is what the text prints; full blue circles with blue bars, displaced to the left by
    a factor 1.4 in Q^2.  The program exits 1 unless the accepted set is one interval in every belt
    (check7 fc_68_n_pieces), so that the bar is the accepted set and not only its hull;
  - v on the data, open blue circles, displaced to the right by 1.4;
  - the distribution of v at zero true spread: the A = 0 member of the main belt, all of its 100000 sets
    (belt_A0_p16_p50_p84_full_belt), a black hatched box from its 16th to its 84th percentile with a black outline
    and its median as a solid black line, from Q^2/1.2 to 1.2 Q^2.  The calibration rule compares the data with the
    isotonic median at v = 0, which differs from this median by at most 1e-5 because the isotonic fit pools the first
    members of the fine grid (asserted below 1e-4, with the data on the same side of both).  Its first 4000 sets are the stored null of
    results_dx.json (asserted).
No text inside the frame.  Exits 1 if a drawn value differs from the JSON.  Writes calc/figs_v1/raw/fig3_hera_vf2.pdf
and calc/figs_v1/fig3_plotted.json, with the list of checks made and an empty failures list.
A20 (6 Oct 2026): the x-axis unit is written in parentheses. No plotted value changed.
A31 (27 Oct 2026, style only, no plotted value changed): every text is set in canvas pixels of em (TXT_PX, through
rootfig_v1.text_size), so that at the Physical Review column width of 8.6 cm the smallest capital letters and numerals,
the exponents of the log-axis labels and the index 2 of the y title included, are at least 2 mm high; the margins and
the axis-title offsets are set for the larger text.  The canvas size is unchanged.
"""
import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..', '..'))
sys.path.insert(0, HERE)
import rootfig_v1 as v1  # noqa: E402
from rootfig_v1 import rf, ROOT  # noqa: E402

PROG = 'draw_fig3'
NAME = 'fig3_hera_vf2.pdf'
Q2S = ['10.0', '35.0', '500.0']
XMIN, XMAX = 5.0, 1500.0
SHIFT, HALF = 1.4, 1.2
W, H = 600, 480
TXT_PX = dict(label=33, title=36, ytitle=50)   # A31: em in canvas pixels; an index is printed at 1/1.5 of its base,
                                    # so the exponents of the x labels are 22 pixels, the 2 of Q^2 and GeV^2 24 pixels,
                                    # and the F and the 2 of the y title v_{F_2} 33 and 22 pixels

CALP = os.path.join(TREE, 'repro', 'results', 'calibration.json')
cal = json.load(open(CALP))
rdx = json.load(open(os.path.join(TREE, 'repro', 'results', 'results_dx.json')))
checks = []


def need(cond, msg):
    if not cond:
        v1.fail(PROG, msg)
    checks.append('guard passed (would fail with): ' + msg)


need(cal.get('all_gates_passed') is True, 'calibration.json: not all gates passed')
need(cal['config']['A_spacing'] == 0.00625, f"belt member spacing {cal['config']['A_spacing']} is not the fine grid 0.00625")
need(cal['config']['arm'] == 'HERA1+2_NCep_920.dat', f"the sample is {cal['config']['arm']}, not the one the caption names")
need('isotonic' not in cal['config']['rule_feldman_cousins'].replace('no isotonic', ''),
     'the calibration applies an isotonic step to the FC regions')
need(cal['gates'].get('fc_content_per_member') is True, 'the 68 percent content per belt member is not asserted')
qv = cal['quoted_values']['table']['stencil3']
rep = cal['check7_belt_seed_replicas']['table']['stencil3']
rec = [cal['data']['W']['stencil3'][q] for q in Q2S]
q2 = np.array([float(q) for q in Q2S])
v_cal = np.array([qv[q]['v_calibrated']['mean'] for q in Q2S])
lo = np.array([qv[q]['fc_68_lo']['mean'] for q in Q2S])
hi = np.array([qv[q]['fc_68_hi']['mean'] for q in Q2S])
nb = [qv[q]['v_calibrated']['n_belts'] for q in Q2S]
v_dat = np.array([r['v_data'] for r in rec])
need(nb == [8, 8, 8], f'the quoted values are means over {nb} belts, not eight')
need(not (np.any(v_cal < lo) or np.any(v_cal > hi)), 'a calibrated value lies outside its Feldman-Cousins interval')
iso_gap = []
for q, r in zip(Q2S, rec):
    vals = rep[q]['v_calibrated']['values']
    need(abs(sum(vals) / len(vals) - qv[q]['v_calibrated']['mean']) < 1e-15,
         f'the mean of the eight calibrated values differs from quoted_values at Q^2 = {q}')
    need(rep[q]['fc_68_n_pieces'] == [1] * 8, f'the accepted set at Q^2 = {q} is not one interval in every belt')
    need(vals[0] == r['v_calibrated'] and rep[q]['fc_68']['values'][0] == r['fc_68'],
         f'the first replica is not the main belt at Q^2 = {q}')
    s_ = rdx['null']['summary'][q]
    t4 = r['belt_A0_p16_p50_p84']
    need(max(abs(t4[0] - s_['p16']), abs(t4[1] - s_['median']), abs(t4[2] - s_['p84'])) <= 1e-12,
         f'the first 4000 sets of the A = 0 member differ from the null of results_dx.json at Q^2 = {q}')
    need(abs(r['v_data'] - rdx['v_central_data'][q]) <= 1e-12,
         f'v_data differs from v_central_data of results_dx.json at Q^2 = {q}')
    iso_gap.append(abs(r['belt_A0_p16_p50_p84_iso'][1] - r['belt_A0_p16_p50_p84_full_belt'][1]))
    need(iso_gap[-1] <= 1e-4 and (r['v_data'] < r['belt_A0_p16_p50_p84_iso'][1])
         == (r['v_data'] < r['belt_A0_p16_p50_p84_full_belt'][1]),
         f'the isotonic median at v = 0, which the calibration rule uses, differs from the drawn median of the full '
         f'A = 0 member by more than 1e-4 (0.3 point at print size) or lies on the other side of the data at Q^2 = {q}')
trip = np.array([r['belt_A0_p16_p50_p84_full_belt'] for r in rec])
p16, p50, p84 = trip[:, 0], trip[:, 1], trip[:, 2]
for q, r, m in zip(Q2S, rec, p50):
    need((r['v_data'] < m) == (qv[q]['v_calibrated']['mean'] == 0.0),
         f'the calibrated value at Q^2 = {q} is zero but the data lie above the drawn median, or the reverse')

top = max(hi.max(), p84.max(), v_dat.max())
YMIN, YMAX = -0.06 * top, 1.10 * top

rf.style()
c = ROOT.TCanvas('c', '', W, H)
CW, CH = c.GetWw(), c.GetWh()       # drawable canvas pixels (596 x 452)
c.SetLeftMargin(0.20)               # A31: margins 0.15, 0.04, 0.04, 0.15 (left, right, top, bottom) until A30
c.SetRightMargin(0.04)
c.SetTopMargin(0.04)
c.SetBottomMargin(0.20)
fr = rf.frame(c, XMIN, XMAX, YMIN, YMAX, '#it{Q}^{2}  (GeV^{2})', '#it{v}_{#it{F}_{2}}', logx=True,
              label_size=v1.text_size(CW, CH, TXT_PX['label']), title_size=v1.text_size(CW, CH, TXT_PX['title']),
              xoffset=1.05, yoffset=0.81)
fr.GetYaxis().SetTitleSize(v1.text_size(CW, CH, TXT_PX['ytitle']))
fr.GetYaxis().SetNoExponent(True)
keep, boxes, meds = [], [], []
for q, a, m, b in zip(q2, p16, p50, p84):
    box = ROOT.TBox(q / HALF, a, q * HALF, b)
    box.SetFillStyle(3345)
    box.SetFillColor(rf.BLACK)
    box.SetLineColor(rf.BLACK)
    box.Draw()
    edge = ROOT.TBox(q / HALF, a, q * HALF, b)
    edge.SetFillStyle(0)
    edge.SetLineColor(rf.BLACK)
    edge.SetLineWidth(1)
    edge.Draw('l')
    med = ROOT.TLine(q / HALF, m, q * HALF, m)
    med.SetLineColor(rf.BLACK)
    med.SetLineStyle(1)
    med.SetLineWidth(rf.LINE_WIDTH)
    med.Draw()
    keep += [box, edge, med]
    boxes.append(box)
    meds.append(med)
x_cal, x_dat = q2 / SHIFT, q2 * SHIFT
g_cal = ROOT.TGraphAsymmErrors(3, x_cal, v_cal, np.zeros(3), np.zeros(3), v_cal - lo, hi - v_cal)
g_cal.SetMarkerStyle(20)
g_cal.SetMarkerSize(1.2)
g_cal.SetMarkerColor(rf.BLUE)
g_cal.SetLineColor(rf.BLUE)
g_cal.SetLineWidth(rf.LINE_WIDTH)
g_cal.Draw('P same')
g_dat = ROOT.TGraph(3, x_dat, v_dat)
g_dat.SetMarkerStyle(24)
g_dat.SetMarkerSize(1.2)
g_dat.SetMarkerColor(rf.BLUE)
g_dat.SetLineWidth(rf.LINE_WIDTH)
g_dat.Draw('P same')
c.RedrawAxis()

v1.check_graph(PROG, g_cal, x_cal, v_cal, 'calibrated v')
v1.check_graph(PROG, g_dat, x_dat, v_dat, 'v on the data')
checks += ['guard passed: drawn calibrated points equal the eight-belt means (check_graph)',
           'guard passed: drawn data points equal v_data (check_graph)']
elo = np.array([g_cal.GetErrorYlow(i) for i in range(3)])
ehi = np.array([g_cal.GetErrorYhigh(i) for i in range(3)])
need(np.max(np.abs(v_cal - elo - lo)) <= 1e-15 and np.max(np.abs(v_cal + ehi - hi)) <= 1e-15,
     'drawn intervals differ from the eight-belt mean ends')
for i in range(3):
    need(boxes[i].GetY1() == p16[i] and boxes[i].GetY2() == p84[i] and meds[i].GetY1() == p50[i],
         f'the drawn box or median at Q^2 = {Q2S[i]} differs from the full A = 0 member')
need(YMIN < min(lo.min(), p16.min(), v_dat.min()) and top < YMAX and XMIN < (q2 / HALF).min()
     and (q2 * HALF).max() < XMAX and XMIN < x_cal.min() and x_dat.max() < XMAX, 'something lies outside the frame')
v1.save(c, NAME)
json.dump(dict(program='calc/figs_v1/draw_fig3.py', output=f'paper/figures/v1/{NAME}',
               root_version=ROOT.gROOT.GetVersion(),
               inputs=['repro/results/calibration.json', 'repro/results/results_dx.json'],
               estimator='three-point derivative', measure='F2 dx', family='W', belt_shape='CT18NNLO',
               interval_rule='68 percent Feldman-Cousins likelihood-ratio ordering, best fit restricted to v >= 0, '
                             'kernel density per belt member, no isotonic step, content 0.68 per member, members every '
                             f"{cal['config']['A_spacing']} in A",
               drawn_values='calibrated value and interval ends: means over the eight independent belts '
                            '(quoted_values/table/stencil3); box and median: 16th, 50th, 84th percentiles of v over all '
                            'sets of the A = 0 member of the main belt (belt_A0_p16_p50_p84_full_belt)',
               sample=cal['config']['arm'], belt_sets_per_member=cal['config']['M_belt'], n_belts=nb[0],
               calibration_sha256=__import__('hashlib').sha256(open(CALP, 'rb').read()).hexdigest(),
               x_range_GeV2=[XMIN, XMAX], y_range=[YMIN, YMAX], log_x=True, displacement=SHIFT,
               box_half_width=HALF,
               rows=[dict(Q2=float(q), v_calibrated_mean=float(a), fc_68_mean=[float(b), float(d)], v_data=float(e),
                          zero_spread_p16_median_p84=[float(x) for x in t])
                     for q, a, b, d, e, t in zip(q2, v_cal, lo, hi, v_dat, trip)],
               markers=dict(calibrated='full circle, blue, with blue bars', data='open circle, blue'),
               box=dict(color='black', fill='hatched', outline='black', median='solid black line'),
               isotonic_minus_drawn_median_at_v0_max_abs=max(iso_gap),
               text_inside_frame=False, checks=checks, failures=[]),
          open(os.path.join(HERE, 'fig3_plotted.json'), 'w'), indent=1)
print(f'{PROG}: wrote {os.path.join(v1.RAW, NAME)}')


==> anc/calc/figs_v1/embed_v1.py <==
#!/usr/bin/env python3
"""Embed the fonts of the V1 ROOT figures with Ghostscript and write them to paper/figures/v1/.

Runs under the system python3 after the drawing programs (the snap confinement of pyroot does not see gs).
Same command as calc/embed_fonts.py:
    gs -o out.pdf -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -dEmbedAllFonts=true -dSubsetFonts=true
       -dUseCropBox in.pdf -c "[ /Creator (<ROOT creator>) /Title (<name>) /DOCINFO pdfmark"
The Creator of the ROOT file is carried over so that the figure check can confirm that ROOT drew it.
Writes calc/figs_v1/embed_v1_log.json.  A run on some names updates only their entries and keeps the others; each
entry records the Ghostscript version that wrote it (gs_version), and the top-level gs_version is that of the
latest run.
"""
import hashlib
import json
import os
import re
import subprocess
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..', '..'))
RAW = os.path.join(HERE, 'raw')
OUT = os.path.join(TREE, 'paper', 'figures', 'v1')
NAMES = ['fig1_kappa_bound.pdf', 'fig2_drift.pdf', 'fig3_hera_vf2.pdf']


def info(p):
    out = subprocess.run(['pdfinfo', p], capture_output=True, text=True, check=True).stdout
    return dict(re.findall(r'^([A-Za-z ]+):\s*(.*)$', out, re.M))


def main(names):
    os.makedirs(OUT, exist_ok=True)
    gsv = subprocess.run(['gs', '--version'], capture_output=True, text=True).stdout.strip()
    lp = os.path.join(HERE, 'embed_v1_log.json')
    old = json.load(open(lp)) if os.path.exists(lp) else {}
    log = dict(program='calc/figs_v1/embed_v1.py', gs_version=gsv, files=dict(old.get('files', {})))
    for k, v in log['files'].items():
        v.setdefault('gs_version', old.get('gs_version'))
    for name in names:
        src = os.path.join(RAW, name)
        if not os.path.exists(src):
            sys.exit(f'embed_v1: {src} missing, run the drawing program first')
        creator = info(src).get('Creator', '').strip()
        esc = creator.replace('(', r'\(').replace(')', r'\)')
        dst = os.path.join(OUT, name)
        subprocess.run(['gs', '-q', '-o', dst, '-sDEVICE=pdfwrite', '-dPDFSETTINGS=/prepress',
                        '-dEmbedAllFonts=true', '-dSubsetFonts=true', '-dUseCropBox', src, '-c',
                        f'[ /Creator ({esc}) /Title ({name}) /DOCINFO pdfmark'], check=True)
        fonts = subprocess.run(['pdffonts', dst], capture_output=True, text=True, check=True).stdout.splitlines()[2:]
        log['files'][name] = dict(raw_sha256=hashlib.sha256(open(src, 'rb').read()).hexdigest(),
                                  out=os.path.relpath(dst, TREE),
                                  out_sha256=hashlib.sha256(open(dst, 'rb').read()).hexdigest(),
                                  creator=info(dst).get('Creator', '').strip(), page_size=info(dst).get('Page size'),
                                  fonts=[dict(name=l.split()[0], embedded=l.split()[-5]) for l in fonts],
                                  gs_version=gsv)
        print(f'embed_v1: {name}: fonts ' + ', '.join(f"{f['name']} ({f['embedded']})" for f in log['files'][name]['fonts']))
    json.dump(log, open(lp, 'w'), indent=1)


if __name__ == '__main__':
    main(sys.argv[1:] or NAMES)


==> anc/calc/figs_v1/embed_v1_log.json <==
{
 "program": "calc/figs_v1/embed_v1.py",
 "gs_version": "10.06.0",
 "files": {
  "fig1_kappa_bound.pdf": {
   "raw_sha256": "40f0d1dd542fb0ad17cafd6e26a62218d42a8cc7e57212674fa75d8f9784a6d4",
   "out": "paper/figures/v1/fig1_kappa_bound.pdf",
   "out_sha256": "83b09b3bec49aa3fde55bd2eb4ed26a8d04dcb6028e33b94c439e080bae425b0",
   "creator": "ROOT Version 6.36.14",
   "page_size": "422 x 598 pts",
   "fonts": [
    {
     "name": "BEMDUP+Times-Roman",
     "embedded": "yes"
    },
    {
     "name": "DMXLEL+Times-Italic",
     "embedded": "yes"
    },
    {
     "name": "LMCCPX+Symbol",
     "embedded": "yes"
    }
   ],
   "gs_version": "10.06.0"
  },
  "fig2_drift.pdf": {
   "raw_sha256": "fad1387c64812f8e9cf2917fcd9c66f86b27d2777946c1e8a1cb9fa425f72ecc",
   "out": "paper/figures/v1/fig2_drift.pdf",
   "out_sha256": "8b43a1a8293dc1fa00c8fe40085f2aed591d3971997ce6faf4d7b42a1afb71f4",
   "creator": "ROOT Version 6.36.14",
   "page_size": "422 x 334 pts",
   "fonts": [
    {
     "name": "IJXXLR+Times-Roman",
     "embedded": "yes"
    },
    {
     "name": "MHVEPN+Times-Italic",
     "embedded": "yes"
    },
    {
     "name": "LEZMAE+Symbol",
     "embedded": "yes"
    }
   ],
   "gs_version": "10.06.0"
  },
  "fig3_hera_vf2.pdf": {
   "raw_sha256": "a0b5bf85f91758d5c7432b412e6540c8fdf384adc56a81a6566af3a83ba5c805",
   "out": "paper/figures/v1/fig3_hera_vf2.pdf",
   "out_sha256": "bb08bedd01525a8f06914d48a7c171b33e55b175f962e93df491bbbd4d5646c7",
   "creator": "ROOT Version 6.36.14",
   "page_size": "422 x 320 pts",
   "fonts": [
    {
     "name": "DWGZOQ+Times-Roman",
     "embedded": "yes"
    },
    {
     "name": "XTVYHA+Times-Italic",
     "embedded": "yes"
    }
   ],
   "gs_version": "10.06.0"
  }
 }
}

==> anc/calc/figs_v1/fig1_band.json <==
{
 "program": "calc/figs_v1/fig1_band.py",
 "program_sha256": "b0986e64f2c7c0caba208f8484a3f054db65aae79484260ea0dfc70b0727be07",
 "inputs": [
  "calc/pdf_results.json",
  "calc/alphas_results.json",
  "calc/nnpdf_alignment_results.json",
  "calc/threshold_results.json"
 ],
 "window": [
  1e-06,
  0.99
 ],
 "m_b": 4.75,
 "Lambda": 0.2,
 "Q0sq": 2.0,
 "uncertainty": "68 percent fit uncertainty of calc/alphas_results.json combined (Hessian PDF and alpha_s in quadrature; Table I prints four of its five scales), relative, linear in ln Q between 2, 10, 100, 1e3, 1e4 GeV",
 "table_I_scales": [
  2.0,
  10.0,
  100.0,
  1000.0,
  10000.0
 ],
 "table_I_unc_pct": [
  2.170088130235367,
  1.1222052499464372,
  0.8167663842523434,
  0.7002645944563878,
  0.6365148196315248
 ],
 "band_pieces": [
  {
   "Q_first": 2.0,
   "Q_last": 4.579436964478545,
   "rows": [
    {
     "Q": 2.0,
     "kappa": 4.535697195310807,
     "unc_pct": 2.170088130235367,
     "lower": 4.437268568851949,
     "upper": 4.634125821769666
    },
    {
     "Q": 2.176029946524363,
     "kappa": 4.413497197199978,
     "unc_pct": 2.1151658086420517,
     "lower": 4.3201444135194285,
     "upper": 4.506849980880527
    },
    {
     "Q": 2.463330802152763,
     "kappa": 4.2780193083116815,
     "unc_pct": 2.0344230884067134,
     "lower": 4.1909862957768915,
     "upper": 4.3650523208464715
    },
    {
     "Q": 2.7885639398146203,
     "kappa": 4.143404922370739,
     "unc_pct": 1.9536803681713748,
     "lower": 4.062456033828536,
     "upper": 4.224353810912943
    },
    {
     "Q": 3.1567375521138814,
     "kappa": 4.0306772941883615,
     "unc_pct": 1.8729376479360362,
     "lower": 3.9551852216786982,
     "upper": 4.106169366698025
    },
    {
     "Q": 3.573521062453528,
     "kappa": 3.937214540738081,
     "unc_pct": 1.792194927700698,
     "lower": 3.866651981446279,
     "upper": 4.007777100029884
    },
    {
     "Q": 4.04533242722305,
     "kappa": 3.814058774657365,
     "unc_pct": 1.7114522074653593,
     "lower": 3.7487829815644655,
     "upper": 3.8793345677502646
    },
    {
     "Q": 4.579436964478545,
     "kappa": 3.790294634386306,
     "unc_pct": 1.630709487230021,
     "lower": 3.728485940189398,
     "upper": 3.8521033285832145
    }
   ]
  },
  {
   "Q_first": 10.0,
   "Q_last": 10000.0,
   "rows": [
    {
     "Q": 10.0,
     "kappa": 3.3376310796058934,
     "unc_pct": 1.1222052499464372,
     "lower": 3.300176008406712,
     "upper": 3.3750861508050747
    },
    {
     "Q": 10.909809631161558,
     "kappa": 3.3052942416091358,
     "unc_pct": 1.1106544156718596,
     "lower": 3.268583845163756,
     "upper": 3.3420046380545156
    },
    {
     "Q": 12.350229900552634,
     "kappa": 3.2648922065279145,
     "unc_pct": 1.094204129075356,
     "lower": 3.229167621194226,
     "upper": 3.3006167918616023
    },
    {
     "Q": 13.98082860775498,
     "kappa": 3.2240720263577405,
     "unc_pct": 1.0777538424788522,
     "lower": 3.189324466209384,
     "upper": 3.258819586506097
    },
    {
     "Q": 15.826714978858304,
     "kappa": 3.1846276713420614,
     "unc_pct": 1.0613035558823487,
     "lower": 3.1508291046244947,
     "upper": 3.2184262380596276
    },
    {
     "Q": 17.91631340670875,
     "kappa": 3.1480685424520187,
     "unc_pct": 1.044853269285845,
     "lower": 3.115175845366849,
     "upper": 3.1809612395371882
    },
    {
     "Q": 20.281801151799563,
     "kappa": 3.113655489513899,
     "unc_pct": 1.0284029826893413,
     "lower": 3.0816345635890676,
     "upper": 3.14567641543873
    },
    {
     "Q": 22.95960383273426,
     "kappa": 3.080788203462671,
     "unc_pct": 1.0119526960928373,
     "lower": 3.0496120841768204,
     "upper": 3.1119643227485216
    },
    {
     "Q": 25.990956336209464,
     "kappa": 3.0494967787113043,
     "unc_pct": 0.9955024094963336,
     "lower": 3.01913896480172,
     "upper": 3.0798545926208885
    },
    {
     "Q": 29.42253778384546,
     "kappa": 3.0197332157221215,
     "unc_pct": 0.97905212289983,
     "lower": 2.9901684535676827,
     "upper": 3.0492979778765603
    },
    {
     "Q": 33.30719033357685,
     "kappa": 2.9914882887956082,
     "unc_pct": 0.9626018363033263,
     "lower": 2.962692167594863,
     "upper": 3.0202844099963535
    },
    {
     "Q": 37.70473288426594,
     "kappa": 2.96433470073597,
     "unc_pct": 0.9461515497068227,
     "lower": 2.93628760202646,
     "upper": 2.992381799445481
    },
    {
     "Q": 42.682882213594844,
     "kappa": 2.9383866113016652,
     "unc_pct": 0.929701263110319,
     "lower": 2.911068393861329,
     "upper": 2.9657048287420014
    },
    {
     "Q": 48.31829573363332,
     "kappa": 2.9134470222263773,
     "unc_pct": 0.9132509765138153,
     "lower": 2.8868399388456822,
     "upper": 2.940054105607073
    },
    {
     "Q": 54.69775192124305,
     "kappa": 2.889609596805872,
     "unc_pct": 0.8968006899173115,
     "lower": 2.8636955580058,
     "upper": 2.9155236356059437
    },
    {
     "Q": 61.919486600503014,
     "kappa": 2.8667577280348415,
     "unc_pct": 0.8803504033208076,
     "lower": 2.8415202148138565,
     "upper": 2.891995241255827
    },
    {
     "Q": 70.09470565427102,
     "kappa": 2.8447359959709098,
     "unc_pct": 0.863900116724304,
     "lower": 2.8201603183812187,
     "upper": 2.869311673560601
    },
    {
     "Q": 79.3492974587903,
     "kappa": 2.823633030671115,
     "unc_pct": 0.8474498301278003,
     "lower": 2.79970415734926,
     "upper": 2.84756190399297
    },
    {
     "Q": 89.82577141073902,
     "kappa": 2.8031970201582546,
     "unc_pct": 0.8309995435312967,
     "lower": 2.7799024657164564,
     "upper": 2.8264915746000527
    },
    {
     "Q": 101.68545239766952,
     "kappa": 2.7834702925851578,
     "unc_pct": 0.8159207181315202,
     "lower": 2.7607593817849194,
     "upper": 2.806181203385396
    },
    {
     "Q": 115.1109650039981,
     "kappa": 2.7644725855085137,
     "unc_pct": 0.809646179929599,
     "lower": 2.742090138824743,
     "upper": 2.7868550321922845
    },
    {
     "Q": 130.30904570628002,
     "kappa": 2.7460576736019586,
     "unc_pct": 0.8033716417276777,
     "lower": 2.7239966249867535,
     "upper": 2.7681187222171637
    },
    {
     "Q": 147.5137263621376,
     "kappa": 2.7283162975055504,
     "unc_pct": 0.7970971035257565,
     "lower": 2.7065689673231126,
     "upper": 2.750063627687988
    },
    {
     "Q": 166.98993801467864,
     "kappa": 2.711178475250828,
     "unc_pct": 0.7908225653238351,
     "lower": 2.6897378640823417,
     "upper": 2.732619086419314
    },
    {
     "Q": 189.03759050658496,
     "kappa": 2.6945154630672143,
     "unc_pct": 0.7845480271219137,
     "lower": 2.6733756951612255,
     "upper": 2.715655230973203
    },
    {
     "Q": 213.9961907249413,
     "kappa": 2.678413746844855,
     "unc_pct": 0.7782734889199925,
     "lower": 2.6575683627295725,
     "upper": 2.699259130960137
    },
    {
     "Q": 242.25007059212516,
     "kappa": 2.6628079645334792,
     "unc_pct": 0.7719989507180712,
     "lower": 2.6422511149876438,
     "upper": 2.6833648140793147
    },
    {
     "Q": 274.23430530742553,
     "kappa": 2.6476085418308797,
     "unc_pct": 0.7657244125161499,
     "lower": 2.627335156878218,
     "upper": 2.6678819267835414
    },
    {
     "Q": 310.44141297307414,
     "kappa": 2.632889876659471,
     "unc_pct": 0.7594498743142286,
     "lower": 2.6128943978003485,
     "upper": 2.652885355518593
    },
    {
     "Q": 351.4289387707371,
     "kappa": 2.6186177510235016,
     "unc_pct": 0.7531753361123072,
     "lower": 2.598894967975734,
     "upper": 2.6383405340712693
    },
    {
     "Q": 397.82804047550894,
     "kappa": 2.6046793050193946,
     "unc_pct": 0.746900797910386,
     "lower": 2.585224934507198,
     "upper": 2.6241336755315907
    },
    {
     "Q": 450.3532075138311,
     "kappa": 2.5911327518473493,
     "unc_pct": 0.7406262597084646,
     "lower": 2.571942142263261,
     "upper": 2.610323361431437
    },
    {
     "Q": 509.81326322693354,
     "kappa": 2.5779955322757564,
     "unc_pct": 0.7343517215065434,
     "lower": 2.5590639777041275,
     "upper": 2.5969270868473853
    },
    {
     "Q": 577.123819761209,
     "kappa": 2.5651404539145344,
     "unc_pct": 0.7280771833046221,
     "lower": 2.546464251549866,
     "upper": 2.583816656279203
    },
    {
     "Q": 653.3213773755979,
     "kappa": 2.5526000885607956,
     "unc_pct": 0.7218026451027008,
     "lower": 2.53417535360267,
     "upper": 2.5710248235189215
    },
    {
     "Q": 739.5792852780766,
     "kappa": 2.5404258345393558,
     "unc_pct": 0.7155281069007795,
     "lower": 2.522248373658258,
     "upper": 2.5586032954204536
    },
    {
     "Q": 837.2258097686129,
     "kappa": 2.528543416256525,
     "unc_pct": 0.7092535686988581,
     "lower": 2.5106096318406257,
     "upper": 2.5464772006724243
    },
    {
     "Q": 947.7645879158966,
     "kappa": 2.51693130166172,
     "unc_pct": 0.7029790304969369,
     "lower": 2.4992378023990245,
     "upper": 2.5346248009244157
    },
    {
     "Q": 1072.8977817294535,
     "kappa": 2.5056343863314354,
     "unc_pct": 0.6983165066927707,
     "lower": 2.488137127814313,
     "upper": 2.523131644848558
    },
    {
     "Q": 1214.552289373075,
     "kappa": 2.494660166515043,
     "unc_pct": 0.6948830796338126,
     "lower": 2.4773251951235653,
     "upper": 2.511995137906521
    },
    {
     "Q": 1374.9094170402097,
     "kappa": 2.4838755046219587,
     "unc_pct": 0.6914496525748545,
     "lower": 2.4667007560748586,
     "upper": 2.5010502531690593
    },
    {
     "Q": 1556.4384684018999,
     "kappa": 2.4732959977796534,
     "unc_pct": 0.6880162255158964,
     "lower": 2.456279320009894,
     "upper": 2.4903126755494123
    },
    {
     "Q": 1761.934768863689,
     "kappa": 2.4629597482194074,
     "unc_pct": 0.6845827984569383,
     "lower": 2.4460987494501794,
     "upper": 2.4798207469886355
    },
    {
     "Q": 1994.5627101585665,
     "kappa": 2.4528645018082917,
     "unc_pct": 0.6811493713979802,
     "lower": 2.43615683067298,
     "upper": 2.4695721729436033
    },
    {
     "Q": 2257.9044781100306,
     "kappa": 2.4429579492705646,
     "unc_pct": 0.6777159443390222,
     "lower": 2.4264016337348604,
     "upper": 2.459514264806269
    },
    {
     "Q": 2556.015213913248,
     "kappa": 2.4332689745425253,
     "unc_pct": 0.6742825172800639,
     "lower": 2.416861867248785,
     "upper": 2.449676081836265
    },
    {
     "Q": 2893.4854583505576,
     "kappa": 2.423830851905282,
     "unc_pct": 0.6708490902211058,
     "lower": 2.407570604686777,
     "upper": 2.440091099123787
    },
    {
     "Q": 3275.511840505929,
     "kappa": 2.4146169058988582,
     "unc_pct": 0.6674156631621477,
     "lower": 2.3985013744635277,
     "upper": 2.4307324373341888
    },
    {
     "Q": 3707.977099498067,
     "kappa": 2.4055414502441703,
     "unc_pct": 0.6639822361031896,
     "lower": 2.38956908233245,
     "upper": 2.421513818155891
    },
    {
     "Q": 4197.540671469055,
     "kappa": 2.3966281385362835,
     "unc_pct": 0.6605488090442315,
     "lower": 2.380797239909963,
     "upper": 2.412459037162604
    },
    {
     "Q": 4751.741236757354,
     "kappa": 2.3879046733368416,
     "unc_pct": 0.6571153819852734,
     "lower": 2.3722133844212,
     "upper": 2.403595962252483
    },
    {
     "Q": 5379.1128063562255,
     "kappa": 2.379372923336059,
     "unc_pct": 0.6536819549263153,
     "lower": 2.3638193918958086,
     "upper": 2.39492645477631
    },
    {
     "Q": 6089.316135247096,
     "kappa": 2.370967105876695,
     "unc_pct": 0.6502485278673572,
     "lower": 2.355549927174512,
     "upper": 2.386384284578877
    },
    {
     "Q": 6893.2874862124745,
     "kappa": 2.362702061253177,
     "unc_pct": 0.6468151008083991,
     "lower": 2.34741974753388,
     "upper": 2.3779843749724736
    },
    {
     "Q": 7803.407034909241,
     "kappa": 2.3546010940008846,
     "unc_pct": 0.643381673749441,
     "lower": 2.339452022072179,
     "upper": 2.3697501659295903
    },
    {
     "Q": 8833.689509434458,
     "kappa": 2.3466844002457528,
     "unc_pct": 0.6399482466904829,
     "lower": 2.331666834571021,
     "upper": 2.3617019659204845
    },
    {
     "Q": 10000.0,
     "kappa": 2.3388965366518315,
     "unc_pct": 0.6365148196315248,
     "lower": 2.324009113580194,
     "upper": 2.3537839597234687
    }
   ]
  }
 ],
 "nnpdf40_points": [
  {
   "Q": 2.0,
   "kappa": 4.5125087607168535,
   "rel_diff_from_CT18NNLO": 0.005112430040066895
  },
  {
   "Q": 10.0,
   "kappa": 3.3276206907193404,
   "rel_diff_from_CT18NNLO": 0.002999249661749581
  },
  {
   "Q": 100.0,
   "kappa": 2.7777255075291594,
   "rel_diff_from_CT18NNLO": 0.0029997237027298285
  },
  {
   "Q": 10000.0,
   "kappa": 2.3350278254861414,
   "rel_diff_from_CT18NNLO": 0.0016540753748894854
  }
 ],
 "checks": [
  {
   "name": "zeta_1loop of the curve against ln[T(Q)/T(Q0)]",
   "value": 0.0,
   "tol": 1e-10,
   "ok": true
  },
  {
   "name": "Table I node at 2 GeV against pdf_results kappa_ratios/kappa_Q2",
   "value": 0.0,
   "tol": 1e-12,
   "ok": true
  },
  {
   "name": "Table I node at 10 GeV against pdf_results kappa_ratios/kappa_Q10",
   "value": 0.0,
   "tol": 1e-12,
   "ok": true
  },
  {
   "name": "NNPDF4.0 against CT18NNLO at 2 GeV below 1 percent",
   "value": 0.005112430040066895,
   "tol": 0.01,
   "ok": true
  },
  {
   "name": "NNPDF4.0 against CT18NNLO at 10 GeV below 1 percent",
   "value": 0.002999249661749581,
   "tol": 0.01,
   "ok": true
  },
  {
   "name": "NNPDF4.0 against CT18NNLO at 100 GeV below 1 percent",
   "value": 0.0029997237027298285,
   "tol": 0.01,
   "ok": true
  },
  {
   "name": "NNPDF4.0 against CT18NNLO at 10000 GeV below 1 percent",
   "value": 0.0016540753748894854,
   "tol": 0.01,
   "ok": true
  }
 ],
 "failures": []
}

==> anc/calc/figs_v1/fig1_band.py <==
#!/usr/bin/env python3
"""Data of the kappa figure (Fig. 2 of the paper, fig1_kappa_bound.pdf): the band of the fitted NNLO speed, and the
NNPDF4.0 central values.

Band: kappa of the CT18NNLO central member on the window W = [1e-6, 0.99] (calc/pdf_results.json,
kappa_curve_CT18NNLO, 72 scales from 1.5 to 1e4 GeV) with the 68 percent fit uncertainty of
calc/alphas_results.json, combined rows (Hessian PDF and alpha_s in quadrature, at Q = 2, 10, 100, 1e3,
1e4 GeV).  Between these five scales of calc/alphas_results.json (combined rows), of which Table I prints all
but 1e3 GeV, the relative uncertainty fit_68_pct is interpolated linearly in ln Q; it is not extrapolated, so the band starts at 2 GeV.  The Table I values at 2 and 10 GeV are inserted
as band nodes, since the curve has no node at either scale.

The band is drawn in two pieces, 2 GeV to the last curve scale below m_b = 4.75 GeV, and 10 GeV to 1e4 GeV.
Between m_b and 10 GeV it is left blank (content spec Q14: no NNLO number there without a stated derivative
prescription and a 1 percent uncertainty).

Points: kappa of the NNPDF4.0 central member at 2, 10, 100 and 1e4 GeV on the same window and functional
(calc/nnpdf_alignment_results.json, kappa_nnpdf_central).  MSHT20 has no stored curve and is not drawn.

Checks (exit 1 on failure): the inserted Table I nodes equal pdf_results kappa_ratios at 2 and 10 GeV
(1e-12); zeta_1loop of every curve node equals ln[T(Q)/T(Q0)] with Lambda = 0.2 GeV, Q0^2 = 2 GeV^2 (1e-10);
the NNPDF4.0 values differ from CT18NNLO by less than 1 percent at their four scales.

Output: calc/figs_v1/fig1_band.json
"""
import bisect
import hashlib
import json
import math
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..', '..'))


def load(rel):
    return json.load(open(os.path.join(TREE, rel)))


def main():
    fails, checks = [], []
    pdf, als = load('calc/pdf_results.json'), load('calc/alphas_results.json')
    nna, thr = load('calc/nnpdf_alignment_results.json'), load('calc/threshold_results.json')
    conv = pdf['conventions']
    lam, q0sq, mb = float(conv['zeta_Lambda5']), float(conv['zeta_Q0sq']), float(thr['m_b'])
    comb = als['combined']
    qs = [r['Q'] for r in comb]
    pct = [r['fit_68_pct'] for r in comb]

    def unc_pct(q):
        lq = math.log(q)
        lqs = [math.log(x) for x in qs]
        if not (lqs[0] - 1e-12 <= lq <= lqs[-1] + 1e-12):
            raise ValueError(q)
        j = min(max(bisect.bisect_right(lqs, lq) - 1, 0), len(lqs) - 2)
        t = (lq - lqs[j]) / (lqs[j + 1] - lqs[j])
        return pct[j] + t * (pct[j + 1] - pct[j])

    curve = [(r['Q'], r['kappa'], r['zeta_1loop']) for r in pdf['kappa_curve_CT18NNLO']]
    worst_z = max(abs(math.log(math.log(q * q / lam ** 2) / math.log(q0sq / lam ** 2)) - z) for q, _, z in curve)
    checks.append(dict(name='zeta_1loop of the curve against ln[T(Q)/T(Q0)]', value=worst_z, tol=1e-10,
                       ok=worst_z < 1e-10))
    tab = {r['Q']: r['kappa'] for r in comb}
    for q, key in ((2.0, 'kappa_Q2'), (10.0, 'kappa_Q10')):
        d = abs(tab[q] / pdf['kappa_ratios'][key] - 1)
        checks.append(dict(name=f'Table I node at {q:g} GeV against pdf_results kappa_ratios/{key}', value=d,
                           tol=1e-12, ok=d < 1e-12))
    pieces = []
    for lo, hi, add in ((2.0, mb, 2.0), (10.0, 1e4, 10.0)):
        nodes = [(q, k) for q, k, _ in curve if lo < q < hi or (hi == 1e4 and q == 1e4)]
        nodes = sorted(nodes + [(add, tab[add])])
        rows = [dict(Q=q, kappa=k, unc_pct=unc_pct(q), lower=k * (1 - unc_pct(q) / 100),
                     upper=k * (1 + unc_pct(q) / 100)) for q, k in nodes]
        pieces.append(dict(Q_first=rows[0]['Q'], Q_last=rows[-1]['Q'], rows=rows))
    ct = {2.0: pdf['kappa_ratios']['kappa_Q2'], 10.0: pdf['kappa_ratios']['kappa_Q10'],
          100.0: pdf['kappa_ratios']['kappa_Q100'], 1e4: pdf['kappa_ratios']['kappa_Q1e4']}
    pts = [dict(Q=float(k), kappa=v) for k, v in nna['kappa_nnpdf_central'].items()]
    for p in pts:
        d = abs(p['kappa'] / ct[p['Q']] - 1)
        p['rel_diff_from_CT18NNLO'] = d
        checks.append(dict(name=f'NNPDF4.0 against CT18NNLO at {p["Q"]:g} GeV below 1 percent', value=d,
                           tol=0.01, ok=d < 0.01))
    fails = [c['name'] for c in checks if not c['ok']]
    out = dict(program='calc/figs_v1/fig1_band.py',
               program_sha256=hashlib.sha256(open(__file__, 'rb').read()).hexdigest(),
               inputs=['calc/pdf_results.json', 'calc/alphas_results.json', 'calc/nnpdf_alignment_results.json',
                       'calc/threshold_results.json'],
               window=conv['window'], m_b=mb, Lambda=lam, Q0sq=q0sq,
               uncertainty='68 percent fit uncertainty of calc/alphas_results.json combined (Hessian PDF and alpha_s '
                           'in quadrature; Table I prints four of its five scales), relative, linear in ln Q '
                           'between 2, 10, 100, 1e3, 1e4 GeV',
               table_I_scales=qs, table_I_unc_pct=pct,
               band_pieces=pieces, nnpdf40_points=pts, checks=checks, failures=fails)
    json.dump(out, open(os.path.join(HERE, 'fig1_band.json'), 'w'), indent=1)
    print(f'fig1_band: {len(checks)} checks, {len(fails)} failures; pieces '
          + ', '.join(f"{p['Q_first']:.3g}-{p['Q_last']:.3g} GeV ({len(p['rows'])} nodes)" for p in pieces))
    sys.exit(1 if fails else 0)


if __name__ == '__main__':
    main()


==> anc/calc/figs_v1/fig1_lo_curves.json <==
{
 "program": "calc/figs_v1/fig1_lo_curves.py",
 "program_sha256": "2810d20bce327dccc89b0ef3fbbadf169b05a0cfe6e6a0201bc157fe520a24a6",
 "imports": {
  "plan/story/chain/check/ck_num.py": "6f5157bb211ef5f1ae4bda6eb776e5b5194d453f8a24db55a131f72f5f6157ff"
 },
 "setting": {
  "Q0sq_GeV2": 2.0,
  "Lambda_GeV": 0.2,
  "n_f": 5,
  "two_pi_b0": "23/6",
  "zeta": "ln[ln(Q^2/Lambda^2)/ln(Q0^2/Lambda^2)]",
  "tau": "6 zeta/23",
  "xi_range": [
   0,
   110
  ],
  "quadrature": "Gauss-Legendre, 24 nodes per panel (ck_num.panels)",
  "window_W": [
   1e-06,
   0.99
  ]
 },
 "inputs": {
  "A": {
   "label": "proton-like",
   "digits": 50,
   "talbot_terms": 48,
   "quark_terms": [
    [
     "0.38",
     "0.5",
     3
    ],
    [
     "0.20",
     "-0.15",
     7
    ]
   ],
   "gluon_terms": [
    [
     "0.42",
     "-0.1",
     5
    ]
   ],
   "xq0": 0.58,
   "Cq0": -0.13487171258581251,
   "Var0": 1.7494685165116362
  },
  "steep": {
   "label": "steep",
   "digits": 50,
   "talbot_terms": 48,
   "quark_terms": [
    [
     "0.30",
     "0.6",
     3
    ],
    [
     "0.25",
     "-0.35",
     7
    ]
   ],
   "gluon_terms": [
    [
     "0.45",
     "-0.4",
     5
    ]
   ],
   "xq0": 0.55,
   "Cq0": -0.23572296342625068,
   "Var0": 3.279419587335016
  },
  "valence": {
   "label": "valence-like",
   "digits": 100,
   "talbot_terms": 96,
   "quark_terms": [
    [
     "0.70",
     "0.7",
     3
    ]
   ],
   "gluon_terms": [
    [
     "0.30",
     "0.5",
     5
    ]
   ],
   "xq0": 0.7,
   "Cq0": -0.09841137979310695,
   "Var0": 0.7048312257282399
  }
 },
 "curves": {
  "A": [
   {
    "Q_key": "1.4142135623730951",
    "Q": 1.4142135623730951,
    "zeta": 1.8508415230778453e-17,
    "tau": 4.828282234116118e-18,
    "kappa": 4.006612113674625,
    "B": 4.001536914673692,
    "corr": 0.998733294150534,
    "kappa_joint": 4.623950643337468,
    "drift_tau": 5.292731871849454,
    "mean": 2.291114776074423,
    "var": 1.7494685165116362,
    "Z_W": 0.9999815700371539,
    "kappa_W": 4.005151009432892,
    "norm_minus_1": -4.926699016259147e-17,
    "int_drho": 2.6166164317630962e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 59.8
   },
   {
    "Q_key": "1.4177490962790278",
    "Q": 1.4177490962790278,
    "zeta": 0.0012757020580618568,
    "tau": 0.0003327918412335279,
    "kappa": 4.00333515425873,
    "B": 3.9982593655106538,
    "corr": 0.9987321099651932,
    "kappa_joint": 4.616328440297503,
    "drift_tau": 5.293231706153417,
    "mean": 2.2928762372454896,
    "var": 1.7526689145290653,
    "Z_W": 0.9999814130636545,
    "kappa_W": 4.00186254987238,
    "norm_minus_1": -4.9258287946731436e-17,
    "int_drho": 2.6132074731071676e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 57.8
   },
   {
    "Q_key": "1.4212846301849604",
    "Q": 1.4212846301849604,
    "zeta": 0.0025466074940103337,
    "tau": 0.0006643323897418262,
    "kappa": 4.000078064336989,
    "B": 3.995000894393859,
    "corr": 0.998730732285353,
    "kappa_joint": 4.608791153039055,
    "drift_tau": 5.293729091688708,
    "mean": 2.294631240656159,
    "var": 1.7558591010012494,
    "Z_W": 0.9999812554682616,
    "kappa_W": 3.998593975961678,
    "norm_minus_1": -4.924962974505809e-17,
    "int_drho": 2.6098034467595764e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 60.8
   },
   {
    "Q_key": "1.4283556979968262",
    "Q": 1.4283556979968262,
    "zeta": 0.005074155966550467,
    "tau": 0.0013236928608392523,
    "kappa": 3.993622695823071,
    "B": 3.9885404707005105,
    "corr": 0.9987274148036379,
    "kappa_joint": 4.5939647087894455,
    "drift_tau": 5.294716594477416,
    "mean": 2.2981220420473,
    "var": 1.762209068294296,
    "Z_W": 0.9999809384280345,
    "kappa_W": 3.9921156880643376,
    "norm_minus_1": -4.9232444109924664e-17,
    "int_drho": 2.603010978374819e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 61.8
   },
   {
    "Q_key": "1.4424978336205572",
    "Q": 1.4424978336205572,
    "zeta": 0.010073078812909373,
    "tau": 0.002627759690324184,
    "kappa": 3.980941779632857,
    "B": 3.975840815404861,
    "corr": 0.9987186538989107,
    "kappa_joint": 4.565260681876492,
    "drift_tau": 5.296663061251072,
    "mean": 2.305027976441192,
    "var": 1.7747889582861982,
    "Z_W": 0.9999802970622247,
    "kappa_W": 3.9793891281573552,
    "norm_minus_1": -4.9198587129163796e-17,
    "int_drho": 2.5894935094971312e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.4
   },
   {
    "Q_key": "1.4637110370561535",
    "Q": 1.4637110370561535,
    "zeta": 0.017434667109128266,
    "tau": 0.004548174028468244,
    "kappa": 3.962472739256011,
    "B": 3.9573242357550753,
    "corr": 0.9987006841839112,
    "kappa_joint": 4.52440624587764,
    "drift_tau": 5.299513624994824,
    "mean": 2.3152025042776554,
    "var": 1.7933652760673913,
    "Z_W": 0.9999793172730974,
    "kappa_W": 3.9608521113566213,
    "norm_minus_1": -4.9149050686350174e-17,
    "int_drho": 2.5694055202250068e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.2
   },
   {
    "Q_key": "1.48492424049175",
    "Q": 1.48492424049175,
    "zeta": 0.02463768427710234,
    "tau": 0.006427221985331045,
    "kappa": 3.9446330808260353,
    "B": 3.9394167815136982,
    "corr": 0.9986776211613465,
    "kappa_joint": 4.485952561514763,
    "drift_tau": 5.302284595058066,
    "mean": 2.3251631507281973,
    "var": 1.811599563930193,
    "Z_W": 0.9999783169330295,
    "kappa_W": 3.9429450634066066,
    "norm_minus_1": -4.910095643044108e-17,
    "int_drho": 2.5495698136772614e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 12.8
   },
   {
    "Q_key": "1.5202795795510773",
    "Q": 1.5202795795510773,
    "zeta": 0.03630640908792354,
    "tau": 0.00947123715337136,
    "kappa": 3.9162053522071325,
    "B": 3.9108390084862164,
    "corr": 0.9986297082920099,
    "kappa_joint": 4.426575353022665,
    "drift_tau": 5.30673561766428,
    "mean": 2.3413101717893174,
    "var": 1.8412596091076683,
    "Z_W": 0.9999766062013276,
    "kappa_W": 3.9144063143735526,
    "norm_minus_1": -4.9023839983545895e-17,
    "int_drho": 2.517133512134326e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 12.5
   },
   {
    "Q_key": "1.5556349186104048",
    "Q": 1.5556349186104048,
    "zeta": 0.04757685625682072,
    "tau": 0.012411353806127144,
    "kappa": 3.8892843547425273,
    "B": 3.8837313329090253,
    "corr": 0.9985722252921079,
    "kappa_joint": 4.372330854847053,
    "drift_tau": 5.310990637365833,
    "mean": 2.356918859235391,
    "var": 1.8700478272695082,
    "Z_W": 0.9999748441562833,
    "kappa_W": 3.8873758919815837,
    "norm_minus_1": -4.8950297226178696e-17,
    "int_drho": 2.4855419055791444e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.1
   },
   {
    "Q_key": "1.5980613254815974",
    "Q": 1.5980613254815974,
    "zeta": 0.06060870156421309,
    "tau": 0.015810965625446892,
    "kappa": 3.8587885109542652,
    "B": 3.8529756480287514,
    "corr": 0.9984936041690254,
    "kappa_joint": 4.313018707902885,
    "drift_tau": 5.315857231845371,
    "mean": 2.37498245418889,
    "var": 1.9035052932470529,
    "Z_W": 0.9999726666663121,
    "kappa_W": 3.8567507925793336,
    "norm_minus_1": -4.886642232124526e-17,
    "int_drho": 2.4488137768586804e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.8
   },
   {
    "Q_key": "1.6546298679765212",
    "Q": 1.6546298679765212,
    "zeta": 0.07720850422718728,
    "tau": 0.020141348928831466,
    "kappa": 3.8208849674706524,
    "B": 3.814683894610198,
    "corr": 0.9983770584790571,
    "kappa_joint": 4.242184536545702,
    "drift_tau": 5.321974282130594,
    "mean": 2.39801543110046,
    "var": 1.9463835770589504,
    "Z_W": 0.9999696651837848,
    "kappa_W": 3.818678273208764,
    "norm_minus_1": -4.8761394750452916e-17,
    "int_drho": 2.4019090616465622e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.0
   },
   {
    "Q_key": "1.711198410471445",
    "Q": 1.711198410471445,
    "zeta": 0.09299258578451625,
    "tau": 0.024258935422047715,
    "kappa": 3.7857788897885567,
    "B": 3.7791603332847727,
    "corr": 0.9982517318901967,
    "kappa_joint": 4.179177469255852,
    "drift_tau": 5.327706720353672,
    "mean": 2.419940950324151,
    "var": 1.9874215035156488,
    "Z_W": 0.9999665622529006,
    "kappa_W": 3.783406897177565,
    "norm_minus_1": -4.8663411525671166e-17,
    "int_drho": 2.3573709415275017e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 12.9
   },
   {
    "Q_key": "1.7650301278136447",
    "Q": 1.7650301278136447,
    "zeta": 0.10731850540337667,
    "tau": 0.02799613184435913,
    "kappa": 3.754669612408627,
    "B": 3.7476396614161054,
    "corr": 0.9981276778736299,
    "kappa_joint": 4.125256652148482,
    "drift_tau": 5.332839669220568,
    "mean": 2.43986124881529,
    "var": 2.0248898381260685,
    "Z_W": 0.999963525012552,
    "kappa_W": 3.7521435687452125,
    "norm_minus_1": -4.857606448876185e-17,
    "int_drho": 2.317137404679514e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.1
   },
   {
    "Q_key": "1.9718355192106032",
    "Q": 1.9718355192106032,
    "zeta": 0.1569466358669998,
    "tau": 0.04094260066095647,
    "kappa": 3.6520484708470304,
    "B": 3.6434372514857896,
    "corr": 0.9976420851393454,
    "kappa_joint": 3.9585808183350677,
    "drift_tau": 5.35011899346544,
    "mean": 2.5090153757037914,
    "var": 2.156275726778872,
    "Z_W": 0.9999512346083143,
    "kappa_W": 3.6489575332081037,
    "norm_minus_1": -4.828497783021264e-17,
    "int_drho": 2.1804793051694793e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.5
   },
   {
    "Q_key": "2",
    "Q": 2.0,
    "zeta": 0.16312499291945548,
    "tau": 0.042554345978988384,
    "kappa": 3.6397976189063415,
    "B": 3.6309789907742207,
    "corr": 0.9975771652560258,
    "kappa_joint": 3.939714294965713,
    "drift_tau": 5.3522167137421475,
    "mean": 2.517640097001989,
    "var": 2.1728007760173855,
    "Z_W": 0.9999494982137285,
    "kappa_W": 3.636632803703605,
    "norm_minus_1": -4.824996813226092e-17,
    "int_drho": 2.163858661418603e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.1
   },
   {
    "Q_key": "2.2028719247057893",
    "Q": 2.2028719247057893,
    "zeta": 0.20422783018504823,
    "tau": 0.053276825265664754,
    "kappa": 3.561014928455086,
    "B": 3.5507949079882177,
    "corr": 0.997130025941424,
    "kappa_joint": 3.8229793993507504,
    "drift_tau": 5.365879683181111,
    "mean": 2.5751028311890174,
    "var": 2.283655998966173,
    "Z_W": 0.9999366676812876,
    "kappa_W": 3.557337358114469,
    "norm_minus_1": -4.8023774544197395e-17,
    "int_drho": 2.0560165887263214e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.6
   },
   {
    "Q_key": "2.4609784484456787",
    "Q": 2.4609784484456787,
    "zeta": 0.2493740763403733,
    "tau": 0.06505410687140174,
    "kappa": 3.4795327624207455,
    "B": 3.4677808236858345,
    "corr": 0.9966225526421729,
    "kappa_joint": 3.7097055642094254,
    "drift_tau": 5.3803164952555225,
    "mean": 2.638383895242198,
    "var": 2.4072010596451556,
    "Z_W": 0.99991977793243,
    "kappa_W": 3.4752470662223223,
    "norm_minus_1": -4.778831641318765e-17,
    "int_drho": 1.943596686054126e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.8
   },
   {
    "Q_key": "2.7493268472805017",
    "Q": 2.7493268472805017,
    "zeta": 0.2925698772956276,
    "tau": 0.07632257668581591,
    "kappa": 3.4060404351998903,
    "B": 3.392878818738494,
    "corr": 0.9961358014645461,
    "kappa_joint": 3.6131081361312813,
    "drift_tau": 5.393592015983432,
    "mean": 2.6990871105107637,
    "var": 2.527082891668803,
    "Z_W": 0.9999005366404928,
    "kappa_W": 3.4011258181666015,
    "norm_minus_1": -4.757506734777502e-17,
    "int_drho": 1.8423188728798582e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.8
   },
   {
    "Q_key": "3.0714605070805807",
    "Q": 3.0714605070805807,
    "zeta": 0.3339768061841091,
    "tau": 0.0871243842219415,
    "kappa": 3.3393152212288353,
    "B": 3.324881366705916,
    "corr": 0.9956776004759419,
    "kappa_joint": 3.5293364881735743,
    "drift_tau": 5.405843066870961,
    "mean": 2.757414230435725,
    "var": 2.643471055765678,
    "Z_W": 0.9998789297672801,
    "kappa_W": 3.3337519042579986,
    "norm_minus_1": -4.7381044534799864e-17,
    "int_drho": 1.7510307949981172e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.6
   },
   {
    "Q_key": "3.4313379858372293",
    "Q": 3.4313379858372293,
    "zeta": 0.37373715524079054,
    "tau": 0.09749664919324971,
    "kappa": 3.2783828912187802,
    "B": 3.262814179787902,
    "corr": 0.995251100329806,
    "kappa_joint": 3.455665214526071,
    "drift_tau": 5.4171856345044995,
    "mean": 2.813544241434465,
    "var": 2.7565301954784593,
    "Z_W": 0.9998549554841963,
    "kappa_W": 3.272152298769437,
    "norm_minus_1": -4.720374300024482e-17,
    "int_drho": 1.6685602699596936e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.6
   },
   {
    "Q_key": "3.8333816586301293",
    "Q": 3.8333816586301293,
    "zeta": 0.41197688658077286,
    "tau": 0.10747223128194075,
    "kappa": 3.222455625228263,
    "B": 3.205881974349591,
    "corr": 0.9948568257235512,
    "kappa_joint": 3.390108392753765,
    "drift_tau": 5.427718707253729,
    "mean": 2.8676366590446594,
    "var": 2.8664185460432337,
    "Z_W": 0.9998286220682755,
    "kappa_W": 3.2155404772540286,
    "norm_minus_1": -4.7041058714965957e-17,
    "int_drho": 1.5938162235740306e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.3
   },
   {
    "Q_key": "4.282532062237646",
    "Q": 4.282532062237646,
    "zeta": 0.448808039228456,
    "tau": 0.11708035805959723,
    "kappa": 3.1708881315737845,
    "B": 3.1534287693725567,
    "corr": 0.994493857406265,
    "kappa_joint": 3.3311843361869737,
    "drift_tau": 5.437527292037984,
    "mean": 2.919834249464976,
    "var": 2.9732871138161894,
    "Z_W": 0.9997999461180053,
    "kappa_W": 3.1632724710150066,
    "norm_minus_1": -4.689121959368872e-17,
    "int_drho": 1.525825550318065e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 12.8
   },
   {
    "Q_key": "4.784308607206961",
    "Q": 4.784308607206961,
    "zeta": 0.4843307083738597,
    "tau": 0.12634714131491992,
    "kappa": 3.1231458997360866,
    "B": 3.1049083562093602,
    "corr": 0.9941605214382501,
    "kappa_joint": 3.2777651001393595,
    "drift_tau": 5.446684808927102,
    "mean": 2.970265292405335,
    "var": 3.077279302360137,
    "Z_W": 0.999768951043578,
    "kappa_W": 3.1148150785761506,
    "norm_minus_1": -4.6752726923732675e-17,
    "int_drho": 1.4637394497747777e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 12.9
   },
   {
    "Q_key": "5.34487740344778",
    "Q": 5.34487740344778,
    "zeta": 0.5186346849610656,
    "tau": 0.1352960047724519,
    "kappa": 3.078781766891478,
    "B": 3.0598620150737355,
    "corr": 0.9938547928205885,
    "kappa_joint": 3.2289767033649794,
    "drift_tau": 5.455255008574682,
    "mean": 3.0190454748260236,
    "var": 3.178530833743207,
    "Z_W": 0.9997356657913136,
    "kappa_W": 3.0697224065240443,
    "norm_minus_1": -4.662430697265648e-17,
    "int_drho": 1.4068260927147694e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 12.4
   },
   {
    "Q_key": "6.670753199909472",
    "Q": 6.670753199909472,
    "zeta": 0.5839021887346513,
    "tau": 0.15232231010469163,
    "kappa": 2.998734454611602,
    "B": 2.9786957505024243,
    "corr": 0.9933176130089274,
    "kappa_joint": 3.142678811288093,
    "drift_tau": 5.470849109786973,
    "mean": 3.112062364752057,
    "var": 3.373317208861887,
    "Z_W": 0.9996623619291775,
    "kappa_W": 2.9881826751708838,
    "norm_minus_1": -4.639348590367059e-17,
    "int_drho": 1.3060981835422852e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.9
   },
   {
    "Q_key": "8.325532074018732",
    "Q": 8.325532074018732,
    "zeta": 0.6451695895062414,
    "tau": 0.16830511030597603,
    "kappa": 2.9283427005757297,
    "B": 2.907451393492662,
    "corr": 0.9928658257522386,
    "kappa_joint": 3.068255766803028,
    "drift_tau": 5.4846782822773505,
    "mean": 3.19961338140885,
    "var": 3.5585853793295907,
    "Z_W": 0.9995803399376917,
    "kappa_W": 2.916258721880551,
    "norm_minus_1": -4.619174241817208e-17,
    "int_drho": 1.2196300377366797e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.6
   },
   {
    "Q_key": "10",
    "Q": 10.0,
    "zeta": 0.6931471805599453,
    "tau": 0.18082100362433356,
    "kappa": 2.876138491377045,
    "B": 2.8547004979425257,
    "corr": 0.9925462582908325,
    "kappa_joint": 3.0137329649782068,
    "drift_tau": 5.49498851150856,
    "mean": 3.2683240141111893,
    "var": 3.7052070008378553,
    "Z_W": 0.9995061633600463,
    "kappa_W": 2.862762967535336,
    "norm_minus_1": -4.6043070627168104e-17,
    "int_drho": 1.1567670875899441e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.6
   },
   {
    "Q_key": "10.390803292865836",
    "Q": 10.390803292865836,
    "zeta": 0.7028990157693553,
    "tau": 0.183364960635484,
    "kappa": 2.8658218102118957,
    "B": 2.8442847369223694,
    "corr": 0.9924848526126843,
    "kappa_joint": 3.0030128003149437,
    "drift_tau": 5.497030343277329,
    "mean": 3.2823056296203026,
    "var": 3.735167885629104,
    "Z_W": 0.9994899403504671,
    "kappa_W": 2.8521737214784593,
    "norm_minus_1": -4.601379972303176e-17,
    "int_drho": 1.1444695725146047e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.8
   },
   {
    "Q_key": "12.968395546510097",
    "Q": 12.968395546510097,
    "zeta": 0.7574768666594048,
    "tau": 0.19760266086767084,
    "kappa": 2.8098151208115696,
    "B": 2.7877930677738942,
    "corr": 0.9921624547912196,
    "kappa_joint": 2.945070156028124,
    "drift_tau": 5.508133342152505,
    "mean": 3.3606503864118493,
    "var": 3.9038023644713267,
    "Z_W": 0.9993915226716188,
    "kappa_W": 2.794577851698226,
    "norm_minus_1": -4.5855610055929594e-17,
    "int_drho": 1.0784201391544754e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.2
   },
   {
    "Q_key": "16.1853976358317",
    "Q": 16.1853976358317,
    "zeta": 0.809229504876015,
    "tau": 0.21110334909809086,
    "kappa": 2.759270630843846,
    "B": 2.7368890238930446,
    "corr": 0.9918885785610828,
    "kappa_joint": 2.8930677594860934,
    "drift_tau": 5.518170366974011,
    "mean": 3.4350822558637426,
    "var": 4.065143057784002,
    "Z_W": 0.9992854540164455,
    "kappa_W": 2.742425015533151,
    "norm_minus_1": -4.571401331595476e-17,
    "int_drho": 1.019823214313714e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.5
   },
   {
    "Q_key": "20.20042461617265",
    "Q": 20.20042461617265,
    "zeta": 0.8584350841100814,
    "tau": 0.22393958715915166,
    "kappa": 2.713358508246804,
    "B": 2.6907156268494,
    "corr": 0.9916550351423946,
    "kappa_joint": 2.8459907711899493,
    "drift_tau": 5.527290146717784,
    "mean": 3.5059737674918177,
    "var": 4.2197713933445895,
    "Z_W": 0.9991721011929108,
    "kappa_W": 2.6948904572302514,
    "norm_minus_1": -4.5586503280271565e-17,
    "int_drho": 9.674069821874128e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.8
   },
   {
    "Q_key": "25.21143835047372",
    "Q": 25.21143835047372,
    "zeta": 0.9053326001116014,
    "tau": 0.23617372176824386,
    "kappa": 2.6714143493141873,
    "B": 2.6485875618120374,
    "corr": 0.9914551677436299,
    "kappa_joint": 2.803062009655858,
    "drift_tau": 5.535614781228795,
    "mean": 3.5736466591521894,
    "var": 4.368205388140332,
    "Z_W": 0.9990518252544396,
    "kappa_W": 2.651314127054448,
    "norm_minus_1": -4.5471064264214065e-17,
    "int_drho": 9.201811134804298e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.8
   },
   {
    "Q_key": "31.465508066145123",
    "Q": 31.465508066145123,
    "zeta": 0.9501289125169714,
    "tau": 0.24785971630877515,
    "kappa": 2.632899187494424,
    "B": 2.6099496711909373,
    "corr": 0.9912835567679572,
    "kappa_joint": 2.763673033282027,
    "drift_tau": 5.543245469035263,
    "mean": 3.6383807084554713,
    "var": 4.510907856307354,
    "Z_W": 0.9989249778297985,
    "kappa_W": 2.6111607873663787,
    "norm_minus_1": -4.5366054759786603e-17,
    "int_drho": 8.773631402068251e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 12.4
   },
   {
    "Q_key": "39.2709921622556",
    "Q": 39.2709921622556,
    "zeta": 0.993004260030548,
    "tau": 0.25904458957318643,
    "kappa": 2.597370702801124,
    "B": 2.5743470243026345,
    "corr": 0.991135774930525,
    "kappa_joint": 2.727338470472903,
    "drift_tau": 5.550266814006327,
    "mean": 3.7004207250483367,
    "var": 4.6482935050017415,
    "Z_W": 0.9987918987312807,
    "kappa_W": 2.573991308459683,
    "norm_minus_1": -4.5270123011960734e-17,
    "int_drho": 8.383263545336843e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.2
   },
   {
    "Q_key": "49.01274189394899",
    "Q": 49.01274189394899,
    "zeta": 1.0341166409804081,
    "tau": 0.2697695585166282,
    "kappa": 2.564462103731059,
    "B": 2.5414029469376556,
    "corr": 0.9910081896863071,
    "kappa_joint": 2.6936648343705487,
    "drift_tau": 5.556750106601517,
    "mean": 3.7599821448625024,
    "var": 4.780735039395331,
    "Z_W": 0.9986529144815056,
    "kappa_W": 2.5394416258830734,
    "norm_minus_1": -4.5182144721289535e-17,
    "int_drho": 8.025624509176775e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.0
   },
   {
    "Q_key": "61.17107655537484",
    "Q": 61.17107655537484,
    "zeta": 1.0736053283222116,
    "tau": 0.28007095521449,
    "kappa": 2.5338663776871444,
    "B": 2.5108026342716805,
    "corr": 0.9908978059701333,
    "kappa_joint": 2.662328654114842,
    "drift_tau": 5.5627558541759585,
    "mean": 3.817255548786949,
    "var": 4.908568405124285,
    "Z_W": 0.9985083374984957,
    "kappa_W": 2.5072070559863326,
    "norm_minus_1": -4.510117635349282e-17,
    "int_drho": 7.696543681095348e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.2
   },
   {
    "Q_key": "76.34546573705349",
    "Q": 76.34546573705349,
    "zeta": 1.1115937165417278,
    "tau": 0.28998096953262464,
    "kappa": 2.505324369329784,
    "B": 2.4822807508041174,
    "corr": 0.9908021417075701,
    "kappa_joint": 2.633060772792084,
    "drift_tau": 5.5683357538329386,
    "mean": 3.872410344684079,
    "var": 5.032097289611705,
    "Z_W": 0.9983584657499838,
    "kappa_W": 2.4770304302001014,
    "norm_minus_1": -4.5026419644501447e-17,
    "int_drho": 7.392562733513785e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.8
   },
   {
    "Q_key": "95.28408631702384",
    "Q": 95.28408631702384,
    "zeta": 1.1481916472760123,
    "tau": 0.2995282558111337,
    "kappa": 2.478615634880365,
    "B": 2.4556119238262633,
    "corr": 0.990719129367869,
    "kappa_joint": 2.6056348339148183,
    "drift_tau": 5.573534246287249,
    "mean": 3.925597791977547,
    "var": 5.151596991127667,
    "Z_W": 0.9982035827392999,
    "kappa_W": 2.4486929972317912,
    "norm_minus_1": -4.4957194263059763e-17,
    "int_drho": 7.110786126051347e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.1
   },
   {
    "Q_key": "100",
    "Q": 100.0,
    "zeta": 1.155995213272232,
    "tau": 0.3015639686797127,
    "kappa": 2.4730174695779,
    "B": 2.4500246808555555,
    "corr": 0.9907025368784519,
    "kappa_joint": 2.5998811067854803,
    "drift_tau": 5.574620751445808,
    "mean": 3.936945014564863,
    "var": 5.177137928521269,
    "Z_W": 0.9981691797463476,
    "kappa_W": 2.4427407082613066,
    "norm_minus_1": -4.494277859901791e-17,
    "int_drho": 7.0520593518918e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.6
   },
   {
    "Q_key": "118.9207115002721",
    "Q": 118.9207115002721,
    "zeta": 1.183497324157245,
    "tau": 0.3087384323888465,
    "kappa": 2.4535513403928655,
    "B": 2.4306033679149985,
    "corr": 0.9906470379893529,
    "kappa_joint": 2.5798586797802616,
    "drift_tau": 5.578389751193051,
    "mean": 3.9769535047992854,
    "var": 5.267317750387688,
    "Z_W": 0.9980439577224204,
    "kappa_W": 2.4220073622981957,
    "norm_minus_1": -4.48929165039738e-17,
    "int_drho": 6.8487680135856696e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 16.9
   },
   {
    "Q_key": "148.42075072932994",
    "Q": 148.42075072932994,
    "zeta": 1.2175989009838808,
    "tau": 0.31763449590883847,
    "kappa": 2.4299686859476135,
    "B": 2.4070891000741623,
    "corr": 0.9905844112289336,
    "kappa_joint": 2.5555678170826237,
    "drift_tau": 5.5829356577407285,
    "mean": 4.026599537965505,
    "var": 5.379487625882208,
    "Z_W": 0.9978798460828561,
    "kappa_W": 2.396811946347134,
    "norm_minus_1": -4.483308249960848e-17,
    "int_drho": 6.6044256541805104e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 17.0
   },
   {
    "Q_key": "185.2387104748149",
    "Q": 185.2387104748149,
    "zeta": 1.2505758078949225,
    "tau": 0.3262371672769363,
    "kappa": 2.407726483443175,
    "B": 2.384925356854482,
    "corr": 0.9905300179461887,
    "kappa_joint": 2.532620378202543,
    "drift_tau": 5.587201125383919,
    "mean": 4.074646136514123,
    "var": 5.488314981810713,
    "Z_W": 0.9977114898108559,
    "kappa_W": 2.372966593820374,
    "norm_minus_1": -4.477725485852016e-17,
    "int_drho": 6.3759723471396145e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 17.6
   },
   {
    "Q_key": "231.18990902389706",
    "Q": 231.18990902389706,
    "zeta": 1.282499865760225,
    "tau": 0.3345651823722326,
    "kappa": 2.3867016166113446,
    "B": 2.363986930077663,
    "corr": 0.9904828126081666,
    "kappa_joint": 2.5108931833186308,
    "drift_tau": 5.591211735920099,
    "mean": 4.121193211880231,
    "var": 5.5939906467338005,
    "Z_W": 0.9975391180479238,
    "kappa_W": 2.350349058339066,
    "norm_minus_1": -4.472505193336506e-17,
    "int_drho": 6.161864936586884e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 16.8
   },
   {
    "Q_key": "288.5399811814427",
    "Q": 288.5399811814427,
    "zeta": 1.3134362281189498,
    "tau": 0.3426355377701608,
    "kappa": 2.3667861828993613,
    "B": 2.3441642119590402,
    "corr": 0.9904419034115668,
    "kappa_joint": 2.4902786253892684,
    "drift_tau": 5.594990028213078,
    "mean": 4.166331594408879,
    "var": 5.696689791848882,
    "Z_W": 0.997362947668335,
    "kappa_W": 2.3288521666018647,
    "norm_minus_1": -4.467613912730654e-17,
    "int_drho": 5.9607623015318905e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 18.0
   },
   {
    "Q_key": "360.1165859344734",
    "Q": 360.1165859344734,
    "zeta": 1.3434441817314007,
    "tau": 0.35046369958210455,
    "kappa": 2.34788516753741,
    "B": 2.3253607933840805,
    "corr": 0.9904065264925396,
    "kappa_joint": 2.4706821789539473,
    "drift_tau": 5.598555939528504,
    "mean": 4.210144101673754,
    "var": 5.796573570011822,
    "Z_W": 0.9971831838772149,
    "kappa_W": 2.3083815113624593,
    "norm_minus_1": -4.463022179635385e-17,
    "int_drho": 5.771492222172921e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 15.8
   },
   {
    "Q_key": "449.448824852982",
    "Q": 449.448824852982,
    "zeta": 1.3725778304705991,
    "tau": 0.3580637818618954,
    "kappa": 2.329914536739782,
    "B": 2.307491497391015,
    "corr": 0.9903760249592058,
    "kappa_joint": 2.452020387949141,
    "drift_tau": 5.60192717200862,
    "mean": 4.2527064541774084,
    "var": 5.893790550094234,
    "Z_W": 0.9970000208105759,
    "kappa_W": 2.2888535608992155,
    "norm_minus_1": -4.458703941248143e-17,
    "int_drho": 5.593024697481458e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 18.1
   },
   {
    "Q_key": "560.941245284612",
    "Q": 560.941245284612,
    "zeta": 1.4008866823775468,
    "tau": 0.36544869975066435,
    "kappa": 2.312799663786575,
    "B": 2.2904807579310194,
    "corr": 0.9903498317623349,
    "kappa_joint": 2.4342192256686763,
    "drift_tau": 5.605119498722138,
    "mean": 4.294088063869481,
    "var": 5.988477975805059,
    "Z_W": 0.9968136421270084,
    "kappa_W": 2.2701940991161136,
    "norm_minus_1": -4.4546360731149475e-17,
    "int_drho": 5.424450279356754e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 16.4
   },
   {
    "Q_key": "700.0910076122175",
    "Q": 700.0910076122175,
    "zeta": 1.4284161558820156,
    "tau": 0.3726303015344389,
    "kappa": 2.2964740215578274,
    "B": 2.2742612747013067,
    "corr": 0.9903274556350294,
    "kappa_joint": 2.417212746946746,
    "drift_tau": 5.608147020624433,
    "mean": 4.334352716107252,
    "var": 6.080762873548313,
    "Z_W": 0.9966242215839163,
    "kappa_W": 2.2523369301781764,
    "norm_minus_1": -4.450797976525083e-17,
    "int_drho": 5.26496234318151e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 18.7
   },
   {
    "Q_key": "873.7589240577374",
    "Q": 873.7589240577374,
    "zeta": 1.4552080181882585,
    "tau": 0.37961948300563264,
    "kappa": 2.2808780899106105,
    "B": 2.2587728903310573,
    "corr": 0.9903084694980697,
    "kappa_joint": 2.400941972064443,
    "drift_tau": 5.611022383393069,
    "mean": 4.373559161883771,
    "var": 6.170763030088399,
    "Z_W": 0.996431923593535,
    "kappa_W": 2.23522279635173,
    "norm_minus_1": -4.447171241126097e-17,
    "int_drho": 5.1138424736990575e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.8
   },
   {
    "Q_key": "1090.5077326652577",
    "Q": 1090.5077326652577,
    "zeta": 1.4813007664496498,
    "tau": 0.38642628689990866,
    "kappa": 2.265958437473399,
    "B": 2.2439616478802713,
    "corr": 0.990292500855552,
    "kappa_joint": 2.385353956068254,
    "drift_tau": 5.613756961277466,
    "mean": 4.411761634128889,
    "var": 6.258587857622908,
    "Z_W": 0.9962369037557116,
    "kappa_W": 2.2187984688603692,
    "norm_minus_1": -4.443739360645998e-17,
    "int_drho": 4.970448336364809e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.3
   },
   {
    "Q_key": "1361.0242851426822",
    "Q": 1361.0242851426822,
    "zeta": 1.506729960464352,
    "tau": 0.3930599896863527,
    "kappa": 2.2516669459489784,
    "B": 2.229778995500799,
    "corr": 0.990279223804587,
    "kappa_joint": 2.3704010076815756,
    "drift_tau": 5.616361013683821,
    "mean": 4.449010299472613,
    "var": 6.3443391612131705,
    "Z_W": 0.9960393093656928,
    "kappa_W": 2.20301598004811,
    "norm_minus_1": -4.4404874921353176e-17,
    "int_drho": 4.834203546822497e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.6
   },
   {
    "Q_key": "1698.6464646342472",
    "Q": 1698.6464646342472,
    "zeta": 1.531528514107687,
    "tau": 0.3995291775933097,
    "kappa": 2.2379601515581613,
    "B": 2.2161811119306485,
    "corr": 0.9902683523599162,
    "kappa_joint": 2.3560400298400377,
    "drift_tau": 5.618843819108146,
    "mean": 4.485351654915587,
    "var": 6.428111821305272,
    "Z_W": 0.9958392798960993,
    "kappa_W": 2.187831971651696,
    "norm_minus_1": -4.4374022510858606e-17,
    "int_drho": 4.704589158307202e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.8
   },
   {
    "Q_key": "2120.0208132303374",
    "Q": 2120.0208132303374,
    "zeta": 1.5557269514941832,
    "tau": 0.40584181343326514,
    "kappa": 2.224798683320028,
    "B": 2.203128331769279,
    "corr": 0.9902596348545072,
    "kappa_joint": 2.342231959816784,
    "drift_tau": 5.621213790158125,
    "mean": 4.520828877277393,
    "var": 6.5099944022145975,
    "Z_W": 0.9956369474529313,
    "kappa_W": 2.173207139021857,
    "norm_minus_1": -4.434471536291569e-17,
    "int_drho": 4.5811364680504894e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.1
   },
   {
    "Q_key": "2645.9232936958274",
    "Q": 2645.9232936958274,
    "zeta": 1.5793536328707365,
    "tau": 0.4120052955314965,
    "kappa": 2.2121467818134,
    "B": 2.1905846535933304,
    "corr": 0.9902528492244109,
    "kappa_joint": 2.3289412914365473,
    "drift_tau": 5.623478572713702,
    "mean": 4.555482132011985,
    "var": 6.5900696958839555,
    "Z_W": 0.9954324372059283,
    "kappa_W": 2.1591057550607733,
    "norm_minus_1": -4.431684379496192e-17,
    "int_drho": 4.463420905918505e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.5
   },
   {
    "Q_key": "3302.283653269742",
    "Q": 3302.283653269742,
    "zeta": 1.6024349544339902,
    "tau": 0.41802650985234524,
    "kappa": 2.1999718851658114,
    "B": 2.178517317198723,
    "corr": 0.9902477990233629,
    "kappa_joint": 2.316135665370897,
    "drift_tau": 5.625645131726031,
    "mean": 4.589348846931279,
    "var": 6.6684152089085185,
    "Z_W": 0.9952258677939362,
    "kappa_W": 2.1454952607264364,
    "norm_minus_1": -4.4290308158010415e-17,
    "int_drho": 4.3510568164239e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.3
   },
   {
    "Q_key": "4121.463896037726",
    "Q": 4121.463896037726,
    "zeta": 1.6249955256026052,
    "tau": 0.4239118762441578,
    "kappa": 2.1882442714684407,
    "B": 2.16689643880374,
    "corr": 0.9902443100420525,
    "kappa_joint": 2.30378551622299,
    "drift_tau": 5.6277198257134495,
    "mean": 4.6224639555159355,
    "var": 6.745103599708484,
    "Z_W": 0.995017351706161,
    "kappa_W": 2.1323459113914955,
    "norm_minus_1": -4.4265017715420127e-17,
    "int_drho": 4.243692982459684e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.1
   },
   {
    "Q_key": "5143.853899262529",
    "Q": 5143.853899262529,
    "zeta": 1.6470583267296666,
    "tau": 0.4296673895816521,
    "kappa": 2.1769367487664564,
    "B": 2.1556946950735525,
    "corr": 0.9902422274303833,
    "kappa_joint": 2.291863767238655,
    "drift_tau": 5.629708471657903,
    "mean": 4.654860113780296,
    "var": 6.820203071788534,
    "Z_W": 0.994806995640334,
    "kappa_W": 2.119630470282315,
    "norm_minus_1": -4.424088966932109e-17,
    "int_drho": 4.1410087682055674e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.8
   },
   {
    "Q_key": "6419.8628459163565",
    "Q": 6419.8628459163565,
    "zeta": 1.66864484978924,
    "tau": 0.4352986564667583,
    "kappa": 2.16602438533573,
    "B": 2.144887048446559,
    "corr": 0.9902414132397246,
    "kappa_joint": 2.280345565161359,
    "drift_tau": 5.6316164017176185,
    "mean": 4.68656789406763,
    "var": 6.893777728223524,
    "Z_W": 0.9945949008388947,
    "kappa_W": 2.1073239417745304,
    "norm_minus_1": -4.4217848312367056e-17,
    "int_drho": 4.042710781576191e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 15.2
   },
   {
    "Q_key": "8012.404661471076",
    "Q": 8012.404661471076,
    "zeta": 1.6897752241961763,
    "tau": 0.4408109280511764,
    "kappa": 2.155484274213711,
    "B": 2.134450507545533,
    "corr": 0.9902417443171323,
    "kappa_joint": 2.269208049085167,
    "drift_tau": 5.633448512937723,
    "mean": 4.717615958659425,
    "var": 6.965887891829127,
    "Z_W": 0.9943811634043448,
    "kappa_W": 2.0954033385690014,
    "norm_minus_1": -4.41958242862891e-17,
    "int_drho": 3.948529974747442e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.8
   },
   {
    "Q_key": "10000.0",
    "Q": 10000.0,
    "zeta": 1.7104683296054206,
    "tau": 0.44620912946228364,
    "kappa": 2.145295326969302,
    "B": 2.1243639175096964,
    "corr": 0.990243110495572,
    "kappa_joint": 2.2584301482297606,
    "drift_tau": 5.635209310949169,
    "mean": 4.748031215670499,
    "var": 7.036590394895301,
    "Z_W": 0.9941658745949327,
    "kappa_W": 2.083847477781284,
    "norm_minus_1": -4.4174753931807336e-17,
    "int_drho": 3.858219115786709e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.3
   },
   {
    "Q_key": "1e4",
    "Q": 10000.0,
    "zeta": 1.7104683296054206,
    "tau": 0.44620912946228364,
    "kappa": 2.145295326969302,
    "B": 2.1243639175096964,
    "corr": 0.990243110495572,
    "kappa_joint": 2.2584301482297606,
    "drift_tau": 5.635209310949169,
    "mean": 4.748031215670499,
    "var": 7.036590394895301,
    "Z_W": 0.9941658745949327,
    "kappa_W": 2.083847477781284,
    "norm_minus_1": -4.4174753931807336e-17,
    "int_drho": 3.858219115786709e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.8
   }
  ],
  "steep": [
   {
    "Q_key": "1.4142135623730951",
    "Q": 1.4142135623730951,
    "zeta": 1.8508415230778453e-17,
    "tau": 4.828282234116118e-18,
    "kappa": 3.091567758320413,
    "B": 2.997869367863114,
    "corr": 0.9696922733764685,
    "kappa_joint": 3.375353633269904,
    "drift_tau": 5.428891945200943,
    "mean": 2.8261937543651934,
    "var": 3.279419587335016,
    "Z_W": 0.999503398143186,
    "kappa_W": 3.086018322878786,
    "norm_minus_1": -4.811108074875897e-17,
    "int_drho": 1.8458616996478664e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 15.0
   },
   {
    "Q_key": "1.4177490962790278",
    "Q": 1.4177490962790278,
    "zeta": 0.0012757020580618568,
    "tau": 0.0003327918412335279,
    "kappa": 3.089958324025792,
    "B": 2.996426155962554,
    "corr": 0.9697302816882725,
    "kappa_joint": 3.372892747679756,
    "drift_tau": 5.429235790946958,
    "mean": 2.8280005025369546,
    "var": 3.28299520211858,
    "Z_W": 0.9995019317558177,
    "kappa_W": 3.084388382394074,
    "norm_minus_1": -4.8104940379691517e-17,
    "int_drho": 1.844352446168319e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.0
   },
   {
    "Q_key": "1.4212846301849604",
    "Q": 1.4212846301849604,
    "zeta": 0.0025466074940103337,
    "tau": 0.0006643323897418262,
    "kappa": 3.0883571325606765,
    "B": 2.994989996023946,
    "corr": 0.9697680247040223,
    "kappa_joint": 3.3704477548101974,
    "drift_tau": 5.429577952137342,
    "mean": 2.829800571080016,
    "var": 3.2865586975674588,
    "Z_W": 0.9995004665337384,
    "kappa_W": 3.082766712345618,
    "norm_minus_1": -4.809882811204287e-17,
    "int_drho": 1.8428372497508295e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.3
   },
   {
    "Q_key": "1.4283556979968262",
    "Q": 1.4283556979968262,
    "zeta": 0.005074155966550467,
    "tau": 0.0013236928608392523,
    "kappa": 3.0851791987566686,
    "B": 2.9921386052032384,
    "corr": 0.9698427262860693,
    "kappa_joint": 3.3656047866693504,
    "drift_tau": 5.430257274525548,
    "mean": 2.833380844200336,
    "var": 3.2936496216607,
    "Z_W": 0.9994975395924743,
    "kappa_W": 3.079547904188253,
    "norm_minus_1": -4.808668719299247e-17,
    "int_drho": 1.8397901435787605e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.4
   },
   {
    "Q_key": "1.4424978336205572",
    "Q": 1.4424978336205572,
    "zeta": 0.010073078812909373,
    "tau": 0.002627759690324184,
    "kappa": 3.078919217669536,
    "B": 2.9865179868625393,
    "corr": 0.969989069451151,
    "kappa_joint": 3.3561024263493064,
    "drift_tau": 5.431596286903399,
    "mean": 2.840463136322042,
    "var": 3.307689206540191,
    "Z_W": 0.9994916997679796,
    "kappa_W": 3.0732065055414677,
    "norm_minus_1": -4.8062735044433317e-17,
    "int_drho": 1.8336364702733524e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 15.0
   },
   {
    "Q_key": "1.4637110370561535",
    "Q": 1.4637110370561535,
    "zeta": 0.017434667109128266,
    "tau": 0.004548174028468244,
    "kappa": 3.069761080925591,
    "B": 2.9782860457907097,
    "corr": 0.9702012525654604,
    "kappa_joint": 3.3422894220021844,
    "drift_tau": 5.433557245183497,
    "mean": 2.8508959367124698,
    "var": 3.328401280827668,
    "Z_W": 0.9994829753571134,
    "kappa_W": 3.063927069490076,
    "norm_minus_1": -4.802761087976004e-17,
    "int_drho": 1.824286303625337e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.5
   },
   {
    "Q_key": "1.48492424049175",
    "Q": 1.48492424049175,
    "zeta": 0.02463768427710234,
    "tau": 0.006427221985331045,
    "kappa": 3.0608691729468074,
    "B": 2.970283104484581,
    "corr": 0.9704051158857548,
    "kappa_joint": 3.328977393119863,
    "drift_tau": 5.435463449421633,
    "mean": 2.86110764420901,
    "var": 3.3487094645312676,
    "Z_W": 0.9994742935881636,
    "kappa_W": 3.054914852524287,
    "norm_minus_1": -4.799342002867247e-17,
    "int_drho": 1.814833568062834e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.1
   },
   {
    "Q_key": "1.5202795795510773",
    "Q": 1.5202795795510773,
    "zeta": 0.03630640908792354,
    "tau": 0.00947123715337136,
    "kappa": 3.0466069537123937,
    "B": 2.957425869372049,
    "corr": 0.9707277355775499,
    "kappa_joint": 3.3078265424034945,
    "drift_tau": 5.438525394503089,
    "mean": 2.877657945841834,
    "var": 3.38169617775875,
    "Z_W": 0.9994599193431618,
    "kappa_W": 3.0404543094724827,
    "norm_minus_1": -4.7938416216780023e-17,
    "int_drho": 1.7989559676835657e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.0
   },
   {
    "Q_key": "1.5556349186104048",
    "Q": 1.5556349186104048,
    "zeta": 0.04757685625682072,
    "tau": 0.012411353806127144,
    "kappa": 3.032995806559443,
    "B": 2.945132000598382,
    "corr": 0.9710306866329856,
    "kappa_joint": 3.287867633977784,
    "drift_tau": 5.441452505371607,
    "mean": 2.893652155207176,
    "var": 3.413659161016941,
    "Z_W": 0.9994456649553562,
    "kappa_W": 3.0266475585125616,
    "norm_minus_1": -4.7885757400683885e-17,
    "int_drho": 1.7830487561219005e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.1
   },
   {
    "Q_key": "1.5980613254815974",
    "Q": 1.5980613254815974,
    "zeta": 0.06060870156421309,
    "tau": 0.015810965625446892,
    "kappa": 3.0174544339994154,
    "B": 2.931067150773116,
    "corr": 0.9713708077070117,
    "kappa_joint": 3.2653423160407082,
    "drift_tau": 5.444800330433034,
    "mean": 2.9121566832175456,
    "var": 3.4507411253168514,
    "Z_W": 0.9994287185131921,
    "kappa_W": 3.0108750132777633,
    "norm_minus_1": -4.782546157765125e-17,
    "int_drho": 1.7640755788066696e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.7
   },
   {
    "Q_key": "1.6546298679765212",
    "Q": 1.6546298679765212,
    "zeta": 0.07720850422718728,
    "tau": 0.020141348928831466,
    "kappa": 2.997956742796106,
    "B": 2.913381268959034,
    "corr": 0.971788961251592,
    "kappa_joint": 3.2374702614152424,
    "drift_tau": 5.449008368380922,
    "mean": 2.935743889517374,
    "var": 3.4981650977849563,
    "Z_W": 0.9994063930588296,
    "kappa_W": 2.9910750260663717,
    "norm_minus_1": -4.7749606549453445e-17,
    "int_drho": 1.7391943130608292e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.4
   },
   {
    "Q_key": "1.711198410471445",
    "Q": 1.711198410471445,
    "zeta": 0.09299258578451625,
    "tau": 0.024258935422047715,
    "kappa": 2.9797195667503718,
    "B": 2.896798943134396,
    "corr": 0.972171668588797,
    "kappa_joint": 3.211778828303664,
    "drift_tau": 5.452951824205523,
    "mean": 2.95818879072772,
    "var": 3.5434524955083857,
    "Z_W": 0.999384375153468,
    "kappa_W": 2.9725421952944284,
    "norm_minus_1": -4.767849064965635e-17,
    "int_drho": 1.7149824244986755e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 12.8
   },
   {
    "Q_key": "1.7650301278136447",
    "Q": 1.7650301278136447,
    "zeta": 0.10731850540337667,
    "tau": 0.02799613184435913,
    "kappa": 2.9634156625838983,
    "B": 2.881942735434321,
    "corr": 0.9725070876224841,
    "kappa_joint": 3.1891112621024296,
    "drift_tau": 5.456482879634092,
    "mean": 2.9785741550557923,
    "var": 3.584717199698604,
    "Z_W": 0.9993637062439674,
    "kappa_W": 2.9559629538630836,
    "norm_minus_1": -4.761481432959152e-17,
    "int_drho": 1.6926810004054064e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.0
   },
   {
    "Q_key": "1.9718355192106032",
    "Q": 1.9718355192106032,
    "zeta": 0.1569466358669998,
    "tau": 0.04094260066095647,
    "kappa": 2.9086847421882895,
    "B": 2.8318621721914803,
    "corr": 0.9735885540008666,
    "kappa_joint": 3.1149847511250695,
    "drift_tau": 5.468369663091135,
    "mean": 3.049293858302051,
    "var": 3.7288207449450708,
    "Z_W": 0.9992868217804559,
    "kappa_W": 2.900225953364145,
    "norm_minus_1": -4.740073139856131e-17,
    "int_drho": 1.6144086674526735e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.9
   },
   {
    "Q_key": "2",
    "Q": 2.0,
    "zeta": 0.16312499291945548,
    "tau": 0.042554345978988384,
    "kappa": 2.9020540170462086,
    "B": 2.825773776862918,
    "corr": 0.9737150860269199,
    "kappa_joint": 3.1062004009249815,
    "drift_tau": 5.469812725697595,
    "mean": 3.058108641504514,
    "var": 3.746883012360013,
    "Z_W": 0.9992766526444926,
    "kappa_W": 2.893464230293918,
    "norm_minus_1": -4.7374789828662795e-17,
    "int_drho": 1.604659198122371e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.8
   },
   {
    "Q_key": "2.2028719247057893",
    "Q": 2.2028719247057893,
    "zeta": 0.20422783018504823,
    "tau": 0.053276825265664754,
    "kappa": 2.8589206070461226,
    "B": 2.7860629783848396,
    "corr": 0.9745156866260233,
    "kappa_joint": 3.0500247076536096,
    "drift_tau": 5.4792117482982245,
    "mean": 3.1168092957413807,
    "var": 3.8677136227821167,
    "Z_W": 0.999205442566159,
    "kappa_W": 2.849426397106475,
    "norm_minus_1": -4.7206188159511903e-17,
    "int_drho": 1.5403699582126734e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.2
   },
   {
    "Q_key": "2.4609784484456787",
    "Q": 2.4609784484456787,
    "zeta": 0.2493740763403733,
    "tau": 0.06505410687140174,
    "kappa": 2.8134141903520415,
    "B": 2.7439792254080744,
    "corr": 0.9753200345750446,
    "kappa_joint": 2.9924614398903406,
    "drift_tau": 5.489143112309145,
    "mean": 3.1813983931033167,
    "var": 4.001727111263618,
    "Z_W": 0.99911972352855,
    "kappa_W": 2.8028596441873823,
    "norm_minus_1": -4.7028845017186433e-17,
    "int_drho": 1.4716434841705325e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.2
   },
   {
    "Q_key": "2.7493268472805017",
    "Q": 2.7493268472805017,
    "zeta": 0.2925698772956276,
    "tau": 0.07632257668581591,
    "kappa": 2.771590763222026,
    "B": 2.705142443901533,
    "corr": 0.9760252053794387,
    "kappa_joint": 2.9409583763490064,
    "drift_tau": 5.4982756014004925,
    "mean": 3.243304424008304,
    "var": 4.131166825195727,
    "Z_W": 0.9990298216794491,
    "kappa_W": 2.759954846634853,
    "norm_minus_1": -4.6866602499521506e-17,
    "int_drho": 1.4083811646696012e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 15.7
   },
   {
    "Q_key": "3.0714605070805807",
    "Q": 3.0714605070805807,
    "zeta": 0.3339768061841091,
    "tau": 0.0871243842219415,
    "kappa": 2.732978722253673,
    "B": 2.6691614194666444,
    "corr": 0.976649176860622,
    "kappa_joint": 2.8944879605650655,
    "drift_tau": 5.506703337749296,
    "mean": 3.302741538476766,
    "var": 4.256314230431111,
    "Z_W": 0.9989358941199672,
    "kappa_W": 2.7202438047795185,
    "norm_minus_1": -4.671763127062207e-17,
    "int_drho": 1.3503155310736039e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.2
   },
   {
    "Q_key": "3.4313379858372293",
    "Q": 3.4313379858372293,
    "zeta": 0.37373715524079054,
    "tau": 0.09749664919324971,
    "kappa": 2.697186866192696,
    "B": 2.6357068045834677,
    "corr": 0.9772058575622486,
    "kappa_joint": 2.8522477347240662,
    "drift_tau": 5.51450611078579,
    "mean": 3.359899231777874,
    "var": 4.377428378095717,
    "Z_W": 0.9988380965362268,
    "kappa_W": 2.6833383048937156,
    "norm_minus_1": -4.658035813458773e-17,
    "int_drho": 1.29701223755519e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.4
   },
   {
    "Q_key": "3.8333816586301293",
    "Q": 3.8333816586301293,
    "zeta": 0.41197688658077286,
    "tau": 0.10747223128194075,
    "kappa": 2.663887542097086,
    "B": 2.604499265727899,
    "corr": 0.9777061623545733,
    "kappa_joint": 2.8136021689432114,
    "drift_tau": 5.521752016536099,
    "mean": 3.4149459881942064,
    "var": 4.494747693648215,
    "Z_W": 0.9987365820794419,
    "kappa_W": 2.6489133190523706,
    "norm_minus_1": -4.64534366296384e-17,
    "int_drho": 1.247993469525486e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.9
   },
   {
    "Q_key": "4.282532062237646",
    "Q": 4.282532062237646,
    "zeta": 0.448808039228456,
    "tau": 0.11708035805959723,
    "kappa": 2.6328039379841823,
    "B": 2.5753002568233,
    "corr": 0.9781587681743934,
    "kappa_joint": 2.778041486476294,
    "drift_tau": 5.5284995329145294,
    "mean": 3.4680322758936337,
    "var": 4.608491726627332,
    "Z_W": 0.9986315005463674,
    "kappa_W": 2.616694344529486,
    "norm_minus_1": -4.633571466444817e-17,
    "int_drho": 1.2027956888108272e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.0
   },
   {
    "Q_key": "4.784308607206961",
    "Q": 4.784308607206961,
    "zeta": 0.4843307083738597,
    "tau": 0.12634714131491992,
    "kappa": 2.603700361019479,
    "B": 2.547904766112663,
    "corr": 0.9785706543878308,
    "kappa_joint": 2.745151991094025,
    "drift_tau": 5.534799167016104,
    "mean": 3.5192930267400535,
    "var": 4.718862809972053,
    "Z_W": 0.9985229977939922,
    "kappa_W": 2.5864477224414246,
    "norm_minus_1": -4.6226204258450874e-17,
    "int_drho": 1.1609941241427606e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.4
   },
   {
    "Q_key": "5.34487740344778",
    "Q": 5.34487740344778,
    "zeta": 0.5186346849610656,
    "tau": 0.1352960047724519,
    "kappa": 2.576374702078068,
    "B": 2.522135561788848,
    "corr": 0.9789474953913064,
    "kappa_joint": 2.714594343612748,
    "drift_tau": 5.540694774156217,
    "mean": 3.568849703759684,
    "var": 4.826047603834252,
    "Z_W": 0.9984112153364898,
    "kappa_W": 2.557973137217798,
    "norm_minus_1": -4.6124055106576046e-17,
    "int_drho": 1.1222106943620594e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.6
   },
   {
    "Q_key": "6.670753199909472",
    "Q": 6.670753199909472,
    "zeta": 0.5839021887346513,
    "tau": 0.15232231010469163,
    "kappa": 2.5263823866219064,
    "B": 2.4748792475068666,
    "corr": 0.9796138781730876,
    "kappa_joint": 2.6593962409463123,
    "drift_tau": 5.551422259889505,
    "mean": 3.663279482050589,
    "var": 5.031534987479887,
    "Z_W": 0.9981783541880935,
    "kappa_W": 2.50567147443431,
    "norm_minus_1": -4.5938997384941256e-17,
    "int_drho": 1.0524156670820116e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.1
   },
   {
    "Q_key": "8.325532074018732",
    "Q": 8.325532074018732,
    "zeta": 0.6451695895062414,
    "tau": 0.16830511030597603,
    "kappa": 2.4816856067715864,
    "B": 2.4325148318653533,
    "corr": 0.9801865414490599,
    "kappa_joint": 2.6106981808362755,
    "drift_tau": 5.560935616804026,
    "mean": 3.7520834774229535,
    "var": 5.22618452835606,
    "Z_W": 0.9979339549512423,
    "kappa_W": 2.458658557091385,
    "norm_minus_1": -4.577573312679709e-17,
    "int_drho": 9.912473381194868e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.0
   },
   {
    "Q_key": "10",
    "Q": 10.0,
    "zeta": 0.6931471805599453,
    "tau": 0.18082100362433356,
    "kappa": 2.4480910724956177,
    "B": 2.400607703351623,
    "corr": 0.9806039204678814,
    "kappa_joint": 2.574427620264378,
    "drift_tau": 5.568028224161067,
    "mean": 3.821728258411342,
    "var": 5.379729822057674,
    "Z_W": 0.9977238068873734,
    "kappa_W": 2.423149406404499,
    "norm_minus_1": -4.5654524053912077e-17,
    "int_drho": 9.460056535400165e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.4
   },
   {
    "Q_key": "10.390803292865836",
    "Q": 10.390803292865836,
    "zeta": 0.7028990157693553,
    "tau": 0.183364960635484,
    "kappa": 2.4414069129616007,
    "B": 2.394252891321693,
    "corr": 0.9806857179810691,
    "kappa_joint": 2.567240188337571,
    "drift_tau": 5.5694328399751525,
    "mean": 3.835894872100847,
    "var": 5.411054416894347,
    "Z_W": 0.9976789786006618,
    "kappa_W": 2.416065221056827,
    "norm_minus_1": -4.5630571836653635e-17,
    "int_drho": 9.370766996387663e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.5
   },
   {
    "Q_key": "12.968395546510097",
    "Q": 12.968395546510097,
    "zeta": 0.7574768666594048,
    "tau": 0.19760266086767084,
    "kappa": 2.404859292894119,
    "B": 2.359470248500002,
    "corr": 0.9811261122310847,
    "kappa_joint": 2.5280881844451994,
    "drift_tau": 5.577070809000022,
    "mean": 3.915245605300547,
    "var": 5.58705962292537,
    "Z_W": 0.9974143110660739,
    "kappa_W": 2.3772109482324675,
    "norm_minus_1": -4.5500630619151654e-17,
    "int_drho": 8.886689937853933e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.8
   },
   {
    "Q_key": "16.1853976358317",
    "Q": 16.1853976358317,
    "zeta": 0.809229504876015,
    "tau": 0.21110334909809086,
    "kappa": 2.3714962246347904,
    "B": 2.327667821589305,
    "corr": 0.9815186705379492,
    "kappa_joint": 2.49253234090822,
    "drift_tau": 5.583975473726225,
    "mean": 3.9905868696188187,
    "var": 5.75499563489168,
    "Z_W": 0.9971407668745176,
    "kappa_W": 2.3415543057289723,
    "norm_minus_1": -4.538362114225671e-17,
    "int_drho": 8.450757518516949e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 16.6
   },
   {
    "Q_key": "20.20042461617265",
    "Q": 20.20042461617265,
    "zeta": 0.8584350841100814,
    "tau": 0.22393958715915166,
    "kappa": 2.3408768477318627,
    "B": 2.2984407620858556,
    "corr": 0.9818717137182486,
    "kappa_joint": 2.4600215560215526,
    "drift_tau": 5.590249147711036,
    "mean": 4.0623046700156245,
    "var": 5.915557742202923,
    "Z_W": 0.9968590937048137,
    "kappa_W": 2.3086584124695078,
    "norm_minus_1": -4.52777009597411e-17,
    "int_drho": 8.055569999055994e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 15.1
   },
   {
    "Q_key": "25.21143835047372",
    "Q": 25.21143835047372,
    "zeta": 0.9053326001116014,
    "tau": 0.23617372176824386,
    "kappa": 2.312641125776857,
    "B": 2.2714568816079925,
    "corr": 0.9821916839107364,
    "kappa_joint": 2.4301199153798176,
    "drift_tau": 5.595975825814248,
    "mean": 4.130731807084712,
    "var": 6.069356743492242,
    "Z_W": 0.9965699773051189,
    "kappa_W": 2.2781663299075867,
    "norm_minus_1": -4.5181367801033224e-17,
    "int_drho": 7.695262826067676e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.1
   },
   {
    "Q_key": "31.465508066145123",
    "Q": 31.465508066145123,
    "zeta": 0.9501289125169714,
    "tau": 0.24785971630877515,
    "kappa": 2.2864917817293313,
    "B": 2.2464407920701395,
    "corr": 0.9824836502893965,
    "kappa_joint": 2.4024769643237462,
    "drift_tau": 5.60122512447306,
    "mean": 4.196157227430862,
    "var": 6.216931798019803,
    "Z_W": 0.9962740464441177,
    "kappa_W": 2.249783174986855,
    "norm_minus_1": -4.509338299964038e-17,
    "int_drho": 7.365118167538086e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.8
   },
   {
    "Q_key": "39.2709921622556",
    "Q": 39.2709921622556,
    "zeta": 0.993004260030548,
    "tau": 0.25904458957318643,
    "kappa": 2.2621809276457077,
    "B": 2.2231620610583565,
    "corr": 0.9827516596437939,
    "kappa_joint": 2.376806909055874,
    "drift_tau": 5.606055244335705,
    "mean": 4.258833406151978,
    "var": 6.35876099216138,
    "Z_W": 0.9959718777041597,
    "kappa_W": 2.2232628892298862,
    "norm_minus_1": -4.5012715041786043e-17,
    "int_drho": 7.061288043099407e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.1
   },
   {
    "Q_key": "49.01274189394899",
    "Q": 49.01274189394899,
    "zeta": 1.0341166409804081,
    "tau": 0.2697695585166282,
    "kappa": 2.23950001321164,
    "B": 2.2014262389193786,
    "corr": 0.982998984564568,
    "kappa_joint": 2.352873741375874,
    "drift_tau": 5.610515227496825,
    "mean": 4.318982238382486,
    "var": 6.495270073326802,
    "Z_W": 0.9956640000109431,
    "kappa_W": 2.1983982973689584,
    "norm_minus_1": -4.4938497264957145e-17,
    "int_drho": 6.780594478733807e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.6
   },
   {
    "Q_key": "61.17107655537484",
    "Q": 61.17107655537484,
    "zeta": 1.0736053283222116,
    "tau": 0.28007095521449,
    "kappa": 2.218272162422469,
    "B": 2.181067972689651,
    "corr": 0.9832283024765595,
    "kappa_joint": 2.3304803871050033,
    "drift_tau": 5.614646698143673,
    "mean": 4.376799787221397,
    "var": 6.626839708177754,
    "Z_W": 0.9953508988481325,
    "kappa_W": 2.1750135315629717,
    "norm_minus_1": -4.486999568470217e-17,
    "int_drho": 6.520383176368754e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.8
   },
   {
    "Q_key": "76.34546573705349",
    "Q": 76.34546573705349,
    "zeta": 1.1115937165417278,
    "tau": 0.28998096953262464,
    "kappa": 2.1983462563029605,
    "B": 2.1619456586702346,
    "corr": 0.9834418269968344,
    "kappa_joint": 2.3094606469502885,
    "drift_tau": 5.618485219719783,
    "mean": 4.432460144496843,
    "var": 6.753811546907716,
    "Z_W": 0.9950330201384303,
    "kappa_W": 2.152958184119207,
    "norm_minus_1": -4.4806584191929296e-17,
    "int_drho": 6.2784147747143756e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 15.9
   },
   {
    "Q_key": "95.28408631702384",
    "Q": 95.28408631702384,
    "zeta": 1.1481916472760123,
    "tau": 0.2995282558111337,
    "kappa": 2.1795923107388915,
    "B": 2.143937244618846,
    "corr": 0.9836414058058598,
    "kappa_joint": 2.2896731136277197,
    "drift_tau": 5.622061363857815,
    "mean": 4.486118596140198,
    "var": 6.87649331664514,
    "Z_W": 0.994710773792604,
    "kappa_W": 2.1321027415995237,
    "norm_minus_1": -4.4747725196510665e-17,
    "int_drho": 6.0527828625030184e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.9
   },
   {
    "Q_key": "100",
    "Q": 100.0,
    "zeta": 1.155995213272232,
    "tau": 0.3015639686797127,
    "kappa": 2.1756482153549834,
    "B": 2.140148641946248,
    "corr": 0.9836832199442027,
    "kappa_joint": 2.285510792604779,
    "drift_tau": 5.622808791903133,
    "mean": 4.497564260470068,
    "var": 6.902696119442284,
    "Z_W": 0.9946399820689517,
    "kappa_W": 2.1277042615875237,
    "norm_minus_1": -4.473545154955037e-17,
    "int_drho": 6.005598980473131e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.9
   },
   {
    "Q_key": "118.9207115002721",
    "Q": 118.9207115002721,
    "zeta": 1.183497324157245,
    "tau": 0.3087384323888465,
    "kappa": 2.1618978276375267,
    "B": 2.126936901424369,
    "corr": 0.9838285945958131,
    "kappa_joint": 2.270996512838601,
    "drift_tau": 5.625401560185633,
    "mean": 4.537914237258771,
    "var": 6.9951631212443,
    "Z_W": 0.9943845369395948,
    "kappa_W": 2.112334981435431,
    "norm_minus_1": -4.469295435228876e-17,
    "int_drho": 5.841851296052457e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.0
   },
   {
    "Q_key": "148.42075072932994",
    "Q": 148.42075072932994,
    "zeta": 1.2175989009838808,
    "tau": 0.31763449590883847,
    "kappa": 2.145164886415719,
    "B": 2.110852359816042,
    "corr": 0.984004713662357,
    "kappa_joint": 2.253326086999952,
    "drift_tau": 5.628528777777156,
    "mean": 4.587972147863874,
    "var": 7.110073088965735,
    "Z_W": 0.9940546568571452,
    "kappa_W": 2.093557100288802,
    "norm_minus_1": -4.464186838026301e-17,
    "int_drho": 5.644205642363493e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 15.2
   },
   {
    "Q_key": "185.2387104748149",
    "Q": 185.2387104748149,
    "zeta": 1.2505758078949225,
    "tau": 0.3262371672769363,
    "kappa": 2.1293078048318548,
    "B": 2.095602761037162,
    "corr": 0.9841708917244332,
    "kappa_joint": 2.236570754139938,
    "drift_tau": 5.6314630759880755,
    "mean": 4.636405214957345,
    "var": 7.221452481548105,
    "Z_W": 0.9937214536253537,
    "kappa_W": 2.075683404910022,
    "norm_minus_1": -4.4594115271475645e-17,
    "int_drho": 5.458615100246399e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 16.3
   },
   {
    "Q_key": "231.18990902389706",
    "Q": 231.18990902389706,
    "zeta": 1.282499865760225,
    "tau": 0.3345651823722326,
    "kappa": 2.1142512421384634,
    "B": 2.0811169085674868,
    "corr": 0.9843281002226288,
    "kappa_joint": 2.220650850993971,
    "drift_tau": 5.634222053034776,
    "mean": 4.68331566778814,
    "var": 7.329510356170465,
    "Z_W": 0.9933852225264757,
    "kappa_W": 2.0586384398255815,
    "norm_minus_1": -4.454938633758263e-17,
    "int_drho": 5.284002296343317e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.5
   },
   {
    "Q_key": "288.5399811814427",
    "Q": 288.5399811814427,
    "zeta": 1.3134362281189498,
    "tau": 0.3426355377701608,
    "kappa": 2.099928649115747,
    "B": 2.067331835593531,
    "corr": 0.9844771804337532,
    "kappa_joint": 2.2054963219617387,
    "drift_tau": 5.636821213840349,
    "mean": 4.728796378813132,
    "var": 7.434437854440203,
    "Z_W": 0.993046236213938,
    "kappa_W": 2.0423554574804146,
    "norm_minus_1": -4.4507409710331495e-17,
    "int_drho": 5.11941907372813e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.5
   },
   {
    "Q_key": "360.1165859344734",
    "Q": 360.1165859344734,
    "zeta": 1.3434441817314007,
    "tau": 0.35046369958210455,
    "kappa": 2.086280992521172,
    "B": 2.054191623146086,
    "corr": 0.9846188651048835,
    "kappa_joint": 2.191045252310085,
    "drift_tau": 5.639274273637874,
    "mean": 4.772931972002559,
    "var": 7.53641017877549,
    "Z_W": 0.992704746672468,
    "kappa_W": 2.0267751592121384,
    "norm_minus_1": -4.446794498765017e-17,
    "int_drho": 4.964026894478928e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.6
   },
   {
    "Q_key": "449.448824852982",
    "Q": 449.448824852982,
    "zeta": 1.3725778304705991,
    "tau": 0.3580637818618954,
    "kappa": 2.0732556983963693,
    "B": 2.0416464187905614,
    "corr": 0.9847537958630682,
    "kappa_joint": 2.1772426700191687,
    "drift_tau": 5.641593410075537,
    "mean": 4.815799771744345,
    "var": 7.635588305584312,
    "Z_W": 0.9923609869897839,
    "kappa_W": 2.0118446521679245,
    "norm_minus_1": -4.4430778794793873e-17,
    "int_drho": 4.817080834046927e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.7
   },
   {
    "Q_key": "560.941245284612",
    "Q": 560.941245284612,
    "zeta": 1.4008866823775468,
    "tau": 0.36544869975066435,
    "kappa": 2.0608057712468257,
    "B": 2.0296516169456353,
    "corr": 0.9848825373376446,
    "kappa_joint": 2.164039559350828,
    "drift_tau": 5.6437894737543,
    "mean": 4.857470619091669,
    "var": 7.732120475862999,
    "Z_W": 0.9920151729586594,
    "kappa_W": 1.997516579714532,
    "norm_minus_1": -4.4395721081469036e-17,
    "int_drho": 4.677916400581834e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.9
   },
   {
    "Q_key": "700.0910076122175",
    "Q": 700.0910076122175,
    "zeta": 1.4284161558820156,
    "tau": 0.3726303015344389,
    "kappa": 2.0488890555556796,
    "B": 2.01816717035146,
    "corr": 0.9850055887013914,
    "kappa_joint": 2.1513920428084075,
    "drift_tau": 5.6458721649958115,
    "mean": 4.898009577005151,
    "var": 7.826143496774865,
    "Z_W": 0.9916675045265162,
    "kappa_W": 1.9837483922325898,
    "norm_minus_1": -4.4362602015194155e-17,
    "int_drho": 4.545938597493386e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.3
   },
   {
    "Q_key": "873.7589240577374",
    "Q": 873.7589240577374,
    "zeta": 1.4552080181882585,
    "tau": 0.37961948300563264,
    "kappa": 2.0374676132551452,
    "B": 2.0071570086399486,
    "corr": 0.9851233931680655,
    "kappa_joint": 2.1392606981633326,
    "drift_tau": 5.647850183007792,
    "mean": 4.9374765422271505,
    "var": 7.917783882061166,
    "Z_W": 0.9913181671080639,
    "kappa_W": 1.9705017322654181,
    "norm_minus_1": -4.433126936094803e-17,
    "int_drho": 4.420612783298722e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 15.4
   },
   {
    "Q_key": "1090.5077326652577",
    "Q": 1090.5077326652577,
    "zeta": 1.4813007664496498,
    "tau": 0.38642628689990866,
    "kappa": 2.0265071962571986,
    "B": 1.996588544897911,
    "corr": 0.9852363458592474,
    "kappa_joint": 2.1276099846736667,
    "drift_tau": 5.649731352357797,
    "mean": 4.975926778240319,
    "var": 8.007158854500528,
    "Z_W": 0.9909673327749667,
    "kappa_W": 1.9577419134050582,
    "norm_minus_1": -4.430158625992616e-17,
    "int_drho": 4.301456983486678e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.9
   },
   {
    "Q_key": "1361.0242851426822",
    "Q": 1361.0242851426822,
    "zeta": 1.506729960464352,
    "tau": 0.3930599896863527,
    "kappa": 2.0159767973696336,
    "B": 1.9864322549354285,
    "corr": 0.985344800360424,
    "kappa_joint": 2.1164077582250678,
    "drift_tau": 5.651522730691028,
    "mean": 5.013411381218175,
    "var": 8.09437722985059,
    "Z_W": 0.9906151613350904,
    "kappa_W": 1.9454374764702813,
    "norm_minus_1": -4.4273429337781174e-17,
    "int_drho": 4.188035384581171e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.8
   },
   {
    "Q_key": "1698.6464646342472",
    "Q": 1698.6464646342472,
    "zeta": 1.531528514107687,
    "tau": 0.3995291775933097,
    "kappa": 2.005848266206403,
    "B": 1.9766613169512686,
    "corr": 0.9854490742161993,
    "kappa_joint": 2.1056248593832523,
    "drift_tau": 5.653230700865479,
    "mean": 5.0499776888304675,
    "var": 8.17954019860581,
    "Z_W": 0.990261801312565,
    "kappa_W": 1.933559809772282,
    "norm_minus_1": -4.424668708636784e-17,
    "int_drho": 4.079952797697031e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 15.5
   },
   {
    "Q_key": "2120.0208132303374",
    "Q": 2120.0208132303374,
    "zeta": 1.5557269514941832,
    "tau": 0.40584181343326514,
    "kappa": 1.9960959792708108,
    "B": 1.9672513016262478,
    "corr": 0.9855494535612961,
    "kappa_joint": 2.0952347616125118,
    "drift_tau": 5.654861050077714,
    "mean": 5.085669640112909,
    "var": 8.262742019353825,
    "Z_W": 0.9899073908387158,
    "kappa_W": 1.9220828227997302,
    "norm_minus_1": -4.4221258473699146e-17,
    "int_drho": 3.976849922522368e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.6
   },
   {
    "Q_key": "2645.9232936958274",
    "Q": 2645.9232936958274,
    "zeta": 1.5793536328707365,
    "tau": 0.4120052955314965,
    "kappa": 1.986696555415288,
    "B": 1.9581799045239898,
    "corr": 0.9856461970432434,
    "kappa_joint": 2.085213269440292,
    "drift_tau": 5.656419038077355,
    "mean": 5.120528093266966,
    "var": 8.344070635403815,
    "Z_W": 0.9895520584628391,
    "kappa_W": 1.9109826646528612,
    "norm_minus_1": -4.4197051745248377e-17,
    "int_drho": 3.878399276309227e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 15.3
   },
   {
    "Q_key": "3302.283653269742",
    "Q": 3302.283653269742,
    "zeta": 1.6024349544339902,
    "tau": 0.41802650985234524,
    "kappa": 1.9776286094879314,
    "B": 1.9494267141485577,
    "corr": 0.9857395391611592,
    "kappa_joint": 2.07553825831685,
    "drift_tau": 5.657909456189864,
    "mean": 5.154591107157176,
    "var": 8.423608224609966,
    "Z_W": 0.9891959238908413,
    "kappa_W": 1.900237480140686,
    "norm_minus_1": -4.417398338642411e-17,
    "int_drho": 3.784301678618065e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 15.1
   },
   {
    "Q_key": "4121.463896037726",
    "Q": 4121.463896037726,
    "zeta": 1.6249955256026052,
    "tau": 0.4239118762441578,
    "kappa": 1.9688725382580814,
    "B": 1.9409730101844418,
    "corr": 0.9858296931205495,
    "kappa_joint": 2.0661894494658553,
    "drift_tau": 5.659336678563759,
    "mean": 5.187894191371564,
    "var": 8.501431690854666,
    "Z_W": 0.9888390986588985,
    "kappa_W": 1.8898271977196044,
    "norm_minus_1": -4.4151977221392677e-17,
    "int_drho": 3.694283203069495e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.6
   },
   {
    "Q_key": "5143.853899262529",
    "Q": 5143.853899262529,
    "zeta": 1.6470583267296666,
    "tau": 0.4296673895816521,
    "kappa": 1.960410333742422,
    "B": 1.9328015873904612,
    "corr": 0.9859168532848653,
    "kappa_joint": 2.0571482142457085,
    "drift_tau": 5.660704706814138,
    "mean": 5.220470528966462,
    "var": 8.577613104436361,
    "Z_W": 0.9884816867485291,
    "kappa_W": 1.879733344466259,
    "norm_minus_1": -4.413096362772036e-17,
    "int_drho": 3.608092523553621e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 13.7
   },
   {
    "Q_key": "6419.8628459163565",
    "Q": 6419.8628459163565,
    "zeta": 1.66864484978924,
    "tau": 0.4352986564667583,
    "kappa": 1.9522254198838433,
    "B": 1.9248966013843423,
    "corr": 0.9860011972894364,
    "kappa_joint": 2.0483974035163275,
    "drift_tau": 5.662017209036425,
    "mean": 5.252351175400147,
    "var": 8.652220097583037,
    "Z_W": 0.9881237851487892,
    "kappa_W": 1.8699388840962554,
    "norm_minus_1": -4.411087884978159e-17,
    "int_drho": 3.5254985952309674e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.0
   },
   {
    "Q_key": "8012.404661471076",
    "Q": 8012.404661471076,
    "zeta": 1.6897752241961763,
    "tau": 0.4408109280511764,
    "kappa": 1.9443025092094215,
    "B": 1.9172434331768313,
    "corr": 0.9860828878713979,
    "kappa_joint": 2.039921198287714,
    "drift_tau": 5.663277554003276,
    "mean": 5.283565236646113,
    "var": 8.72531622044968,
    "Z_W": 0.9877654843706961,
    "kappa_W": 1.8604280747046167,
    "norm_minus_1": -4.40916643967022e-17,
    "int_drho": 3.4462886209767777e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 15.4
   },
   {
    "Q_key": "10000.0",
    "Q": 10000.0,
    "zeta": 1.7104683296054206,
    "tau": 0.44620912946228364,
    "kappa": 1.9366274766435798,
    "B": 1.9098285698223991,
    "corr": 0.9861620744596548,
    "kappa_joint": 2.0317049785569954,
    "drift_tau": 5.664488841225915,
    "mean": 5.314140029047485,
    "var": 8.796961262228988,
    "Z_W": 0.9874068689184444,
    "kappa_W": 1.8511863434454425,
    "norm_minus_1": -4.4073266512912053e-17,
    "int_drho": 3.370266262236156e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.8
   },
   {
    "Q_key": "1e4",
    "Q": 10000.0,
    "zeta": 1.7104683296054206,
    "tau": 0.44620912946228364,
    "kappa": 1.9366274766435798,
    "B": 1.9098285698223991,
    "corr": 0.9861620744596548,
    "kappa_joint": 2.0317049785569954,
    "drift_tau": 5.664488841225915,
    "mean": 5.314140029047485,
    "var": 8.796961262228988,
    "Z_W": 0.9874068689184444,
    "kappa_W": 1.8511863434454425,
    "norm_minus_1": -4.4073266512912053e-17,
    "int_drho": 3.370266262236156e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 50,
    "talbot_terms": 48,
    "seconds": 14.7
   }
  ],
  "valence": [
   {
    "Q_key": "1.4142135623730951",
    "Q": 1.4142135623730951,
    "zeta": 1.8508415230778453e-17,
    "tau": 4.828282234116118e-18,
    "kappa": 6.874448214516376,
    "B": 5.655571779187918,
    "corr": 0.8226946516587866,
    "kappa_joint": 7.8746941275780475,
    "drift_tau": 4.748091578443497,
    "mean": 1.5822295776238204,
    "var": 0.7048312257282399,
    "Z_W": 0.9999999729840394,
    "kappa_W": 6.841465748935942,
    "norm_minus_1": -5.567687355871404e-17,
    "int_drho": 4.920192381129057e-17,
    "neg_nodes": 356,
    "neg_largest_over_peak": 1.737641149743674e-58,
    "neg_smallest_xi": 80.1799980140261,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 49.0
   },
   {
    "Q_key": "1.4177490962790278",
    "Q": 1.4177490962790278,
    "zeta": 0.0012757020580618568,
    "tau": 0.0003327918412335279,
    "kappa": 6.7139086545965565,
    "B": 5.6456781491424035,
    "corr": 0.8408929045046201,
    "kappa_joint": 7.661865237772188,
    "drift_tau": 4.749215366979253,
    "mean": 1.5838098907921085,
    "var": 0.707638570566276,
    "Z_W": 0.9999999610467043,
    "kappa_W": 6.707589456572265,
    "norm_minus_1": -5.566050629657171e-17,
    "int_drho": 4.91613800219864e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 50.1
   },
   {
    "Q_key": "1.4212846301849604",
    "Q": 1.4212846301849604,
    "zeta": 0.0025466074940103337,
    "tau": 0.0006643323897418262,
    "kappa": 6.62122221959878,
    "B": 5.635871415001513,
    "corr": 0.8511829429798271,
    "kappa_joint": 7.530036761242504,
    "drift_tau": 4.750333649894168,
    "mean": 1.5853846336732091,
    "var": 0.7104378262237576,
    "Z_W": 0.9999999489158871,
    "kappa_W": 6.617479114842638,
    "norm_minus_1": -5.564421404885305e-17,
    "int_drho": 4.9120645536825465e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 48.0
   },
   {
    "Q_key": "1.4283556979968262",
    "Q": 1.4283556979968262,
    "zeta": 0.005074155966550467,
    "tau": 0.0013236928608392523,
    "kappa": 6.486157596794572,
    "B": 5.616513784719396,
    "corr": 0.8659231140937819,
    "kappa_joint": 7.3335813083350745,
    "drift_tau": 4.752553874284888,
    "mean": 1.588517548147638,
    "var": 0.7160122277996592,
    "Z_W": 0.9999999240754903,
    "kappa_W": 6.483980361539299,
    "norm_minus_1": -5.561185280133076e-17,
    "int_drho": 4.9038637083570555e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 50.4
   },
   {
    "Q_key": "1.4424978336205572",
    "Q": 1.4424978336205572,
    "zeta": 0.010073078812909373,
    "tau": 0.002627759690324184,
    "kappa": 6.297239570888043,
    "B": 5.578789204310559,
    "corr": 0.8859102693347005,
    "kappa_joint": 7.054974937757482,
    "drift_tau": 4.756930158641767,
    "mean": 1.5947180516302715,
    "var": 0.7270656828894805,
    "Z_W": 0.999999872091696,
    "kappa_W": 6.2959331499676345,
    "norm_minus_1": -5.554801081995207e-17,
    "int_drho": 4.8872678565506824e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 47.8
   },
   {
    "Q_key": "1.4637110370561535",
    "Q": 1.4637110370561535,
    "zeta": 0.017434667109128266,
    "tau": 0.004548174028468244,
    "kappa": 6.098605522040734,
    "B": 5.524547321116469,
    "corr": 0.905870579946582,
    "kappa_joint": 6.761601554296044,
    "drift_tau": 4.763339144240135,
    "mean": 1.6038594892508786,
    "var": 0.7434120766895623,
    "Z_W": 0.9999997884118049,
    "kappa_W": 6.097685223018034,
    "norm_minus_1": -5.5454396335230076e-17,
    "int_drho": 4.861973685484917e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 45.8
   },
   {
    "Q_key": "1.48492424049175",
    "Q": 1.48492424049175,
    "zeta": 0.02463768427710234,
    "tau": 0.006427221985331045,
    "kappa": 5.948775807678496,
    "B": 5.47292551051216,
    "corr": 0.9200087022018677,
    "kappa_joint": 6.54204557199327,
    "drift_tau": 4.769569177603799,
    "mean": 1.6128158915174269,
    "var": 0.7594850507906317,
    "Z_W": 0.9999996979754558,
    "kappa_W": 5.948004918520344,
    "norm_minus_1": -5.536327721009132e-17,
    "int_drho": 4.836319634214558e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 45.8
   },
   {
    "Q_key": "1.5202795795510773",
    "Q": 1.5202795795510773,
    "zeta": 0.03630640908792354,
    "tau": 0.00947123715337136,
    "kappa": 5.7561685273096534,
    "B": 5.392184333858665,
    "corr": 0.9367662375199586,
    "kappa_joint": 6.263909111664096,
    "drift_tau": 4.779576510309047,
    "mean": 1.6273497902917309,
    "var": 0.7856866530139834,
    "Z_W": 0.9999995325167503,
    "kappa_W": 5.755501042251734,
    "norm_minus_1": -5.521671214580397e-17,
    "int_drho": 4.793072833133272e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 47.6
   },
   {
    "Q_key": "1.5556349186104048",
    "Q": 1.5556349186104048,
    "zeta": 0.04757685625682072,
    "tau": 0.012411353806127144,
    "kappa": 5.605561730865706,
    "B": 5.3173843771231875,
    "corr": 0.9485908161253959,
    "kappa_joint": 6.0507249448161,
    "drift_tau": 4.789143165342739,
    "mean": 1.6414163900607317,
    "var": 0.8111842865485265,
    "Z_W": 0.9999993490790595,
    "kappa_W": 5.604932467008989,
    "norm_minus_1": -5.5076425750491046e-17,
    "int_drho": 4.74958229212155e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 50.8
   },
   {
    "Q_key": "1.5980613254815974",
    "Q": 1.5980613254815974,
    "zeta": 0.06060870156421309,
    "tau": 0.015810965625446892,
    "kappa": 5.458797608130437,
    "B": 5.234527100757147,
    "corr": 0.958915768000034,
    "kappa_joint": 5.847348939311391,
    "drift_tau": 4.80008483749472,
    "mean": 1.6577162527867473,
    "var": 0.840897228749744,
    "Z_W": 0.9999991059527823,
    "kappa_W": 5.45818047195483,
    "norm_minus_1": -5.491583823617329e-17,
    "int_drho": 4.6975346149557805e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 48.8
   },
   {
    "Q_key": "1.6546298679765212",
    "Q": 1.6546298679765212,
    "zeta": 0.07720850422718728,
    "tau": 0.020141348928831466,
    "kappa": 5.300402161276711,
    "B": 5.134199658932468,
    "corr": 0.9686434166149744,
    "kappa_joint": 5.633286251223246,
    "drift_tau": 4.813837937129281,
    "mean": 1.6785323121452833,
    "var": 0.8790982659040723,
    "Z_W": 0.9999987442621531,
    "kappa_W": 5.299775525297795,
    "norm_minus_1": -5.4713892109976785e-17,
    "int_drho": 4.6290447602830825e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 47.1
   },
   {
    "Q_key": "1.711198410471445",
    "Q": 1.711198410471445,
    "zeta": 0.09299258578451625,
    "tau": 0.024258935422047715,
    "kappa": 5.170548458401866,
    "B": 5.043781523159352,
    "corr": 0.9754828842119206,
    "kappa_joint": 5.462329082475972,
    "drift_tau": 4.826726304946269,
    "mean": 1.6983803034223555,
    "var": 0.91578349858366,
    "Z_W": 0.9999983417067184,
    "kappa_W": 5.169898133604873,
    "norm_minus_1": -5.4524658713690984e-17,
    "int_drho": 4.5621892078683196e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 46.2
   },
   {
    "Q_key": "1.7650301278136447",
    "Q": 1.7650301278136447,
    "zeta": 0.10731850540337667,
    "tau": 0.02799613184435913,
    "kappa": 5.065592452190422,
    "B": 4.9655777020700445,
    "corr": 0.9802560606554264,
    "kappa_joint": 5.3272681352899935,
    "drift_tau": 4.83826682756647,
    "mean": 1.7164403385657605,
    "var": 0.9493799753249058,
    "Z_W": 0.9999979226822905,
    "kappa_W": 5.064912588070973,
    "norm_minus_1": -5.435531164747451e-17,
    "int_drho": 4.500459699618979e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 46.4
   },
   {
    "Q_key": "1.9718355192106032",
    "Q": 1.9718355192106032,
    "zeta": 0.1569466358669998,
    "tau": 0.04094260066095647,
    "kappa": 4.7659021063122005,
    "B": 4.719481633679304,
    "corr": 0.9902598770185785,
    "kappa_joint": 4.957312928501571,
    "drift_tau": 4.87711631496266,
    "mean": 1.7793321600232344,
    "var": 1.0679173094055814,
    "Z_W": 0.9999960201143229,
    "kappa_W": 4.765081310848496,
    "norm_minus_1": -5.3786707451623933e-17,
    "int_drho": 4.282970947842044e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 48.0
   },
   {
    "Q_key": "2",
    "Q": 2.0,
    "zeta": 0.16312499291945548,
    "tau": 0.042554345978988384,
    "kappa": 4.733710607974927,
    "B": 4.69124557614439,
    "corr": 0.9910292294254333,
    "kappa_joint": 4.91895154009765,
    "drift_tau": 4.881832665920358,
    "mean": 1.7871966337043703,
    "var": 1.082902714550126,
    "Z_W": 0.9999957285748735,
    "kappa_W": 4.73286895843862,
    "norm_minus_1": -5.371789576650423e-17,
    "int_drho": 4.255812195736524e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 47.1
   },
   {
    "Q_key": "2.2028719247057893",
    "Q": 2.2028719247057893,
    "zeta": 0.20422783018504823,
    "tau": 0.053276825265664754,
    "kappa": 4.539917491369596,
    "B": 4.515025669051566,
    "corr": 0.9945171201094845,
    "kappa_joint": 4.69347613562178,
    "drift_tau": 4.91255142271266,
    "mean": 1.8397076876920422,
    "var": 1.1838420755936463,
    "Z_W": 0.9999934331071024,
    "kappa_W": 4.538921199708981,
    "norm_minus_1": -5.3271208810843053e-17,
    "int_drho": 4.0764767176750236e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 48.6
   },
   {
    "Q_key": "2.4609784484456787",
    "Q": 2.4609784484456787,
    "zeta": 0.2493740763403733,
    "tau": 0.06505410687140174,
    "kappa": 4.358528461371249,
    "B": 4.341854687836543,
    "corr": 0.9961744488575714,
    "kappa_joint": 4.490494770202707,
    "drift_tau": 4.945010027041034,
    "mean": 1.8977566185102013,
    "var": 1.2971308372334536,
    "Z_W": 0.9999900988927383,
    "kappa_W": 4.357331900002983,
    "norm_minus_1": -5.280248032621398e-17,
    "int_drho": 3.884489778390706e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 50.7
   },
   {
    "Q_key": "2.7493268472805017",
    "Q": 2.7493268472805017,
    "zeta": 0.2925698772956276,
    "tau": 0.07632257668581591,
    "kappa": 4.207376153816964,
    "B": 4.192865902621391,
    "corr": 0.996551235101143,
    "kappa_joint": 4.326770943737535,
    "drift_tau": 4.974857674315193,
    "mean": 1.953648571233082,
    "var": 1.407794860130716,
    "Z_W": 0.999985963436166,
    "kappa_W": 4.205958328257935,
    "norm_minus_1": -5.237478594459439e-17,
    "int_drho": 3.7077508050146174e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 46.3
   },
   {
    "Q_key": "3.0714605070805807",
    "Q": 3.0714605070805807,
    "zeta": 0.3339768061841091,
    "tau": 0.0871243842219415,
    "kappa": 4.0781998042189205,
    "B": 4.063008095085292,
    "corr": 0.996274898273029,
    "kappa_joint": 4.190338008244287,
    "drift_tau": 5.0024019833576245,
    "mean": 2.007535712984039,
    "var": 1.515869449967067,
    "Z_W": 0.999980980712393,
    "kappa_W": 4.076541802646495,
    "norm_minus_1": -5.1983101306137917e-17,
    "int_drho": 3.545701695490452e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 48.8
   },
   {
    "Q_key": "3.4313379858372293",
    "Q": 3.4313379858372293,
    "zeta": 0.37373715524079054,
    "tau": 0.09749664919324971,
    "kappa": 3.9657633893312867,
    "B": 3.948580735064502,
    "corr": 0.9956672517798189,
    "kappa_joint": 4.073898064490443,
    "drift_tau": 5.027903729379337,
    "mean": 2.0595549947733094,
    "var": 1.6214063237625262,
    "Z_W": 0.9999751119676912,
    "kappa_W": 3.96384775216843,
    "norm_minus_1": -5.1623092432725436e-17,
    "int_drho": 3.3972323281184994e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 46.9
   },
   {
    "Q_key": "3.8333816586301293",
    "Q": 3.8333816586301293,
    "zeta": 0.41197688658077286,
    "tau": 0.10747223128194075,
    "kappa": 3.8665184448842487,
    "B": 3.846804540883559,
    "corr": 0.9949013811050681,
    "kappa_joint": 3.9726881313213154,
    "drift_tau": 5.05158547012425,
    "mean": 2.1098300571589506,
    "var": 1.7244681229453653,
    "Z_W": 0.9999683249983338,
    "kappa_W": 3.8643288806907403,
    "norm_minus_1": -5.1291044456631863e-17,
    "int_drho": 3.261054682678272e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 48.1
   },
   {
    "Q_key": "4.282532062237646",
    "Q": 4.282532062237646,
    "zeta": 0.448808039228456,
    "tau": 0.11708035805959723,
    "kappa": 3.777939366038128,
    "B": 3.7555475375908514,
    "corr": 0.9940730048108849,
    "kappa_joint": 3.8834371759839597,
    "drift_tau": 5.0736383285318025,
    "mean": 2.158472858462826,
    "var": 1.8251244530766166,
    "Z_W": 0.9999605934663282,
    "kappa_W": 3.7754606005504194,
    "norm_minus_1": -5.098377771013756e-17,
    "int_drho": 3.135884535315316e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 48.6
   },
   {
    "Q_key": "4.784308607206961",
    "Q": 4.784308607206961,
    "zeta": 0.4843307083738597,
    "tau": 0.12634714131491992,
    "kappa": 3.6981599719572142,
    "B": 3.6731442599107047,
    "corr": 0.9932356327913878,
    "kappa_joint": 3.8038073542986894,
    "drift_tau": 5.0942273765710935,
    "mean": 2.205585069778941,
    "var": 1.923449021278756,
    "Z_W": 0.9999518962624593,
    "kappa_W": 3.6953776545546755,
    "norm_minus_1": -5.0698566963573415e-17,
    "int_drho": 3.0205237718779494e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 47.3
   },
   {
    "Q_key": "5.34487740344778",
    "Q": 5.34487740344778,
    "zeta": 0.5186346849610656,
    "tau": 0.1352960047724519,
    "kappa": 3.625759990681144,
    "B": 3.5982729013407293,
    "corr": 0.992418944052816,
    "kappa_joint": 3.732073114564555,
    "drift_tau": 5.113495946248538,
    "mean": 2.2512592738038624,
    "var": 2.0195175688393534,
    "Z_W": 0.9999422169211125,
    "kappa_W": 3.6226606278598097,
    "norm_minus_1": -5.0433069671024636e-17,
    "int_drho": 2.913891855043771e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 49.2
   },
   {
    "Q_key": "6.670753199909472",
    "Q": 6.670753199909472,
    "zeta": 0.5839021887346513,
    "tau": 0.15232231010469163,
    "kappa": 3.498896976534016,
    "B": 3.4670679622187266,
    "corr": 0.9909031290350198,
    "kappa_joint": 3.6073538016167146,
    "drift_tau": 5.148556509376844,
    "mean": 2.3386246102704074,
    "var": 2.205191236407375,
    "Z_W": 0.9999198660371341,
    "kappa_W": 3.4951262141462522,
    "norm_minus_1": -4.995340048380764e-17,
    "int_drho": 2.723104802157127e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 46.2
   },
   {
    "Q_key": "8.325532074018732",
    "Q": 8.325532074018732,
    "zeta": 0.6451695895062414,
    "tau": 0.16830511030597603,
    "kappa": 3.390885429092832,
    "B": 3.355533016604058,
    "corr": 0.9895742828154971,
    "kappa_joint": 3.5018840202953108,
    "drift_tau": 5.179648944170647,
    "mean": 2.4211637120649163,
    "var": 2.382745287141558,
    "Z_W": 0.9998934829794166,
    "kappa_W": 3.3863983805358977,
    "norm_minus_1": -4.953159017541088e-17,
    "int_drho": 2.557213774773038e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 50.2
   },
   {
    "Q_key": "10",
    "Q": 10.0,
    "zeta": 0.6931471805599453,
    "tau": 0.18082100362433356,
    "kappa": 3.312682910265933,
    "B": 3.2749693276365552,
    "corr": 0.9886153961453708,
    "kappa_joint": 3.4257799387438124,
    "drift_tau": 5.2028296608985345,
    "mean": 2.4861377516230587,
    "var": 2.523856980909268,
    "Z_W": 0.9998686079788809,
    "kappa_W": 3.3075733762994677,
    "norm_minus_1": -4.921922690453995e-17,
    "int_drho": 2.4353749835059505e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 43.5
   },
   {
    "Q_key": "10.390803292865836",
    "Q": 10.390803292865836,
    "zeta": 0.7028990157693553,
    "tau": 0.183364960635484,
    "kappa": 3.2974060986530933,
    "B": 3.2592546576703114,
    "corr": 0.988429862794769,
    "kappa_joint": 3.410928821094548,
    "drift_tau": 5.2074203564860335,
    "mean": 2.4993793744106045,
    "var": 2.5527523418215914,
    "Z_W": 0.9998630551809689,
    "kappa_W": 3.292163180879217,
    "norm_minus_1": -4.915757729925275e-17,
    "int_drho": 2.4114180929335522e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 42.3
   },
   {
    "Q_key": "12.968395546510097",
    "Q": 12.968395546510097,
    "zeta": 0.7574768666594048,
    "tau": 0.19760266086767084,
    "kappa": 3.21543199343076,
    "B": 3.1750811523231652,
    "corr": 0.9874508802580702,
    "kappa_joint": 3.331281264892699,
    "drift_tau": 5.232383474762437,
    "mean": 2.573700225569537,
    "var": 2.715748015353936,
    "Z_W": 0.9998286047927677,
    "kappa_W": 3.209398384835985,
    "norm_minus_1": -4.8823548711320405e-17,
    "int_drho": 2.282058849847072e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 38.2
   },
   {
    "Q_key": "16.1853976358317",
    "Q": 16.1853976358317,
    "zeta": 0.809229504876015,
    "tau": 0.21110334909809086,
    "kappa": 3.1427624270863235,
    "B": 3.1006958395764856,
    "corr": 0.9866147733130314,
    "kappa_joint": 3.2606725093113744,
    "drift_tau": 5.254949939965151,
    "mean": 2.6444945155559183,
    "var": 2.8722274819552043,
    "Z_W": 0.9997901803168615,
    "kappa_W": 3.1359075771573286,
    "norm_minus_1": -4.8523340209596824e-17,
    "int_drho": 2.1663209018015137e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 37.5
   },
   {
    "Q_key": "20.20042461617265",
    "Q": 20.20042461617265,
    "zeta": 0.8584350841100814,
    "tau": 0.22393958715915166,
    "kappa": 3.077750037067442,
    "B": 3.0343540096221626,
    "corr": 0.9859000806034827,
    "kappa_joint": 3.197440583654412,
    "drift_tau": 5.275454142744777,
    "mean": 2.7120808721090683,
    "var": 3.0226454605259114,
    "Z_W": 0.9997478500035322,
    "kappa_W": 3.0700472220590043,
    "norm_minus_1": -4.825201813705164e-17,
    "int_drho": 2.0620112038617876e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 39.2
   },
   {
    "Q_key": "25.21143835047372",
    "Q": 25.21143835047372,
    "zeta": 0.9053326001116014,
    "tau": 0.23617372176824386,
    "kappa": 3.0191318665896407,
    "B": 2.9747141806284114,
    "corr": 0.9852879278136987,
    "kappa_joint": 3.1403330462903103,
    "drift_tau": 5.2941706028869815,
    "mean": 2.7767367821345776,
    "var": 3.1674179738420785,
    "Z_W": 0.9997016966566078,
    "kappa_W": 3.0105577882206354,
    "norm_minus_1": -4.8005582445383046e-17,
    "int_drho": 1.9673985211416496e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 41.0
   },
   {
    "Q_key": "31.465508066145123",
    "Q": 31.465508066145123,
    "zeta": 0.9501289125169714,
    "tau": 0.24785971630877515,
    "kappa": 2.9659201646959006,
    "B": 2.9207262781759344,
    "corr": 0.9847622713996417,
    "kappa_joint": 3.0883835923213154,
    "drift_tau": 5.311326847284073,
    "mean": 2.838705347266388,
    "var": 3.306924954188115,
    "Z_W": 0.9996518135554722,
    "kappa_W": 2.9564545891045926,
    "norm_minus_1": -4.7780752324411824e-17,
    "int_drho": 1.881098168892498e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 40.0
   },
   {
    "Q_key": "39.2709921622556",
    "Q": 39.2709921622556,
    "zeta": 0.993004260030548,
    "tau": 0.25904458957318643,
    "kappa": 2.9173292142174496,
    "B": 2.8715553945722236,
    "corr": 0.9843096831779732,
    "kappa_joint": 3.0408317443041484,
    "drift_tau": 5.3271130926888155,
    "mean": 2.8982007153462503,
    "var": 3.441513174589127,
    "Z_W": 0.9995983012597244,
    "kappa_W": 2.9069546481978024,
    "norm_minus_1": -4.7574808850177624e-17,
    "int_drho": 1.8019887628845505e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 38.3
   },
   {
    "Q_key": "49.01274189394899",
    "Q": 49.01274189394899,
    "zeta": 1.0341166409804081,
    "tau": 0.2697695585166282,
    "kappa": 2.872724808908524,
    "B": 2.8265285091415455,
    "corr": 0.9839189957827771,
    "kappa_joint": 2.9970687858636555,
    "drift_tau": 5.341689623020283,
    "mean": 2.955412485495045,
    "var": 3.571499217598591,
    "Z_W": 0.9995412651105565,
    "kappa_W": 2.861426210277119,
    "norm_minus_1": -4.7385477668051845e-17,
    "int_drho": 1.7291515391331562e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 40.0
   },
   {
    "Q_key": "61.17107655537484",
    "Q": 61.17107655537484,
    "zeta": 1.0736053283222116,
    "tau": 0.28007095521449,
    "kappa": 2.831588469111497,
    "B": 2.7850964396647258,
    "corr": 0.983580937006231,
    "kappa_joint": 2.9566002959513487,
    "drift_tau": 5.355192478305101,
    "mean": 3.01050930976164,
    "var": 3.6971723279297377,
    "Z_W": 0.9994808132819697,
    "kappa_W": 2.8193529880247286,
    "norm_minus_1": -4.7210840248813827e-17,
    "int_drho": 1.6618256247140415e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 43.6
   },
   {
    "Q_key": "76.34546573705349",
    "Q": 76.34546573705349,
    "zeta": 1.1115937165417278,
    "tau": 0.28998096953262464,
    "kappa": 2.793491534196583,
    "B": 2.746806145165723,
    "corr": 0.9832878000669197,
    "kappa_joint": 2.919019530763689,
    "drift_tau": 5.36773789028556,
    "mean": 3.0636418601455024,
    "var": 3.818797072869877,
    "Z_W": 0.9994170552661003,
    "kappa_W": 2.7803082823307737,
    "norm_minus_1": -4.7049265857477806e-17,
    "int_drho": 1.5993746676839884e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 39.7
   },
   {
    "Q_key": "95.28408631702384",
    "Q": 95.28408631702384,
    "zeta": 1.1481916472760123,
    "tau": 0.2995282558111337,
    "kappa": 2.7580760436042135,
    "B": 2.7112802164893854,
    "corr": 0.9830331628370639,
    "kappa_joint": 2.8839880966688676,
    "drift_tau": 5.3794257760049815,
    "mean": 3.114945290039422,
    "var": 3.936615779042814,
    "Z_W": 0.9993501007015394,
    "kappa_W": 2.7439358882863116,
    "norm_minus_1": -4.6899358758211087e-17,
    "int_drho": 1.541261637854886e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 38.2
   },
   {
    "Q_key": "100",
    "Q": 100.0,
    "zeta": 1.155995213272232,
    "tau": 0.3015639686797127,
    "kappa": 2.7506809433776414,
    "B": 2.7038704563360074,
    "corr": 0.982982218583245,
    "kappa_joint": 2.876660917718909,
    "drift_tau": 5.3818685896165075,
    "mean": 3.1258987456565213,
    "var": 3.961817057685931,
    "Z_W": 0.999335090985751,
    "kappa_W": 2.7363311288810857,
    "norm_minus_1": -4.686810680120125e-17,
    "int_drho": 1.529122754982006e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 37.5
   },
   {
    "Q_key": "118.9207115002721",
    "Q": 118.9207115002721,
    "zeta": 1.183497324157245,
    "tau": 0.3087384323888465,
    "kappa": 2.7250403881631966,
    "B": 2.6782014547249102,
    "corr": 0.98281165532748,
    "kappa_joint": 2.8512216461220508,
    "drift_tau": 5.390342515222725,
    "mean": 3.164541289673822,
    "var": 4.050850739306921,
    "Z_W": 0.9992800584728693,
    "kappa_W": 2.7099357687604324,
    "norm_minus_1": -4.6759916780439814e-17,
    "int_drho": 1.4870295710828813e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 36.8
   },
   {
    "Q_key": "148.42075072932994",
    "Q": 148.42075072932994,
    "zeta": 1.2175989009838808,
    "tau": 0.31763449590883847,
    "kappa": 2.6941283793100808,
    "B": 2.647301113756462,
    "corr": 0.9826187697983382,
    "kappa_joint": 2.820479110324601,
    "drift_tau": 5.40056317759502,
    "mean": 3.2125398130845078,
    "var": 4.161706197350179,
    "Z_W": 0.9992070360248096,
    "kappa_W": 2.678053143426843,
    "norm_minus_1": -4.662989846434647e-17,
    "int_drho": 1.4362866870179147e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 38.0
   },
   {
    "Q_key": "185.2387104748149",
    "Q": 185.2387104748149,
    "zeta": 1.2505758078949225,
    "tau": 0.3262371672769363,
    "kappa": 2.665120809938511,
    "B": 2.6183498231310374,
    "corr": 0.9824507066872693,
    "kappa_joint": 2.7915544708699107,
    "drift_tau": 5.410153322967293,
    "mean": 3.2590405374537146,
    "var": 4.269370124567736,
    "Z_W": 0.9991311388462585,
    "kappa_W": 2.6480700672101705,
    "norm_minus_1": -4.650839676121947e-17,
    "int_drho": 1.3886947620890404e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 38.5
   },
   {
    "Q_key": "231.18990902389706",
    "Q": 231.18990902389706,
    "zeta": 1.282499865760225,
    "tau": 0.3345651823722326,
    "kappa": 2.6378288599509094,
    "B": 2.5911504995910275,
    "corr": 0.9823042498819463,
    "kappa_joint": 2.764270385962028,
    "drift_tau": 5.419170467461389,
    "mean": 3.3041341029610725,
    "var": 4.374015806882188,
    "Z_W": 0.9990524700888365,
    "kappa_W": 2.6197988514565687,
    "norm_minus_1": -4.6394617796282623e-17,
    "int_drho": 1.3439599525849468e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 39.8
   },
   {
    "Q_key": "288.5399811814427",
    "Q": 288.5399811814427,
    "zeta": 1.3134362281189498,
    "tau": 0.3426355377701608,
    "kappa": 2.6120888867190732,
    "B": 2.5655327533246433,
    "corr": 0.9821766657210096,
    "kappa_joint": 2.738473192565437,
    "drift_tau": 5.427665285703995,
    "mean": 3.3479031715043455,
    "var": 4.475803259969328,
    "Z_W": 0.9989711302918747,
    "kappa_W": 2.5930768682522185,
    "norm_minus_1": -4.6287863580728864e-17,
    "int_drho": 1.3018254817097743e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 42.2
   },
   {
    "Q_key": "360.1165859344734",
    "Q": 360.1165859344734,
    "zeta": 1.3434441817314007,
    "tau": 0.35046369958210455,
    "kappa": 2.5877582684759686,
    "B": 2.541348431083499,
    "corr": 0.9820656210598055,
    "kappa_joint": 2.7140289438605305,
    "drift_tau": 5.435682603091026,
    "mean": 3.390423335071013,
    "var": 4.574880490889763,
    "Z_W": 0.9988872171915517,
    "kappa_W": 2.567762406110795,
    "norm_minus_1": -4.618751783320951e-17,
    "int_drho": 1.2620657592915998e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 40.4
   },
   {
    "Q_key": "449.448824852982",
    "Q": 449.448824852982,
    "zeta": 1.3725778304705991,
    "tau": 0.3580637818618954,
    "kappa": 2.5647120575002,
    "B": 2.5184680334794507,
    "corr": 0.9819691166166143,
    "kappa_joint": 2.690820235736375,
    "drift_tau": 5.443262219740951,
    "mean": 3.4317638986221417,
    "var": 4.671384623002594,
    "Z_W": 0.9988008255964358,
    "kappa_W": 2.5437313340710923,
    "norm_minus_1": -4.609303427076841e-17,
    "int_drho": 1.2244816133816667e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 39.3
   },
   {
    "Q_key": "560.941245284612",
    "Q": 560.941245284612,
    "zeta": 1.4008866823775468,
    "tau": 0.36544869975066435,
    "kappa": 2.5428402626893516,
    "B": 2.4967778112770476,
    "corr": 0.9818854325660284,
    "kappa_joint": 2.6687436416910852,
    "drift_tau": 5.4504395985934915,
    "mean": 3.4719885576932072,
    "var": 4.765442899609482,
    "Z_W": 0.9987120473152887,
    "kappa_W": 2.520874393961903,
    "norm_minus_1": -4.600392687671383e-17,
    "int_drho": 1.1888963927778493e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 40.5
   },
   {
    "Q_key": "700.0910076122175",
    "Q": 700.0910076122175,
    "zeta": 1.4284161558820156,
    "tau": 0.3726303015344389,
    "kappa": 2.522045626063664,
    "B": 2.476177394021345,
    "corr": 0.9818130839631524,
    "kappa_joint": 2.647707621900401,
    "drift_tau": 5.457246443138919,
    "mean": 3.5111559872281335,
    "var": 4.8571735802550124,
    "Z_W": 0.998620971125839,
    "kappa_W": 2.4990949855187323,
    "norm_minus_1": -4.591976176300385e-17,
    "int_drho": 1.1551527576896052e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 39.1
   },
   {
    "Q_key": "873.7589240577374",
    "Q": 873.7589240577374,
    "zeta": 1.4552080181882585,
    "tau": 0.37961948300563264,
    "kappa": 2.502241790370503,
    "B": 2.4565778396506928,
    "corr": 0.9817507840786844,
    "kappa_joint": 2.627630805480546,
    "drift_tau": 5.463711184934174,
    "mean": 3.5493203552227306,
    "var": 4.9466867421106615,
    "Z_W": 0.9985276827754995,
    "kappa_W": 2.478307341649501,
    "norm_minus_1": -4.584015032769099e-17,
    "int_drho": 1.1231100186102817e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 37.9
   },
   {
    "Q_key": "1090.5077326652577",
    "Q": 1090.5077326652577,
    "zeta": 1.4813007664496498,
    "tau": 0.38642628689990866,
    "kappa": 2.483351778937607,
    "B": 2.437900019732645,
    "corr": 0.9816974141197157,
    "kappa_joint": 2.6084405691456687,
    "drift_tau": 5.469859396956142,
    "mean": 3.586531772395652,
    "var": 5.034084997458171,
    "Z_W": 0.99843226500681,
    "kappa_W": 2.4584350151089986,
    "norm_minus_1": -4.5764743471088464e-17,
    "int_drho": 1.0926419153210573e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 39.0
   },
   {
    "Q_key": "1361.0242851426822",
    "Q": 1361.0242851426822,
    "zeta": 1.506729960464352,
    "tau": 0.3930599896863527,
    "kappa": 2.465306726741825,
    "B": 2.4200732742925952,
    "corr": 0.9816519981231663,
    "kappa_joint": 2.590071853244946,
    "drift_tau": 5.475714145654992,
    "mean": 3.6228366872028444,
    "var": 5.11946413699401,
    "Z_W": 0.9983347976018294,
    "kappa_W": 2.4394096156472154,
    "norm_minus_1": -4.56932266827527e-17,
    "int_drho": 1.0636347518561336e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 37.6
   },
   {
    "Q_key": "1698.6464646342472",
    "Q": 1698.6464646342472,
    "zeta": 1.531528514107687,
    "tau": 0.3995291775933097,
    "kappa": 2.448044815040334,
    "B": 2.4030342847270623,
    "corr": 0.9816136820548645,
    "kappa_joint": 2.572466169398173,
    "drift_tau": 5.4812962920788095,
    "mean": 3.6582782339685465,
    "var": 5.20291370751044,
    "Z_W": 0.998235357440852,
    "kappa_W": 2.4211697500650673,
    "norm_minus_1": -4.562531584884627e-17,
    "int_drho": 1.0359858213545139e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 37.3
   },
   {
    "Q_key": "2120.0208132303374",
    "Q": 2120.0208132303374,
    "zeta": 1.5557269514941832,
    "tau": 0.40584181343326514,
    "kappa": 2.431510372056096,
    "B": 2.386726124304323,
    "corr": 0.981581716341229,
    "kappa_joint": 2.555570763900282,
    "drift_tau": 5.48662475047977,
    "mean": 3.6928965406478094,
    "var": 5.284517531469958,
    "Z_W": 0.998134018571752,
    "kappa_W": 2.403660127745267,
    "norm_minus_1": -4.556075365865598e-17,
    "int_drho": 1.0096020685369533e-17,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 36.8
   },
   {
    "Q_key": "2645.9232936958274",
    "Q": 2645.9232936958274,
    "zeta": 1.5793536328707365,
    "tau": 0.4120052955314965,
    "kappa": 2.415653109970517,
    "B": 2.371097454175992,
    "corr": 0.9815554412135489,
    "kappa_joint": 2.5393379086224797,
    "drift_tau": 5.491716711259088,
    "mean": 3.726729001704541,
    "var": 5.36435417507179,
    "Z_W": 0.9980308522869982,
    "kappa_W": 2.3868308019780464,
    "norm_minus_1": -4.549930651197938e-17,
    "int_drho": 9.843989481755737e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 37.7
   },
   {
    "Q_key": "3302.283653269742",
    "Q": 3302.283653269742,
    "zeta": 1.6024349544339902,
    "tau": 0.41802650985234524,
    "kappa": 2.400427474464023,
    "B": 2.3561018393158757,
    "corr": 0.9815342743658422,
    "kappa_joint": 2.5237242969293123,
    "drift_tau": 5.4965878338707,
    "mean": 3.7598105207401726,
    "var": 5.442497370601969,
    "Z_W": 0.9979259272059839,
    "kappa_W": 2.370636523381056,
    "norm_minus_1": -4.544076184722854e-17,
    "int_drho": 9.60299446164875e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 37.8
   },
   {
    "Q_key": "4121.463896037726",
    "Q": 4121.463896037726,
    "zeta": 1.6249955256026052,
    "tau": 0.4239118762441578,
    "kappa": 2.3857920877012995,
    "B": 2.3416971638469484,
    "corr": 0.9815177005231683,
    "kappa_joint": 2.508690526607536,
    "drift_tau": 5.50125241431221,
    "mean": 3.792173726805898,
    "var": 5.519016398151402,
    "Z_W": 0.9978193093607931,
    "kappa_W": 2.355036186361677,
    "norm_minus_1": -4.538492582453124e-17,
    "int_drho": 9.372332362394445e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 37.7
   },
   {
    "Q_key": "5143.853899262529",
    "Q": 5143.853899262529,
    "zeta": 1.6470583267296666,
    "tau": 0.4296673895816521,
    "kappa": 2.3717092693053132,
    "B": 2.3278451291649866,
    "corr": 0.9815052625935157,
    "kappa_joint": 2.494200655290539,
    "drift_tau": 5.505723531032962,
    "mean": 3.823849167748108,
    "var": 5.593976431168123,
    "Z_W": 0.9977110622839167,
    "kappa_W": 2.3399923532111035,
    "norm_minus_1": -4.533162130966387e-17,
    "int_drho": 9.151359504457196e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 37.1
   },
   {
    "Q_key": "6419.8628459163565",
    "Q": 6419.8628459163565,
    "zeta": 1.66864484978924,
    "tau": 0.4352986564667583,
    "kappa": 2.35814462274134,
    "B": 2.3145108213778123,
    "corr": 0.9814965541372083,
    "kappa_joint": 2.4802218166000936,
    "drift_tau": 5.51001317244239,
    "mean": 3.854865483450042,
    "var": 5.6674388497704,
    "Z_W": 0.9976012470967436,
    "kappa_W": 2.3254708432912325,
    "norm_minus_1": -4.528068611395369e-17,
    "int_drho": 8.939485454826453e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 38.1
   },
   {
    "Q_key": "8012.404661471076",
    "Q": 8012.404661471076,
    "zeta": 1.6897752241961763,
    "tau": 0.4408109280511764,
    "kappa": 2.345066676816708,
    "B": 2.3016623370457148,
    "corr": 0.9814912129364646,
    "kappa_joint": 2.4667238873917574,
    "drift_tau": 5.514132348675512,
    "mean": 3.8852495614251548,
    "var": 5.739461525276467,
    "Z_W": 0.9974899225979046,
    "kappa_W": 2.311440377055097,
    "norm_minus_1": -4.523197145282104e-17,
    "int_drho": 8.736167502187488e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 37.2
   },
   {
    "Q_key": "10000.0",
    "Q": 10000.0,
    "zeta": 1.7104683296054206,
    "tau": 0.44620912946228364,
    "kappa": 2.3324465738270903,
    "B": 2.289270458176588,
    "corr": 0.9814889154868577,
    "kappa_joint": 2.453679198212918,
    "drift_tau": 5.518091189842186,
    "mean": 3.9150266768750335,
    "var": 5.810099078996005,
    "Z_W": 0.9973771453507532,
    "kappa_W": 2.2978722664625466,
    "norm_minus_1": -4.518534059176284e-17,
    "int_drho": 8.54090582252076e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 36.3
   },
   {
    "Q_key": "1e4",
    "Q": 10000.0,
    "zeta": 1.7104683296054206,
    "tau": 0.44620912946228364,
    "kappa": 2.3324465738270903,
    "B": 2.289270458176588,
    "corr": 0.9814889154868577,
    "kappa_joint": 2.453679198212918,
    "drift_tau": 5.518091189842186,
    "mean": 3.9150266768750335,
    "var": 5.810099078996005,
    "Z_W": 0.9973771453507532,
    "kappa_W": 2.2978722664625466,
    "norm_minus_1": -4.518534059176284e-17,
    "int_drho": 8.54090582252076e-18,
    "neg_nodes": 0,
    "neg_largest_over_peak": 0.0,
    "neg_smallest_xi": null,
    "digits": 100,
    "talbot_terms": 96,
    "seconds": 33.9
   }
  ]
 },
 "checks": [
  {
   "name": "A kappa at Q = 2 GeV against ck_num_table.json rows[0]",
   "value": 3.6397976189063415,
   "reference": 3.6397976189063415,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "A B at Q = 2 GeV against ck_num_table.json rows[0]",
   "value": 3.6309789907742207,
   "reference": 3.6309789907742207,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "A kappa_joint at Q = 2 GeV against ck_num_table.json rows[0]",
   "value": 3.939714294965713,
   "reference": 3.939714294965713,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "A kappa at Q = 10 GeV against ck_num_table.json rows[1]",
   "value": 2.876138491377045,
   "reference": 2.876138491377045,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "A B at Q = 10 GeV against ck_num_table.json rows[1]",
   "value": 2.8547004979425257,
   "reference": 2.8547004979425257,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "A kappa_joint at Q = 10 GeV against ck_num_table.json rows[1]",
   "value": 3.0137329649782068,
   "reference": 3.0137329649782068,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "A kappa at Q = 100 GeV against ck_num_table.json rows[2]",
   "value": 2.4730174695779,
   "reference": 2.4730174695779,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "A B at Q = 100 GeV against ck_num_table.json rows[2]",
   "value": 2.4500246808555555,
   "reference": 2.4500246808555555,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "A kappa_joint at Q = 100 GeV against ck_num_table.json rows[2]",
   "value": 2.5998811067854803,
   "reference": 2.5998811067854803,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "A kappa at Q = 1e4 GeV against ck_num_table.json rows[3]",
   "value": 2.145295326969302,
   "reference": 2.145295326969302,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "A B at Q = 1e4 GeV against ck_num_table.json rows[3]",
   "value": 2.1243639175096964,
   "reference": 2.1243639175096964,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "A kappa_joint at Q = 1e4 GeV against ck_num_table.json rows[3]",
   "value": 2.2584301482297606,
   "reference": 2.2584301482297606,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "A: |norm - 1| < 1e-12, |int d_tau rho| < 1e-12, no negative species node below -1e-25 of the peak density, B <= kappa <= kappa_joint, at all 61 scales",
   "ok": true
  },
  {
   "name": "steep kappa at Q = 2 GeV against ck_num_table_input_steep.json rows[0]",
   "value": 2.9020540170462086,
   "reference": 2.9020540170462086,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "steep B at Q = 2 GeV against ck_num_table_input_steep.json rows[0]",
   "value": 2.825773776862918,
   "reference": 2.825773776862918,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "steep kappa_joint at Q = 2 GeV against ck_num_table_input_steep.json rows[0]",
   "value": 3.1062004009249815,
   "reference": 3.1062004009249815,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "steep kappa at Q = 10 GeV against ck_num_table_input_steep.json rows[1]",
   "value": 2.4480910724956177,
   "reference": 2.4480910724956177,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "steep B at Q = 10 GeV against ck_num_table_input_steep.json rows[1]",
   "value": 2.400607703351623,
   "reference": 2.400607703351623,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "steep kappa_joint at Q = 10 GeV against ck_num_table_input_steep.json rows[1]",
   "value": 2.574427620264378,
   "reference": 2.574427620264378,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "steep kappa at Q = 100 GeV against ck_num_table_input_steep.json rows[2]",
   "value": 2.1756482153549834,
   "reference": 2.1756482153549834,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "steep B at Q = 100 GeV against ck_num_table_input_steep.json rows[2]",
   "value": 2.140148641946248,
   "reference": 2.140148641946248,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "steep kappa_joint at Q = 100 GeV against ck_num_table_input_steep.json rows[2]",
   "value": 2.285510792604779,
   "reference": 2.285510792604779,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "steep kappa at Q = 1e4 GeV against ck_num_table_input_steep.json rows[3]",
   "value": 1.9366274766435798,
   "reference": 1.9366274766435798,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "steep B at Q = 1e4 GeV against ck_num_table_input_steep.json rows[3]",
   "value": 1.9098285698223991,
   "reference": 1.9098285698223991,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "steep kappa_joint at Q = 1e4 GeV against ck_num_table_input_steep.json rows[3]",
   "value": 2.0317049785569954,
   "reference": 2.0317049785569954,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "steep: |norm - 1| < 1e-12, |int d_tau rho| < 1e-12, no negative species node below -1e-25 of the peak density, B <= kappa <= kappa_joint, at all 61 scales",
   "ok": true
  },
  {
   "name": "valence kappa at Q = 2 GeV against ck_num_table_input_valence.json rows[0]",
   "value": 4.733710607974927,
   "reference": 4.733710607974927,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "valence B at Q = 2 GeV against ck_num_table_input_valence.json rows[0]",
   "value": 4.69124557614439,
   "reference": 4.69124557614439,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "valence kappa_joint at Q = 2 GeV against ck_num_table_input_valence.json rows[0]",
   "value": 4.91895154009765,
   "reference": 4.91895154009765,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "valence kappa at Q = 10 GeV against ck_num_table_input_valence.json rows[1]",
   "value": 3.312682910265933,
   "reference": 3.312682910265933,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "valence B at Q = 10 GeV against ck_num_table_input_valence.json rows[1]",
   "value": 3.2749693276365552,
   "reference": 3.2749693276365552,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "valence kappa_joint at Q = 10 GeV against ck_num_table_input_valence.json rows[1]",
   "value": 3.4257799387438124,
   "reference": 3.4257799387438124,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "valence kappa at Q = 100 GeV against ck_num_table_input_valence.json rows[2]",
   "value": 2.7506809433776414,
   "reference": 2.7506809433776414,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "valence B at Q = 100 GeV against ck_num_table_input_valence.json rows[2]",
   "value": 2.7038704563360074,
   "reference": 2.7038704563360074,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "valence kappa_joint at Q = 100 GeV against ck_num_table_input_valence.json rows[2]",
   "value": 2.876660917718909,
   "reference": 2.876660917718909,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "valence kappa at Q = 1e4 GeV against ck_num_table_input_valence.json rows[3]",
   "value": 2.3324465738270903,
   "reference": 2.3324465738270903,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "valence B at Q = 1e4 GeV against ck_num_table_input_valence.json rows[3]",
   "value": 2.289270458176588,
   "reference": 2.289270458176588,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "valence kappa_joint at Q = 1e4 GeV against ck_num_table_input_valence.json rows[3]",
   "value": 2.453679198212918,
   "reference": 2.453679198212918,
   "rel": 0.0,
   "tol": 1e-09,
   "ok": true
  },
  {
   "name": "valence: |norm - 1| < 1e-12, |int d_tau rho| < 1e-12, no negative species node below -1e-25 of the peak density, B <= kappa <= kappa_joint, at all 61 scales",
   "ok": true
  },
  {
   "name": "valence kappa at 2 GeV against ck_valence_tail_d100_m96.log (12 digits)",
   "value": 4.733710607974927,
   "reference": 4.73371060797,
   "rel": 1.0407230632836217e-12,
   "tol": 1e-10,
   "ok": true
  },
  {
   "name": "valence kappa_joint at 2 GeV against ck_valence_tail_d100_m96.log (12 digits)",
   "value": 4.91895154009765,
   "reference": 4.9189515401,
   "rel": 4.777289674962049e-13,
   "tol": 1e-10,
   "ok": true
  },
  {
   "name": "valence B at 2 GeV against ck_valence_tail_d100_m96.log (12 digits)",
   "value": 4.69124557614439,
   "reference": 4.69124557614,
   "rel": 9.35918009759007e-13,
   "tol": 1e-10,
   "ok": true
  }
 ],
 "table_rows_valence_100_digits": {
  "2": {
   "kappa": 4.733710607974927,
   "B": 4.69124557614439,
   "corr": 0.9910292294254333,
   "kappa_joint": 4.91895154009765,
   "zeta": 0.16312499291945548
  },
  "10": {
   "kappa": 3.312682910265933,
   "B": 3.2749693276365552,
   "corr": 0.9886153961453708,
   "kappa_joint": 3.4257799387438124,
   "zeta": 0.6931471805599453
  },
  "100": {
   "kappa": 2.7506809433776414,
   "B": 2.7038704563360074,
   "corr": 0.982982218583245,
   "kappa_joint": 2.876660917718909,
   "zeta": 1.155995213272232
  },
  "1e4": {
   "kappa": 2.3324465738270903,
   "B": 2.289270458176588,
   "corr": 0.9814889154868577,
   "kappa_joint": 2.453679198212918,
   "zeta": 1.7104683296054206
  }
 },
 "failures": [],
 "runtime_s": 4547.8
}

==> anc/calc/figs_v1/fig1_lo_curves.py <==
#!/usr/bin/env python3
"""Data of the kappa figure (Fig. 2 of the paper, fig1_kappa_bound.pdf): the full-range LO speed kappa and the
lower bound B on a dense grid of Q, three inputs.

Setting (as plan/story/chain and its check): the LO singlet momentum density x P(x) of three inputs at
Q0^2 = 2 GeV^2, one-loop coupling with Lambda = 0.2 GeV and n_f = 5 held fixed, zeta = ln[T(Q)/T(Q0)],
T = ln(Q^2/Lambda^2), tau = 6 zeta/23.  The density at each Q is obtained by fixed-Talbot inversion in
xi = ln(1/x) of exp(tau Gamma(N)) F0(N), and kappa, B = |d<xi>/dtau|/sd(xi), kappa_joint and the
diagnostics are Gauss-Legendre sums over xi in (0, 110).  The machinery is that of
plan/story/chain/check/ck_num.py (imported, not copied), with its module constants set per input:

  A        proton-like  x Sigma = 0.38 x^0.5 (1-x)^3/B(1.5,4) + 0.20 x^-0.15 (1-x)^7/B(0.85,8),
                        x g = 0.42 x^-0.1 (1-x)^5/B(0.9,6)                       (50 digits, 48 Talbot terms)
  steep                 x Sigma = 0.30 x^0.6 (1-x)^3/B(1.6,4) + 0.25 x^-0.35 (1-x)^7/B(0.65,8),
                        x g = 0.45 x^-0.4 (1-x)^5/B(0.6,6)                       (50 digits, 48 Talbot terms)
  valence  valence-like x Sigma = 0.70 x^0.7 (1-x)^3/B(1.7,4), x g = 0.30 x^0.5 (1-x)^5/B(1.5,6)
                                                                                 (100 digits, 96 Talbot terms)

A scale at which the 50-digit run leaves a negative species node is redone at 100 digits and 96 terms, and
the row records the precision used (field digits).  The valence-like input is run at 100 digits and 96 terms because at 50 digits and 48 terms the inversion
leaves species values of order -5e-31 at xi > 87 (CHAIN_CHECK Sec. 3); the 100-digit rows at 2 and 10 GeV
are the ones the ledger lists as PENDING (kappaV2, BV2, kappaV10, BV10).

Checks written to the JSON (the program exits 1 if one fails):
  - at Q = 2, 10, 100, 1e4 GeV, kappa, B and kappa_joint against the stored rows of ck_num_table.json,
    ck_num_table_input_steep.json and ck_num_table_input_valence.json (relative 1e-9);
  - valence at 2 GeV against the 100-digit values printed in ck_valence_tail_d100_m96.log (1e-10 relative,
    the log prints 12 digits);
  - normalization, int d_tau rho = 0, and no negative species node at any Q beyond 1e-25 of the peak density
    (at Q0, zeta = 0, a few nodes at xi near 100 stay negative at the 1e-40 level even at 100 digits; the
    row records their number, their size relative to the peak and the smallest xi at which they occur);
  - B <= kappa <= kappa_joint at every Q.

Usage: python3 calc/figs_v1/fig1_lo_curves.py            (about 110 minutes on 18 processes; A27 took 82 minutes
       for 45 rows per input, of which the valence-like input at 100 digits took 69)
Output: calc/figs_v1/fig1_lo_curves.json
"""
import hashlib
import json
import math
import os
import re
import sys
import time
from multiprocessing import Pool

import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..', '..'))
CKDIR = os.path.join(TREE, 'plan', 'story', 'chain', 'check')
sys.path.insert(0, CKDIR)
import ck_num as C  # noqa: E402

INPUTS = {
    'A': dict(label='proton-like', dps=50, mt=48,
              q=[('0.38', '0.5', 3), ('0.20', '-0.15', 7)], g=[('0.42', '-0.1', 5)],
              stored='ck_num_table.json'),
    'steep': dict(label='steep', dps=50, mt=48,
                  q=[('0.30', '0.6', 3), ('0.25', '-0.35', 7)], g=[('0.45', '-0.4', 5)],
                  stored='ck_num_table_input_steep.json'),
    'valence': dict(label='valence-like', dps=100, mt=96,
                    q=[('0.70', '0.7', 3)], g=[('0.30', '0.5', 5)],
                    stored='ck_num_table_input_valence.json'),
}
TABLE_Q = ['2', '10', '100', '1e4']
N_GRID = 41
# A28 (20 Oct 2026, outside audit of A27, finding F01): the figure joins the rows by straight segments in log Q, and
# with the 41-scale grid alone the valence-like input fell from Q0 to the next scale, 1.765 GeV, in one segment that
# missed its initial transient (kappa 6.39 drawn against 5.86 computed at 1.5 GeV).  Eleven scales Q0 (1 + d) between
# Q0 and 1.765 GeV, dense near Q0, and the midpoints in log Q of the next five grid intervals are added.
EXTRA_REL = (0.0025, 0.005, 0.01, 0.02, 0.035, 0.05, 0.075, 0.1, 0.13, 0.17, 0.21)
EXTRA_MID = 5
XMAX = 110
NEG_TOL = 1e-25     # a negative species value smaller than this fraction of the peak is inversion noise


def q_grid():
    lo, hi = math.log10(math.sqrt(2.0)), 4.0
    g = [10 ** (lo + (hi - lo) * i / (N_GRID - 1)) for i in range(N_GRID)]
    g[0], g[-1] = math.sqrt(2.0), 1e4
    g += [math.sqrt(2.0) * (1 + d) for d in EXTRA_REL]
    g += [10 ** (lo + (hi - lo) * (i + 0.5) / (N_GRID - 1)) for i in range(1, 1 + EXTRA_MID)]
    vals = {repr(q): q for q in g}
    for s in TABLE_Q:
        vals[s] = float(s)
    return sorted(vals.items(), key=lambda kv: kv[1])


def set_input(spec):
    C.DPS, C.MT = spec['dps'], spec['mt']
    mp.mp.dps = spec['dps']
    C.QTERMS = [(mp.mpf(c), mp.mpf(a), b) for c, a, b in spec['q']]
    C.GTERMS = [(mp.mpf(c), mp.mpf(a), b) for c, a, b in spec['g']]


def _work(args):
    """One Talbot inversion in a worker.  The input, the precision and the number of Talbot terms travel with
    the task, because under the forkserver start method (the default of Python 3.14) a worker imports ck_num
    afresh and would otherwise use its defaults (input A, 50 digits, 48 terms)."""
    xi, tau, spec = args
    set_input(spec)
    return C.talbot(mp.mpf(xi), mp.mpf(tau)), (mp.mp.dps, C.MT, [str(t[0]) for t in C.QTERMS + C.GTERMS])


def density_table(zeta, spec, pool, extra):
    tau = 6 * mp.mpf(zeta) / 23
    nodes = C.panels(XMAX, extra)
    res = pool.map(_work, [(str(x), str(tau), spec) for x, _ in nodes], chunksize=8)
    used = {(d, m, tuple(w)) for _, (d, m, w) in res}
    return tau, nodes, [v for v, _ in res], used


def f(x):
    return float(x)


def main():
    t_start = time.time()
    out = dict(program='calc/figs_v1/fig1_lo_curves.py',
               program_sha256=hashlib.sha256(open(__file__, 'rb').read()).hexdigest(),
               imports={'plan/story/chain/check/ck_num.py':
                        hashlib.sha256(open(os.path.join(CKDIR, 'ck_num.py'), 'rb').read()).hexdigest()},
               setting=dict(Q0sq_GeV2=2.0, Lambda_GeV=0.2, n_f=5, two_pi_b0='23/6',
                            zeta='ln[ln(Q^2/Lambda^2)/ln(Q0^2/Lambda^2)]', tau='6 zeta/23',
                            xi_range=[0, XMAX], quadrature='Gauss-Legendre, 24 nodes per panel (ck_num.panels)',
                            window_W=[1e-6, 0.99]),
               inputs={}, curves={}, checks=[])
    fails = []
    grid = q_grid()
    Wxi = (-mp.log(mp.mpf('0.99')), -mp.log(mp.mpf('1e-6')))
    for name, spec in INPUTS.items():
        set_input(spec)
        Wxi = (-mp.log(mp.mpf('0.99')), -mp.log(mp.mpf('1e-6')))
        xq, Cq0, Var0 = C.input_numbers()
        out['inputs'][name] = dict(label=spec['label'], digits=spec['dps'], talbot_terms=spec['mt'],
                                   quark_terms=spec['q'], gluon_terms=spec['g'],
                                   xq0=f(xq), Cq0=f(Cq0), Var0=f(Var0))
        rows = []
        with Pool(18) as pool:
            for key, Q in grid:
                t0 = time.time()
                z = C.zeta_of_Q(key)
                tau, nodes, vals, used = density_table(z, spec, pool, Wxi)
                m = C.measures(z, nodes, vals, Wxi)
                run_spec = spec
                if m['neg_nodes'] > 0 and spec['dps'] < 100:
                    # inversion noise at the working precision: redo this scale at 100 digits and 96 terms,
                    # as ck_valence_tail.py does, and keep the 100-digit row
                    n50 = m['neg_nodes']
                    run_spec = dict(spec, dps=100, mt=96)
                    set_input(run_spec)
                    z = C.zeta_of_Q(key)
                    W100 = (-mp.log(mp.mpf('0.99')), -mp.log(mp.mpf('1e-6')))
                    tau, nodes, vals, used = density_table(z, run_spec, pool, W100)
                    m = C.measures(z, nodes, vals, W100)
                    set_input(spec)
                    print(f'{name:8s} Q={Q:10.4f}: {n50} negative nodes at {spec["dps"]} digits, '
                          f'redone at 100 digits', flush=True)
                want = {(run_spec['dps'], run_spec['mt'], tuple(str(mp.mpf(t[0])) for t in run_spec['q'] + run_spec['g']))}
                if used != want:
                    fails.append(f'{name} Q = {Q}: the workers used {used}, not {want}')
                digits = run_spec['dps']
                peak = max(v[0] + v[1] for v in vals)
                negs = [(nodes[i][0], min(v[0], v[1])) for i, v in enumerate(vals) if v[0] < 0 or v[1] < 0]
                neg_rel = f(max(-n[1] for n in negs) / peak) if negs else 0.0
                neg_xi_min = f(min(n[0] for n in negs)) if negs else None
                row = dict(Q_key=key, Q=Q, zeta=f(z), tau=f(tau), kappa=f(m['kappa']), B=f(m['B']),
                           corr=f(m['corr']), kappa_joint=f(m['kappa_joint']), drift_tau=f(m['drift_tau']),
                           mean=f(m['mean']), var=f(m['var']), Z_W=f(m['Z_W']), kappa_W=f(m['kappa_W']),
                           norm_minus_1=f(m['norm'] - 1), int_drho=f(m['int_drho']), neg_nodes=int(m['neg_nodes']), neg_largest_over_peak=neg_rel,
                           neg_smallest_xi=neg_xi_min, digits=digits, talbot_terms=run_spec['mt'],
                           seconds=round(time.time() - t0, 1))
                rows.append(row)
                print(f"{name:8s} Q={Q:10.4f} zeta={row['zeta']:.6f} kappa={row['kappa']:.8f} B={row['B']:.8f} "
                      f"kj={row['kappa_joint']:.6f} neg={row['neg_nodes']} {row['seconds']} s", flush=True)
        out['curves'][name] = rows
        # checks against the stored rows at the four table scales
        stored = json.load(open(os.path.join(CKDIR, spec['stored'])))
        for i, s in enumerate(TABLE_Q):
            r = next(r for r in rows if r['Q_key'] == s)
            for k in ('kappa', 'B', 'kappa_joint'):
                ref = float(stored['rows'][i][k])
                ok = abs(r[k] / ref - 1) < 1e-9
                out['checks'].append(dict(name=f'{name} {k} at Q = {s} GeV against {spec["stored"]} rows[{i}]',
                                          value=r[k], reference=ref, rel=abs(r[k] / ref - 1), tol=1e-9, ok=ok))
                if not ok:
                    fails.append(out['checks'][-1]['name'])
        for r in rows:
            ok = (abs(r['norm_minus_1']) < 1e-12 and abs(r['int_drho']) < 1e-12
                  and (r['neg_nodes'] == 0 or r['neg_largest_over_peak'] < NEG_TOL)
                  and r['B'] <= r['kappa'] <= r['kappa_joint'])
            if not ok:
                fails.append(f'{name} Q = {r["Q"]}: norm {r["norm_minus_1"]}, int drho {r["int_drho"]}, '
                             f'negative nodes {r["neg_nodes"]}, B <= kappa <= kappa_joint {r["B"] <= r["kappa"] <= r["kappa_joint"]}')
        out['checks'].append(dict(name=f'{name}: |norm - 1| < 1e-12, |int d_tau rho| < 1e-12, no negative species '
                                       f'node below -{NEG_TOL:g} of the peak density, B <= kappa <= kappa_joint, at all {len(rows)} scales',
                                  ok=not any(x.startswith(f'{name} Q =') for x in fails)))
    # valence at 2 GeV against the 100-digit log
    log = open(os.path.join(CKDIR, 'ck_valence_tail_d100_m96.log')).read()
    mm = re.search(r'kappa=([0-9.]+) kappa_joint=([0-9.]+) B=([0-9.]+) negative nodes=(\d+)', log)
    r2 = next(r for r in out['curves']['valence'] if r['Q_key'] == '2')
    for k, ref in (('kappa', float(mm.group(1))), ('kappa_joint', float(mm.group(2))), ('B', float(mm.group(3)))):
        ok = abs(r2[k] / ref - 1) < 1e-10
        out['checks'].append(dict(name=f'valence {k} at 2 GeV against ck_valence_tail_d100_m96.log (12 digits)',
                                  value=r2[k], reference=ref, rel=abs(r2[k] / ref - 1), tol=1e-10, ok=ok))
        if not ok:
            fails.append(out['checks'][-1]['name'])
    out['table_rows_valence_100_digits'] = {s: {k: next(r for r in out['curves']['valence'] if r['Q_key'] == s)[k]
                                                for k in ('kappa', 'B', 'corr', 'kappa_joint', 'zeta')}
                                            for s in TABLE_Q}
    out['failures'] = fails
    out['runtime_s'] = round(time.time() - t_start, 1)
    json.dump(out, open(os.path.join(HERE, 'fig1_lo_curves.json'), 'w'), indent=1)
    print(f"checks {len(out['checks'])}, failures {len(fails)}, {out['runtime_s']} s")
    for x in fails:
        print('FAIL', x)
    sys.exit(1 if fails else 0)


if __name__ == '__main__':
    main()


==> anc/calc/figs_v1/fig1_plotted.json <==
{
 "program": "calc/figs_v1/draw_fig1.py",
 "output": "paper/figures/v1/fig1_kappa_bound.pdf",
 "root_version": "6.36.14",
 "inputs": [
  "calc/figs_v1/fig1_lo_curves.json",
  "calc/figs_v1/fig1_band.json",
  "plan/novelty/inv_checks.json",
  "plan/saturation/decision/d2_rows.json",
  "plan/v1/clarity/calc/softq_q0.json",
  "plan/A25/research/nearsat/ns_scan.json"
 ],
 "canvas_px": [
  600,
  872
 ],
 "drawable_px": [
  596,
  844
 ],
 "a24_drawable_height_px": 632,
 "x_range_GeV": [
  1.0,
  14000.0
 ],
 "data_range_GeV": [
  1.4142135623730951,
  10000.0
 ],
 "log_x": true,
 "circle_gap_to_right_edge_px": 16.705873103063766,
 "marker_gap_to_left_edge_px": 17.207406109432963,
 "y_range_upper": [
  1.5909800249924841,
  7.220095666167472
 ],
 "y_range_middle": [
  2.1135118236333112,
  4.721943004871346
 ],
 "y_range_lower": [
  0.6424397895213149,
  1.026465217431332
 ],
 "pads": {
  "upper": {
   "ndc": [
    0.5656872037914692,
    1.0
   ],
   "height_px": 366.56,
   "top_margin": 0.1479310344827586,
   "bottom_margin": 0.0
  },
  "middle": {
   "ndc": [
    0.33464454976303315,
    0.5656872037914692
   ],
   "height_px": 195,
   "top_margin": 0.0,
   "bottom_margin": 0.0,
   "quantity": "kappa_W",
   "y_label_step": 0.5,
   "y_labels": [
    2.5,
    3.0,
    3.5,
    4.0,
    4.5
   ],
   "px_per_unit": 74.75757896263434,
   "clearances_px": {
    "lowest_circle_centre": 16.560000000000002,
    "band_lower_end": 11.63,
    "band_upper_end": 6.565,
    "circle_at_2_GeV_centre": 11.495000000000001
   }
  },
  "lower": {
   "ndc": [
    0.0,
    0.33464454976303315
   ],
   "height_px": 282.44,
   "top_margin": 0.0,
   "bottom_margin": 0.31125336354623995
  }
 },
 "lower_bottom_margin": 0.31125336354623995,
 "upper_top_margin": 0.1479310344827586,
 "margins_left_right": [
  0.17,
  0.04
 ],
 "bottom_band_extra_px": 17,
 "text_em_px": {
  "label": 33,
  "title": 36,
  "legend_upper": 33,
  "legend_middle": 33,
  "legend_lower": 28,
  "zeta_label": 33,
  "zeta_title": 36
 },
 "valence_dash": {
  "root_style": 11,
  "pattern": " 40 16 6 16",
  "replaces": "ROOT style 10, \" 80 40 4 40\""
 },
 "triangle_clearance_nominal_px": {
  "curve_start": 1.7904345241940662,
  "bottom_frame": 2.9999999999999885,
  "least": 1.5,
  "note": "design estimates at the requested canvas height H24, not measurements; the exported strokes are measured by calc/figs_v1/check_pdf_clearance.py in check_figs_v1.py"
 },
 "lower_quantity": "(B/kappa)^2",
 "zeta_top_axis": {
  "Lambda_GeV": 0.2,
  "Q0sq_GeV2": 2.0,
  "majors": [
   [
    0.0,
    1.414213562373095
   ],
   [
    0.5,
    5.030301173792826
   ],
   [
    1.0,
    40.7539436483294
   ],
   [
    1.5,
    1282.7961425185665
   ]
  ],
  "zeta_at_right_edge": 1.7410924733545143
 },
 "curves": {
  "A": {
   "color": "black",
   "style": "solid",
   "label": "proton-like",
   "n": 61,
   "kappa_first": 4.006612113674625,
   "kappa_last": 2.145295326969302,
   "ratio_min": 0.9805780564950067,
   "ratio_max": 0.9974681928447772
  },
  "steep": {
   "color": "blue",
   "style": "dashed",
   "label": "steep",
   "n": 61,
   "kappa_first": 3.091567758320413,
   "kappa_last": 1.9366274766435798,
   "ratio_min": 0.9403031050460237,
   "ratio_max": 0.9725156371025694
  },
  "valence": {
   "color": "red",
   "style": "dash-dotted",
   "label": "valence-like",
   "n": 61,
   "kappa_first": 6.874448214516376,
   "kappa_last": 2.3324465738270903,
   "ratio_min": 0.6768264898679723,
   "ratio_max": 0.9931143641816133
  }
 },
 "reference": {
  "what": "A_kappa/sqrt(zeta)",
  "A_kappa": 3.02396552278,
  "color": "black",
  "style": "dotted",
  "n_vertices": 384,
  "Q_first": 2.061190396953673,
  "Q_last": 10000.00000000001
 },
 "band": {
  "what": "CT18NNLO kappa on W with the 68 percent fit uncertainty",
  "pad": "middle",
  "color": "blue",
  "fill": "hatched",
  "fill_style": 3244,
  "central_line": "blue solid, width 2",
  "pieces": [
   [
    2.0,
    4.579436964478545
   ],
   [
    10.0,
    10000.0
   ]
  ],
  "m_b": 4.75
 },
 "markers": {
  "hardq_steepg": {
   "color": "blue",
   "marker": "open square",
   "Q": [
    10.0
   ],
   "corr2": [
    0.9069607274278244
   ]
  },
  "softq_hardg": {
   "color": "red",
   "marker": "open triangle",
   "Q": [
    1.4142135623730951,
    2.0
   ],
   "corr2": [
    0.6598312181190473,
    0.7210025184793647
   ]
  }
 },
 "scan_bars": {
  "what": "minimum and maximum of (B/kappa)^2 over the 200 LO inputs of the scan at each scale",
  "pad": "lower",
  "source": "plan/A25/research/nearsat/ns_scan.json",
  "source_sha256": "6422c4c5fdcc699afac6901ecbe4d640a89b886b7fb8b9ba7685b7b17a7aaa41",
  "source_program": "ns_scan.py",
  "source_M": 32,
  "n_inputs": 200,
  "grid": {
   "a_q": [
    -0.3,
    -0.15,
    0.0,
    0.3,
    0.6
   ],
   "b_q": [
    3,
    5
   ],
   "a_g": [
    -0.4,
    -0.2,
    0.0,
    0.3,
    0.5
   ],
   "b_g": [
    4,
    6
   ],
   "f_q": [
    0.4,
    0.6
   ]
  },
  "scales": [
   "Q0",
   "2",
   "10",
   "100",
   "1e4"
  ],
  "Q": [
   1.4142135623730951,
   2.0,
   10.0,
   100.0,
   10000.0
  ],
  "x_drawn": [
   1.4142135623730951,
   2.0,
   12.0,
   100.0,
   10000.0
  ],
  "minimum": [
   0.6948832680473694,
   0.8021962082146269,
   0.8821805943728879,
   0.9162347942890016,
   0.9406141430465935
  ],
  "maximum": [
   0.9980276207516283,
   0.9990031609023099,
   0.9899305892898197,
   0.9851766703663619,
   0.9853776918513789
  ],
  "displaced": {
   "10": {
    "Q": 10.0,
    "drawn_at": 12.0,
    "factor": 1.2,
    "reason": "the open square at 10 GeV lies inside this range"
   }
  },
  "color": "black",
  "style": "solid",
  "line_width": 1,
  "caps_px_each_side": 2,
  "root_class": "TGraphAsymmErrors",
  "clearance_to_markers_nominal_px": [
   {
    "marker": "hardq_steepg",
    "Q_marker": 10.0,
    "x_bar": 1.4142135623730951,
    "clearance_px": 91.25612548069064
   },
   {
    "marker": "hardq_steepg",
    "Q_marker": 10.0,
    "x_bar": 2.0,
    "clearance_px": 74.04871937125768
   },
   {
    "marker": "hardq_steepg",
    "Q_marker": 10.0,
    "x_bar": 12.0,
    "clearance_px": 3.1922796838709937
   },
   {
    "marker": "hardq_steepg",
    "Q_marker": 10.0,
    "x_bar": 100.0,
    "clearance_px": 106.46353159012361
   },
   {
    "marker": "hardq_steepg",
    "Q_marker": 10.0,
    "x_bar": 10000.0,
    "clearance_px": 335.34225674992723
   },
   {
    "marker": "softq_hardg",
    "Q_marker": 1.4142135623730951,
    "x_bar": 1.4142135623730951,
    "clearance_px": 11.282401938309354
   },
   {
    "marker": "softq_hardg",
    "Q_marker": 1.4142135623730951,
    "x_bar": 2.0,
    "clearance_px": 68.57251164870564
   },
   {
    "marker": "softq_hardg",
    "Q_marker": 1.4142135623730951,
    "x_bar": 12.0,
    "clearance_px": 147.08867755656425
   },
   {
    "marker": "softq_hardg",
    "Q_marker": 1.4142135623730951,
    "x_bar": 100.0,
    "clearance_px": 239.6950958557977
   },
   {
    "marker": "softq_hardg",
    "Q_marker": 1.4142135623730951,
    "x_bar": 10000.0,
    "clearance_px": 453.5368904561906
   },
   {
    "marker": "softq_hardg",
    "Q_marker": 2.0,
    "x_bar": 1.4142135623730951,
    "clearance_px": 9.947406109432963
   },
   {
    "marker": "softq_hardg",
    "Q_marker": 2.0,
    "x_bar": 2.0,
    "clearance_px": 35.691155011026794
   },
   {
    "marker": "softq_hardg",
    "Q_marker": 2.0,
    "x_bar": 12.0,
    "clearance_px": 111.73923609216509
   },
   {
    "marker": "softq_hardg",
    "Q_marker": 2.0,
    "x_bar": 100.0,
    "clearance_px": 208.59301306127674
   },
   {
    "marker": "softq_hardg",
    "Q_marker": 2.0,
    "x_bar": 10000.0,
    "clearance_px": 427.8361776119285
   }
  ]
 },
 "legends": [
  "upper pad: three inputs, A_kappa/sqrt(zeta)",
  "middle pad: CT18 band, NNPDF4.0",
  "lower pad: the two additional inputs and the range bars"
 ],
 "points": {
  "what": "NNPDF4.0 central kappa",
  "pad": "middle",
  "color": "blue",
  "marker": "open circle",
  "Q": [
   2.0,
   10.0,
   100.0,
   10000.0
  ],
  "kappa": [
   4.5125087607168535,
   3.3276206907193404,
   2.7777255075291594,
   2.3350278254861414
  ],
  "background": "white disk of the same size under each circle"
 },
 "drawing_order_upper": [
  "LO curves",
  "large-zeta reference"
 ],
 "drawing_order_middle": [
  "CT18NNLO band and its central line",
  "NNPDF4.0 circles"
 ],
 "drawing_order_lower": [
  "unit line",
  "range bars",
  "LO curves",
  "open square",
  "open triangles"
 ],
 "unit_line": {
  "y": 1.0,
  "color": "black",
  "style": "dotted"
 },
 "text_inside_frame": "three legends only"
}

==> anc/calc/figs_v1/fig2_drift.json <==
{
 "program": "calc/figs_v1/fig2_drift.py",
 "program_sha256": "5a8a536896e5da2d7e7b2755a58f531d26f7c1faeb1704f46c066bf1bba94fa4",
 "setting": {
  "n_f": 5,
  "Lambda_GeV": 0.2,
  "Q0sq_GeV2": 2.0,
  "clock": "tau, per unit of which the LO anomalous dimensions act; one-loop tau = 6 zeta/23",
  "inputs_from": "calc/figs_v1/fig1_lo_curves.json"
 },
 "edges": {
  "lower": 3.3864908449286037,
  "upper": 7.925159956644914,
  "lower_form": "4 pi^2/9 - 1",
  "upper_form": "pi^2 - 35/18"
 },
 "limit": {
  "value": 5.729029741298312,
  "form": "(204 pi^2 - 415)/279"
 },
 "relaxation_rate": "31/9 per unit tau",
 "x_q_equilibrium": "15/31",
 "tau_at_10TeV": 0.44620912946228364,
 "zeta_at_10TeV": 1.7104683296054206,
 "inputs": {
  "A": {
   "label": "proton-like",
   "xq0": 0.58
  },
  "steep": {
   "label": "steep",
   "xq0": 0.55
  },
  "valence": {
   "label": "valence-like",
   "xq0": 0.7
  }
 },
 "curves": {
  "A": [
   {
    "Q": 1.4142135623730951,
    "zeta": 0.0,
    "tau": 0.0,
    "drift": 5.292731871849454,
    "x_q": 0.58
   },
   {
    "Q": 1.478299475593194,
    "zeta": 0.02240488290393828,
    "tau": 0.005844752061896943,
    "drift": 5.301427563109985,
    "x_q": 0.5780840878578076
   },
   {
    "Q": 1.5452894793852727,
    "zeta": 0.0443187676965149,
    "tau": 0.011561417659960408,
    "drift": 5.309765010539681,
    "x_q": 0.576247107186938
   },
   {
    "Q": 1.6153151743090568,
    "zeta": 0.06576271391969019,
    "tau": 0.017155490587745265,
    "drift": 5.3177662682947675,
    "x_q": 0.5744841988192775
   },
   {
    "Q": 1.688514124480466,
    "zeta": 0.08675645460713577,
    "tau": 0.022632118593165853,
    "drift": 5.325451602402992,
    "x_q": 0.5727908975631043
   },
   {
    "Q": 1.7650301278136447,
    "zeta": 0.10731850540337666,
    "tau": 0.027996131844359128,
    "drift": 5.332839669220568,
    "x_q": 0.5711630928838638
   },
   {
    "Q": 1.8450134985091688,
    "zeta": 0.12746626268842273,
    "tau": 0.03325206852741463,
    "drift": 5.339947672871285,
    "x_q": 0.5695969942157831
   },
   {
    "Q": 1.9286213623433694,
    "zeta": 0.14721609201100125,
    "tau": 0.03840419791591337,
    "drift": 5.346791504506147,
    "x_q": 0.5680891002789472
   },
   {
    "Q": 2.0160179653388646,
    "zeta": 0.16658340795679544,
    "tau": 0.04345654120612055,
    "drift": 5.353385865791476,
    "x_q": 0.5666361718712988
   },
   {
    "Q": 2.107374996422676,
    "zeta": 0.18558274642825365,
    "tau": 0.048412890372587905,
    "drift": 5.35974437867513,
    "x_q": 0.565235207683969
   },
   {
    "Q": 2.2028719247057893,
    "zeta": 0.20422783018504823,
    "tau": 0.053276825265664754,
    "drift": 5.365879683181112,
    "x_q": 0.5638834227542979
   },
   {
    "Q": 2.302696352046731,
    "zeta": 0.22253162838545124,
    "tau": 0.05805172914403076,
    "drift": 5.371803524731893,
    "x_q": 0.562578229226202
   },
   {
    "Q": 2.4070443815917715,
    "zeta": 0.24050641077573187,
    "tau": 0.06274080281106048,
    "drift": 5.3775268322866125,
    "x_q": 0.5613172191340705
   },
   {
    "Q": 2.5161210030157437,
    "zeta": 0.25816379709468135,
    "tau": 0.06734707750296036,
    "drift": 5.383059788405054,
    "x_q": 0.5600981489656462
   },
   {
    "Q": 2.63014049522027,
    "zeta": 0.2755148021914797,
    "tau": 0.07187342665864688,
    "drift": 5.388411892196386,
    "x_q": 0.5589189257925987
   },
   {
    "Q": 2.7493268472805017,
    "zeta": 0.2925698772956276,
    "tau": 0.07632257668581591,
    "drift": 5.393592015983432,
    "x_q": 0.557777594785746
   },
   {
    "Q": 2.8739141984672973,
    "zeta": 0.30933894782615917,
    "tau": 0.08069711682421545,
    "drift": 5.398608456404059,
    "x_q": 0.556672327955944
   },
   {
    "Q": 3.0041472982092694,
    "zeta": 0.32583144808264036,
    "tau": 0.08499950819547139,
    "drift": 5.403468980577901,
    "x_q": 0.5556014139822211
   },
   {
    "Q": 3.140281986898277,
    "zeta": 0.3420563531215521,
    "tau": 0.08923209211866576,
    "drift": 5.4081808678867835,
    "x_q": 0.5545632490063431
   },
   {
    "Q": 3.2825856984828996,
    "zeta": 0.3580222080877208,
    "tau": 0.09339709776201412,
    "drift": 5.412750947848501,
    "x_q": 0.5535563282881264
   },
   {
    "Q": 3.4313379858372293,
    "zeta": 0.37373715524079054,
    "tau": 0.09749664919324971,
    "drift": 5.4171856345044995,
    "x_q": 0.5525792386288361
   },
   {
    "Q": 3.5868310699370545,
    "zeta": 0.38920895889073487,
    "tau": 0.10153277188453953,
    "drift": 5.4214909576909776,
    "x_q": 0.5516306514812593
   },
   {
    "Q": 3.749370413922286,
    "zeta": 0.4044450284335802,
    "tau": 0.10550739872180354,
    "drift": 5.4256725915187545,
    "x_q": 0.5507093166747667
   },
   {
    "Q": 3.9192753231733537,
    "zeta": 0.4194524396584263,
    "tau": 0.10942237556306775,
    "drift": 5.429735880348942,
    "x_q": 0.5498140566921215
   },
   {
    "Q": 4.096879572580417,
    "zeta": 0.4342379544791405,
    "tau": 0.11327946638586274,
    "drift": 5.433685862518153,
    "x_q": 0.5489437614421296
   },
   {
    "Q": 4.282532062237646,
    "zeta": 0.448808039228456,
    "tau": 0.11708035805959723,
    "drift": 5.437527292037984,
    "x_q": 0.5480973834786173
   },
   {
    "Q": 4.476597502850672,
    "zeta": 0.4631688816383598,
    "tau": 0.1208266647752243,
    "drift": 5.441264658468163,
    "x_q": 0.5472739336218012
   },
   {
    "Q": 4.6794571322036775,
    "zeta": 0.4773264066183732,
    "tau": 0.12451993216131477,
    "drift": 5.444902205140612,
    "x_q": 0.546472476943001
   },
   {
    "Q": 4.891509464093606,
    "zeta": 0.49128629093242543,
    "tau": 0.12816164111280665,
    "drift": 5.448443945892243,
    "x_q": 0.5456921290779213
   },
   {
    "Q": 5.113171071202769,
    "zeta": 0.5050539768653098,
    "tau": 0.13175321135616777,
    "drift": 5.451893680447255,
    "x_q": 0.5449320528374862
   },
   {
    "Q": 5.34487740344778,
    "zeta": 0.5186346849610656,
    "tau": 0.1352960047724519,
    "drift": 5.455255008574682,
    "x_q": 0.544191455088523
   },
   {
    "Q": 5.587083643412445,
    "zeta": 0.5320334259079017,
    "tau": 0.1387913284977135,
    "drift": 5.458531343133728,
    "x_q": 0.5434695838794962
   },
   {
    "Q": 5.8402656005450995,
    "zeta": 0.5452550116373732,
    "tau": 0.1422404378184452,
    "drift": 5.461725922107738,
    "x_q": 0.5427657257890787
   },
   {
    "Q": 6.104920645877015,
    "zeta": 0.558304065699335,
    "tau": 0.14564453887808737,
    "drift": 5.464841819717296,
    "x_q": 0.542079203477612
   },
   {
    "Q": 6.38156868909812,
    "zeta": 0.571185032968651,
    "tau": 0.1490047912092133,
    "drift": 5.4678819566938355,
    "x_q": 0.5414093734235348
   },
   {
    "Q": 6.670753199909471,
    "zeta": 0.5839021887346512,
    "tau": 0.1523223101046916,
    "drift": 5.470849109786973,
    "x_q": 0.5407556238286418
   },
   {
    "Q": 6.973042275658917,
    "zeta": 0.5964596472198468,
    "tau": 0.15559816883996005,
    "drift": 5.473745920571577,
    "x_q": 0.5401173726776323
   },
   {
    "Q": 7.289029757357289,
    "zeta": 0.6088613695703775,
    "tau": 0.15883340075748978,
    "drift": 5.47657490361416,
    "x_q": 0.5394940659388177
   },
   {
    "Q": 7.619336396267517,
    "zeta": 0.6211111713570187,
    "tau": 0.16202900122357006,
    "drift": 5.47933845405242,
    "x_q": 0.5388851758941291
   },
   {
    "Q": 7.964611073358417,
    "zeta": 0.6332127296222917,
    "tau": 0.16518592946668478,
    "drift": 5.482038854636678,
    "x_q": 0.5382901995876855
   },
   {
    "Q": 8.325532074018732,
    "zeta": 0.6451695895062414,
    "tau": 0.168305110305976,
    "drift": 5.4846782822773505,
    "x_q": 0.5377086573831967
   },
   {
    "Q": 8.702808420535591,
    "zeta": 0.6569851704807519,
    "tau": 0.17138743577758744,
    "drift": 5.487258814138503,
    "x_q": 0.5371400916213765
   },
   {
    "Q": 9.097181264955005,
    "zeta": 0.6686627722198328,
    "tau": 0.17443376666604335,
    "drift": 5.489782433313871,
    "x_q": 0.536584065369352
   },
   {
    "Q": 9.509425345060643,
    "zeta": 0.680205580131088,
    "tau": 0.17744493394724034,
    "drift": 5.492251034118414,
    "x_q": 0.53604016125478
   },
   {
    "Q": 9.94035050633115,
    "zeta": 0.6916166705715652,
    "tau": 0.18042174014910398,
    "drift": 5.4946664270255265,
    "x_q": 0.5355079803780387
   },
   {
    "Q": 10.390803292865835,
    "zeta": 0.7028990157693553,
    "tau": 0.183364960635484,
    "drift": 5.497030343277329,
    "x_q": 0.5349871412964452
   },
   {
    "Q": 10.861668610404092,
    "zeta": 0.7140554884706382,
    "tau": 0.18627534481842736,
    "drift": 5.4993444391930915,
    "x_q": 0.5344772790749871
   },
   {
    "Q": 11.35387146470552,
    "zeta": 0.725088866330352,
    "tau": 0.18915361730357008,
    "drift": 5.5016103001986405,
    "x_q": 0.5339780443985267
   },
   {
    "Q": 11.868378778705749,
    "zeta": 0.7360018360632737,
    "tau": 0.19200047897302794,
    "drift": 5.503829444597653,
    "x_q": 0.5334891027408755
   },
   {
    "Q": 12.406201292017737,
    "zeta": 0.7467969973710314,
    "tau": 0.19481660800983427,
    "drift": 5.506003327103982,
    "x_q": 0.5330101335865222
   },
   {
    "Q": 12.968395546510097,
    "zeta": 0.7574768666594048,
    "tau": 0.19760266086767084,
    "drift": 5.508133342152505,
    "x_q": 0.5325408297011552
   },
   {
    "Q": 13.55606596186304,
    "zeta": 0.7680438805592144,
    "tau": 0.20035927318936025,
    "drift": 5.510220827004606,
    "x_q": 0.5320808964474374
   },
   {
    "Q": 14.170367005179365,
    "zeta": 0.7785003992631186,
    "tau": 0.20308706067733528,
    "drift": 5.512267064662987,
    "x_q": 0.5316300511427864
   },
   {
    "Q": 14.812505458912634,
    "zeta": 0.7888487096897545,
    "tau": 0.20578661991906638,
    "drift": 5.514273286609409,
    "x_q": 0.5311880224561737
   },
   {
    "Q": 15.483742791567828,
    "zeta": 0.7990910284858278,
    "tau": 0.20845852917021596,
    "drift": 5.516240675377769,
    "x_q": 0.5307545498411992
   },
   {
    "Q": 16.1853976358317,
    "zeta": 0.809229504876015,
    "tau": 0.21110334909809086,
    "drift": 5.518170366974011,
    "x_q": 0.530329383002916
   },
   {
    "Q": 16.918848379001034,
    "zeta": 0.8192662233698401,
    "tau": 0.2137216234877844,
    "drift": 5.520063453153416,
    "x_q": 0.5299122813960774
   },
   {
    "Q": 17.68553587079771,
    "zeta": 0.8292032063340553,
    "tau": 0.2163138799132318,
    "drift": 5.521920983565001,
    "x_q": 0.5295030137526641
   },
   {
    "Q": 18.486966253889936,
    "zeta": 0.8390424164384642,
    "tau": 0.21888063037525154,
    "drift": 5.523743967772013,
    "x_q": 0.5291013576367102
   },
   {
    "Q": 19.324713922680235,
    "zeta": 0.8487857589825897,
    "tau": 0.22142237190850167,
    "drift": 5.525533377156809,
    "x_q": 0.5287070990246037
   },
   {
    "Q": 20.200424616172647,
    "zeta": 0.8584350841100814,
    "tau": 0.22393958715915166,
    "drift": 5.527290146717784,
    "x_q": 0.5283200319091709
   },
   {
    "Q": 21.115818650994992,
    "zeta": 0.8679921889173038,
    "tau": 0.2264327449349488,
    "drift": 5.529015176765435,
    "x_q": 0.5279399579259855
   },
   {
    "Q": 22.07269430092742,
    "zeta": 0.8774588194621137,
    "tau": 0.22890230072924705,
    "drift": 5.530709334524114,
    "x_q": 0.5275666860004544
   },
   {
    "Q": 23.072931329576296,
    "zeta": 0.8868366726784445,
    "tau": 0.23134869722046375,
    "drift": 5.532373455645558,
    "x_q": 0.5272000320143446
   },
   {
    "Q": 24.11849468313324,
    "zeta": 0.896127398201947,
    "tau": 0.233772364748334,
    "drift": 5.534008345639815,
    "x_q": 0.5268398184905088
   },
   {
    "Q": 25.211438350473717,
    "zeta": 0.9053326001116014,
    "tau": 0.23617372176824386,
    "drift": 5.535614781228795,
    "x_q": 0.5264858742946577
   },
   {
    "Q": 26.353909398178235,
    "zeta": 0.9144538385918971,
    "tau": 0.2385531752848427,
    "drift": 5.537193511627298,
    "x_q": 0.5261380343531145
   },
   {
    "Q": 27.548152188402895,
    "zeta": 0.9234926315198897,
    "tau": 0.24091112126605818,
    "drift": 5.538745259756015,
    "x_q": 0.5257961393855543
   },
   {
    "Q": 28.796512787885185,
    "zeta": 0.9324504559811729,
    "tau": 0.24324794503856684,
    "drift": 5.5402707233906945,
    "x_q": 0.5254600356518097
   },
   {
    "Q": 30.101443576746487,
    "zeta": 0.9413287497185518,
    "tau": 0.24556402166570918,
    "drift": 5.541770576251369,
    "x_q": 0.5251295747118829
   },
   {
    "Q": 31.46550806614512,
    "zeta": 0.9501289125169714,
    "tau": 0.24785971630877515,
    "drift": 5.543245469035263,
    "x_q": 0.5248046131983664
   },
   {
    "Q": 32.89138593424416,
    "zeta": 0.958852307528036,
    "tau": 0.2501353845725311,
    "drift": 5.544696030396761,
    "x_q": 0.5244850126005273
   },
   {
    "Q": 34.381878290387085,
    "zeta": 0.9675002625372557,
    "tau": 0.25239137283580587,
    "drift": 5.546122867877579,
    "x_q": 0.5241706390593641
   },
   {
    "Q": 35.939913177822596,
    "zeta": 0.9760740711769659,
    "tau": 0.2546280185679041,
    "drift": 5.547526568790078,
    "x_q": 0.523861363172987
   },
   {
    "Q": 37.568551325788675,
    "zeta": 0.9845749940876887,
    "tau": 0.25684565063157094,
    "drift": 5.5489077010564465,
    "x_q": 0.5235570598117213
   },
   {
    "Q": 39.2709921622556,
    "zeta": 0.993004260030548,
    "tau": 0.25904458957318643,
    "drift": 5.550266814006327,
    "x_q": 0.5232576079423676
   },
   {
    "Q": 41.050580099140014,
    "zeta": 1.001363066953189,
    "tau": 0.2612251479008319,
    "drift": 5.551604439135256,
    "x_q": 0.5229628904610963
   },
   {
    "Q": 42.910811102337085,
    "zeta": 1.0096525830115182,
    "tau": 0.2633876303508308,
    "drift": 5.552921090826155,
    "x_q": 0.5226727940344809
   },
   {
    "Q": 44.855339559477514,
    "zeta": 1.0178739475494396,
    "tau": 0.2655323341433321,
    "drift": 5.554217267035968,
    "x_q": 0.5223872089482126
   },
   {
    "Q": 46.88798545890099,
    "zeta": 1.0260282720386478,
    "tau": 0.2676595492274733,
    "drift": 5.555493449949389,
    "x_q": 0.5221060289630651
   },
   {
    "Q": 49.01274189394899,
    "zeta": 1.0341166409804081,
    "tau": 0.2697695585166282,
    "drift": 5.556750106601517,
    "x_q": 0.5218291511777065
   },
   {
    "Q": 51.233782907318975,
    "zeta": 1.0421401127711643,
    "tau": 0.27186263811421674,
    "drift": 5.557987689471144,
    "x_q": 0.5215564758979792
   },
   {
    "Q": 53.55547169089014,
    "zeta": 1.0500997205336906,
    "tau": 0.273939057530528,
    "drift": 5.55920663704629,
    "x_q": 0.5212879065122975
   },
   {
    "Q": 55.98236915712896,
    "zeta": 1.0579964729154299,
    "tau": 0.2759990798909817,
    "drift": 5.56040737436349,
    "x_q": 0.5210233493728267
   },
   {
    "Q": 58.51924289891309,
    "zeta": 1.0658313548555547,
    "tau": 0.27804296213623164,
    "drift": 5.561590313522244,
    "x_q": 0.5207627136821348
   },
   {
    "Q": 61.17107655537483,
    "zeta": 1.0736053283222116,
    "tau": 0.28007095521448994,
    "drift": 5.5627558541759585,
    "x_q": 0.520505911385024
   },
   {
    "Q": 63.94307960216329,
    "zeta": 1.0813193330213304,
    "tau": 0.282083304266434,
    "drift": 5.563904384000628,
    "x_q": 0.5202528570652667
   },
   {
    "Q": 66.84069758535799,
    "zeta": 1.088974287078303,
    "tau": 0.28408024880303556,
    "drift": 5.565036279142423,
    "x_q": 0.5200034678469883
   },
   {
    "Q": 69.86962281913823,
    "zeta": 1.0965710876937678,
    "tau": 0.28606202287663507,
    "drift": 5.566151904645299,
    "x_q": 0.5197576633004537
   },
   {
    "Q": 73.03580556822365,
    "zeta": 1.104110611774673,
    "tau": 0.2880288552455669,
    "drift": 5.567251614859641,
    "x_q": 0.5195153653520301
   },
   {
    "Q": 76.34546573705349,
    "zeta": 1.1115937165417278,
    "tau": 0.28998096953262464,
    "drift": 5.568335753832939,
    "x_q": 0.5192764981981106
   },
   {
    "Q": 79.80510508866796,
    "zeta": 1.1190212401142918,
    "tau": 0.29191858437764134,
    "drift": 5.569404655683402,
    "x_q": 0.5190409882227957
   },
   {
    "Q": 83.42152001729525,
    "zeta": 1.1263940020737064,
    "tau": 0.29384191358444517,
    "drift": 5.570458644957379,
    "x_q": 0.5188087639191433
   },
   {
    "Q": 87.20181489973585,
    "zeta": 1.1337128040060076,
    "tau": 0.29575116626243675,
    "drift": 5.571498036971397,
    "x_q": 0.5185797558138082
   },
   {
    "Q": 91.15341605177267,
    "zeta": 1.140978430024924,
    "tau": 0.2976465469630236,
    "drift": 5.57252313813959,
    "x_q": 0.5183538963948989
   },
   {
    "Q": 95.28408631702382,
    "zeta": 1.1481916472760123,
    "tau": 0.2995282558111336,
    "drift": 5.573534246287249,
    "x_q": 0.5181311200428955
   },
   {
    "Q": 99.60194031689815,
    "zeta": 1.1553532064227403,
    "tau": 0.30139648863201923,
    "drift": 5.574531650951154,
    "x_q": 0.5179113629644757
   },
   {
    "Q": 104.11546039161105,
    "zeta": 1.162463842115287,
    "tau": 0.3032514370735532,
    "drift": 5.5755156336673615,
    "x_q": 0.5176945631291081
   },
   {
    "Q": 108.83351326357689,
    "zeta": 1.169524273442793,
    "tau": 0.30509328872420693,
    "drift": 5.576486468247045,
    "x_q": 0.5174806602082768
   },
   {
    "Q": 113.76536745591281,
    "zeta": 1.1765352043697581,
    "tau": 0.30692222722689344,
    "drift": 5.577444421040952,
    "x_q": 0.5172695955172125
   },
   {
    "Q": 118.9207115002721,
    "zeta": 1.183497324157245,
    "tau": 0.3087384323888465,
    "drift": 5.578389751193051,
    "x_q": 0.5170613119590084
   },
   {
    "Q": 124.30967296977629,
    "zeta": 1.1904113077695249,
    "tau": 0.31054208028770214,
    "drift": 5.579322710883854,
    "x_q": 0.5168557539710084
   },
   {
    "Q": 129.94283837443547,
    "zeta": 1.1972778162667586,
    "tau": 0.312333343373937,
    "drift": 5.580243545563917,
    "x_q": 0.5166528674733596
   },
   {
    "Q": 135.8312739581415,
    "zeta": 1.2040974971842895,
    "tau": 0.31411239056981466,
    "drift": 5.58115249417798,
    "x_q": 0.516452599819629
   },
   {
    "Q": 141.98654743808882,
    "zeta": 1.2108709848990902,
    "tau": 0.31587938736498006,
    "drift": 5.582049789380177,
    "x_q": 0.5162548997493858
   },
   {
    "Q": 148.42075072932994,
    "zeta": 1.2175989009838808,
    "tau": 0.31763449590883847,
    "drift": 5.5829356577407285,
    "x_q": 0.5160597173426611
   },
   {
    "Q": 155.14652369910746,
    "zeta": 1.224281854549416,
    "tau": 0.31937787509984766,
    "drift": 5.583810319944514,
    "x_q": 0.5158670039761969
   },
   {
    "Q": 162.17707899762746,
    "zeta": 1.2309204425754088,
    "tau": 0.32110968067184575,
    "drift": 5.584673990981891,
    "x_q": 0.5156767122814031
   },
   {
    "Q": 169.52622801405386,
    "zeta": 1.2375152502305427,
    "tau": 0.32283006527753283,
    "drift": 5.585526880332111,
    "x_q": 0.5154887961039452
   },
   {
    "Q": 177.20840800871377,
    "zeta": 1.244066851182001,
    "tau": 0.3245391785692176,
    "drift": 5.5863691921396725,
    "x_q": 0.5153032104648892
   },
   {
    "Q": 185.23871047481487,
    "zeta": 1.2505758078949225,
    "tau": 0.3262371672769363,
    "drift": 5.587201125383919,
    "x_q": 0.5151199115233341
   },
   {
    "Q": 193.63291078539015,
    "zeta": 1.2570426719221737,
    "tau": 0.32792417528404527,
    "drift": 5.588022874042188,
    "x_q": 0.5149388565404653
   },
   {
    "Q": 202.40749918371148,
    "zeta": 1.2634679841848113,
    "tau": 0.3296003437003856,
    "drift": 5.588834627246794,
    "x_q": 0.5147600038449667
   },
   {
    "Q": 211.57971317805195,
    "zeta": 1.2698522752435935,
    "tau": 0.3312658109331113,
    "drift": 5.589636569436121,
    "x_q": 0.5145833127997315
   },
   {
    "Q": 221.16757140443548,
    "zeta": 1.2761960655618758,
    "tau": 0.33292071275527196,
    "drift": 5.590428880500064,
    "x_q": 0.5144087437698152
   },
   {
    "Q": 231.18990902389706,
    "zeta": 1.282499865760225,
    "tau": 0.3345651823722326,
    "drift": 5.591211735920099,
    "x_q": 0.5142362580915767
   },
   {
    "Q": 241.66641472379027,
    "zeta": 1.288764176863053,
    "tau": 0.33619935048601385,
    "drift": 5.591985306904171,
    "x_q": 0.5140658180429565
   },
   {
    "Q": 252.61766939583066,
    "zeta": 1.2949894905375785,
    "tau": 0.3378233453576292,
    "drift": 5.592749760516655,
    "x_q": 0.5138973868148435
   },
   {
    "Q": 264.06518656685734,
    "zeta": 1.301176289325393,
    "tau": 0.33943729286749386,
    "drift": 5.593505259803588,
    "x_q": 0.5137309284834832
   },
   {
    "Q": 276.0314546617381,
    "zeta": 1.307325046866909,
    "tau": 0.3410413165739763,
    "drift": 5.59425196391336,
    "x_q": 0.5135664079838848
   },
   {
    "Q": 288.5399811814427,
    "zeta": 1.3134362281189498,
    "tau": 0.3426355377701608,
    "drift": 5.594990028213079,
    "x_q": 0.5134037910841831
   },
   {
    "Q": 301.61533888307144,
    "zeta": 1.3195102895657305,
    "tau": 0.3442200755388862,
    "drift": 5.595719604400774,
    "x_q": 0.5132430443609175
   },
   {
    "Q": 315.28321405255866,
    "zeta": 1.3255476794234706,
    "tau": 0.3457950468061228,
    "drift": 5.596440840613609,
    "x_q": 0.5130841351751886
   },
   {
    "Q": 329.57045696488166,
    "zeta": 1.3315488378388662,
    "tau": 0.3473605663927477,
    "drift": 5.597153881532285,
    "x_q": 0.5129270316496564
   },
   {
    "Q": 344.50513463090425,
    "zeta": 1.3375141970816433,
    "tau": 0.3489167470647765,
    "drift": 5.597858868481765,
    "x_q": 0.5127717026463454
   },
   {
    "Q": 360.1165859344734,
    "zeta": 1.3434441817314007,
    "tau": 0.35046369958210455,
    "drift": 5.598555939528505,
    "x_q": 0.5126181177452255
   },
   {
    "Q": 376.43547926808606,
    "zeta": 1.3493392088589469,
    "tau": 0.3520015327458122,
    "drift": 5.599245229574289,
    "x_q": 0.5124662472235333
   },
   {
    "Q": 393.49387278035,
    "zeta": 1.3551996882023212,
    "tau": 0.3535303534440838,
    "drift": 5.599926870446852,
    "x_q": 0.5123160620358086
   },
   {
    "Q": 411.32527735359315,
    "zeta": 1.3610260223376902,
    "tau": 0.35505026669678874,
    "drift": 5.600600990987381,
    "x_q": 0.5121675337946138
   },
   {
    "Q": 429.96472243534043,
    "zeta": 1.3668186068452912,
    "tau": 0.3565613756987716,
    "drift": 5.601267717135037,
    "x_q": 0.512020634751911
   },
   {
    "Q": 449.448824852982,
    "zeta": 1.3725778304705991,
    "tau": 0.3580637818618954,
    "drift": 5.60192717200862,
    "x_q": 0.5118753377810698
   },
   {
    "Q": 469.81586074681877,
    "zeta": 1.3783040752808782,
    "tau": 0.35955758485588124,
    "drift": 5.6025794759854755,
    "x_q": 0.5117316163594814
   },
   {
    "Q": 491.10584076279565,
    "zeta": 1.3839977168172772,
    "tau": 0.36104288264798534,
    "drift": 5.603224746777759,
    "x_q": 0.5115894445517553
   },
   {
    "Q": 513.3605886526374,
    "zeta": 1.3896591242426186,
    "tau": 0.3625197715415527,
    "drift": 5.603863099506163,
    "x_q": 0.5114487969934752
   },
   {
    "Q": 536.6238234357955,
    "zeta": 1.3952886604850288,
    "tau": 0.3639883462134858,
    "drift": 5.6044946467712,
    "x_q": 0.5113096488754933
   },
   {
    "Q": 560.9412452846119,
    "zeta": 1.4008866823775468,
    "tau": 0.36544869975066435,
    "drift": 5.605119498722138,
    "x_q": 0.5111719759287422
   },
   {
    "Q": 586.3606253014187,
    "zeta": 1.4064535407938479,
    "tau": 0.3669009236853516,
    "drift": 5.605737763123678,
    "x_q": 0.5110357544095432
   },
   {
    "Q": 612.9318993639397,
    "zeta": 1.41198958078021,
    "tau": 0.36834510802962,
    "drift": 5.606349545420459,
    "x_q": 0.5109009610853943
   },
   {
    "Q": 640.7072662233511,
    "zeta": 1.4174951416838484,
    "tau": 0.36978134130883,
    "drift": 5.606954948799472,
    "x_q": 0.5107675732212184
   },
   {
    "Q": 669.7412900477133,
    "zeta": 1.4229705572777338,
    "tau": 0.3712097105941914,
    "drift": 5.607554074250469,
    "x_q": 0.5106355685660539
   },
   {
    "Q": 700.0910076122175,
    "zeta": 1.4284161558820156,
    "tau": 0.3726303015344389,
    "drift": 5.608147020624433,
    "x_q": 0.5105049253401723
   },
   {
    "Q": 731.816040346822,
    "zeta": 1.4338322604821554,
    "tau": 0.37404319838664923,
    "drift": 5.608733884690178,
    "x_q": 0.5103756222226065
   },
   {
    "Q": 764.9787114613915,
    "zeta": 1.4392191888438772,
    "tau": 0.3754484840462288,
    "drift": 5.609314761189165,
    "x_q": 0.5102476383390737
   },
   {
    "Q": 799.6441683784312,
    "zeta": 1.44457725362504,
    "tau": 0.3768462400760974,
    "drift": 5.609889742888589,
    "x_q": 0.51012095325028
   },
   {
    "Q": 835.8805107139311,
    "zeta": 1.449906762484529,
    "tau": 0.3782365467350945,
    "drift": 5.610458920632788,
    "x_q": 0.509995546940591
   },
   {
    "Q": 873.7589240577374,
    "zeta": 1.4552080181882585,
    "tau": 0.37961948300563264,
    "drift": 5.611022383393069,
    "x_q": 0.5098713998070566
   },
   {
    "Q": 913.3538198162596,
    "zeta": 1.460481318712383,
    "tau": 0.3809951266206216,
    "drift": 5.611580218315969,
    "x_q": 0.5097484926487754
   },
   {
    "Q": 954.7429813922314,
    "zeta": 1.4657269573437983,
    "tau": 0.38236355408968653,
    "drift": 5.612132510770037,
    "x_q": 0.5096268066565883
   },
   {
    "Q": 998.0077169886922,
    "zeta": 1.470945222778022,
    "tau": 0.3837248407247014,
    "drift": 5.612679344391177,
    "x_q": 0.5095063234030882
   },
   {
    "Q": 1043.2330193373716,
    "zeta": 1.4761363992145333,
    "tau": 0.38507906066466085,
    "drift": 5.613220801126604,
    "x_q": 0.5093870248329347
   },
   {
    "Q": 1090.5077326652577,
    "zeta": 1.4813007664496498,
    "tau": 0.38642628689990866,
    "drift": 5.613756961277466,
    "x_q": 0.5092688932534639
   },
   {
    "Q": 1139.9247272273528,
    "zeta": 1.4864385999670202,
    "tau": 0.3877665912957444,
    "drift": 5.614287903540178,
    "x_q": 0.509151911325581
   },
   {
    "Q": 1191.5810817484844,
    "zeta": 1.4915501710258021,
    "tau": 0.3891000446154267,
    "drift": 5.614813705046507,
    "x_q": 0.5090360620549277
   },
   {
    "Q": 1245.5782741325713,
    "zeta": 1.4966357467465996,
    "tau": 0.3904267165425912,
    "drift": 5.615334441402466,
    "x_q": 0.508921328783314
   },
   {
    "Q": 1302.0223808139929,
    "zeta": 1.5016955901952245,
    "tau": 0.39174667570310207,
    "drift": 5.615850186726045,
    "x_q": 0.5088076951804044
   },
   {
    "Q": 1361.0242851426822,
    "zeta": 1.506729960464352,
    "tau": 0.3930599896863527,
    "drift": 5.616361013683821,
    "x_q": 0.5086951452356514
   },
   {
    "Q": 1422.699895212309,
    "zeta": 1.511739112753128,
    "tau": 0.3943667250660334,
    "drift": 5.616866993526495,
    "x_q": 0.5085836632504659
   },
   {
    "Q": 1487.1703715594776,
    "zeta": 1.5167232984447947,
    "tau": 0.3956669474203812,
    "drift": 5.617368196123384,
    "x_q": 0.5084732338306178
   },
   {
    "Q": 1554.5623651812439,
    "zeta": 1.5216827651823908,
    "tau": 0.396960721351928,
    "drift": 5.617864689995906,
    "x_q": 0.5083638418788583
   },
   {
    "Q": 1625.0082663385358,
    "zeta": 1.5266177569425834,
    "tau": 0.3982481105067609,
    "drift": 5.618356542350088,
    "x_q": 0.5082554725877566
   },
   {
    "Q": 1698.6464646342472,
    "zeta": 1.531528514107687,
    "tau": 0.3995291775933097,
    "drift": 5.618843819108146,
    "x_q": 0.5081481114327431
   },
   {
    "Q": 1775.6216208769217,
    "zeta": 1.5364152735359238,
    "tau": 0.4008039844006758,
    "drift": 5.619326584939144,
    "x_q": 0.5080417441653535
   },
   {
    "Q": 1856.0849512640964,
    "zeta": 1.5412782686299733,
    "tau": 0.4020725918165148,
    "drift": 5.619804903288785,
    "x_q": 0.5079363568066658
   },
   {
    "Q": 1940.1945244435828,
    "zeta": 1.5461177294038662,
    "tau": 0.40333505984448687,
    "drift": 5.620278836408345,
    "x_q": 0.5078319356409244
   },
   {
    "Q": 2028.1155720362515,
    "zeta": 1.5509338825482655,
    "tau": 0.4045914476212867,
    "drift": 5.620748445382795,
    "x_q": 0.5077284672093444
   },
   {
    "Q": 2120.020813230337,
    "zeta": 1.555726951494183,
    "tau": 0.40584181343326514,
    "drift": 5.621213790158125,
    "x_q": 0.5076259383040914
   },
   {
    "Q": 2216.0907940849256,
    "zeta": 1.5604971564751773,
    "tau": 0.40708621473265494,
    "drift": 5.6216749295679005,
    "x_q": 0.5075243359624303
   },
   {
    "Q": 2316.5142422091767,
    "zeta": 1.565244714588074,
    "tau": 0.40832470815341054,
    "drift": 5.622131921359079,
    "x_q": 0.5074236474610371
   },
   {
    "Q": 2421.48843751404,
    "zeta": 1.569969839852252,
    "tau": 0.40955734952667444,
    "drift": 5.622584822217108,
    "x_q": 0.507323860310469
   },
   {
    "Q": 2531.2195997648073,
    "zeta": 1.574672743267537,
    "tau": 0.4107841938958792,
    "drift": 5.623033687790328,
    "x_q": 0.5072249622497883
   },
   {
    "Q": 2645.923293695827,
    "zeta": 1.5793536328707365,
    "tau": 0.4120052955314965,
    "drift": 5.623478572713703,
    "x_q": 0.5071269412413333
   },
   {
    "Q": 2765.824852483236,
    "zeta": 1.584012713790862,
    "tau": 0.41322070794544224,
    "drift": 5.623919530631896,
    "x_q": 0.5070297854656336
   },
   {
    "Q": 2891.159820407601,
    "zeta": 1.5886501883030668,
    "tau": 0.41443048390514786,
    "drift": 5.6243566142217265,
    "x_q": 0.5069334833164633
   },
   {
    "Q": 3022.174415576076,
    "zeta": 1.593266255881343,
    "tau": 0.41563467544730687,
    "drift": 5.624789875214006,
    "x_q": 0.5068380233960296
   },
   {
    "Q": 3159.126013613088,
    "zeta": 1.5978611132500036,
    "tau": 0.4168333338913053,
    "drift": 5.625219364414784,
    "x_q": 0.5067433945102909
   },
   {
    "Q": 3302.2836532697456,
    "zeta": 1.6024349544339902,
    "tau": 0.4180265098523453,
    "drift": 5.625645131726031,
    "x_q": 0.5066495856644008
   },
   {
    "Q": 3451.9285649452313,
    "zeta": 1.6069879708080346,
    "tau": 0.4192142532542699,
    "drift": 5.626067226165757,
    "x_q": 0.5065565860582748
   },
   {
    "Q": 3608.354723158455,
    "zeta": 1.6115203511447058,
    "tau": 0.42039661334209716,
    "drift": 5.626485695887599,
    "x_q": 0.5064643850822748
   },
   {
    "Q": 3771.8694240552772,
    "zeta": 1.6160322816613732,
    "tau": 0.4215736386942713,
    "drift": 5.626900588199885,
    "x_q": 0.5063729723130083
   },
   {
    "Q": 3942.793889085814,
    "zeta": 1.620523946066116,
    "tau": 0.42274537723463895,
    "drift": 5.627311949584199,
    "x_q": 0.5062823375092391
   },
   {
    "Q": 4121.463896037726,
    "zeta": 1.6249955256026052,
    "tau": 0.4239118762441578,
    "drift": 5.6277198257134495,
    "x_q": 0.5061924706079051
   },
   {
    "Q": 4308.230438665156,
    "zeta": 1.6294471990939863,
    "tau": 0.4250731823723442,
    "drift": 5.628124261469472,
    "x_q": 0.5061033617202404
   },
   {
    "Q": 4503.460416209131,
    "zeta": 1.6338791429857908,
    "tau": 0.42622934164846715,
    "drift": 5.6285253009601695,
    "x_q": 0.5060150011279994
   },
   {
    "Q": 4707.537354163986,
    "zeta": 1.6382915313879005,
    "tau": 0.4273803994924958,
    "drift": 5.628922987536204,
    "x_q": 0.5059273792797778
   },
   {
    "Q": 4920.862157705741,
    "zeta": 1.6426845361155888,
    "tau": 0.4285264007258058,
    "drift": 5.629317363807264,
    "x_q": 0.50584048678743
   },
   {
    "Q": 5143.853899262524,
    "zeta": 1.6470583267296663,
    "tau": 0.42966738958165207,
    "drift": 5.629708471657903,
    "x_q": 0.5057543144225775
   },
   {
    "Q": 5376.950641774202,
    "zeta": 1.6514130705757517,
    "tau": 0.4308034097154135,
    "drift": 5.630096352262986,
    "x_q": 0.5056688531132078
   },
   {
    "Q": 5620.610299258514,
    "zeta": 1.6557489328226902,
    "tau": 0.4319345042146149,
    "drift": 5.6304810461027275,
    "x_q": 0.5055840939403594
   },
   {
    "Q": 5875.311536374247,
    "zeta": 1.6600660765001445,
    "tau": 0.4330607156087333,
    "drift": 5.630862592977353,
    "x_q": 0.5055000281348921
   },
   {
    "Q": 6141.554708748655,
    "zeta": 1.6643646625353758,
    "tau": 0.4341820858787937,
    "drift": 5.6312410320213955,
    "x_q": 0.5054166470743374
   },
   {
    "Q": 6419.8628459163565,
    "zeta": 1.66864484978924,
    "tau": 0.4352986564667583,
    "drift": 5.6316164017176185,
    "x_q": 0.5053339422798296
   },
   {
    "Q": 6710.782678800686,
    "zeta": 1.6729067950914147,
    "tau": 0.4364104682847169,
    "drift": 5.631988739910604,
    "x_q": 0.5052519054131137
   },
   {
    "Q": 7014.885713755956,
    "zeta": 1.6771506532748792,
    "tau": 0.43751756172388157,
    "drift": 5.63235808381999,
    "x_q": 0.5051705282736275
   },
   {
    "Q": 7332.769355280584,
    "zeta": 1.6813765772096674,
    "tau": 0.43861997666339153,
    "drift": 5.632724470053384,
    "x_q": 0.5050898027956567
   },
   {
    "Q": 7665.058079606603,
    "zeta": 1.6855847178359085,
    "tau": 0.43971775247893263,
    "drift": 5.633087934618958,
    "x_q": 0.5050097210455606
   },
   {
    "Q": 8012.404661471084,
    "zeta": 1.6897752241961763,
    "tau": 0.44081092805117644,
    "drift": 5.633448512937723,
    "x_q": 0.5049302752190661
   },
   {
    "Q": 8375.491456479409,
    "zeta": 1.6939482434671647,
    "tau": 0.44189954177404295,
    "drift": 5.633806239855519,
    "x_q": 0.5048514576386276
   },
   {
    "Q": 8755.031741579583,
    "zeta": 1.6981039209907018,
    "tau": 0.44298363156279175,
    "drift": 5.6341611496546955,
    "x_q": 0.5047732607508528
   },
   {
    "Q": 9151.77111628094,
    "zeta": 1.7022424003041263,
    "tau": 0.444063234861946,
    "drift": 5.634513276065513,
    "x_q": 0.5046956771239899
   },
   {
    "Q": 9566.488967369867,
    "zeta": 1.706363823170035,
    "tau": 0.4451383886530526,
    "drift": 5.634862652277272,
    "x_q": 0.5046186994454768
   },
   {
    "Q": 10000.0,
    "zeta": 1.7104683296054206,
    "tau": 0.44620912946228364,
    "drift": 5.635209310949169,
    "x_q": 0.5045423205195484
   }
  ],
  "steep": [
   {
    "Q": 1.4142135623730951,
    "zeta": 0.0,
    "tau": 0.0,
    "drift": 5.428891945200943,
    "x_q": 0.55
   },
   {
    "Q": 1.478299475593194,
    "zeta": 0.02240488290393828,
    "tau": 0.005844752061896943,
    "drift": 5.43487388046406,
    "x_q": 0.5486820067478206
   },
   {
    "Q": 1.5452894793852727,
    "zeta": 0.0443187676965149,
    "tau": 0.011561417659960408,
    "drift": 5.440609372823415,
    "x_q": 0.5474183119910143
   },
   {
    "Q": 1.6153151743090568,
    "zeta": 0.06576271391969019,
    "tau": 0.017155490587745265,
    "drift": 5.446113593762317,
    "x_q": 0.5462055730132613
   },
   {
    "Q": 1.688514124480466,
    "zeta": 0.08675645460713577,
    "tau": 0.022632118593165853,
    "drift": 5.451400484675692,
    "x_q": 0.5450407181222697
   },
   {
    "Q": 1.7650301278136447,
    "zeta": 0.10731850540337666,
    "tau": 0.027996131844359128,
    "drift": 5.456482879634092,
    "x_q": 0.5439209196013157
   },
   {
    "Q": 1.8450134985091688,
    "zeta": 0.12746626268842273,
    "tau": 0.03325206852741463,
    "drift": 5.461372613689116,
    "x_q": 0.542843569846428
   },
   {
    "Q": 1.9286213623433694,
    "zeta": 0.14721609201100125,
    "tau": 0.03840419791591337,
    "drift": 5.466080618672829,
    "x_q": 0.5418062602590074
   },
   {
    "Q": 2.0160179653388646,
    "zeta": 0.16658340795679544,
    "tau": 0.04345654120612055,
    "drift": 5.470617008147636,
    "x_q": 0.5408067625289136
   },
   {
    "Q": 2.107374996422676,
    "zeta": 0.18558274642825365,
    "tau": 0.048412890372587905,
    "drift": 5.474991152916593,
    "x_q": 0.5398430119973612
   },
   {
    "Q": 2.2028719247057893,
    "zeta": 0.20422783018504823,
    "tau": 0.053276825265664754,
    "drift": 5.4792117482982245,
    "x_q": 0.5389130928343325
   },
   {
    "Q": 2.302696352046731,
    "zeta": 0.22253162838545124,
    "tau": 0.05805172914403076,
    "drift": 5.483286874197252,
    "x_q": 0.5380152248032598
   },
   {
    "Q": 2.4070443815917715,
    "zeta": 0.24050641077573187,
    "tau": 0.06274080281106048,
    "drift": 5.487224048857378,
    "x_q": 0.5371477514177331
   },
   {
    "Q": 2.5161210030157437,
    "zeta": 0.25816379709468135,
    "tau": 0.06734707750296036,
    "drift": 5.491030277059662,
    "x_q": 0.536309129322005
   },
   {
    "Q": 2.63014049522027,
    "zeta": 0.2755148021914797,
    "tau": 0.07187342665864688,
    "drift": 5.494712093426181,
    "x_q": 0.5354979187499421
   },
   {
    "Q": 2.7493268472805017,
    "zeta": 0.2925698772956276,
    "tau": 0.07632257668581591,
    "drift": 5.4982756014004925,
    "x_q": 0.534712774936503
   },
   {
    "Q": 2.8739141984672973,
    "zeta": 0.30933894782615917,
    "tau": 0.08069711682421545,
    "drift": 5.5017265084012585,
    "x_q": 0.5339524403723775
   },
   {
    "Q": 3.0041472982092694,
    "zeta": 0.32583144808264036,
    "tau": 0.08499950819547139,
    "drift": 5.505070157581251,
    "x_q": 0.5332157378065615
   },
   {
    "Q": 3.140281986898277,
    "zeta": 0.3420563531215521,
    "tau": 0.08923209211866576,
    "drift": 5.508311556568905,
    "x_q": 0.5325015639137596
   },
   {
    "Q": 3.2825856984828996,
    "zeta": 0.3580222080877208,
    "tau": 0.09339709776201412,
    "drift": 5.511455403522436,
    "x_q": 0.5318088835539124
   },
   {
    "Q": 3.4313379858372293,
    "zeta": 0.37373715524079054,
    "tau": 0.09749664919324971,
    "drift": 5.51450611078579,
    "x_q": 0.5311367245601054
   },
   {
    "Q": 3.5868310699370545,
    "zeta": 0.38920895889073487,
    "tau": 0.10153277188453953,
    "drift": 5.517467826400649,
    "x_q": 0.5304841729988529
   },
   {
    "Q": 3.749370413922286,
    "zeta": 0.4044450284335802,
    "tau": 0.10550739872180354,
    "drift": 5.520344453698281,
    "x_q": 0.5298503688534469
   },
   {
    "Q": 3.9192753231733537,
    "zeta": 0.4194524396584263,
    "tau": 0.10942237556306775,
    "drift": 5.523139669168712,
    "x_q": 0.5292345020868621
   },
   {
    "Q": 4.096879572580417,
    "zeta": 0.4342379544791405,
    "tau": 0.11327946638586274,
    "drift": 5.52585693878176,
    "x_q": 0.5286358090457604
   },
   {
    "Q": 4.282532062237646,
    "zeta": 0.448808039228456,
    "tau": 0.11708035805959723,
    "drift": 5.5284995329145294,
    "x_q": 0.528053569171532
   },
   {
    "Q": 4.476597502850672,
    "zeta": 0.4631688816383598,
    "tau": 0.1208266647752243,
    "drift": 5.531070540022538,
    "x_q": 0.5274871019881519
   },
   {
    "Q": 4.6794571322036775,
    "zeta": 0.4773264066183732,
    "tau": 0.12451993216131477,
    "drift": 5.533572879176404,
    "x_q": 0.5269357643399839
   },
   {
    "Q": 4.891509464093606,
    "zeta": 0.49128629093242543,
    "tau": 0.12816164111280665,
    "drift": 5.536009311572661,
    "x_q": 0.5263989478556169
   },
   {
    "Q": 5.113171071202769,
    "zeta": 0.5050539768653098,
    "tau": 0.13175321135616777,
    "drift": 5.538382451115538,
    "x_q": 0.5258760766163916
   },
   {
    "Q": 5.34487740344778,
    "zeta": 0.5186346849610656,
    "tau": 0.1352960047724519,
    "drift": 5.540694774156218,
    "x_q": 0.5253666050105611
   },
   {
    "Q": 5.587083643412445,
    "zeta": 0.5320334259079017,
    "tau": 0.1387913284977135,
    "drift": 5.542948628466971,
    "x_q": 0.5248700157560293
   },
   {
    "Q": 5.8402656005450995,
    "zeta": 0.5452550116373732,
    "tau": 0.1422404378184452,
    "drift": 5.545146241519562,
    "x_q": 0.5243858180763796
   },
   {
    "Q": 6.104920645877015,
    "zeta": 0.558304065699335,
    "tau": 0.14564453887808737,
    "drift": 5.547289728130163,
    "x_q": 0.523913546016478
   },
   {
    "Q": 6.38156868909812,
    "zeta": 0.571185032968651,
    "tau": 0.1490047912092133,
    "drift": 5.549381097526776,
    "x_q": 0.5234527568853176
   },
   {
    "Q": 6.670753199909471,
    "zeta": 0.5839021887346512,
    "tau": 0.1523223101046916,
    "drift": 5.551422259889505,
    "x_q": 0.5230030298150053
   },
   {
    "Q": 6.973042275658917,
    "zeta": 0.5964596472198468,
    "tau": 0.15559816883996005,
    "drift": 5.553415032409116,
    "x_q": 0.5225639644258879
   },
   {
    "Q": 7.289029757357289,
    "zeta": 0.6088613695703775,
    "tau": 0.15883340075748978,
    "drift": 5.555361144904852,
    "x_q": 0.522135179588784
   },
   {
    "Q": 7.619336396267517,
    "zeta": 0.6211111713570187,
    "tau": 0.16202900122357006,
    "drift": 5.557262245038554,
    "x_q": 0.5217163122761627
   },
   {
    "Q": 7.964611073358417,
    "zeta": 0.6332127296222917,
    "tau": 0.16518592946668478,
    "drift": 5.559119903158598,
    "x_q": 0.5213070164948844
   },
   {
    "Q": 8.325532074018732,
    "zeta": 0.6451695895062414,
    "tau": 0.168305110305976,
    "drift": 5.560935616804026,
    "x_q": 0.5209069622938098
   },
   {
    "Q": 8.702808420535591,
    "zeta": 0.6569851704807519,
    "tau": 0.17138743577758744,
    "drift": 5.56271081489643,
    "x_q": 0.5205158348402087
   },
   {
    "Q": 9.097181264955005,
    "zeta": 0.6686627722198328,
    "tau": 0.17443376666604335,
    "drift": 5.564446861644586,
    "x_q": 0.5201333335594536
   },
   {
    "Q": 9.509425345060643,
    "zeta": 0.680205580131088,
    "tau": 0.17744493394724034,
    "drift": 5.566145060184624,
    "x_q": 0.5197591713329862
   },
   {
    "Q": 9.94035050633115,
    "zeta": 0.6916166705715652,
    "tau": 0.18042174014910398,
    "drift": 5.56780665597643,
    "x_q": 0.519393073749993
   },
   {
    "Q": 10.390803292865835,
    "zeta": 0.7028990157693553,
    "tau": 0.183364960635484,
    "drift": 5.5694328399751525,
    "x_q": 0.5190347784086284
   },
   {
    "Q": 10.861668610404092,
    "zeta": 0.7140554884706382,
    "tau": 0.18627534481842736,
    "drift": 5.571024751595057,
    "x_q": 0.5186840342629945
   },
   {
    "Q": 11.35387146470552,
    "zeta": 0.725088866330352,
    "tau": 0.18915361730357008,
    "drift": 5.572583481481424,
    "x_q": 0.5183406010124093
   },
   {
    "Q": 11.868378778705749,
    "zeta": 0.7360018360632737,
    "tau": 0.19200047897302794,
    "drift": 5.574110074104906,
    "x_q": 0.5180042485297969
   },
   {
    "Q": 12.406201292017737,
    "zeta": 0.7467969973710314,
    "tau": 0.19481660800983427,
    "drift": 5.575605530191474,
    "x_q": 0.5176747563262988
   },
   {
    "Q": 12.968395546510097,
    "zeta": 0.7574768666594048,
    "tau": 0.19760266086767084,
    "drift": 5.5770708090000225,
    "x_q": 0.5173519130494524
   },
   {
    "Q": 13.55606596186304,
    "zeta": 0.7680438805592144,
    "tau": 0.20035927318936025,
    "drift": 5.578506830458681,
    "x_q": 0.5170355160124989
   },
   {
    "Q": 14.170367005179365,
    "zeta": 0.7785003992631186,
    "tau": 0.20308706067733528,
    "drift": 5.579914477169985,
    "x_q": 0.516725370752588
   },
   {
    "Q": 14.812505458912634,
    "zeta": 0.7888487096897545,
    "tau": 0.20578661991906638,
    "drift": 5.581294596294201,
    "x_q": 0.5164212906158242
   },
   {
    "Q": 15.483742791567828,
    "zeta": 0.7990910284858278,
    "tau": 0.20845852917021596,
    "drift": 5.582648001319415,
    "x_q": 0.5161230963672679
   },
   {
    "Q": 16.1853976358317,
    "zeta": 0.809229504876015,
    "tau": 0.21110334909809086,
    "drift": 5.583975473726226,
    "x_q": 0.5158306158241536
   },
   {
    "Q": 16.918848379001034,
    "zeta": 0.8192662233698401,
    "tau": 0.2137216234877844,
    "drift": 5.58527776455434,
    "x_q": 0.5155436835107244
   },
   {
    "Q": 17.68553587079771,
    "zeta": 0.8292032063340553,
    "tau": 0.2163138799132318,
    "drift": 5.586555595877746,
    "x_q": 0.5152621403332085
   },
   {
    "Q": 18.486966253889936,
    "zeta": 0.8390424164384642,
    "tau": 0.21888063037525154,
    "drift": 5.58780966219465,
    "x_q": 0.5149858332735758
   },
   {
    "Q": 19.324713922680235,
    "zeta": 0.8487857589825897,
    "tau": 0.22142237190850167,
    "drift": 5.589040631737882,
    "x_q": 0.514714615100818
   },
   {
    "Q": 20.200424616172647,
    "zeta": 0.8584350841100814,
    "tau": 0.22393958715915166,
    "drift": 5.590249147711036,
    "x_q": 0.5144483440985907
   },
   {
    "Q": 21.115818650994992,
    "zeta": 0.8679921889173038,
    "tau": 0.2264327449349488,
    "drift": 5.591435829455226,
    "x_q": 0.5141868838081444
   },
   {
    "Q": 22.07269430092742,
    "zeta": 0.8774588194621137,
    "tau": 0.22890230072924705,
    "drift": 5.592601273550962,
    "x_q": 0.5139301027855475
   },
   {
    "Q": 23.072931329576296,
    "zeta": 0.8868366726784445,
    "tau": 0.23134869722046375,
    "drift": 5.593746054859337,
    "x_q": 0.5136778743722841
   },
   {
    "Q": 24.11849468313324,
    "zeta": 0.896127398201947,
    "tau": 0.233772364748334,
    "drift": 5.594870727506393,
    "x_q": 0.5134300764783701
   },
   {
    "Q": 25.211438350473717,
    "zeta": 0.9053326001116014,
    "tau": 0.23617372176824386,
    "drift": 5.595975825814248,
    "x_q": 0.5131865913771974
   },
   {
    "Q": 26.353909398178235,
    "zeta": 0.9144538385918971,
    "tau": 0.2385531752848427,
    "drift": 5.597061865182346,
    "x_q": 0.5129473055113707
   },
   {
    "Q": 27.548152188402895,
    "zeta": 0.9234926315198897,
    "tau": 0.24091112126605818,
    "drift": 5.5981293429219,
    "x_q": 0.5127121093088545
   },
   {
    "Q": 28.796512787885185,
    "zeta": 0.9324504559811729,
    "tau": 0.24324794503856684,
    "drift": 5.599178739046428,
    "x_q": 0.5124808970087952
   },
   {
    "Q": 30.101443576746487,
    "zeta": 0.9413287497185518,
    "tau": 0.24556402166570918,
    "drift": 5.600210517021052,
    "x_q": 0.5122535664964295
   },
   {
    "Q": 31.46550806614512,
    "zeta": 0.9501289125169714,
    "tau": 0.24785971630877515,
    "drift": 5.601225124473061,
    "x_q": 0.5120300191465272
   },
   {
    "Q": 32.89138593424416,
    "zeta": 0.958852307528036,
    "tau": 0.2501353845725311,
    "drift": 5.602222993866037,
    "x_q": 0.5118101596748594
   },
   {
    "Q": 34.381878290387085,
    "zeta": 0.9675002625372557,
    "tau": 0.25239137283580587,
    "drift": 5.603204543139754,
    "x_q": 0.5115938959972135
   },
   {
    "Q": 35.939913177822596,
    "zeta": 0.9760740711769659,
    "tau": 0.2546280185679041,
    "drift": 5.604170176317815,
    "x_q": 0.5113811390955112
   },
   {
    "Q": 37.568551325788675,
    "zeta": 0.9845749940876887,
    "tau": 0.25684565063157094,
    "drift": 5.605120284084948,
    "x_q": 0.5111718028906136
   },
   {
    "Q": 39.2709921622556,
    "zeta": 0.993004260030548,
    "tau": 0.25904458957318643,
    "drift": 5.606055244335705,
    "x_q": 0.5109658041214273
   },
   {
    "Q": 41.050580099140014,
    "zeta": 1.001363066953189,
    "tau": 0.2612251479008319,
    "drift": 5.60697542269621,
    "x_q": 0.5107630622299488
   },
   {
    "Q": 42.910811102337085,
    "zeta": 1.0096525830115182,
    "tau": 0.2633876303508308,
    "drift": 5.607881173020486,
    "x_q": 0.510563499251908
   },
   {
    "Q": 44.855339559477514,
    "zeta": 1.0178739475494396,
    "tau": 0.2655323341433321,
    "drift": 5.608772837862807,
    "x_q": 0.5103670397126966
   },
   {
    "Q": 46.88798545890099,
    "zeta": 1.0260282720386478,
    "tau": 0.2676595492274733,
    "drift": 5.609650748927409,
    "x_q": 0.510173610528283
   },
   {
    "Q": 49.01274189394899,
    "zeta": 1.0341166409804081,
    "tau": 0.2697695585166282,
    "drift": 5.610515227496826,
    "x_q": 0.5099831409108383
   },
   {
    "Q": 51.233782907318975,
    "zeta": 1.0421401127711643,
    "tau": 0.27186263811421674,
    "drift": 5.611366584840026,
    "x_q": 0.5097955622788112
   },
   {
    "Q": 53.55547169089014,
    "zeta": 1.0500997205336906,
    "tau": 0.273939057530528,
    "drift": 5.612205122601451,
    "x_q": 0.5096108081712114
   },
   {
    "Q": 55.98236915712896,
    "zeta": 1.0579964729154299,
    "tau": 0.2759990798909817,
    "drift": 5.613031133172009,
    "x_q": 0.5094288141658707
   },
   {
    "Q": 58.51924289891309,
    "zeta": 1.0658313548555547,
    "tau": 0.27804296213623164,
    "drift": 5.613844900042963,
    "x_q": 0.5092495178014685
   },
   {
    "Q": 61.17107655537483,
    "zeta": 1.0736053283222116,
    "tau": 0.28007095521448994,
    "drift": 5.614646698143673,
    "x_q": 0.5090728585031206
   },
   {
    "Q": 63.94307960216329,
    "zeta": 1.0813193330213304,
    "tau": 0.282083304266434,
    "drift": 5.615436794163998,
    "x_q": 0.5088987775113413
   },
   {
    "Q": 66.84069758535799,
    "zeta": 1.088974287078303,
    "tau": 0.28408024880303556,
    "drift": 5.616215446862214,
    "x_q": 0.5087272178142034
   },
   {
    "Q": 69.86962281913823,
    "zeta": 1.0965710876937678,
    "tau": 0.28606202287663507,
    "drift": 5.616982907359159,
    "x_q": 0.5085581240825269
   },
   {
    "Q": 73.03580556822365,
    "zeta": 1.104110611774673,
    "tau": 0.2880288552455669,
    "drift": 5.617739419419361,
    "x_q": 0.5083914426079402
   },
   {
    "Q": 76.34546573705349,
    "zeta": 1.1115937165417278,
    "tau": 0.28998096953262464,
    "drift": 5.618485219719783,
    "x_q": 0.5082271212436668
   },
   {
    "Q": 79.80510508866796,
    "zeta": 1.1190212401142918,
    "tau": 0.29191858437764134,
    "drift": 5.619220538106847,
    "x_q": 0.5080651093478963
   },
   {
    "Q": 83.42152001729525,
    "zeta": 1.1263940020737064,
    "tau": 0.29384191358444517,
    "drift": 5.619945597842301,
    "x_q": 0.507905357729612
   },
   {
    "Q": 87.20181489973585,
    "zeta": 1.1337128040060076,
    "tau": 0.29575116626243675,
    "drift": 5.6206606158385215,
    "x_q": 0.5077478185967472
   },
   {
    "Q": 91.15341605177267,
    "zeta": 1.140978430024924,
    "tau": 0.2976465469630236,
    "drift": 5.621365802883755,
    "x_q": 0.5075924455065579
   },
   {
    "Q": 95.28408631702382,
    "zeta": 1.1481916472760123,
    "tau": 0.2995282558111336,
    "drift": 5.622061363857815,
    "x_q": 0.5074391933180993
   },
   {
    "Q": 99.60194031689815,
    "zeta": 1.1553532064227403,
    "tau": 0.30139648863201923,
    "drift": 5.62274749793869,
    "x_q": 0.5072880181467031
   },
   {
    "Q": 104.11546039161105,
    "zeta": 1.162463842115287,
    "tau": 0.3032514370735532,
    "drift": 5.623424398800511,
    "x_q": 0.5071388773203596
   },
   {
    "Q": 108.83351326357689,
    "zeta": 1.169524273442793,
    "tau": 0.30509328872420693,
    "drift": 5.624092254803313,
    "x_q": 0.5069917293379085
   },
   {
    "Q": 113.76536745591281,
    "zeta": 1.1765352043697581,
    "tau": 0.30692222722689344,
    "drift": 5.6247512491749605,
    "x_q": 0.5068465338289548
   },
   {
    "Q": 118.9207115002721,
    "zeta": 1.183497324157245,
    "tau": 0.3087384323888465,
    "drift": 5.625401560185633,
    "x_q": 0.5067032515154253
   },
   {
    "Q": 124.30967296977629,
    "zeta": 1.1904113077695249,
    "tau": 0.31054208028770214,
    "drift": 5.626043361315212,
    "x_q": 0.506561844174687
   },
   {
    "Q": 129.94283837443547,
    "zeta": 1.1972778162667586,
    "tau": 0.312333343373937,
    "drift": 5.626676821413913,
    "x_q": 0.5064222746041568
   },
   {
    "Q": 135.8312739581415,
    "zeta": 1.2040974971842895,
    "tau": 0.31411239056981466,
    "drift": 5.627302104856473,
    "x_q": 0.5062845065873286
   },
   {
    "Q": 141.98654743808882,
    "zeta": 1.2108709848990902,
    "tau": 0.31587938736498006,
    "drift": 5.627919371690199,
    "x_q": 0.5061485048611546
   },
   {
    "Q": 148.42075072932994,
    "zeta": 1.2175989009838808,
    "tau": 0.31763449590883847,
    "drift": 5.628528777777156,
    "x_q": 0.5060142350847165
   },
   {
    "Q": 155.14652369910746,
    "zeta": 1.224281854549416,
    "tau": 0.31937787509984766,
    "drift": 5.629130474930767,
    "x_q": 0.5058816638091288
   },
   {
    "Q": 162.17707899762746,
    "zeta": 1.2309204425754088,
    "tau": 0.32110968067184575,
    "drift": 5.629724611047083,
    "x_q": 0.5057507584486163
   },
   {
    "Q": 169.52622801405386,
    "zeta": 1.2375152502305427,
    "tau": 0.32283006527753283,
    "drift": 5.630311330230959,
    "x_q": 0.5056214872527139
   },
   {
    "Q": 177.20840800871377,
    "zeta": 1.244066851182001,
    "tau": 0.3245391785692176,
    "drift": 5.630890772917369,
    "x_q": 0.5054938192795378
   },
   {
    "Q": 185.23871047481487,
    "zeta": 1.2505758078949225,
    "tau": 0.3262371672769363,
    "drift": 5.6314630759880755,
    "x_q": 0.5053677243700788
   },
   {
    "Q": 193.63291078539015,
    "zeta": 1.2570426719221737,
    "tau": 0.32792417528404527,
    "drift": 5.632028372883864,
    "x_q": 0.5052431731234744
   },
   {
    "Q": 202.40749918371148,
    "zeta": 1.2634679841848113,
    "tau": 0.3296003437003856,
    "drift": 5.6325867937125365,
    "x_q": 0.5051201368732153
   },
   {
    "Q": 211.57971317805195,
    "zeta": 1.2698522752435935,
    "tau": 0.3312658109331113,
    "drift": 5.633138465352845,
    "x_q": 0.5049985876642448
   },
   {
    "Q": 221.16757140443548,
    "zeta": 1.2761960655618758,
    "tau": 0.33292071275527196,
    "drift": 5.633683511554551,
    "x_q": 0.5048784982309131
   },
   {
    "Q": 231.18990902389706,
    "zeta": 1.282499865760225,
    "tau": 0.3345651823722326,
    "drift": 5.634222053034776,
    "x_q": 0.5047598419757491
   },
   {
    "Q": 241.66641472379027,
    "zeta": 1.288764176863053,
    "tau": 0.33619935048601385,
    "drift": 5.634754207570799,
    "x_q": 0.5046425929490137
   },
   {
    "Q": 252.61766939583066,
    "zeta": 1.2949894905375785,
    "tau": 0.3378233453576292,
    "drift": 5.635280090089454,
    "x_q": 0.504526725829003
   },
   {
    "Q": 264.06518656685734,
    "zeta": 1.301176289325393,
    "tau": 0.33943729286749386,
    "drift": 5.635799812753284,
    "x_q": 0.5044122159030673
   },
   {
    "Q": 276.0314546617381,
    "zeta": 1.307325046866909,
    "tau": 0.3410413165739763,
    "drift": 5.636313485043563,
    "x_q": 0.5042990390493167
   },
   {
    "Q": 288.5399811814427,
    "zeta": 1.3134362281189498,
    "tau": 0.3426355377701608,
    "drift": 5.636821213840349,
    "x_q": 0.504187171718985
   },
   {
    "Q": 301.61533888307144,
    "zeta": 1.3195102895657305,
    "tau": 0.3442200755388862,
    "drift": 5.6373231034996705,
    "x_q": 0.5040765909194231
   },
   {
    "Q": 315.28321405255866,
    "zeta": 1.3255476794234706,
    "tau": 0.3457950468061228,
    "drift": 5.637819255927963,
    "x_q": 0.5039672741976968
   },
   {
    "Q": 329.57045696488166,
    "zeta": 1.3315488378388662,
    "tau": 0.3473605663927477,
    "drift": 5.638309770653898,
    "x_q": 0.5038591996247636
   },
   {
    "Q": 344.50513463090425,
    "zeta": 1.3375141970816433,
    "tau": 0.3489167470647765,
    "drift": 5.638794744897668,
    "x_q": 0.5037523457802041
   },
   {
    "Q": 360.1165859344734,
    "zeta": 1.3434441817314007,
    "tau": 0.35046369958210455,
    "drift": 5.6392742736378745,
    "x_q": 0.5036466917374873
   },
   {
    "Q": 376.43547926808606,
    "zeta": 1.3493392088589469,
    "tau": 0.3520015327458122,
    "drift": 5.639748449676081,
    "x_q": 0.5035422170497461
   },
   {
    "Q": 393.49387278035,
    "zeta": 1.3551996882023212,
    "tau": 0.3535303534440838,
    "drift": 5.640217363699154,
    "x_q": 0.5034389017360429
   },
   {
    "Q": 411.32527735359315,
    "zeta": 1.3610260223376902,
    "tau": 0.35505026669678874,
    "drift": 5.64068110433945,
    "x_q": 0.5033367262681068
   },
   {
    "Q": 429.96472243534043,
    "zeta": 1.3668186068452912,
    "tau": 0.3565613756987716,
    "drift": 5.641139758232972,
    "x_q": 0.5032356715575227
   },
   {
    "Q": 449.448824852982,
    "zeta": 1.3725778304705991,
    "tau": 0.3580637818618954,
    "drift": 5.641593410075537,
    "x_q": 0.5031357189433533
   },
   {
    "Q": 469.81586074681877,
    "zeta": 1.3783040752808782,
    "tau": 0.35955758485588124,
    "drift": 5.642042142677066,
    "x_q": 0.5030368501801802
   },
   {
    "Q": 491.10584076279565,
    "zeta": 1.3839977168172772,
    "tau": 0.36104288264798534,
    "drift": 5.642486037014039,
    "x_q": 0.502939047426543
   },
   {
    "Q": 513.3605886526374,
    "zeta": 1.3896591242426186,
    "tau": 0.3625197715415527,
    "drift": 5.642925172280223,
    "x_q": 0.5028422932337665
   },
   {
    "Q": 536.6238234357955,
    "zeta": 1.3952886604850288,
    "tau": 0.3639883462134858,
    "drift": 5.643359625935702,
    "x_q": 0.5027465705351548
   },
   {
    "Q": 560.9412452846119,
    "zeta": 1.4008866823775468,
    "tau": 0.36544869975066435,
    "drift": 5.6437894737543,
    "x_q": 0.5026518626355442
   },
   {
    "Q": 586.3606253014187,
    "zeta": 1.4064535407938479,
    "tau": 0.3669009236853516,
    "drift": 5.644214789869453,
    "x_q": 0.5025581532011958
   },
   {
    "Q": 612.9318993639397,
    "zeta": 1.41198958078021,
    "tau": 0.36834510802962,
    "drift": 5.644635646818581,
    "x_q": 0.5024654262500196
   },
   {
    "Q": 640.7072662233511,
    "zeta": 1.4174951416838484,
    "tau": 0.36978134130883,
    "drift": 5.645052115586022,
    "x_q": 0.5023736661421133
   },
   {
    "Q": 669.7412900477133,
    "zeta": 1.4229705572777338,
    "tau": 0.3712097105941914,
    "drift": 5.645464265644595,
    "x_q": 0.5022828575706075
   },
   {
    "Q": 700.0910076122175,
    "zeta": 1.4284161558820156,
    "tau": 0.3726303015344389,
    "drift": 5.6458721649958115,
    "x_q": 0.5021929855528031
   },
   {
    "Q": 731.816040346822,
    "zeta": 1.4338322604821554,
    "tau": 0.37404319838664923,
    "drift": 5.646275880208823,
    "x_q": 0.5021040354215918
   },
   {
    "Q": 764.9787114613915,
    "zeta": 1.4392191888438772,
    "tau": 0.3754484840462288,
    "drift": 5.646675476458127,
    "x_q": 0.502015992817148
   },
   {
    "Q": 799.6441683784312,
    "zeta": 1.44457725362504,
    "tau": 0.3768462400760974,
    "drift": 5.647071017560079,
    "x_q": 0.5019288436788839
   },
   {
    "Q": 835.8805107139311,
    "zeta": 1.449906762484529,
    "tau": 0.3782365467350945,
    "drift": 5.6474625660082705,
    "x_q": 0.5018425742376549
   },
   {
    "Q": 873.7589240577374,
    "zeta": 1.4552080181882585,
    "tau": 0.37961948300563264,
    "drift": 5.647850183007792,
    "x_q": 0.50175717100821
   },
   {
    "Q": 913.3538198162596,
    "zeta": 1.460481318712383,
    "tau": 0.3809951266206216,
    "drift": 5.648233928508445,
    "x_q": 0.5016726207818757
   },
   {
    "Q": 954.7429813922314,
    "zeta": 1.4657269573437983,
    "tau": 0.38236355408968653,
    "drift": 5.648613861236915,
    "x_q": 0.5015889106194651
   },
   {
    "Q": 998.0077169886922,
    "zeta": 1.470945222778022,
    "tau": 0.3837248407247014,
    "drift": 5.648990038727967,
    "x_q": 0.5015060278444063
   },
   {
    "Q": 1043.2330193373716,
    "zeta": 1.4761363992145333,
    "tau": 0.38507906066466085,
    "drift": 5.649362517354687,
    "x_q": 0.5014239600360793
   },
   {
    "Q": 1090.5077326652577,
    "zeta": 1.4813007664496498,
    "tau": 0.38642628689990866,
    "drift": 5.649731352357797,
    "x_q": 0.501342695023356
   },
   {
    "Q": 1139.9247272273528,
    "zeta": 1.4864385999670202,
    "tau": 0.3877665912957444,
    "drift": 5.650096597874092,
    "x_q": 0.5012622208783359
   },
   {
    "Q": 1191.5810817484844,
    "zeta": 1.4915501710258021,
    "tau": 0.3891000446154267,
    "drift": 5.650458306964016,
    "x_q": 0.501182525910269
   },
   {
    "Q": 1245.5782741325713,
    "zeta": 1.4966357467465996,
    "tau": 0.3904267165425912,
    "drift": 5.6508165316384185,
    "x_q": 0.5011035986596623
   },
   {
    "Q": 1302.0223808139929,
    "zeta": 1.5016955901952245,
    "tau": 0.39174667570310207,
    "drift": 5.651171322884505,
    "x_q": 0.5010254278925601
   },
   {
    "Q": 1361.0242851426822,
    "zeta": 1.506729960464352,
    "tau": 0.3930599896863527,
    "drift": 5.651522730691028,
    "x_q": 0.5009480025949952
   },
   {
    "Q": 1422.699895212309,
    "zeta": 1.511739112753128,
    "tau": 0.3943667250660334,
    "drift": 5.6518708040727335,
    "x_q": 0.5008713119676024
   },
   {
    "Q": 1487.1703715594776,
    "zeta": 1.5167232984447947,
    "tau": 0.3956669474203812,
    "drift": 5.652215591094083,
    "x_q": 0.5007953454203915
   },
   {
    "Q": 1554.5623651812439,
    "zeta": 1.5216827651823908,
    "tau": 0.396960721351928,
    "drift": 5.652557138892294,
    "x_q": 0.500720092567671
   },
   {
    "Q": 1625.0082663385358,
    "zeta": 1.5266177569425834,
    "tau": 0.3982481105067609,
    "drift": 5.652895493699702,
    "x_q": 0.5006455432231212
   },
   {
    "Q": 1698.6464646342472,
    "zeta": 1.531528514107687,
    "tau": 0.3995291775933097,
    "drift": 5.653230700865479,
    "x_q": 0.5005716873950078
   },
   {
    "Q": 1775.6216208769217,
    "zeta": 1.5364152735359238,
    "tau": 0.4008039844006758,
    "drift": 5.653562804876737,
    "x_q": 0.5004985152815351
   },
   {
    "Q": 1856.0849512640964,
    "zeta": 1.5412782686299733,
    "tau": 0.4020725918165148,
    "drift": 5.653891849379007,
    "x_q": 0.5004260172663305
   },
   {
    "Q": 1940.1945244435828,
    "zeta": 1.5461177294038662,
    "tau": 0.40333505984448687,
    "drift": 5.654217877196154,
    "x_q": 0.5003541839140587
   },
   {
    "Q": 2028.1155720362515,
    "zeta": 1.5509338825482655,
    "tau": 0.4045914476212867,
    "drift": 5.654540930349718,
    "x_q": 0.5002830059661597
   },
   {
    "Q": 2120.020813230337,
    "zeta": 1.555726951494183,
    "tau": 0.40584181343326514,
    "drift": 5.654861050077714,
    "x_q": 0.5002124743367071
   },
   {
    "Q": 2216.0907940849256,
    "zeta": 1.5604971564751773,
    "tau": 0.40708621473265494,
    "drift": 5.655178276852895,
    "x_q": 0.5001425801083833
   },
   {
    "Q": 2316.5142422091767,
    "zeta": 1.565244714588074,
    "tau": 0.40832470815341054,
    "drift": 5.655492650400517,
    "x_q": 0.5000733145285657
   },
   {
    "Q": 2421.48843751404,
    "zeta": 1.569969839852252,
    "tau": 0.40955734952667444,
    "drift": 5.655804209715605,
    "x_q": 0.500004669005524
   },
   {
    "Q": 2531.2195997648073,
    "zeta": 1.574672743267537,
    "tau": 0.4107841938958792,
    "drift": 5.6561129930797325,
    "x_q": 0.49993663510472014
   },
   {
    "Q": 2645.923293695827,
    "zeta": 1.5793536328707365,
    "tau": 0.4120052955314965,
    "drift": 5.656419038077356,
    "x_q": 0.49986920454521255
   },
   {
    "Q": 2765.824852483236,
    "zeta": 1.584012713790862,
    "tau": 0.41322070794544224,
    "drift": 5.656722381611684,
    "x_q": 0.4998023691961573
   },
   {
    "Q": 2891.159820407601,
    "zeta": 1.5886501883030668,
    "tau": 0.41443048390514786,
    "drift": 5.6570230599201246,
    "x_q": 0.4997361210734059
   },
   {
    "Q": 3022.174415576076,
    "zeta": 1.593266255881343,
    "tau": 0.41563467544730687,
    "drift": 5.65732110858931,
    "x_q": 0.49967045233619484
   },
   {
    "Q": 3159.126013613088,
    "zeta": 1.5978611132500036,
    "tau": 0.4168333338913053,
    "drift": 5.657616562569711,
    "x_q": 0.49960535528392497
   },
   {
    "Q": 3302.2836532697456,
    "zeta": 1.6024349544339902,
    "tau": 0.4180265098523453,
    "drift": 5.657909456189864,
    "x_q": 0.4995408223530274
   },
   {
    "Q": 3451.9285649452313,
    "zeta": 1.6069879708080346,
    "tau": 0.4192142532542699,
    "drift": 5.658199823170213,
    "x_q": 0.49947684611391385
   },
   {
    "Q": 3608.354723158455,
    "zeta": 1.6115203511447058,
    "tau": 0.42039661334209716,
    "drift": 5.6584876966365805,
    "x_q": 0.49941341926800775
   },
   {
    "Q": 3771.8694240552772,
    "zeta": 1.6160322816613732,
    "tau": 0.4215736386942713,
    "drift": 5.658773109133287,
    "x_q": 0.4993505346448547
   },
   {
    "Q": 3942.793889085814,
    "zeta": 1.620523946066116,
    "tau": 0.42274537723463895,
    "drift": 5.659056092635919,
    "x_q": 0.49928818519930873
   },
   {
    "Q": 4121.463896037726,
    "zeta": 1.6249955256026052,
    "tau": 0.4239118762441578,
    "drift": 5.659336678563759,
    "x_q": 0.4992263640087937
   },
   {
    "Q": 4308.230438665156,
    "zeta": 1.6294471990939863,
    "tau": 0.4250731823723442,
    "drift": 5.659614897791895,
    "x_q": 0.4991650642706351
   },
   {
    "Q": 4503.460416209131,
    "zeta": 1.6338791429857908,
    "tau": 0.42622934164846715,
    "drift": 5.659890780663013,
    "x_q": 0.4991042792994626
   },
   {
    "Q": 4707.537354163986,
    "zeta": 1.6382915313879005,
    "tau": 0.4273803994924958,
    "drift": 5.660164356998876,
    "x_q": 0.49904400252467934
   },
   {
    "Q": 4920.862157705741,
    "zeta": 1.6426845361155888,
    "tau": 0.4285264007258058,
    "drift": 5.660435656111517,
    "x_q": 0.49898422748799715
   },
   {
    "Q": 5143.853899262524,
    "zeta": 1.6470583267296663,
    "tau": 0.42966738958165207,
    "drift": 5.660704706814138,
    "x_q": 0.4989249478410348
   },
   {
    "Q": 5376.950641774202,
    "zeta": 1.6514130705757517,
    "tau": 0.4308034097154135,
    "drift": 5.660971537431729,
    "x_q": 0.49886615734297846
   },
   {
    "Q": 5620.610299258514,
    "zeta": 1.6557489328226902,
    "tau": 0.4319345042146149,
    "drift": 5.661236175811417,
    "x_q": 0.49880784985830096
   },
   {
    "Q": 5875.311536374247,
    "zeta": 1.6600660765001445,
    "tau": 0.4330607156087333,
    "drift": 5.661498649332552,
    "x_q": 0.4987500193545399
   },
   {
    "Q": 6141.554708748655,
    "zeta": 1.6643646625353758,
    "tau": 0.4341820858787937,
    "drift": 5.66175898491654,
    "x_q": 0.49869265990013145
   },
   {
    "Q": 6419.8628459163565,
    "zeta": 1.66864484978924,
    "tau": 0.4352986564667583,
    "drift": 5.662017209036426,
    "x_q": 0.4986357656622989
   },
   {
    "Q": 6710.782678800686,
    "zeta": 1.6729067950914147,
    "tau": 0.4364104682847169,
    "drift": 5.662273347726231,
    "x_q": 0.49857933090499434
   },
   {
    "Q": 7014.885713755956,
    "zeta": 1.6771506532748792,
    "tau": 0.43751756172388157,
    "drift": 5.662527426590071,
    "x_q": 0.4985233499868914
   },
   {
    "Q": 7332.769355280584,
    "zeta": 1.6813765772096674,
    "tau": 0.43861997666339153,
    "drift": 5.66277947081103,
    "x_q": 0.4984678173594283
   },
   {
    "Q": 7665.058079606603,
    "zeta": 1.6855847178359085,
    "tau": 0.43971775247893263,
    "drift": 5.66302950515983,
    "x_q": 0.4984127275648991
   },
   {
    "Q": 8012.404661471084,
    "zeta": 1.6897752241961763,
    "tau": 0.44081092805117644,
    "drift": 5.663277554003276,
    "x_q": 0.49835807523459247
   },
   {
    "Q": 8375.491456479409,
    "zeta": 1.6939482434671647,
    "tau": 0.44189954177404295,
    "drift": 5.663523641312499,
    "x_q": 0.4983038550869754
   },
   {
    "Q": 8755.031741579583,
    "zeta": 1.6981039209907018,
    "tau": 0.44298363156279175,
    "drift": 5.663767790670992,
    "x_q": 0.4982500619259222
   },
   {
    "Q": 9151.77111628094,
    "zeta": 1.7022424003041263,
    "tau": 0.444063234861946,
    "drift": 5.664010025282461,
    "x_q": 0.49819669063898636
   },
   {
    "Q": 9566.488967369867,
    "zeta": 1.706363823170035,
    "tau": 0.4451383886530526,
    "drift": 5.66425036797847,
    "x_q": 0.49814373619571384
   },
   {
    "Q": 10000.0,
    "zeta": 1.7104683296054206,
    "tau": 0.44620912946228364,
    "drift": 5.664488841225915,
    "x_q": 0.4980911936459981
   }
  ],
  "valence": [
   {
    "Q": 1.4142135623730951,
    "zeta": 0.0,
    "tau": 0.0,
    "drift": 4.748091578443497,
    "x_q": 0.7
   },
   {
    "Q": 1.478299475593194,
    "zeta": 0.02240488290393828,
    "tau": 0.005844752061896943,
    "drift": 4.767642293693683,
    "x_q": 0.6956924122977555
   },
   {
    "Q": 1.5452894793852727,
    "zeta": 0.0443187676965149,
    "tau": 0.011561417659960408,
    "drift": 4.786387561404745,
    "x_q": 0.6915622879706324
   },
   {
    "Q": 1.6153151743090568,
    "zeta": 0.06576271391969019,
    "tau": 0.017155490587745265,
    "drift": 4.804376966424571,
    "x_q": 0.6875987020433421
   },
   {
    "Q": 1.688514124480466,
    "zeta": 0.08675645460713577,
    "tau": 0.022632118593165853,
    "drift": 4.821656073312188,
    "x_q": 0.6837916153264425
   },
   {
    "Q": 1.7650301278136447,
    "zeta": 0.10731850540337666,
    "tau": 0.027996131844359128,
    "drift": 4.83826682756647,
    "x_q": 0.6801317860140561
   },
   {
    "Q": 1.8450134985091688,
    "zeta": 0.12746626268842273,
    "tau": 0.03325206852741463,
    "drift": 4.854247909599963,
    "x_q": 0.6766106916932038
   },
   {
    "Q": 1.9286213623433694,
    "zeta": 0.14721609201100125,
    "tau": 0.03840419791591337,
    "drift": 4.869635047839417,
    "x_q": 0.6732204603587069
   },
   {
    "Q": 2.0160179653388646,
    "zeta": 0.16658340795679544,
    "tau": 0.04345654120612055,
    "drift": 4.884461296366835,
    "x_q": 0.6699538092408396
   },
   {
    "Q": 2.107374996422676,
    "zeta": 0.18558274642825365,
    "tau": 0.048412890372587905,
    "drift": 4.898757281709279,
    "x_q": 0.6668039904304001
   },
   {
    "Q": 2.2028719247057893,
    "zeta": 0.20422783018504823,
    "tau": 0.053276825265664754,
    "drift": 4.91255142271266,
    "x_q": 0.6637647424341598
   },
   {
    "Q": 2.302696352046731,
    "zeta": 0.22253162838545124,
    "tau": 0.05805172914403076,
    "drift": 4.925870126870457,
    "x_q": 0.660830246917971
   },
   {
    "Q": 2.4070443815917715,
    "zeta": 0.24050641077573187,
    "tau": 0.06274080281106048,
    "drift": 4.9387379660035515,
    "x_q": 0.6579950899994202
   },
   {
    "Q": 2.5161210030157437,
    "zeta": 0.25816379709468135,
    "tau": 0.06734707750296036,
    "drift": 4.951177833786626,
    "x_q": 0.6552542275402113
   },
   {
    "Q": 2.63014049522027,
    "zeta": 0.2755148021914797,
    "tau": 0.07187342665864688,
    "drift": 4.963211087277202,
    "x_q": 0.6526029539632253
   },
   {
    "Q": 2.7493268472805017,
    "zeta": 0.2925698772956276,
    "tau": 0.07632257668581591,
    "drift": 4.974857674315193,
    "x_q": 0.6500368741827174
   },
   {
    "Q": 2.8739141984672973,
    "zeta": 0.30933894782615917,
    "tau": 0.08069711682421545,
    "drift": 4.98613624841526,
    "x_q": 0.6475518782902097
   },
   {
    "Q": 3.0041472982092694,
    "zeta": 0.32583144808264036,
    "tau": 0.08499950819547139,
    "drift": 4.997064272564501,
    "x_q": 0.6451441186848595
   },
   {
    "Q": 3.140281986898277,
    "zeta": 0.3420563531215521,
    "tau": 0.08923209211866576,
    "drift": 5.007658113158298,
    "x_q": 0.6428099893766775
   },
   {
    "Q": 3.2825856984828996,
    "zeta": 0.3580222080877208,
    "tau": 0.09339709776201412,
    "drift": 5.017933125152764,
    "x_q": 0.6405461072249821
   },
   {
    "Q": 3.4313379858372293,
    "zeta": 0.37373715524079054,
    "tau": 0.09749664919324971,
    "drift": 5.027903729379337,
    "x_q": 0.638349294903759
   },
   {
    "Q": 3.5868310699370545,
    "zeta": 0.38920895889073487,
    "tau": 0.10153277188453953,
    "drift": 5.03758348285229,
    "x_q": 0.6362165654108851
   },
   {
    "Q": 3.749370413922286,
    "zeta": 0.4044450284335802,
    "tau": 0.10550739872180354,
    "drift": 5.046985142800649,
    "x_q": 0.634145107960046
   },
   {
    "Q": 3.9192753231733537,
    "zeta": 0.4194524396584263,
    "tau": 0.10942237556306775,
    "drift": 5.056120725069863,
    "x_q": 0.632132275113159
   },
   {
    "Q": 4.096879572580417,
    "zeta": 0.4342379544791405,
    "tau": 0.11327946638586274,
    "drift": 5.065001557463727,
    "x_q": 0.6301755710276069
   },
   {
    "Q": 4.282532062237646,
    "zeta": 0.448808039228456,
    "tau": 0.11708035805959723,
    "drift": 5.0736383285318025,
    "x_q": 0.6282726407069583
   },
   {
    "Q": 4.476597502850672,
    "zeta": 0.4631688816383598,
    "tau": 0.1208266647752243,
    "drift": 5.0820411322506605,
    "x_q": 0.6264212601563985
   },
   {
    "Q": 4.6794571322036775,
    "zeta": 0.4773264066183732,
    "tau": 0.12451993216131477,
    "drift": 5.090219508997442,
    "x_q": 0.6246193273550695
   },
   {
    "Q": 4.891509464093606,
    "zeta": 0.49128629093242543,
    "tau": 0.12816164111280665,
    "drift": 5.098182483170572,
    "x_q": 0.6228648539671384
   },
   {
    "Q": 5.113171071202769,
    "zeta": 0.5050539768653098,
    "tau": 0.13175321135616777,
    "drift": 5.105938597774123,
    "x_q": 0.621155957721865
   },
   {
    "Q": 5.34487740344778,
    "zeta": 0.5186346849610656,
    "tau": 0.1352960047724519,
    "drift": 5.113495946248538,
    "x_q": 0.6194908554003703
   },
   {
    "Q": 5.587083643412445,
    "zeta": 0.5320334259079017,
    "tau": 0.1387913284977135,
    "drift": 5.120862201800757,
    "x_q": 0.6178678563733639
   },
   {
    "Q": 5.8402656005450995,
    "zeta": 0.5452550116373732,
    "tau": 0.1422404378184452,
    "drift": 5.128044644460444,
    "x_q": 0.6162853566398748
   },
   {
    "Q": 6.104920645877015,
    "zeta": 0.558304065699335,
    "tau": 0.14564453887808737,
    "drift": 5.1350501860658255,
    "x_q": 0.6147418333221477
   },
   {
    "Q": 6.38156868909812,
    "zeta": 0.571185032968651,
    "tau": 0.1490047912092133,
    "drift": 5.141885393362073,
    "x_q": 0.6132358395764036
   },
   {
    "Q": 6.670753199909471,
    "zeta": 0.5839021887346512,
    "tau": 0.1523223101046916,
    "drift": 5.148556509376845,
    "x_q": 0.611765999883188
   },
   {
    "Q": 6.973042275658917,
    "zeta": 0.5964596472198468,
    "tau": 0.15559816883996005,
    "drift": 5.155069473221426,
    "x_q": 0.6103310056846094
   },
   {
    "Q": 7.289029757357289,
    "zeta": 0.6088613695703775,
    "tau": 0.15883340075748978,
    "drift": 5.161429938451393,
    "x_q": 0.6089296113389524
   },
   {
    "Q": 7.619336396267517,
    "zeta": 0.6211111713570187,
    "tau": 0.16202900122357006,
    "drift": 5.167643290107882,
    "x_q": 0.6075606303659951
   },
   {
    "Q": 7.964611073358417,
    "zeta": 0.6332127296222917,
    "tau": 0.16518592946668478,
    "drift": 5.173714660549,
    "x_q": 0.6062229319588904
   },
   {
    "Q": 8.325532074018732,
    "zeta": 0.6451695895062414,
    "tau": 0.168305110305976,
    "drift": 5.179648944170647,
    "x_q": 0.6049154377407444
   },
   {
    "Q": 8.702808420535591,
    "zeta": 0.6569851704807519,
    "tau": 0.17138743577758744,
    "drift": 5.185450811106795,
    "x_q": 0.603637118746048
   },
   {
    "Q": 9.097181264955005,
    "zeta": 0.6686627722198328,
    "tau": 0.17443376666604335,
    "drift": 5.191124719991011,
    "x_q": 0.6023869926089457
   },
   {
    "Q": 9.509425345060643,
    "zeta": 0.680205580131088,
    "tau": 0.17744493394724034,
    "drift": 5.196674929853574,
    "x_q": 0.601164120941955
   },
   {
    "Q": 9.94035050633115,
    "zeta": 0.6916166705715652,
    "tau": 0.18042174014910398,
    "drift": 5.202105511221914,
    "x_q": 0.5999676068902211
   },
   {
    "Q": 10.390803292865835,
    "zeta": 0.7028990157693553,
    "tau": 0.183364960635484,
    "drift": 5.207420356486034,
    "x_q": 0.5987965928477125
   },
   {
    "Q": 10.861668610404092,
    "zeta": 0.7140554884706382,
    "tau": 0.18627534481842736,
    "drift": 5.212623189585233,
    "x_q": 0.5976502583229576
   },
   {
    "Q": 11.35387146470552,
    "zeta": 0.725088866330352,
    "tau": 0.18915361730357008,
    "drift": 5.217717575067506,
    "x_q": 0.5965278179429963
   },
   {
    "Q": 11.868378778705749,
    "zeta": 0.7360018360632737,
    "tau": 0.19200047897302794,
    "drift": 5.222706926568644,
    "x_q": 0.5954285195851897
   },
   {
    "Q": 12.406201292017737,
    "zeta": 0.7467969973710314,
    "tau": 0.19481660800983427,
    "drift": 5.227594514754012,
    "x_q": 0.5943516426274157
   },
   {
    "Q": 12.968395546510097,
    "zeta": 0.7574768666594048,
    "tau": 0.19760266086767084,
    "drift": 5.232383474762437,
    "x_q": 0.5932964963079663
   },
   {
    "Q": 13.55606596186304,
    "zeta": 0.7680438805592144,
    "tau": 0.20035927318936025,
    "drift": 5.2370768131883,
    "x_q": 0.5922624181871915
   },
   {
    "Q": 14.170367005179365,
    "zeta": 0.7785003992631186,
    "tau": 0.20308706067733528,
    "drift": 5.241677414634997,
    "x_q": 0.5912487727035802
   },
   {
    "Q": 14.812505458912634,
    "zeta": 0.7888487096897545,
    "tau": 0.20578661991906638,
    "drift": 5.246188047870241,
    "x_q": 0.5902549498175717
   },
   {
    "Q": 15.483742791567828,
    "zeta": 0.7990910284858278,
    "tau": 0.20845852917021596,
    "drift": 5.250611371611184,
    "x_q": 0.5892803637369244
   },
   {
    "Q": 16.1853976358317,
    "zeta": 0.809229504876015,
    "tau": 0.21110334909809086,
    "drift": 5.254949939965151,
    "x_q": 0.5883244517179653
   },
   {
    "Q": 16.918848379001034,
    "zeta": 0.8192662233698401,
    "tau": 0.2137216234877844,
    "drift": 5.25920620754972,
    "x_q": 0.5873866729374895
   },
   {
    "Q": 17.68553587079771,
    "zeta": 0.8292032063340553,
    "tau": 0.2163138799132318,
    "drift": 5.2633825343140215,
    "x_q": 0.5864665074304863
   },
   {
    "Q": 18.486966253889936,
    "zeta": 0.8390424164384642,
    "tau": 0.21888063037525154,
    "drift": 5.267481190081464,
    "x_q": 0.5855634550892478
   },
   {
    "Q": 19.324713922680235,
    "zeta": 0.8487857589825897,
    "tau": 0.22142237190850167,
    "drift": 5.271504358832516,
    "x_q": 0.5846770347197464
   },
   {
    "Q": 20.200424616172647,
    "zeta": 0.8584350841100814,
    "tau": 0.22393958715915166,
    "drift": 5.275454142744777,
    "x_q": 0.5838067831514917
   },
   {
    "Q": 21.115818650994992,
    "zeta": 0.8679921889173038,
    "tau": 0.2264327449349488,
    "drift": 5.279332566006273,
    "x_q": 0.5829522543973499
   },
   {
    "Q": 22.07269430092742,
    "zeta": 0.8774588194621137,
    "tau": 0.22890230072924705,
    "drift": 5.283141578416726,
    "x_q": 0.582113018860082
   },
   {
    "Q": 23.072931329576296,
    "zeta": 0.8868366726784445,
    "tau": 0.23134869722046375,
    "drift": 5.286883058790442,
    "x_q": 0.581288662582587
   },
   {
    "Q": 24.11849468313324,
    "zeta": 0.896127398201947,
    "tau": 0.233772364748334,
    "drift": 5.290558818173502,
    "x_q": 0.5804787865390633
   },
   {
    "Q": 25.211438350473717,
    "zeta": 0.9053326001116014,
    "tau": 0.23617372176824386,
    "drift": 5.2941706028869815,
    "x_q": 0.5796830059644988
   },
   {
    "Q": 26.353909398178235,
    "zeta": 0.9144538385918971,
    "tau": 0.2385531752848427,
    "drift": 5.297720097407106,
    "x_q": 0.5789009497200897
   },
   {
    "Q": 27.548152188402895,
    "zeta": 0.9234926315198897,
    "tau": 0.24091112126605818,
    "drift": 5.3012089270924765,
    "x_q": 0.5781322596923536
   },
   {
    "Q": 28.796512787885185,
    "zeta": 0.9324504559811729,
    "tau": 0.24324794503856684,
    "drift": 5.304638660767762,
    "x_q": 0.5773765902238673
   },
   {
    "Q": 30.101443576746487,
    "zeta": 0.9413287497185518,
    "tau": 0.24556402166570918,
    "drift": 5.308010813172634,
    "x_q": 0.5766336075736964
   },
   {
    "Q": 31.46550806614512,
    "zeta": 0.9501289125169714,
    "tau": 0.24785971630877515,
    "drift": 5.311326847284073,
    "x_q": 0.575902989405723
   },
   {
    "Q": 32.89138593424416,
    "zeta": 0.958852307528036,
    "tau": 0.2501353845725311,
    "drift": 5.314588176519656,
    "x_q": 0.575184424303199
   },
   {
    "Q": 34.381878290387085,
    "zeta": 0.9675002625372557,
    "tau": 0.25239137283580587,
    "drift": 5.317796166828879,
    "x_q": 0.5744776113079663
   },
   {
    "Q": 35.939913177822596,
    "zeta": 0.9760740711769659,
    "tau": 0.2546280185679041,
    "drift": 5.320952138679127,
    "x_q": 0.5737822594828903
   },
   {
    "Q": 37.568551325788675,
    "zeta": 0.9845749940876887,
    "tau": 0.25684565063157094,
    "drift": 5.324057368942438,
    "x_q": 0.5730980874961518
   },
   {
    "Q": 39.2709921622556,
    "zeta": 0.993004260030548,
    "tau": 0.25904458957318643,
    "drift": 5.3271130926888155,
    "x_q": 0.5724248232261285
   },
   {
    "Q": 41.050580099140014,
    "zeta": 1.001363066953189,
    "tau": 0.2612251479008319,
    "drift": 5.330120504891441,
    "x_q": 0.5717622033856864
   },
   {
    "Q": 42.910811102337085,
    "zeta": 1.0096525830115182,
    "tau": 0.2633876303508308,
    "drift": 5.333080762048831,
    "x_q": 0.5711099731647724
   },
   {
    "Q": 44.855339559477514,
    "zeta": 1.0178739475494396,
    "tau": 0.2655323341433321,
    "drift": 5.335994983728612,
    "x_q": 0.5704678858902765
   },
   {
    "Q": 46.88798545890099,
    "zeta": 1.0260282720386478,
    "tau": 0.2676595492274733,
    "drift": 5.33886425403731,
    "x_q": 0.5698357027021934
   },
   {
    "Q": 49.01274189394899,
    "zeta": 1.0341166409804081,
    "tau": 0.2697695585166282,
    "drift": 5.341689623020283,
    "x_q": 0.5692131922451789
   },
   {
    "Q": 51.233782907318975,
    "zeta": 1.0421401127711643,
    "tau": 0.27186263811421674,
    "drift": 5.344472107995618,
    "x_q": 0.5686001303746512
   },
   {
    "Q": 53.55547169089014,
    "zeta": 1.0500997205336906,
    "tau": 0.273939057530528,
    "drift": 5.347212694825644,
    "x_q": 0.567996299876642
   },
   {
    "Q": 55.98236915712896,
    "zeta": 1.0579964729154299,
    "tau": 0.2759990798909817,
    "drift": 5.349912339129417,
    "x_q": 0.5674014902006506
   },
   {
    "Q": 58.51924289891309,
    "zeta": 1.0658313548555547,
    "tau": 0.27804296213623164,
    "drift": 5.352571967439367,
    "x_q": 0.5668154972047996
   },
   {
    "Q": 61.17107655537483,
    "zeta": 1.0736053283222116,
    "tau": 0.28007095521448994,
    "drift": 5.355192478305101,
    "x_q": 0.5662381229126379
   },
   {
    "Q": 63.94307960216329,
    "zeta": 1.0813193330213304,
    "tau": 0.282083304266434,
    "drift": 5.357774743347141,
    "x_q": 0.5656691752809688
   },
   {
    "Q": 66.84069758535799,
    "zeta": 1.088974287078303,
    "tau": 0.28408024880303556,
    "drift": 5.360319608263259,
    "x_q": 0.5651084679781281
   },
   {
    "Q": 69.86962281913823,
    "zeta": 1.0965710876937678,
    "tau": 0.28606202287663507,
    "drift": 5.362827893789859,
    "x_q": 0.564555820172161
   },
   {
    "Q": 73.03580556822365,
    "zeta": 1.104110611774673,
    "tau": 0.2880288552455669,
    "drift": 5.365300396620762,
    "x_q": 0.56401105632839
   },
   {
    "Q": 76.34546573705349,
    "zeta": 1.1115937165417278,
    "tau": 0.28998096953262464,
    "drift": 5.367737890285561,
    "x_q": 0.5634740060158864
   },
   {
    "Q": 79.80510508866796,
    "zeta": 1.1190212401142918,
    "tau": 0.29191858437764134,
    "drift": 5.370141125989623,
    "x_q": 0.5629445037223928
   },
   {
    "Q": 83.42152001729525,
    "zeta": 1.1263940020737064,
    "tau": 0.29384191358444517,
    "drift": 5.3725108334176905,
    "x_q": 0.5624223886772685
   },
   {
    "Q": 87.20181489973585,
    "zeta": 1.1337128040060076,
    "tau": 0.29575116626243675,
    "drift": 5.374847721502897,
    "x_q": 0.561907504682052
   },
   {
    "Q": 91.15341605177267,
    "zeta": 1.140978430024924,
    "tau": 0.2976465469630236,
    "drift": 5.37715247916293,
    "x_q": 0.5613996999482626
   },
   {
    "Q": 95.28408631702382,
    "zeta": 1.1481916472760123,
    "tau": 0.2995282558111336,
    "drift": 5.3794257760049815,
    "x_q": 0.5608988269420805
   },
   {
    "Q": 99.60194031689815,
    "zeta": 1.1553532064227403,
    "tau": 0.30139648863201923,
    "drift": 5.381668263001009,
    "x_q": 0.5604047422355662
   },
   {
    "Q": 104.11546039161105,
    "zeta": 1.162463842115287,
    "tau": 0.3032514370735532,
    "drift": 5.383880573134766,
    "x_q": 0.5599173063641021
   },
   {
    "Q": 108.83351326357689,
    "zeta": 1.169524273442793,
    "tau": 0.30509328872420693,
    "drift": 5.386063322021973,
    "x_q": 0.5594363836897498
   },
   {
    "Q": 113.76536745591281,
    "zeta": 1.1765352043697581,
    "tau": 0.30692222722689344,
    "drift": 5.388217108504919,
    "x_q": 0.5589618422702428
   },
   {
    "Q": 118.9207115002721,
    "zeta": 1.183497324157245,
    "tau": 0.3087384323888465,
    "drift": 5.390342515222726,
    "x_q": 0.558493553733341
   },
   {
    "Q": 124.30967296977629,
    "zeta": 1.1904113077695249,
    "tau": 0.31054208028770214,
    "drift": 5.392440109158422,
    "x_q": 0.5580313931562939
   },
   {
    "Q": 129.94283837443547,
    "zeta": 1.1972778162667586,
    "tau": 0.312333343373937,
    "drift": 5.3945104421639325,
    "x_q": 0.5575752389501709
   },
   {
    "Q": 135.8312739581415,
    "zeta": 1.2040974971842895,
    "tau": 0.31411239056981466,
    "drift": 5.396554051464007,
    "x_q": 0.5571249727488302
   },
   {
    "Q": 141.98654743808882,
    "zeta": 1.2108709848990902,
    "tau": 0.31587938736498006,
    "drift": 5.398571460140088,
    "x_q": 0.5566804793023101
   },
   {
    "Q": 148.42075072932994,
    "zeta": 1.2175989009838808,
    "tau": 0.31763449590883847,
    "drift": 5.40056317759502,
    "x_q": 0.5562416463744393
   },
   {
    "Q": 155.14652369910746,
    "zeta": 1.224281854549416,
    "tau": 0.31937787509984766,
    "drift": 5.402529699999504,
    "x_q": 0.5558083646444696
   },
   {
    "Q": 162.17707899762746,
    "zeta": 1.2309204425754088,
    "tau": 0.32110968067184575,
    "drift": 5.404471510721123,
    "x_q": 0.5553805276125506
   },
   {
    "Q": 169.52622801405386,
    "zeta": 1.2375152502305427,
    "tau": 0.32283006527753283,
    "drift": 5.4063890807367185,
    "x_q": 0.5549580315088701
   },
   {
    "Q": 177.20840800871377,
    "zeta": 1.244066851182001,
    "tau": 0.3245391785692176,
    "drift": 5.408282869028887,
    "x_q": 0.5545407752062945
   },
   {
    "Q": 185.23871047481487,
    "zeta": 1.2505758078949225,
    "tau": 0.3262371672769363,
    "drift": 5.410153322967294,
    "x_q": 0.5541286601363552
   },
   {
    "Q": 193.63291078539015,
    "zeta": 1.2570426719221737,
    "tau": 0.32792417528404527,
    "drift": 5.4120008786754825,
    "x_q": 0.5537215902084287
   },
   {
    "Q": 202.40749918371148,
    "zeta": 1.2634679841848113,
    "tau": 0.3296003437003856,
    "drift": 5.413825961383826,
    "x_q": 0.553319471731972
   },
   {
    "Q": 211.57971317805195,
    "zeta": 1.2698522752435935,
    "tau": 0.3312658109331113,
    "drift": 5.4156289857692235,
    "x_q": 0.5529222133416782
   },
   {
    "Q": 221.16757140443548,
    "zeta": 1.2761960655618758,
    "tau": 0.33292071275527196,
    "drift": 5.417410356282116,
    "x_q": 0.5525297259254234
   },
   {
    "Q": 231.18990902389706,
    "zeta": 1.282499865760225,
    "tau": 0.3345651823722326,
    "drift": 5.419170467461389,
    "x_q": 0.5521419225548871
   },
   {
    "Q": 241.66641472379027,
    "zeta": 1.288764176863053,
    "tau": 0.33619935048601385,
    "drift": 5.4209097042376575,
    "x_q": 0.5517587184187277
   },
   {
    "Q": 252.61766939583066,
    "zeta": 1.2949894905375785,
    "tau": 0.3378233453576292,
    "drift": 5.422628442225459,
    "x_q": 0.5513800307582052
   },
   {
    "Q": 264.06518656685734,
    "zeta": 1.301176289325393,
    "tau": 0.33943729286749386,
    "drift": 5.4243270480048045,
    "x_q": 0.5510057788051469
   },
   {
    "Q": 276.0314546617381,
    "zeta": 1.307325046866909,
    "tau": 0.3410413165739763,
    "drift": 5.426005879392545,
    "x_q": 0.5506358837221571
   },
   {
    "Q": 288.5399811814427,
    "zeta": 1.3134362281189498,
    "tau": 0.3426355377701608,
    "drift": 5.427665285703995,
    "x_q": 0.5502702685449754
   },
   {
    "Q": 301.61533888307144,
    "zeta": 1.3195102895657305,
    "tau": 0.3442200755388862,
    "drift": 5.429305608005189,
    "x_q": 0.549908858126895
   },
   {
    "Q": 315.28321405255866,
    "zeta": 1.3255476794234706,
    "tau": 0.3457950468061228,
    "drift": 5.430927179356195,
    "x_q": 0.5495515790851556
   },
   {
    "Q": 329.57045696488166,
    "zeta": 1.3315488378388662,
    "tau": 0.3473605663927477,
    "drift": 5.432530325045834,
    "x_q": 0.5491983597492273
   },
   {
    "Q": 344.50513463090425,
    "zeta": 1.3375141970816433,
    "tau": 0.3489167470647765,
    "drift": 5.434115362818156,
    "x_q": 0.5488491301109109
   },
   {
    "Q": 360.1165859344734,
    "zeta": 1.3434441817314007,
    "tau": 0.35046369958210455,
    "drift": 5.435682603091027,
    "x_q": 0.5485038217761782
   },
   {
    "Q": 376.43547926808606,
    "zeta": 1.3493392088589469,
    "tau": 0.3520015327458122,
    "drift": 5.437232349167119,
    "x_q": 0.5481623679186823
   },
   {
    "Q": 393.49387278035,
    "zeta": 1.3551996882023212,
    "tau": 0.3535303534440838,
    "drift": 5.438764897437648,
    "x_q": 0.5478247032348718
   },
   {
    "Q": 411.32527735359315,
    "zeta": 1.3610260223376902,
    "tau": 0.35505026669678874,
    "drift": 5.440280537579104,
    "x_q": 0.5474907639006418
   },
   {
    "Q": 429.96472243534043,
    "zeta": 1.3668186068452912,
    "tau": 0.3565613756987716,
    "drift": 5.441779552743297,
    "x_q": 0.5471604875294643
   },
   {
    "Q": 449.448824852982,
    "zeta": 1.3725778304705991,
    "tau": 0.3580637818618954,
    "drift": 5.443262219740951,
    "x_q": 0.5468338131319354
   },
   {
    "Q": 469.81586074681877,
    "zeta": 1.3783040752808782,
    "tau": 0.35955758485588124,
    "drift": 5.444728809219114,
    "x_q": 0.5465106810766863
   },
   {
    "Q": 491.10584076279565,
    "zeta": 1.3839977168172772,
    "tau": 0.36104288264798534,
    "drift": 5.446179585832637,
    "x_q": 0.5461910330526042
   },
   {
    "Q": 513.3605886526374,
    "zeta": 1.3896591242426186,
    "tau": 0.3625197715415527,
    "drift": 5.447614808409922,
    "x_q": 0.54587481203231
   },
   {
    "Q": 536.6238234357955,
    "zeta": 1.3952886604850288,
    "tau": 0.3639883462134858,
    "drift": 5.449034730113194,
    "x_q": 0.5455619622368476
   },
   {
    "Q": 560.9412452846119,
    "zeta": 1.4008866823775468,
    "tau": 0.36544869975066435,
    "drift": 5.450439598593492,
    "x_q": 0.5452524291015345
   },
   {
    "Q": 586.3606253014187,
    "zeta": 1.4064535407938479,
    "tau": 0.3669009236853516,
    "drift": 5.451829656140578,
    "x_q": 0.5449461592429325
   },
   {
    "Q": 612.9318993639397,
    "zeta": 1.41198958078021,
    "tau": 0.36834510802962,
    "drift": 5.453205139827969,
    "x_q": 0.5446431004268931
   },
   {
    "Q": 640.7072662233511,
    "zeta": 1.4174951416838484,
    "tau": 0.36978134130883,
    "drift": 5.454566281653268,
    "x_q": 0.5443432015376386
   },
   {
    "Q": 669.7412900477133,
    "zeta": 1.4229705572777338,
    "tau": 0.3712097105941914,
    "drift": 5.455913308673967,
    "x_q": 0.5440464125478393
   },
   {
    "Q": 700.0910076122175,
    "zeta": 1.4284161558820156,
    "tau": 0.3726303015344389,
    "drift": 5.457246443138919,
    "x_q": 0.5437526844896492
   },
   {
    "Q": 731.816040346822,
    "zeta": 1.4338322604821554,
    "tau": 0.37404319838664923,
    "drift": 5.458565902615593,
    "x_q": 0.5434619694266656
   },
   {
    "Q": 764.9787114613915,
    "zeta": 1.4392191888438772,
    "tau": 0.3754484840462288,
    "drift": 5.459871900113318,
    "x_q": 0.5431742204267764
   },
   {
    "Q": 799.6441683784312,
    "zeta": 1.44457725362504,
    "tau": 0.3768462400760974,
    "drift": 5.461164644202625,
    "x_q": 0.5428893915358644
   },
   {
    "Q": 835.8805107139311,
    "zeta": 1.449906762484529,
    "tau": 0.3782365467350945,
    "drift": 5.462444339130858,
    "x_q": 0.5426074377523356
   },
   {
    "Q": 873.7589240577374,
    "zeta": 1.4552080181882585,
    "tau": 0.37961948300563264,
    "drift": 5.463711184934175,
    "x_q": 0.5423283150024427
   },
   {
    "Q": 913.3538198162596,
    "zeta": 1.460481318712383,
    "tau": 0.3809951266206216,
    "drift": 5.464965377546063,
    "x_q": 0.5420519801163742
   },
   {
    "Q": 954.7429813922314,
    "zeta": 1.4657269573437983,
    "tau": 0.38236355408968653,
    "drift": 5.466207108902525,
    "x_q": 0.5417783908050812
   },
   {
    "Q": 998.0077169886922,
    "zeta": 1.470945222778022,
    "tau": 0.3837248407247014,
    "drift": 5.467436567044014,
    "x_q": 0.5415075056378158
   },
   {
    "Q": 1043.2330193373716,
    "zeta": 1.4761363992145333,
    "tau": 0.38507906066466085,
    "drift": 5.46865393621427,
    "x_q": 0.5412392840203567
   },
   {
    "Q": 1090.5077326652577,
    "zeta": 1.4813007664496498,
    "tau": 0.38642628689990866,
    "drift": 5.469859396956142,
    "x_q": 0.5409736861738954
   },
   {
    "Q": 1139.9247272273528,
    "zeta": 1.4864385999670202,
    "tau": 0.3877665912957444,
    "drift": 5.47105312620452,
    "x_q": 0.5407106731145612
   },
   {
    "Q": 1191.5810817484844,
    "zeta": 1.4915501710258021,
    "tau": 0.3891000446154267,
    "drift": 5.472235297376468,
    "x_q": 0.5404502066335622
   },
   {
    "Q": 1245.5782741325713,
    "zeta": 1.4966357467465996,
    "tau": 0.3904267165425912,
    "drift": 5.473406080458658,
    "x_q": 0.5401922492779206
   },
   {
    "Q": 1302.0223808139929,
    "zeta": 1.5016955901952245,
    "tau": 0.39174667570310207,
    "drift": 5.474565642092208,
    "x_q": 0.5399367643317817
   },
   {
    "Q": 1361.0242851426822,
    "zeta": 1.506729960464352,
    "tau": 0.3930599896863527,
    "drift": 5.475714145654992,
    "x_q": 0.5396837157982768
   },
   {
    "Q": 1422.699895212309,
    "zeta": 1.511739112753128,
    "tau": 0.3943667250660334,
    "drift": 5.476851751341541,
    "x_q": 0.5394330683819201
   },
   {
    "Q": 1487.1703715594776,
    "zeta": 1.5167232984447947,
    "tau": 0.3956669474203812,
    "drift": 5.477978616240588,
    "x_q": 0.5391847874715233
   },
   {
    "Q": 1554.5623651812439,
    "zeta": 1.5216827651823908,
    "tau": 0.396960721351928,
    "drift": 5.47909489441035,
    "x_q": 0.5389388391236077
   },
   {
    "Q": 1625.0082663385358,
    "zeta": 1.5266177569425834,
    "tau": 0.3982481105067609,
    "drift": 5.480200736951632,
    "x_q": 0.5386951900462983
   },
   {
    "Q": 1698.6464646342472,
    "zeta": 1.531528514107687,
    "tau": 0.3995291775933097,
    "drift": 5.48129629207881,
    "x_q": 0.538453807583684
   },
   {
    "Q": 1775.6216208769217,
    "zeta": 1.5364152735359238,
    "tau": 0.4008039844006758,
    "drift": 5.482381705188773,
    "x_q": 0.538214659700627
   },
   {
    "Q": 1856.0849512640964,
    "zeta": 1.5412782686299733,
    "tau": 0.4020725918165148,
    "drift": 5.483457118927899,
    "x_q": 0.5379777149680072
   },
   {
    "Q": 1940.1945244435828,
    "zeta": 1.5461177294038662,
    "tau": 0.40333505984448687,
    "drift": 5.484522673257111,
    "x_q": 0.5377429425483872
   },
   {
    "Q": 2028.1155720362515,
    "zeta": 1.5509338825482655,
    "tau": 0.4045914476212867,
    "drift": 5.485578505515103,
    "x_q": 0.537510312182083
   },
   {
    "Q": 2120.020813230337,
    "zeta": 1.555726951494183,
    "tau": 0.40584181343326514,
    "drift": 5.486624750479771,
    "x_q": 0.5372797941736284
   },
   {
    "Q": 2216.0907940849256,
    "zeta": 1.5604971564751773,
    "tau": 0.40708621473265494,
    "drift": 5.487661540427923,
    "x_q": 0.5370513593786185
   },
   {
    "Q": 2316.5142422091767,
    "zeta": 1.565244714588074,
    "tau": 0.40832470815341054,
    "drift": 5.488689005193324,
    "x_q": 0.5368249791909223
   },
   {
    "Q": 2421.48843751404,
    "zeta": 1.569969839852252,
    "tau": 0.40955734952667444,
    "drift": 5.4897072722231215,
    "x_q": 0.5366006255302491
   },
   {
    "Q": 2531.2195997648073,
    "zeta": 1.574672743267537,
    "tau": 0.4107841938958792,
    "drift": 5.49071646663271,
    "x_q": 0.5363782708300611
   },
   {
    "Q": 2645.923293695827,
    "zeta": 1.5793536328707365,
    "tau": 0.4120052955314965,
    "drift": 5.491716711259088,
    "x_q": 0.5361578880258165
   },
   {
    "Q": 2765.824852483236,
    "zeta": 1.584012713790862,
    "tau": 0.41322070794544224,
    "drift": 5.492708126712745,
    "x_q": 0.5359394505435385
   },
   {
    "Q": 2891.159820407601,
    "zeta": 1.5886501883030668,
    "tau": 0.41443048390514786,
    "drift": 5.493690831428137,
    "x_q": 0.5357229322886925
   },
   {
    "Q": 3022.174415576076,
    "zeta": 1.593266255881343,
    "tau": 0.41563467544730687,
    "drift": 5.4946649417127915,
    "x_q": 0.5355083076353685
   },
   {
    "Q": 3159.126013613088,
    "zeta": 1.5978611132500036,
    "tau": 0.4168333338913053,
    "drift": 5.495630571795078,
    "x_q": 0.5352955514157547
   },
   {
    "Q": 3302.2836532697456,
    "zeta": 1.6024349544339902,
    "tau": 0.4180265098523453,
    "drift": 5.496587833870701,
    "x_q": 0.5350846389098944
   },
   {
    "Q": 3451.9285649452313,
    "zeta": 1.6069879708080346,
    "tau": 0.4192142532542699,
    "drift": 5.497536838147937,
    "x_q": 0.5348755458357185
   },
   {
    "Q": 3608.354723158455,
    "zeta": 1.6115203511447058,
    "tau": 0.42039661334209716,
    "drift": 5.498477692891675,
    "x_q": 0.5346682483393425
   },
   {
    "Q": 3771.8694240552772,
    "zeta": 1.6160322816613732,
    "tau": 0.4215736386942713,
    "drift": 5.499410504466278,
    "x_q": 0.5344627229856226
   },
   {
    "Q": 3942.793889085814,
    "zeta": 1.620523946066116,
    "tau": 0.42274537723463895,
    "drift": 5.5003353773773185,
    "x_q": 0.5342589467489604
   },
   {
    "Q": 4121.463896037726,
    "zeta": 1.6249955256026052,
    "tau": 0.4239118762441578,
    "drift": 5.501252414312211,
    "x_q": 0.5340568970043502
   },
   {
    "Q": 4308.230438665156,
    "zeta": 1.6294471990939863,
    "tau": 0.4250731823723442,
    "drift": 5.50216171617978,
    "x_q": 0.5338565515186612
   },
   {
    "Q": 4503.460416209131,
    "zeta": 1.6338791429857908,
    "tau": 0.42622934164846715,
    "drift": 5.503063382148797,
    "x_q": 0.5336578884421461
   },
   {
    "Q": 4707.537354163986,
    "zeta": 1.6382915313879005,
    "tau": 0.4273803994924958,
    "drift": 5.503957509685519,
    "x_q": 0.5334608863001715
   },
   {
    "Q": 4920.862157705741,
    "zeta": 1.6426845361155888,
    "tau": 0.4285264007258058,
    "drift": 5.504844194590249,
    "x_q": 0.5332655239851614
   },
   {
    "Q": 5143.853899262524,
    "zeta": 1.6470583267296663,
    "tau": 0.42966738958165207,
    "drift": 5.505723531032962,
    "x_q": 0.533071780748748
   },
   {
    "Q": 5376.950641774202,
    "zeta": 1.6514130705757517,
    "tau": 0.4308034097154135,
    "drift": 5.506595611588016,
    "x_q": 0.5328796361941247
   },
   {
    "Q": 5620.610299258514,
    "zeta": 1.6557489328226902,
    "tau": 0.4319345042146149,
    "drift": 5.50746052726797,
    "x_q": 0.5326890702685935
   },
   {
    "Q": 5875.311536374247,
    "zeta": 1.6600660765001445,
    "tau": 0.4330607156087333,
    "drift": 5.508318367556559,
    "x_q": 0.5325000632563012
   },
   {
    "Q": 6141.554708748655,
    "zeta": 1.6643646625353758,
    "tau": 0.4341820858787937,
    "drift": 5.509169220440814,
    "x_q": 0.5323125957711613
   },
   {
    "Q": 6419.8628459163565,
    "zeta": 1.66864484978924,
    "tau": 0.4352986564667583,
    "drift": 5.51001317244239,
    "x_q": 0.5321266487499525
   },
   {
    "Q": 6710.782678800686,
    "zeta": 1.6729067950914147,
    "tau": 0.4364104682847169,
    "drift": 5.510850308648096,
    "x_q": 0.5319422034455913
   },
   {
    "Q": 7014.885713755956,
    "zeta": 1.6771506532748792,
    "tau": 0.43751756172388157,
    "drift": 5.511680712739668,
    "x_q": 0.5317592414205718
   },
   {
    "Q": 7332.769355280584,
    "zeta": 1.6813765772096674,
    "tau": 0.43861997666339153,
    "drift": 5.512504467022803,
    "x_q": 0.5315777445405705
   },
   {
    "Q": 7665.058079606603,
    "zeta": 1.6855847178359085,
    "tau": 0.43971775247893263,
    "drift": 5.513321652455468,
    "x_q": 0.5313976949682069
   },
   {
    "Q": 8012.404661471084,
    "zeta": 1.6897752241961763,
    "tau": 0.44081092805117644,
    "drift": 5.514132348675512,
    "x_q": 0.5312190751569607
   },
   {
    "Q": 8375.491456479409,
    "zeta": 1.6939482434671647,
    "tau": 0.44189954177404295,
    "drift": 5.514936634027604,
    "x_q": 0.5310418678452365
   },
   {
    "Q": 8755.031741579583,
    "zeta": 1.6981039209907018,
    "tau": 0.44298363156279175,
    "drift": 5.5157345855895095,
    "x_q": 0.530866056050575
   },
   {
    "Q": 9151.77111628094,
    "zeta": 1.7022424003041263,
    "tau": 0.444063234861946,
    "drift": 5.516526279197723,
    "x_q": 0.5306916230640041
   },
   {
    "Q": 9566.488967369867,
    "zeta": 1.706363823170035,
    "tau": 0.4451383886530526,
    "drift": 5.517311789472485,
    "x_q": 0.5305185524445282
   },
   {
    "Q": 10000.0,
    "zeta": 1.7104683296054206,
    "tau": 0.44620912946228364,
    "drift": 5.518091189842186,
    "x_q": 0.5303468280137498
   }
  ]
 },
 "checks": [
  {
   "name": "c_q'(2): numerical derivative against 1 - 4 pi^2/9",
   "value": -3.3864908449286037,
   "reference": -3.3864908449286037,
   "tol": 1e-30,
   "ok": true
  },
  {
   "name": "c_g'(2): numerical derivative against 65/24 - pi^2 - 11 n_f/72",
   "value": -7.925159956644914,
   "reference": -7.925159956644914,
   "tol": 1e-30,
   "ok": true
  },
  {
   "name": "lower edge against inv_checks nf5/drift_lo",
   "value": 3.3864908449286037,
   "reference": 3.38649084493,
   "tol": 1e-10,
   "ok": true
  },
  {
   "name": "upper edge against inv_checks nf5/drift_hi",
   "value": 7.925159956644914,
   "reference": 7.92515995664,
   "tol": 1e-10,
   "ok": true
  },
  {
   "name": "limit (204 pi^2 - 415)/279 against d1_out mu_tau",
   "value": 5.729029741298312,
   "reference": 5.729029741298312,
   "tol": 1e-10,
   "ok": true
  },
  {
   "name": "eigenvalue gamma_-(2) = -31/9",
   "value": -3.4444444444444446,
   "reference": -3.4444444444444446,
   "tol": 1e-30,
   "ok": true
  },
  {
   "name": "eigenvalue gamma_+(2) = 0",
   "value": 0.0,
   "reference": 0.0,
   "tol": 1e-30,
   "ok": true
  },
  {
   "name": "A: closed-form drift against the quadrature drift of fig1_lo_curves.json at 61 scales",
   "value": 2.220446049250313e-16,
   "tol": 1e-12,
   "ok": true
  },
  {
   "name": "steep: closed-form drift against the quadrature drift of fig1_lo_curves.json at 61 scales",
   "value": 2.220446049250313e-16,
   "tol": 1e-12,
   "ok": true
  },
  {
   "name": "valence: closed-form drift against the quadrature drift of fig1_lo_curves.json at 61 scales",
   "value": 2.220446049250313e-16,
   "tol": 1e-12,
   "ok": true
  },
  {
   "name": "route M against route C, drift and x_q, whole grid",
   "value": 9.183549615799121e-41,
   "tol": 1e-30,
   "ok": true
  },
  {
   "name": "every drift value inside the edges",
   "value": 0,
   "ok": true
  }
 ],
 "failures": []
}

==> anc/calc/figs_v1/fig2_drift.py <==
#!/usr/bin/env python3
"""Data of the drift figure (Fig. 1 of the paper, fig2_drift.pdf): the LO drift d<xi>/dtau of the three inputs of
the kappa figure (Fig. 2 of the paper) inside [4 pi^2/9 - 1, pi^2 - 35/18].

At LO, fixed n_f = 5, the momentum fractions obey d(x_q, x_g)/dtau = Gamma(2) (x_q, x_g) and the drift of
xi = ln(1/x) is d<xi>/dtau = -c_q'(2) x_q(tau) - c_g'(2) x_g(tau), with c_j the column sums of the LO
anomalous-dimension matrix.  This program evaluates the drift two ways with mpmath at 40 digits:

  route M  (x_q, x_g)(tau) = exp(tau Gamma(2)) (x_q0, x_g0), the matrix exponential evaluated numerically, and
           c_j'(2) by numerical differentiation of the column sums of Gamma(N) at N = 2;
  route C  the closed form x_q(tau) = 15/31 + (x_q0 - 15/31) exp(-31 tau/9), c_q'(2) = 1 - 4 pi^2/9,
           c_g'(2) = 65/24 - pi^2 - 11 n_f/72.

Checks (exit 1 on failure): the two routes agree to 1e-30 on the whole grid; the edges equal
plan/novelty/inv_checks.json nf5/drift_lo, drift_hi and the limit equals plan/saturation/decision/d1_out.json
mu_tau (1e-10); every drift value lies inside the edges; and, on the Q grid of calc/figs_v1/fig1_lo_curves.json,
the closed form equals the quadrature drift of the inverted density (drift_tau there) to 1e-12 relative.

The inputs (their quark momentum fractions x_q0) are read from calc/figs_v1/fig1_lo_curves.json, so the two figures
show the same three inputs.  The curves are tabulated on 201 scales uniform in log Q from Q0 = sqrt(2) GeV
to 1e4 GeV, with tau = 6 zeta/23 and the one-loop zeta of the kappa figure (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2, n_f = 5).

Output: calc/figs_v1/fig2_drift.json
"""
import hashlib
import json
import os
import sys

import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..', '..'))
mp.mp.dps = 40
NF = 5
CF, CA, TR = mp.mpf(4) / 3, mp.mpf(3), mp.mpf(1) / 2
N_Q = 201                   # scales from Q0 = sqrt(2) GeV to 1e4 GeV, uniform in log Q
LAM, Q0SQ = mp.mpf('0.2'), mp.mpf(2)


def gam(N):
    S1 = mp.digamma(N + 1) + mp.euler
    qq = CF * (mp.mpf(3) / 2 + 1 / (N * (N + 1)) - 2 * S1)
    qg = 2 * NF * TR * (N ** 2 + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N ** 2 + N + 2) / (N * (N ** 2 - 1))
    gg = 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S1) + (11 * CA - 4 * TR * NF) / 6
    return qq, qg, gq, gg


def main():
    fails, checks = [], []

    def chk(name, a, b, tol):
        ok = abs(a - b) <= tol * max(1, abs(b))
        checks.append(dict(name=name, value=float(a), reference=float(b), tol=tol, ok=bool(ok)))
        if not ok:
            fails.append(name)

    fig1 = json.load(open(os.path.join(HERE, 'fig1_lo_curves.json')))
    if fig1['failures']:
        sys.exit('fig2_drift: fig1_lo_curves.json carries failures')
    inv = json.load(open(os.path.join(TREE, 'plan', 'novelty', 'inv_checks.json')))
    d1 = json.load(open(os.path.join(TREE, 'plan', 'saturation', 'decision', 'd1_out.json')))

    # route M ingredients
    G = mp.matrix([[gam(mp.mpf(2))[0], gam(mp.mpf(2))[1]], [gam(mp.mpf(2))[2], gam(mp.mpf(2))[3]]])
    cq_p = mp.diff(lambda N: gam(N)[0] + gam(N)[2], 2)
    cg_p = mp.diff(lambda N: gam(N)[1] + gam(N)[3], 2)
    # route C ingredients
    cq_c = 1 - 4 * mp.pi ** 2 / 9
    cg_c = mp.mpf(65) / 24 - mp.pi ** 2 - mp.mpf(11) * NF / 72
    lim_c = (204 * mp.pi ** 2 - 415) / 279
    chk('c_q\'(2): numerical derivative against 1 - 4 pi^2/9', cq_p, cq_c, 1e-30)
    chk('c_g\'(2): numerical derivative against 65/24 - pi^2 - 11 n_f/72', cg_p, cg_c, 1e-30)
    lo, hi = -cq_c, -cg_c
    chk('lower edge against inv_checks nf5/drift_lo', lo, mp.mpf(inv['nf5']['drift_lo']), 1e-10)
    chk('upper edge against inv_checks nf5/drift_hi', hi, mp.mpf(inv['nf5']['drift_hi']), 1e-10)
    chk('limit (204 pi^2 - 415)/279 against d1_out mu_tau', lim_c, mp.mpf(d1['mu_tau']), 1e-10)
    ev = mp.eig(G)[0]
    chk('eigenvalue gamma_-(2) = -31/9', min(ev, key=lambda z: mp.re(z)).real, mp.mpf(-31) / 9, 1e-30)
    chk('eigenvalue gamma_+(2) = 0', max(ev, key=lambda z: mp.re(z)).real, 0, 1e-30)

    def drift_M(xq0, tau):
        v = mp.expm(tau * G) * mp.matrix([xq0, 1 - xq0])
        return -(cq_p * v[0] + cg_p * v[1]), v[0]

    def drift_C(xq0, tau):
        xq = mp.mpf(15) / 31 + (xq0 - mp.mpf(15) / 31) * mp.exp(-mp.mpf(31) * tau / 9)
        return -(cq_c * xq + cg_c * (1 - xq)), xq

    lq0, lq1 = mp.log10(mp.sqrt(Q0SQ)), mp.mpf(4)
    Qs = [mp.mpf(10) ** (lq0 + (lq1 - lq0) * i / (N_Q - 1)) for i in range(N_Q)]
    zetas = [mp.log(mp.log(q ** 2 / LAM ** 2) / mp.log(Q0SQ / LAM ** 2)) for q in Qs]
    taus = [6 * z / 23 for z in zetas]
    curves, worst_MC, outside = {}, mp.mpf(0), 0
    for name, inp in fig1['inputs'].items():
        xq0 = mp.mpf(repr(inp['xq0']))
        rows = []
        for q, z, t in zip(Qs, zetas, taus):
            dm, xm = drift_M(xq0, t)
            dc, xc = drift_C(xq0, t)
            worst_MC = max(worst_MC, abs(dm - dc), abs(xm - xc))
            if not (lo <= dc <= hi):
                outside += 1
            rows.append(dict(Q=float(q), zeta=float(z), tau=float(t), drift=float(dc), x_q=float(xc)))
        curves[name] = rows
        # against the quadrature drift of the inverted density, on the grid of the kappa figure
        worst = 0.0
        for r in fig1['curves'][name]:
            dc, _ = drift_C(xq0, mp.mpf(6) * mp.mpf(repr(r['zeta'])) / 23)
            worst = max(worst, abs(float(dc) / r['drift_tau'] - 1))
        checks.append(dict(name=f'{name}: closed-form drift against the quadrature drift of fig1_lo_curves.json '
                                f'at {len(fig1["curves"][name])} scales', value=worst, tol=1e-12, ok=worst < 1e-12))
        if worst >= 1e-12:
            fails.append(checks[-1]['name'])
    checks.append(dict(name='route M against route C, drift and x_q, whole grid', value=float(worst_MC), tol=1e-30,
                       ok=worst_MC < mp.mpf('1e-30')))
    if worst_MC >= mp.mpf('1e-30'):
        fails.append('route M against route C')
    checks.append(dict(name='every drift value inside the edges', value=outside, ok=outside == 0))
    if outside:
        fails.append('drift outside the edges')
    zeta_1e4 = next(r['zeta'] for r in fig1['curves']['A'] if r['Q_key'] == '1e4')
    out = dict(program='calc/figs_v1/fig2_drift.py',
               program_sha256=hashlib.sha256(open(__file__, 'rb').read()).hexdigest(),
               setting=dict(n_f=NF, Lambda_GeV=float(LAM), Q0sq_GeV2=float(Q0SQ), clock='tau, per unit of which the LO anomalous dimensions act; one-loop tau = 6 zeta/23',
                            inputs_from='calc/figs_v1/fig1_lo_curves.json'),
               edges=dict(lower=float(lo), upper=float(hi), lower_form='4 pi^2/9 - 1', upper_form='pi^2 - 35/18'),
               limit=dict(value=float(lim_c), form='(204 pi^2 - 415)/279'),
               relaxation_rate='31/9 per unit tau', x_q_equilibrium='15/31',
               tau_at_10TeV=6 * zeta_1e4 / 23, zeta_at_10TeV=zeta_1e4,
               inputs={k: dict(label=v['label'], xq0=v['xq0']) for k, v in fig1['inputs'].items()},
               curves=curves, checks=checks, failures=fails)
    json.dump(out, open(os.path.join(HERE, 'fig2_drift.json'), 'w'), indent=1)
    print(f'fig2_drift: {len(checks)} checks, {len(fails)} failures')
    for c in checks:
        print(('PASS ' if c['ok'] else 'FAIL ') + c['name'])
    sys.exit(1 if fails else 0)


if __name__ == '__main__':
    main()


==> anc/calc/figs_v1/fig2_plotted.json <==
{
 "program": "calc/figs_v1/draw_fig2.py",
 "output": "paper/figures/v1/fig2_drift.pdf",
 "root_version": "6.36.14",
 "inputs": [
  "calc/figs_v1/fig2_drift.json"
 ],
 "canvas_px": [
  600,
  500
 ],
 "x_range_GeV": [
  1.0,
  10000.0
 ],
 "data_range_GeV": [
  1.4142135623730951,
  10000.0
 ],
 "log_x": true,
 "y_range": [
  3.023397315991299,
  8.288253485582219
 ],
 "zeta_top_axis": {
  "Lambda_GeV": 0.2,
  "Q0sq_GeV2": 2.0,
  "majors": [
   [
    0.0,
    1.414213562373095
   ],
   [
    0.5,
    5.030301173792826
   ],
   [
    1.0,
    40.7539436483294
   ],
   [
    1.5,
    1282.7961425185665
   ]
  ]
 },
 "curves": {
  "A": {
   "color": "black",
   "style": "solid",
   "label": "proton-like",
   "xq0": 0.58,
   "drift_first": 5.292731871849454,
   "drift_last": 5.635209310949169
  },
  "steep": {
   "color": "blue",
   "style": "dashed",
   "label": "steep",
   "xq0": 0.55,
   "drift_first": 5.428891945200943,
   "drift_last": 5.664488841225915
  },
  "valence": {
   "color": "red",
   "style": "dash-dotted",
   "label": "valence-like",
   "xq0": 0.7,
   "drift_first": 4.748091578443497,
   "drift_last": 5.518091189842186
  }
 },
 "reference_lines": {
  "values": [
   3.3864908449286037,
   5.729029741298312,
   7.925159956644914
  ],
  "what": [
   "lower edge 4 pi^2/9 - 1",
   "limit (204 pi^2 - 415)/279",
   "upper edge pi^2 - 35/18"
  ],
  "color": "black",
  "style": "dotted"
 },
 "legend": {
  "box_ndc": [
   0.355,
   0.583,
   0.925,
   0.815
  ],
  "text_size": 0.07487491788290779,
  "entries": [
   "proton-like input",
   "steep input",
   "valence-like input"
  ],
  "gap_to_dotted_lines_px": {
   "limit_line": 16.56395853368009,
   "upper_edge_line": 15.517242987608093
  }
 },
 "text_inside_frame": "one legend naming the three inputs"
}

==> anc/calc/figs_v1/fig3_plotted.json <==
{
 "program": "calc/figs_v1/draw_fig3.py",
 "output": "paper/figures/v1/fig3_hera_vf2.pdf",
 "root_version": "6.36.14",
 "inputs": [
  "repro/results/calibration.json",
  "repro/results/results_dx.json"
 ],
 "estimator": "three-point derivative",
 "measure": "F2 dx",
 "family": "W",
 "belt_shape": "CT18NNLO",
 "interval_rule": "68 percent Feldman-Cousins likelihood-ratio ordering, best fit restricted to v >= 0, kernel density per belt member, no isotonic step, content 0.68 per member, members every 0.00625 in A",
 "drawn_values": "calibrated value and interval ends: means over the eight independent belts (quoted_values/table/stencil3); box and median: 16th, 50th, 84th percentiles of v over all sets of the A = 0 member of the main belt (belt_A0_p16_p50_p84_full_belt)",
 "sample": "HERA1+2_NCep_920.dat",
 "belt_sets_per_member": 100000,
 "n_belts": 8,
 "calibration_sha256": "0c5a3d6a10e5d6b694bd6f1b2507d6a587e0d7a0f59c1a7f6ec3156b388dbab2",
 "x_range_GeV2": [
  5.0,
  1500.0
 ],
 "y_range": [
  -0.005029001246719469,
  0.09219835618985693
 ],
 "log_x": true,
 "displacement": 1.4,
 "box_half_width": 1.2,
 "rows": [
  {
   "Q2": 10.0,
   "v_calibrated_mean": 0.012643009883635349,
   "fc_68_mean": [
    0.0,
    0.07048060394365051
   ],
   "v_data": 0.04791758752420566,
   "zero_spread_p16_median_p84": [
    0.027785663700496607,
    0.04670289032967083,
    0.0765649808357733
   ]
  },
  {
   "Q2": 35.0,
   "v_calibrated_mean": 0.0691122281294356,
   "fc_68_mean": [
    0.055622679251419976,
    0.08381668744532447
   ],
   "v_data": 0.0732330986497593,
   "zero_spread_p16_median_p84": [
    0.018280940665069405,
    0.026677077133294383,
    0.038420311195921826
   ]
  },
  {
   "Q2": 500.0,
   "v_calibrated_mean": 0.0,
   "fc_68_mean": [
    0.0,
    0.02056355153746317
   ],
   "v_data": 0.01902746383319172,
   "zero_spread_p16_median_p84": [
    0.014712513938306028,
    0.024979714096056288,
    0.03768500193381937
   ]
  }
 ],
 "markers": {
  "calibrated": "full circle, blue, with blue bars",
  "data": "open circle, blue"
 },
 "box": {
  "color": "black",
  "fill": "hatched",
  "outline": "black",
  "median": "solid black line"
 },
 "isotonic_minus_drawn_median_at_v0_max_abs": 9.50229436973149e-06,
 "text_inside_frame": false,
 "checks": [
  "guard passed (would fail with): calibration.json: not all gates passed",
  "guard passed (would fail with): belt member spacing 0.00625 is not the fine grid 0.00625",
  "guard passed (would fail with): the sample is HERA1+2_NCep_920.dat, not the one the caption names",
  "guard passed (would fail with): the calibration applies an isotonic step to the FC regions",
  "guard passed (would fail with): the 68 percent content per belt member is not asserted",
  "guard passed (would fail with): the quoted values are means over [8, 8, 8] belts, not eight",
  "guard passed (would fail with): a calibrated value lies outside its Feldman-Cousins interval",
  "guard passed (would fail with): the mean of the eight calibrated values differs from quoted_values at Q^2 = 10.0",
  "guard passed (would fail with): the accepted set at Q^2 = 10.0 is not one interval in every belt",
  "guard passed (would fail with): the first replica is not the main belt at Q^2 = 10.0",
  "guard passed (would fail with): the first 4000 sets of the A = 0 member differ from the null of results_dx.json at Q^2 = 10.0",
  "guard passed (would fail with): v_data differs from v_central_data of results_dx.json at Q^2 = 10.0",
  "guard passed (would fail with): the isotonic median at v = 0, which the calibration rule uses, differs from the drawn median of the full A = 0 member by more than 1e-4 (0.3 point at print size) or lies on the other side of the data at Q^2 = 10.0",
  "guard passed (would fail with): the mean of the eight calibrated values differs from quoted_values at Q^2 = 35.0",
  "guard passed (would fail with): the accepted set at Q^2 = 35.0 is not one interval in every belt",
  "guard passed (would fail with): the first replica is not the main belt at Q^2 = 35.0",
  "guard passed (would fail with): the first 4000 sets of the A = 0 member differ from the null of results_dx.json at Q^2 = 35.0",
  "guard passed (would fail with): v_data differs from v_central_data of results_dx.json at Q^2 = 35.0",
  "guard passed (would fail with): the isotonic median at v = 0, which the calibration rule uses, differs from the drawn median of the full A = 0 member by more than 1e-4 (0.3 point at print size) or lies on the other side of the data at Q^2 = 35.0",
  "guard passed (would fail with): the mean of the eight calibrated values differs from quoted_values at Q^2 = 500.0",
  "guard passed (would fail with): the accepted set at Q^2 = 500.0 is not one interval in every belt",
  "guard passed (would fail with): the first replica is not the main belt at Q^2 = 500.0",
  "guard passed (would fail with): the first 4000 sets of the A = 0 member differ from the null of results_dx.json at Q^2 = 500.0",
  "guard passed (would fail with): v_data differs from v_central_data of results_dx.json at Q^2 = 500.0",
  "guard passed (would fail with): the isotonic median at v = 0, which the calibration rule uses, differs from the drawn median of the full A = 0 member by more than 1e-4 (0.3 point at print size) or lies on the other side of the data at Q^2 = 500.0",
  "guard passed (would fail with): the calibrated value at Q^2 = 10.0 is zero but the data lie above the drawn median, or the reverse",
  "guard passed (would fail with): the calibrated value at Q^2 = 35.0 is zero but the data lie above the drawn median, or the reverse",
  "guard passed (would fail with): the calibrated value at Q^2 = 500.0 is zero but the data lie above the drawn median, or the reverse",
  "guard passed: drawn calibrated points equal the eight-belt means (check_graph)",
  "guard passed: drawn data points equal v_data (check_graph)",
  "guard passed (would fail with): drawn intervals differ from the eight-belt mean ends",
  "guard passed (would fail with): the drawn box or median at Q^2 = 10.0 differs from the full A = 0 member",
  "guard passed (would fail with): the drawn box or median at Q^2 = 35.0 differs from the full A = 0 member",
  "guard passed (would fail with): the drawn box or median at Q^2 = 500.0 differs from the full A = 0 member",
  "guard passed (would fail with): something lies outside the frame"
 ],
 "failures": []
}

==> anc/calc/figs_v1/figcheck_lib.py <==
#!/usr/bin/env python3
"""Check functions for the ROOT figures, used by calc/figs_v1/check_figs_v1.py (imported, not run on its own).

Ancillary-file copy: the word lists and the colon rule of the authors' style rules are not part of these files, so
check_text and check_caption apply none here.  The stored calc/figs_v1/checks/check_v1.json was written in the
authors' tree with the full lists.  Functions used by check_figs_v1.py:
  check_fonts     pdffonts lists only embedded fonts of the Times family.  Symbol is admitted, and reported,
                  because ROOT sets Greek letters in it; every other face fails.
  check_colors    every fill and stroke color set in any content stream (page, form, pattern) is black, white, or
                  the blue or red of calc/rootfig.py, whose RGB triples ROOT wrote at run time; the colors the
                  *_plotted.json file names must also be present.
  check_creator   pdfinfo Creator contains "ROOT Version 6.36".
  check_text      pdftotext of the figure carries none of the patterns passed to it (none in this copy).
  check_render    a 150 dpi render has no ink within two pixels of the page edge, the sign of a label cut by the
                  page.  The render is kept to be read by eye.
  check_caption   the caption names every color the PDF carries and every line style and marker the *_plotted.json
                  file lists (through the module-level PLOTTED map, which check_figs_v1.py fills), names no other
                  color, style or marker, and carries none of the patterns passed to it (none in this copy).
check_assert, a15_captions and the constants NEW, OLD and PROGRAMS belong to the checks of the previous version's
figures and are not used by check_figs_v1.py.
"""
import json
import os
import re
import shutil
import subprocess
import sys

import numpy as np
from PIL import Image
from pypdf import PdfReader

ROOT_DIR = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..'))   # tree root (this file is in calc/figs_v1)
FIGS = os.path.join(ROOT_DIR, 'paper', 'figures')
WORK = os.path.join(ROOT_DIR, 'plan', 'compute', 'figures')
CHK = os.path.join(WORK, 'checks')
RENDER = os.path.join(WORK, 'renders')
PALETTE = os.path.join(ROOT_DIR, 'calc', 'rootfig_palette.json')
TOL = 3e-3

NEW = ['fig_kappa.pdf', 'fig_vf2.pdf', 'fig_density.pdf', 'fig_information.pdf']
OLD = ['fig1_kappaQ.pdf', 'fig3_vf2.pdf', 'fig1_packet.pdf', 'fig2_information.pdf']
PLOTTED = {'fig_kappa.pdf': 'calc/fig_kappa_plotted.json',
           'fig_vf2.pdf': 'repro/results/fig_vf2_plotted.json',
           'fig_density.pdf': 'calc/fig_density_plotted.json',
           'fig_information.pdf': 'calc/fig_information_plotted.json'}
PROGRAMS = {  # program, the line whose plotted array is perturbed, and the perturbed line
    'fig_kappa.pdf': ('calc/fig_kappa.py', 'g_curve = ROOT.TGraph(len(Qc), Qc, Kc)',
                      'g_curve = ROOT.TGraph(len(Qc), Qc, Kc * 1.001)'),
    'fig_vf2.pdf': ('repro/code/fig_vf2.py', 'g_dat = ROOT.TGraph(3, x_dat, v_dat)',
                    'g_dat = ROOT.TGraph(3, x_dat, v_dat * 1.001)'),
    'fig_density.pdf': ('calc/fig_density.py', '    g = ROOT.TGraph(len(xi), xi, rho[n])',
                        '    g = ROOT.TGraph(len(xi), xi, rho[n] * 1.001)'),
    'fig_information.pdf': ('calc/fig_information.py', 'g = ROOT.TGraph(len(nb), nb, fv)',
                            'g = ROOT.TGraph(len(nb), nb, fv * 1.001)'),
}
TIMES = re.compile(r'^(?:[A-Z]{6}\+)?(Times-(Roman|Italic|Bold|BoldItalic)|NimbusRom\w*)$')
SYMBOL = re.compile(r'^(?:[A-Z]{6}\+)?(Symbol|StandardSymbolsPS)$')


# ------------------------------------------------------------------ helpers
def run(cmd, **kw):
    return subprocess.run(cmd, capture_output=True, text=True, **kw)


def embed(src, dst):
    """The embedding command of calc/embed_fonts.py, for the planted-defect figure."""
    run(['gs', '-q', '-o', dst, '-sDEVICE=pdfwrite', '-dPDFSETTINGS=/prepress',
         '-dEmbedAllFonts=true', '-dSubsetFonts=true', '-dUseCropBox', src, '-c',
         '[ /Creator (ROOT Version 6.36.04) /DOCINFO pdfmark'], check=True)


def banned_figure_text():
    """No word list in the ancillary-file copy (the reduced guard carries none)."""
    return []


def banned_deai():
    """No word list in the ancillary-file copy (the reduced guard carries none)."""
    return []


# ------------------------------------------------------------------ checks on a PDF
def check_fonts(pdf):
    out = run(['pdffonts', pdf]).stdout.splitlines()[2:]
    bad, sym = [], []
    for line in out:
        f = line.split()
        name, emb = f[0], f[-5]
        if emb != 'yes':
            bad.append('%s not embedded' % name)
        elif SYMBOL.match(name):
            sym.append(name)
        elif not TIMES.match(name):
            bad.append('%s is not Times' % name)
    return not bad and bool(out), {'fonts': [l.split()[0] for l in out], 'bad': bad,
                                   'symbol_admitted': sym}


def _streams(obj, seen):
    """Content streams reachable from a page or form: its own, forms, patterns."""
    obj = obj.get_object()
    if id(obj) in seen:
        return
    seen.add(id(obj))
    res = obj.get('/Resources')
    if res is not None:
        res = res.get_object()
        for key in ('/XObject', '/Pattern'):
            if key in res:
                for _, ref in res[key].get_object().items():
                    sub = ref.get_object()
                    if hasattr(sub, 'get_data'):
                        yield sub.get_data()
                    yield from _streams(sub, seen)


def pdf_colors(pdf):
    r = PdfReader(pdf)
    datas = []
    for p in r.pages:
        c = p.get_contents()
        if c is not None:
            datas.append(c.get_data())
        datas.extend(_streams(p, set()))
    ops = {b'rg': 3, b'RG': 3, b'g': 1, b'G': 1, b'k': 4, b'K': 4, b'sc': None, b'SC': None,
           b'scn': None, b'SCN': None}
    tok = re.compile(rb'\((?:\\.|[^\\)])*\)|<[^>]*>|/[^\s/\[\]()<>{}]+|[-+]?(?:\d+\.?\d*|\.\d+)'
                     rb'|[A-Za-z\'"*]+|[\[\]{}]')
    found = set()
    for data in datas:
        stack = []
        for t in tok.findall(data):
            if re.fullmatch(rb'[-+]?(?:\d+\.?\d*|\.\d+)', t):
                stack.append(float(t))
                continue
            if t in ops:
                n = ops[t] or (len(stack) if len(stack) in (1, 3, 4) else 0)
                vals = stack[-n:] if n else []
                if len(vals) == 1:
                    found.add((vals[0],) * 3)
                elif len(vals) == 3:
                    found.add(tuple(vals))
                elif len(vals) == 4:
                    cc, m, y, k = vals
                    found.add(((1 - cc) * (1 - k), (1 - m) * (1 - k), (1 - y) * (1 - k)))
            if not t.startswith(b'/'):
                stack = []
    return found


def name_color(rgb, pal):
    for nm, rec in pal.items():
        if max(abs(a - b) for a, b in zip(rgb, rec['rgb'])) < TOL:
            return nm
    return None


def check_colors(pdf, pal, claimed=None):
    allowed = {k: v for k, v in pal.items() if k in ('black', 'white', 'blue', 'red')}
    found = pdf_colors(pdf)
    names, bad = set(), []
    for rgb in sorted(found):
        nm = name_color(rgb, allowed)
        if nm is None:
            bad.append([round(x, 4) for x in rgb])
        else:
            names.add(nm)
    missing = sorted(set(claimed or []) - names)
    return not bad and not missing, {'colors': sorted(names), 'not_in_palette': bad,
                                     'claimed_but_absent': missing}


def check_creator(pdf):
    out = run(['pdfinfo', pdf]).stdout
    m = re.search(r'^Creator:\s*(.*)$', out, re.M)
    cr = m.group(1).strip() if m else ''
    return 'ROOT Version 6.36' in cr, {'creator': cr}


def check_text(pdf, banned):
    txt = run(['pdftotext', pdf, '-']).stdout
    hits = []
    for pat, why in banned:
        for m in re.finditer(pat, txt, re.I):
            hits.append('%s: %r' % (why, txt[max(0, m.start() - 15):m.end() + 15]))
    return not hits, {'hits': hits, 'text': ' '.join(txt.split())}


def check_render(pdf, tag):
    os.makedirs(RENDER, exist_ok=True)
    base = os.path.join(RENDER, tag)
    run(['pdftoppm', '-r', '150', '-png', '-singlefile', pdf, base], check=True)
    img = np.asarray(Image.open(base + '.png').convert('L'), dtype=float)
    border = np.concatenate([img[:2].ravel(), img[-2:].ravel(), img[:, :2].ravel(),
                             img[:, -2:].ravel()])
    ink = int(np.sum(border < 200))
    return ink == 0, {'png': os.path.relpath(base + '.png', ROOT_DIR),
                      'size_px': list(img.shape[::-1]), 'ink_pixels_at_edge': ink}


# ------------------------------------------------------------------ assertion check
def check_assert(fig):
    prog, line, planted = PROGRAMS[fig]
    src = os.path.join(ROOT_DIR, prog)
    env = dict(os.environ, PYTHONDONTWRITEBYTECODE='1',
               ROOTFIG_RAWDIR=os.path.join(CHK, 'raw_rerun'))
    ok_run = run(['pyroot', src], env=env, timeout=600)
    text = open(src).read()
    if text.count(line) != 1:
        return False, {'error': 'the line to perturb was not found once in %s' % prog}
    here = os.path.dirname(src)
    mut = text.replace(line, planted).replace(
        "HERE = os.path.dirname(os.path.abspath(__file__))", 'HERE = %r' % here)
    mpath = os.path.join(CHK, 'mutant_assert_' + os.path.basename(prog))
    open(mpath, 'w').write(mut)
    bad_run = run(['pyroot', mpath], env=env, timeout=600)
    last = (bad_run.stderr.strip().splitlines() or [''])[-1]
    return ok_run.returncode == 0 and bad_run.returncode != 0, {
        'as_written_exit': ok_run.returncode, 'perturbed_exit': bad_run.returncode,
        'perturbed_message': last, 'perturbed_copy': os.path.relpath(mpath, ROOT_DIR)}


# ------------------------------------------------------------------ caption check
COLORS = ['black', 'blue', 'red', 'green', 'orange', 'gray', 'grey', 'purple', 'teal']
STYLES = ['dash-dotted', 'dashed', 'dotted', 'solid', 'hatched', 'shaded']
MARKERS = ['full', 'open', 'filled']


def vocab(text):
    t = text.lower()
    out = set()
    for w in STYLES:                       # dash-dotted first, then removed
        if re.search(r'\b%s\b' % re.escape(w), t):
            out.add(w)
            t = re.sub(r'\b%s\b' % re.escape(w), ' ', t)
    for w in COLORS + MARKERS:
        if re.search(r'\b%s\b' % w, t):
            out.add(w)
    return out


def carried(fig, pdf_colors_named):
    plotted = json.load(open(os.path.join(ROOT_DIR, PLOTTED[fig])))
    styles = vocab(json.dumps(plotted)) & set(STYLES + MARKERS)
    cols = set(pdf_colors_named) - {'white'}
    return cols | styles


def check_caption(caption, fig, pdf_colors_named, banned):
    have = vocab(re.sub(r'\$[^$]*\$', ' ', caption))
    need = carried(fig, pdf_colors_named)
    hits = []
    prose = re.sub(r'\$[^$]*\$|\\(?:cite|ref|eqref|label)\{[^}]*\}', ' ', caption)
    for pat, why in banned:
        for m in re.finditer(pat, prose):
            hits.append('%s: %r' % (why, prose[max(0, m.start() - 15):m.end() + 15]))
    missing, extra = sorted(need - have), sorted(have - need)
    return not missing and not extra and not hits, {'named': sorted(have),
                                                    'carried': sorted(need),
                                                    'missing': missing, 'extra': extra,
                                                    'banned_hits': hits}


def a15_captions():
    tex = open(os.path.join(ROOT_DIR, 'paper', 'vav_A32.tex')).read()
    caps = {}
    for m in re.finditer(r'\\includegraphics\[[^]]*\]\{figures/([^}]+)\}\s*\\caption\{', tex):
        i, depth = m.end(), 1
        while depth:
            depth += {'{': 1, '}': -1}.get(tex[i], 0)
            i += 1
        caps[m.group(1)] = ' '.join(tex[m.end():i - 1].split())
    return caps


==> anc/calc/figs_v1/palette_v1.json <==
{
 "root_version": "6.36.14",
 "palette": {
  "black": {
   "index": 1,
   "rgb": [
    0.0,
    0.0,
    0.0
   ]
  },
  "blue": {
   "index": 601,
   "rgb": [
    0.0,
    0.0,
    0.800000011920929
   ]
  },
  "red": {
   "index": 633,
   "rgb": [
    0.800000011920929,
    0.0,
    0.0
   ]
  },
  "white": {
   "index": 0,
   "rgb": [
    1.0,
    1.0,
    1.0
   ]
  },
  "green_reserved": {
   "index": 418,
   "rgb": [
    0.0,
    0.6000000238418579,
    0.0
   ]
  }
 },
 "note": "written by calc/figs_v1/rootfig_v1.py at each save"
}

==> anc/calc/figs_v1/rootfig_v1.py <==
"""Shared drawing helpers of the V1 figures (runs under PyROOT, `pyroot`).

The palette, fonts and gStyle come from calc/rootfig.py, the one palette module of the project, and are not
redefined here.  This module adds what the V1 figures need beyond it:

  zeta_top_axis   ticks and labels of the one-loop variable zeta on the upper edge of a pad whose x axis is
                  log Q, ticks pointing into the frame, labels and title above the frame (no text inside it); the
                  title stands at the right end of the axis, raised by its descender so that the bottom of its ink
                  is level with the bottom of the label digits (A24);
  check_graph     compare the points of a drawn TGraph with the arrays read from JSON, exit 1 on a difference;
  check_bars      the same for the vertical range bars of a TGraphAsymmErrors (A25): each drawn x, and each lower
                  and upper end y - e_low and y + e_high, must equal the arrays read from JSON, and the x errors
                  must be zero, or the program exits 1;
  save           print the canvas to calc/figs_v1/raw/<name> (fonts are embedded afterwards by
                  calc/figs_v1/embed_v1.py under the system shell, since the snap confinement of pyroot does
                  not see Ghostscript), and write calc/figs_v1/palette_v1.json with the RGB triples ROOT reports;
  text_size       (A31) the ROOT text size that prints an em of a given number of canvas pixels in a pad.

A31 (27 Oct 2026, style only, no plotted value changed): the text of the three figures is set in canvas pixels of em
(40 pixels per cm of the exported page), so that at the Physical Review column width of 8.6 cm every capital letter and
numeral, sub- and superscripts and the exponents of the log-axis labels included, is at least 2 mm high (APS: "The size
of the smallest capital letters and numerals should be at least 2 mm").  ROOT prints a text of size s in a pad of
w x h canvas pixels with an em of round(TTF_SCALE * s * min(w, h)) pixels, and a TLatex index at 1/1.5 of its base; an
index of 22 pixels therefore needs a base of 33 pixels.  On the 596-pixel-wide exported canvas of the three figures,
which is 14.9 cm wide, 22 pixels of em print at 8.6 cm as 22 * 0.25 mm * 8.6/14.9 = 3.17 mm, and the capitals (0.65 to
0.68 em) as 2.07 to 2.16 mm.

Line styles within the palette (DA8): the three inputs are black solid, blue dashed and red dash-dotted;
reference lines are black dotted.
"""
import json
import math
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.normpath(os.path.join(HERE, '..')))
import rootfig as rf  # noqa: E402
import ROOT  # noqa: E402

RAW = os.environ.get('ROOTFIG_V1_RAWDIR') or os.path.join(HERE, 'raw')
INPUT_STYLE = {'A': (rf.BLACK, 1, 'black', 'solid'), 'steep': (rf.BLUE, 2, 'blue', 'dashed'),
               'valence': (rf.RED, 10, 'red', 'dash-dotted')}
REF_STYLE = (rf.BLACK, 3, 'black', 'dotted')


def fail(prog, msg):
    sys.exit(f'{prog}: {msg}')


TTF_SCALE = 0.93376068   # A31: ROOT's TTF factor (TPDF kScale): em in pixels = round(TTF_SCALE * size * min(w, h))


def text_size(pad_w_px, pad_h_px, em_px):
    """A31: the ROOT text size, as a fraction of the smaller side of a pad of pad_w_px x pad_h_px canvas pixels, that
    prints an em of em_px canvas pixels (the em is rounded to whole pixels by ROOT; em_px is meant as a whole number,
    so that the rounding is far from its half-way points)."""
    return em_px / (TTF_SCALE * min(pad_w_px, pad_h_px))


def check_graph(prog, g, xs, ys, what):
    n = g.GetN()
    if n != len(xs):
        fail(prog, f'{what}: {n} points drawn, {len(xs)} read')
    for i in range(n):
        if g.GetPointX(i) != xs[i] or g.GetPointY(i) != ys[i]:
            fail(prog, f'{what}: point {i} drawn ({g.GetPointX(i)}, {g.GetPointY(i)}) differs from the JSON '
                       f'({xs[i]}, {ys[i]})')


def check_bars(prog, g, xs, lows, highs, what):
    """A25: the bars of a TGraphAsymmErrors drawn from lows[i] to highs[i] at xs[i].  The ends are compared as ROOT
    paints them, y - e_low and y + e_high, with no tolerance."""
    n = g.GetN()
    if n != len(xs) or n != len(lows) or n != len(highs):
        fail(prog, f'{what}: {n} bars drawn, {len(xs)} read')
    for i in range(n):
        y = g.GetPointY(i)
        drawn = (g.GetPointX(i), y - g.GetErrorYlow(i), y + g.GetErrorYhigh(i))
        if drawn != (xs[i], lows[i], highs[i]) or g.GetErrorXlow(i) != 0 or g.GetErrorXhigh(i) != 0:
            fail(prog, f'{what}: bar {i} drawn at x = {drawn[0]} from {drawn[1]} to {drawn[2]} differs from the JSON '
                       f'(x = {xs[i]}, from {lows[i]} to {highs[i]})')


def zeta_of_Q(q, lam, q0sq):
    return math.log(math.log(q * q / lam ** 2) / math.log(q0sq / lam ** 2))


def Q_of_zeta(z, lam, q0sq):
    return lam * math.exp(0.5 * math.log(q0sq / lam ** 2) * math.exp(z))


def zeta_top_axis(pad, xmin, xmax, lam, q0sq, majors, minor_step, label_size, title, title_size,
                  tick_frac=0.03, label_offset=0.012):
    """Draw zeta ticks on the upper frame edge of a log-x pad.  Returns the list of (zeta, Q) of the majors."""
    pad.cd()
    lm, rm, tm = pad.GetLeftMargin(), pad.GetRightMargin(), pad.GetTopMargin()
    ytop = 1 - tm
    lx0, lx1 = math.log10(xmin), math.log10(xmax)

    def xndc(q):
        return lm + (math.log10(q) - lx0) / (lx1 - lx0) * (1 - lm - rm)

    ln = ROOT.TLine()
    ln.SetLineColor(rf.BLACK)
    ln.SetLineWidth(1)
    tex = ROOT.TLatex()
    tex.SetTextFont(rf.FONT)
    tex.SetTextSize(label_size)
    tex.SetTextAlign(21)
    zmax = zeta_of_Q(xmax, lam, q0sq)
    zmin = zeta_of_Q(xmin, lam, q0sq)
    # tick length as the frame's own x ticks: a fraction of the pad height
    h_major = tick_frac * (1 - pad.GetTopMargin() - pad.GetBottomMargin())
    k = 0
    placed = []
    while True:
        z = round(k * minor_step, 10)
        if z > zmax + 1e-12:
            break
        if z >= zmin - 1e-12:
            q = Q_of_zeta(z, lam, q0sq)
            x = xndc(q)
            is_major = any(abs(z - m) < 1e-9 for m in majors)
            ln.DrawLineNDC(x, ytop, x, ytop - (h_major if is_major else 0.5 * h_major))
            if is_major:
                tex.DrawLatexNDC(x, ytop + label_offset, ('%g' % z))
                placed.append((z, q))
        k += 1
    # A24 (11 Oct 2026, style only): the title stands at the height of the tick labels at the right end of the axis,
    # and no longer 1.25 label heights above them, where it stood apart from the axis above the top-right corner.  The
    # last major label must leave room for it: its centre lies at least TITLE_ROOM (NDC) left of the frame's right edge.
    TITLE_ROOM = 0.08
    if placed and xndc(placed[-1][1]) > 1 - rm - TITLE_ROOM:
        sys.exit(f'zeta_top_axis: the last major label at zeta = {placed[-1][0]:g} leaves no room for the axis title')
    t = ROOT.TLatex()
    t.SetTextFont(rf.FONT)
    t.SetTextSize(title_size)
    t.SetTextAlign(31)
    # A24, after an independent check of the preparation (item 4, D3): on the label baseline the descender of the
    # zeta glyph crossed the top frame line (signed clearance -0.99 pt in the kappa figure and -0.15 pt in the drift
    # figure on the exported PDFs; 1200 dpi renders confirm the contact).  The descender measured on those renders is
    # 0.20 of the text size in both figures, and the digits have none, so the title is raised by TITLE_DESCENT text
    # sizes: the bottom of its ink then lies level with, or just above, the bottom of the label digits.
    TITLE_DESCENT = 0.22
    t.DrawLatexNDC(1 - rm, ytop + label_offset + TITLE_DESCENT * title_size, title)
    return placed


def save(canvas, name):
    ROOT.gStyle.SetPaperSize(canvas.GetWw() / 40.0, canvas.GetWh() / 40.0)
    canvas.Modified()
    canvas.Update()
    os.makedirs(RAW, exist_ok=True)
    path = os.path.join(RAW, name)
    canvas.Print(path, 'pdf')
    json.dump({'root_version': ROOT.gROOT.GetVersion(), 'palette': rf.palette_rgb(),
               'note': 'written by calc/figs_v1/rootfig_v1.py at each save'},
              open(os.path.join(HERE, 'palette_v1.json'), 'w'), indent=1)
    return path


==> anc/calc/grid_manifest.json <==
{
 "n_files": 234,
 "note": "Identity of the LHAPDF grid files the calc/ and repro/ programs read.\n\nFor each of the six sets, the SetIndex, DataVersion and NumMembers of its .info\nfile, and the sha256 of the .info file and of every member file the programs\nread: all 59 CT18NNLO members (the Hessian rows of partG_pdf.py and the\npositivity scan of partJ_positivity.py), all 65\nMSHT20nnlo_as118 members (the intra-set distances of partG_pdf.py and the\npositivity scan), all 101 NNPDF40_nnlo_as_01180 members (partM_extras.py and the\npositivity scan), and the central member of CT18LO, CT18NNLO_as_0116 and\nCT18NNLO_as_0120.\n\nThe grids are located as in lhapdf_min.py ($PDFDATA, else $INFOGEO_DATA, else\nrepro/data/pdfsets).  The output holds no path and no time stamp, so two runs on the\nsame files write the same bytes.  lhapdf_min.py compares every member it loads with\nthis file.\n\nWrites calc/grid_manifest.json.\n",
 "sets": {
  "CT18LO": {
   "DataVersion": 1,
   "NumMembers": 1,
   "SetIndex": 14190,
   "files": {
    "CT18LO.info": "6f3cec5532e059f0f04cc1f6853b1fc566aff7cc3baacb73eba2d69efece19de",
    "CT18LO_0000.dat": "db1080265087768fff7c1ec64f2956a1c6eca7743a5b4f208693ec7a5d028155"
   },
   "members_read": 1
  },
  "CT18NNLO": {
   "DataVersion": 1,
   "NumMembers": 59,
   "SetIndex": 14000,
   "files": {
    "CT18NNLO.info": "4f545804841ab178cf6887a14b9f7136c503347b4aff35c2ecd015755be044c1",
    "CT18NNLO_0000.dat": "ed6801f28d2fa7b66ca29364df8125e57b473bebdc9b3f557c0c4cb886cc1501",
    "CT18NNLO_0001.dat": "e5f7bb62e02af4c23ef876b76e040ab5573cc713bb5e6dbdcb69681a77fe82ea",
    "CT18NNLO_0002.dat": "57f9485a24b2743f618ddc064f71831b4783163b99f9d675ac03b3bc66fbb42a",
    "CT18NNLO_0003.dat": "b97fb9ad25eadef62f0ed9ddf1b632df798db3d441d0a8585c77222c9debaa56",
    "CT18NNLO_0004.dat": "f3cbc6912f287baa051fdc1ed8ea62f654c3399f09828cec81e0797109a14649",
    "CT18NNLO_0005.dat": "ba0de6abae992fef494b8c6ebd80c0681889014b114a29902f0708e5d78f364c",
    "CT18NNLO_0006.dat": "4c0b54e652903e5092923ed620a896feb57af1eef758e2875fecb131901dfc05",
    "CT18NNLO_0007.dat": "d4f06ece513775d8f4f5cadeb4eeb48de7b2deb812e4bc2634e62e777a1de632",
    "CT18NNLO_0008.dat": "0c36a506ca52ea2ae0b94d6e29d86266406e5e8b551f33c63b7f48d66a75bd3f",
    "CT18NNLO_0009.dat": "27535312c05247eb544263a0e7a525edd45e56925852f7bb3c29465f6866c464",
    "CT18NNLO_0010.dat": "593e162e7f0f88b40dc8ad898f08a7a357ed7e64c11af20e3e19bdd9baf5847d",
    "CT18NNLO_0011.dat": "bfc6443356133a5ee3bc474770774b0b852232272c9e2d9ef1fc55688a832499",
    "CT18NNLO_0012.dat": "69a7ea87cd6d45959bdbe8d856dd87f395799004ae0a7e4871487c6cf06ea08d",
    "CT18NNLO_0013.dat": "e96bb6a974ab9194df4daebbe369819d1cb67ab581404bafedc10b876a31558f",
    "CT18NNLO_0014.dat": "8d2f1e839e97c1acb34308d5db52ec51e89ef3b5239e8deaa51a5142c5db1e80",
    "CT18NNLO_0015.dat": "e26ce85ee0323363e99fb1980688cf876a8d5ff5374f26b2aeb03e75174587a4",
    "CT18NNLO_0016.dat": "eae2c9db205545be9c4983c6adc6c7da42e4cbbe2501af3bde57f924ce7aed44",
    "CT18NNLO_0017.dat": "aa7fa7d000639323e9a4450ee57f80f929d07cc830f8c0e32f467ebfbb000839",
    "CT18NNLO_0018.dat": "b4c1cecfda0252fa6a9b0c85f2a5232a430054f7168b83bd5b8b708d51f2c085",
    "CT18NNLO_0019.dat": "47669105a1d284f8e10892e1451b6c1a9b1c664619ec4a9abd7d674fcb121cd4",
    "CT18NNLO_0020.dat": "36dd70b0303aa464c000ef13596c5717eb0a4d3779806710463ec684add6d0df",
    "CT18NNLO_0021.dat": "e56b3a5d2f980c6cdc67c9cb4c0cf0a51a20cdd8654de95657f308416b0781f2",
    "CT18NNLO_0022.dat": "57b7254fff4319a6b94fff231a07ed231f2c434d529e1ca67682138f13554083",
    "CT18NNLO_0023.dat": "f0f5e7eb17dd21fd8aee572c11239b57c95eafe371b82bc26382e9491394c4d6",
    "CT18NNLO_0024.dat": "ef402cef1e6929105122b27ca2ca82374b2cbb8afcd0312a51b3b3dca5028c1a",
    "CT18NNLO_0025.dat": "e4afdc3225f779087e049bf3bad0c5b1921e01ff83620dfb35fcacaaa5b8d774",
    "CT18NNLO_0026.dat": "c0b38d752b3fc8f6faebd91926e26ed5959fe47eef52ef7dba3947c0bf3fb9eb",
    "CT18NNLO_0027.dat": "f2f5b2e993cb5ba7c40240c14bd254d4f5fee6043d392ea3f7295f7b434b1e5b",
    "CT18NNLO_0028.dat": "fe5c3e9b378205800529a2449d81000fdffff2503628e1fe58a8b60ac1dd94e9",
    "CT18NNLO_0029.dat": "060b70726168f0f0b577e48565187616104ebf519649e615b86f120adb8a16f8",
    "CT18NNLO_0030.dat": "8dee4a8378da8042e8f109e654c836ab5e2eebde2c3a43fbacc5ac9294827cf6",
    "CT18NNLO_0031.dat": "cb9692c3a86ceb8b555f1295d927aa0704d384ac147b9708a5faeb8ecc6efe44",
    "CT18NNLO_0032.dat": "d2ea16a5269e9b0cb261ef56c2a3602f25b5db4ae9d156ab690545152f36596b",
    "CT18NNLO_0033.dat": "7bdc09dfc1e4a586b6131125293141624557e3707f417918947527b1da033166",
    "CT18NNLO_0034.dat": "53909998ae87cbf48eed20329db5a046c7959255bc39157b63a8feff5d1f7c68",
    "CT18NNLO_0035.dat": "4b2021858f5dd8bd879cb5f41e674ce681ca6ff9bed89b2fab9946f6dfd09c9a",
    "CT18NNLO_0036.dat": "868e81d50bb45aeb9248e3aae664d11e4cdeee1c2a69b6b4e49bf5b692697876",
    "CT18NNLO_0037.dat": "6f71a429793236d0b59188c946e52183f5c532830bbb4248ac98cb151d3554e6",
    "CT18NNLO_0038.dat": "b16added546017045119b7ae5d3d741d494ede0f46f0ee254eabbf2b108a1fc0",
    "CT18NNLO_0039.dat": "241e49b9abd579fa525f856d5afbc91d39c577608f99af295701737215b35ae2",
    "CT18NNLO_0040.dat": "607519a7d23aee6a3dd8c5c9002462ad845e9e3358659ef20f106d65c14bef8d",
    "CT18NNLO_0041.dat": "95f0f9a675822f8789ec2b5229656ab8e8c0eb73ce6c0ac8502f9cb4a137823d",
    "CT18NNLO_0042.dat": "6450c82c66b4ed4d7914a25ecaba523de1fd214279aa69b5fa0839b58caf011b",
    "CT18NNLO_0043.dat": "2f3a4d35be072f5852aef97ffd3dfefef51ecb776535b6e7e73a278a2223704f",
    "CT18NNLO_0044.dat": "9628fbce5337d2ca713ff8a5730715cba02dfda548d8872dc88829774b3bb1f3",
    "CT18NNLO_0045.dat": "f1846a7865391d199e6aa494ebe3445e77337fbbdcc052bc45d1c6dfce2a7de2",
    "CT18NNLO_0046.dat": "9008c47ca5d655a29e2791ecdb249dc5181bbdf961dae622f84c05d3c675d7bb",
    "CT18NNLO_0047.dat": "9beafdea6ca618ab7a5cb391e42e416f849207fc360e90f7b824ffb410c19dea",
    "CT18NNLO_0048.dat": "91ef012f9789c33a913097a352d063e791dba90ec6251ba0846518fac58b7c12",
    "CT18NNLO_0049.dat": "e94cf41c81db44aba5ea6905514034f9b90cae631d94ff38aa33c9e4aca759b6",
    "CT18NNLO_0050.dat": "76b062e0cbe2ccd2b8e579ed96126fd6bc6bc15e62caf0c075a773b8d2752b24",
    "CT18NNLO_0051.dat": "c457314bd42d8d1ae7f6f4b67fa399bb72b6390048ce087554ed361f5cc9aad1",
    "CT18NNLO_0052.dat": "291998da186c77a04b3bb872661f6c6eb5b43e6b48b55ec56bdb6cba2f24d2c3",
    "CT18NNLO_0053.dat": "915ef4794aed2bf5f80b792a12fd292eba3c80b1567c72dfc605514df5603876",
    "CT18NNLO_0054.dat": "128d9fcc0bc167da6cd635097ccbc0190362e3883c44c6f74f1c27b6fe3d312c",
    "CT18NNLO_0055.dat": "52db6e3c4a17b2022c9b602a57e41f2c29a63204096822e2989c7cb7b8671f2a",
    "CT18NNLO_0056.dat": "5b0c6bd10c734b195d94c4abf85b206291de2a4b6a4d987bc2355035c00e028a",
    "CT18NNLO_0057.dat": "728e090222604df80173e817041e15ee4e55554761b4488f816b288fc48d7d92",
    "CT18NNLO_0058.dat": "1019f7c0df4c80a79c0099cbff13aa75bf86b46e0ff404fe62a3c9390ec5b7a8"
   },
   "members_read": 59
  },
  "CT18NNLO_as_0116": {
   "DataVersion": 2,
   "NumMembers": 1,
   "SetIndex": 14066,
   "files": {
    "CT18NNLO_as_0116.info": "4f7abeeb3cc2e433f82e5ef0f2ec0486623dc2d5b3dc81535f464bd047a8b62f",
    "CT18NNLO_as_0116_0000.dat": "2cad32b54c9b0fe59e18aad04637222e7644b4247c24b1a7ac847e21b51522dd"
   },
   "members_read": 1
  },
  "CT18NNLO_as_0120": {
   "DataVersion": 2,
   "NumMembers": 1,
   "SetIndex": 14070,
   "files": {
    "CT18NNLO_as_0120.info": "0f9d815bfba9336b2b94cba374adcf4c57a0ac7e62e49d9f04f71b626e1a3580",
    "CT18NNLO_as_0120_0000.dat": "1cae06a7f795014de2c7990b4f528c9ff74d49f64ae32ebac14a56b70fe535e4"
   },
   "members_read": 1
  },
  "MSHT20nnlo_as118": {
   "DataVersion": 4,
   "NumMembers": 65,
   "SetIndex": 27400,
   "files": {
    "MSHT20nnlo_as118.info": "95e81afa74d74a6dbf7e17cb6341a8c601d2784939a389cfb50c7c01616ab3cb",
    "MSHT20nnlo_as118_0000.dat": "a88afae138b2ff94392383fecf5e6b5067d44ce6c00acda276a8cee292e047d6",
    "MSHT20nnlo_as118_0001.dat": "acd466f9f0a11670bbf0b5f67376b8067f0c13748a24749028ceb8eea743f7d1",
    "MSHT20nnlo_as118_0002.dat": "4e5c8939c9990eb54d707c5c4b4e286baa7d0e77ffc540c7ed7b9c2bd76f47c5",
    "MSHT20nnlo_as118_0003.dat": "e9a6c06774e6074ad5654fefb9fbf90eafa32f9acaeddbaf10a5bb0056ca04cf",
    "MSHT20nnlo_as118_0004.dat": "dd556af36fe87a3890a518f50ee6c7b754041353b1dc1d14272856ea5a53d4c9",
    "MSHT20nnlo_as118_0005.dat": "06d93fcec6edbbc44ff0b4cf9791aa72b08b4cac0386574132d32f764c761966",
    "MSHT20nnlo_as118_0006.dat": "785f1bdd772984b750da60a8ba96ea3a4e6da78dffce2142e16ccfd6b8f9b745",
    "MSHT20nnlo_as118_0007.dat": "a4c62c1ecaad58f1e7f77e75897d4eefc560c95162e3f6f416c558b7a2f0332e",
    "MSHT20nnlo_as118_0008.dat": "740fd270ef3f70aeea56ba89f491d01a4de591e20ff49f637e69790f1aa7b197",
    "MSHT20nnlo_as118_0009.dat": "d07b7f9d7ae545a1ee439111e60edd744ff2fc9bca869be06a62aa610fa31929",
    "MSHT20nnlo_as118_0010.dat": "459a35c1c1e67d6114a15de5dad04aa4ac89a753126d1941cf8e69c2360bcb3d",
    "MSHT20nnlo_as118_0011.dat": "bd61b24aa890844a59e5daea38de839a5499693945f0be02735aec1a814df775",
    "MSHT20nnlo_as118_0012.dat": "e48b287c28fe3f00a48abcbb6bc1ce2f260a2b148294108115b0aaf569a53fa3",
    "MSHT20nnlo_as118_0013.dat": "20e9d940d00aa2cb68ff3a73fc871f30282f477bc26aa217aa8f867d216a0555",
    "MSHT20nnlo_as118_0014.dat": "7ef58f250b83435acf46903ec624c2f9e7914d9a370236c0cdec0ffa3a115ad0",
    "MSHT20nnlo_as118_0015.dat": "ebf5b4b3d73b9e0baa615903fb862bf17f149ccb72928c506ae87a15ef105a56",
    "MSHT20nnlo_as118_0016.dat": "4632dba847e66c8b229d7fb4759b0715721c055965ab0d9b17f753708c893691",
    "MSHT20nnlo_as118_0017.dat": "f86845d74bc6b3eb16e8cb2d76b25b3db278f281bb698ba5622c065e621beb71",
    "MSHT20nnlo_as118_0018.dat": "9e86c42511083662d55ee88e70341838025229ef6e81ad10eecb1792c7e5c897",
    "MSHT20nnlo_as118_0019.dat": "782cde945cc96710eff9821b47d715f0105216c9001411890ad0e2ff45d0a01e",
    "MSHT20nnlo_as118_0020.dat": "ead81aed752606e1176e01a697a681704ae84ac5ace726c0502f58b229ae4f1e",
    "MSHT20nnlo_as118_0021.dat": "8996939c11b6117ae8a089b5cb691e15224770862fab4f2fd51eda6306eef4f3",
    "MSHT20nnlo_as118_0022.dat": "d7d37925ab6823dcd63ccc45d0bff21e1375fc5ccad1b427347dd1cfca0f49cf",
    "MSHT20nnlo_as118_0023.dat": "587febe179fc94ba43a55e04b68344bae90cd76629521a789250e23ea3ef74ec",
    "MSHT20nnlo_as118_0024.dat": "309f42e545b1877eb125fd4fa19a4bd3cc04a0c6846fc97338c1ee84f4e132c1",
    "MSHT20nnlo_as118_0025.dat": "9c4e940b9ec065e74f05d38d69c29aa2598d091ad5e3c36847335cb107ef1b78",
    "MSHT20nnlo_as118_0026.dat": "4c15a2208657af3a97bf8679c4b45e83ae84490a16666fdc49f065e9eafbf774",
    "MSHT20nnlo_as118_0027.dat": "c5f52e3714598606cc9295e7dd25c7673d4e684daf30ea4a1c8bcc078d39aaea",
    "MSHT20nnlo_as118_0028.dat": "f0d8b12a04c73d24f996d5737d4ee34ca8b7110f9b98e5b9bf96228f7501a491",
    "MSHT20nnlo_as118_0029.dat": "47f035d70b61a9e86a5c5bbfd510d1502bdf6e9b9a81b1ee495af9d325228345",
    "MSHT20nnlo_as118_0030.dat": "d8bad923a8c6cd88757e38cb89c8ca06a28eb45f8b6846cc465bb4bbd597a06a",
    "MSHT20nnlo_as118_0031.dat": "13f96edf05d78628e2f0e26963adb884fc28cafc368ab92589d53c9b10998a41",
    "MSHT20nnlo_as118_0032.dat": "fc73c81c6f719dfd7dd093547f8f1936af6a77a70b6ff3d9c9ccb041e446a296",
    "MSHT20nnlo_as118_0033.dat": "01544eefda4d18b5a5f0031d84d71db2b187e10c81865fecbeab82e547f561a4",
    "MSHT20nnlo_as118_0034.dat": "4cbd96c8a816895ff6c91640ed658b013a0b3f4a15c82c389493d6c23576faeb",
    "MSHT20nnlo_as118_0035.dat": "b19d299c4d746b432f414857977d65872c127283aa86a1014207d75241c78667",
    "MSHT20nnlo_as118_0036.dat": "751de27fe0bfe88991d689463074652dd8e0070f446dc091564a6b3fb3a14b46",
    "MSHT20nnlo_as118_0037.dat": "c4f18fe0f6644eb48e5e92ac8a97163fd027bd68269134901714ae7e6cbfa038",
    "MSHT20nnlo_as118_0038.dat": "6a90914360f51a2d48e4b114b6b0e8ee6b355fa87078490983d01f10cabe2112",
    "MSHT20nnlo_as118_0039.dat": "ed472393ed277f010e8817ad7a0162165d56ba2e31e1aa0c31a0bf5cc01698ed",
    "MSHT20nnlo_as118_0040.dat": "a82c64e3570a78f8b867f0f96d2ffc24fb66bfb9bc61b72ad5b3ddcce1e69734",
    "MSHT20nnlo_as118_0041.dat": "2bcb66bde2cfb374fe10085793a8bc875bcdfe58c4200153c27228e8fec1b28b",
    "MSHT20nnlo_as118_0042.dat": "c159a945c6cd78df137c73d3f0afb30c7ba4c51713bb9dc4b9dd0cd7881acacd",
    "MSHT20nnlo_as118_0043.dat": "a866e50c632e4fa2eb34359d186d0e6a1e75d5a86812cd1dd797ced8280119fa",
    "MSHT20nnlo_as118_0044.dat": "ea51164e1b70e48f8849bf2a1efcc0c4463f7ddaca80c67770f27e76f1d85a70",
    "MSHT20nnlo_as118_0045.dat": "2e720281363cf8e1bd14a0835814bcb8e2fb6bdc9a1e317ec321bf927260970f",
    "MSHT20nnlo_as118_0046.dat": "ea60380593d87a6c05dcc62548ee3989d4e4b10c25542c298ebb1ff3ce387ef3",
    "MSHT20nnlo_as118_0047.dat": "347e3071a6919393f2acb0c914e1218f81d4562c6f85028fcbfc751b7868a003",
    "MSHT20nnlo_as118_0048.dat": "0bc13e7c5f860ef02a6b973c231072bcf56a546d45c32928c5c4b2b953fbfba8",
    "MSHT20nnlo_as118_0049.dat": "a42fa982164a5f6f8620f819727781555bc887aca69f92249a19a3d6b88d4f82",
    "MSHT20nnlo_as118_0050.dat": "cdde0d1891244b4572954a151079bcfdc5dc219143d2e6d06ba2ca7ee132f4c9",
    "MSHT20nnlo_as118_0051.dat": "93a8d6ee1c8947945dbb489d7ad7a051d492368debec62a8e5491368670e1891",
    "MSHT20nnlo_as118_0052.dat": "4b46d15a0bb8f9890446e255c9c9fb6f770a0916bf5ec403a10def7c1ac2c062",
    "MSHT20nnlo_as118_0053.dat": "e9163f0baeb47f44315d958af5167a75e67b59fe3f0fce1a714a41cee60ed828",
    "MSHT20nnlo_as118_0054.dat": "a1ceb172b02402974b7ef3932ab34984e71066fe516eec1db2a36f1486a772ea",
    "MSHT20nnlo_as118_0055.dat": "aa42e5f59feb1ab0396d7bfa9f73f16cf31ad6fd3fa0e4f0f24f58b4b54dca94",
    "MSHT20nnlo_as118_0056.dat": "88dac7554a5b59e9df69a286fe757a9223e9896c0dd92a8ff0b075a94582eab6",
    "MSHT20nnlo_as118_0057.dat": "1d86c03aa8fbf6e7de9770ff5138fd5b3ba52beba128710e407be30d5fbceecc",
    "MSHT20nnlo_as118_0058.dat": "290d8b68de118b2bafb79b89e9c6b897d6573303ab69caa594980245aafb2a6c",
    "MSHT20nnlo_as118_0059.dat": "cc4ec6e6b419935478686b7c7027fd03e4f77056c6d77bb7c65d5808ac312c70",
    "MSHT20nnlo_as118_0060.dat": "1d745571b781c01aa8d0ac13e5d5ab1934eba64ede2d6403884b0f564cb967cf",
    "MSHT20nnlo_as118_0061.dat": "ed7879a42a22e47684a36650846d39cc7c1541c4c29d000a5a5fa1b1ae9033c1",
    "MSHT20nnlo_as118_0062.dat": "c6df5013ddfedadf310be85cfabd3204f973dff0b3d75358a679e64ab9afdd8e",
    "MSHT20nnlo_as118_0063.dat": "5f002864752c4a95a047ebb17aa6f44699ac2762daafddebaa3fd3d331e24ea0",
    "MSHT20nnlo_as118_0064.dat": "23685959c0f013782c3b450cbcc6e68589f7b1e8cb7166ce9c08d80e8c4ec4cd"
   },
   "members_read": 65
  },
  "NNPDF40_nnlo_as_01180": {
   "DataVersion": 1,
   "NumMembers": 101,
   "SetIndex": 331100,
   "files": {
    "NNPDF40_nnlo_as_01180.info": "8d2109e8991f28195d7dc7e5118803fef4a8c8c6f3be889d8674147ae4565b06",
    "NNPDF40_nnlo_as_01180_0000.dat": "a9b9ba0eae0e9fd279ca7609b2c17f1750005b4801c2f076bd250da623092023",
    "NNPDF40_nnlo_as_01180_0001.dat": "8021894a7203c69deabc028c19ef4d5117cfbf484e9126fb5f868b27a5267517",
    "NNPDF40_nnlo_as_01180_0002.dat": "134318c141e9fd053b6e79a758f36d9195cafad373e21a7539a709828a926308",
    "NNPDF40_nnlo_as_01180_0003.dat": "fd8ce4adc270d62ca40ddd85868bd93aca69d9b8ef3f391e15fc4ec82dfc87ed",
    "NNPDF40_nnlo_as_01180_0004.dat": "206145687c67f80c17561c16fee6afe1bfdc1067a7b2d292b4691c04401ce14f",
    "NNPDF40_nnlo_as_01180_0005.dat": "0a0ec7059c2f29e4fe3896e4f4713ef55fa4a85ba71380fccbf81f6284635b4a",
    "NNPDF40_nnlo_as_01180_0006.dat": "bebb7ff43093c4bfa09b19f40d91be400fd4eb2e85fb707b26fce523b5555ad5",
    "NNPDF40_nnlo_as_01180_0007.dat": "b8abf49ca8fe0b52f329def1a85ab8c4565edb7ae2436732b40ed7eab311f3ca",
    "NNPDF40_nnlo_as_01180_0008.dat": "f95980cfb45a64023cc4b6ba00d84aa35cf37b4e2d0e10b3f4ea3f21dff09578",
    "NNPDF40_nnlo_as_01180_0009.dat": "b7fc4ce9c17abd1e6f035d1e929275981c969776e7ccd17e77e0276e2628dc68",
    "NNPDF40_nnlo_as_01180_0010.dat": "682e4ddee91f83190b30921437f5165c84d917c0fc9c291b7a6d2d5d6f8c1d66",
    "NNPDF40_nnlo_as_01180_0011.dat": "c4e5348f9fac2cca87c8a6395c818286b274c49c172c0a19099d33e7a395dc80",
    "NNPDF40_nnlo_as_01180_0012.dat": "55746312742d058bffca563822a0a542c8476288a422ae3b437a633bcefec6ca",
    "NNPDF40_nnlo_as_01180_0013.dat": "32a501413c12c3f37fdc5a62669802a22d562cee768a3774fb80495888118a93",
    "NNPDF40_nnlo_as_01180_0014.dat": "53fcc51fc8c3cd77336538349fd0b1e3146484d159e974687095f7f150722a6a",
    "NNPDF40_nnlo_as_01180_0015.dat": "01e68bb8165b1579e33c9aadcd68407a8726b13187f20ce60d8fc40e837850af",
    "NNPDF40_nnlo_as_01180_0016.dat": "3aa0128606523805e99d6c0c10090cd7d25e5ded31caf3674eafdebda865a14b",
    "NNPDF40_nnlo_as_01180_0017.dat": "eae50ec801f1c7dfa992e09a8bc8a70c25b0c380ed2444c4e526f578cb19f81b",
    "NNPDF40_nnlo_as_01180_0018.dat": "cdf0c30d834205cfca46b78bf27fb260ae34e19d4ea984987d117211805f2d1e",
    "NNPDF40_nnlo_as_01180_0019.dat": "1e3987cc0627a325c02775b3957560333bcddec7ef0d718a0c1c0a9303248c8e",
    "NNPDF40_nnlo_as_01180_0020.dat": "e1046d4e046e123877e4e82f294ccf78666a9a84cd3f29a9d6fda3522ae5eed9",
    "NNPDF40_nnlo_as_01180_0021.dat": "cd6a7e417a13eb27788dbade7a122fe6345055e5cb355fd79be2113dd919d926",
    "NNPDF40_nnlo_as_01180_0022.dat": "4eaca21a44b9b0d4ac0552b52660f6d3ec49f81c593cbd0056e8317e8ff410b3",
    "NNPDF40_nnlo_as_01180_0023.dat": "4c1ceeb15e33313148b9c82f5347fa2dceecb9156a6baafcf2f19618de5712f7",
    "NNPDF40_nnlo_as_01180_0024.dat": "9a9a5f32cc8902fc3cda3a2be9f2ed12c5f7f9355af28cd4b2ec41217e5b7d29",
    "NNPDF40_nnlo_as_01180_0025.dat": "4c1bba69261abb1833dc0024f3fc966a84691789c71ec7864f4dbbeeefc1fad3",
    "NNPDF40_nnlo_as_01180_0026.dat": "e824295cc1773cdf5881f549257f03f8ac7374a76aefc87427e923e9f8d08f21",
    "NNPDF40_nnlo_as_01180_0027.dat": "c121c2fab9bdf384efb028cd8c3d6d4d88378ae5d1a199a218a1fe00d9450aa0",
    "NNPDF40_nnlo_as_01180_0028.dat": "9aa70cb6ae3c5021b1485cdb100fce6f0c34694b205339b211cb55c648266540",
    "NNPDF40_nnlo_as_01180_0029.dat": "b4037a14c4c5d354ad440469932b180478640a0723d86dcdfe635323dfb3b469",
    "NNPDF40_nnlo_as_01180_0030.dat": "4540ced70f254454450897d0b7ef2f3485954bfb5cfbee04d6f89335b9079244",
    "NNPDF40_nnlo_as_01180_0031.dat": "ff12ad225dbce78caf4da775a083c79d2847fbbe8caf5f8c7a71e395e1b9b160",
    "NNPDF40_nnlo_as_01180_0032.dat": "99bb9dbdc75d381b78e348db2a08988879b66ebd91d087b870c6f4ae6f8dad5e",
    "NNPDF40_nnlo_as_01180_0033.dat": "dfe502cd299801882bc692061a9611a944a50ad83611b464231130faeedcccfc",
    "NNPDF40_nnlo_as_01180_0034.dat": "d0569b50d834d9f53c76d8df25a967b56bc32e37e1b5c7afbc246650de95e46b",
    "NNPDF40_nnlo_as_01180_0035.dat": "b044bd8119fb92c1c0a2a16cc0c5f3ec29d4e06c6e58faecd7d76b610e392405",
    "NNPDF40_nnlo_as_01180_0036.dat": "d59438c59d7bc35b495d8e1acdf50c483f558b8165b88c2ed620c5510767ec3e",
    "NNPDF40_nnlo_as_01180_0037.dat": "4231ec35a99cf0a314fc130cb9712b9591dca1b5da53d1dc238086052004b000",
    "NNPDF40_nnlo_as_01180_0038.dat": "39cdabff972cc84d98a1c30c5be9196b3058aff894de3c107d49e63410bab413",
    "NNPDF40_nnlo_as_01180_0039.dat": "76698e57bd046a787b087797b96eb973f550ca16e1d38b713cabbfee41be3a0a",
    "NNPDF40_nnlo_as_01180_0040.dat": "cef0cfc5bd93dece012210a2bd59e6d6f46a098f7729924f12f50e512fb081c4",
    "NNPDF40_nnlo_as_01180_0041.dat": "177004bad1b126670587d305441527f90801b0c7ee66e1488a46ec4baa3610df",
    "NNPDF40_nnlo_as_01180_0042.dat": "b872e34efeb434bf9ce82384e779dd7289a2781941239743557288f1fe506bfc",
    "NNPDF40_nnlo_as_01180_0043.dat": "e3696f18de7afb5d40ab20bf9976673c0ceb0e7a6cfb0f29ff86cbefad95891e",
    "NNPDF40_nnlo_as_01180_0044.dat": "7dec25690982984a26647aaedfd3a6ba05a571faf385a7284d3d02ef2ee3ca6b",
    "NNPDF40_nnlo_as_01180_0045.dat": "a03f762062116013e69b9e91afa6b86b23b9e0cc545f7456ed14be3120813f35",
    "NNPDF40_nnlo_as_01180_0046.dat": "cc0555e707b5726f7e54bceab5b883f721c58d0fa75b28a4914745761e78e11a",
    "NNPDF40_nnlo_as_01180_0047.dat": "ff8c4b339fedc896baf04c22687171fa74197796ca3845af1783bdede5ff7ff0",
    "NNPDF40_nnlo_as_01180_0048.dat": "c63c95bca6719f7695c92c24e9abf939804936ec335d580bc2c7dcec1a1760c7",
    "NNPDF40_nnlo_as_01180_0049.dat": "45b0ac2f774d191136819219bc8127f59f063d956f63a0097177667af6f9fbf7",
    "NNPDF40_nnlo_as_01180_0050.dat": "c27ea46459bdb0a6d43f0cb5c3ea8c1f1a595846474144df51f77ba6042de57b",
    "NNPDF40_nnlo_as_01180_0051.dat": "0293d3d4ba07828e9a11d2ea9710906cd47d5b0270dcbf4278f004bd2d650318",
    "NNPDF40_nnlo_as_01180_0052.dat": "ef2503b6f279e41f7e2d0756f6dd16a1d5d07a7d8a87e314749b0903db5556cb",
    "NNPDF40_nnlo_as_01180_0053.dat": "67ef45ab1ce8f72872fb6ad00f9d6ed7363f9612c7e237c9d66049213428892d",
    "NNPDF40_nnlo_as_01180_0054.dat": "4b305bf82d3e73e8c65f21e07fb85d7f9a99182208b2cca5d0d0a2ef44406882",
    "NNPDF40_nnlo_as_01180_0055.dat": "c6e74b7ab07268ecd5cb4551b9cbac24538861c9cdf1d469fd8f3dacc38c9c38",
    "NNPDF40_nnlo_as_01180_0056.dat": "1dd671922236ec98abbf2ff250ac6d64f7b3c2fc21327832416eb44fd59513a0",
    "NNPDF40_nnlo_as_01180_0057.dat": "95147d81307ad9cdcdb5dd024e04e9dc040a3296fe530a9ec729be64372ceae9",
    "NNPDF40_nnlo_as_01180_0058.dat": "a4271869aaadbf859e8420cb92cb4966d211cec4cf46b169fc51841639d9cffd",
    "NNPDF40_nnlo_as_01180_0059.dat": "90e8dcd8ae9d5669236d84ebaa5755782218e3e38e29105a88273900048dac58",
    "NNPDF40_nnlo_as_01180_0060.dat": "80d4b5a97cb55eff9a8f40ada8d78bd78b1d047358a79c22090c147bf00a5180",
    "NNPDF40_nnlo_as_01180_0061.dat": "9d19b1ccd01296d9014315ad6fb434c2711eba95fd21ad74decab637b9ae0e5b",
    "NNPDF40_nnlo_as_01180_0062.dat": "4a7fe5ade66d626aa47834d21bc71b1ac0ec34cfbeb39b534b41e113548a391e",
    "NNPDF40_nnlo_as_01180_0063.dat": "62f6deb158ea7b2a2f7b146a9ace6467479c711db66bed1a072a60d3851f6f1e",
    "NNPDF40_nnlo_as_01180_0064.dat": "3860843e53788534eb0b5acf8cfb681f54b56e8230db3491abe2e2d0c0d9d82f",
    "NNPDF40_nnlo_as_01180_0065.dat": "6f2632aba0044bdbabccc233e454cdbd2a1e759909d3b5f4d33e398bacaa5f68",
    "NNPDF40_nnlo_as_01180_0066.dat": "4231ec35a99cf0a314fc130cb9712b9591dca1b5da53d1dc238086052004b000",
    "NNPDF40_nnlo_as_01180_0067.dat": "a7fea4a04df0804f281f07c7c9f0373a9b1667e90223595fa16478f6d93b889d",
    "NNPDF40_nnlo_as_01180_0068.dat": "0a1213a05222498f0321160dab9b7754dffbb61481c95f88bbb75b4fc82f1cba",
    "NNPDF40_nnlo_as_01180_0069.dat": "51eaa6a855e44b71b164f5ea1b335070f377696a8877c222e543ef581ee447bc",
    "NNPDF40_nnlo_as_01180_0070.dat": "f0313b26f58351b159c90adc415cdc7a169a0ccc1089c7035a4ffc224ffd8634",
    "NNPDF40_nnlo_as_01180_0071.dat": "cadea2e06f3634b0b08864a6eb605b8e18404b02028481bed56c4b46288ff133",
    "NNPDF40_nnlo_as_01180_0072.dat": "8868333c0ee2da5dfffaff527aec0b6036e20592dc30aa2a3449a1af6c10886f",
    "NNPDF40_nnlo_as_01180_0073.dat": "a623b220967299b956fac0c987ba69b253efd9262b9d620c14704c134a9b7479",
    "NNPDF40_nnlo_as_01180_0074.dat": "454828278deb3082f806a1f03c118922ac6b38374745e234a3ad35c95804bea6",
    "NNPDF40_nnlo_as_01180_0075.dat": "3aea5ab5a7ecf300c613543bf822cd343901ff3fea92484def197b5173546d95",
    "NNPDF40_nnlo_as_01180_0076.dat": "055a95f83e05bed9beb331105e821cf57ba451791d1fdc8fc00b1974522db124",
    "NNPDF40_nnlo_as_01180_0077.dat": "9661377c87e4980344800f6ffb17e17c8d8390fb17f66653343de89e686e6db7",
    "NNPDF40_nnlo_as_01180_0078.dat": "f3a776d1a7123bd59c67e00714033054c43633d50da096f70c3dba89080134f8",
    "NNPDF40_nnlo_as_01180_0079.dat": "6f9e282d8f421b881d0d225fe04eb3a3f8562ef0e83b74ebc9bc08f82f4963e4",
    "NNPDF40_nnlo_as_01180_0080.dat": "4c34204755e061b5a57ec6742b0c296cb1ea88d7fd667fa6ad9a3990741d0936",
    "NNPDF40_nnlo_as_01180_0081.dat": "914c833a6e00c67f745594ea6c65bb526600085cf380935fb4f75406daeace4e",
    "NNPDF40_nnlo_as_01180_0082.dat": "aedbbc3a15d7b0fd800284857b68335969d6f66d592a08b6cf7b317f57c66d4c",
    "NNPDF40_nnlo_as_01180_0083.dat": "9c7eea767f3c5e49190226dfbbf8b25103b293430730c7e8e95fa293f1a0c722",
    "NNPDF40_nnlo_as_01180_0084.dat": "f3923dcb141a363ac10e9f0e81a3302471111e31ee3adf39a23abfcec7fca174",
    "NNPDF40_nnlo_as_01180_0085.dat": "a916f2ed6d7e2e018fb651c6d11f6adb33f6589ce9c52a237dc3a61ba2413624",
    "NNPDF40_nnlo_as_01180_0086.dat": "a41088eeda4e979dc420c9157aaa3f6030f2e9b99869b844eb3a280ae72c74e7",
    "NNPDF40_nnlo_as_01180_0087.dat": "cd976268957a850bc7b72d3106ca09dbdb8aa5b35bf96c078b892899ab4094d5",
    "NNPDF40_nnlo_as_01180_0088.dat": "13793914884ac67c8a2c5417e84c45df6056a0a362816a9e29556e057988613f",
    "NNPDF40_nnlo_as_01180_0089.dat": "47cfc8e173d2c7112437004fdf1ac01cc028d8cdb15978add74bb6564d3db3ec",
    "NNPDF40_nnlo_as_01180_0090.dat": "e7015f1ecc1d6483cfdef67d0db13360d10bebc93e1112dc112dacf4f56c66e6",
    "NNPDF40_nnlo_as_01180_0091.dat": "93c5203fbf1d9269fe3dcf17c06c9cda34114359c3dd43c61e4f36cc6314e0c7",
    "NNPDF40_nnlo_as_01180_0092.dat": "907a00a26d97859fe3d46d588e8a24460b3ec1bb2beab15a957c59bee39c59ca",
    "NNPDF40_nnlo_as_01180_0093.dat": "cb35a6b4443662c8165e46b4c4126e041127a7b6f8c8e396e7139a5f27f1a010",
    "NNPDF40_nnlo_as_01180_0094.dat": "4a5e68338acedac0cfa3f726897a87aa8ca65bfeb238a7242adc29ccb3f30421",
    "NNPDF40_nnlo_as_01180_0095.dat": "ee87d9426cbda02bafc329ff3fe9c494035cab384d03358992f1f18b4ed85336",
    "NNPDF40_nnlo_as_01180_0096.dat": "9bd65c5c41e69b0932430f63213a1260432ab000a7565b596a7820ddf30235c9",
    "NNPDF40_nnlo_as_01180_0097.dat": "907b558947cea20d9b25a261f472883b9ce71a7571fa3c13c2ccace695e59434",
    "NNPDF40_nnlo_as_01180_0098.dat": "0ee26fb22c607e1d630add0ea06af574343e00497c5422c552bdf580a1543f07",
    "NNPDF40_nnlo_as_01180_0099.dat": "c801d15e71acac1c78db8cd1a1d13cbdbc81532a9ba256a145c5c9f3baaf7a6b",
    "NNPDF40_nnlo_as_01180_0100.dat": "05474c7fe05405425803d0fab11454b9946b1dc3e1e17d56cd8aeb3b40004a4c"
   },
   "members_read": 101
  }
 }
}


==> anc/calc/grid_manifest.py <==
#!/usr/bin/env python3
"""Identity of the LHAPDF grid files the calc/ and repro/ programs read.

For each of the six sets, the SetIndex, DataVersion and NumMembers of its .info
file, and the sha256 of the .info file and of every member file the programs
read: all 59 CT18NNLO members (the Hessian rows of partG_pdf.py and the
positivity scan of partJ_positivity.py), all 65
MSHT20nnlo_as118 members (the intra-set distances of partG_pdf.py and the
positivity scan), all 101 NNPDF40_nnlo_as_01180 members (partM_extras.py and the
positivity scan), and the central member of CT18LO, CT18NNLO_as_0116 and
CT18NNLO_as_0120.

The grids are located as in lhapdf_min.py ($PDFDATA, else $INFOGEO_DATA, else
repro/data/pdfsets).  The output holds no path and no time stamp, so two runs on the
same files write the same bytes.  lhapdf_min.py compares every member it loads with
this file.

Writes calc/grid_manifest.json.
"""
import hashlib
import json
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from lhapdf_min import DATA_DIR  # noqa: E402

OUT = os.path.join(HERE, 'grid_manifest.json')

# set name -> members read (None means every member listed by NumMembers)
SETS = {
    'CT18NNLO': None,
    'CT18LO': [0],
    'CT18NNLO_as_0116': [0],
    'CT18NNLO_as_0120': [0],
    'MSHT20nnlo_as118': None,
    'NNPDF40_nnlo_as_01180': None,
}


def sha256(path):
    h = hashlib.sha256()
    with open(path, 'rb') as fh:
        for chunk in iter(lambda: fh.read(1 << 20), b''):
            h.update(chunk)
    return h.hexdigest()


def info_field(text, key):
    m = re.search(r'^' + key + r':\s*(\S+)', text, re.M)
    return m.group(1) if m else None


def main():
    out = {'note': __doc__, 'sets': {}}
    total = 0
    for name, members in SETS.items():
        d = os.path.join(DATA_DIR, name)
        info_path = os.path.join(d, name + '.info')
        with open(info_path) as fh:
            info = fh.read()
        nmem = int(info_field(info, 'NumMembers'))
        mem = list(range(nmem)) if members is None else members
        files = {name + '.info': sha256(info_path)}
        for k in mem:
            fn = f'{name}_{k:04d}.dat'
            files[fn] = sha256(os.path.join(d, fn))
        out['sets'][name] = {
            'SetIndex': int(info_field(info, 'SetIndex')),
            'DataVersion': int(info_field(info, 'DataVersion')),
            'NumMembers': nmem,
            'members_read': len(mem),
            'files': files,
        }
        total += len(files)
        print(f'{name:24s} SetIndex {out["sets"][name]["SetIndex"]:7d}  '
              f'DataVersion {out["sets"][name]["DataVersion"]}  NumMembers {nmem:3d}  '
              f'files hashed {len(files)}')
    out['n_files'] = total
    with open(OUT, 'w') as fh:
        json.dump(out, fh, indent=1, sort_keys=True)
        fh.write('\n')
    print('wrote', OUT, f'({total} files)')


if __name__ == '__main__':
    main()


==> anc/calc/interp_results.json <==
{
 "note": "Dependence of kappa on the interpolation prescription of the grids, on the window W.\n\nTwo prescriptions of lhapdf_min.py are compared on the working window W = [1e-6, 0.99]\nwith the window functional, quadrature and alpha_s spline of partG_pdf.py:\n  bicubic  one bicubic spline in (ln x, ln Q) through every knot (the working\n           prescription of every other calc/ value);\n  local    a cubic spline in ln x at each tabulated Q, joined by local cubic Hermite\n           interpolation in ln Q with central-difference knot slopes.\nIn both, d_t P = (1/2) dP/d ln Q is the derivative of the interpolant itself, and alpha_s\nis the set's cubic spline in ln Q, which is the same under both.\n\nStored, on CT18NNLO at Q = 1.5, 2, 10, 100, 1000, 1e4 GeV: v, kappa and kappa_LO/kappa\nunder both prescriptions, with the shifts (local minus bicubic); the arc length L from\nQ = 2 to 1e4 GeV under both.  On the NNPDF4.0 central member, kappa under both at the\nfour scales of Table I, on the quadrature grid of partM_extras.py (the grid behind the\nNNPDF4.0 column of Table I).  The block table_I gives, at the four scales of Table I,\nkappa with the combined 68% fit uncertainty of alphas_results.json (partI_alphas.py must\nrun first) and the interpolation shift, so that kappa can be printed with two decimals,\nits fit uncertainty, and the prescription stated as a systematic.\n\nGates (non-zero exit on failure): under the bicubic prescription this program reproduces\nthe stored kappa of pdf_results.json at Q = 2, 10, 100, 1e4 GeV and kappa_LO/kappa at\nQ = 2, 10, 100 GeV to 1e-12 relative, and the stored NNPDF4.0 central kappa of\nnnpdf_alignment_results.json to 1e-12; the Geo derivative equals pdf.dPdlnQ/2 bit for bit.\n\nWrites calc/interp_results.json.\n",
 "window": [
  1e-06,
  0.99
 ],
 "set": "CT18NNLO",
 "scales": [
  1.5,
  2.0,
  10.0,
  100.0,
  1000.0,
  10000.0
 ],
 "prescriptions": [
  "bicubic",
  "local"
 ],
 "ct18nnlo": {
  "bicubic": {
   "1.5": {
    "v": 0.2913229568284889,
    "kappa": 5.244750764752346,
    "alphas": 0.34900345204016703,
    "Z_W": 1.000041587782675,
    "m": 0.0001397915053792523
   },
   "2": {
    "v": 0.2173160177831793,
    "kappa": 4.535697195310807,
    "alphas": 0.3010423207619978,
    "Z_W": 1.000090621339984,
    "m": 5.386695679292167e-05,
    "kappa_LO_over_kappa": 0.8676660926227783,
    "kappa_LO": 3.9354706627754235
   },
   "10": {
    "v": 0.0946337448068361,
    "kappa": 3.3376310796058934,
    "alphas": 0.17815071251191292,
    "Z_W": 1.0000207024176153,
    "m": -7.203733548173435e-05,
    "kappa_LO_over_kappa": 0.9364615147618595,
    "kappa_LO": 3.125563056523996
   },
   "100": {
    "v": 0.0516043761375983,
    "kappa": 2.786082986702142,
    "alphas": 0.11637839198671031,
    "Z_W": 0.9994511131398796,
    "m": -0.00016665897032170195,
    "kappa_LO_over_kappa": 0.9570554854978381,
    "kappa_LO": 2.6664360054754854
   },
   "1000": {
    "v": 0.034706574799044904,
    "kappa": 2.5120027110485825,
    "alphas": 0.08681035250509758,
    "Z_W": 0.9985364558080116,
    "m": -0.00022691209652238566,
    "kappa_LO_over_kappa": 0.9676420679198037,
    "kappa_LO": 2.430719497939204
   },
   "10000": {
    "v": 0.025816823202179012,
    "kappa": 2.3388965366518315,
    "alphas": 0.06935402301043772,
    "Z_W": 0.9973955047424231,
    "m": -0.0002674975742739323,
    "kappa_LO_over_kappa": 0.9739503822738569,
    "kappa_LO": 2.2779691759710508
   },
   "L_2_1e4": 1.1008700275866556
  },
  "local": {
   "1.5": {
    "v": 0.28655440709351704,
    "kappa": 5.1589015232729745,
    "alphas": 0.34900345204016703,
    "Z_W": 1.0000404373950245,
    "m": 0.0001250987769744865
   },
   "2": {
    "v": 0.21739367708113125,
    "kappa": 4.537318056320059,
    "alphas": 0.3010423207619978,
    "Z_W": 1.0000904952604068,
    "m": 5.370468518611703e-05,
    "kappa_LO_over_kappa": 0.8673986029944264,
    "kappa_LO": 3.935663343393405
   },
   "10": {
    "v": 0.09471459040749428,
    "kappa": 3.340482417571615,
    "alphas": 0.17815071251191292,
    "Z_W": 1.0000207023495964,
    "m": -7.194206056165995e-05,
    "kappa_LO_over_kappa": 0.9356743095151219,
    "kappa_LO": 3.125603579508726
   },
   "100": {
    "v": 0.05159953291998523,
    "kappa": 2.7858215048821373,
    "alphas": 0.11637839198671031,
    "Z_W": 0.9994511274677441,
    "m": -0.00016673709299731384,
    "kappa_LO_over_kappa": 0.9571444276960727,
    "kappa_LO": 2.6664335299538253
   },
   "1000": {
    "v": 0.0347090855135697,
    "kappa": 2.51218443228525,
    "alphas": 0.08681035250509758,
    "Z_W": 0.9985364652638512,
    "m": -0.00022688370825901986,
    "kappa_LO_over_kappa": 0.9675712749038129,
    "kappa_LO": 2.430717493939751
   },
   "10000": {
    "v": 0.02581869831878939,
    "kappa": 2.339066414398271,
    "alphas": 0.06935402301043772,
    "Z_W": 0.9973955125513863,
    "m": -0.00026747668632743596,
    "kappa_LO_over_kappa": 0.9738804008135595,
    "kappa_LO": 2.2779709371837242
   },
   "L_2_1e4": 1.10095227119215
  }
 },
 "shifts_local_minus_bicubic": {
  "1.5": {
   "v_pct": -1.63686026905846,
   "kappa_abs": -0.08584924147937123,
   "kappa_pct": -1.636860269058471
  },
  "2": {
   "v_pct": 0.035735652964818954,
   "kappa_abs": 0.0016208610092514064,
   "kappa_pct": 0.035735652964818954,
   "kappa_LO_over_kappa_abs": -0.00026748962835188017,
   "kappa_LO_over_kappa_pct": -0.030828636802360254
  },
  "10": {
   "v_pct": 0.08542999204268487,
   "kappa_abs": 0.0028513379657213456,
   "kappa_pct": 0.08542999204268487,
   "kappa_LO_over_kappa_abs": -0.0007872052467375878,
   "kappa_LO_over_kappa_pct": -0.08406167624921412
  },
  "100": {
   "v_pct": -0.009385284690111018,
   "kappa_abs": -0.00026148182000484965,
   "kappa_pct": -0.009385284690111018,
   "kappa_LO_over_kappa_abs": 8.894219823452065e-05,
   "kappa_LO_over_kappa_pct": 0.00929331680161738
  },
  "1000": {
   "v_pct": 0.007234117856147471,
   "kappa_abs": 0.00018172123666726492,
   "kappa_pct": 0.007234117856169675,
   "kappa_LO_over_kappa_abs": -7.07930159907777e-05,
   "kappa_LO_over_kappa_pct": -0.0073160333079580475
  },
  "10000": {
   "v_pct": 0.007263157808723442,
   "kappa_abs": 0.00016987774643961728,
   "kappa_pct": 0.007263157808723442,
   "kappa_LO_over_kappa_abs": -6.998146029735253e-05,
   "kappa_LO_over_kappa_pct": -0.007185320892222347
  },
  "L_2_1e4_pct": 0.007470782511420637
 },
 "nnpdf40_central": {
  "bicubic": {
   "2": 4.5125087607168535,
   "10": 3.3276206907193404,
   "100": 2.7777255075291594,
   "10000": 2.3350278254861414
  },
  "local": {
   "2": 4.512950774607894,
   "10": 3.3280284058569842,
   "100": 2.778429059520359,
   "10000": 2.3350020523413186
  }
 },
 "nnpdf40_shifts": {
  "2": {
   "kappa_abs": 0.00044201389104081557,
   "kappa_pct": 0.009795302668180739
  },
  "10": {
   "kappa_abs": 0.00040771513764381595,
   "kappa_pct": 0.012252452293637361
  },
  "100": {
   "kappa_abs": 0.0007035519911995358,
   "kappa_pct": 0.025328348294051395
  },
  "10000": {
   "kappa_abs": -2.57731448227716e-05,
   "kappa_pct": -0.0011037617856812787
  }
 },
 "table_I": [
  {
   "Q": 2.0,
   "kappa": 4.535697195310807,
   "kappa_local": 4.537318056320059,
   "interp_shift_abs": 0.0016208610092514064,
   "interp_shift_pct": 0.035735652964818954,
   "fit_68_abs": 0.09842862645885829,
   "fit_68_pct": 2.170088130235367,
   "interp_shift_over_fit_68": 0.01646737405127666,
   "kappa_2dp": "4.54",
   "kappa_local_2dp": "4.54",
   "same_at_two_decimals": true,
   "fit_68_2dp": "0.10",
   "print_2dp": "4.54 +- 0.10",
   "kappa_nnpdf": 4.5125087607168535,
   "kappa_nnpdf_local": 4.512950774607894,
   "nnpdf_same_at_two_decimals": true
  },
  {
   "Q": 10.0,
   "kappa": 3.3376310796058934,
   "kappa_local": 3.340482417571615,
   "interp_shift_abs": 0.0028513379657213456,
   "interp_shift_pct": 0.08542999204268487,
   "fit_68_abs": 0.03745507119918129,
   "fit_68_pct": 1.1222052499464372,
   "interp_shift_over_fit_68": 0.07612688681215674,
   "kappa_2dp": "3.34",
   "kappa_local_2dp": "3.34",
   "same_at_two_decimals": true,
   "fit_68_2dp": "0.04",
   "print_2dp": "3.34 +- 0.04",
   "kappa_nnpdf": 3.3276206907193404,
   "kappa_nnpdf_local": 3.3280284058569842,
   "nnpdf_same_at_two_decimals": true
  },
  {
   "Q": 100.0,
   "kappa": 2.786082986702142,
   "kappa_local": 2.7858215048821373,
   "interp_shift_abs": -0.00026148182000484965,
   "interp_shift_pct": -0.009385284690111018,
   "fit_68_abs": 0.022755789272756784,
   "fit_68_pct": 0.8167663842523434,
   "interp_shift_over_fit_68": 0.01149078227393745,
   "kappa_2dp": "2.79",
   "kappa_local_2dp": "2.79",
   "same_at_two_decimals": true,
   "fit_68_2dp": "0.02",
   "print_2dp": "2.79 +- 0.02",
   "kappa_nnpdf": 2.7777255075291594,
   "kappa_nnpdf_local": 2.778429059520359,
   "nnpdf_same_at_two_decimals": true
  },
  {
   "Q": 10000.0,
   "kappa": 2.3388965366518315,
   "kappa_local": 2.339066414398271,
   "interp_shift_abs": 0.00016987774643961728,
   "interp_shift_pct": 0.007263157808723442,
   "fit_68_abs": 0.014887423071637384,
   "fit_68_pct": 0.6365148196315248,
   "interp_shift_over_fit_68": 0.011410822787944952,
   "kappa_2dp": "2.34",
   "kappa_local_2dp": "2.34",
   "same_at_two_decimals": true,
   "fit_68_2dp": "0.01",
   "print_2dp": "2.34 +- 0.01",
   "kappa_nnpdf": 2.3350278254861414,
   "kappa_nnpdf_local": 2.3350020523413186,
   "nnpdf_same_at_two_decimals": true
  }
 ],
 "summary": {
  "max_abs_kappa_shift_pct_table_I_scales": 0.08542999204268487,
  "Q_of_max_table_I": 10.0,
  "kappa_shift_pct_at_1p5": -1.636860269058471,
  "v_shift_pct_at_1p5": -1.63686026905846,
  "max_abs_ratio_shift_pct": 0.08406167624921412,
  "ratio_shift_smaller_than_kappa_shift_at_every_scale": false,
  "all_table_I_same_at_two_decimals": true,
  "max_interp_shift_over_fit_68": 0.07612688681215674
 },
 "failures": []
}

==> anc/calc/lambda0_results.json <==
{
 "note": "The small-x exponent of the fitted input densities against the bound lambda_0 < 1 - |u*|.\n\nThe text states the condition that the input density P ~ x^(-lambda_0) at small x carry\nno singularity closer than the expansion radius of Lambda(u), which reads\nlambda_0 < 1 - |u*|, with u* the branch points of the leading-order singlet eigenvalue\ngamma_+^(0)(2 - u) (zeros of its discriminant) at n_f = 5.  |u*| is computed here from the\ndiscriminant; the same quantity is stored by the closed-form program.\n\nAt Q = 2 GeV, the lowest scale of Table I, taken as the input scale, the local exponent\nlambda = -d ln P / d ln x of the momentum density is averaged over each decade of\n1e-6 < x < 1e-3 (lambda_dec = ln[P(x)/P(10 x)]/ln 10) on the central members of CT18NNLO,\nNNPDF40_nnlo_as_01180 and MSHT20nnlo_as118, together with the pointwise exponent (the\nderivative of the bicubic spline) at x = 1e-6, 1e-5, 1e-4, 1e-3, the sign of P on\n1e-6 <= x <= 1e-3, and, for CT18NNLO, the range and the symmetric-Hessian 68%\nuncertainty of the decade averages over the 58 eigenvector members.  MSHT20 is negative\nat small x at 2 GeV; the lowest scale at which it is positive on the whole range is\nlocated on a grid in Q.\n\nGates (non-zero exit on failure): every decade average and every pointwise exponent of the\nCT18NNLO and NNPDF4.0 central members lies below 1 - |u*|, and P is positive on the range\nfor both.  The CT18NNLO eigenvector members are not gated: any member with an exponent\nat or above 1 - |u*| is listed in ct18nnlo_members.members_with_an_exponent_above_bound.\n\nWrites calc/lambda0_results.json.\n",
 "Q0": 2.0,
 "decades": [
  1e-06,
  1e-05,
  0.0001,
  0.001
 ],
 "branch_point_u_star_nf5": [
  0.0020504874624280014,
  -0.6170816025118279
 ],
 "abs_u_star_nf5": 0.6170850092632287,
 "abs_u_star_nf4": 0.5840403323956346,
 "bound_1_minus_abs_u_star": 0.38291499073677127,
 "central": {
  "CT18NNLO": {
   "P_at_decades": [
    11.216977921809741,
    10.178879601266392,
    8.609579812559236,
    6.79243072446938
   ],
   "lambda_decade_average": [
    0.04217588762580222,
    0.07271802104920322,
    0.10295673861197709
   ],
   "lambda_pointwise": [
    0.02649452253408302,
    0.05745438361672591,
    0.08816798034012319,
    0.11573217391587379
   ],
   "min_P": 6.79243072446938,
   "x_at_min_P": 0.001,
   "positive": true
  },
  "NNPDF40_nnlo_as_01180": {
   "P_at_decades": [
    7.876934933253227,
    7.257195871634674,
    6.635584992344901,
    6.152869938362681
   ],
   "lambda_decade_average": [
    0.03558841318884659,
    0.03888962860730489,
    0.03280148132769804
   ],
   "lambda_pointwise": [
    0.033162111393252765,
    0.037843264945509165,
    0.03851214102264609,
    0.025678727280366687
   ],
   "min_P": 6.152869938362681,
   "x_at_min_P": 0.001,
   "positive": true
  },
  "MSHT20nnlo_as118": {
   "P_at_decades": [
    -13.234595606999997,
    0.6636826880000006,
    5.569318728999999,
    6.269888068000001
   ],
   "lambda_decade_average": [
    null,
    -0.9238415837067654,
    -0.051457714707588253
   ],
   "lambda_pointwise": [
    null,
    -5.438865189921538,
    -0.17536192707968226,
    0.029559037045267994
   ],
   "min_P": -13.234595606999997,
   "x_at_min_P": 1e-06,
   "positive": false
  }
 },
 "ct18nnlo_members": {
  "n_members": 58,
  "decade_average_min": [
   0.02707257928298908,
   0.06302785712776247,
   0.0984978537446333
  ],
  "decade_average_max": [
   0.47309041121368856,
   0.3032962597714982,
   0.18935775462129548
  ],
  "decade_average_hessian_68": [
   0.1322622806938785,
   0.0708728953398175,
   0.026355435832657047
  ],
  "pointwise_min": [
   0.008599648642794631,
   0.044871319517846155,
   0.08215331995093444,
   0.10929236715944776
  ],
  "pointwise_max": [
   0.5452579954752954,
   0.38866546743341046,
   0.23006477152420415,
   0.16186910723576806
  ],
  "all_positive": true,
  "members_with_an_exponent_above_bound": [
   {
    "member": 57,
    "decade_average": [
     0.47309041121368856,
     0.3032962597714982,
     0.18935775462129548
    ],
    "pointwise": [
     0.5452579954752954,
     0.38866546743341046,
     0.23006477152420415,
     0.16186910723576806
    ]
   }
  ],
  "all_members_below_bound": false
 },
 "msht20_positivity_scan": {
  "Q_grid": [
   2.0,
   10.0,
   161
  ],
  "lowest_Q_positive_on_range": 3.374389780168121,
  "previous_grid_Q": 3.3406169822324894,
  "exponents_at_that_Q": {
   "P_at_decades": [
    0.3095892334958261,
    14.590615759720073,
    15.621014170412707,
    11.820827326709813
   ],
   "lambda_decade_average": [
    -1.6732877716436725,
    -0.02963560578946946,
    0.12106135295814877
   ],
   "lambda_pointwise": [
    -36.01204966428042,
    -0.1700191879218689,
    0.0646612107018082,
    0.1698388930515593
   ],
   "min_P": 0.3095892334958261,
   "x_at_min_P": 1e-06,
   "positive": true
  }
 },
 "max_exponent_central_ct18_and_nnpdf": 0.11573217391587379,
 "max_exponent_ct18_members": 0.5452579954752954,
 "failures": []
}

==> anc/calc/lhapdf_min.py <==
"""Minimal self-contained reader and interpolator for LHAPDF6 (lhagrid1) grids.

Parses member .dat files directly (x knots, Q knots, flavor line and value blocks
separated by ---) and interpolates each flavor in (ln x, ln Q) under one of two
prescriptions, chosen per PDF object:

  'bicubic'  (the default, and the prescription of every number in calc/ unless a
             program says otherwise) one bicubic spline in (ln x, ln Q) through
             every knot of a subgrid (scipy RectBivariateSpline).
  'local'    a cubic spline in ln x at each tabulated Q, joined by a local cubic
             Hermite interpolation in ln Q whose slopes are central differences of
             the knot values (one-sided at the two ends of a subgrid).  Used by
             partP_interp.py to measure the dependence on the prescription.

alpha_s is read from the .info arrays AlphaS_Qs and AlphaS_Vals and interpolated by
a cubic spline in ln Q.

Where the grids are found: $PDFDATA, else $INFOGEO_DATA (accepted as an alias),
else repro/data/pdfsets inside the package.

Grid identity: on loading a member, the DataVersion of the set and the sha256 of
the member file are compared with calc/grid_manifest.json (written by
grid_manifest.py).  A mismatch, or a file the manifest does not list, prints a
warning on stderr naming the file; with STRICT_GRIDS=1 it raises instead.  The
comparison changes no number.

Conventions:
  pdf.xfx(flav, x, Q)  returns x*f(x,Q)  (momentum density of that flavor)
  pdf.P(x, Q)          returns sum_i x*f_i  (total momentum density; sums all
                       flavors in the grid's flavor line, i.e. -5..5 and 21)
  pdf.dPdlnQ(x, Q)     returns dP/d ln Q of the interpolant, under the object's
                       prescription
"""
import hashlib
import json
import os
import re
import sys

import numpy as np
from scipy.interpolate import RectBivariateSpline, CubicSpline

HERE = os.path.dirname(os.path.abspath(__file__))

# Set $PDFDATA (or $INFOGEO_DATA) to a directory holding the LHAPDF grids, or place
# them in repro/data/pdfsets.  The default must not name a machine-specific path.
DATA_DIR = (os.environ.get('PDFDATA') or os.environ.get('INFOGEO_DATA')
            or os.path.join(os.path.dirname(HERE), 'repro', 'data', 'pdfsets'))

INTERP_DEFAULT = 'bicubic'
INTERP_CHOICES = ('bicubic', 'local')

MANIFEST_PATH = os.path.join(HERE, 'grid_manifest.json')
STRICT_GRIDS = os.environ.get('STRICT_GRIDS', '').strip() == '1'
_MANIFEST = {'loaded': False, 'data': None}
_WARNED = set()


def _grid_warning(msg):
    """Warn once per message on stderr, or raise under STRICT_GRIDS=1."""
    if STRICT_GRIDS:
        raise RuntimeError('grid check failed: ' + msg)
    if msg not in _WARNED:
        _WARNED.add(msg)
        print('WARNING (grid check): ' + msg, file=sys.stderr, flush=True)


def _manifest():
    if not _MANIFEST['loaded']:
        _MANIFEST['loaded'] = True
        try:
            with open(MANIFEST_PATH) as fh:
                _MANIFEST['data'] = json.load(fh)
        except OSError:
            _MANIFEST['data'] = None
    return _MANIFEST['data']


def check_grid_file(setname, fname, raw_bytes, data_version):
    """Compare one grid file with calc/grid_manifest.json.  Returns True if it matches."""
    man = _manifest()
    if man is None:
        _grid_warning('calc/grid_manifest.json is absent, so grid versions and checksums '
                      'are not compared (run grid_manifest.py)')
        return False
    entry = man.get('sets', {}).get(setname)
    if entry is None:
        _grid_warning(f'set {setname} is not listed in grid_manifest.json')
        return False
    ok = True
    if data_version is not None and str(entry.get('DataVersion')) != str(data_version):
        _grid_warning(f'{setname}: DataVersion {data_version} differs from the manifest '
                      f'value {entry.get("DataVersion")}')
        ok = False
    want = entry.get('files', {}).get(fname)
    if want is None:
        _grid_warning(f'{setname}/{fname} is not listed in grid_manifest.json')
        return False
    got = hashlib.sha256(raw_bytes).hexdigest()
    if got != want:
        _grid_warning(f'{setname}/{fname}: sha256 {got} differs from the manifest value {want}')
        ok = False
    return ok


class SubGrid:
    def __init__(self, xs, qs, flavors, vals):
        self.xs, self.qs, self.flavors = xs, qs, flavors
        self.lnx, self.lnq = np.log(xs), np.log(qs)
        # vals shape: (nx, nq, nflav)
        self.vals = vals
        self.splines = {}
        self._xspl = {}
        for k, fl in enumerate(flavors):
            kx = min(3, len(xs) - 1)
            ky = min(3, len(qs) - 1)
            self.splines[fl] = RectBivariateSpline(
                self.lnx, self.lnq, vals[:, :, k], kx=kx, ky=ky)

    # ---- local prescription: cubic in ln x per Q knot, Hermite in ln Q -------------
    def _x_splines(self, fl):
        if fl not in self._xspl:
            k = self.flavors.index(fl)
            self._xspl[fl] = [CubicSpline(self.lnx, self.vals[:, j, k])
                              for j in range(len(self.qs))]
        return self._xspl[fl]

    def ev_local(self, fl, lnx, lnq, dq=0):
        """Cubic spline in ln x at each Q knot, then cubic Hermite in ln Q between knots.

        dq = 0 returns the value, dq = 1 the derivative in ln Q of the same
        interpolant.  The knot slopes are central differences of the knot values in
        ln Q, one-sided at the first and last knot of the subgrid.  Outside the knot
        range in ln Q the end cell is extended with the same cubic."""
        spl = self._x_splines(fl)
        lnx = np.asarray(lnx, float)
        lnq = np.asarray(lnq, float)
        lnxb, lnqb = np.broadcast_arrays(lnx, lnq)
        shape = lnxb.shape
        xf = np.ascontiguousarray(lnxb).ravel()
        qf = np.ascontiguousarray(lnqb).ravel()
        nq = len(self.qs)

        i = np.searchsorted(self.lnq, qf) - 1
        np.clip(i, 0, nq - 2, out=i)
        h = self.lnq[i + 1] - self.lnq[i]
        sfrac = (qf - self.lnq[i]) / h

        need = np.unique(np.concatenate([
            np.clip(i - 1, 0, nq - 1), i, i + 1, np.clip(i + 2, 0, nq - 1)]))
        fvals = {int(j): spl[int(j)](xf) for j in need}

        def f(idx):
            out = np.empty_like(xf)
            for j in np.unique(idx):
                m = idx == j
                out[m] = fvals[int(j)][m]
            return out

        def der(idx):
            """Central difference in ln Q at knot idx, one-sided at the two ends."""
            out = np.empty_like(xf)
            lo, hi = idx == 0, idx == nq - 1
            mid = ~(lo | hi)
            if lo.any():
                d = (fvals[1] - fvals[0]) / (self.lnq[1] - self.lnq[0])
                out[lo] = d[lo]
            if hi.any():
                d = ((fvals[nq - 1] - fvals[nq - 2])
                     / (self.lnq[nq - 1] - self.lnq[nq - 2]))
                out[hi] = d[hi]
            if mid.any():
                jm = idx[mid]
                num = f(jm + 1)[mid] - f(jm - 1)[mid]
                den = self.lnq[jm + 1] - self.lnq[jm - 1]
                out[mid] = num / den
            return out

        y0, y1 = f(i), f(i + 1)
        d0, d1 = der(i) * h, der(i + 1) * h
        if dq == 0:
            h00 = 2 * sfrac**3 - 3 * sfrac**2 + 1
            h10 = sfrac**3 - 2 * sfrac**2 + sfrac
            h01 = -2 * sfrac**3 + 3 * sfrac**2
            h11 = sfrac**3 - sfrac**2
            return (h00 * y0 + h10 * d0 + h01 * y1 + h11 * d1).reshape(shape)
        if dq == 1:
            g00 = 6 * sfrac**2 - 6 * sfrac
            g10 = 3 * sfrac**2 - 4 * sfrac + 1
            g01 = -6 * sfrac**2 + 6 * sfrac
            g11 = 3 * sfrac**2 - 2 * sfrac
            return ((g00 * y0 + g10 * d0 + g01 * y1 + g11 * d1) / h).reshape(shape)
        raise ValueError('dq must be 0 or 1')


class PDF:
    def __init__(self, setname, member=0, data_dir=None, interp=None):
        data_dir = DATA_DIR if data_dir is None else data_dir
        interp = INTERP_DEFAULT if interp is None else interp
        if interp not in INTERP_CHOICES:
            raise ValueError(f'interp must be one of {INTERP_CHOICES}, got {interp!r}')
        self.setname = setname
        self.member = member
        self.interp = interp
        self._parse_info(f"{data_dir}/{setname}/{setname}.info")
        fname = f"{setname}_{member:04d}.dat"
        path = f"{data_dir}/{setname}/{fname}"
        with open(path, 'rb') as f:
            raw = f.read()
        self.grid_check_ok = check_grid_file(setname, fname, raw, self.data_version)
        self.subgrids = self._parse_dat_text(raw.decode())
        self.flavors = self.subgrids[0].flavors

    # ---------------- parsing ----------------
    @staticmethod
    def _parse_dat(path):
        with open(path) as f:
            text = f.read()
        return PDF._parse_dat_text(text)

    @staticmethod
    def _parse_dat_text(text):
        blocks = [b.strip() for b in text.split("---") if b.strip()]
        # first block is the header (PdfType/Format); the rest are subgrids
        subgrids = []
        for b in blocks[1:]:
            lines = b.splitlines()
            xs = np.array([float(v) for v in lines[0].split()])
            qs = np.array([float(v) for v in lines[1].split()])
            flavors = [int(v) for v in lines[2].split()]
            nx, nq, nf = len(xs), len(qs), len(flavors)
            data = np.loadtxt(lines[3:])
            assert data.shape == (nx * nq, nf), (data.shape, nx, nq, nf)
            vals = data.reshape(nx, nq, nf)
            subgrids.append(SubGrid(xs, qs, flavors, vals))
        return subgrids

    def _parse_info(self, path):
        with open(path) as f:
            info = f.read()
        def arr(key):
            m = re.search(key + r":\s*\[([^\]]*)\]", info)
            return np.array([float(v) for v in m.group(1).split(",")])
        self.alphas_qs = arr("AlphaS_Qs")
        self.alphas_vals = arr("AlphaS_Vals")
        # Cubic spline of alpha_s in ln Q.  Some sets (MSHT20, NNPDF40) repeat Q knots
        # at flavor thresholds; the spline needs strictly increasing nodes.  alpha_s is
        # continuous across a threshold, so the duplicate knot is dropped (the first
        # occurrence is kept).
        _lnq = np.log(self.alphas_qs)
        _keep = np.concatenate([[True], np.diff(_lnq) > 0])
        self._as_spl = CubicSpline(_lnq[_keep], self.alphas_vals[_keep])
        self.info_raw = info
        m = re.search(r"AlphaS_MZ:\s*([\d.Ee+-]+)", info)
        self.alphas_mz = float(m.group(1)) if m else None
        m = re.search(r"OrderQCD:\s*(\d+)", info)
        self.order_qcd = int(m.group(1)) if m else None
        m = re.search(r"DataVersion:\s*(\S+)", info)
        self.data_version = m.group(1) if m else None
        self.mcharm = float(re.search(r"MCharm:\s*([\d.Ee+-]+)", info).group(1))
        self.mbottom = float(re.search(r"MBottom:\s*([\d.Ee+-]+)", info).group(1))

    # ---------------- evaluation ----------------
    def _grid_for(self, Q):
        for g in self.subgrids:
            if Q <= g.qs[-1] * (1 + 1e-12):
                return g
        return self.subgrids[-1]

    def xfx(self, flav, x, Q):
        """x*f_flav(x,Q); x,Q may be scalars or arrays (broadcast)."""
        x = np.asarray(x, float)
        Q = np.asarray(Q, float)
        g = self._grid_for(float(np.max(Q)))
        if self.interp == 'local':
            return g.ev_local(flav, np.log(x), np.log(Q))
        return g.splines[flav].ev(np.log(x), np.log(Q))

    def dxfx_dlnQ(self, flav, x, Q):
        """d(x f_flav)/d ln Q of the interpolant, at a single scale Q."""
        x = np.asarray(x, float)
        g = self._grid_for(float(Q))
        if self.interp == 'local':
            return g.ev_local(flav, np.log(x), np.log(float(Q)), dq=1)
        return g.splines[flav].ev(np.log(x), np.log(float(Q)), dy=1)

    def P(self, x, Q):
        """Total momentum density  P(x,Q) = sum_i x f_i(x,Q)."""
        x = np.asarray(x, float)
        out = np.zeros_like(x, dtype=float)
        for fl in self.flavors:
            out += self.xfx(fl, x, Q)
        return out

    def dPdlnQ(self, x, Q):
        """dP/d ln Q of the interpolant at a single scale Q."""
        x = np.asarray(x, float)
        out = np.zeros_like(x, dtype=float)
        for fl in self.flavors:
            out = out + self.dxfx_dlnQ(fl, x, Q)
        return out

    def alphasQ(self, Q):
        return self._as_spl(np.log(Q))

    def nf(self, Q):
        n = 3
        if Q >= self.mcharm:
            n += 1
        if Q >= self.mbottom:
            n += 1
        return n


# ---------------- quadrature helpers ----------------
def gauss_panels_ln(xmin, xmax, npanel, nnode):
    """Composite Gauss-Legendre nodes/weights in u=ln x on [xmin,xmax].
    Returns x nodes and weights st  integral f(x) dx = sum w_i f(x_i)."""
    gl_x, gl_w = np.polynomial.legendre.leggauss(nnode)
    edges = np.linspace(np.log(xmin), np.log(xmax), npanel + 1)
    us, ws = [], []
    for a, b in zip(edges[:-1], edges[1:]):
        us.append(0.5 * (b - a) * gl_x + 0.5 * (a + b))
        ws.append(0.5 * (b - a) * gl_w)
    u = np.concatenate(us)
    w = np.concatenate(ws)
    x = np.exp(u)
    return x, w * x   # dx = x du


def gauss_panels_ln2(xmin, npanel, nnode, xmax_eps=1e-9):
    """Two-sided graded composite Gauss: log in x on [xmin,0.5] and log in
    (1-x) on [0.5, 1-xmax_eps].  Resolves both x->0 and ln^k(1-x) endpoints.
    Returns x nodes and weights st  integral f(x) dx = sum w_i f(x_i)."""
    gl_x, gl_w = np.polynomial.legendre.leggauss(nnode)
    m = npanel // 2
    e1 = np.geomspace(xmin, 0.5, m + 1)
    e2 = 1.0 - np.geomspace(0.5, xmax_eps, m + 1)
    edges = np.concatenate([e1, e2[1:]])
    xs, ws = [], []
    for a, b in zip(edges[:-1], edges[1:]):
        xs.append(0.5 * (b - a) * gl_x + 0.5 * (a + b))
        ws.append(0.5 * (b - a) * gl_w)
    return np.concatenate(xs), np.concatenate(ws)


==> anc/calc/make_fig1.py <==
"""Draw paper/figures/fig1_kappaQ.pdf, kappa(Q) on CT18NNLO with its fit uncertainty.

Matplotlib drawing of an earlier version. The figures of the paper are drawn by calc/figs_v1/.  The curve is the
kappa_curve_CT18NNLO block of pdf_results.json; the points carry the Hessian rows of
the pdf_hessian_uncertainty block combined in quadrature with the alpha_s response of
alphas_results.json.  The dashed curve A_kappa/sqrt(zeta) uses Lambda_QCD = 0.2 GeV and
Q0^2 = 2 GeV^2, the values stated in the text.
"""
import json
import os

import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, '..', 'paper', 'figures', 'fig1_kappaQ.pdf')

A_KAPPA = 3.0239655
LAMBDA5 = 0.2          # GeV, the value stated in the text
Q0SQ = 2.0             # GeV^2, likewise
MB = 4.75

d = json.load(open(os.path.join(HERE, 'pdf_results.json')))
cur = d['kappa_curve_CT18NNLO']
Q = np.array([r['Q'] for r in cur])
kap = np.array([r['kappa'] for r in cur])

unc = d['pdf_hessian_uncertainty']['rows']
aj = json.load(open(os.path.join(HERE, 'alphas_results.json')))
apc = {round(r['Q'], 3): r['sigma_alphas_68_pct'] for r in aj['rows']}
eQ, ek, eerr = [], [], []
for r in unc:
    q = round(r['Q'], 3)
    if q not in apc:
        continue
    tot = np.hypot(r['pdf_68_pct'], apc[q]) / 100.0 * r['kappa']
    eQ.append(r['Q']); ek.append(r['kappa']); eerr.append(tot)

T = lambda q: np.log(q * q / LAMBDA5 ** 2)
zeta = np.log(T(Q) / T(np.sqrt(Q0SQ)))
asy = A_KAPPA / np.sqrt(zeta)

fig, ax = plt.subplots(figsize=(3.4, 2.7))
ax.plot(Q, kap, color='C0', lw=1.6, label=r'$\kappa(Q)$, CT18 NNLO')
ax.errorbar(eQ, ek, yerr=eerr, fmt='o', ms=3.2, color='C0', lw=0.9,
            capsize=2, label=r'PDF $\oplus\,\alpha_s$ (68%)')
# A_kappa = 3.024 is the five-flavor coefficient, so the curve is drawn only where
# five flavors are active.  At four flavors it would be 3.214.
up = Q >= MB
ax.plot(Q[up], asy[up], ls='--', color='C3', lw=1.3,
        label=r'$A_\kappa/\sqrt{\zeta}$ if the bound saturates')
ax.axvline(MB, color='0.6', lw=0.8, ls=':')
ax.text(MB * 1.06, 5.6, r'$m_b$', color='0.4', fontsize=7)
ax.set_xscale('log')
ax.set_xlabel(r'$Q$ [GeV]')
ax.set_ylabel(r'$\kappa = 2\pi v/\alpha_s$')
ax.set_xlim(1.5, 1e4)
ax.set_ylim(1.8, 6.0)
ax.legend(fontsize=6.4, loc='upper right', frameon=False)
ax.tick_params(labelsize=7.5)
ax.xaxis.label.set_size(8.5)
ax.yaxis.label.set_size(8.5)
fig.tight_layout(pad=0.3)
fig.savefig(OUT, bbox_inches='tight')
print('wrote', os.path.normpath(OUT))
cross = None
f = np.sqrt(zeta) * kap - A_KAPPA
s = np.where(np.diff(np.sign(f)) != 0)[0]
if len(s):
    i = s[0]
    cross = float(np.interp(0, [f[i], f[i + 1]], [Q[i], Q[i + 1]]))
print('sqrt(zeta) kappa crosses A_kappa at Q =', cross)


==> anc/calc/make_figdata.py <==
#!/usr/bin/env python3
"""Independent check of calc/figdata.json before Figs. 3 and 4 are drawn.

Runs under the system python3 with mpmath (the `pyroot` environment has no mpmath).
figdata.json is written by partB_packet.py and already holds every curve the two figures
draw: the xi grid, the continuous density rho and its scale derivative for nbar = 2, 4, 8,
the point masses exp(-nbar), the zero crossings of the scale derivative, and f(nbar) on 37
nodes.  This program recomputes each of them from the closed forms of the text, imports
nothing from partB_packet.py, and writes calc/figdata_check.json with the largest
differences and the sha256 of the figdata.json it checked.  The drawing programs refuse to
draw unless that file reports a pass for the same sha256.

  rho(xi)                = exp(-nbar - xi) sqrt(nbar/xi) I_1(2 sqrt(nbar xi))   (xi > 0)
  r^-1 d ln rho / d zeta = sqrt(xi/nbar) I_0(2 sqrt(nbar xi)) / I_1(2 sqrt(nbar xi)) - 1
  point mass             = exp(-nbar), whose r^-1 d ln / d zeta is -1
  f(nbar)                = nbar [ exp(-nbar) + int_0^inf rho(xi) (r^-1 d ln rho/d zeta)^2 dxi ]

The last line is Eq. (fdef), f = (nbar/r^2) < (d ln rho / d zeta)^2 >, with the point mass at
xi = 0 included in the average.
"""
import hashlib
import json
import os

import mpmath as mp

mp.mp.dps = 30
HERE = os.path.dirname(os.path.abspath(__file__))
SRC = os.path.join(HERE, 'figdata.json')
OUT = os.path.join(HERE, 'figdata_check.json')
TOL_CURVE = 1e-12      # relative, for rho and the scale derivative
TOL_CROSS = 1e-10      # absolute, for the crossings in xi
TOL_F = 1e-10          # absolute, for f(nbar)


def rho(xi, n):
    return mp.e ** (-n - xi) * mp.sqrt(n / xi) * mp.besseli(1, 2 * mp.sqrt(n * xi))


def dlog(xi, n):
    y = 2 * mp.sqrt(n * xi)
    return mp.sqrt(xi / n) * mp.besseli(0, y) / mp.besseli(1, y) - 1


def f_of(n):
    n = mp.mpf(n)
    pts = [0, n / 4, n, 2 * n + 10, 4 * n + 40, mp.inf]
    integral = mp.quad(lambda t: rho(t, n) * dlog(t, n) ** 2, pts)
    return n * (mp.e ** (-n) + integral)


def main():
    raw = open(SRC, 'rb').read()
    d = json.loads(raw)
    xs = [mp.mpf(x) for x in d['xi']]
    res = {'program': 'calc/make_figdata.py', 'checked_file': 'calc/figdata.json',
           'checked_sha256': hashlib.sha256(raw).hexdigest(), 'mp_dps': mp.mp.dps,
           'tolerances': {'curve_rel': TOL_CURVE, 'crossing_abs': TOL_CROSS, 'f_abs': TOL_F},
           'per_nbar': {}}
    ok = True
    for key in ('2', '4', '8'):
        n = mp.mpf(key)
        r_dev = max(abs(mp.mpf(a) / rho(x, n) - 1) for a, x in zip(d['rho'][key], xs))
        s_dev = max(abs(mp.mpf(a) - dlog(x, n)) / max(1, abs(dlog(x, n)))
                    for a, x in zip(d['score'][key], xs))
        atom_dev = abs(mp.mpf(d['atom'][key]) - mp.e ** (-n))
        cross = mp.findroot(lambda t: dlog(t, n), n - mp.mpf(1) / 2)
        c_dev = abs(mp.mpf(d['crossing_xi'][key]) - cross)
        fa_dev = abs(mp.mpf(d['f_at_nu_values'][key]) - f_of(n))
        rec = {'rho_max_rel_dev': float(r_dev), 'scale_derivative_max_rel_dev': float(s_dev),
               'point_mass_abs_dev': float(atom_dev), 'crossing_xi_recomputed': float(cross),
               'crossing_abs_dev': float(c_dev), 'f_abs_dev': float(fa_dev),
               'n_xi': len(xs)}
        rec['passed'] = bool(r_dev < TOL_CURVE and s_dev < TOL_CURVE and atom_dev < 1e-15
                             and c_dev < TOL_CROSS and fa_dev < TOL_F)
        ok = ok and rec['passed']
        res['per_nbar'][key] = rec
    fdev = [abs(mp.mpf(fv) - f_of(nb)) for nb, fv in zip(d['f_curve']['nbar'], d['f_curve']['f'])]
    res['f_curve'] = {'n_nodes': len(fdev), 'max_abs_dev': float(max(fdev)),
                      'nbar_range': [d['f_curve']['nbar'][0], d['f_curve']['nbar'][-1]],
                      'passed': bool(max(fdev) < TOL_F)}
    ok = ok and res['f_curve']['passed']
    res['passed'] = bool(ok)
    with open(OUT, 'w') as fh:
        json.dump(res, fh, indent=1)
    print('make_figdata:', 'PASS' if ok else 'FAIL', '-> calc/figdata_check.json')
    raise SystemExit(0 if ok else 1)


if __name__ == '__main__':
    main()


==> anc/calc/make_figures.py <==
#!/usr/bin/env python3
"""
The two figures of the solvable limit.  Both are plots of closed-form expressions; no
parton fit is involved.  Matplotlib drawing of an earlier version. The figures of the paper are drawn by
calc/figs_v1/.

fig1_packet.pdf: the density rho(xi) and its score, at three values of the mean number of
      emissions n = r zeta.
fig2_information.pdf: f(n) = n I_n, the fraction of the emission-counting information that
      survives observing xi instead of n.  Runs from 1 to 1/2.  The curve and the three
      dots are read from figdata.json, which partB_packet.py writes.

Both files are written to ../paper/figures/.
"""

import json
import os

import mpmath as mp
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

mp.mp.dps = 15
HERE = os.path.dirname(os.path.abspath(__file__))
FIGDIR = os.path.join(HERE, '..', 'paper', 'figures')
FIGDATA = json.load(open(os.path.join(HERE, 'figdata.json')))

NBAR = [2, 4, 8]
COL = ['#1b3a6b', '#c2571a', '#3d7a3d']
LS = ['-', '--', '-.']


def rho(xi, n):
    return mp.e ** (-n - xi) * mp.sqrt(n / xi) * mp.besseli(1, 2 * mp.sqrt(n * xi))


def score(xi, n):
    y = 2 * mp.sqrt(n * xi)
    return (y / (2 * n)) * mp.besseli(0, y) / mp.besseli(1, y) - 1


# ------------------------------------------------------------------ figure 1
xs = [mp.mpf(k) / 25 for k in range(1, 25 * 20)]
xf = [float(q) for q in xs]

fig, ax = plt.subplots(2, 1, figsize=(5.2, 4.7), sharex=True,
                       gridspec_kw={'height_ratios': [1.15, 1.0], 'hspace': 0.12})

for n, c, ls in zip(NBAR, COL, LS):
    ax[0].plot(xf, [float(rho(q, n)) for q in xs], ls, color=c, lw=1.7,
               label=rf'$\bar n={n}$')
    a = float(mp.e ** (-mp.mpf(n)))
    ax[0].annotate('', xy=(0, a), xytext=(0, 0),
                   arrowprops=dict(arrowstyle='-|>', color=c, lw=1.7, shrinkA=0, shrinkB=0))
    ax[0].plot([0], [a], marker='o', ms=3.5, color=c)

ax[0].set_ylabel(r'$\rho(\xi)$')
ax[0].set_xlim(0, 20)
ax[0].set_ylim(0, 0.30)
ax[0].legend(frameon=False, loc='center right')
ax[0].text(3.2, 0.297, 'arrows: the momentum $e^{-\\bar n}$ still at $\\xi=0$',
           fontsize=9.5, va='top')

for n, c, ls in zip(NBAR, COL, LS):
    ax[1].plot(xf, [float(score(q, n)) for q in xs], ls, color=c, lw=1.7)
    y0 = float(mp.findroot(lambda y: (y / (2 * n)) * mp.besseli(0, y) / mp.besseli(1, y) - 1,
                           2 * mp.mpf(n)))
    ax[1].plot([y0 ** 2 / (4 * n)], [0], marker='o', ms=4, color=c)

ax[1].axhline(0, color='0.55', lw=0.8)
ax[1].set_ylabel(r'$r^{-1}\,\partial\ln\rho/\partial\zeta$')
ax[1].set_xlabel(r'$\xi=\ln(1/x)$')
ax[1].set_ylim(-1.15, 1.6)
ax[1].text(6.8, -1.02, 'dots: the crossing, at $\\bar n - 1/2$ asymptotically', fontsize=9.5)

for a_ in ax:
    a_.tick_params(direction='in', top=True, right=True)
fig.savefig(os.path.join(FIGDIR, 'fig1_packet.pdf'), bbox_inches='tight')
plt.close(fig)

# ------------------------------------------------------------------ figure 2
gf, fvals = FIGDATA['f_curve']['nbar'], FIGDATA['f_curve']['f']

fig, ax = plt.subplots(figsize=(5.2, 2.9))
ax.semilogx(gf, fvals, '-', color='#1b3a6b', lw=1.9)
ax.axhline(1.0, color='0.55', lw=0.8, ls=':')
ax.axhline(0.5, color='0.55', lw=0.8, ls=':')
ax.set_xlabel(r'$\bar n=r\zeta$')
ax.set_ylabel(r'$\zeta I_\zeta\,/\,r$')
ax.set_ylim(0.42, 1.06)
ax.tick_params(direction='in', top=True, right=True)
ax.text(2.2e-2, 1.015, 'counting the emissions', fontsize=9.5, color='0.35')
ax.text(2.2e2, 0.525, 'observing $\\ln(1/x)$', fontsize=9.5, color='0.35',
        ha='right')
for n, c in zip(NBAR, COL):
    ax.plot([n], [FIGDATA['f_at_nu_values'][str(n)]], marker='o', ms=4.5, color=c)
fig.savefig(os.path.join(FIGDIR, 'fig2_information.pdf'), bbox_inches='tight')
plt.close(fig)

print('fig1_packet.pdf and fig2_information.pdf written to', os.path.normpath(FIGDIR))
print('f at nbar = 2, 4, 8:', ' '.join('%.8f' % FIGDATA['f_at_nu_values'][str(n)]
                                       for n in NBAR))


==> anc/calc/make_numbers.py <==
#!/usr/bin/env python3
"""Write paper/numbers.tex: one \\newcommand per \\Num entry of plan/v1/ledger_v1.json, read from the JSON sources.

Every macro comes from a ledger entry.  The list of numbers, their macro names, printed formats, settled-digit
records and statuses come from plan/v1/ledger_v1.json; the source file and the path (or the function of several
paths) come from plan/v1/registry_v1.py, from which the ledger was built.  Nothing numerical, no format and no JSON
path is typed in this file.  The value stored inside the ledger is used only as a check.

Status of an entry and what is printed:
  LIVE, DOC     the value read now from the source, printed in the ledger's format.  It must equal the value stored
                in the ledger within 1e-12 times the larger of 1 and the magnitude of the ledger value, and print
                as the ledger's printed string.
  PENDING       never a value: the macro is \\NumPending{id}, bold ??id?? in the PDF and a LaTeX warning.  A PENDING
                ledger entry that names a source, stores a value or a printed string other than PENDING fails the run.
  composite     an entry whose `what` says that its macro "expands to" per-scale entries is written as the list
                of their macros; each part must itself be a ledger entry.

Printed forms (plan/v1/numfmt.py, shared with the ledger builder): fN fixed, pctN 100 x value with N decimals, eN as
m\\times10^{k}, sigN significant digits, int; fN, pctN and int round half up on the shortest decimal form of the
double.  A negative number is wrapped in \\ensuremath so that the minus sign is a minus sign in text mode.

Checks (exit 1 on any failure):
  - every source file read has the sha256 the ledger lists in `inputs` (a regenerated source needs a ledger
    rebuild before it can print, or a run with --rerun);
  - the ids of registry_v1.py and ledger_v1.json agree, and for every id the macro name, format, source, status and
    settled-digit record agree;
  - no PENDING entry can print (see above);
  - every LIVE ledger entry resolves, and its value and printed string equal the ledger's;
  - an entry with a settled-digit record (`settle`) prints only digits that the mean +- 2 sd of the mean and every
    recorded systematic shift reproduce (numfmt.settle_failure);
  - a nonzero value never prints as zero (a relative rounding error above 10 percent is listed in the manifest
    as coarse_rounding_over_10_percent and printed as a warning, since the ledger fixes the format);
  - macro names are \\Num plus letters and unique; every written macro is a ledger macro and every ledger \\Num
    macro is written (checked on the file after writing).

Options:
  --out PATH           write the .tex to PATH (default paper/numbers.tex) and the manifest beside it
  --ledger PATH        read this ledger file instead of plan/v1/ledger_v1.json (mutation tests on a planted copy)
  --mutate F::P::X     multiply the value at path P of source file F by X in memory before anything is read;
                       differences from the ledger are then reported and expected, and do not fail the run
  --strict-drift       with --mutate, fail on a difference from the ledger all the same (the unmutated branch)
  --strict             also fail if any macro is \\NumPending
  --rerun              allow sources whose sha256 differs from the ledger (outputs of a rerun): each is listed
                       and allowed, while the value and printed-string checks and every other check still fail
                       the run. Exits 2 before any write if the .tex or its manifest would be paper/numbers.tex,
                       calc/make_numbers_manifest.json, ../numbers.tex (the manuscript copy above anc/), the ledger
                       or a source read, under any path naming the same file (symbolic link, hard link, '..'), so
                       --out must name another file. Cannot be combined with --mutate (exit 2).
  --test-drop-ledger ID          (mutation test only) remove ledger entry ID in memory
  --test-inject-macro NAME       (mutation test only) write one extra macro that is not a ledger entry

Writes paper/numbers.tex and calc/make_numbers_manifest.json (or <out>.manifest.json with --out).
"""
import argparse
import decimal
import hashlib
import json
import math
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..'))
LEDGER = 'plan/v1/ledger_v1.json'
sys.path.insert(0, os.path.join(TREE, 'plan', 'v1'))
import registry_v1 as R  # noqa: E402
import numfmt as NF  # noqa: E402

class Sources:
    def __init__(self, mutation=None):
        self.cache, self.sha, self.mutation, self.mutated = {}, {}, mutation, False

    def load(self, f):
        if f not in self.cache:
            raw = open(os.path.join(TREE, f), 'rb').read()
            self.sha[f] = hashlib.sha256(raw).hexdigest()
            J = json.loads(raw)
            if self.mutation and self.mutation[0] == f:
                parent, key = self._walk(J, self.mutation[1], parent=True)
                old = parent[key]
                new = float(old) * self.mutation[2]
                parent[key] = repr(new) if isinstance(old, str) else new
                self.mutated = (old, parent[key])
            self.cache[f] = J
        return self.cache[f]

    def file_sha(self, f):
        """sha256 of the file on disk (the mutation acts in memory only)."""
        if f not in self.sha:
            self.load(f)
        return self.sha[f]

    @staticmethod
    def _walk(o, path, parent=False):
        parts = re.findall(r'[^/\[\]]+|\[\d+\]', path)
        for i, part in enumerate(parts):
            key = int(part[1:-1]) if part.startswith('[') else part
            if not part.startswith('[') and isinstance(o, list):
                raise KeyError(path)
            if parent and i == len(parts) - 1:
                return o, key
            o = o[key]
        return o

    def get(self, f, path):
        return self._walk(self.load(f), path)


fmt = NF.fmt


def printed_value(printed, f):
    p = float(printed)
    return p / 100 if f.startswith('pct') else p


def tex(printed, f):
    """TeX body of a printed number."""
    m = re.fullmatch(r'(-?)(\d\.\d+)e([+-])0*(\d+)', printed) if f.startswith('e') else None
    if m:
        exp = ('-' if m.group(3) == '-' else '') + m.group(4)
        return f'\\ensuremath{{{m.group(1)}{m.group(2)}\\times10^{{{exp}}}}}'
    if 'e' in printed:                       # a sigN that Python printed in exponent form
        raise ValueError(f'unexpected exponent form {printed}')
    return f'\\ensuremath{{{printed}}}' if printed.startswith('-') else printed


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--out', default=os.path.join(TREE, 'paper', 'numbers.tex'))
    ap.add_argument('--mutate', default=None)
    ap.add_argument('--strict-drift', action='store_true')
    ap.add_argument('--strict', action='store_true')
    ap.add_argument('--test-drop-ledger', default=None)
    ap.add_argument('--test-inject-macro', default=None)
    ap.add_argument('--ledger', default=LEDGER)
    ap.add_argument('--rerun', action='store_true')
    a = ap.parse_args()
    if a.rerun and a.mutate:
        ap.error('--rerun cannot be combined with --mutate: under --rerun every difference from the ledger fails')
    mutation = None
    if a.mutate:
        f_, p_, x_ = a.mutate.split('::')
        mutation = (f_, p_, float(x_))
    S = Sources(mutation)
    ledger_raw = open(os.path.join(TREE, a.ledger), 'rb').read()
    ledger = json.loads(ledger_raw)
    if a.test_drop_ledger:
        ledger['numbers'] = [e for e in ledger['numbers'] if e['id'] != a.test_drop_ledger]
    reg = {e['id']: e for e in R.N}
    by_id = {e['id']: e for e in ledger['numbers']}
    fails, drift, rows, coarse = [], [], [], []
    if set(reg) != set(by_id):
        fails.append('the ids of registry_v1.py and ledger_v1.json differ: '
                     f'{sorted(set(reg) ^ set(by_id))}; rebuild the ledger')
    formulas = {k: float(fn(math)) for k, (_, fn) in R.FORMULAS.items()}

    def norm(x):
        """registry and ledger fields compared through their JSON form (tuples become lists)"""
        return json.loads(json.dumps(x, default=str))

    # the registry and the ledger name the same macro, format, source, status and settled-digit record for every id
    for i in sorted(set(reg) & set(by_id)):
        g, e = reg[i], by_id[i]
        for fld in ('macro', 'fmt', 'src', 'status', 'settle'):
            if norm(g.get(fld)) != norm(e.get(fld)):
                fails.append(f"{i}: {fld} differs between registry_v1.py ({g.get(fld)!r}) and the ledger "
                             f"({e.get(fld)!r}); rebuild the ledger")
    # no PENDING entry can print
    for e in ledger['numbers']:
        if e['status'] == 'PENDING' and (e['src'] is not None or e.get('value') is not None or e['printed'] != 'PENDING'):
            fails.append(f"PENDING entry {e['id']} would print: the ledger gives it source {e['src']!r}, value "
                         f"{e.get('value')!r}, printed {e['printed']!r}; a PENDING entry has none of these")

    def read(e):
        """value, field description of a ledger entry, read from its source through the registry path."""
        g = reg.get(e['id'])
        if g is None:
            raise KeyError(f"{e['id']} not in registry_v1.py")
        if e['src'] == 'formula':
            return formulas[g['path']], f"FORMULAS['{g['path']}']"
        p = g['path']
        if callable(p):
            return float(p(S.get)), getattr(p, 'desc', 'function in registry_v1.py')
        return float(S.get(e['src'], p)), p

    composite = {}
    for e in ledger['numbers']:
        if 'expands to' in e['what']:
            parts = [i for i in re.findall(r'[A-Za-z][A-Za-z0-9.]*', e['what'].split('expands to', 1)[1])
                     if i in reg and i != e['id']]
            composite[e['id']] = parts

    for e in ledger['numbers']:
        r = dict(id=e['id'], macro=e['macro'], fmt=e['fmt'], what=e['what'], sec=e['sec'], tag=e['tag'],
                 ledger_status=e['status'], note=e['note'])
        if not e['macro'].startswith('\\Num'):
            r.update(status='NO_MACRO', src=e['src'], field=None, value=None, printed=None, tex=None)
            rows.append(r)
            continue
        if e['id'] in composite:
            parts = composite[e['id']]
            miss = [p for p in parts if p not in by_id or not by_id[p]['macro'].startswith('\\Num')]
            if not parts or miss:
                fails.append(f"composite {e['id']}: parts {parts} not all \\Num ledger entries (missing {miss})")
                r.update(status='PENDING', src=e['src'], field=None, value=None, printed='PENDING',
                         tex=f'\\NumPending{{{e["id"]}}}')
            else:
                ms = [by_id[p]['macro'] for p in parts]
                # each part macro is closed by {} so that TeX keeps the space after it (the composite once printed
                # "0.03and"; clarity round 1 Oct), with the serial comma of American usage for three or more parts
                ms = [m_ + '{}' for m_ in ms]
                body = (', '.join(ms[:-1]) + (',' if len(ms) > 2 else '') + ' and ' + ms[-1]) if len(ms) > 1 else ms[0]
                r.update(status='COMPOSITE', src=e['src'], field='parts: ' + ', '.join(parts), value=None,
                         printed=f'({len(parts)} values)', tex=body)
            rows.append(r)
            continue
        val, field, fm = None, None, e['fmt']
        try:
            if e['status'] == 'PENDING' or e['src'] is None:
                if e['status'] != 'PENDING':
                    fails.append(f"{e['id']}: {e['status']} entry without a source")
                r['kept_pending'] = 'PENDING in the ledger: never printed'
            elif e['status'] in ('LIVE', 'DOC'):
                val, field = read(e)
            elif e['status'] == 'PENDING':
                r['kept_pending'] = 'PENDING in the ledger: never printed'
            else:
                fails.append(f"{e['id']}: unknown ledger status {e['status']}")
        except (KeyError, IndexError, OSError, TypeError, ValueError) as exc:
            fails.append(f"{e['id']}: cannot read {e['src']} :: {field} ({exc})")
            val = None
        r.update(src=e['src'], field=field, value=val, fmt=fm)
        if val is None:
            r.update(status='PENDING', printed='PENDING', tex=f'\\NumPending{{{e["id"]}}}')
            if e['status'] in ('LIVE', 'DOC'):
                fails.append(f"LIVE entry {e['id']} did not resolve")
        else:
            pr = fmt(val, fm)
            r.update(status='LIVE', printed=pr, tex=tex(pr, fm))
            st = e.get('settle')
            if st:
                try:
                    sem = float(S.get(e['src'], st['sem']))
                    shifts = [float(S.get(f_, p_)) for f_, p_ in st['shifts']]
                    why = NF.settle_failure(val, fm, sem, shifts, mc_ok=bool(st.get('mc')))
                except (KeyError, IndexError, OSError, TypeError, ValueError) as exc:
                    sem, shifts, why = None, None, f'settle record unreadable ({exc})'
                r['settle_check'] = dict(sd_of_mean=sem, shifts=shifts, ok=why is None)
                if why:
                    fails.append(f"{e['id']}: prints a digit that is not settled: {why}")
            if fm != 'int' and not fm.startswith('e') and val != 0:
                pv = printed_value(pr, fm)
                rel = abs(pv - val) / abs(val)
                r['relative_rounding'] = rel
                if pv == 0:
                    fails.append(f"{e['id']}: {val!r} prints as {pr} ({fm}); widen the format in registry_v1.py")
                elif rel > 0.10:
                    coarse.append(dict(id=e['id'], macro=e['macro'], value=val, printed=pr, fmt=fm,
                                       relative_rounding=rel, ledger_status=e['status']))
            if e['status'] in ('LIVE', 'DOC') and e['value'] is not None:
                same_v = abs(val - e['value']) <= 1e-12 * max(1.0, abs(e['value']))
                same_p = pr == e['printed']
                if not (same_v and same_p):
                    drift.append(dict(id=e['id'], macro=e['macro'], ledger_value=e['value'], value=val,
                                      ledger_printed=e['printed'], printed=pr))
            elif e['status'] == 'PENDING' and e['value'] is not None:
                r['ledger_stored_value'] = e['value']
                r['relative_difference_from_ledger_stored_value'] = (abs(val / e['value'] - 1) if e['value']
                                                                     else abs(val))
        rows.append(r)

    if a.test_inject_macro:
        rows.append(dict(id='INJECTED', macro=a.test_inject_macro, fmt='f3', what='test injection', sec='TEST',
                         tag='test', ledger_status='NOT_IN_LEDGER', note='', src=None, field=None, value=1.0,
                         status='LIVE', printed='1.000', tex='1.000'))

    macros = [r['macro'] for r in rows if r['status'] != 'NO_MACRO']
    for m in macros:
        if not re.fullmatch(r'\\Num[A-Za-z]+', m):
            fails.append(f'macro name {m} is not \\Num plus letters')
    dup = sorted({m for m in macros if macros.count(m) > 1})
    if dup:
        fails.append(f'duplicate macros {dup}')
    if drift and (not mutation or a.strict_drift):
        fails.append(f'{len(drift)} values differ from ledger_v1.json: a source changed after the ledger was built')
    pending = [r['id'] for r in rows if r['status'] == 'PENDING']
    if a.strict and pending:
        fails.append(f'--strict: {len(pending)} macros pending: {pending}')
    if mutation and not S.mutated:
        fails.append(f'the mutation target {a.mutate} was never read')
    # every source read has the sha256 the ledger recorded when it was built
    led_inputs = ledger['inputs']
    hash_differs = []
    for f_, h in sorted(S.sha.items()):
        rec = led_inputs.get(f_)
        rec_sha = rec.get('sha256') if isinstance(rec, dict) else rec
        if rec_sha != h:
            if a.rerun:
                hash_differs.append(f_)
                print(f'NOTE source {f_} has sha256 {h[:12]}..., the ledger lists {str(rec_sha)[:12]}...: '
                      'allowed under --rerun')
            else:
                fails.append(f'source {f_} has sha256 {h[:12]}..., the ledger lists {str(rec_sha)[:12]}...: the '
                             'source changed after the ledger was built; to print from rerun outputs use --rerun '
                             '(README section 4)')

    # ---- write the .tex
    L = ['% paper/numbers.tex, generated by calc/make_numbers.py from plan/v1/ledger_v1.json and the JSON sources.',
         '% Do not edit by hand: rerun  python3 calc/make_numbers.py',
         '% Every macro is a ledger entry, printed in the ledger\'s format. A PENDING ledger entry is never printed:',
         '% its macro is \\NumPending. Every source below has the sha256 the ledger records.' if not a.rerun else
         '% its macro is \\NumPending. Written with --rerun.',
         f'% ledger_v1.json sha256 {hashlib.sha256(ledger_raw).hexdigest()}',
         f'% make_numbers.py sha256 {hashlib.sha256(open(__file__, "rb").read()).hexdigest()}']
    if a.rerun:
        L[4:4] = [f'% The sha256 of every source below was compared with the ledger, and sources that differ were allowed '
                  f'({len(hash_differs)} of {len(S.sha)}).',
                  '% The value and printed string of every macro that prints a value were compared with the ledger,',
                  '% and a difference fails the run.']
    if mutation or a.test_drop_ledger or a.test_inject_macro or a.ledger != LEDGER:
        L.append(f'% TEST RUN: mutate={a.mutate} drop={a.test_drop_ledger} inject={a.test_inject_macro} '
                 f'ledger={a.ledger}; not for the manuscript')
    L += ['% sources (sha256):'] + [f'%   {f} {h}' + (' (sha256 differs from the ledger)' if f in hash_differs else '')
                                    for f, h in sorted(S.sha.items())]
    L += ['\\providecommand{\\NumPending}[1]{\\textbf{??#1??}\\PackageWarning{numbers}{number #1 is PENDING}}', '']
    sec = None
    for r in rows:
        if r['status'] == 'NO_MACRO':
            continue
        if r['sec'] != sec:
            sec = r['sec']
            L.append(f'% ---- {sec}')
        src = f"{r['src']} :: {r['field']}" if r['src'] else 'no source yet'
        st = r['status'] + ('; digits settled over the belts' if r.get('settle_check', {}).get('ok') else '')
        L.append(f"\\newcommand{{{r['macro']}}}{{{r['tex']}}}  % {r['id']}; {st}; {src}")
    txt = '\n'.join(L) + '\n'
    if a.rerun:
        # before any write: neither file of a --rerun run may be, under any name, a stored file
        planned = [a.out, a.out + '.manifest.json']   # under --rerun the output is never the default one (below)
        # ../numbers.tex is the manuscript copy one level above anc/ in the arXiv source
        protected = ([os.path.join(TREE, 'paper', 'numbers.tex'), os.path.join(HERE, 'make_numbers_manifest.json'),
                      os.path.join(TREE, '..', 'numbers.tex'), os.path.join(TREE, a.ledger)]
                     + [os.path.join(TREE, f) for f in S.sha])

        def same(w, p):
            if os.path.realpath(w) == os.path.realpath(p):
                return True
            return os.path.exists(w) and os.path.exists(p) and os.path.samefile(w, p)
        hit = [(w, os.path.relpath(p, TREE)) for w in planned for p in protected if same(w, p)]
        if hit:
            for w, p in hit:
                print(f'REFUSED --rerun would write {w}, which is {p}; give --out another file')
            sys.exit(2)
    os.makedirs(os.path.dirname(os.path.abspath(a.out)), exist_ok=True)
    open(a.out, 'w').write(txt)

    # ---- every macro written is a ledger macro, and every ledger \Num macro is written (read back from the file)
    written = re.findall(r'^\\newcommand\{(\\Num[A-Za-z]+)\}', open(a.out).read(), re.M)
    ledger_macros = {e['macro'] for e in ledger['numbers'] if e['macro'].startswith('\\Num')}
    not_ledger = sorted(set(written) - ledger_macros)
    missing = sorted(ledger_macros - set(written))
    if not_ledger:
        fails.append(f'macros written that are not ledger entries: {not_ledger}')
    if missing:
        fails.append(f'ledger macros not written: {missing}')
    for r in rows:
        if r['status'] == 'COMPOSITE':
            for m in re.findall(r'\\Num[A-Za-z]+', r['tex']):
                if m not in written:
                    fails.append(f"composite {r['id']} refers to {m}, which is not written")

    default_out = os.path.abspath(a.out) == os.path.join(TREE, 'paper', 'numbers.tex')
    man_path = os.path.join(HERE, 'make_numbers_manifest.json') if default_out else a.out + '.manifest.json'
    settled = [r['id'] for r in rows if r.get('settle_check')]
    json.dump(dict(program='calc/make_numbers.py', out=os.path.relpath(os.path.abspath(a.out), TREE),
                   ledger=a.ledger, ledger_sha256=hashlib.sha256(ledger_raw).hexdigest(),
                   mutation=a.mutate, mutated_value=S.mutated or None, rerun=a.rerun,
                   hash_differs_from_ledger=hash_differs,
                   test_hooks=dict(drop=a.test_drop_ledger, inject=a.test_inject_macro,
                                   ledger=a.ledger),
                   sources=S.sha,
                   counts=dict(rows=len(rows), macros=len(macros), written=len(written),
                               value=sum(r['status'] == 'LIVE' for r in rows),
                               composite=sum(r['status'] == 'COMPOSITE' for r in rows),
                               pending=len(pending), no_macro=sum(r['status'] == 'NO_MACRO' for r in rows),
                               settled_digit_checked=len(settled),
                               differ_from_ledger=len(drift)),
                   pending=pending, settled_digit_checked=settled,
                   differ_from_ledger=drift,
                   coarse_rounding_over_10_percent=coarse, rows=rows, failures=fails),
              open(man_path, 'w'), indent=1)
    print(f"make_numbers: {len(macros)} macros ({sum(r['status'] == 'LIVE' for r in rows)} with a value, "
          f"{sum(r['status'] == 'COMPOSITE' for r in rows)} composite, {len(pending)} pending; "
          f"{len(settled)} with settled digits checked), {len(drift)} differ from the ledger, "
          f"{len(fails)} failures -> {os.path.relpath(os.path.abspath(a.out), TREE)}")
    for x in coarse:
        print(f"WARN {x['id']}: {x['value']!r} prints as {x['printed']} ({x['fmt']}), relative rounding "
              f"{x['relative_rounding']:.2g}; the ledger format is coarse for this value")
    for x in fails:
        print('FAIL', x)
    sys.exit(1 if fails else 0)


if __name__ == '__main__':
    main()


==> anc/calc/make_numbers_manifest.json <==
{
 "program": "calc/make_numbers.py",
 "out": "paper/numbers.tex",
 "ledger": "plan/v1/ledger_v1.json",
 "ledger_sha256": "f8950c94d6a3182cbec15f17bc94be14660561aa94a3a860061c00ad115f80a9",
 "mutation": null,
 "mutated_value": null,
 "rerun": false,
 "hash_differs_from_ledger": [],
 "test_hooks": {
  "drop": null,
  "inject": null,
  "ledger": "plan/v1/ledger_v1.json"
 },
 "sources": {
  "plan/novelty/inv_checks.json": "7406d49d082de7b95fb415d3f023b4b3ab49eabc81823019a6aa424683f6b423",
  "calc/closedform_results.json": "c5be66b8efdf7615619a2260c8aa53ad1ddbc0031ba8c3a6bf14a6a5e34160b5",
  "plan/saturation/decision/d1_out.json": "5bce96e6b03a9ba066bb109f34b35946e108f3c6a3883a7004d5c1b9f6c9128e",
  "plan/saturation/recheck/r2_constants.json": "fe1471483d7b1860acc13a9def8c0dff9b5b583b7ec37fab60aba37788dffc7f",
  "plan/saturation/dglap/s9_summary.json": "d931cabf41ed4b8542eb76b7400a8c836e69ed66932f9ce2df4baa4437654649",
  "calc/figs_v1/fig1_lo_curves.json": "2d6bc1a572fbf26b0687ec63ffe55d617ca19ff232c273e3337848345c1d4807",
  "plan/saturation/decision/d2_rows.json": "1c9fd9bf731259f148b5bbb1e623614186fd1d2af9447b4a62167a55c6c485fb",
  "plan/saturation/decision/d3_out.json": "0d91f71ad3575f2f00d2d83e51e4721f775f5e86caa997182f31ae71cfab03a5",
  "plan/story/chain/chain_numeric.json": "e0f38317e296686df0d55c2e3e9949802f0f384476484522385ff1730ee2dcea",
  "plan/story/chain/check/ck_num_table_input_steep.json": "5831c30e36ca5973a7b93a0cff09c04d912543c6e6b43b45a3fb54d6a0f00686",
  "plan/story/chain/check/ck_num_table_input_valence.json": "bf102dcb14ec1dff2ad0667a10f2d25f8b60f5b16091c8c4926af2ebf52d3bc4",
  "plan/analytic/verify/S1_repaired/own_extend.json": "2eb374fe096bd841734cfdffe68fabc26f8d92c5c70ef36c175c864c9bf063b0",
  "plan/story/chain/chain_asymptotic.json": "967f6122b44a21e939f4a991736679c67af08880f7adbc41d1a01be9ab830a38",
  "plan/analytic/candidates/S4/s4_d1_ct18.json": "0e3be2c97d0a65180ecf60cef6c8aa418436e089f55328c7c8f56b9f931e93df",
  "plan/analytic/verify/lo_curve/design_summary.json": "52fad071c157f97f55d97937c683ab9579f5512743af51bc6c614316b2ebb252",
  "calc/alphas_results.json": "2f65e7f21524ff197aaa3a2e1e23bb71ea6976583c78e9a9a67ae3361ce11970",
  "calc/nnpdf_alignment_results.json": "9bcb788af4b0561fb3da873bbe6bc4971a3ebbe38c6c7e9bf813761bbf35a0e2",
  "calc/pdf_results.json": "589db021dac1576109d4957e810e23fdca08b2bf490c76270e1ecee72461aac8",
  "calc/endpoint_results.json": "8cf03a5b5a8ee1f5d9da1a9b66dd5ee8e3c353cc12d5cb8a339917f1c91e86c0",
  "calc/interp_results.json": "b8b39b1cfd6a283f356e467bfeebda0dbd759df67e96d25e57e9dbe0a38b5e2e",
  "calc/lambda0_results.json": "a730d42289506dbe795a1d5ef126a470a62d2ac661e3b1058d568288b1510074",
  "calc/positivity_results.json": "cc0d33186422bf0cbad24aeed28c0c1dba59278b2b369b3b238dd5eeab1a9ca9",
  "calc/threshold_results.json": "2512600a14b9a30e0a498f78cff5b35ad0ce4716d5a491525d57bd55d6b56e5a",
  "plan/additions/A1_kappa_split/kernel.json": "4a1835a9de03250d7182580744e340889ee69402b9f4673117dce5f8d4ec0ba3",
  "plan/additions/REPORT_ADDITIONS_checks.json": "6c3ab3d092cc179f423348f8b4615a971fa66b41f7c8aabf07081045d01cf6d3",
  "plan/additions/A1_kappa_split/a1_scan.json": "6b3528e9e4a25d78230c724767d2466e05337a0b123c6f8d9ce8b4f80975c2b0",
  "plan/additions/A1_kappa_split/drift.json": "202a013fd0c54c075453e5e5e7e5257adcfd412c8e06933ba9b1b3caa373884b",
  "plan/additions/A3_resummed/results/observation.json": "1c8c0ec8e2e8f03f6dab75d998a826da2017f366787df0ba700381a7ad56d14b",
  "plan/analytic/verify/A3_inference/a3_inference.json": "65e8043f66464db866a7458b873d5d3c1f1a84a2bf7589fab50b76eb6b4f1573",
  "repro/results/results_dx.json": "4668b7e8eff53506db9824985f33988342a5189a443b53a1ff11defe2aa5258d",
  "repro/results/calibration.json": "0c5a3d6a10e5d6b694bd6f1b2507d6a587e0d7a0f59c1a7f6ec3156b388dbab2",
  "plan/v1/neyman/print/kde_fine.json": "610e6cf0a69cb6c3e983c0e46f3ea2f05a22dce1e4f5c442ce3b9e9ca7aa4cca",
  "repro/results/stencil_enumeration.json": "28c4e6cfb4770141117731db2b703a8046a3fe58c6ff7eaf37ad58398741e74f",
  "plan/v1/neyman/print/kde_fine_other.json": "80ed5e6dca47e673ba1f5b223eed7132569bbd852f79835e5f3b7e7b7eed4eb2",
  "plan/v1/neyman/print/print_values.json": "b870940f1e35c9b582535a4ba031c0fd91d468ac5c8027e967aec7b898943e3c",
  "repro/results/hera_expectation.json": "2bfa8916b83ee61e90f22c46f62c2e06b1f381b8e7dfa7050d8eb73a566c2a63",
  "plan/additions/A1_kappa_split/recheck/rc_kernel.json": "e139e3695ff6320b1162dbeae0eb556e57025a28a922511ab43b1836d2d57aa1",
  "calc/figs_v1/fig1_band.json": "ac99aa44ef39460bdbf8c4f46d9b5037aa96e0ec5d578afa13e4357522de28b4",
  "plan/v1/clarity/calc/softq_q0.json": "ca9847788d6de8d915b16dc74df6e545a8daf47b10baa465db44e0f9875dfc74",
  "plan/analytic/verify/lo_curve/pilot.json": "22d89d055fc805eb70859d7e7c5be0580e32694bd63463b273f0be1e8a1a9e72",
  "plan/additions/A3_resummed/results/negative_nodes.json": "8d91f24fcac50860515d7244cdab477f0929848f01bb6db4f29a88976b9a0f66",
  "plan/story/chain/zeta_lambda.json": "8afa56c7161ca28ffa6b5a37a492b9f13cf8f48372b83ce42f75ba8fdad9f55a",
  "repro/results/loo_stencil_rebuilt.json": "85ddc11eb636f8200a8db121355dff67d5d98d5d7f4831c6b76e16e634d3974d",
  "repro/results/loo_stencil_large.json": "266110e73095e5b69fa79e2908c3c9b675b24adcaa804bafb36ab2ecd0e7fdba",
  "repro/results/hera_smallx_reach.json": "49dcfa33bc95371559f9e4418f9346002c4decaf9f7752630b367dfd9c874b93",
  "plan/v1/clarity/calc/corr_rows_extra.json": "6d0e29896fa1964c8f6c125b7a84d94ed44af724fc2ad5746c90b06faf3942ea",
  "plan/A25/research/geodesic/geodesic.json": "386c2f4a19e42306a9f1fb0d951a2f88470cb731c3dd6ed4ca042134097aae3d",
  "plan/A25/calc/a25_path.json": "e80e68b0a884ccdb8006e1db7492bac50c54317ddea068207cf358a90285b5e2",
  "plan/A25/research/nearsat/ns_scan.json": "6422c4c5fdcc699afac6901ecbe4d640a89b886b7fb8b9ba7685b7b17a7aaa41",
  "plan/A25/research/nearsat/ns_regions.json": "550b02f19f7b26022e481c1837b65755605c61539c1b05e322efa40a9d505b2c",
  "plan/A25/research/theory/t3_transient.json": "1f53fe99183d7803ac47bf46130f3c0b190e766ae9d32f76d98670c7a1784d8b",
  "plan/A25/research/theory/t2_lo.json": "a56398db9e4b72316348c13ab9e316626fcb0e17d9d3c50ad29083fcb99a877f",
  "plan/A25/calc/pole_length_constant.json": "89dac1d186143cdbd723742a7620398a4ed9c55dd5739c6ec1e5512e0b4597ab",
  "plan/A29/calc/null_slopes.json": "c902b3604abb75ecc22ce46e393ed8d5708bd95efd536542ccad8f69cedda45c",
  "plan/A32/calc/slope_powers.json": "1cfef2f9d24afe0549f1e3b736da467991cc1d53066ae6756a4422c4ea3b1710"
 },
 "counts": {
  "rows": 653,
  "macros": 647,
  "written": 647,
  "value": 642,
  "composite": 4,
  "pending": 1,
  "no_macro": 6,
  "settled_digit_checked": 11,
  "differ_from_ledger": 0
 },
 "pending": [
  "coverageIndep"
 ],
 "settled_digit_checked": [
  "vCal10.0",
  "vCalLo10.0",
  "vCalHi10.0",
  "pNull35.0",
  "vCal35.0",
  "vCalLo35.0",
  "vCalHi35.0",
  "vCal500.0",
  "vCalLo500.0",
  "vCalHi500.0",
  "pNullDlnxTen"
 ],
 "differ_from_ledger": [],
 "coarse_rounding_over_10_percent": [
  {
   "id": "winAboveJ5",
   "macro": "\\NumWinAboveJTwoFive",
   "value": 0.002697750668089416,
   "printed": "0.3",
   "fmt": "pct1",
   "relative_rounding": 0.11203753389287133,
   "ledger_status": "LIVE"
  },
  {
   "id": "kCTunc100",
   "macro": "\\NumKappaCTUncHundred",
   "value": 0.022755789272756784,
   "printed": "0.02",
   "fmt": "f2",
   "relative_rounding": 0.12110277695601677,
   "ledger_status": "LIVE"
  },
  {
   "id": "kCTunc1000",
   "macro": "\\NumKappaCTUncThousand",
   "value": 0.01759066559725782,
   "printed": "0.02",
   "fmt": "f2",
   "relative_rounding": 0.13696664230361846,
   "ledger_status": "LIVE"
  },
  {
   "id": "kCTunc1e4",
   "macro": "\\NumKappaCTUncTenTeV",
   "value": 0.014887423071637384,
   "printed": "0.01",
   "fmt": "f2",
   "relative_rounding": 0.3282920790333826,
   "ledger_status": "LIVE"
  },
  {
   "id": "nnCTrel10000.0",
   "macro": "\\NumNNPDFCTRelTenTeV",
   "value": -0.0016540753748894854,
   "printed": "-0.2",
   "fmt": "pct1",
   "relative_rounding": 0.2091347409930621,
   "ledger_status": "LIVE"
  },
  {
   "id": "A15zero500.0",
   "macro": "\\NumOldProcZeroSpreadFiveHundred",
   "value": 0.022232763461885265,
   "printed": "0.02",
   "fmt": "f2",
   "relative_rounding": 0.1004267177903009,
   "ledger_status": "LIVE"
  },
  {
   "id": "saddleLocalExp2",
   "macro": "\\NumSaddleLocalExpTwo",
   "value": 0.02649452253408302,
   "printed": "0.03",
   "fmt": "f2",
   "relative_rounding": 0.1323095164824152,
   "ledger_status": "LIVE"
  }
 ],
 "rows": [
  {
   "id": "mu",
   "macro": "\\NumMu",
   "fmt": "f4",
   "what": "drift mu = Lambda'(0) of gamma_+(2-u)/(2 pi b0), zeta units",
   "sec": "S3",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/mu",
   "value": 1.49452949773,
   "status": "LIVE",
   "printed": "1.4945",
   "tex": "1.4945",
   "relative_rounding": 1.973713469353677e-05
  },
  {
   "id": "D",
   "macro": "\\NumD",
   "fmt": "f4",
   "what": "diffusion D = Lambda''(0), zeta units",
   "sec": "S3",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/D",
   "value": 3.58928945473,
   "status": "LIVE",
   "printed": "3.5893",
   "tex": "3.5893",
   "relative_rounding": 2.9379826100209576e-06
  },
  {
   "id": "L3",
   "macro": "\\NumLambdaThree",
   "fmt": "f3",
   "what": "third derivative Lambda3 = Lambda'''(0), zeta units",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/Lambda3",
   "value": 10.237991982,
   "status": "LIVE",
   "printed": "10.238",
   "tex": "10.238",
   "relative_rounding": 7.831613868375499e-07
  },
  {
   "id": "DoverMu",
   "macro": "\\NumDoverMu",
   "fmt": "f4",
   "what": "D/mu of the full LO eigenvalue (the pole truncation gives 2)",
   "sec": "AppF",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/closedform_results.json",
   "field": "values/nf_dependence/nf5/D_over_mu/float",
   "value": 2.4016183422163015,
   "status": "LIVE",
   "printed": "2.4016",
   "tex": "2.4016",
   "relative_rounding": 7.637440128993752e-06
  },
  {
   "id": "muTau",
   "macro": "\\NumMuTau",
   "fmt": "f4",
   "what": "drift limit 2 pi b0 mu = -gamma_+'(2), per unit tau",
   "sec": "S3",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d1_out.json",
   "field": "mu_tau",
   "value": 5.729029741298312,
   "status": "LIVE",
   "printed": "5.7290",
   "tex": "5.7290",
   "relative_rounding": 5.191332503954645e-06
  },
  {
   "id": "DTau",
   "macro": "\\NumDTau",
   "fmt": "f3",
   "what": "gamma_+''(2) = D per unit tau",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/Dtau",
   "value": 13.7589429098,
   "status": "LIVE",
   "printed": "13.759",
   "tex": "13.759",
   "relative_rounding": 4.149315857664341e-06
  },
  {
   "id": "driftLo",
   "macro": "\\NumDriftLo",
   "fmt": "f4",
   "what": "lower edge of the drift interval, 4 pi^2/9 - 1, per unit tau",
   "sec": "S3",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/drift_lo",
   "value": 3.38649084493,
   "status": "LIVE",
   "printed": "3.3865",
   "tex": "3.3865",
   "relative_rounding": 2.703409050576345e-06
  },
  {
   "id": "driftHi",
   "macro": "\\NumDriftHi",
   "fmt": "f4",
   "what": "upper edge of the drift interval, pi^2 - 35/18 at n_f = 5, per unit tau",
   "sec": "S3",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/drift_hi",
   "value": 7.92515995664,
   "status": "LIVE",
   "printed": "7.9252",
   "tex": "7.9252",
   "relative_rounding": 5.052687922941809e-06
  },
  {
   "id": "driftLoZeta",
   "macro": "\\NumDriftLoZeta",
   "fmt": "f4",
   "what": "lower edge in zeta units, (4 pi^2/9 - 1)/(2 pi b0)",
   "sec": "AppB",
   "tag": "formula",
   "ledger_status": "LIVE",
   "note": "",
   "src": "formula",
   "field": "FORMULAS['driftLoZeta']",
   "value": 0.883432394329201,
   "status": "LIVE",
   "printed": "0.8834",
   "tex": "0.8834",
   "relative_rounding": 3.666871331516916e-05
  },
  {
   "id": "driftHiZeta",
   "macro": "\\NumDriftHiZeta",
   "fmt": "f4",
   "what": "upper edge in zeta units",
   "sec": "AppB",
   "tag": "formula",
   "ledger_status": "LIVE",
   "note": "",
   "src": "formula",
   "field": "FORMULAS['driftHiZeta']",
   "value": 2.067433032168238,
   "status": "LIVE",
   "printed": "2.0674",
   "tex": "2.0674",
   "relative_rounding": 1.59773824467631e-05
  },
  {
   "id": "driftHiNfThree",
   "macro": "\\NumDriftHiNfThree",
   "fmt": "f4",
   "what": "upper edge at n_f = 3",
   "sec": "AppA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf3/drift_hi",
   "value": 7.61960440109,
   "status": "LIVE",
   "printed": "7.6196",
   "tex": "7.6196",
   "relative_rounding": 5.776008527903473e-07
  },
  {
   "id": "driftHiNfFour",
   "macro": "\\NumDriftHiNfFour",
   "fmt": "f4",
   "what": "upper edge at n_f = 4",
   "sec": "AppA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf4/drift_hi",
   "value": 7.77238217887,
   "status": "LIVE",
   "printed": "7.7724",
   "tex": "7.7724",
   "relative_rounding": 2.292878758406819e-06
  },
  {
   "id": "driftHiNfSix",
   "macro": "\\NumDriftHiNfSix",
   "fmt": "f4",
   "what": "upper edge at n_f = 6",
   "sec": "AppA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf6/drift_hi",
   "value": 8.07793773442,
   "status": "LIVE",
   "printed": "8.0779",
   "tex": "8.0779",
   "relative_rounding": 4.67129374373796e-06
  },
  {
   "id": "elevenSeventyTwo",
   "macro": "\\NumElevenSeventyTwo",
   "fmt": "f4",
   "what": "11/72, step of the upper edge per flavor and threshold drift coefficient",
   "sec": "S3",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "printed as the fraction 11/72 in the text; the decimal only in App. A",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/drift_hi - nf4/drift_hi",
   "value": 0.1527777777699999,
   "status": "LIVE",
   "printed": "0.1528",
   "tex": "0.1528",
   "relative_rounding": 0.0001454545963716352
  },
  {
   "id": "tauConst",
   "macro": "\\NumTauConst",
   "fmt": "f4",
   "what": "large-tau constant -gamma_+'(2)/sqrt(gamma_+''(2)) of sqrt(tau) B",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/tau_const",
   "value": 1.54450224003,
   "status": "LIVE",
   "printed": "1.5445",
   "tex": "1.5445",
   "relative_rounding": 1.450324863167669e-06
  },
  {
   "id": "Akappa",
   "macro": "\\NumAkappa",
   "fmt": "f3",
   "what": "A_kappa = 2 pi b0 mu/sqrt(D), one loop, n_f = 5",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/A_kappa",
   "value": 3.02396552278,
   "status": "LIVE",
   "printed": "3.024",
   "tex": "3.024",
   "relative_rounding": 1.1401327078667617e-05
  },
  {
   "id": "AL",
   "macro": "\\NumAL",
   "fmt": "f3",
   "what": "A_L = 2 mu/sqrt(D), n_f = 5",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/A_L",
   "value": 1.57772114232,
   "status": "LIVE",
   "printed": "1.578",
   "tex": "1.578",
   "relative_rounding": 0.00017674712756278317
  },
  {
   "id": "AkappaOverAL",
   "macro": "\\NumAkappaOverAL",
   "fmt": "f4",
   "what": "A_kappa/A_L = pi b0 = beta0/4 (a clock factor)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "printed as 23/12; one clause at most",
   "src": "calc/closedform_results.json",
   "field": "values/nf_dependence/nf5/pi_b0/float",
   "value": 1.9166666666666667,
   "status": "LIVE",
   "printed": "1.9167",
   "tex": "1.9167",
   "relative_rounding": 1.739130434782417e-05
  },
  {
   "id": "aApp",
   "macro": "\\NumAapp",
   "fmt": "f4",
   "what": "approach constant a = (D^2 - mu Lambda3)^2/(2 mu^2 D^3), zeta units",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/a",
   "value": 0.0283036067026,
   "status": "LIVE",
   "printed": "0.0283",
   "tex": "0.0283",
   "relative_rounding": 0.0001274290813146056
  },
  {
   "id": "aGauss",
   "macro": "\\NumAGauss",
   "fmt": "f3",
   "what": "Gaussian value D/(2 mu^2) of a",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/a_Gauss",
   "value": 0.803469702627,
   "status": "LIVE",
   "printed": "0.803",
   "tex": "0.803",
   "relative_rounding": 0.0005845928296539905
  },
  {
   "id": "rSq",
   "macro": "\\NumRsq",
   "fmt": "f4",
   "what": "r^2 = ((D^2 - mu Lambda3)/D^2)^2, a = a_Gauss r^2",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/r2",
   "value": 0.0352267255505,
   "status": "LIVE",
   "printed": "0.0352",
   "tex": "0.0352",
   "relative_rounding": 0.0007586725726660306
  },
  {
   "id": "rNf",
   "macro": "\\NumR",
   "fmt": "f4",
   "what": "r = (D^2 - mu Lambda3)/D^2 at n_f = 5",
   "sec": "AppA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/r",
   "value": -0.18768784071,
   "status": "LIVE",
   "printed": "-0.1877",
   "tex": "\\ensuremath{-0.1877}",
   "relative_rounding": 6.478464430093457e-05
  },
  {
   "id": "Ftwo",
   "macro": "\\NumFtwo",
   "fmt": "f3",
   "what": "quark-gluon memory term F2 of the variance rate, per unit tau, n_f = 5",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf5/F2_closed",
   "value": 4.68737075114,
   "status": "LIVE",
   "printed": "4.687",
   "tex": "4.687",
   "relative_rounding": 7.909575744763166e-05
  },
  {
   "id": "Mtwo",
   "macro": "\\NumMtwo",
   "fmt": "f3",
   "what": "M2 = gamma_+''(2) - F2, rate of the flavor-averaged emission law, per unit tau",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d1_out.json",
   "field": "M2",
   "value": 9.071572158666738,
   "status": "LIVE",
   "printed": "9.072",
   "tex": "9.072",
   "relative_rounding": 4.716286502249404e-05
  },
  {
   "id": "aNoMem",
   "macro": "\\NumANoMem",
   "fmt": "f3",
   "what": "a with F2 removed (M2, M3 in place of D, Lambda3), zeta units",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "the text must display the formula a0 = 2 pi b0 (M2^2 - mu_tau M3)^2/(2 mu_tau^2 M2^3) (an earlier review could not recompute 0.366 from the summary)",
   "src": "plan/saturation/decision/d1_out.json",
   "field": "a0_zeta",
   "value": 0.36602657544316425,
   "status": "LIVE",
   "printed": "0.366",
   "tex": "0.366",
   "relative_rounding": 7.260522854680744e-05
  },
  {
   "id": "Mthree",
   "macro": "\\NumMthree",
   "fmt": "f2",
   "what": "M3 = flavor-averaged third cumulant rate, per unit tau",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d1_out.json",
   "field": "M3",
   "value": 26.304355418308,
   "status": "LIVE",
   "printed": "26.30",
   "tex": "26.30",
   "relative_rounding": 0.00016557783829848003
  },
  {
   "id": "dgOverDq",
   "macro": "\\NumDgOverDq",
   "fmt": "f2",
   "what": "ratio of gluon- to quark-carried drift, d_g/d_q",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/recheck/r2_constants.json",
   "field": "tau_units/d_g / tau_units/d_q",
   "value": 2.3402277813664067,
   "status": "LIVE",
   "printed": "2.34",
   "tex": "2.34",
   "relative_rounding": 9.733298964338029e-05
  },
  {
   "id": "DeltaInf",
   "macro": "\\NumDeltaInf",
   "fmt": "f4",
   "what": "large-tau difference of mean ln(1/x), gluon- minus quark-carried momentum",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/recheck/r2_constants.json",
   "field": "tau_units/Delta_inf",
   "value": 2.067678129207961,
   "status": "LIVE",
   "printed": "2.0677",
   "tex": "2.0677",
   "relative_rounding": 1.0577464514327032e-05
  },
  {
   "id": "rZeroOne",
   "macro": "\\NumRZeroOne",
   "fmt": "f4",
   "what": "first zero of r(n_f)",
   "sec": "AppA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/recheck/r2_constants.json",
   "field": "nf_zeros[0]",
   "value": 1.0275407453662266,
   "status": "LIVE",
   "printed": "1.0275",
   "tex": "1.0275",
   "relative_rounding": 3.965328519603929e-05
  },
  {
   "id": "rZeroTwo",
   "macro": "\\NumRZeroTwo",
   "fmt": "f4",
   "what": "second zero of r(n_f)",
   "sec": "AppA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/recheck/r2_constants.json",
   "field": "nf_zeros[1]",
   "value": 2.391634469742011,
   "status": "LIVE",
   "printed": "2.3916",
   "tex": "2.3916",
   "relative_rounding": 1.4412629708691402e-05
  },
  {
   "id": "FtwoOverD",
   "macro": "\\NumFtwoOverD",
   "fmt": "f3",
   "what": "F2/gamma_+''(2) at n_f = 5",
   "sec": "AppA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/recheck/r2_constants.json",
   "field": "nf_table/5/F2D",
   "value": 0.34067811617982224,
   "status": "LIVE",
   "printed": "0.341",
   "tex": "0.341",
   "relative_rounding": 0.0009448326877793345
  },
  {
   "id": "muNf3",
   "macro": "\\NumMuNfThree",
   "fmt": "f4",
   "what": "mu at n_f = 3",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf3/mu",
   "value": 1.35459633797,
   "status": "LIVE",
   "printed": "1.3546",
   "tex": "1.3546",
   "relative_rounding": 2.703410527166199e-06
  },
  {
   "id": "DNf3",
   "macro": "\\NumDNfThree",
   "fmt": "f4",
   "what": "D at n_f = 3",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf3/D",
   "value": 3.15006642717,
   "status": "LIVE",
   "printed": "3.1501",
   "tex": "3.1501",
   "relative_rounding": 1.0657816517924044e-05
  },
  {
   "id": "L3Nf3",
   "macro": "\\NumLambdaThreeNfThree",
   "fmt": "f3",
   "what": "Lambda3 at n_f = 3",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf3/Lambda3",
   "value": 7.65835135057,
   "status": "LIVE",
   "printed": "7.658",
   "tex": "7.658",
   "relative_rounding": 4.587809489489642e-05
  },
  {
   "id": "AkNf3",
   "macro": "\\NumAkappaNfThree",
   "fmt": "f3",
   "what": "A_kappa at n_f = 3",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf3/A_kappa",
   "value": 3.43449236235,
   "status": "LIVE",
   "printed": "3.434",
   "tex": "3.434",
   "relative_rounding": 0.0001433581146946643
  },
  {
   "id": "ALNf3",
   "macro": "\\NumALNfThree",
   "fmt": "f3",
   "what": "A_L at n_f = 3",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf3/A_L",
   "value": 1.52644104993,
   "status": "LIVE",
   "printed": "1.526",
   "tex": "1.526",
   "relative_rounding": 0.0002889400347430868
  },
  {
   "id": "tauNf3",
   "macro": "\\NumTauConstNfThree",
   "fmt": "f4",
   "what": "tau constant at n_f = 3",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf3/tau_const",
   "value": 1.61903522623,
   "status": "LIVE",
   "printed": "1.6190",
   "tex": "1.6190",
   "relative_rounding": 2.1757543893655603e-05
  },
  {
   "id": "aNf3",
   "macro": "\\NumAappNfThree",
   "fmt": "f4",
   "what": "a at n_f = 3",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf3/a",
   "value": 0.00177358654304,
   "status": "LIVE",
   "printed": "0.0018",
   "tex": "0.0018",
   "relative_rounding": 0.01489268006889933
  },
  {
   "id": "rNf3",
   "macro": "\\NumRNfThree",
   "fmt": "f4",
   "what": "r at n_f = 3",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf3/r",
   "value": -0.0454560015777,
   "status": "LIVE",
   "printed": "-0.0455",
   "tex": "\\ensuremath{-0.0455}",
   "relative_rounding": 0.0009679342831064565
  },
  {
   "id": "F2DNf3",
   "macro": "\\NumFtwoOverDNfThree",
   "fmt": "f3",
   "what": "F2/gamma_+''(2) at n_f = 3",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/recheck/r2_constants.json",
   "field": "nf_table/3/F2D",
   "value": 0.31290716874903257,
   "status": "LIVE",
   "printed": "0.313",
   "tex": "0.313",
   "relative_rounding": 0.0002966734553847321
  },
  {
   "id": "muNf4",
   "macro": "\\NumMuNfFour",
   "fmt": "f4",
   "what": "mu at n_f = 4",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf4/mu",
   "value": 1.41425147144,
   "status": "LIVE",
   "printed": "1.4143",
   "tex": "1.4143",
   "relative_rounding": 3.431395404553076e-05
  },
  {
   "id": "DNf4",
   "macro": "\\NumDNfFour",
   "fmt": "f4",
   "what": "D at n_f = 4",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf4/D",
   "value": 3.36226147884,
   "status": "LIVE",
   "printed": "3.3623",
   "tex": "3.3623",
   "relative_rounding": 1.1456919767381339e-05
  },
  {
   "id": "L3Nf4",
   "macro": "\\NumLambdaThreeNfFour",
   "fmt": "f3",
   "what": "Lambda3 at n_f = 4",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf4/Lambda3",
   "value": 8.96194653835,
   "status": "LIVE",
   "printed": "8.962",
   "tex": "8.962",
   "relative_rounding": 5.96540603881609e-06
  },
  {
   "id": "AkNf4",
   "macro": "\\NumAkappaNfFour",
   "fmt": "f3",
   "what": "A_kappa at n_f = 4",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf4/A_kappa",
   "value": 3.21365798633,
   "status": "LIVE",
   "printed": "3.214",
   "tex": "3.214",
   "relative_rounding": 0.00010642503696874887
  },
  {
   "id": "ALNf4",
   "macro": "\\NumALNfFour",
   "fmt": "f3",
   "what": "A_L at n_f = 4",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf4/A_L",
   "value": 1.54255583344,
   "status": "LIVE",
   "printed": "1.543",
   "tex": "1.543",
   "relative_rounding": 0.0002879419664242448
  },
  {
   "id": "tauNf4",
   "macro": "\\NumTauConstNfFour",
   "fmt": "f4",
   "what": "tau constant at n_f = 4",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf4/tau_const",
   "value": 1.57436445487,
   "status": "LIVE",
   "printed": "1.5744",
   "tex": "1.5744",
   "relative_rounding": 2.2577446975561653e-05
  },
  {
   "id": "aNf4",
   "macro": "\\NumAappNfFour",
   "fmt": "f4",
   "what": "a at n_f = 4",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf4/a",
   "value": 0.0123377952785,
   "status": "LIVE",
   "printed": "0.0123",
   "tex": "0.0123",
   "relative_rounding": 0.00306337377520454
  },
  {
   "id": "rNf4",
   "macro": "\\NumRNfFour",
   "fmt": "f4",
   "what": "r at n_f = 4",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf4/r",
   "value": -0.121155929681,
   "status": "LIVE",
   "printed": "-0.1212",
   "tex": "\\ensuremath{-0.1212}",
   "relative_rounding": 0.000363748758447367
  },
  {
   "id": "F2DNf4",
   "macro": "\\NumFtwoOverDNfFour",
   "fmt": "f3",
   "what": "F2/gamma_+''(2) at n_f = 4",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/recheck/r2_constants.json",
   "field": "nf_table/4/F2D",
   "value": 0.33117414703620107,
   "status": "LIVE",
   "printed": "0.331",
   "tex": "0.331",
   "relative_rounding": 0.0005258473155575737
  },
  {
   "id": "muNf6",
   "macro": "\\NumMuNfSix",
   "fmt": "f4",
   "what": "mu at n_f = 6",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf6/mu",
   "value": 1.59835158789,
   "status": "LIVE",
   "printed": "1.5984",
   "tex": "1.5984",
   "relative_rounding": 3.0288773988619475e-05
  },
  {
   "id": "DNf6",
   "macro": "\\NumDNfSix",
   "fmt": "f4",
   "what": "D at n_f = 6",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf6/D",
   "value": 3.85202580405,
   "status": "LIVE",
   "printed": "3.8520",
   "tex": "3.8520",
   "relative_rounding": 6.698825842020475e-06
  },
  {
   "id": "L3Nf6",
   "macro": "\\NumLambdaThreeNfSix",
   "fmt": "f3",
   "what": "Lambda3 at n_f = 6",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf6/Lambda3",
   "value": 11.5442871843,
   "status": "LIVE",
   "printed": "11.544",
   "tex": "11.544",
   "relative_rounding": 2.487674599692695e-05
  },
  {
   "id": "AkNf6",
   "macro": "\\NumAkappaNfSix",
   "fmt": "f3",
   "what": "A_kappa at n_f = 6",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf6/A_kappa",
   "value": 2.85033409208,
   "status": "LIVE",
   "printed": "2.850",
   "tex": "2.850",
   "relative_rounding": 0.00011721155106990481
  },
  {
   "id": "ALNf6",
   "macro": "\\NumALNfSix",
   "fmt": "f3",
   "what": "A_L at n_f = 6",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf6/A_L",
   "value": 1.62876233833,
   "status": "LIVE",
   "printed": "1.629",
   "tex": "1.629",
   "relative_rounding": 0.0001459154993991471
  },
  {
   "id": "tauNf6",
   "macro": "\\NumTauConstNfSix",
   "fmt": "f4",
   "what": "tau constant at n_f = 6",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf6/tau_const",
   "value": 1.52356765863,
   "status": "LIVE",
   "printed": "1.5236",
   "tex": "1.5236",
   "relative_rounding": 2.1227393359845238e-05
  },
  {
   "id": "aNf6",
   "macro": "\\NumAappNfSix",
   "fmt": "f4",
   "what": "a at n_f = 6",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf6/a",
   "value": 0.0447165694703,
   "status": "LIVE",
   "printed": "0.0447",
   "tex": "0.0447",
   "relative_rounding": 0.0003705443082123395
  },
  {
   "id": "rNf6",
   "macro": "\\NumRNfSix",
   "fmt": "f4",
   "what": "r at n_f = 6",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/novelty/inv_checks.json",
   "field": "nf6/r",
   "value": -0.243543733789,
   "status": "LIVE",
   "printed": "-0.2435",
   "tex": "\\ensuremath{-0.2435}",
   "relative_rounding": 0.00017957263083551267
  },
  {
   "id": "F2DNf6",
   "macro": "\\NumFtwoOverDNfSix",
   "fmt": "f3",
   "what": "F2/gamma_+''(2) at n_f = 6",
   "sec": "TabA",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/recheck/r2_constants.json",
   "field": "nf_table/6/F2D",
   "value": 0.34535968043172427,
   "status": "LIVE",
   "printed": "0.345",
   "tex": "0.345",
   "relative_rounding": 0.0010414661933746004
  },
  {
   "id": "corrSqMin",
   "macro": "\\NumCorrSqMin",
   "fmt": "f3",
   "what": "smallest corr^2(s, xi) on three LO inputs at 2, 10, 100 GeV and 10 TeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "observed, not proved; depends on the input",
   "src": "plan/saturation/dglap/s9_summary.json",
   "field": "min over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2",
   "value": 0.948121068756412,
   "status": "LIVE",
   "printed": "0.948",
   "tex": "0.948",
   "relative_rounding": 0.00012769335098822767
  },
  {
   "id": "corrSqMax",
   "macro": "\\NumCorrSqMax",
   "fmt": "f3",
   "what": "largest corr^2 on the same twelve rows",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/dglap/s9_summary.json",
   "field": "max over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2",
   "value": 0.9951602006402482,
   "status": "LIVE",
   "printed": "0.995",
   "tex": "0.995",
   "relative_rounding": 0.00016097974993892997
  },
  {
   "id": "corrSqDenseMin",
   "macro": "\\NumCorrSqDenseMin",
   "fmt": "f3",
   "what": "smallest corr^2 on the dense Q grid of the kappa figure (Fig. 2) (three inputs, from Q0 = sqrt(2) GeV to 10^4 GeV); at Q0 on the valence-like input",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "the band corrSqMin to corrSqMax holds at the four table scales only",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "curves/valence[0]/corr squared (valence-like input at Q0 = sqrt(2) GeV), asserted equal to the minimum of corr^2 over every row of curves/{A,steep,valence} (dense Q grid of the kappa figure (Fig. 2))",
   "value": 0.6768264898679723,
   "status": "LIVE",
   "printed": "0.677",
   "tex": "0.677",
   "relative_rounding": 0.0002563583645515357
  },
  {
   "id": "gaussCorrSqMin",
   "macro": "\\NumGaussCorrSqMin",
   "fmt": "f3",
   "what": "smallest corr^2 of a Gaussian with the same drift and variance growth",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/dglap/s9_summary.json",
   "field": "min over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field gauss",
   "value": 0.37308779245508755,
   "status": "LIVE",
   "printed": "0.373",
   "tex": "0.373",
   "relative_rounding": 0.0002353131269984468
  },
  {
   "id": "gaussCorrSqMax",
   "macro": "\\NumGaussCorrSqMax",
   "fmt": "f3",
   "what": "largest Gaussian comparison value on the same rows",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/dglap/s9_summary.json",
   "field": "max over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field gauss",
   "value": 0.7620285057607675,
   "status": "LIVE",
   "printed": "0.762",
   "tex": "0.762",
   "relative_rounding": 3.7407735474485895e-05
  },
  {
   "id": "corrSqHardqSteepg",
   "macro": "\\NumCorrSqHardqSteepg",
   "fmt": "f3",
   "what": "corr^2 of the admissible input hardq_steepg at 10 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d2_rows.json",
   "field": "[10]/corr2",
   "value": 0.9069607274278244,
   "status": "LIVE",
   "printed": "0.907",
   "tex": "0.907",
   "relative_rounding": 4.330129297549391e-05
  },
  {
   "id": "corrSqSoftqHardg",
   "macro": "\\NumCorrSqSoftqHardg",
   "fmt": "f3",
   "what": "corr^2 of the admissible input softq_hardg at 2 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d2_rows.json",
   "field": "[11]/corr2",
   "value": 0.7210025184793647,
   "status": "LIVE",
   "printed": "0.721",
   "tex": "0.721",
   "relative_rounding": 3.4930243656195674e-06
  },
  {
   "id": "gaussSoftqHardg",
   "macro": "\\NumGaussSoftqHardg",
   "fmt": "f3",
   "what": "its Gaussian comparison value at 2 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d2_rows.json",
   "field": "[11]/gauss_corr2",
   "value": 0.7642483548394519,
   "status": "LIVE",
   "printed": "0.764",
   "tex": "0.764",
   "relative_rounding": 0.00032496614206519326
  },
  {
   "id": "corrSqCTMin",
   "macro": "\\NumCorrSqCTLOMin",
   "fmt": "f3",
   "what": "smallest corr^2 = J1/kappa^2 on the CT18NNLO-based LO curve (2 GeV to 10 TeV)",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d3_out.json",
   "field": "min of {i}/corr2 over i in ['2', '5', '10', '100', '1e4']",
   "value": 0.9774192212546005,
   "status": "LIVE",
   "printed": "0.977",
   "tex": "0.977",
   "relative_rounding": 0.00042890629269840935
  },
  {
   "id": "corrSqCTMax",
   "macro": "\\NumCorrSqCTLOMax",
   "fmt": "f3",
   "what": "largest corr^2 on the CT18NNLO-based LO curve",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d3_out.json",
   "field": "max of {i}/corr2 over i in ['2', '5', '10', '100', '1e4']",
   "value": 0.9878807392797119,
   "status": "LIVE",
   "printed": "0.988",
   "tex": "0.988",
   "relative_rounding": 0.00012072380353834287
  },
  {
   "id": "kappaA2",
   "macro": "\\NumKappaATwo",
   "fmt": "f3",
   "what": "full-range LO kappa, input A (proton-like), Q = 2 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[0]/kappa",
   "value": 3.6397976189063415,
   "status": "LIVE",
   "printed": "3.640",
   "tex": "3.640",
   "relative_rounding": 5.5602292997673745e-05
  },
  {
   "id": "BA2",
   "macro": "\\NumBATwo",
   "fmt": "f3",
   "what": "lower bound B, input A, Q = 2 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[0]/B",
   "value": 3.6309789907742207,
   "status": "LIVE",
   "printed": "3.631",
   "tex": "3.631",
   "relative_rounding": 5.78610502359273e-06
  },
  {
   "id": "kjA2",
   "macro": "\\NumKappaJointATwo",
   "fmt": "f3",
   "what": "kappa_joint, input A, Q = 2 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[0]/kappa_joint",
   "value": 3.939714294965713,
   "status": "LIVE",
   "printed": "3.940",
   "tex": "3.940",
   "relative_rounding": 7.251922674999636e-05
  },
  {
   "id": "kWA2",
   "macro": "\\NumKappaWATwo",
   "fmt": "f3",
   "what": "windowed kappa_W on [1e-6, 0.99], input A, Q = 2 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[0]/kappa_W",
   "value": 3.636632803703605,
   "status": "LIVE",
   "printed": "3.637",
   "tex": "3.637",
   "relative_rounding": 0.00010097150749478036
  },
  {
   "id": "kappaS2",
   "macro": "\\NumKappaSteepTwo",
   "fmt": "f3",
   "what": "full-range LO kappa, steep input, Q = 2 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "field": "rows[0]/kappa",
   "value": 2.9020540170462086,
   "status": "LIVE",
   "printed": "2.902",
   "tex": "2.902",
   "relative_rounding": 1.8613384137978015e-05
  },
  {
   "id": "BS2",
   "macro": "\\NumBSteepTwo",
   "fmt": "f3",
   "what": "B, steep input, Q = 2 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "field": "rows[0]/B",
   "value": 2.825773776862918,
   "status": "LIVE",
   "printed": "2.826",
   "tex": "2.826",
   "relative_rounding": 8.005705868406418e-05
  },
  {
   "id": "kappaV2",
   "macro": "\\NumKappaValenceTwo",
   "fmt": "f3",
   "what": "full-range LO kappa, valence-like input, Q = 2 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json)",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "table_rows_valence_100_digits/2/kappa",
   "value": 4.733710607974927,
   "status": "LIVE",
   "printed": "4.734",
   "tex": "4.734",
   "relative_rounding": 6.113428746272211e-05
  },
  {
   "id": "BV2",
   "macro": "\\NumBValenceTwo",
   "fmt": "f3",
   "what": "B, valence-like input, Q = 2 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json)",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "table_rows_valence_100_digits/2/B",
   "value": 4.69124557614439,
   "status": "LIVE",
   "printed": "4.691",
   "tex": "4.691",
   "relative_rounding": 5.2347748674521885e-05
  },
  {
   "id": "zRA2",
   "macro": "\\NumZetaRminusOneATwo",
   "fmt": "f4",
   "what": "zeta (1/corr^2 - 1) on input A at Q = 2 GeV",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[0]/zeta * (1/rows[0]/corr^2 - 1)",
   "value": 0.0007933318030435472,
   "status": "LIVE",
   "printed": "0.0008",
   "tex": "0.0008",
   "relative_rounding": 0.008405306494547257
  },
  {
   "id": "asymOverKappa2",
   "macro": "\\NumAsymOverKappaTwo",
   "fmt": "f2",
   "what": "A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = 2 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[0]/Akappa_over_sqrtzeta / rows[0]/kappa",
   "value": 2.0570239387581233,
   "status": "LIVE",
   "printed": "2.06",
   "tex": "2.06",
   "relative_rounding": 0.0014467800718320728
  },
  {
   "id": "kappaA10",
   "macro": "\\NumKappaATen",
   "fmt": "f3",
   "what": "full-range LO kappa, input A (proton-like), Q = 10 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[1]/kappa",
   "value": 2.876138491377045,
   "status": "LIVE",
   "printed": "2.876",
   "tex": "2.876",
   "relative_rounding": 4.8151845768288236e-05
  },
  {
   "id": "BA10",
   "macro": "\\NumBATen",
   "fmt": "f3",
   "what": "lower bound B, input A, Q = 10 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[1]/B",
   "value": 2.8547004979425257,
   "status": "LIVE",
   "printed": "2.855",
   "tex": "2.855",
   "relative_rounding": 0.00010491540450221342
  },
  {
   "id": "kjA10",
   "macro": "\\NumKappaJointATen",
   "fmt": "f3",
   "what": "kappa_joint, input A, Q = 10 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[1]/kappa_joint",
   "value": 3.013732964978207,
   "status": "LIVE",
   "printed": "3.014",
   "tex": "3.014",
   "relative_rounding": 8.86060659307701e-05
  },
  {
   "id": "kWA10",
   "macro": "\\NumKappaWATen",
   "fmt": "f3",
   "what": "windowed kappa_W on [1e-6, 0.99], input A, Q = 10 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[1]/kappa_W",
   "value": 2.862762967535336,
   "status": "LIVE",
   "printed": "2.863",
   "tex": "2.863",
   "relative_rounding": 8.279849479406301e-05
  },
  {
   "id": "kappaS10",
   "macro": "\\NumKappaSteepTen",
   "fmt": "f3",
   "what": "full-range LO kappa, steep input, Q = 10 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "field": "rows[1]/kappa",
   "value": 2.4480910724956177,
   "status": "LIVE",
   "printed": "2.448",
   "tex": "2.448",
   "relative_rounding": 3.720143283924231e-05
  },
  {
   "id": "BS10",
   "macro": "\\NumBSteepTen",
   "fmt": "f3",
   "what": "B, steep input, Q = 10 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "field": "rows[1]/B",
   "value": 2.400607703351623,
   "status": "LIVE",
   "printed": "2.401",
   "tex": "2.401",
   "relative_rounding": 0.00016341555841422673
  },
  {
   "id": "kappaV10",
   "macro": "\\NumKappaValenceTen",
   "fmt": "f3",
   "what": "full-range LO kappa, valence-like input, Q = 10 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json)",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "table_rows_valence_100_digits/10/kappa",
   "value": 3.312682910265933,
   "status": "LIVE",
   "printed": "3.313",
   "tex": "3.313",
   "relative_rounding": 9.571991725635263e-05
  },
  {
   "id": "BV10",
   "macro": "\\NumBValenceTen",
   "fmt": "f3",
   "what": "B, valence-like input, Q = 10 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json)",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "table_rows_valence_100_digits/10/B",
   "value": 3.2749693276365552,
   "status": "LIVE",
   "printed": "3.275",
   "tex": "3.275",
   "relative_rounding": 9.36569487409762e-06
  },
  {
   "id": "zRA10",
   "macro": "\\NumZetaRminusOneATen",
   "fmt": "f4",
   "what": "zeta (1/corr^2 - 1) on input A at Q = 10 GeV",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[1]/zeta * (1/rows[1]/corr^2 - 1)",
   "value": 0.010449769236157874,
   "status": "LIVE",
   "printed": "0.0104",
   "tex": "0.0104",
   "relative_rounding": 0.0047627115042564614
  },
  {
   "id": "asymOverKappa10",
   "macro": "\\NumAsymOverKappaTen",
   "fmt": "f2",
   "what": "A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = 10 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[1]/Akappa_over_sqrtzeta / rows[1]/kappa",
   "value": 1.2628573914963963,
   "status": "LIVE",
   "printed": "1.26",
   "tex": "1.26",
   "relative_rounding": 0.002262639879717926
  },
  {
   "id": "kappaA100",
   "macro": "\\NumKappaAHundred",
   "fmt": "f3",
   "what": "full-range LO kappa, input A (proton-like), Q = 100 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[2]/kappa",
   "value": 2.4730174695779006,
   "status": "LIVE",
   "printed": "2.473",
   "tex": "2.473",
   "relative_rounding": 7.064073794715732e-06
  },
  {
   "id": "BA100",
   "macro": "\\NumBAHundred",
   "fmt": "f3",
   "what": "lower bound B, input A, Q = 100 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[2]/B",
   "value": 2.4500246808555555,
   "status": "LIVE",
   "printed": "2.450",
   "tex": "2.450",
   "relative_rounding": 1.0073717113198142e-05
  },
  {
   "id": "kjA100",
   "macro": "\\NumKappaJointAHundred",
   "fmt": "f3",
   "what": "kappa_joint, input A, Q = 100 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[2]/kappa_joint",
   "value": 2.5998811067854803,
   "status": "LIVE",
   "printed": "2.600",
   "tex": "2.600",
   "relative_rounding": 4.5730250590860634e-05
  },
  {
   "id": "kWA100",
   "macro": "\\NumKappaWAHundred",
   "fmt": "f3",
   "what": "windowed kappa_W on [1e-6, 0.99], input A, Q = 100 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[2]/kappa_W",
   "value": 2.4427407082613066,
   "status": "LIVE",
   "printed": "2.443",
   "tex": "2.443",
   "relative_rounding": 0.00010614787636547524
  },
  {
   "id": "kappaS100",
   "macro": "\\NumKappaSteepHundred",
   "fmt": "f3",
   "what": "full-range LO kappa, steep input, Q = 100 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "field": "rows[2]/kappa",
   "value": 2.1756482153549834,
   "status": "LIVE",
   "printed": "2.176",
   "tex": "2.176",
   "relative_rounding": 0.00016169187763626135
  },
  {
   "id": "BS100",
   "macro": "\\NumBSteepHundred",
   "fmt": "f3",
   "what": "B, steep input, Q = 100 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "field": "rows[2]/B",
   "value": 2.140148641946248,
   "status": "LIVE",
   "printed": "2.140",
   "tex": "2.140",
   "relative_rounding": 6.945402918967302e-05
  },
  {
   "id": "kappaV100",
   "macro": "\\NumKappaValenceHundred",
   "fmt": "f3",
   "what": "full-range LO kappa, valence-like input, Q = 100 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/check/ck_num_table_input_valence.json",
   "field": "rows[2]/kappa",
   "value": 2.7506809433776414,
   "status": "LIVE",
   "printed": "2.751",
   "tex": "2.751",
   "relative_rounding": 0.0001159918685322911
  },
  {
   "id": "BV100",
   "macro": "\\NumBValenceHundred",
   "fmt": "f3",
   "what": "B, valence-like input, Q = 100 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/check/ck_num_table_input_valence.json",
   "field": "rows[2]/B",
   "value": 2.7038704563360074,
   "status": "LIVE",
   "printed": "2.704",
   "tex": "2.704",
   "relative_rounding": 4.79104550623712e-05
  },
  {
   "id": "zRA100",
   "macro": "\\NumZetaRminusOneAHundred",
   "fmt": "f4",
   "what": "zeta (1/corr^2 - 1) on input A at Q = 100 GeV",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[2]/zeta * (1/rows[2]/corr^2 - 1)",
   "value": 0.021799188154028717,
   "status": "LIVE",
   "printed": "0.0218",
   "tex": "0.0218",
   "relative_rounding": 3.724202780150044e-05
  },
  {
   "id": "asymOverKappa100",
   "macro": "\\NumAsymOverKappaHundred",
   "fmt": "f2",
   "what": "A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = 100 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[2]/Akappa_over_sqrtzeta / rows[2]/kappa",
   "value": 1.13729108072614,
   "status": "LIVE",
   "printed": "1.14",
   "tex": "1.14",
   "relative_rounding": 0.0023819049667832258
  },
  {
   "id": "kappaA1e4",
   "macro": "\\NumKappaATenTeV",
   "fmt": "f3",
   "what": "full-range LO kappa, input A (proton-like), Q = 1e4 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[3]/kappa",
   "value": 2.145295326969302,
   "status": "LIVE",
   "printed": "2.145",
   "tex": "2.145",
   "relative_rounding": 0.00013766261716469778
  },
  {
   "id": "BA1e4",
   "macro": "\\NumBATenTeV",
   "fmt": "f3",
   "what": "lower bound B, input A, Q = 1e4 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[3]/B",
   "value": 2.1243639175096964,
   "status": "LIVE",
   "printed": "2.124",
   "tex": "2.124",
   "relative_rounding": 0.00017130657638119625
  },
  {
   "id": "kjA1e4",
   "macro": "\\NumKappaJointATenTeV",
   "fmt": "f3",
   "what": "kappa_joint, input A, Q = 1e4 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[3]/kappa_joint",
   "value": 2.2584301482297606,
   "status": "LIVE",
   "printed": "2.258",
   "tex": "2.258",
   "relative_rounding": 0.00019046337567614577
  },
  {
   "id": "kWA1e4",
   "macro": "\\NumKappaWATenTeV",
   "fmt": "f3",
   "what": "windowed kappa_W on [1e-6, 0.99], input A, Q = 1e4 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[3]/kappa_W",
   "value": 2.083847477781284,
   "status": "LIVE",
   "printed": "2.084",
   "tex": "2.084",
   "relative_rounding": 7.319260183024224e-05
  },
  {
   "id": "kappaS1e4",
   "macro": "\\NumKappaSteepTenTeV",
   "fmt": "f3",
   "what": "full-range LO kappa, steep input, Q = 1e4 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "field": "rows[3]/kappa",
   "value": 1.9366274766435798,
   "status": "LIVE",
   "printed": "1.937",
   "tex": "1.937",
   "relative_rounding": 0.0001923567443470699
  },
  {
   "id": "BS1e4",
   "macro": "\\NumBSteepTenTeV",
   "fmt": "f3",
   "what": "B, steep input, Q = 1e4 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "field": "rows[3]/B",
   "value": 1.9098285698223991,
   "status": "LIVE",
   "printed": "1.910",
   "tex": "1.910",
   "relative_rounding": 8.976207619343405e-05
  },
  {
   "id": "kappaV1e4",
   "macro": "\\NumKappaValenceTenTeV",
   "fmt": "f3",
   "what": "full-range LO kappa, valence-like input, Q = 1e4 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/check/ck_num_table_input_valence.json",
   "field": "rows[3]/kappa",
   "value": 2.3324465738270903,
   "status": "LIVE",
   "printed": "2.332",
   "tex": "2.332",
   "relative_rounding": 0.00019146154604421088
  },
  {
   "id": "BV1e4",
   "macro": "\\NumBValenceTenTeV",
   "fmt": "f3",
   "what": "B, valence-like input, Q = 1e4 GeV",
   "sec": "TabLO",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/check/ck_num_table_input_valence.json",
   "field": "rows[3]/B",
   "value": 2.289270458176588,
   "status": "LIVE",
   "printed": "2.289",
   "tex": "2.289",
   "relative_rounding": 0.00011814164447969782
  },
  {
   "id": "zRA1e4",
   "macro": "\\NumZetaRminusOneATenTeV",
   "fmt": "f4",
   "what": "zeta (1/corr^2 - 1) on input A at Q = 1e4 GeV",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[3]/zeta * (1/rows[3]/corr^2 - 1)",
   "value": 0.033872628126106745,
   "status": "LIVE",
   "printed": "0.0339",
   "tex": "0.0339",
   "relative_rounding": 0.0008080823782361968
  },
  {
   "id": "asymOverKappa1e4",
   "macro": "\\NumAsymOverKappaTenTeV",
   "fmt": "f2",
   "what": "A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = 1e4 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[3]/Akappa_over_sqrtzeta / rows[3]/kappa",
   "value": 1.0777852353977502,
   "status": "LIVE",
   "printed": "1.08",
   "tex": "1.08",
   "relative_rounding": 0.0020549220099796146
  },
  {
   "id": "zetaTenTeV",
   "macro": "\\NumZetaTenTeV",
   "fmt": "f2",
   "what": "zeta at Q = 10 TeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[3]/zeta",
   "value": 1.7104683296054206,
   "status": "LIVE",
   "printed": "1.71",
   "tex": "1.71",
   "relative_rounding": 0.0002738019741813543
  },
  {
   "id": "zetaTwo",
   "macro": "\\NumZetaTwo",
   "fmt": "f3",
   "what": "zeta at Q = 2 GeV",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[0]/zeta",
   "value": 0.16312499291945548,
   "status": "LIVE",
   "printed": "0.163",
   "tex": "0.163",
   "relative_rounding": 0.000766240152526418
  },
  {
   "id": "kWbelowB",
   "macro": "\\NumKappaWTenTeVA",
   "fmt": "f4",
   "what": "windowed kappa_W of input A at 10 TeV, below the full-range B",
   "sec": "S5",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[3]/kappa_W",
   "value": 2.083847477781284,
   "status": "LIVE",
   "printed": "2.0838",
   "tex": "2.0838",
   "relative_rounding": 2.2783712239020717e-05
  },
  {
   "id": "BTenTeV",
   "macro": "\\NumBTenTeVA",
   "fmt": "f4",
   "what": "full-range B of input A at 10 TeV",
   "sec": "S5",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[3]/B",
   "value": 2.1243639175096964,
   "status": "LIVE",
   "printed": "2.1244",
   "tex": "2.1244",
   "relative_rounding": 1.698507963076396e-05
  },
  {
   "id": "fourPtT1",
   "macro": "\\NumFourPtTOne",
   "fmt": "f7",
   "what": "four-point fit of zeta(R-1) in 1/zeta, zeta = 32 to 256, input T1",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "zeta = 32 to 256 is far beyond any physical scale; quote only as a test of the algebra of a",
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "field": "T1/fits/4pt_32-256",
   "value": 0.028303222773609995,
   "status": "LIVE",
   "printed": "0.0283032",
   "tex": "0.0283032",
   "relative_rounding": 8.046295708618281e-07
  },
  {
   "id": "fourPtT2",
   "macro": "\\NumFourPtTTwo",
   "fmt": "f7",
   "what": "the same, input T2",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "field": "T2/fits/4pt_32-256",
   "value": 0.02830344768965075,
   "status": "LIVE",
   "printed": "0.0283034",
   "tex": "0.0283034",
   "relative_rounding": 1.6849413990892556e-06
  },
  {
   "id": "fourPtPQ",
   "macro": "\\NumFourPtPQ",
   "fmt": "f7",
   "what": "the same, point-quark input",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "field": "PQ/fits/4pt_32-256",
   "value": 0.028301178095222417,
   "status": "LIVE",
   "printed": "0.0283012",
   "tex": "0.0283012",
   "relative_rounding": 7.739881890559572e-07
  },
  {
   "id": "aSeven",
   "macro": "\\NumAappSeven",
   "fmt": "f7",
   "what": "a to seven decimals, for the comparison with the fits",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d1_out.json",
   "field": "a_zeta",
   "value": 0.02830360670256776,
   "status": "LIVE",
   "printed": "0.0283036",
   "tex": "0.0283036",
   "relative_rounding": 2.3680966981309578e-07
  },
  {
   "id": "zRZeta128",
   "macro": "\\NumZetaRZetaOneTwoEight",
   "fmt": "f4",
   "what": "zeta(R-1) at zeta = 128 on input A (chain)",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_asymptotic.json",
   "field": "rows[5]/zR",
   "value": 0.029092215597,
   "status": "LIVE",
   "printed": "0.0291",
   "tex": "0.0291",
   "relative_rounding": 0.0002675768359424787
  },
  {
   "id": "saddleTwo",
   "macro": "\\NumSaddleRatioTwo",
   "fmt": "f2",
   "what": "kappa from the saddle relation over the LO kappa on W, Q = 2 GeV",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "field": "kappa[0]/saddle / kappa[0]/exact",
   "value": 3.405497465325738,
   "status": "LIVE",
   "printed": "3.41",
   "tex": "3.41",
   "relative_rounding": 0.0013221371385844017
  },
  {
   "id": "saddleTen",
   "macro": "\\NumSaddleRatioTen",
   "fmt": "f2",
   "what": "the same at Q = 10 GeV",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "field": "kappa[2]/saddle / kappa[2]/exact",
   "value": 1.4300907245618364,
   "status": "LIVE",
   "printed": "1.43",
   "tex": "1.43",
   "relative_rounding": 6.343972468197757e-05
  },
  {
   "id": "saddleHundred",
   "macro": "\\NumSaddleRatioHundred",
   "fmt": "f2",
   "what": "the same at Q = 100 GeV",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "field": "kappa[4]/saddle / kappa[4]/exact",
   "value": 1.2012355399730912,
   "status": "LIVE",
   "printed": "1.20",
   "tex": "1.20",
   "relative_rounding": 0.0010285576241932566
  },
  {
   "id": "mbStepLO",
   "macro": "\\NumMbStepLO",
   "fmt": "pct2",
   "what": "relative step of the full-range LO kappa at m_b on the CT18NNLO-based LO curve",
   "sec": "S5",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "mb_step_A/rel_step",
   "value": 0.012581981348511295,
   "status": "LIVE",
   "printed": "1.26",
   "tex": "1.26",
   "relative_rounding": 0.0014320996820454534
  },
  {
   "id": "covXiDelta",
   "macro": "\\NumCovXiDelta",
   "fmt": "f6",
   "what": "Cov_P(xi, delta) at m_b on the LO curve",
   "sec": "AppD",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "mb_step_A/cov_xi_delta",
   "value": 0.06787544566854,
   "status": "LIVE",
   "printed": "0.067875",
   "tex": "0.067875",
   "relative_rounding": 6.565975893039598e-06
  },
  {
   "id": "elevenXg",
   "macro": "\\NumElevenXg",
   "fmt": "f6",
   "what": "(11/72)<x>_g at m_b on the LO curve",
   "sec": "AppD",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "mb_step_A/eleven_72_xg",
   "value": 0.06787544575103593,
   "status": "LIVE",
   "printed": "0.067875",
   "tex": "0.067875",
   "relative_rounding": 6.567191286884237e-06
  },
  {
   "id": "jumpKappaSq",
   "macro": "\\NumJumpKappaSq",
   "fmt": "f3",
   "what": "jump of kappa^2 at m_b on the LO curve",
   "sec": "AppD",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "mb_step_A/jump_kappa2",
   "value": 0.29311896008620586,
   "status": "LIVE",
   "printed": "0.293",
   "tex": "0.293",
   "relative_rounding": 0.00040584234527473443
  },
  {
   "id": "winBelowJHundred",
   "macro": "\\NumWinBelowJTwoHundred",
   "fmt": "pct3",
   "what": "windowed LO kappa below the full-range sqrt(J2), 100 GeV, relative",
   "sec": "S5",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "1 - rows[3]/kappa_W_LO / rows[3]/sqrtJ2",
   "value": 0.0034540284692891055,
   "status": "LIVE",
   "printed": "0.345",
   "tex": "0.345",
   "relative_rounding": 0.0011663103894261283
  },
  {
   "id": "winBelowJTenTeV",
   "macro": "\\NumWinBelowJTwoTenTeV",
   "fmt": "pct3",
   "what": "the same at 10 TeV",
   "sec": "S5",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "1 - rows[4]/kappa_W_LO / rows[4]/sqrtJ2",
   "value": 0.013431378299081698,
   "status": "LIVE",
   "printed": "1.343",
   "tex": "1.343",
   "relative_rounding": 0.00010261784390308426
  },
  {
   "id": "winAboveJ2",
   "macro": "\\NumWinAboveJTwoTwo",
   "fmt": "pct1",
   "what": "windowed LO kappa above the full-range sqrt(J2), 2 GeV, relative",
   "sec": "S5",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "rows[0]/kappa_W_LO / rows[0]/sqrtJ2 - 1",
   "value": 0.006227988973458887,
   "status": "LIVE",
   "printed": "0.6",
   "tex": "0.6",
   "relative_rounding": 0.03660715753198685
  },
  {
   "id": "winAboveJ5",
   "macro": "\\NumWinAboveJTwoFive",
   "fmt": "pct1",
   "what": "windowed LO kappa above the full-range sqrt(J2), 5 GeV, relative",
   "sec": "S5",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "rows[1]/kappa_W_LO / rows[1]/sqrtJ2 - 1",
   "value": 0.002697750668089416,
   "status": "LIVE",
   "printed": "0.3",
   "tex": "0.3",
   "relative_rounding": 0.11203753389287133
  },
  {
   "id": "winAboveJ10",
   "macro": "\\NumWinAboveJTwoTen",
   "fmt": "pct1",
   "what": "windowed LO kappa above the full-range sqrt(J2), 10 GeV, relative",
   "sec": "S5",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "rows[2]/kappa_W_LO / rows[2]/sqrtJ2 - 1",
   "value": 0.0011104823448444545,
   "status": "LIVE",
   "printed": "0.1",
   "tex": "0.1",
   "relative_rounding": 0.0994904109528457
  },
  {
   "id": "kCT2",
   "macro": "\\NumKappaCTTwo",
   "fmt": "f2",
   "what": "kappa on CT18NNLO, Q = 2 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "src": "calc/alphas_results.json",
   "field": "combined[0]/kappa",
   "value": 4.535697195310807,
   "status": "LIVE",
   "printed": "4.54",
   "tex": "4.54",
   "relative_rounding": 0.000948653427226372
  },
  {
   "id": "kCTunc2",
   "macro": "\\NumKappaCTUncTwo",
   "fmt": "f2",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 2 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/alphas_results.json",
   "field": "combined[0]/fit_68_abs",
   "value": 0.09842862645885829,
   "status": "LIVE",
   "printed": "0.10",
   "tex": "0.10",
   "relative_rounding": 0.015964598894393053
  },
  {
   "id": "kCT10",
   "macro": "\\NumKappaCTTen",
   "fmt": "f2",
   "what": "kappa on CT18NNLO, Q = 10 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "src": "calc/alphas_results.json",
   "field": "combined[1]/kappa",
   "value": 3.3376310796058934,
   "status": "LIVE",
   "printed": "3.34",
   "tex": "3.34",
   "relative_rounding": 0.0007097610064160033
  },
  {
   "id": "kCTunc10",
   "macro": "\\NumKappaCTUncTen",
   "fmt": "f2",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 10 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/alphas_results.json",
   "field": "combined[1]/fit_68_abs",
   "value": 0.03745507119918129,
   "status": "LIVE",
   "printed": "0.04",
   "tex": "0.04",
   "relative_rounding": 0.06794617442548981
  },
  {
   "id": "kCT100",
   "macro": "\\NumKappaCTHundred",
   "fmt": "f2",
   "what": "kappa on CT18NNLO, Q = 100 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "src": "calc/alphas_results.json",
   "field": "combined[2]/kappa",
   "value": 2.786082986702142,
   "status": "LIVE",
   "printed": "2.79",
   "tex": "2.79",
   "relative_rounding": 0.0014059212581081092
  },
  {
   "id": "kCTunc100",
   "macro": "\\NumKappaCTUncHundred",
   "fmt": "f2",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 100 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/alphas_results.json",
   "field": "combined[2]/fit_68_abs",
   "value": 0.022755789272756784,
   "status": "LIVE",
   "printed": "0.02",
   "tex": "0.02",
   "relative_rounding": 0.12110277695601677
  },
  {
   "id": "kCT1000",
   "macro": "\\NumKappaCTThousand",
   "fmt": "f2",
   "what": "kappa on CT18NNLO, Q = 1000 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "src": "calc/alphas_results.json",
   "field": "combined[3]/kappa",
   "value": 2.5120027110485825,
   "status": "LIVE",
   "printed": "2.51",
   "tex": "2.51",
   "relative_rounding": 0.0007972567226039139
  },
  {
   "id": "kCTunc1000",
   "macro": "\\NumKappaCTUncThousand",
   "fmt": "f2",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 1000 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/alphas_results.json",
   "field": "combined[3]/fit_68_abs",
   "value": 0.01759066559725782,
   "status": "LIVE",
   "printed": "0.02",
   "tex": "0.02",
   "relative_rounding": 0.13696664230361846
  },
  {
   "id": "kCT1e4",
   "macro": "\\NumKappaCTTenTeV",
   "fmt": "f2",
   "what": "kappa on CT18NNLO, Q = 1e4 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "src": "calc/alphas_results.json",
   "field": "combined[4]/kappa",
   "value": 2.3388965366518315,
   "status": "LIVE",
   "printed": "2.34",
   "tex": "2.34",
   "relative_rounding": 0.00047178801237098754
  },
  {
   "id": "kCTunc1e4",
   "macro": "\\NumKappaCTUncTenTeV",
   "fmt": "f2",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 1e4 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/alphas_results.json",
   "field": "combined[4]/fit_68_abs",
   "value": 0.014887423071637384,
   "status": "LIVE",
   "printed": "0.01",
   "tex": "0.01",
   "relative_rounding": 0.3282920790333826
  },
  {
   "id": "kNN2.0",
   "macro": "\\NumKappaNNPDFTwo",
   "fmt": "f2",
   "what": "kappa on the NNPDF4.0 central member, Q = 2.0 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_central/2.0",
   "value": 4.5125087607168535,
   "status": "LIVE",
   "printed": "4.51",
   "tex": "4.51",
   "relative_rounding": 0.000555956974243114
  },
  {
   "id": "kNN10.0",
   "macro": "\\NumKappaNNPDFTen",
   "fmt": "f2",
   "what": "kappa on the NNPDF4.0 central member, Q = 10.0 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_central/10.0",
   "value": 3.3276206907193404,
   "status": "LIVE",
   "printed": "3.33",
   "tex": "3.33",
   "relative_rounding": 0.000715018177190537
  },
  {
   "id": "kNN100.0",
   "macro": "\\NumKappaNNPDFHundred",
   "fmt": "f2",
   "what": "kappa on the NNPDF4.0 central member, Q = 100.0 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_central/100.0",
   "value": 2.7777255075291594,
   "status": "LIVE",
   "printed": "2.78",
   "tex": "2.78",
   "relative_rounding": 0.0008188326977144852
  },
  {
   "id": "kNN10000.0",
   "macro": "\\NumKappaNNPDFTenTeV",
   "fmt": "f2",
   "what": "kappa on the NNPDF4.0 central member, Q = 10000.0 GeV",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_central/10000.0",
   "value": 2.3350278254861414,
   "status": "LIVE",
   "printed": "2.34",
   "tex": "2.34",
   "relative_rounding": 0.0021293855514647963
  },
  {
   "id": "fallTwoTenTeV",
   "macro": "\\NumFallTwoTenTeV",
   "fmt": "f2",
   "what": "kappa(2 GeV)/kappa(10^4 GeV) on CT18NNLO",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "printed as \"about a factor of two\" in the abstract; 1.94 in Sec. 6",
   "src": "calc/pdf_results.json",
   "field": "kappa_ratios/fall_2_to_1e4",
   "value": 1.9392466166133762,
   "status": "LIVE",
   "printed": "1.94",
   "tex": "1.94",
   "relative_rounding": 0.00038849281992790784
  },
  {
   "id": "fallShareBelowTen",
   "macro": "\\NumFallShareBelowTen",
   "fmt": "f2",
   "what": "share of the fall from 2 GeV to 10^4 GeV that occurs below 10 GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "(kappa_ratios/kappa_Q2 - kappa_Q10)/(kappa_Q2 - kappa_Q1e4)",
   "value": 0.5453686072892323,
   "status": "LIVE",
   "printed": "0.55",
   "tex": "0.55",
   "relative_rounding": 0.008492224614445966
  },
  {
   "id": "momShareTen",
   "macro": "\\NumMomShareTen",
   "fmt": "f1",
   "what": "momentum share of x < 1e-2 at Q = 10 GeV, percent",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "\"one sixth\" in the abstract and introduction",
   "src": "calc/pdf_results.json",
   "field": "shares_Q10_CT18NNLO[0]/momentum_pct",
   "value": 15.439463312229629,
   "status": "LIVE",
   "printed": "15.4",
   "tex": "15.4",
   "relative_rounding": 0.002556002850071183
  },
  {
   "id": "fisherShareTen",
   "macro": "\\NumFisherShareTen",
   "fmt": "f1",
   "what": "share of I_F from x < 1e-2 at Q = 10 GeV, percent",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "\"more than half\" in the abstract",
   "src": "calc/pdf_results.json",
   "field": "shares_Q10_CT18NNLO[0]/fisher_pct",
   "value": 53.62834542300317,
   "status": "LIVE",
   "printed": "53.6",
   "tex": "53.6",
   "relative_rounding": 0.0005285530027001013
  },
  {
   "id": "xminTenTeV",
   "macro": "\\NumXminSensTenTeV",
   "fmt": "f2",
   "what": "change of kappa at 10^4 GeV when x_min goes from 1e-6 to 1e-9, percent",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "M2: the printed precision must be confirmed by the interpolation rerun at each x_min, which is not stored (PENDING for the digits, LIVE for the value)",
   "src": "calc/endpoint_results.json",
   "field": "rows[3]/rel_pct_10000",
   "value": 1.7203776689873158,
   "status": "LIVE",
   "printed": "1.72",
   "tex": "1.72",
   "relative_rounding": 0.00021952679003218472
  },
  {
   "id": "interpMax",
   "macro": "\\NumInterpMaxPct",
   "fmt": "f3",
   "what": "largest interpolation shift of kappa at the Table I scales, percent",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "name the alternative rule; not a bound over prescriptions",
   "src": "calc/interp_results.json",
   "field": "summary/max_abs_kappa_shift_pct_table_I_scales",
   "value": 0.08542999204268487,
   "status": "LIVE",
   "printed": "0.085",
   "tex": "0.085",
   "relative_rounding": 0.005033267970691316
  },
  {
   "id": "interpOneFive",
   "macro": "\\NumInterpLowPct",
   "fmt": "f2",
   "what": "interpolation shift of kappa at Q = 1.5 GeV, percent",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/interp_results.json",
   "field": "summary/kappa_shift_pct_at_1p5",
   "value": -1.636860269058471,
   "status": "LIVE",
   "printed": "-1.64",
   "tex": "\\ensuremath{-1.64}",
   "relative_rounding": 0.001918142312376394
  },
  {
   "id": "interpOverFit",
   "macro": "\\NumInterpOverFit",
   "fmt": "f3",
   "what": "largest interpolation shift in units of the fit uncertainty",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/interp_results.json",
   "field": "summary/max_interp_shift_over_fit_68",
   "value": 0.07612688681215674,
   "status": "LIVE",
   "printed": "0.076",
   "tex": "0.076",
   "relative_rounding": 0.0016667805222329774
  },
  {
   "id": "nnpdfSpreadTwo",
   "macro": "\\NumNNPDFSpreadTwo",
   "fmt": "f2",
   "what": "replica spread of kappa on NNPDF4.0 at 2 GeV, percent of central",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_replica_spread/2.0/sd_pct_of_central",
   "value": 0.7402840057315989,
   "status": "LIVE",
   "printed": "0.74",
   "tex": "0.74",
   "relative_rounding": 0.00038364428975910456
  },
  {
   "id": "nnpdfNusedTwo",
   "macro": "\\NumNNPDFNusedTwo",
   "fmt": "int",
   "what": "NNPDF4.0 replicas positive on W at 2 GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_replica_spread/2.0/n_used",
   "value": 76.0,
   "status": "LIVE",
   "printed": "76",
   "tex": "76"
  },
  {
   "id": "nnpdfNtotTwo",
   "macro": "\\NumNNPDFNtotTwo",
   "fmt": "int",
   "what": "NNPDF4.0 replicas examined at 2 GeV (positive on W plus excluded as not positive)",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "n_used + n_excluded_not_positive",
   "value": 100.0,
   "status": "LIVE",
   "printed": "100",
   "tex": "100"
  },
  {
   "id": "nnpdfPosQsq",
   "macro": "\\NumNNPDFPosQsq",
   "fmt": "int",
   "what": "scale Q^2 at which NNPDF4.0 imposes positivity of the PDFs, GeV^2",
   "sec": "S6",
   "tag": "cited",
   "ledger_status": "DOC",
   "note": "NNPDF40, Eq. (3.10)",
   "src": "formula",
   "field": "FORMULAS['nnpdfPosQsq']",
   "value": 5.0,
   "status": "LIVE",
   "printed": "5",
   "tex": "5"
  },
  {
   "id": "nnpdfCTdiff",
   "macro": "\\NumNNPDFCTMaxDiff",
   "fmt": "pct1",
   "what": "largest |kappa_NNPDF/kappa_CT18 - 1| at the four Table I scales, percent",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "one decimal of percent, since the interpolation prescription moves kappa by up to 0.085 percent (DA16); the per-scale differences print in Table I",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "max |kappa_nnpdf_central/Q / alphas_results.json combined[i]/kappa - 1| at 2, 10, 100, 1e4 GeV (the CT18NNLO field of Table I)",
   "value": 0.005112430040066895,
   "status": "LIVE",
   "printed": "0.5",
   "tex": "0.5",
   "relative_rounding": 0.02199150681491265
  },
  {
   "id": "nnCTrel2.0",
   "macro": "\\NumNNPDFCTRelTwo",
   "fmt": "pct1",
   "what": "kappa_NNPDF/kappa_CT18 - 1 at Q = 2.0 GeV, percent (Table I column)",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_central/2.0 / alphas_results.json combined[0]/kappa - 1",
   "value": -0.005112430040066895,
   "status": "LIVE",
   "printed": "-0.5",
   "tex": "\\ensuremath{-0.5}",
   "relative_rounding": 0.02199150681491265
  },
  {
   "id": "nnCTrel10.0",
   "macro": "\\NumNNPDFCTRelTen",
   "fmt": "pct1",
   "what": "kappa_NNPDF/kappa_CT18 - 1 at Q = 10.0 GeV, percent (Table I column)",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_central/10.0 / alphas_results.json combined[1]/kappa - 1",
   "value": -0.002999249661749581,
   "status": "LIVE",
   "printed": "-0.3",
   "tex": "\\ensuremath{-0.3}",
   "relative_rounding": 0.0002501753221774723
  },
  {
   "id": "nnCTrel100.0",
   "macro": "\\NumNNPDFCTRelHundred",
   "fmt": "pct1",
   "what": "kappa_NNPDF/kappa_CT18 - 1 at Q = 100.0 GeV, percent (Table I column)",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_central/100.0 / alphas_results.json combined[2]/kappa - 1",
   "value": -0.0029997237027298285,
   "status": "LIVE",
   "printed": "-0.3",
   "tex": "\\ensuremath{-0.3}",
   "relative_rounding": 9.210757308086651e-05
  },
  {
   "id": "nnCTrel10000.0",
   "macro": "\\NumNNPDFCTRelTenTeV",
   "fmt": "pct1",
   "what": "kappa_NNPDF/kappa_CT18 - 1 at Q = 10000.0 GeV, percent (Table I column)",
   "sec": "TabI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_central/10000.0 / alphas_results.json combined[4]/kappa - 1",
   "value": -0.0016540753748894854,
   "status": "LIVE",
   "printed": "-0.2",
   "tex": "\\ensuremath{-0.2}",
   "relative_rounding": 0.2091347409930621
  },
  {
   "id": "mshtNegQ",
   "macro": "\\NumMSHTNegQ",
   "fmt": "f1",
   "what": "largest scale at which the MSHT20 central density is negative at small x, GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "\"below about 3.3 GeV\"",
   "src": "calc/lambda0_results.json",
   "field": "msht20_positivity_scan/previous_grid_Q",
   "value": 3.3406169822324894,
   "status": "LIVE",
   "printed": "3.3",
   "tex": "3.3",
   "relative_rounding": 0.012158527136908036
  },
  {
   "id": "mshtPosQ",
   "macro": "\\NumMSHTPosQ",
   "fmt": "f1",
   "what": "first grid scale at which the MSHT20 central density is positive on the whole range, GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "the sentence reads \"negative at small x below about 3.4 GeV\" (last negative node 3.341 GeV)",
   "src": "calc/lambda0_results.json",
   "field": "msht20_positivity_scan/lowest_Q_positive_on_range",
   "value": 3.374389780168121,
   "status": "LIVE",
   "printed": "3.4",
   "tex": "3.4",
   "relative_rounding": 0.007589585525179863
  },
  {
   "id": "ct18Members",
   "macro": "\\NumCTMembers",
   "fmt": "int",
   "what": "CT18NNLO members, all positive on the scanned range",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/positivity_results.json",
   "field": "rows[0]/n_members",
   "value": 59.0,
   "status": "LIVE",
   "printed": "59",
   "tex": "59"
  },
  {
   "id": "kLOTwo",
   "macro": "\\NumKappaLOKernelTwo",
   "fmt": "f2",
   "what": "kappa from the LO kernel acting on the CT18NNLO density on W, 2 GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "kappa_LO[0]/kappa_LO",
   "value": 3.9354706627754235,
   "status": "LIVE",
   "printed": "3.94",
   "tex": "3.94",
   "relative_rounding": 0.001150901026252919
  },
  {
   "id": "kLOTen",
   "macro": "\\NumKappaLOKernelTen",
   "fmt": "f2",
   "what": "the same at 10 GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "kappa_LO[1]/kappa_LO",
   "value": 3.125563056523996,
   "status": "LIVE",
   "printed": "3.13",
   "tex": "3.13",
   "relative_rounding": 0.001419566137609303
  },
  {
   "id": "kLOHundred",
   "macro": "\\NumKappaLOKernelHundred",
   "fmt": "f2",
   "what": "the same at 100 GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "kappa_LO[2]/kappa_LO",
   "value": 2.6664360054754854,
   "status": "LIVE",
   "printed": "2.67",
   "tex": "2.67",
   "relative_rounding": 0.0013366135610214885
  },
  {
   "id": "kLOratioTen",
   "macro": "\\NumKappaLORatioTen",
   "fmt": "f5",
   "what": "kappa_LO/kappa at 10 GeV to five figures (F59)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "kappa_LO[1]/ratio_LO_over_full",
   "value": 0.9364615147618595,
   "status": "LIVE",
   "printed": "0.93646",
   "tex": "0.93646",
   "relative_rounding": 1.6175377584901288e-06
  },
  {
   "id": "mbBelow",
   "macro": "\\NumKapBelowMb",
   "fmt": "f3",
   "what": "one-sided spline kappa just below m_b on CT18NNLO",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "the size above m_b depends on the one-sided rule; the sign is the same for the spline and three-point rules and reversed by the two-point quotient (S4)",
   "src": "calc/threshold_results.json",
   "field": "threshold_mb/one_sided/spline_below/kappa",
   "value": 3.736978695119772,
   "status": "LIVE",
   "printed": "3.737",
   "tex": "3.737",
   "relative_rounding": 5.701097588761751e-06
  },
  {
   "id": "mbAbove",
   "macro": "\\NumKapAboveMb",
   "fmt": "f3",
   "what": "one-sided spline kappa just above m_b",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/threshold_results.json",
   "field": "threshold_mb/one_sided/spline_above/kappa",
   "value": 4.014091725154176,
   "status": "LIVE",
   "printed": "4.014",
   "tex": "4.014",
   "relative_rounding": 2.285078679226749e-05
  },
  {
   "id": "mbBelow_three_point",
   "macro": "\\NumKapBelowMbThreePt",
   "fmt": "f3",
   "what": "one-sided three_point kappa just below m_b on CT18NNLO",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "the rule dependence of the step (S4); not for the abstract",
   "src": "calc/threshold_results.json",
   "field": "threshold_mb/one_sided/three_point_below/kappa",
   "value": 3.7236803389849267,
   "status": "LIVE",
   "printed": "3.724",
   "tex": "3.724",
   "relative_rounding": 8.584545019260812e-05
  },
  {
   "id": "mbAbove_three_point",
   "macro": "\\NumKapAboveMbThreePt",
   "fmt": "f3",
   "what": "one-sided three_point kappa just above m_b on CT18NNLO",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "the two-point quotient reverses the sign of the step (S4)",
   "src": "calc/threshold_results.json",
   "field": "threshold_mb/one_sided/three_point_above/kappa",
   "value": 3.938429286432726,
   "status": "LIVE",
   "printed": "3.938",
   "tex": "3.938",
   "relative_rounding": 0.00010899940090452292
  },
  {
   "id": "mbBelow_two_point",
   "macro": "\\NumKapBelowMbTwoPt",
   "fmt": "f3",
   "what": "one-sided two_point kappa just below m_b on CT18NNLO",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "the rule dependence of the step (S4); not for the abstract",
   "src": "calc/threshold_results.json",
   "field": "threshold_mb/one_sided/two_point_below/kappa",
   "value": 3.8612423430221825,
   "status": "LIVE",
   "printed": "3.861",
   "tex": "3.861",
   "relative_rounding": 6.276296607495727e-05
  },
  {
   "id": "mbAbove_two_point",
   "macro": "\\NumKapAboveMbTwoPt",
   "fmt": "f3",
   "what": "one-sided two_point kappa just above m_b on CT18NNLO",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "the two-point quotient reverses the sign of the step (S4)",
   "src": "calc/threshold_results.json",
   "field": "threshold_mb/one_sided/two_point_above/kappa",
   "value": 3.7536446552312253,
   "status": "LIVE",
   "printed": "3.754",
   "tex": "3.754",
   "relative_rounding": 9.466659777704942e-05
  },
  {
   "id": "mbRise",
   "macro": "\\NumMbRise",
   "fmt": "f1",
   "what": "rise of the tabulated 72-point curve across m_b, percent",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "depends on the Q sampling; not in the abstract",
   "src": "calc/threshold_results.json",
   "field": "threshold_mb/tabulated_curve/rises[0]/rise_pct",
   "value": 1.4332772094949986,
   "status": "LIVE",
   "printed": "1.4",
   "tex": "1.4",
   "relative_rounding": 0.023217566898118464
  },
  {
   "id": "orderPartTwo",
   "macro": "\\NumOrderPartTwo",
   "fmt": "pct1",
   "what": "NNLO windowed minus LO windowed kappa at 2 GeV, relative to the LO full-range kappa",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "a measured difference between named curves, not an attribution",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "rows[0]/decomp_order_part_NNLO_W_minus_LO_W / rows[0]/kappa",
   "value": 0.15244759391033794,
   "status": "LIVE",
   "printed": "15.2",
   "tex": "15.2",
   "relative_rounding": 0.002936050998621811
  },
  {
   "id": "orderPartTenTeV",
   "macro": "\\NumOrderPartTenTeV",
   "fmt": "pct2",
   "what": "NNLO windowed kappa of CT18 minus the windowed kappa of the LO trajectory from the CT18 input at 2 GeV, at 10^4 GeV, relative to the full-range kappa of that trajectory",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "rows[4]/decomp_order_part_NNLO_W_minus_LO_W / rows[4]/kappa",
   "value": 0.01896321442564468,
   "status": "LIVE",
   "printed": "1.90",
   "tex": "1.90",
   "relative_rounding": 0.0019398385489737804
  },
  {
   "id": "windowPartTenTeV",
   "macro": "\\NumWindowPartTenTeV",
   "fmt": "pct2",
   "what": "windowed minus full-range kappa of the LO trajectory at 10^4 GeV, relative to its full-range kappa",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "rows[4]/decomp_window_part_LO_W_minus_LO_full / rows[4]/kappa",
   "value": -0.017100838477618837,
   "status": "LIVE",
   "printed": "-1.71",
   "tex": "\\ensuremath{-1.71}",
   "relative_rounding": 4.90313746857357e-05
  },
  {
   "id": "kLOcurve2",
   "macro": "\\NumKappaLOCurveTwo",
   "fmt": "f3",
   "what": "full-range LO kappa on the CT18NNLO-based LO curve, Q = 2 GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "a reference trajectory on which the derived statements hold, not a prediction",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "rows[0]/kappa",
   "value": 3.9372400548561846,
   "status": "LIVE",
   "printed": "3.937",
   "tex": "3.937",
   "relative_rounding": 6.097033781027412e-05
  },
  {
   "id": "kLOcurve10",
   "macro": "\\NumKappaLOCurveTen",
   "fmt": "f3",
   "what": "full-range LO kappa on the CT18NNLO-based LO curve, Q = 10 GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "a reference trajectory on which the derived statements hold, not a prediction",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "rows[2]/kappa",
   "value": 3.1651133757012047,
   "status": "LIVE",
   "printed": "3.165",
   "tex": "3.165",
   "relative_rounding": 3.582042339304941e-05
  },
  {
   "id": "kLOcurve100",
   "macro": "\\NumKappaLOCurveHundred",
   "fmt": "f3",
   "what": "full-range LO kappa on the CT18NNLO-based LO curve, Q = 100 GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "a reference trajectory on which the derived statements hold, not a prediction",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "rows[3]/kappa",
   "value": 2.7103538400727585,
   "status": "LIVE",
   "printed": "2.710",
   "tex": "2.710",
   "relative_rounding": 0.0001305512466774511
  },
  {
   "id": "kLOcurve1e4",
   "macro": "\\NumKappaLOCurveTenTeV",
   "fmt": "f3",
   "what": "full-range LO kappa on the CT18NNLO-based LO curve, Q = 1e4 GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "a reference trajectory on which the derived statements hold, not a prediction",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "rows[4]/kappa",
   "value": 2.334547481326554,
   "status": "LIVE",
   "printed": "2.335",
   "tex": "2.335",
   "relative_rounding": 0.0001938357120879615
  },
  {
   "id": "ct18loSumTwo",
   "macro": "\\NumCTLOSumTwo",
   "fmt": "f4",
   "what": "momentum sum of the CT18LO table at 2 GeV",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "CT18LO below about 10 GeV is not an LO trajectory",
   "src": "calc/pdf_results.json",
   "field": "parser_validation/sum_rule/CT18LO/2.0",
   "value": 1.00578144498472,
   "status": "LIVE",
   "printed": "1.0058",
   "tex": "1.0058",
   "relative_rounding": 1.8448357118292796e-05
  },
  {
   "id": "c1pSigmaFive",
   "macro": "\\NumCOnePrimeSigma",
   "fmt": "f4",
   "what": "c1'_Sigma, N = 2 derivative of the NLO quark column sum, n_f = 5",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "field": "nf/5/c1prime/Sigma_routeA",
   "value": -10.590423248527813,
   "status": "LIVE",
   "printed": "-10.5904",
   "tex": "\\ensuremath{-10.5904}",
   "relative_rounding": 2.1952406685394654e-06
  },
  {
   "id": "c1pGFive",
   "macro": "\\NumCOnePrimeG",
   "fmt": "f4",
   "what": "c1'_g at n_f = 5",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "field": "nf/5/c1prime/g_routeA",
   "value": -15.284122794294364,
   "status": "LIVE",
   "printed": "-15.2841",
   "tex": "\\ensuremath{-15.2841}",
   "relative_rounding": 1.491370795034887e-06
  },
  {
   "id": "c1pSigmaFour",
   "macro": "\\NumCOnePrimeSigmaNfFour",
   "fmt": "f4",
   "what": "c1'_Sigma at n_f = 4",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "field": "nf/4/c1prime/Sigma_routeA",
   "value": -12.13004750018504,
   "status": "LIVE",
   "printed": "-12.1300",
   "tex": "\\ensuremath{-12.1300}",
   "relative_rounding": 3.915910884759898e-06
  },
  {
   "id": "c1pGFour",
   "macro": "\\NumCOnePrimeGNfFour",
   "fmt": "f4",
   "what": "c1'_g at n_f = 4",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "field": "nf/4/c1prime/g_routeA",
   "value": -18.55109879678475,
   "status": "LIVE",
   "printed": "-18.5511",
   "tex": "\\ensuremath{-18.5511}",
   "relative_rounding": 6.485951398661054e-08
  },
  {
   "id": "rNLOmax",
   "macro": "\\NumRNLOMax",
   "fmt": "pct3",
   "what": "largest |r_NLO| at Q = 2, 5, 10, 100 GeV, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "field": "A1/max_abs_r_NLO",
   "value": 0.0004998733645693587,
   "status": "LIVE",
   "printed": "0.050",
   "tex": "0.050",
   "relative_rounding": 0.0002533350236622297
  },
  {
   "id": "rNLOscan",
   "macro": "\\NumRNLOScan",
   "fmt": "pct3",
   "what": "largest |r_NLO| on the 152-scale scan from 2 to 100 GeV, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A1_kappa_split/a1_scan.json",
   "field": "max_abs_r_NLO",
   "value": 0.0006056094044415428,
   "status": "LIVE",
   "printed": "0.061",
   "tex": "0.061",
   "relative_rounding": 0.007249880081545228
  },
  {
   "id": "rNLOscanQ",
   "macro": "\\NumRNLOScanQ",
   "fmt": "f2",
   "what": "scale of that largest residual, GeV",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A1_kappa_split/a1_scan.json",
   "field": "Q_at_max",
   "value": 5.1577142857142855,
   "status": "LIVE",
   "printed": "5.16",
   "tex": "5.16",
   "relative_rounding": 0.0004431641923333337
  },
  {
   "id": "rLO2",
   "macro": "\\NumRLOTwo",
   "fmt": "pct2",
   "what": "residual of the LO drift formula at Q = 2 GeV, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "field": "A1/per_Q[0]/r_LO",
   "value": 0.13468480665330707,
   "status": "LIVE",
   "printed": "13.47",
   "tex": "13.47",
   "relative_rounding": 0.00011280668599880079
  },
  {
   "id": "rLO5",
   "macro": "\\NumRLOFive",
   "fmt": "pct2",
   "what": "residual of the LO drift formula at Q = 5 GeV, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "field": "A1/per_Q[1]/r_LO",
   "value": 0.07956185842580377,
   "status": "LIVE",
   "printed": "7.96",
   "tex": "7.96",
   "relative_rounding": 0.00047939521462796105
  },
  {
   "id": "rLO10",
   "macro": "\\NumRLOTen",
   "fmt": "pct2",
   "what": "residual of the LO drift formula at Q = 10 GeV, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "field": "A1/per_Q[2]/r_LO",
   "value": 0.06592717318540231,
   "status": "LIVE",
   "printed": "6.59",
   "tex": "6.59",
   "relative_rounding": 0.00041216973350112756
  },
  {
   "id": "rLO100",
   "macro": "\\NumRLOHundred",
   "fmt": "pct2",
   "what": "residual of the LO drift formula at Q = 100 GeV, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "field": "A1/per_Q[3]/r_LO",
   "value": 0.04259033011581881,
   "status": "LIVE",
   "printed": "4.26",
   "tex": "4.26",
   "relative_rounding": 0.00022704412374579942
  },
  {
   "id": "finiteTwo",
   "macro": "\\NumFinitePartTwo",
   "fmt": "pct1",
   "what": "finite-scale part of the NLO drift over the prediction at 2 GeV, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "field": "|A1/per_Q[0]/finite_part_over_pred_NLO|",
   "value": 0.10859198112866765,
   "status": "LIVE",
   "printed": "10.9",
   "tex": "10.9",
   "relative_rounding": 0.003757357284502428
  },
  {
   "id": "finiteHundred",
   "macro": "\\NumFinitePartHundred",
   "fmt": "pct1",
   "what": "the same at 100 GeV, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "field": "|A1/per_Q[3]/finite_part_over_pred_NLO|",
   "value": 0.026493916307926288,
   "status": "LIVE",
   "printed": "2.6",
   "tex": "2.6",
   "relative_rounding": 0.018642631092577234
  },
  {
   "id": "a1threshold",
   "macro": "\\NumAOneThreshold",
   "fmt": "pct1",
   "what": "registered threshold on |r_NLO|, percent",
   "sec": "AppG",
   "tag": "formula",
   "ledger_status": "DOC",
   "note": "registered in A1 PREREG Sec. 3.5 (2.4 percent)",
   "src": "formula",
   "field": "FORMULAS['a1threshold']",
   "value": 0.024,
   "status": "LIVE",
   "printed": "2.4",
   "tex": "2.4",
   "relative_rounding": 0.0
  },
  {
   "id": "a1M3",
   "macro": "\\NumAOneMThree",
   "fmt": "pct2",
   "what": "residual of largest magnitude at Q = 2, 5, 10, 100 GeV with the kernel n_f wrong by one (mutation M3), percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "at 2 GeV; resolved on 1 Oct 2026 (stored in drift.json B3/M3, not only in RESULTS.md)",
   "src": "plan/additions/A1_kappa_split/drift.json",
   "field": "the value of largest magnitude, with its sign, of B3/M3/{k} over k in ['2.0', '5.0', '10.0', '100.0']",
   "value": 0.007369154647870468,
   "status": "LIVE",
   "printed": "0.74",
   "tex": "0.74",
   "relative_rounding": 0.0041857382024742314
  },
  {
   "id": "a1M6",
   "macro": "\\NumAOneMSix",
   "fmt": "pct2",
   "what": "residual of largest magnitude at Q = 2, 5, 10, 100 GeV with a_s scaled by 1.1 in the two-loop term of the prediction only (mutation M6), percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "at 2 GeV; M6 changes a in the NLO term only (drift.json B3/definitions/M6), so the qualifier \"in the two-loop term of the prediction\" is required (rule of 1 Oct 2026)",
   "src": "plan/additions/A1_kappa_split/drift.json",
   "field": "the value of largest magnitude, with its sign, of B3/M6/{k} over k in ['2.0', '5.0', '10.0', '100.0']",
   "value": -0.011765465923568641,
   "status": "LIVE",
   "printed": "-1.18",
   "tex": "\\ensuremath{-1.18}",
   "relative_rounding": 0.0029352068720185512
  },
  {
   "id": "a1asChange",
   "macro": "\\NumAOneAsChange",
   "fmt": "pct0",
   "what": "change of a_s in the two-loop term of the prediction under mutation M6, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "(1 Oct 2026) replaces the typed \"10\" in Table nlotest, since every printed number is read from a stored output",
   "src": "plan/additions/A1_kappa_split/drift.json",
   "field": "factor in B3/definitions/M6 (\"a -> 1.10 a\") minus one",
   "value": 0.10000000000000009,
   "status": "LIVE",
   "printed": "10",
   "tex": "10",
   "relative_rounding": 8.326672684688667e-16
  },
  {
   "id": "obs2",
   "macro": "\\NumResObsTwo",
   "fmt": "pct2",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 2 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "rows[0]/dkappa_rel",
   "value": -0.05912641441396649,
   "status": "LIVE",
   "printed": "-5.91",
   "tex": "\\ensuremath{-5.91}",
   "relative_rounding": 0.00044674472870198293
  },
  {
   "id": "obsIdx2",
   "macro": "\\NumResObsOverSigIdxTwo",
   "fmt": "f2",
   "what": "|obs| over the index-paired spread at Q = 2 GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "|rows[0]/dkappa_rel| / rows[0]/replicas/sigma_diff_paired",
   "value": 2.6169649930719454,
   "status": "LIVE",
   "printed": "2.62",
   "tex": "2.62",
   "relative_rounding": 0.0011597430367198103
  },
  {
   "id": "obsInd2",
   "macro": "\\NumResObsOverSigIndTwo",
   "fmt": "f2",
   "what": "|obs| over the independent-ensemble spread at Q = 2 GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "|rows[0]/dkappa_rel| / rows[0]/replicas/sigma_indep",
   "value": 2.2275871100825055,
   "status": "LIVE",
   "printed": "2.23",
   "tex": "2.23",
   "relative_rounding": 0.0010831854370916495
  },
  {
   "id": "obs3",
   "macro": "\\NumResObsThree",
   "fmt": "pct2",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 3 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "rows[1]/dkappa_rel",
   "value": -0.0475351398430679,
   "status": "LIVE",
   "printed": "-4.75",
   "tex": "\\ensuremath{-4.75}",
   "relative_rounding": 0.0007392392908468793
  },
  {
   "id": "obsIdx3",
   "macro": "\\NumResObsOverSigIdxThree",
   "fmt": "f2",
   "what": "|obs| over the index-paired spread at Q = 3 GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "|rows[1]/dkappa_rel| / rows[1]/replicas/sigma_diff_paired",
   "value": 3.117227500276183,
   "status": "LIVE",
   "printed": "3.12",
   "tex": "3.12",
   "relative_rounding": 0.0008894120572115996
  },
  {
   "id": "obsInd3",
   "macro": "\\NumResObsOverSigIndThree",
   "fmt": "f2",
   "what": "|obs| over the independent-ensemble spread at Q = 3 GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "|rows[1]/dkappa_rel| / rows[1]/replicas/sigma_indep",
   "value": 2.517725102416705,
   "status": "LIVE",
   "printed": "2.52",
   "tex": "2.52",
   "relative_rounding": 0.0009035528069015604
  },
  {
   "id": "obs5",
   "macro": "\\NumResObsFive",
   "fmt": "pct2",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 5 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "rows[2]/dkappa_rel",
   "value": -0.029436707772955706,
   "status": "LIVE",
   "printed": "-2.94",
   "tex": "\\ensuremath{-2.94}",
   "relative_rounding": 0.0012470067386214708
  },
  {
   "id": "obsIdx5",
   "macro": "\\NumResObsOverSigIdxFive",
   "fmt": "f2",
   "what": "|obs| over the index-paired spread at Q = 5 GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "|rows[2]/dkappa_rel| / rows[2]/replicas/sigma_diff_paired",
   "value": 2.1124122633647366,
   "status": "LIVE",
   "printed": "2.11",
   "tex": "2.11",
   "relative_rounding": 0.0011419472451340605
  },
  {
   "id": "obsInd5",
   "macro": "\\NumResObsOverSigIndFive",
   "fmt": "f2",
   "what": "|obs| over the independent-ensemble spread at Q = 5 GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "|rows[2]/dkappa_rel| / rows[2]/replicas/sigma_indep",
   "value": 1.7783213406029956,
   "status": "LIVE",
   "printed": "1.78",
   "tex": "1.78",
   "relative_rounding": 0.0009439572920129264
  },
  {
   "id": "obs10",
   "macro": "\\NumResObsTen",
   "fmt": "pct2",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 10 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "rows[3]/dkappa_rel",
   "value": -0.03218116453167075,
   "status": "LIVE",
   "printed": "-3.22",
   "tex": "\\ensuremath{-3.22}",
   "relative_rounding": 0.0005852948022037991
  },
  {
   "id": "obsIdx10",
   "macro": "\\NumResObsOverSigIdxTen",
   "fmt": "f2",
   "what": "|obs| over the index-paired spread at Q = 10 GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "|rows[3]/dkappa_rel| / rows[3]/replicas/sigma_diff_paired",
   "value": 3.2843155612034143,
   "status": "LIVE",
   "printed": "3.28",
   "tex": "3.28",
   "relative_rounding": 0.001313991034964131
  },
  {
   "id": "obsInd10",
   "macro": "\\NumResObsOverSigIndTen",
   "fmt": "f2",
   "what": "|obs| over the independent-ensemble spread at Q = 10 GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "|rows[3]/dkappa_rel| / rows[3]/replicas/sigma_indep",
   "value": 2.5702205900920405,
   "status": "LIVE",
   "printed": "2.57",
   "tex": "2.57",
   "relative_rounding": 8.582535401475947e-05
  },
  {
   "id": "obs30",
   "macro": "\\NumResObsThirty",
   "fmt": "pct2",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 30 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "rows[4]/dkappa_rel",
   "value": -0.026431885078447737,
   "status": "LIVE",
   "printed": "-2.64",
   "tex": "\\ensuremath{-2.64}",
   "relative_rounding": 0.0012063111788320948
  },
  {
   "id": "obsIdx30",
   "macro": "\\NumResObsOverSigIdxThirty",
   "fmt": "f2",
   "what": "|obs| over the index-paired spread at Q = 30 GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "|rows[4]/dkappa_rel| / rows[4]/replicas/sigma_diff_paired",
   "value": 3.4582430623882177,
   "status": "LIVE",
   "printed": "3.46",
   "tex": "3.46",
   "relative_rounding": 0.0005080434139782492
  },
  {
   "id": "obsInd30",
   "macro": "\\NumResObsOverSigIndThirty",
   "fmt": "f2",
   "what": "|obs| over the independent-ensemble spread at Q = 30 GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "|rows[4]/dkappa_rel| / rows[4]/replicas/sigma_indep",
   "value": 2.693761870620463,
   "status": "LIVE",
   "printed": "2.69",
   "tex": "2.69",
   "relative_rounding": 0.0013965119417169184
  },
  {
   "id": "obs100",
   "macro": "\\NumResObsHundred",
   "fmt": "pct2",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 100 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "rows[5]/dkappa_rel",
   "value": -0.023054776025727697,
   "status": "LIVE",
   "printed": "-2.31",
   "tex": "\\ensuremath{-2.31}",
   "relative_rounding": 0.001961588098788514
  },
  {
   "id": "obsIdx100",
   "macro": "\\NumResObsOverSigIdxHundred",
   "fmt": "f2",
   "what": "|obs| over the index-paired spread at Q = 100 GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "|rows[5]/dkappa_rel| / rows[5]/replicas/sigma_diff_paired",
   "value": 3.474611366969028,
   "status": "LIVE",
   "printed": "3.47",
   "tex": "3.47",
   "relative_rounding": 0.0013271605028594433
  },
  {
   "id": "obsInd100",
   "macro": "\\NumResObsOverSigIndHundred",
   "fmt": "f2",
   "what": "|obs| over the independent-ensemble spread at Q = 100 GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "|rows[5]/dkappa_rel| / rows[5]/replicas/sigma_indep",
   "value": 2.726563300432951,
   "status": "LIVE",
   "printed": "2.73",
   "tex": "2.73",
   "relative_rounding": 0.0012604510471123987
  },
  {
   "id": "obsIdxMin",
   "macro": "\\NumResObsOverSigIdxMin",
   "fmt": "f1",
   "what": "smallest |obs|/index-paired spread over the six scales",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "min over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_diff_paired",
   "value": 2.1124122633647366,
   "status": "LIVE",
   "printed": "2.1",
   "tex": "2.1",
   "relative_rounding": 0.005875871665773135
  },
  {
   "id": "obsIdxMax",
   "macro": "\\NumResObsOverSigIdxMax",
   "fmt": "f1",
   "what": "largest |obs|/index-paired spread over the six scales",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "max over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_diff_paired",
   "value": 3.474611366969028,
   "status": "LIVE",
   "printed": "3.5",
   "tex": "3.5",
   "relative_rounding": 0.007306898628239698
  },
  {
   "id": "obsIndMin",
   "macro": "\\NumResObsOverSigIndMin",
   "fmt": "f1",
   "what": "smallest |obs|/independent-ensemble spread over the six scales",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "min over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_indep",
   "value": 1.7783213406029956,
   "status": "LIVE",
   "printed": "1.8",
   "tex": "1.8",
   "relative_rounding": 0.012190518609900721
  },
  {
   "id": "obsIndMax",
   "macro": "\\NumResObsOverSigIndMax",
   "fmt": "f1",
   "what": "largest |obs|/independent-ensemble spread over the six scales",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "max over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_indep",
   "value": 2.726563300432951,
   "status": "LIVE",
   "printed": "2.7",
   "tex": "2.7",
   "relative_rounding": 0.009742411052306348
  },
  {
   "id": "a3KAKBMax",
   "macro": "\\NumResKAKBMax",
   "fmt": "pct3",
   "what": "largest |K_A - K_B| at 2, 10, 100 GeV (kernel part on the two inputs), percentage points",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "\"the same within 0.04 percentage points\" of A3_inference Sec. 1",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "max over compare_A3[0..2] (2, 10, 100 GeV) of |here_K_A - here_K_B|",
   "value": 0.00039824876316718605,
   "status": "LIVE",
   "printed": "0.040",
   "tex": "0.040",
   "relative_rounding": 0.00439734405924268
  },
  {
   "id": "a3AddUpMax",
   "macro": "\\NumResAddUpMax",
   "fmt": "pct3",
   "what": "largest |obs - I_A - K_B| at 2, 10, 100 GeV, percentage points",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "\"add up to the observed shift within 0.06 percentage points\" of A3_inference Sec. 1, a round-up of the stored 0.054; printed to three places so that the bound is not understated",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "max over 2, 10, 100 GeV of |central/Q/<Q>/obs - compare_A3[j]/here_I_A - compare_A3[j]/here_K_B|",
   "value": 0.0005288785315552547,
   "status": "LIVE",
   "printed": "0.053",
   "tex": "0.053",
   "relative_rounding": 0.0021204650554588725
  },
  {
   "id": "a3Var_kakb2.0",
   "macro": "\\NumResKAKBVarMaxTwo",
   "fmt": "pct2",
   "what": "|K_A - K_B| maximized over the reconstruction variants at 2.0 GeV, percentage points",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "max over variants[*]/Q/2.0 of |K_A - K_B| (asserts min K_B < 0 < max K_B over the variants at 2.0 GeV)",
   "value": 0.004965548768446126,
   "status": "LIVE",
   "printed": "0.50",
   "tex": "0.50",
   "relative_rounding": 0.0069380511924071984
  },
  {
   "id": "a3Var_addup2.0",
   "macro": "\\NumResAddUpVarMaxTwo",
   "fmt": "pct2",
   "what": "|obs - I_A - K_B| maximized over the reconstruction variants at 2.0 GeV, percentage points",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "max over variants[*]/Q/2.0 of |addup_resid| (asserts min K_B < 0 < max K_B over the variants at 2.0 GeV)",
   "value": 0.004695919380529712,
   "status": "LIVE",
   "printed": "0.47",
   "tex": "0.47",
   "relative_rounding": 0.0008689713642033006
  },
  {
   "id": "a3Var_both10.0",
   "macro": "\\NumResVarCheckMaxTen",
   "fmt": "pct2",
   "what": "the larger of |K_A - K_B| and |obs - I_A - K_B| maximized over the reconstruction variants at 10.0 GeV, percentage points",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "max over variants[*]/Q/10.0 of |K_A - K_B| and |addup_resid| (asserts min K_B < 0 < max K_B over the variants at 10.0 GeV)",
   "value": 0.0010350962128840013,
   "status": "LIVE",
   "printed": "0.10",
   "tex": "0.10",
   "relative_rounding": 0.033906232529066736
  },
  {
   "id": "IA2.0",
   "macro": "\\NumResIATwo",
   "fmt": "pct2",
   "what": "input part I_A at Q = 2.0 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "compare_A3[0]/here_I_A",
   "value": -0.05696120235337876,
   "status": "LIVE",
   "printed": "-5.70",
   "tex": "\\ensuremath{-5.70}",
   "relative_rounding": 0.0006811240812746195
  },
  {
   "id": "KA2.0",
   "macro": "\\NumResKATwo",
   "fmt": "pct2",
   "what": "kernel part K_A at Q = 2.0 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "compare_A3[0]/here_K_A",
   "value": -0.0022933112889302887,
   "status": "LIVE",
   "printed": "-0.23",
   "tex": "\\ensuremath{-0.23}",
   "relative_rounding": 0.0029166171648817973
  },
  {
   "id": "IAshare2.0",
   "macro": "\\NumResIAShareTwo",
   "fmt": "pct0",
   "what": "I_A/obs at Q = 2.0 GeV, percent",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "compare_A3[0]/here_IA_share",
   "value": 0.9634211865182261,
   "status": "LIVE",
   "printed": "96",
   "tex": "96",
   "relative_rounding": 0.003551080842004476
  },
  {
   "id": "KAshare2.0",
   "macro": "\\NumResKAShareTwo",
   "fmt": "pct1",
   "what": "K_A/obs at Q = 2.0 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "compare_A3[0]/here_KA_share",
   "value": 0.03878823816481122,
   "status": "LIVE",
   "printed": "3.9",
   "tex": "3.9",
   "relative_rounding": 0.005459434230784111
  },
  {
   "id": "pairSpread2.0",
   "macro": "\\NumResPairSpreadTwo",
   "fmt": "pct1",
   "what": "index-paired spread of the shift at Q = 2.0 GeV (sample sd over the replica pairs positive on the window in both fits), percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "same spread as Table VI (observation.json)",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "rows[0]/replicas/sigma_diff_paired",
   "value": 0.022593506053957744,
   "status": "LIVE",
   "printed": "2.3",
   "tex": "2.3",
   "relative_rounding": 0.017991627553132664
  },
  {
   "id": "widthTerm2.0",
   "macro": "\\NumResWidthTermTwo",
   "fmt": "pct2",
   "what": "width term -dln sd_P(xi) in obs at Q = 2.0 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "central/Q/2.0/parts_obs/m_dln_sd",
   "value": -0.06231966765399435,
   "status": "LIVE",
   "printed": "-6.23",
   "tex": "\\ensuremath{-6.23}",
   "relative_rounding": 0.0003155930500711711
  },
  {
   "id": "IA10.0",
   "macro": "\\NumResIATen",
   "fmt": "pct2",
   "what": "input part I_A at Q = 10.0 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "compare_A3[1]/here_I_A",
   "value": -0.032570321657026,
   "status": "LIVE",
   "printed": "-3.26",
   "tex": "\\ensuremath{-3.26}",
   "relative_rounding": 0.0009112081632633351
  },
  {
   "id": "KA10.0",
   "macro": "\\NumResKATen",
   "fmt": "pct2",
   "what": "kernel part K_A at Q = 10.0 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "compare_A3[1]/here_K_A",
   "value": 0.000402652731340325,
   "status": "LIVE",
   "printed": "0.04",
   "tex": "0.04",
   "relative_rounding": 0.006588136957359541
  },
  {
   "id": "IAshare10.0",
   "macro": "\\NumResIAShareTen",
   "fmt": "pct0",
   "what": "I_A/obs at Q = 10.0 GeV, percent",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "compare_A3[1]/here_IA_share",
   "value": 1.0121046836200627,
   "status": "LIVE",
   "printed": "101",
   "tex": "101",
   "relative_rounding": 0.0020795117877873076
  },
  {
   "id": "KAshare10.0",
   "macro": "\\NumResKAShareTen",
   "fmt": "pct1",
   "what": "K_A/obs at Q = 10.0 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "compare_A3[1]/here_KA_share",
   "value": -0.012512210335326636,
   "status": "LIVE",
   "printed": "-1.3",
   "tex": "\\ensuremath{-1.3}",
   "relative_rounding": 0.03898509149068198
  },
  {
   "id": "pairSpread10.0",
   "macro": "\\NumResPairSpreadTen",
   "fmt": "pct1",
   "what": "index-paired spread of the shift at Q = 10.0 GeV (sample sd over the replica pairs positive on the window in both fits), percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "same spread as Table VI (observation.json)",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "rows[3]/replicas/sigma_diff_paired",
   "value": 0.009798438649384582,
   "status": "LIVE",
   "printed": "1.0",
   "tex": "1.0",
   "relative_rounding": 0.02057076212117506
  },
  {
   "id": "widthTerm10.0",
   "macro": "\\NumResWidthTermTen",
   "fmt": "pct2",
   "what": "width term -dln sd_P(xi) in obs at Q = 10.0 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "central/Q/10.0/parts_obs/m_dln_sd",
   "value": -0.03598316866171225,
   "status": "LIVE",
   "printed": "-3.60",
   "tex": "\\ensuremath{-3.60}",
   "relative_rounding": 0.00046775586791674545
  },
  {
   "id": "IA100.0",
   "macro": "\\NumResIAHundred",
   "fmt": "pct2",
   "what": "input part I_A at Q = 100.0 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "compare_A3[2]/here_I_A",
   "value": -0.02459378177262106,
   "status": "LIVE",
   "printed": "-2.46",
   "tex": "\\ensuremath{-2.46}",
   "relative_rounding": 0.00025283738127103705
  },
  {
   "id": "KA100.0",
   "macro": "\\NumResKAHundred",
   "fmt": "pct2",
   "what": "kernel part K_A at Q = 100.0 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "compare_A3[2]/here_K_A",
   "value": 0.0015778469354643665,
   "status": "LIVE",
   "printed": "0.16",
   "tex": "0.16",
   "relative_rounding": 0.014040059297078678
  },
  {
   "id": "IAshare100.0",
   "macro": "\\NumResIAShareHundred",
   "fmt": "pct0",
   "what": "I_A/obs at Q = 100.0 GeV, percent",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "compare_A3[2]/here_IA_share",
   "value": 1.0667559776529107,
   "status": "LIVE",
   "printed": "107",
   "tex": "107",
   "relative_rounding": 0.0030410163289891767
  },
  {
   "id": "KAshare100.0",
   "macro": "\\NumResKAShareHundred",
   "fmt": "pct1",
   "what": "K_A/obs at Q = 100.0 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "compare_A3[2]/here_KA_share",
   "value": -0.06843915530313972,
   "status": "LIVE",
   "printed": "-6.8",
   "tex": "\\ensuremath{-6.8}",
   "relative_rounding": 0.006416725939917782
  },
  {
   "id": "pairSpread100.0",
   "macro": "\\NumResPairSpreadHundred",
   "fmt": "pct1",
   "what": "index-paired spread of the shift at Q = 100.0 GeV (sample sd over the replica pairs positive on the window in both fits), percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "same spread as Table VI (observation.json)",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "rows[5]/replicas/sigma_diff_paired",
   "value": 0.0066352099820127025,
   "status": "LIVE",
   "printed": "0.7",
   "tex": "0.7",
   "relative_rounding": 0.05497791614375445
  },
  {
   "id": "widthTerm100.0",
   "macro": "\\NumResWidthTermHundred",
   "fmt": "pct2",
   "what": "width term -dln sd_P(xi) in obs at Q = 100.0 GeV, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "central/Q/100.0/parts_obs/m_dln_sd",
   "value": -0.024689869838805157,
   "status": "LIVE",
   "printed": "-2.47",
   "tex": "\\ensuremath{-2.47}",
   "relative_rounding": 0.0004102962575738091
  },
  {
   "id": "vData10.0",
   "macro": "\\NumVDataTen",
   "fmt": "f4",
   "what": "v_F2 on the unperturbed data, three-point derivative, F2 dx, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "v_central_data/10.0",
   "value": 0.04791758752420566,
   "status": "LIVE",
   "printed": "0.0479",
   "tex": "0.0479",
   "relative_rounding": 0.0003670369297448474
  },
  {
   "id": "slope10.0",
   "macro": "\\NumMeanSlopeTen",
   "fmt": "f3",
   "what": "mean slope over the window, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "mean_slope_data/10.0",
   "value": 0.25000333508776484,
   "status": "LIVE",
   "printed": "0.250",
   "tex": "0.250",
   "relative_rounding": 1.3340173096784283e-05
  },
  {
   "id": "slopeOverV10.0",
   "macro": "\\NumSlopeOverVTen",
   "fmt": "f1",
   "what": "mean slope over v on the data, Q^2 = 10.0 GeV^2 (F39)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "mean_slope_data/10.0 / v_central_data/10.0",
   "value": 5.217360639482845,
   "status": "LIVE",
   "printed": "5.2",
   "tex": "5.2",
   "relative_rounding": 0.0033274754578907773
  },
  {
   "id": "pNull10.0",
   "macro": "\\NumPNullTen",
   "fmt": "f2",
   "what": "single-scale tail probability of the zero-spread null, Q^2 = 10.0 GeV^2, from the M_belt sets of the A = 0 member of the main belt (Eq. (pval) with N_rep = M_belt)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "two decimals, binomial sd at most 0.0016 (pNullBeltSdMax)",
   "src": "repro/results/calibration.json",
   "field": "(round(data/W/stencil3/10.0/fraction_of_A0_belt_at_or_above_data x config/M_belt) + 1)/(config/M_belt + 1)",
   "value": 0.4795952040479595,
   "status": "LIVE",
   "printed": "0.48",
   "tex": "0.48",
   "relative_rounding": 0.0008440366972476651
  },
  {
   "id": "vCal10.0",
   "macro": "\\NumVCalTen",
   "fmt": "f4",
   "what": "calibrated v (the v whose isotonic belt median equals the value on the data, 0 below the median at v = 0; three-point derivative, F2 dx, family W, belt of the CT18NNLO shape), mean over eight independent belts, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "quoted_values/table/stencil3/10.0/v_calibrated/mean",
   "value": 0.012643009883635349,
   "status": "LIVE",
   "printed": "0.0126",
   "tex": "0.0126",
   "settle_check": {
    "sd_of_mean": 0.0001950537990599446,
    "shifts": [],
    "ok": true
   },
   "relative_rounding": 0.003401870601320928
  },
  {
   "id": "vCalLo10.0",
   "macro": "\\NumVCalLoTen",
   "fmt": "f0",
   "what": "lower end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "quoted_values/table/stencil3/10.0/fc_68_lo/mean",
   "value": 0.0,
   "status": "LIVE",
   "printed": "0",
   "tex": "0",
   "settle_check": {
    "sd_of_mean": 0.0,
    "shifts": [
     0.0,
     0.0
    ],
    "ok": true
   }
  },
  {
   "id": "vCalHi10.0",
   "macro": "\\NumVCalHiTen",
   "fmt": "f2",
   "what": "upper end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "quoted_values/table/stencil3/10.0/fc_68_hi/mean",
   "value": 0.07048060394365051,
   "status": "LIVE",
   "printed": "0.07",
   "tex": "0.07",
   "settle_check": {
    "sd_of_mean": 0.00010580118260639464,
    "shifts": [
     0.00025038154450858496,
     -0.0007172211421205277
    ],
    "ok": true
   },
   "relative_rounding": 0.006818953254639328
  },
  {
   "id": "vData35.0",
   "macro": "\\NumVDataThirtyFive",
   "fmt": "f4",
   "what": "v_F2 on the unperturbed data, three-point derivative, F2 dx, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "v_central_data/35.0",
   "value": 0.0732330986497593,
   "status": "LIVE",
   "printed": "0.0732",
   "tex": "0.0732",
   "relative_rounding": 0.0004519629835355329
  },
  {
   "id": "slope35.0",
   "macro": "\\NumMeanSlopeThirtyFive",
   "fmt": "f3",
   "what": "mean slope over the window, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "mean_slope_data/35.0",
   "value": 0.1295453642586512,
   "status": "LIVE",
   "printed": "0.130",
   "tex": "0.130",
   "relative_rounding": 0.00350947132651592
  },
  {
   "id": "slopeOverV35.0",
   "macro": "\\NumSlopeOverVThirtyFive",
   "fmt": "f1",
   "what": "mean slope over v on the data, Q^2 = 35.0 GeV^2 (F39)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "mean_slope_data/35.0 / v_central_data/35.0",
   "value": 1.7689455539524273,
   "status": "LIVE",
   "printed": "1.8",
   "tex": "1.8",
   "relative_rounding": 0.017555343056312036
  },
  {
   "id": "pNull35.0",
   "macro": "\\NumPNullThirtyFive",
   "fmt": "f4",
   "what": "single-scale tail probability of the zero-spread null, Q^2 = 35.0 GeV^2, from the M_belt sets of the A = 0 member of the main belt (Eq. (pval) with N_rep = M_belt), as at 10 and 500 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/stencil_enumeration.json",
   "field": "primary_family/p_single",
   "value": 0.0012299877001229987,
   "status": "LIVE",
   "printed": "0.0012",
   "tex": "0.0012",
   "settle_check": {
    "sd_of_mean": 0.0001108365837790278,
    "shifts": [],
    "ok": true
   },
   "relative_rounding": 0.024380487804878104
  },
  {
   "id": "pNull35Sd",
   "macro": "\\NumPNullThirtyFiveSd",
   "fmt": "f4",
   "what": "binomial sd sqrt(p (1 - p)/M_belt) of the 35 GeV^2 tail probability",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/stencil_enumeration.json",
   "field": "primary_family/p_single_binomial_sd",
   "value": 0.0001108365837790278,
   "status": "LIVE",
   "printed": "0.0001",
   "tex": "0.0001",
   "relative_rounding": 0.09777082087474319
  },
  {
   "id": "vCal35.0",
   "macro": "\\NumVCalThirtyFive",
   "fmt": "f3",
   "what": "calibrated v (the v whose isotonic belt median equals the value on the data, 0 below the median at v = 0; three-point derivative, F2 dx, family W, belt of the CT18NNLO shape), mean over eight independent belts, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "quoted_values/table/stencil3/35.0/v_calibrated/mean",
   "value": 0.0691122281294356,
   "status": "LIVE",
   "printed": "0.069",
   "tex": "0.069",
   "settle_check": {
    "sd_of_mean": 3.23680942810852e-05,
    "shifts": [],
    "ok": true
   },
   "relative_rounding": 0.0016238534406011146
  },
  {
   "id": "vCalLo35.0",
   "macro": "\\NumVCalLoThirtyFive",
   "fmt": "f3",
   "what": "lower end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "quoted_values/table/stencil3/35.0/fc_68_lo/mean",
   "value": 0.055622679251419976,
   "status": "LIVE",
   "printed": "0.056",
   "tex": "0.056",
   "settle_check": {
    "sd_of_mean": 3.5199240313254044e-05,
    "shifts": [
     6.963613437907523e-05,
     -3.805459872767425e-05
    ],
    "ok": true
   },
   "relative_rounding": 0.006783577376316195
  },
  {
   "id": "vCalHi35.0",
   "macro": "\\NumVCalHiThirtyFive",
   "fmt": "f3",
   "what": "upper end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "quoted_values/table/stencil3/35.0/fc_68_hi/mean",
   "value": 0.08381668744532447,
   "status": "LIVE",
   "printed": "0.084",
   "tex": "0.084",
   "settle_check": {
    "sd_of_mean": 4.973733436858708e-05,
    "shifts": [
     -8.214254764715712e-06,
     1.9257401507891125e-05
    ],
    "ok": true
   },
   "relative_rounding": 0.0021870651330036348
  },
  {
   "id": "vData500.0",
   "macro": "\\NumVDataFiveHundred",
   "fmt": "f4",
   "what": "v_F2 on the unperturbed data, three-point derivative, F2 dx, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "v_central_data/500.0",
   "value": 0.01902746383319172,
   "status": "LIVE",
   "printed": "0.0190",
   "tex": "0.0190",
   "relative_rounding": 0.001443378551786322
  },
  {
   "id": "slope500.0",
   "macro": "\\NumMeanSlopeFiveHundred",
   "fmt": "f3",
   "what": "mean slope over the window, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "mean_slope_data/500.0",
   "value": 0.08805344250330294,
   "status": "LIVE",
   "printed": "0.088",
   "tex": "0.088",
   "relative_rounding": 0.0006069325830269168
  },
  {
   "id": "slopeOverV500.0",
   "macro": "\\NumSlopeOverVFiveHundred",
   "fmt": "f1",
   "what": "mean slope over v on the data, Q^2 = 500.0 GeV^2 (F39)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "mean_slope_data/500.0 / v_central_data/500.0",
   "value": 4.627702529104353,
   "status": "LIVE",
   "printed": "4.6",
   "tex": "4.6",
   "relative_rounding": 0.005986238080371025
  },
  {
   "id": "pNull500.0",
   "macro": "\\NumPNullFiveHundred",
   "fmt": "f2",
   "what": "single-scale tail probability of the zero-spread null, Q^2 = 500.0 GeV^2, from the M_belt sets of the A = 0 member of the main belt (Eq. (pval) with N_rep = M_belt)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "two decimals, binomial sd at most 0.0016 (pNullBeltSdMax)",
   "src": "repro/results/calibration.json",
   "field": "(round(data/W/stencil3/500.0/fraction_of_A0_belt_at_or_above_data x config/M_belt) + 1)/(config/M_belt + 1)",
   "value": 0.7066229337706623,
   "status": "LIVE",
   "printed": "0.71",
   "tex": "0.71",
   "relative_rounding": 0.004779163069781834
  },
  {
   "id": "vCal500.0",
   "macro": "\\NumVCalFiveHundred",
   "fmt": "f0",
   "what": "calibrated v (the v whose isotonic belt median equals the value on the data, 0 below the median at v = 0; three-point derivative, F2 dx, family W, belt of the CT18NNLO shape), mean over eight independent belts, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "quoted_values/table/stencil3/500.0/v_calibrated/mean",
   "value": 0.0,
   "status": "LIVE",
   "printed": "0",
   "tex": "0",
   "settle_check": {
    "sd_of_mean": 0.0,
    "shifts": [],
    "ok": true
   }
  },
  {
   "id": "vCalLo500.0",
   "macro": "\\NumVCalLoFiveHundred",
   "fmt": "f0",
   "what": "lower end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "quoted_values/table/stencil3/500.0/fc_68_lo/mean",
   "value": 0.0,
   "status": "LIVE",
   "printed": "0",
   "tex": "0",
   "settle_check": {
    "sd_of_mean": 0.0,
    "shifts": [
     0.0,
     0.0
    ],
    "ok": true
   }
  },
  {
   "id": "vCalHi500.0",
   "macro": "\\NumVCalHiFiveHundred",
   "fmt": "f2",
   "what": "upper end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "quoted_values/table/stencil3/500.0/fc_68_hi/mean",
   "value": 0.02056355153746317,
   "status": "LIVE",
   "printed": "0.02",
   "tex": "0.02",
   "settle_check": {
    "sd_of_mean": 2.173596822463251e-05,
    "shifts": [
     0.00026849780110546964,
     -5.465077308955055e-05
    ],
    "ok": true
   },
   "relative_rounding": 0.027405360228581064
  },
  {
   "id": "vCalTenMCsd",
   "macro": "\\NumVCalTenMCSd",
   "fmt": "f4",
   "what": "Monte Carlo sd of the mean of the calibrated v at Q^2 = 10 GeV^2 over the eight belts (belt sampling only; the calibrated value does not depend on the density estimate)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "quoted_values/table/stencil3/10.0/v_calibrated/sd_of_mean",
   "value": 0.0001950537990599446,
   "status": "LIVE",
   "printed": "0.0002",
   "tex": "0.0002",
   "relative_rounding": 0.025358136903220804
  },
  {
   "id": "gapQuadTenMin",
   "macro": "\\NumGapQuadTenMin",
   "fmt": "f4",
   "what": "min over the belts and the bandwidth variants of the gap between the lower end of the local_quad 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 (outward rounding)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "min over the 8 belts (check7_belt_seed_replicas/table/local_quad and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_quad lower end) - (stencil3 upper end), rounded down to four decimals",
   "value": 0.0003,
   "status": "LIVE",
   "printed": "0.0003",
   "tex": "0.0003",
   "relative_rounding": 0.0
  },
  {
   "id": "gapQuadTenMax",
   "macro": "\\NumGapQuadTenMax",
   "fmt": "f4",
   "what": "max over the belts and the bandwidth variants of the gap between the lower end of the local_quad 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 (outward rounding)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "max over the 8 belts (check7_belt_seed_replicas/table/local_quad and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_quad lower end) - (stencil3 upper end), rounded up to four decimals",
   "value": 0.0014,
   "status": "LIVE",
   "printed": "0.0014",
   "tex": "0.0014",
   "relative_rounding": 0.0
  },
  {
   "id": "gapLinTenMin",
   "macro": "\\NumGapLinTenMin",
   "fmt": "f4",
   "what": "min over the belts and the bandwidth variants of the gap between the lower end of the local_lin 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 (outward rounding)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "min over the 8 belts (check7_belt_seed_replicas/table/local_lin and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_lin lower end) - (stencil3 upper end), rounded down to four decimals",
   "value": 0.0044,
   "status": "LIVE",
   "printed": "0.0044",
   "tex": "0.0044",
   "relative_rounding": 0.0
  },
  {
   "id": "gapLinTenMax",
   "macro": "\\NumGapLinTenMax",
   "fmt": "f4",
   "what": "max over the belts and the bandwidth variants of the gap between the lower end of the local_lin 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 (outward rounding)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "max over the 8 belts (check7_belt_seed_replicas/table/local_lin and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_lin lower end) - (stencil3 upper end), rounded up to four decimals",
   "value": 0.0056,
   "status": "LIVE",
   "printed": "0.0056",
   "tex": "0.0056",
   "relative_rounding": 0.0
  },
  {
   "id": "nBelts",
   "macro": "\\NumNBelts",
   "fmt": "int",
   "what": "number of independent belts over which the printed values are averaged",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "quoted_values/table/stencil3/10.0/v_calibrated/n_belts",
   "value": 8.0,
   "status": "LIVE",
   "printed": "8",
   "tex": "8"
  },
  {
   "id": "beltSpacing",
   "macro": "\\NumBeltSpacing",
   "fmt": "f5",
   "what": "spacing of the belt members in A, v = A v_unit (was 0.05 before 1 Oct)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "config/A_spacing",
   "value": 0.00625,
   "status": "LIVE",
   "printed": "0.00625",
   "tex": "0.00625",
   "relative_rounding": 0.0
  },
  {
   "id": "beltSets",
   "macro": "\\NumBeltSets",
   "fmt": "int",
   "what": "pseudo-data sets per belt member, every scale",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/M_belt",
   "value": 100000.0,
   "status": "LIVE",
   "printed": "100000",
   "tex": "100000"
  },
  {
   "id": "pNullBeltSdMax",
   "macro": "\\NumPNullBeltSdMax",
   "fmt": "f4",
   "what": "binomial sd sqrt(p (1 - p)/M_belt) of the tail probabilities at 10 and 500 GeV^2 taken from the A = 0 member of the main belt, the larger of the two (stated in the text beside the two-decimal values; 0.48 holds at -/+ 2 sd, 0.71 at -/+ 1 sd, build_v1.py)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "max over Q^2 = 10, 500 GeV^2 of sqrt(f (1 - f)/config/M_belt), f = data/W/stencil3/<Q^2>/fraction_of_A0_belt_at_or_above_data",
   "value": 0.0015798209768831404,
   "status": "LIVE",
   "printed": "0.0016",
   "tex": "0.0016",
   "relative_rounding": 0.012772980870700492
  },
  {
   "id": "covSets",
   "macro": "\\NumCoverageSets",
   "fmt": "int",
   "what": "pseudo-data sets per coverage point",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/N_coverage",
   "value": 100000.0,
   "status": "LIVE",
   "printed": "100000",
   "tex": "100000"
  },
  {
   "id": "bwShiftTenHi",
   "macro": "\\NumBandwidthShiftTenHi",
   "fmt": "f4",
   "what": "largest shift of the upper end at 10 GeV^2 when the kernel bandwidth is halved or doubled (main belt), the largest such shift of a printed end",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "the Monte Carlo spread of quoted_values covers belt sampling only",
   "src": "plan/v1/neyman/print/kde_fine.json",
   "field": "max over bandwidth x0.5, x2, Q^2 = 10, 35, 500 GeV^2 and both ends of |end_shift_vs_baseline/<b>/stencil3|<q>[i]|",
   "value": 0.0007172211421205277,
   "status": "LIVE",
   "printed": "0.0007",
   "tex": "0.0007",
   "relative_rounding": 0.024010923701456785
  },
  {
   "id": "coverage",
   "macro": "\\NumCoverageMean",
   "fmt": "f3",
   "what": "coverage mean over the in-class member truths with A > 0 (FC, belt shape, 48 points), correlated points sharing one belt and one set of draws per scale",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "check5_coverage/summary/feldman_cousins|belt_shape/in_class_mean_A_positive",
   "value": 0.6804622916666667,
   "status": "LIVE",
   "printed": "0.680",
   "tex": "0.680",
   "relative_rounding": 0.0006793788169133837
  },
  {
   "id": "coverageWorst",
   "macro": "\\NumCoverageWorst",
   "fmt": "f3",
   "what": "smallest in-class coverage at a member truth with A > 0 (FC, belt shape)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; three decimals like the coverage means, since the pointwise binomial sd is 0.0015 (1 Oct 2026)",
   "src": "repro/results/calibration.json",
   "field": "check5_coverage/summary/feldman_cousins|belt_shape/in_class_min_A_positive",
   "value": 0.67696,
   "status": "LIVE",
   "printed": "0.677",
   "tex": "0.677",
   "relative_rounding": 5.908768612627039e-05
  },
  {
   "id": "coverageMid",
   "macro": "\\NumCoverageMidMean",
   "fmt": "f3",
   "what": "coverage mean over the in-class truths midway between belt members (FC, belt shape)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "src": "repro/results/calibration.json",
   "field": "check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/in_class_mean",
   "value": 0.6803872023809523,
   "status": "LIVE",
   "printed": "0.680",
   "tex": "0.680",
   "relative_rounding": 0.0005690912168795446
  },
  {
   "id": "coverageMidWorst",
   "macro": "\\NumCoverageMidWorst",
   "fmt": "f3",
   "what": "smallest coverage at a truth midway between members (FC, belt shape; local linear fit, 500 GeV^2, A = 0.378125)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; three decimals like the coverage means, since the pointwise binomial sd is 0.0015 (1 Oct 2026)",
   "src": "repro/results/calibration.json",
   "field": "check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/in_class_min",
   "value": 0.67501,
   "status": "LIVE",
   "printed": "0.675",
   "tex": "0.675",
   "relative_rounding": 1.4814595339260885e-05
  },
  {
   "id": "coverageMidN",
   "macro": "\\NumCoverageMidN",
   "fmt": "int",
   "what": "number of in-class truths midway between members (70 values of A, four estimators, three scales)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/n_points_in_class",
   "value": 840.0,
   "status": "LIVE",
   "printed": "840",
   "tex": "840"
  },
  {
   "id": "coverageGWorst",
   "macro": "\\NumCoverageGlobalShapesWorst",
   "fmt": "f3",
   "what": "smallest coverage of the printed (belt-shape) interval for a true slope with the x dependence of NNPDF4.0 or MSHT20, member and between-member truths, A > 0",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "recounted from the records of calibration.json by print_values.py",
   "src": "plan/v1/neyman/print/print_values.json",
   "field": "min over members, between_members and NNPDF40, MSHT20 of coverage/per_truth_shape/<w>|feldman_cousins|belt_shape_interval/<shape>/min",
   "value": 0.67426,
   "status": "LIVE",
   "printed": "0.674",
   "tex": "0.674",
   "relative_rounding": 0.00038560792572587274
  },
  {
   "id": "coverageSdPoint",
   "macro": "\\NumCoverageSdPoint",
   "fmt": "f4",
   "what": "binomial sd of one coverage point at 0.68 with N = 100000 pseudo-data sets",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/sd_binomial_at_CL_N_cov",
   "value": 0.001475127113166862,
   "status": "LIVE",
   "printed": "0.0015",
   "tex": "0.0015",
   "relative_rounding": 0.016861521024950758
  },
  {
   "id": "coverageSdComb",
   "macro": "\\NumCoverageSdComb",
   "fmt": "f4",
   "what": "sd of one coverage point with the belt sampling included, sqrt(0.68 0.32 (1/N + 1/M))",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/sd_combined",
   "value": 0.0020861447696648478,
   "status": "LIVE",
   "printed": "0.0021",
   "tex": "0.0021",
   "relative_rounding": 0.006641547862173554
  },
  {
   "id": "passThreshold",
   "macro": "\\NumPassThreshold",
   "fmt": "f4",
   "what": "pass rule of a coverage point: fail below 0.68 - 4 sd_comb",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/coverage_gate_value",
   "value": 0.6716554209213407,
   "status": "LIVE",
   "printed": "0.6717",
   "tex": "0.6717",
   "relative_rounding": 6.637194798210542e-05
  },
  {
   "id": "passMargin",
   "macro": "\\NumPassMargin",
   "fmt": "f4",
   "what": "distance of the pass threshold below the nominal 0.68 (four combined sd): one coverage point does not detect an undercoverage smaller than this",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/CL - config/coverage_gate_value",
   "value": 0.008344579078659375,
   "status": "LIVE",
   "printed": "0.0083",
   "tex": "0.0083",
   "relative_rounding": 0.005342280088564675
  },
  {
   "id": "pPassSixFive",
   "macro": "\\NumPPassSixFive",
   "fmt": "e1",
   "what": "probability that a procedure of true coverage 0.65 passes the rule at one point",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/P_pass_one_point_if_true_coverage_0.65",
   "value": 1.7127523768086503e-47,
   "status": "LIVE",
   "printed": "1.7e-47",
   "tex": "\\ensuremath{1.7\\times10^{-47}}"
  },
  {
   "id": "pPassSixSeven",
   "macro": "\\NumPPassSixSeven",
   "fmt": "f2",
   "what": "the same for true coverage 0.67",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/P_pass_one_point_if_true_coverage_0.67",
   "value": 0.13282989459833996,
   "status": "LIVE",
   "printed": "0.13",
   "tex": "0.13",
   "relative_rounding": 0.021304651388132072
  },
  {
   "id": "coverageCentralZero",
   "macro": "\\NumCoverageCentralZero",
   "fmt": "f2",
   "what": "coverage of the central interval at zero true spread, mean over the 12 cells (boundary-modified at v = 0)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check5_coverage/summary/central|belt_shape/in_class_mean_A0",
   "value": 0.8402733333333333,
   "status": "LIVE",
   "printed": "0.84",
   "tex": "0.84",
   "relative_rounding": 0.0003252909767456792
  },
  {
   "id": "outsideX",
   "macro": "\\NumCoverageOutsideX",
   "fmt": "f3",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"x\" (outside the global-fit shapes)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"x\" (the key holds a slash, so it is read by a function)",
   "value": 0.58274,
   "status": "LIVE",
   "printed": "0.583",
   "tex": "0.583",
   "relative_rounding": 0.00044616810241261446
  },
  {
   "id": "outsideLnSq",
   "macro": "\\NumCoverageOutsideLnSq",
   "fmt": "f3",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"ln(1/x)^2\" (outside the global-fit shapes)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"ln(1/x)^2\" (the key holds a slash, so it is read by a function)",
   "value": 0.65777,
   "status": "LIVE",
   "printed": "0.658",
   "tex": "0.658",
   "relative_rounding": 0.0003496662967299565
  },
  {
   "id": "outsideLn",
   "macro": "\\NumCoverageOutsideLn",
   "fmt": "f3",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"ln(1/x)\" (outside the global-fit shapes)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"ln(1/x)\" (the key holds a slash, so it is read by a function)",
   "value": 0.67008,
   "status": "LIVE",
   "printed": "0.670",
   "tex": "0.670",
   "relative_rounding": 0.00011938872970386966
  },
  {
   "id": "outsideAlt",
   "macro": "\\NumCoverageOutsideAlt",
   "fmt": "f3",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"alternating\" (outside the global-fit shapes)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"alternating\" (the key holds a slash, so it is read by a function)",
   "value": 0.61333,
   "status": "LIVE",
   "printed": "0.613",
   "tex": "0.613",
   "relative_rounding": 0.0005380464024261856
  },
  {
   "id": "outsideRandom",
   "macro": "\\NumCoverageOutsideRandom",
   "fmt": "f3",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"random\" (outside the global-fit shapes)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"random\" (the key holds a slash, so it is read by a function)",
   "value": 0.61691,
   "status": "LIVE",
   "printed": "0.617",
   "tex": "0.617",
   "relative_rounding": 0.00014588837918016323
  },
  {
   "id": "classSMean",
   "macro": "\\NumClassSMean",
   "fmt": "f2",
   "what": "coverage mean of the class-S interval (hull over the six slope shapes of class S) at the member truths of the three global-fit slope shapes CT18NNLO, NNPDF40 and MSHT20 with A > 0; above 0.68 because the hull is wider than one shape needs",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "single coverage seed and main belt; unrounded 0.71424 (print_values.json coverage/members|feldman_cousins|S|global_fit_truths/mean, 144 member truths), 0.00076 below the 0.715 rounding boundary; no settled-digit record over belts or seeds is claimed for this value",
   "src": "plan/v1/neyman/print/print_values.json",
   "field": "coverage/members|feldman_cousins|S|global_fit_truths/mean",
   "value": 0.7142402777777778,
   "status": "LIVE",
   "printed": "0.71",
   "tex": "0.71",
   "relative_rounding": 0.005936766533204506
  },
  {
   "id": "classSMax",
   "macro": "\\NumClassSMax",
   "fmt": "f2",
   "what": "largest coverage of the class-S interval at a member truth of the three global-fit slope shapes with A > 0",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/v1/neyman/print/print_values.json",
   "field": "coverage/members|feldman_cousins|S|global_fit_truths/max",
   "value": 0.77893,
   "status": "LIVE",
   "printed": "0.78",
   "tex": "0.78",
   "relative_rounding": 0.0013736792779839207
  },
  {
   "id": "outsideN",
   "macro": "\\NumOutsideN",
   "fmt": "int",
   "what": "member truths with A > 0 of the five shapes outside class G (linear in x, ln(1/x), ln^2(1/x), alternating, random), A = 0.5 to 3, four estimators, three scales, for the printed FC interval of the belt shape",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "number of check5_coverage/table/<shape>/<A>/<estimator>/<Q^2>/feldman_cousins|belt_shape/coverage over the shapes outside config/shape_classes/G (any_shape excluded) and A > 0",
   "value": 240.0,
   "status": "LIVE",
   "printed": "240",
   "tex": "240"
  },
  {
   "id": "outsideBelow",
   "macro": "\\NumOutsideBelow",
   "fmt": "int",
   "what": "of these, points below the pass rule",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "number below config/coverage_gate_value of check5_coverage/table/<shape>/<A>/<estimator>/<Q^2>/feldman_cousins|belt_shape/coverage over the shapes outside config/shape_classes/G (any_shape excluded) and A > 0",
   "value": 57.0,
   "status": "LIVE",
   "printed": "57",
   "tex": "57"
  },
  {
   "id": "halfSpacingCovDiff",
   "macro": "\\NumHalfSpacingCoverageDiff",
   "fmt": "f4",
   "what": "largest |change| of coverage at the check-10 truths (six midpoints of the member grid in each of the 12 estimator and scale cells) when the main belt is rebuilt with members at half the spacing; it sits at A = 0.115625, local linear fit, 10 GeV^2, where the printed grid covers less (members 0.1125 and 0.11875 have acceptance regions in two pieces and in one). It bounds the change at these truths only. f4, since f3 would print 0.005 for 0.00539 and understate it",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check10_half_spacing/max_abs_accepted_set_coverage_diff",
   "value": 0.005390000000000006,
   "status": "LIVE",
   "printed": "0.0054",
   "tex": "0.0054",
   "relative_rounding": 0.0018552875695722407
  },
  {
   "id": "halfSpacingCovGridAtMax",
   "macro": "\\NumHalfSpacingCoverageGrid",
   "fmt": "f3",
   "what": "coverage on the printed member grid at the check-10 truth of the largest change (local linear fit, 10 GeV^2, A = 0.115625)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check10_half_spacing/table/<cell>/coverage/<A>/grid/accepted_set at the truth of largest |half_minus_grid_accepted_set| (local_lin|10.0, A=0.115625)",
   "value": 0.67596,
   "status": "LIVE",
   "printed": "0.676",
   "tex": "0.676",
   "relative_rounding": 5.91750991183502e-05
  },
  {
   "id": "halfSpacingCovHalfAtMax",
   "macro": "\\NumHalfSpacingCoverageHalf",
   "fmt": "f3",
   "what": "the same truth with the members at half the spacing",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check10_half_spacing/table/<cell>/coverage/<A>/half_grid/accepted_set at the truth of largest |half_minus_grid_accepted_set| (local_lin|10.0, A=0.115625)",
   "value": 0.68135,
   "status": "LIVE",
   "printed": "0.681",
   "tex": "0.681",
   "relative_rounding": 0.0005136860644308526
  },
  {
   "id": "halfSpacingNTruths",
   "macro": "\\NumHalfSpacingNTruths",
   "fmt": "int",
   "what": "number of check-10 truths in each estimator and scale cell (midpoints of the member grid at A = 0.003125, 0.053125, 0.115625, 0.159375, 0.284375, 1.003125)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "len(check10_half_spacing/A_truths)",
   "value": 6.0,
   "status": "LIVE",
   "printed": "6",
   "tex": "6"
  },
  {
   "id": "halfSpacingEndDiff",
   "macro": "\\NumHalfSpacingEndDiff",
   "fmt": "e1",
   "what": "largest change of a data interval end at half the member spacing",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check10_half_spacing/max_abs_end_diff",
   "value": 4.804402108440908e-06,
   "status": "LIVE",
   "printed": "4.8e-06",
   "tex": "\\ensuremath{4.8\\times10^{-6}}"
  },
  {
   "id": "memberAtEndDiff",
   "macro": "\\NumMemberAtEndDiff",
   "fmt": "e1",
   "what": "largest change of a data interval end when a belt member is built at that end itself (check 9)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check9_exact_members_at_data_ends/worst_abs_end_shift",
   "value": 5.2492684423643965e-06,
   "status": "LIVE",
   "printed": "5.2e-06",
   "tex": "\\ensuremath{5.2\\times10^{-6}}"
  },
  {
   "id": "unc8MaxDiff",
   "macro": "\\NumReestimatedMaxDiff",
   "fmt": "f4",
   "what": "largest |paired coverage difference| when the central F2 and v_unit are re-estimated per pseudo-data set (check 8, three-point derivative, three scales, A = 0 to 3, 2000 sets)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "max over Q^2 and A of |check8_reestimated_inputs/table/stencil3/<q>/by_A/<A>/paired_difference|",
   "value": 0.002,
   "status": "LIVE",
   "printed": "0.0020",
   "tex": "0.0020",
   "relative_rounding": 0.0
  },
  {
   "id": "unc8Sets",
   "macro": "\\NumReestimatedSets",
   "fmt": "int",
   "what": "pseudo-data sets per truth in check 8 (re-estimated inputs)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/N_reestimated_inputs",
   "value": 2000.0,
   "status": "LIVE",
   "printed": "2000",
   "tex": "2000"
  },
  {
   "id": "unc8BeltSets",
   "macro": "\\NumReestimatedBeltSets",
   "fmt": "int",
   "what": "belt sets per member on which check 8 rebuilds the belt with the re-estimated inputs",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/M_belt_reestimated_inputs",
   "value": 20000.0,
   "status": "LIVE",
   "printed": "20000",
   "tex": "20000"
  },
  {
   "id": "A15zero",
   "macro": "\\NumOldProcZeroSpread",
   "fmt": "f2",
   "what": "value returned by the withdrawn A15 bias subtraction at zero true spread; the macro expands to the three per-scale macros A15zero10.0, A15zero35.0, A15zero500.0; the ledger value is the largest of the three",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "status": "COMPOSITE",
   "src": "repro/results/calibration.json",
   "field": "parts: A15zero10.0, A15zero35.0, A15zero500.0",
   "value": null,
   "printed": "(3 values)",
   "tex": "\\NumOldProcZeroSpreadTen{}, \\NumOldProcZeroSpreadThirtyFive{}, and \\NumOldProcZeroSpreadFiveHundred{}"
  },
  {
   "id": "A15zero10.0",
   "macro": "\\NumOldProcZeroSpreadTen",
   "fmt": "f2",
   "what": "mean value returned by the withdrawn A15 bias subtraction at zero true spread, Q^2 = 10.0 GeV^2 (300 sets)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; two decimals, since its Monte Carlo sd over the 300 sets is not stored",
   "src": "repro/results/calibration.json",
   "field": "A15_procedure_on_zero_spread/per_scale/10.0/mean_v_corr_eq_bias",
   "value": 0.05364261638315952,
   "status": "LIVE",
   "printed": "0.05",
   "tex": "0.05",
   "relative_rounding": 0.06790527063670736
  },
  {
   "id": "A15zero35.0",
   "macro": "\\NumOldProcZeroSpreadThirtyFive",
   "fmt": "f2",
   "what": "mean value returned by the withdrawn A15 bias subtraction at zero true spread, Q^2 = 35.0 GeV^2 (300 sets)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; two decimals, since its Monte Carlo sd over the 300 sets is not stored",
   "src": "repro/results/calibration.json",
   "field": "A15_procedure_on_zero_spread/per_scale/35.0/mean_v_corr_eq_bias",
   "value": 0.030876433951287533,
   "status": "LIVE",
   "printed": "0.03",
   "tex": "0.03",
   "relative_rounding": 0.028385206422161562
  },
  {
   "id": "A15zero500.0",
   "macro": "\\NumOldProcZeroSpreadFiveHundred",
   "fmt": "f2",
   "what": "mean value returned by the withdrawn A15 bias subtraction at zero true spread, Q^2 = 500.0 GeV^2 (300 sets)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; two decimals, since its Monte Carlo sd over the 300 sets is not stored",
   "src": "repro/results/calibration.json",
   "field": "A15_procedure_on_zero_spread/per_scale/500.0/mean_v_corr_eq_bias",
   "value": 0.022232763461885265,
   "status": "LIVE",
   "printed": "0.02",
   "tex": "0.02",
   "relative_rounding": 0.1004267177903009
  },
  {
   "id": "coverageIndep",
   "macro": "\\NumCoverageIndepMean",
   "fmt": "f3",
   "what": "coverage from an independent check of the fine-grid program (readiness decision of 1 Oct)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "PENDING",
   "note": "no independent check of the fine-grid program exists yet; the earlier rechecks (FC_RECHECK.md and a second recheck) are of the 0.05-grid program it replaces. Prints \\NumPending until a saved program writes it",
   "kept_pending": "PENDING in the ledger: never printed",
   "src": null,
   "field": null,
   "value": null,
   "status": "PENDING",
   "printed": "PENDING",
   "tex": "\\NumPending{coverageIndep}"
  },
  {
   "id": "famBound",
   "macro": "\\NumFamBound",
   "fmt": "f3",
   "what": "look-elsewhere bound of the 32-triple primary family at 35 GeV^2 (DA14)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/stencil_enumeration.json",
   "field": "primary_family/bound",
   "value": 0.03935960640393596,
   "status": "LIVE",
   "printed": "0.039",
   "tex": "0.039",
   "relative_rounding": 0.00913643292682924
  },
  {
   "id": "famCount",
   "macro": "\\NumFamCount",
   "fmt": "int",
   "what": "members of the primary family",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/stencil_enumeration.json",
   "field": "primary_family/count",
   "value": 32.0,
   "status": "LIVE",
   "printed": "32",
   "tex": "32"
  },
  {
   "id": "famSmallBound",
   "macro": "\\NumFamSmallBound",
   "fmt": "f3",
   "what": "bound of the smallest enumerated family containing all three windows (27)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/stencil_enumeration.json",
   "field": "primary_family/smallest_enumerated_family_containing_all_three/bound",
   "value": 0.033209667903320965,
   "status": "LIVE",
   "printed": "0.033",
   "tex": "0.033",
   "relative_rounding": 0.006313459801264576
  },
  {
   "id": "H1a",
   "macro": "\\NumHOneRate",
   "fmt": "f4",
   "what": "H1 rate a of lambda(Q^2) = a ln(Q^2/Lambda^2), x <= 0.01, Q^2 >= 3.5 GeV^2",
   "sec": "AppE",
   "tag": "cited",
   "ledger_status": "LIVE",
   "note": "H1rise2001 [cited at source by the repro recheck]",
   "src": "repro/results/hera_expectation.json",
   "field": "a_H1/value",
   "value": 0.0481,
   "status": "LIVE",
   "printed": "0.0481",
   "tex": "0.0481",
   "relative_rounding": 0.0
  },
  {
   "id": "H1aStat",
   "macro": "\\NumHOneRateStat",
   "fmt": "f4",
   "what": "its statistical uncertainty",
   "sec": "AppE",
   "tag": "cited",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_expectation.json",
   "field": "a_H1/stat",
   "value": 0.0013,
   "status": "LIVE",
   "printed": "0.0013",
   "tex": "0.0013",
   "relative_rounding": 0.0
  },
  {
   "id": "H1aSyst",
   "macro": "\\NumHOneRateSyst",
   "fmt": "f4",
   "what": "its systematic uncertainty",
   "sec": "AppE",
   "tag": "cited",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_expectation.json",
   "field": "a_H1/syst",
   "value": 0.0037,
   "status": "LIVE",
   "printed": "0.0037",
   "tex": "0.0037",
   "relative_rounding": 0.0
  },
  {
   "id": "expTen",
   "macro": "\\NumExpectedVTen",
   "fmt": "f3",
   "what": "expected speed at 10 GeV^2 from the H1 rate and sd(ln 1/x) under F2 dx",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_expectation.json",
   "field": "windows/10/expected_v_dx",
   "value": 0.052080462370147185,
   "status": "LIVE",
   "printed": "0.052",
   "tex": "0.052",
   "relative_rounding": 0.0015449626690201695
  },
  {
   "id": "expThirtyFive",
   "macro": "\\NumExpectedVThirtyFive",
   "fmt": "f3",
   "what": "the same at 35 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_expectation.json",
   "field": "windows/35/expected_v_dx",
   "value": 0.044452085978714105,
   "status": "LIVE",
   "printed": "0.044",
   "tex": "0.044",
   "relative_rounding": 0.010170185915022957
  },
  {
   "id": "sdXiTen",
   "macro": "\\NumSdXiTen",
   "fmt": "f2",
   "what": "sd(ln 1/x) on the 10 GeV^2 window under F2 dx",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_expectation.json",
   "field": "windows/10/sd_xi_dx",
   "value": 1.0827538954292555,
   "status": "LIVE",
   "printed": "1.08",
   "tex": "1.08",
   "relative_rounding": 0.002543417706351118
  },
  {
   "id": "sdXiThirtyFive",
   "macro": "\\NumSdXiThirtyFive",
   "fmt": "f2",
   "what": "the same on the 35 GeV^2 window",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_expectation.json",
   "field": "windows/35/sd_xi_dx",
   "value": 0.9241597916572579,
   "status": "LIVE",
   "printed": "0.92",
   "tex": "0.92",
   "relative_rounding": 0.0045011606161725545
  },
  {
   "id": "beyondTen",
   "macro": "\\NumBeyondHOneTen",
   "fmt": "int",
   "what": "window points beyond x = 0.01 at 10 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_expectation.json",
   "field": "windows/10/n_points_beyond_H1_x_range",
   "value": 1.0,
   "status": "LIVE",
   "printed": "1",
   "tex": "1"
  },
  {
   "id": "beyondThirtyFive",
   "macro": "\\NumBeyondHOneThirtyFive",
   "fmt": "int",
   "what": "the same at 35 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_expectation.json",
   "field": "windows/35/n_points_beyond_H1_x_range",
   "value": 3.0,
   "status": "LIVE",
   "printed": "3",
   "tex": "3"
  },
  {
   "id": "Rmin",
   "macro": "\\NumRatioFLMin",
   "fmt": "f3",
   "what": "smallest R = F_L/(F2 - F_L) over the points used",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "FL_model/R_min",
   "value": 0.06515859197950943,
   "status": "LIVE",
   "printed": "0.065",
   "tex": "0.065",
   "relative_rounding": 0.0024339380992042347
  },
  {
   "id": "Rmax",
   "macro": "\\NumRatioFLMax",
   "fmt": "f3",
   "what": "largest R over the points used",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "FL_model/R_max",
   "value": 0.30515793606870534,
   "status": "LIVE",
   "printed": "0.305",
   "tex": "0.305",
   "relative_rounding": 0.0005175551740190875
  },
  {
   "id": "dvXF3",
   "macro": "\\NumXFthreeDv",
   "fmt": "e1",
   "what": "change of v at 500 GeV^2 when the xF3 term is restored, data",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "C11: quote beside the calibrated interval, not folded into it; which Delta v is bound (data or model surface) was left open on 25 Sep",
   "src": "repro/results/results_dx.json",
   "field": "electroweak_xF3/summary/500/dv_xF3_data",
   "value": 0.0006943491320749694,
   "status": "LIVE",
   "printed": "6.9e-04",
   "tex": "\\ensuremath{6.9\\times10^{-4}}"
  },
  {
   "id": "fNbarRef",
   "macro": "\\NumFNbarRef",
   "fmt": "f4",
   "what": "f(nbar) at the reference scales (nbar about 1.8), pole truncation only",
   "sec": "AppF",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "f <= 1 (Chao, Ward and Ober, Theorem 2) holds for the pole truncation only",
   "src": "calc/closedform_results.json",
   "field": "values/solvable_model/f_nbar/nbar_ref/float",
   "value": 0.6185089792050918,
   "status": "LIVE",
   "printed": "0.6185",
   "tex": "0.6185",
   "relative_rounding": 1.4517501594458709e-05
  },
  {
   "id": "poleDrift",
   "macro": "\\NumPoleShareDrift",
   "fmt": "f1",
   "what": "pole-truncation share of the drift at n_f = 5, percent",
   "sec": "AppF",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/closedform_results.json",
   "field": "values/nf_dependence/nf5/pole_share_drift_pct/float",
   "value": 104.72977573756286,
   "status": "LIVE",
   "printed": "104.7",
   "tex": "104.7",
   "relative_rounding": 0.0002843101434445093
  },
  {
   "id": "poleDiff",
   "macro": "\\NumPoleShareDiffusion",
   "fmt": "f1",
   "what": "pole-truncation share of the diffusion at n_f = 5, percent",
   "sec": "AppF",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/closedform_results.json",
   "field": "values/nf_dependence/nf5/pole_share_diffusion_pct/float",
   "value": 87.21600255677126,
   "status": "LIVE",
   "printed": "87.2",
   "tex": "87.2",
   "relative_rounding": 0.0001834818875221743
  },
  {
   "id": "rZeroFlav",
   "macro": "\\NumRZeroFlavorAveraged",
   "fmt": "f4",
   "what": "r_0 = r without the memory term (squared coefficient of variation of the length-weighted step law, with a minus sign)",
   "sec": "AppC",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d1_out.json",
   "field": "r0",
   "value": -0.8312330669778013,
   "status": "LIVE",
   "printed": "-0.8312",
   "tex": "\\ensuremath{-0.8312}",
   "relative_rounding": 3.978063327230216e-05
  },
  {
   "id": "log10QZetaEight",
   "macro": "\\NumLogQZetaEight",
   "fmt": "int",
   "what": "log10(Q/GeV) at zeta = 8 (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "sec": "AppC",
   "tag": "formula",
   "ledger_status": "LIVE",
   "note": "",
   "src": "formula",
   "field": "FORMULAS['log10QatZeta8']",
   "value": 2531.580132080551,
   "status": "LIVE",
   "printed": "2532",
   "tex": "2532"
  },
  {
   "id": "famSmallCount",
   "macro": "\\NumFamSmallCount",
   "fmt": "int",
   "what": "members of the smallest enumerated family containing all three windows",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/stencil_enumeration.json",
   "field": "primary_family/smallest_enumerated_family_containing_all_three/count",
   "value": 27.0,
   "status": "LIVE",
   "printed": "27",
   "tex": "27"
  },
  {
   "id": "c1pRelDiff",
   "macro": "\\NumCOnePrimeRoutes",
   "fmt": "e1",
   "what": "largest relative difference of c1' between two numerical differentiation routes of a1_kernel.py (route A mpmath with the Li2 moment, route B Richardson step 0.02 on the GRV form), n_f = 5",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "a numerical-differentiation difference; never quoted for the transcription check (S1), whose agreement is c1pESWdigits",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "field": "nf/5/K2/c1_routes_rel_diff_max",
   "value": 1.1167e-07,
   "status": "LIVE",
   "printed": "1.1e-07",
   "tex": "\\ensuremath{1.1\\times10^{-7}}"
  },
  {
   "id": "c1pESWdigits",
   "macro": "\\NumCOnePrimeESWDigits",
   "fmt": "int",
   "what": "significant digits in which c1' of the PEGASUS transcription (route A) equals an independent transcription of Ellis, Stirling and Webber, n_f = 4 and 5",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "all printed digits agree (S1)",
   "src": "plan/additions/A1_kappa_split/recheck/rc_kernel.json",
   "field": "min number of significant digits of the equal strings kernel.json nf/{4,5}/c1prime/{Sigma,g}_routeA and rc_kernel.json nf/{4,5}/c1prime/{Sigma,g} (0 if any pair differs)",
   "value": 25.0,
   "status": "LIVE",
   "printed": "25",
   "tex": "25"
  },
  {
   "id": "a1ScanN",
   "macro": "\\NumAOneScanN",
   "fmt": "int",
   "what": "number of scales in the A1 scan from 2 to 100 GeV",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A1_kappa_split/a1_scan.json",
   "field": "n_points",
   "value": 152.0,
   "status": "LIVE",
   "printed": "152",
   "tex": "152"
  },
  {
   "id": "a1NNLOGridMax",
   "macro": "\\NumAOneNNLOGridMax",
   "fmt": "pct2",
   "what": "largest |ratio - 1| of the NLO drift identity on the CT18NNLO grid at 10 and 100 GeV, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A1_kappa_split/drift.json",
   "field": "max over 10.0 and 100.0 of |B2/CT18NNLO NLO formula/<Q>/ratio - 1|",
   "value": 0.0005341650046245539,
   "status": "LIVE",
   "printed": "0.05",
   "tex": "0.05",
   "relative_rounding": 0.06395964604339298
  },
  {
   "id": "parserRel",
   "macro": "\\NumParserMaxRel",
   "fmt": "e1",
   "what": "largest relative difference of the parser at the checked grid nodes where the tabulated value is nonzero",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "max of parser_validation/raw_checks[*]/rel over the nodes with raw != 0",
   "value": 4.504130268695489e-09,
   "status": "LIVE",
   "printed": "4.5e-09",
   "tex": "\\ensuremath{4.5\\times10^{-9}}"
  },
  {
   "id": "parserAbsZero",
   "macro": "\\NumParserMaxAbsZero",
   "fmt": "e1",
   "what": "largest |interpolated xf| of the parser at the checked grid nodes where the tabulated value vanishes",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "max of |parser_validation/raw_checks[*]/interp| over the nodes with raw == 0",
   "value": 1.562444697980707e-08,
   "status": "LIVE",
   "printed": "1.6e-08",
   "tex": "\\ensuremath{1.6\\times10^{-8}}"
  },
  {
   "id": "parserNodes",
   "macro": "\\NumParserNodes",
   "fmt": "int",
   "what": "number of grid nodes at which the parser is checked against the tabulated value",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "len(parser_validation/raw_checks)",
   "value": 42.0,
   "status": "LIVE",
   "printed": "42",
   "tex": "42"
  },
  {
   "id": "quadRel",
   "macro": "\\NumQuadMaxRel",
   "fmt": "e1",
   "what": "largest relative change of kappa when the panels are refined (2, 10, 100 GeV)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "max |kappa/kappa(mult 1) - 1| over quadrature_convergence rows with mult > 1, Q = 2, 10, 100 GeV",
   "value": 1.3045874679429303e-06,
   "status": "LIVE",
   "printed": "1.3e-06",
   "tex": "\\ensuremath{1.3\\times10^{-6}}"
  },
  {
   "id": "fig1data",
   "macro": "(figure data)",
   "fmt": "int",
   "what": "the kappa figure (Fig. 2): full-range LO kappa and B/kappa for three inputs on a dense Q grid",
   "sec": "Fig2",
   "tag": "derived",
   "ledger_status": "DOC",
   "note": "61 rows per input on 60 distinct scales from Q0 = sqrt(2) GeV to 10^4 GeV (the 10^4 GeV row twice, keys 10000.0 and 1e4; 45 rows on 44 scales until A27, figures REPORT Sec. 3; A28 added 11 scales between Q0 and 1.765 GeV and 5 between 1.97 and 4.8 GeV, finding F01 of the outside audit of A27); drawn by draw_fig1.py into paper/figures/v1/fig1_kappa_bound.pdf",
   "status": "NO_MACRO",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": null,
   "value": null,
   "printed": null,
   "tex": null
  },
  {
   "id": "fig1band",
   "macro": "(figure data)",
   "fmt": "int",
   "what": "the kappa figure (Fig. 2): CT18NNLO band (fit uncertainty of calc/alphas_results.json combined, of which Table I prints four of the five scales, interpolated in ln Q) and NNPDF4.0 points",
   "sec": "Fig2",
   "tag": "derived",
   "ledger_status": "DOC",
   "note": "band pieces 2 to 4.58 GeV and 10 to 10^4 GeV",
   "status": "NO_MACRO",
   "src": "calc/figs_v1/fig1_band.json",
   "field": null,
   "value": null,
   "printed": null,
   "tex": null
  },
  {
   "id": "fig2data",
   "macro": "(figure data)",
   "fmt": "int",
   "what": "the drift figure (Fig. 1): drift d<xi>/dtau for the three inputs inside its interval, log Q axis",
   "sec": "Fig1",
   "tag": "derived",
   "ledger_status": "DOC",
   "note": "201 scales; closed form and matrix exponential agree to 1e-30 (figures REPORT Sec. 4)",
   "status": "NO_MACRO",
   "src": "calc/figs_v1/fig2_drift.json",
   "field": null,
   "value": null,
   "printed": null,
   "tex": null
  },
  {
   "id": "figHERA",
   "macro": "(figure data)",
   "fmt": "int",
   "what": "App E figure: v_F2 on the data, the calibrated values and FC intervals (means over eight belts), and the zero-spread distribution of the full A = 0 member",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "DOC",
   "note": "drawn by calc/figs_v1/draw_fig3.py from calibration.json after the fine-grid refix; the row value is the number of stored checks when the program recorded no failure",
   "status": "NO_MACRO",
   "src": "calc/figs_v1/fig3_plotted.json",
   "field": null,
   "value": null,
   "printed": null,
   "tex": null
  },
  {
   "id": "varCoeffs",
   "macro": "(App B display)",
   "fmt": "int",
   "what": "closed-form coefficients of Var(zeta) in pi^2, pi^4, zeta(3)",
   "sec": "AppB",
   "tag": "derived",
   "ledger_status": "DOC",
   "note": "plan/story/chain/chain_forms.py writes the exact coefficients, their integers, the LaTeX right-hand sides of k_1, V_zetaE and nu and four symbolic checks against the display to chain_forms.json; the row value is the number of checks when none failed",
   "status": "NO_MACRO",
   "src": "plan/story/chain/chain_forms.json",
   "field": null,
   "value": null,
   "printed": null,
   "tex": null
  },
  {
   "id": "orderPartX",
   "macro": "(Sec. 6 sentence)",
   "fmt": "f1",
   "what": "x-localization of the 15 percent order part at 2 GeV and the share of the 1/x terms of P(1) and P(2)",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "PENDING",
   "note": "not computed; the text does not state where the order part sits",
   "status": "NO_MACRO",
   "src": null,
   "field": null,
   "value": null,
   "printed": null,
   "tex": null
  },
  {
   "id": "lambdaQCD",
   "macro": "\\NumLambdaQCD",
   "fmt": "f1",
   "what": "Lambda of the one-loop coupling of the LO curves, GeV",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "setting/Lambda_GeV",
   "value": 0.2,
   "status": "LIVE",
   "printed": "0.2",
   "tex": "0.2",
   "relative_rounding": 0.0
  },
  {
   "id": "alphasMZModel",
   "macro": "\\NumAlphasMZModel",
   "fmt": "f3",
   "what": "alpha_s(M_Z) of the one-loop coupling of the LO model curves (n_f = 5 up to M_Z = 91.1876 GeV, Lambda of setting/Lambda_GeV)",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "4 pi/(beta0 ln(M_Z^2/Lambda^2)), beta0 = 11 - 2 n_f/3, n_f and Lambda from setting/, M_Z = 91.1876 GeV",
   "value": 0.13386117988076932,
   "status": "LIVE",
   "printed": "0.134",
   "tex": "0.134",
   "relative_rounding": 0.0010370453880231762
  },
  {
   "id": "quarkFracSteep",
   "macro": "\\NumQuarkFracSteep",
   "fmt": "f2",
   "what": "input quark momentum fraction of the steep LO input",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "inputs/steep/xq0",
   "value": 0.55,
   "status": "LIVE",
   "printed": "0.55",
   "tex": "0.55",
   "relative_rounding": 0.0
  },
  {
   "id": "quarkFracValence",
   "macro": "\\NumQuarkFracValence",
   "fmt": "f2",
   "what": "input quark momentum fraction of the valence-like LO input",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "inputs/valence/xq0",
   "value": 0.7,
   "status": "LIVE",
   "printed": "0.70",
   "tex": "0.70",
   "relative_rounding": 0.0
  },
  {
   "id": "inSteepQOnec",
   "macro": "\\NumInSteepQOnec",
   "fmt": "f2",
   "what": "momentum fraction c of term quark_terms[0] of the steep LO input",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "float of inputs/steep/quark_terms[0][0]",
   "value": 0.3,
   "status": "LIVE",
   "printed": "0.30",
   "tex": "0.30",
   "relative_rounding": 0.0
  },
  {
   "id": "inSteepQOnea",
   "macro": "\\NumInSteepQOnea",
   "fmt": "f1",
   "what": "power a of x in term quark_terms[0] of the steep LO input",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "float of inputs/steep/quark_terms[0][1]",
   "value": 0.6,
   "status": "LIVE",
   "printed": "0.6",
   "tex": "0.6",
   "relative_rounding": 0.0
  },
  {
   "id": "inSteepQTwoc",
   "macro": "\\NumInSteepQTwoc",
   "fmt": "f2",
   "what": "momentum fraction c of term quark_terms[1] of the steep LO input",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "float of inputs/steep/quark_terms[1][0]",
   "value": 0.25,
   "status": "LIVE",
   "printed": "0.25",
   "tex": "0.25",
   "relative_rounding": 0.0
  },
  {
   "id": "inSteepQTwoa",
   "macro": "\\NumInSteepQTwoa",
   "fmt": "f2",
   "what": "power a of x in term quark_terms[1] of the steep LO input",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "float of inputs/steep/quark_terms[1][1]",
   "value": -0.35,
   "status": "LIVE",
   "printed": "-0.35",
   "tex": "\\ensuremath{-0.35}",
   "relative_rounding": 0.0
  },
  {
   "id": "inSteepGc",
   "macro": "\\NumInSteepGc",
   "fmt": "f2",
   "what": "momentum fraction c of term gluon_terms[0] of the steep LO input",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "float of inputs/steep/gluon_terms[0][0]",
   "value": 0.45,
   "status": "LIVE",
   "printed": "0.45",
   "tex": "0.45",
   "relative_rounding": 0.0
  },
  {
   "id": "inSteepGa",
   "macro": "\\NumInSteepGa",
   "fmt": "f1",
   "what": "power a of x in term gluon_terms[0] of the steep LO input",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "float of inputs/steep/gluon_terms[0][1]",
   "value": -0.4,
   "status": "LIVE",
   "printed": "-0.4",
   "tex": "\\ensuremath{-0.4}",
   "relative_rounding": 0.0
  },
  {
   "id": "inValenceQc",
   "macro": "\\NumInValenceQc",
   "fmt": "f2",
   "what": "momentum fraction c of term quark_terms[0] of the valence LO input",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "float of inputs/valence/quark_terms[0][0]",
   "value": 0.7,
   "status": "LIVE",
   "printed": "0.70",
   "tex": "0.70",
   "relative_rounding": 0.0
  },
  {
   "id": "inValenceQa",
   "macro": "\\NumInValenceQa",
   "fmt": "f1",
   "what": "power a of x in term quark_terms[0] of the valence LO input",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "float of inputs/valence/quark_terms[0][1]",
   "value": 0.7,
   "status": "LIVE",
   "printed": "0.7",
   "tex": "0.7",
   "relative_rounding": 0.0
  },
  {
   "id": "inValenceGc",
   "macro": "\\NumInValenceGc",
   "fmt": "f2",
   "what": "momentum fraction c of term gluon_terms[0] of the valence LO input",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "float of inputs/valence/gluon_terms[0][0]",
   "value": 0.3,
   "status": "LIVE",
   "printed": "0.30",
   "tex": "0.30",
   "relative_rounding": 0.0
  },
  {
   "id": "inValenceGa",
   "macro": "\\NumInValenceGa",
   "fmt": "f1",
   "what": "power a of x in term gluon_terms[0] of the valence LO input",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "float of inputs/valence/gluon_terms[0][1]",
   "value": 0.5,
   "status": "LIVE",
   "printed": "0.5",
   "tex": "0.5",
   "relative_rounding": 0.0
  },
  {
   "id": "hqsgQc",
   "macro": "\\NumInHqSgQc",
   "fmt": "f2",
   "what": "quark momentum fraction of the input hardq_steepg (d2_lo_corr.py)",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['hqsgQc']",
   "value": 0.55,
   "status": "LIVE",
   "printed": "0.55",
   "tex": "0.55",
   "relative_rounding": 0.0
  },
  {
   "id": "hqsgQa",
   "macro": "\\NumInHqSgQa",
   "fmt": "int",
   "what": "quark power a of x of the input hardq_steepg",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['hqsgQa']",
   "value": 1.0,
   "status": "LIVE",
   "printed": "1",
   "tex": "1"
  },
  {
   "id": "hqsgGc",
   "macro": "\\NumInHqSgGc",
   "fmt": "f2",
   "what": "gluon momentum fraction of the input hardq_steepg",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['hqsgGc']",
   "value": 0.45,
   "status": "LIVE",
   "printed": "0.45",
   "tex": "0.45",
   "relative_rounding": 0.0
  },
  {
   "id": "hqsgGa",
   "macro": "\\NumInHqSgGa",
   "fmt": "f2",
   "what": "gluon power a of x of the input hardq_steepg",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['hqsgGa']",
   "value": -0.45,
   "status": "LIVE",
   "printed": "-0.45",
   "tex": "\\ensuremath{-0.45}",
   "relative_rounding": 0.0
  },
  {
   "id": "sqhgQc",
   "macro": "\\NumInSqHgQc",
   "fmt": "f2",
   "what": "quark momentum fraction of the input softq_hardg (d2_lo_corr.py)",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['sqhgQc']",
   "value": 0.3,
   "status": "LIVE",
   "printed": "0.30",
   "tex": "0.30",
   "relative_rounding": 0.0
  },
  {
   "id": "sqhgQa",
   "macro": "\\NumInSqHgQa",
   "fmt": "f1",
   "what": "quark power a of x of the input softq_hardg",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['sqhgQa']",
   "value": -0.3,
   "status": "LIVE",
   "printed": "-0.3",
   "tex": "\\ensuremath{-0.3}",
   "relative_rounding": 0.0
  },
  {
   "id": "sqhgGc",
   "macro": "\\NumInSqHgGc",
   "fmt": "f2",
   "what": "gluon momentum fraction of the input softq_hardg",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['sqhgGc']",
   "value": 0.7,
   "status": "LIVE",
   "printed": "0.70",
   "tex": "0.70",
   "relative_rounding": 0.0
  },
  {
   "id": "sqhgGa",
   "macro": "\\NumInSqHgGa",
   "fmt": "int",
   "what": "gluon power a of x of the input softq_hardg",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['sqhgGa']",
   "value": 1.0,
   "status": "LIVE",
   "printed": "1",
   "tex": "1"
  },
  {
   "id": "tOneQa",
   "macro": "\\NumInTOneQa",
   "fmt": "f1",
   "what": "quark power -l_q of x of the large-time input T1 (own_inversion.py)",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['tOneQa']",
   "value": -0.2,
   "status": "LIVE",
   "printed": "-0.2",
   "tex": "\\ensuremath{-0.2}",
   "relative_rounding": 0.0
  },
  {
   "id": "tOneGa",
   "macro": "\\NumInTOneGa",
   "fmt": "f1",
   "what": "gluon power -l_g of x of the large-time input T1",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['tOneGa']",
   "value": -0.1,
   "status": "LIVE",
   "printed": "-0.1",
   "tex": "\\ensuremath{-0.1}",
   "relative_rounding": 0.0
  },
  {
   "id": "tOneXq",
   "macro": "\\NumInTOneXq",
   "fmt": "f1",
   "what": "quark momentum fraction of the large-time input T1",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['tOneXq']",
   "value": 0.6,
   "status": "LIVE",
   "printed": "0.6",
   "tex": "0.6",
   "relative_rounding": 0.0
  },
  {
   "id": "tOneXg",
   "macro": "\\NumInTOneXg",
   "fmt": "f1",
   "what": "gluon momentum fraction 1 - m_q of the large-time input T1",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['tOneXg']",
   "value": 0.4,
   "status": "LIVE",
   "printed": "0.4",
   "tex": "0.4",
   "relative_rounding": 0.0
  },
  {
   "id": "tTwoQa",
   "macro": "\\NumInTTwoQa",
   "fmt": "f2",
   "what": "quark power -l_q of x of the large-time input T2 (own_inversion.py)",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['tTwoQa']",
   "value": -0.25,
   "status": "LIVE",
   "printed": "-0.25",
   "tex": "\\ensuremath{-0.25}",
   "relative_rounding": 0.0
  },
  {
   "id": "tTwoGa",
   "macro": "\\NumInTTwoGa",
   "fmt": "f1",
   "what": "gluon power -l_g of x of the large-time input T2",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['tTwoGa']",
   "value": -0.3,
   "status": "LIVE",
   "printed": "-0.3",
   "tex": "\\ensuremath{-0.3}",
   "relative_rounding": 0.0
  },
  {
   "id": "tTwoXq",
   "macro": "\\NumInTTwoXq",
   "fmt": "f2",
   "what": "quark momentum fraction of the large-time input T2",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['tTwoXq']",
   "value": 0.45,
   "status": "LIVE",
   "printed": "0.45",
   "tex": "0.45",
   "relative_rounding": 0.0
  },
  {
   "id": "tTwoXg",
   "macro": "\\NumInTTwoXg",
   "fmt": "f2",
   "what": "gluon momentum fraction 1 - m_q of the large-time input T2",
   "sec": "AppI",
   "tag": "asserted",
   "ledger_status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['tTwoXg']",
   "value": 0.55,
   "status": "LIVE",
   "printed": "0.55",
   "tex": "0.55",
   "relative_rounding": 0.0
  },
  {
   "id": "thresholdScanLo",
   "macro": "\\NumThresholdScanLo",
   "fmt": "f1",
   "what": "lowest scale of the tabulated CT18NNLO scale scan, GeV",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/threshold_results.json",
   "field": "threshold_mb/tabulated_curve/Q[0]",
   "value": 1.5,
   "status": "LIVE",
   "printed": "1.5",
   "tex": "1.5",
   "relative_rounding": 0.0
  },
  {
   "id": "talbotDigits",
   "macro": "\\NumTalbotDigits",
   "fmt": "int",
   "what": "Talbot working digits of inputs A and steep",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "inputs/A/digits",
   "value": 50.0,
   "status": "LIVE",
   "printed": "50",
   "tex": "50"
  },
  {
   "id": "talbotTerms",
   "macro": "\\NumTalbotTerms",
   "fmt": "int",
   "what": "Talbot terms of inputs A and steep",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "inputs/A/talbot_terms",
   "value": 48.0,
   "status": "LIVE",
   "printed": "48",
   "tex": "48"
  },
  {
   "id": "talbotDigitsHigh",
   "macro": "\\NumTalbotDigitsHigh",
   "fmt": "int",
   "what": "Talbot working digits of the higher-precision (valence-like) rows",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "inputs/valence/digits",
   "value": 100.0,
   "status": "LIVE",
   "printed": "100",
   "tex": "100"
  },
  {
   "id": "talbotTermsHigh",
   "macro": "\\NumTalbotTermsHigh",
   "fmt": "int",
   "what": "Talbot terms of the higher-precision (valence-like) rows",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "inputs/valence/talbot_terms",
   "value": 96.0,
   "status": "LIVE",
   "printed": "96",
   "tex": "96"
  },
  {
   "id": "bandFirstEnd",
   "macro": "\\NumBandFirstEnd",
   "fmt": "f2",
   "what": "last tabulated CT18NNLO scale below m_b, end of the first band piece, GeV",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_band.json",
   "field": "band_pieces[0]/Q_last",
   "value": 4.579436964478545,
   "status": "LIVE",
   "printed": "4.58",
   "tex": "4.58",
   "relative_rounding": 0.00012294863447669924
  },
  {
   "id": "mbCT",
   "macro": "\\NumMbCT",
   "fmt": "f2",
   "what": "CT18 bottom threshold m_b, GeV",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/threshold_results.json",
   "field": "m_b",
   "value": 4.75,
   "status": "LIVE",
   "printed": "4.75",
   "tex": "4.75",
   "relative_rounding": 0.0
  },
  {
   "id": "ctHessianPairs",
   "macro": "\\NumCTHessianPairs",
   "fmt": "int",
   "what": "CT18NNLO Hessian eigenvector pairs (members/2)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "pdf_hessian_uncertainty/n_members / 2",
   "value": 29.0,
   "status": "LIVE",
   "printed": "29",
   "tex": "29"
  },
  {
   "id": "ctHessianCL",
   "macro": "\\NumCTHessianCL",
   "fmt": "f0",
   "what": "input confidence level of the CT18NNLO Hessian set, percent",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "100 erf(1/(sqrt(2) pdf_hessian_uncertainty/cl_scale))",
   "value": 90.00301889217572,
   "status": "LIVE",
   "printed": "90",
   "tex": "90",
   "relative_rounding": 3.3542121285219605e-05
  },
  {
   "id": "alphasLow",
   "macro": "\\NumAlphasLow",
   "fmt": "f3",
   "what": "alpha_s(M_Z) of the lower coupling-variation set",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "parser_validation/alphas_mz/CT18NNLO/info - alphas_results.json delta_alphas_grid/2",
   "value": 0.11599999999999999,
   "status": "LIVE",
   "printed": "0.116",
   "tex": "0.116",
   "relative_rounding": 1.1963610179150395e-16
  },
  {
   "id": "alphasHigh",
   "macro": "\\NumAlphasHigh",
   "fmt": "f3",
   "what": "alpha_s(M_Z) of the upper coupling-variation set",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "parser_validation/alphas_mz/CT18NNLO/info + alphas_results.json delta_alphas_grid/2",
   "value": 0.12,
   "status": "LIVE",
   "printed": "0.120",
   "tex": "0.120",
   "relative_rounding": 0.0
  },
  {
   "id": "thresholdScanN",
   "macro": "\\NumThresholdScanN",
   "fmt": "int",
   "what": "points of the tabulated scale scan near the bottom threshold",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/threshold_results.json",
   "field": "len(threshold_mb/tabulated_curve/Q)",
   "value": 72.0,
   "status": "LIVE",
   "printed": "72",
   "tex": "72"
  },
  {
   "id": "interpLowQ",
   "macro": "\\NumInterpLowQ",
   "fmt": "f1",
   "what": "scale of the low-scale interpolation comparison, GeV",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/interp_results.json",
   "field": "scales[0]",
   "value": 1.5,
   "status": "LIVE",
   "printed": "1.5",
   "tex": "1.5",
   "relative_rounding": 0.0
  },
  {
   "id": "fitZeta1",
   "macro": "\\NumFitZetaOne",
   "fmt": "int",
   "what": "zeta of point 1 of the four-point large-time fit (fit key 4pt_32-256)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "field": "float of key [1] of T1/v",
   "value": 32.0,
   "status": "LIVE",
   "printed": "32",
   "tex": "32"
  },
  {
   "id": "fitZeta2",
   "macro": "\\NumFitZetaTwo",
   "fmt": "int",
   "what": "zeta of point 2 of the four-point large-time fit (fit key 4pt_32-256)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "field": "float of key [2] of T1/v",
   "value": 64.0,
   "status": "LIVE",
   "printed": "64",
   "tex": "64"
  },
  {
   "id": "fitZeta3",
   "macro": "\\NumFitZetaThree",
   "fmt": "int",
   "what": "zeta of point 3 of the four-point large-time fit (fit key 4pt_32-256)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "field": "float of key [3] of T1/v",
   "value": 128.0,
   "status": "LIVE",
   "printed": "128",
   "tex": "128"
  },
  {
   "id": "fitZeta4",
   "macro": "\\NumFitZetaFour",
   "fmt": "int",
   "what": "zeta of point 4 of the four-point large-time fit (fit key 4pt_32-256)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "field": "float of key [4] of T1/v",
   "value": 256.0,
   "status": "LIVE",
   "printed": "256",
   "tex": "256"
  },
  {
   "id": "zetaLargeEval",
   "macro": "\\NumZetaLargeEval",
   "fmt": "int",
   "what": "zeta of the proton-like large-time evaluation (row of zR at 128)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_asymptotic.json",
   "field": "rows[5]/zeta",
   "value": 128.0,
   "status": "LIVE",
   "printed": "128",
   "tex": "128"
  },
  {
   "id": "heraEp",
   "macro": "\\NumHeraEp",
   "fmt": "int",
   "what": "HERA proton beam energy of the combined NC e+p data, GeV",
   "sec": "AppE",
   "tag": "cited",
   "ledger_status": "DOC",
   "note": "HERAcomb; build_v1.py checked results_dx.json config/arm and s_CM_GeV2 when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['heraEp']",
   "value": 920.0,
   "status": "LIVE",
   "printed": "920",
   "tex": "920"
  },
  {
   "id": "hWinTenLo",
   "macro": "\\NumHWinTenLo",
   "fmt": "f1",
   "what": "end 0 of the HERA Q^2 group around 10 GeV^2, GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "config/windows/10[0]",
   "value": 8.5,
   "status": "LIVE",
   "printed": "8.5",
   "tex": "8.5",
   "relative_rounding": 0.0
  },
  {
   "id": "hWinTenHi",
   "macro": "\\NumHWinTenHi",
   "fmt": "int",
   "what": "end 2 of the HERA Q^2 group around 10 GeV^2, GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "config/windows/10[2]",
   "value": 12.0,
   "status": "LIVE",
   "printed": "12",
   "tex": "12"
  },
  {
   "id": "hWinThirtyFiveLo",
   "macro": "\\NumHWinThirtyFiveLo",
   "fmt": "int",
   "what": "end 0 of the HERA Q^2 group around 35 GeV^2, GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "config/windows/35[0]",
   "value": 27.0,
   "status": "LIVE",
   "printed": "27",
   "tex": "27"
  },
  {
   "id": "hWinThirtyFiveHi",
   "macro": "\\NumHWinThirtyFiveHi",
   "fmt": "int",
   "what": "end 2 of the HERA Q^2 group around 35 GeV^2, GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "config/windows/35[2]",
   "value": 45.0,
   "status": "LIVE",
   "printed": "45",
   "tex": "45"
  },
  {
   "id": "hWinFiveHundredLo",
   "macro": "\\NumHWinFiveHundredLo",
   "fmt": "int",
   "what": "end 0 of the HERA Q^2 group around 500 GeV^2, GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "config/windows/500[0]",
   "value": 400.0,
   "status": "LIVE",
   "printed": "400",
   "tex": "400"
  },
  {
   "id": "hWinFiveHundredHi",
   "macro": "\\NumHWinFiveHundredHi",
   "fmt": "int",
   "what": "end 2 of the HERA Q^2 group around 500 GeV^2, GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "config/windows/500[2]",
   "value": 650.0,
   "status": "LIVE",
   "printed": "650",
   "tex": "650"
  },
  {
   "id": "hOneQSqMin",
   "macro": "\\NumHOneQSqMin",
   "fmt": "f1",
   "what": "lower Q^2 end of the H1 power-fit domain, GeV^2",
   "sec": "AppE",
   "tag": "cited",
   "ledger_status": "DOC",
   "note": "H1rise2001; build_v1.py checked hera_expectation.json a_H1/range when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['hOneQSqMin']",
   "value": 3.5,
   "status": "LIVE",
   "printed": "3.5",
   "tex": "3.5",
   "relative_rounding": 0.0
  },
  {
   "id": "beyondH1Weight10",
   "macro": "\\NumBeyondHOneWeightTen",
   "fmt": "pct0",
   "what": "sum of the normalized weights P_i (F2 dx measure, Eq. f2disc) of the points with x > 0.01 in the 10 GeV^2 group, percent",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_expectation.json",
   "field": "windows/10/weight_fraction_beyond_H1_x_range",
   "value": 0.5456463981271913,
   "status": "LIVE",
   "printed": "55",
   "tex": "55",
   "relative_rounding": 0.007978797051994689
  },
  {
   "id": "beyondH1Weight35",
   "macro": "\\NumBeyondHOneWeightThirtyFive",
   "fmt": "pct0",
   "what": "sum of the normalized weights P_i (F2 dx measure, Eq. f2disc) of the points with x > 0.01 in the 35 GeV^2 group, percent",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_expectation.json",
   "field": "windows/35/weight_fraction_beyond_H1_x_range",
   "value": 0.6151583953664689,
   "status": "LIVE",
   "printed": "62",
   "tex": "62",
   "relative_rounding": 0.007870500784837411
  },
  {
   "id": "hWinTenXMax",
   "macro": "\\NumHWinTenXMax",
   "fmt": "f2",
   "what": "upper x end of the 10 GeV^2 group",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_expectation.json",
   "field": "windows/10/x_max",
   "value": 0.02,
   "status": "LIVE",
   "printed": "0.02",
   "tex": "0.02",
   "relative_rounding": 0.0
  },
  {
   "id": "hWinThirtyFiveXMax",
   "macro": "\\NumHWinThirtyFiveXMax",
   "fmt": "f3",
   "what": "upper x end of the 35 GeV^2 group",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_expectation.json",
   "field": "windows/35/x_max",
   "value": 0.03200001,
   "status": "LIVE",
   "printed": "0.032",
   "tex": "0.032",
   "relative_rounding": 3.124999023961347e-07
  },
  {
   "id": "halfA0",
   "macro": "\\NumHalfAOne",
   "fmt": "f6",
   "what": "check-10 half-spacing truth amplitude [0]",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check10_half_spacing/A_truths[0]",
   "value": 0.003125,
   "status": "LIVE",
   "printed": "0.003125",
   "tex": "0.003125",
   "relative_rounding": 0.0
  },
  {
   "id": "halfA1",
   "macro": "\\NumHalfATwo",
   "fmt": "f6",
   "what": "check-10 half-spacing truth amplitude [1]",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check10_half_spacing/A_truths[1]",
   "value": 0.053125,
   "status": "LIVE",
   "printed": "0.053125",
   "tex": "0.053125",
   "relative_rounding": 0.0
  },
  {
   "id": "halfA2",
   "macro": "\\NumHalfAThree",
   "fmt": "f6",
   "what": "check-10 half-spacing truth amplitude [2]",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check10_half_spacing/A_truths[2]",
   "value": 0.115625,
   "status": "LIVE",
   "printed": "0.115625",
   "tex": "0.115625",
   "relative_rounding": 0.0
  },
  {
   "id": "halfA3",
   "macro": "\\NumHalfAFour",
   "fmt": "f6",
   "what": "check-10 half-spacing truth amplitude [3]",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check10_half_spacing/A_truths[3]",
   "value": 0.159375,
   "status": "LIVE",
   "printed": "0.159375",
   "tex": "0.159375",
   "relative_rounding": 0.0
  },
  {
   "id": "halfA4",
   "macro": "\\NumHalfAFive",
   "fmt": "f6",
   "what": "check-10 half-spacing truth amplitude [4]",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check10_half_spacing/A_truths[4]",
   "value": 0.284375,
   "status": "LIVE",
   "printed": "0.284375",
   "tex": "0.284375",
   "relative_rounding": 0.0
  },
  {
   "id": "halfA5",
   "macro": "\\NumHalfASix",
   "fmt": "f6",
   "what": "check-10 half-spacing truth amplitude [5]",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "check10_half_spacing/A_truths[5]",
   "value": 1.003125,
   "status": "LIVE",
   "printed": "1.003125",
   "tex": "1.003125",
   "relative_rounding": 0.0
  },
  {
   "id": "halfSpacingMaxA",
   "macro": "\\NumHalfSpacingMaxA",
   "fmt": "f6",
   "what": "truth amplitude of the largest half-spacing coverage change",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "A of the check10_half_spacing/table/<cell>/coverage/<A> entry of largest |half_minus_grid_accepted_set| (the same truth as halfSpacingCovGridAtMax)",
   "value": 0.115625,
   "status": "LIVE",
   "printed": "0.115625",
   "tex": "0.115625",
   "relative_rounding": 0.0
  },
  {
   "id": "halfSpacingMaxALo",
   "macro": "\\NumHalfSpacingMaxALo",
   "fmt": "f4",
   "what": "member below that truth (truth - A_spacing/2)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "halfSpacingMaxA - config/A_spacing/2",
   "value": 0.1125,
   "status": "LIVE",
   "printed": "0.1125",
   "tex": "0.1125",
   "relative_rounding": 0.0
  },
  {
   "id": "halfSpacingMaxAHi",
   "macro": "\\NumHalfSpacingMaxAHi",
   "fmt": "f5",
   "what": "member above that truth (truth + A_spacing/2)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "halfSpacingMaxA + config/A_spacing/2",
   "value": 0.11875000000000001,
   "status": "LIVE",
   "printed": "0.11875",
   "tex": "0.11875",
   "relative_rounding": 1.1686558153949016e-16
  },
  {
   "id": "reestA0",
   "macro": "\\NumReestAOne",
   "fmt": "int",
   "what": "re-estimated-input (check 8) amplitude [0]",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/A_coverage[0]",
   "value": 0.0,
   "status": "LIVE",
   "printed": "0",
   "tex": "0"
  },
  {
   "id": "reestA1",
   "macro": "\\NumReestATwo",
   "fmt": "f1",
   "what": "re-estimated-input (check 8) amplitude [1]",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/A_coverage[1]",
   "value": 0.5,
   "status": "LIVE",
   "printed": "0.5",
   "tex": "0.5",
   "relative_rounding": 0.0
  },
  {
   "id": "reestA2",
   "macro": "\\NumReestAThree",
   "fmt": "int",
   "what": "re-estimated-input (check 8) amplitude [2]",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/A_coverage[2]",
   "value": 1.0,
   "status": "LIVE",
   "printed": "1",
   "tex": "1"
  },
  {
   "id": "reestA3",
   "macro": "\\NumReestAFour",
   "fmt": "f1",
   "what": "re-estimated-input (check 8) amplitude [3]",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/A_coverage[3]",
   "value": 1.5,
   "status": "LIVE",
   "printed": "1.5",
   "tex": "1.5",
   "relative_rounding": 0.0
  },
  {
   "id": "reestA4",
   "macro": "\\NumReestAFive",
   "fmt": "int",
   "what": "re-estimated-input (check 8) amplitude [4]",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "config/A_coverage[4]",
   "value": 3.0,
   "status": "LIVE",
   "printed": "3",
   "tex": "3"
  },
  {
   "id": "covTestLow",
   "macro": "\\NumCovTestLow",
   "fmt": "f2",
   "what": "lower true coverage used to test the rejection rule",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "coverage in the key name [0] of config/P_pass_one_point_if_true_coverage_*",
   "value": 0.65,
   "status": "LIVE",
   "printed": "0.65",
   "tex": "0.65",
   "relative_rounding": 0.0
  },
  {
   "id": "covTestHigh",
   "macro": "\\NumCovTestHigh",
   "fmt": "f2",
   "what": "higher true coverage used to test the rejection rule",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/calibration.json",
   "field": "coverage in the key name [1] of config/P_pass_one_point_if_true_coverage_*",
   "value": 0.67,
   "status": "LIVE",
   "printed": "0.67",
   "tex": "0.67",
   "relative_rounding": 0.0
  },
  {
   "id": "resWindowHi",
   "macro": "\\NumResWindowHi",
   "fmt": "f1",
   "what": "upper x end of the resummed comparison window",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "window_breaks[4]",
   "value": 0.8,
   "status": "LIVE",
   "printed": "0.8",
   "tex": "0.8",
   "relative_rounding": 0.0
  },
  {
   "id": "resFitInputQ",
   "macro": "\\NumResFitInputQ",
   "fmt": "f2",
   "what": "input scale Q_min of both NNPDF3.1sx fits, GeV",
   "sec": "AppH",
   "tag": "cited",
   "ledger_status": "DOC",
   "note": "BallResum2018, arXiv:1710.05935v2 p. 11; build_v1.py checked QMin of both .info files when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['resFitInputQ']",
   "value": 1.64,
   "status": "LIVE",
   "printed": "1.64",
   "tex": "1.64",
   "relative_rounding": 0.0
  },
  {
   "id": "resQThirty",
   "macro": "\\NumResQThirty",
   "fmt": "int",
   "what": "fifth scale of the resummed comparison grid, GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "(1 Oct 2026) row label of Table resummed; 30 GeV is outside the scales typed as definitions",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "Qs[4]",
   "value": 30.0,
   "status": "LIVE",
   "printed": "30",
   "tex": "30"
  },
  {
   "id": "resMb",
   "macro": "\\NumResMb",
   "fmt": "f2",
   "what": "m_b of the NNPDF3.1sx sets, GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "the .info key MBottom of the NNPDF3.1sx grids (grid metadata), read by lhapdf_min.py",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "identity/NNPDF31sx_nnlonllx_as_0118/mb",
   "value": 4.92,
   "status": "LIVE",
   "printed": "4.92",
   "tex": "4.92",
   "relative_rounding": 0.0
  },
  {
   "id": "resDistMb",
   "macro": "\\NumResDistMb",
   "fmt": "f2",
   "what": "distance of the 5 GeV row above m_b, GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "field": "Qs[2] - identity/<nnlonllx>/mb",
   "value": 0.08000000000000007,
   "status": "LIVE",
   "printed": "0.08",
   "tex": "0.08",
   "relative_rounding": 8.673617379884028e-16
  },
  {
   "id": "corrSqSoftqHardgQ0",
   "macro": "\\NumCorrSqSoftqHardgQZero",
   "fmt": "f3",
   "what": "corr^2 of the admissible input softq_hardg at its starting scale Q0 = sqrt(2) GeV (tau = 0), n_f = 5",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "run() of d2_lo_corr.py at Q0 with its Q0 settings; the valence-like control reproduces 0.6768264899 (an earlier review quoted 0.660)",
   "src": "plan/v1/clarity/calc/softq_q0.json",
   "field": "softq_hardg/corr2",
   "value": 0.6598312181190473,
   "status": "LIVE",
   "printed": "0.660",
   "tex": "0.660",
   "relative_rounding": 0.00025579553727973905
  },
  {
   "id": "saddleSmall2",
   "macro": "\\NumSaddleSmallRatioTwo",
   "fmt": "f2",
   "what": "kappa from the saddle relation over the LO kappa on W_s = [1e-6, 1e-2], Q = 2 GeV",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "field": "kappa[1]/saddle / kappa[1]/exact",
   "value": 1.8505875642304102,
   "status": "LIVE",
   "printed": "1.85",
   "tex": "1.85",
   "relative_rounding": 0.00031750144752237683
  },
  {
   "id": "saddleSmall10",
   "macro": "\\NumSaddleSmallRatioTen",
   "fmt": "f2",
   "what": "kappa from the saddle relation over the LO kappa on W_s = [1e-6, 1e-2], Q = 10 GeV",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "field": "kappa[3]/saddle / kappa[3]/exact",
   "value": 1.2091292659015649,
   "status": "LIVE",
   "printed": "1.21",
   "tex": "1.21",
   "relative_rounding": 0.0007201331759891121
  },
  {
   "id": "saddleSmall100",
   "macro": "\\NumSaddleSmallRatioHundred",
   "fmt": "f2",
   "what": "kappa from the saddle relation over the LO kappa on W_s = [1e-6, 1e-2], Q = 100 GeV",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "field": "kappa[5]/saddle / kappa[5]/exact",
   "value": 1.1144888787169849,
   "status": "LIVE",
   "printed": "1.11",
   "tex": "1.11",
   "relative_rounding": 0.00402774653269976
  },
  {
   "id": "saddleMid2",
   "macro": "\\NumSaddleMidRatioTwo",
   "fmt": "f2",
   "what": "kappa from the saddle relation over the LO kappa on the separately normalized window W_m = [1e-4, 1e-2], Q = 2 GeV",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "field": "small_x_detail/kappa_mid[0]/saddle_over_exact",
   "value": 1.0915829339568033,
   "status": "LIVE",
   "printed": "1.09",
   "tex": "1.09",
   "relative_rounding": 0.0014501270655316433
  },
  {
   "id": "saddleLocalExp2",
   "macro": "\\NumSaddleLocalExpTwo",
   "fmt": "f2",
   "what": "local exponent lam_P = -d ln P/d ln x of the CT18NNLO momentum density at x = 1e-6, Q = 2 GeV (saddle point N = 1 + lam_P next to the pole of gamma_+ at N = 1)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "field": "small_x_detail/local_exponent[0]/lamP",
   "value": 0.02649452253408302,
   "status": "LIVE",
   "printed": "0.03",
   "tex": "0.03",
   "relative_rounding": 0.1323095164824152
  },
  {
   "id": "KAvarLo10",
   "macro": "\\NumResKAVarLoTen",
   "fmt": "pct2",
   "what": "smallest kernel part K_A at 10 GeV over the 27 numerical variants of the replica-basis evolution (x_min, weight floor, SVD cutoff), percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "variant_range/10.0/K_A/min",
   "value": -0.0008641807079422525,
   "status": "LIVE",
   "printed": "-0.09",
   "tex": "\\ensuremath{-0.09}",
   "relative_rounding": 0.041448844817467266
  },
  {
   "id": "KAvarHi10",
   "macro": "\\NumResKAVarHiTen",
   "fmt": "pct2",
   "what": "largest K_A at 10 GeV over the same variants, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "variant_range/10.0/K_A/max",
   "value": 0.000402652731340325,
   "status": "LIVE",
   "printed": "0.04",
   "tex": "0.04",
   "relative_rounding": 0.006588136957359541
  },
  {
   "id": "nA3Variants",
   "macro": "\\NumResNVariants",
   "fmt": "int",
   "what": "number of numerical variants of the replica-basis evolution",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "variant_range/10.0/K_A/n",
   "value": 27.0,
   "status": "LIVE",
   "printed": "27",
   "tex": "27"
  },
  {
   "id": "rNLO2",
   "macro": "\\NumRNLOTwo",
   "fmt": "pct3",
   "what": "residual of the NLO drift identity, drift on the grid over the NLO prediction minus one, at Q = 2 GeV, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "field": "A1/per_Q[0]/r_NLO_recomputed",
   "value": -3.249083362277805e-05,
   "status": "LIVE",
   "printed": "-0.003",
   "tex": "\\ensuremath{-0.003}",
   "relative_rounding": 0.07666265666485768
  },
  {
   "id": "rNLO5",
   "macro": "\\NumRNLOFive",
   "fmt": "pct3",
   "what": "residual of the NLO drift identity, drift on the grid over the NLO prediction minus one, at Q = 5 GeV, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "field": "A1/per_Q[1]/r_NLO_recomputed",
   "value": 0.0004998733645693587,
   "status": "LIVE",
   "printed": "0.050",
   "tex": "0.050",
   "relative_rounding": 0.0002533350236622297
  },
  {
   "id": "rNLO10",
   "macro": "\\NumRNLOTen",
   "fmt": "pct3",
   "what": "residual of the NLO drift identity, drift on the grid over the NLO prediction minus one, at Q = 10 GeV, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "field": "A1/per_Q[2]/r_NLO_recomputed",
   "value": -7.774484594136322e-05,
   "status": "LIVE",
   "printed": "-0.008",
   "tex": "\\ensuremath{-0.008}",
   "relative_rounding": 0.0290071197817753
  },
  {
   "id": "rNLO100",
   "macro": "\\NumRNLOHundred",
   "fmt": "pct3",
   "what": "residual of the NLO drift identity, drift on the grid over the NLO prediction minus one, at Q = 100 GeV, percent",
   "sec": "AppG",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "field": "A1/per_Q[3]/r_NLO_recomputed",
   "value": -0.0002902594071081399,
   "status": "LIVE",
   "printed": "-0.029",
   "tex": "\\ensuremath{-0.029}",
   "relative_rounding": 0.0008937078412871682
  },
  {
   "id": "ctContXu",
   "macro": "\\NumCTContXu",
   "fmt": "f2",
   "what": "upper end of the tabulated part of the CT18NNLO input of the CT18-based LO trajectory (continued above by (1-x)^b matched to the local logarithmic derivative)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/pilot.json",
   "field": "options/A/xu",
   "value": 0.98,
   "status": "LIVE",
   "printed": "0.98",
   "tex": "0.98",
   "relative_rounding": 0.0
  },
  {
   "id": "ctContPowShift",
   "macro": "\\NumCTContPowShift",
   "fmt": "f1",
   "what": "shift of the continued small-x power in the continuation test",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/pilot.json",
   "field": "options/A_lam+0.1/lam_shift",
   "value": 0.1,
   "status": "LIVE",
   "printed": "0.1",
   "tex": "0.1",
   "relative_rounding": 0.0
  },
  {
   "id": "ctContSens",
   "macro": "\\NumCTContSens",
   "fmt": "e1",
   "what": "largest relative change of kappa on the CT18-based LO trajectory (at Q = 2, 5, 10, 100 and 10^4 GeV) when the small-x continuation point moves to 1e-5 or 1e-7 or the continued power shifts by 0.1 either way",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "max over A_xc1e-5, A_xc1e-7, A_lam+0.1, A_lam-0.1 and Q of |variant_rel_change/<k>/<Q>|",
   "value": 5.930589122216112e-05,
   "status": "LIVE",
   "printed": "5.9e-05",
   "tex": "\\ensuremath{5.9\\times10^{-5}}"
  },
  {
   "id": "kjRatioMin",
   "macro": "\\NumKjointRatioMin",
   "fmt": "f3",
   "what": "smallest kappa_joint/kappa of the three plotted LO inputs at 2, 10, 100, 10^4 GeV",
   "sec": "S5",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "an independent recomputation gave 1.034 to 1.082",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "min over inputs A, steep, valence and Q = 2, 10, 100, 1e4 GeV of curves/<input>/kappa_joint / kappa",
   "value": 1.0341406139801048,
   "status": "LIVE",
   "printed": "1.034",
   "tex": "1.034",
   "relative_rounding": 0.0001359718187293744
  },
  {
   "id": "kjRatioMax",
   "macro": "\\NumKjointRatioMax",
   "fmt": "f3",
   "what": "largest kappa_joint/kappa on the same rows",
   "sec": "S5",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "max over inputs A, steep, valence and Q = 2, 10, 100, 1e4 GeV of curves/<input>/kappa_joint / kappa",
   "value": 1.0823992725588651,
   "status": "LIVE",
   "printed": "1.082",
   "tex": "1.082",
   "relative_rounding": 0.00036887733481302516
  },
  {
   "id": "rScaleSd",
   "macro": "\\NumRScaleSd",
   "fmt": "f1",
   "what": "sd of the normal scale factor of the longitudinal ratio per pseudo-data set",
   "sec": "AppI",
   "tag": "formula",
   "ledger_status": "DOC",
   "note": "taskE_calibration.py Noise.draw: Rs = max(1 + 0.5 z, 0.05); build_v1.py checked the program source when the ledger was built",
   "src": "formula",
   "field": "FORMULAS['rScaleSd']",
   "value": 0.5,
   "status": "LIVE",
   "printed": "0.5",
   "tex": "0.5",
   "relative_rounding": 0.0
  },
  {
   "id": "rScaleFloor",
   "macro": "\\NumRScaleFloor",
   "fmt": "f2",
   "what": "floor of that scale factor",
   "sec": "AppI",
   "tag": "formula",
   "ledger_status": "DOC",
   "note": "the same line of taskE_calibration.py",
   "src": "formula",
   "field": "FORMULAS['rScaleFloor']",
   "value": 0.05,
   "status": "LIVE",
   "printed": "0.05",
   "tex": "0.05",
   "relative_rounding": 0.0
  },
  {
   "id": "corrSqSteepQ0",
   "macro": "\\NumCorrSqSteepQZero",
   "fmt": "f3",
   "what": "corr^2(s, xi) of the steep LO input at its starting scale Q0 (zeta = 0)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/dglap/s9_summary.json",
   "field": "steep[0]/corr2",
   "value": 0.9403031050460235,
   "status": "LIVE",
   "printed": "0.940",
   "tex": "0.940",
   "relative_rounding": 0.0003223482347309317
  },
  {
   "id": "mbRiseQlo",
   "macro": "\\NumMbRiseQlo",
   "fmt": "f2",
   "what": "lower grid scale of the rising step of the 72-point CT18NNLO scan, GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/threshold_results.json",
   "field": "threshold_mb/tabulated_curve/rises[0]/Q_lo",
   "value": 4.579436964478545,
   "status": "LIVE",
   "printed": "4.58",
   "tex": "4.58",
   "relative_rounding": 0.00012294863447669924
  },
  {
   "id": "mbRiseQhi",
   "macro": "\\NumMbRiseQhi",
   "fmt": "f2",
   "what": "upper grid scale of the rising step of the 72-point CT18NNLO scan, GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/threshold_results.json",
   "field": "threshold_mb/tabulated_curve/rises[0]/Q_hi",
   "value": 5.184059230956291,
   "status": "LIVE",
   "printed": "5.18",
   "tex": "5.18",
   "relative_rounding": 0.0007830217162743414
  },
  {
   "id": "mbStep_spline",
   "macro": "\\NumMbOneSidedStep",
   "fmt": "pct1",
   "what": "kappa above / kappa below m_b - 1 with the one-sided spline derivative, percent",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/threshold_results.json",
   "field": "threshold_mb/one_sided/spline_above/kappa / spline_below/kappa - 1",
   "value": 0.07415429753353808,
   "status": "LIVE",
   "printed": "7.4",
   "tex": "7.4",
   "relative_rounding": 0.0020807632014622985
  },
  {
   "id": "mbStep_three_point",
   "macro": "\\NumMbOneSidedStepThreePt",
   "fmt": "pct1",
   "what": "kappa above / kappa below m_b - 1 with the one-sided three_point derivative, percent",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/threshold_results.json",
   "field": "threshold_mb/one_sided/three_point_above/kappa / three_point_below/kappa - 1",
   "value": 0.05767115538879475,
   "status": "LIVE",
   "printed": "5.8",
   "tex": "5.8",
   "relative_rounding": 0.00570206386517342
  },
  {
   "id": "mbStep_two_point",
   "macro": "\\NumMbOneSidedStepTwoPt",
   "fmt": "pct1",
   "what": "kappa above / kappa below m_b - 1 with the one-sided two_point derivative, percent",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/threshold_results.json",
   "field": "threshold_mb/one_sided/two_point_above/kappa / two_point_below/kappa - 1",
   "value": -0.027866079938080435,
   "status": "LIVE",
   "printed": "-2.8",
   "tex": "\\ensuremath{-2.8}",
   "relative_rounding": 0.004805845035151634
  },
  {
   "id": "windowPartTwo",
   "macro": "\\NumWindowPartTwo",
   "fmt": "pct3",
   "what": "LO windowed minus LO full-range kappa at 2 GeV, relative",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "field": "rows[0]/decomp_window_part_LO_W_minus_LO_full / rows[0]/kappa",
   "value": -0.0004496289215173906,
   "status": "LIVE",
   "printed": "-0.045",
   "tex": "\\ensuremath{-0.045}",
   "relative_rounding": 0.0008252994076917783
  },
  {
   "id": "xminOverFit",
   "macro": "\\NumXminOverFit",
   "fmt": "f1",
   "what": "x_min change of kappa at 10^4 GeV divided by the 68 percent fit uncertainty there",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/endpoint_results.json",
   "field": "endpoint rows[3]/rel_pct_10000 / alphas_results.json combined[4]/fit_68_pct",
   "value": 2.702808506459023,
   "status": "LIVE",
   "printed": "2.7",
   "tex": "2.7",
   "relative_rounding": 0.0010391067115228577
  },
  {
   "id": "fitUncPctTenTeV",
   "macro": "\\NumFitUncPctTenTeV",
   "fmt": "f2",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa at Q = 10^4 GeV, percent of kappa",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/alphas_results.json",
   "field": "combined[4]/fit_68_pct",
   "value": 0.6365148196315248,
   "status": "LIVE",
   "printed": "0.64",
   "tex": "0.64",
   "relative_rounding": 0.005475411193870993
  },
  {
   "id": "h1RateSignif",
   "macro": "\\NumHOneRateSignif",
   "fmt": "int",
   "what": "H1 rate a divided by its stat and syst uncertainties in quadrature",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_expectation.json",
   "field": "a_H1/value / sqrt(a_H1/stat^2 + a_H1/syst^2)",
   "value": 12.264981815464711,
   "status": "LIVE",
   "printed": "12",
   "tex": "12"
  },
  {
   "id": "famTail",
   "macro": "\\NumFamTailCount",
   "fmt": "int",
   "what": "zero-spread pseudo-data sets with v_null >= v_data at 35 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/stencil_enumeration.json",
   "field": "primary_family/p_single_tail_count",
   "value": 122.0,
   "status": "LIVE",
   "printed": "122",
   "tex": "122"
  },
  {
   "id": "famNrep",
   "macro": "\\NumFamNrep",
   "fmt": "int",
   "what": "zero-spread pseudo-data sets behind the 35 GeV^2 tail probability",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/stencil_enumeration.json",
   "field": "primary_family/p_single_nrep",
   "value": 100000.0,
   "status": "LIVE",
   "printed": "100000",
   "tex": "100000"
  },
  {
   "id": "famBoundLo95",
   "macro": "\\NumFamBoundLo",
   "fmt": "f3",
   "what": "lower end of the 95 percent Clopper-Pearson range of the family bound",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/stencil_enumeration.json",
   "field": "monte_carlo_uncertainty_on_the_bound[\"<tail>/<nrep>\"]/bound_cp95_x32[0]",
   "value": 0.03242355284050626,
   "status": "LIVE",
   "printed": "0.032",
   "tex": "0.032",
   "relative_rounding": 0.013063122434168416
  },
  {
   "id": "famBoundHi95",
   "macro": "\\NumFamBoundHi",
   "fmt": "f3",
   "what": "upper end of the same range",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/stencil_enumeration.json",
   "field": "monte_carlo_uncertainty_on_the_bound[\"<tail>/<nrep>\"]/bound_cp95_x32[1]",
   "value": 0.046608296833503766,
   "status": "LIVE",
   "printed": "0.047",
   "tex": "0.047",
   "relative_rounding": 0.00840415104408327
  },
  {
   "id": "famXmax",
   "macro": "\\NumFamXmax",
   "fmt": "f2",
   "what": "largest x of the points used to form the family of scale triples",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/stencil_enumeration.json",
   "field": "x_max",
   "value": 0.05,
   "status": "LIVE",
   "printed": "0.05",
   "tex": "0.05",
   "relative_rounding": 0.0
  },
  {
   "id": "famMinCommon",
   "macro": "\\NumFamMinCommon",
   "fmt": "int",
   "what": "minimum number of common x points of a triple in the primary family",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/stencil_enumeration.json",
   "field": "the integer in \"at least N common x\" of primary_family/rule",
   "value": 2.0,
   "status": "LIVE",
   "printed": "2",
   "tex": "2"
  },
  {
   "id": "famSmallMinCommon",
   "macro": "\\NumFamSmallMinCommon",
   "fmt": "int",
   "what": "minimum number of common x points of the smallest family that contains all three windows",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/stencil_enumeration.json",
   "field": "primary_family/smallest_enumerated_family_containing_all_three/minimum_common_points",
   "value": 4.0,
   "status": "LIVE",
   "printed": "4",
   "tex": "4"
  },
  {
   "id": "resReconMax",
   "macro": "\\NumResReconMax",
   "fmt": "pct1",
   "what": "largest weighted residual of the resummed input fitted in the fixed-order replica span, residual/(Pbar + floor), percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "central/fit/maxres_A",
   "value": 0.010154176254253142,
   "status": "LIVE",
   "printed": "1.0",
   "tex": "1.0",
   "relative_rounding": 0.015183531425167459
  },
  {
   "id": "resReconRms",
   "macro": "\\NumResReconRms",
   "fmt": "pct1",
   "what": "rms of the same weighted residual over the nodes of both species, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "central/fit/rmsres_A",
   "value": 0.0032241856500750004,
   "status": "LIVE",
   "printed": "0.3",
   "tex": "0.3",
   "relative_rounding": 0.06953248801593835
  },
  {
   "id": "resFitFloor",
   "macro": "\\NumResFitFloor",
   "fmt": "f2",
   "what": "floor added to Pbar in the weight 1/(Pbar + floor) of the central reconstruction",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "config/central/floor",
   "value": 0.01,
   "status": "LIVE",
   "printed": "0.01",
   "tex": "0.01",
   "relative_rounding": 0.0
  },
  {
   "id": "bandUnc0",
   "macro": "\\NumBandUncTwo",
   "fmt": "f2",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[0], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/alphas_results.json",
   "field": "combined[0]/fit_68_pct",
   "value": 2.170088130235367,
   "status": "LIVE",
   "printed": "2.17",
   "tex": "2.17",
   "relative_rounding": 4.061136234024132e-05
  },
  {
   "id": "bandUnc1",
   "macro": "\\NumBandUncTen",
   "fmt": "f2",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[1], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/alphas_results.json",
   "field": "combined[1]/fit_68_pct",
   "value": 1.1222052499464372,
   "status": "LIVE",
   "printed": "1.12",
   "tex": "1.12",
   "relative_rounding": 0.0019651039295551075
  },
  {
   "id": "bandUnc2",
   "macro": "\\NumBandUncHundred",
   "fmt": "f2",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[2], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/alphas_results.json",
   "field": "combined[2]/fit_68_pct",
   "value": 0.8167663842523434,
   "status": "LIVE",
   "printed": "0.82",
   "tex": "0.82",
   "relative_rounding": 0.003959046074865798
  },
  {
   "id": "bandUnc3",
   "macro": "\\NumBandUncThousand",
   "fmt": "f2",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[3], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/alphas_results.json",
   "field": "combined[3]/fit_68_pct",
   "value": 0.7002645944563878,
   "status": "LIVE",
   "printed": "0.70",
   "tex": "0.70",
   "relative_rounding": 0.0003778492565274227
  },
  {
   "id": "bandUnc4",
   "macro": "\\NumBandUncTenTeV",
   "fmt": "f2",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[4], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/alphas_results.json",
   "field": "combined[4]/fit_68_pct",
   "value": 0.6365148196315248,
   "status": "LIVE",
   "printed": "0.64",
   "tex": "0.64",
   "relative_rounding": 0.005475411193870993
  },
  {
   "id": "heraXCut",
   "macro": "\\NumHeraXCut",
   "fmt": "f2",
   "what": "upper x cut of the common x points of the HERA scale groups",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "config/x_max",
   "value": 0.05,
   "status": "LIVE",
   "printed": "0.05",
   "tex": "0.05",
   "relative_rounding": 0.0
  },
  {
   "id": "heraNTen",
   "macro": "\\NumHeraNTen",
   "fmt": "int",
   "what": "number of common x points of the Q^2 = 10.0 GeV^2 group (x at most the x cut)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/10.0/n_common",
   "value": 7.0,
   "status": "LIVE",
   "printed": "7",
   "tex": "7"
  },
  {
   "id": "heraXTenOne",
   "macro": "\\NumHeraXTenOne",
   "fmt": "sig2",
   "what": "common x point 1 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/10.0/x[0]",
   "value": 0.0003199998598945911,
   "status": "LIVE",
   "printed": "0.00032",
   "tex": "0.00032",
   "relative_rounding": 4.37829594622243e-07
  },
  {
   "id": "heraXTenTwo",
   "macro": "\\NumHeraXTenTwo",
   "fmt": "sig2",
   "what": "common x point 2 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/10.0/x[1]",
   "value": 0.0005000002297710942,
   "status": "LIVE",
   "printed": "0.0005",
   "tex": "0.0005",
   "relative_rounding": 4.59541977194662e-07
  },
  {
   "id": "heraXTenThree",
   "macro": "\\NumHeraXTenThree",
   "fmt": "sig2",
   "what": "common x point 3 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/10.0/x[2]",
   "value": 0.0007999998642370887,
   "status": "LIVE",
   "printed": "0.0008",
   "tex": "0.0008",
   "relative_rounding": 1.6970366796140768e-07
  },
  {
   "id": "heraXTenFour",
   "macro": "\\NumHeraXTenFour",
   "fmt": "sig2",
   "what": "common x point 4 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/10.0/x[3]",
   "value": 0.00130000001886904,
   "status": "LIVE",
   "printed": "0.0013",
   "tex": "0.0013",
   "relative_rounding": 1.4514645951653481e-08
  },
  {
   "id": "heraXTenFive",
   "macro": "\\NumHeraXTenFive",
   "fmt": "sig2",
   "what": "common x point 5 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/10.0/x[4]",
   "value": 0.002000000196844393,
   "status": "LIVE",
   "printed": "0.002",
   "tex": "0.002",
   "relative_rounding": 9.842218670422633e-08
  },
  {
   "id": "heraXTenSix",
   "macro": "\\NumHeraXTenSix",
   "fmt": "sig2",
   "what": "common x point 6 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/10.0/x[5]",
   "value": 0.005000001832740519,
   "status": "LIVE",
   "printed": "0.005",
   "tex": "0.005",
   "relative_rounding": 3.6654796949121077e-07
  },
  {
   "id": "heraXTenSeven",
   "macro": "\\NumHeraXTenSeven",
   "fmt": "sig2",
   "what": "common x point 7 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/10.0/x[6]",
   "value": 0.02000000010856292,
   "status": "LIVE",
   "printed": "0.02",
   "tex": "0.02",
   "relative_rounding": 5.428145924091794e-09
  },
  {
   "id": "heraXTen",
   "macro": "\\NumHeraXTen",
   "fmt": "int",
   "what": "common x points of the Q^2 = 10.0 GeV^2 group; the macro expands to heraXTenOne, heraXTenTwo, heraXTenThree, heraXTenFour, heraXTenFive, heraXTenSix, heraXTenSeven; the ledger value is their number",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "status": "COMPOSITE",
   "src": "repro/results/results_dx.json",
   "field": "parts: heraXTenOne, heraXTenTwo, heraXTenThree, heraXTenFour, heraXTenFive, heraXTenSix, heraXTenSeven",
   "value": null,
   "printed": "(7 values)",
   "tex": "\\NumHeraXTenOne{}, \\NumHeraXTenTwo{}, \\NumHeraXTenThree{}, \\NumHeraXTenFour{}, \\NumHeraXTenFive{}, \\NumHeraXTenSix{}, and \\NumHeraXTenSeven{}"
  },
  {
   "id": "heraNThirtyFive",
   "macro": "\\NumHeraNThirtyFive",
   "fmt": "int",
   "what": "number of common x points of the Q^2 = 35.0 GeV^2 group (x at most the x cut)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/35.0/n_common",
   "value": 9.0,
   "status": "LIVE",
   "printed": "9",
   "tex": "9"
  },
  {
   "id": "heraXThirtyFiveOne",
   "macro": "\\NumHeraXThirtyFiveOne",
   "fmt": "sig2",
   "what": "common x point 1 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/35.0/x[0]",
   "value": 0.0007999998642370887,
   "status": "LIVE",
   "printed": "0.0008",
   "tex": "0.0008",
   "relative_rounding": 1.6970366796140768e-07
  },
  {
   "id": "heraXThirtyFiveTwo",
   "macro": "\\NumHeraXThirtyFiveTwo",
   "fmt": "sig2",
   "what": "common x point 2 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/35.0/x[1]",
   "value": 0.00130000001886904,
   "status": "LIVE",
   "printed": "0.0013",
   "tex": "0.0013",
   "relative_rounding": 1.4514645951653481e-08
  },
  {
   "id": "heraXThirtyFiveThree",
   "macro": "\\NumHeraXThirtyFiveThree",
   "fmt": "sig2",
   "what": "common x point 3 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/35.0/x[2]",
   "value": 0.002000000196844393,
   "status": "LIVE",
   "printed": "0.002",
   "tex": "0.002",
   "relative_rounding": 9.842218670422633e-08
  },
  {
   "id": "heraXThirtyFiveFour",
   "macro": "\\NumHeraXThirtyFiveFour",
   "fmt": "sig2",
   "what": "common x point 4 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/35.0/x[3]",
   "value": 0.0032000015013650125,
   "status": "LIVE",
   "printed": "0.0032",
   "tex": "0.0032",
   "relative_rounding": 4.6917634623211244e-07
  },
  {
   "id": "heraXThirtyFiveFive",
   "macro": "\\NumHeraXThirtyFiveFive",
   "fmt": "sig2",
   "what": "common x point 5 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/35.0/x[4]",
   "value": 0.005000001832740519,
   "status": "LIVE",
   "printed": "0.005",
   "tex": "0.005",
   "relative_rounding": 3.6654796949121077e-07
  },
  {
   "id": "heraXThirtyFiveSix",
   "macro": "\\NumHeraXThirtyFiveSix",
   "fmt": "sig2",
   "what": "common x point 6 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/35.0/x[5]",
   "value": 0.007999997898418687,
   "status": "LIVE",
   "printed": "0.008",
   "tex": "0.008",
   "relative_rounding": 2.626977331960572e-07
  },
  {
   "id": "heraXThirtyFiveSeven",
   "macro": "\\NumHeraXThirtyFiveSeven",
   "fmt": "sig2",
   "what": "common x point 7 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/35.0/x[6]",
   "value": 0.012999998979767838,
   "status": "LIVE",
   "printed": "0.013",
   "tex": "0.013",
   "relative_rounding": 7.847940315178278e-08
  },
  {
   "id": "heraXThirtyFiveEight",
   "macro": "\\NumHeraXThirtyFiveEight",
   "fmt": "sig2",
   "what": "common x point 8 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/35.0/x[7]",
   "value": 0.02000000010856292,
   "status": "LIVE",
   "printed": "0.02",
   "tex": "0.02",
   "relative_rounding": 5.428145924091794e-09
  },
  {
   "id": "heraXThirtyFiveNine",
   "macro": "\\NumHeraXThirtyFiveNine",
   "fmt": "sig2",
   "what": "common x point 9 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/35.0/x[8]",
   "value": 0.03200001203783939,
   "status": "LIVE",
   "printed": "0.032",
   "tex": "0.032",
   "relative_rounding": 3.7618233948570424e-07
  },
  {
   "id": "heraXThirtyFive",
   "macro": "\\NumHeraXThirtyFive",
   "fmt": "int",
   "what": "common x points of the Q^2 = 35.0 GeV^2 group; the macro expands to heraXThirtyFiveOne, heraXThirtyFiveTwo, heraXThirtyFiveThree, heraXThirtyFiveFour, heraXThirtyFiveFive, heraXThirtyFiveSix, heraXThirtyFiveSeven, heraXThirtyFiveEight, heraXThirtyFiveNine; the ledger value is their number",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "status": "COMPOSITE",
   "src": "repro/results/results_dx.json",
   "field": "parts: heraXThirtyFiveOne, heraXThirtyFiveTwo, heraXThirtyFiveThree, heraXThirtyFiveFour, heraXThirtyFiveFive, heraXThirtyFiveSix, heraXThirtyFiveSeven, heraXThirtyFiveEight, heraXThirtyFiveNine",
   "value": null,
   "printed": "(9 values)",
   "tex": "\\NumHeraXThirtyFiveOne{}, \\NumHeraXThirtyFiveTwo{}, \\NumHeraXThirtyFiveThree{}, \\NumHeraXThirtyFiveFour{}, \\NumHeraXThirtyFiveFive{}, \\NumHeraXThirtyFiveSix{}, \\NumHeraXThirtyFiveSeven{}, \\NumHeraXThirtyFiveEight{}, and \\NumHeraXThirtyFiveNine{}"
  },
  {
   "id": "heraNFiveHundred",
   "macro": "\\NumHeraNFiveHundred",
   "fmt": "int",
   "what": "number of common x points of the Q^2 = 500.0 GeV^2 group (x at most the x cut)",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/500.0/n_common",
   "value": 4.0,
   "status": "LIVE",
   "printed": "4",
   "tex": "4"
  },
  {
   "id": "heraXFiveHundredOne",
   "macro": "\\NumHeraXFiveHundredOne",
   "fmt": "sig2",
   "what": "common x point 1 of the Q^2 = 500.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/500.0/x[0]",
   "value": 0.012999998979767838,
   "status": "LIVE",
   "printed": "0.013",
   "tex": "0.013",
   "relative_rounding": 7.847940315178278e-08
  },
  {
   "id": "heraXFiveHundredTwo",
   "macro": "\\NumHeraXFiveHundredTwo",
   "fmt": "sig2",
   "what": "common x point 2 of the Q^2 = 500.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/500.0/x[1]",
   "value": 0.02000000010856292,
   "status": "LIVE",
   "printed": "0.02",
   "tex": "0.02",
   "relative_rounding": 5.428145924091794e-09
  },
  {
   "id": "heraXFiveHundredThree",
   "macro": "\\NumHeraXFiveHundredThree",
   "fmt": "sig2",
   "what": "common x point 3 of the Q^2 = 500.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/500.0/x[2]",
   "value": 0.03200001203783939,
   "status": "LIVE",
   "printed": "0.032",
   "tex": "0.032",
   "relative_rounding": 3.7618233948570424e-07
  },
  {
   "id": "heraXFiveHundredFour",
   "macro": "\\NumHeraXFiveHundredFour",
   "fmt": "sig2",
   "what": "common x point 4 of the Q^2 = 500.0 GeV^2 group",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/results_dx.json",
   "field": "selection/500.0/x[3]",
   "value": 0.050000013677701426,
   "status": "LIVE",
   "printed": "0.05",
   "tex": "0.05",
   "relative_rounding": 2.7355395362529317e-07
  },
  {
   "id": "heraXFiveHundred",
   "macro": "\\NumHeraXFiveHundred",
   "fmt": "int",
   "what": "common x points of the Q^2 = 500.0 GeV^2 group; the macro expands to heraXFiveHundredOne, heraXFiveHundredTwo, heraXFiveHundredThree, heraXFiveHundredFour; the ledger value is their number",
   "sec": "AppI",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "status": "COMPOSITE",
   "src": "repro/results/results_dx.json",
   "field": "parts: heraXFiveHundredOne, heraXFiveHundredTwo, heraXFiveHundredThree, heraXFiveHundredFour",
   "value": null,
   "printed": "(4 values)",
   "tex": "\\NumHeraXFiveHundredOne{}, \\NumHeraXFiveHundredTwo{}, \\NumHeraXFiveHundredThree{}, and \\NumHeraXFiveHundredFour{}"
  },
  {
   "id": "sxNegXFixed",
   "macro": "\\NumSxNegXFixed",
   "fmt": "f2",
   "what": "smallest x grid node of 1e-6 <= x <= 0.99 at which member 0 of the fixed_order NNPDF3.1sx fit has a negative total momentum density at some Q grid node",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/negative_nodes.json",
   "field": "sets/fixed_order/first_negative_x",
   "value": 0.86621622,
   "status": "LIVE",
   "printed": "0.87",
   "tex": "0.87",
   "relative_rounding": 0.004368170339733438
  },
  {
   "id": "sxNegQFixed",
   "macro": "\\NumSxNegQFixed",
   "fmt": "f0",
   "what": "largest Q grid node at which member 0 of the fixed_order NNPDF3.1sx fit has a negative total momentum density at some x grid node of 1e-6 <= x <= 0.99, GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/negative_nodes.json",
   "field": "sets/fixed_order/largest_Q_negative_GeV",
   "value": 6.2897452,
   "status": "LIVE",
   "printed": "6",
   "tex": "6",
   "relative_rounding": 0.04606628580121173
  },
  {
   "id": "sxNegXRes",
   "macro": "\\NumSxNegXRes",
   "fmt": "f2",
   "what": "smallest x grid node of 1e-6 <= x <= 0.99 at which member 0 of the resummed NNPDF3.1sx fit has a negative total momentum density at some Q grid node",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/negative_nodes.json",
   "field": "sets/resummed/first_negative_x",
   "value": 0.89054054,
   "status": "LIVE",
   "printed": "0.89",
   "tex": "0.89",
   "relative_rounding": 0.0006069796665293123
  },
  {
   "id": "sxNegQRes",
   "macro": "\\NumSxNegQRes",
   "fmt": "f0",
   "what": "largest Q grid node at which member 0 of the resummed NNPDF3.1sx fit has a negative total momentum density at some x grid node of 1e-6 <= x <= 0.99, GeV",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/additions/A3_resummed/results/negative_nodes.json",
   "field": "sets/resummed/largest_Q_negative_GeV",
   "value": 5.5493622,
   "status": "LIVE",
   "printed": "6",
   "tex": "6",
   "relative_rounding": 0.08120533202896722
  },
  {
   "id": "zetaTen",
   "macro": "\\NumZetaTen",
   "fmt": "f2",
   "what": "zeta at Q = 10 GeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[1]/zeta",
   "value": 0.6931471805599453,
   "status": "LIVE",
   "printed": "0.69",
   "tex": "0.69",
   "relative_rounding": 0.004540421786615292
  },
  {
   "id": "zetaHundred",
   "macro": "\\NumZetaHundred",
   "fmt": "f2",
   "what": "zeta at Q = 100 GeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/chain_numeric.json",
   "field": "rows[2]/zeta",
   "value": 1.155995213272232,
   "status": "LIVE",
   "printed": "1.16",
   "tex": "1.16",
   "relative_rounding": 0.0034643627255442873
  },
  {
   "id": "lambdaAlt",
   "macro": "\\NumLambdaAlt",
   "fmt": "f3",
   "what": "one-loop Lambda (n_f = 5) of the alternative map, GeV; it gives alpha_s(M_Z) = 0.118",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/zeta_lambda.json",
   "field": "rows/alternative/Lambda_GeV",
   "value": 0.088,
   "status": "LIVE",
   "printed": "0.088",
   "tex": "0.088",
   "relative_rounding": 0.0
  },
  {
   "id": "alphasMZAlt",
   "macro": "\\NumAlphasMZAlt",
   "fmt": "f3",
   "what": "one-loop alpha_s(M_Z) for that Lambda (n_f = 5, M_Z = 91.1876 GeV)",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/zeta_lambda.json",
   "field": "rows/alternative/alphas_MZ",
   "value": 0.11803342742872494,
   "status": "LIVE",
   "printed": "0.118",
   "tex": "0.118",
   "relative_rounding": 0.00028320306758127726
  },
  {
   "id": "zetaAlt10",
   "macro": "\\NumZetaAltTen",
   "fmt": "f2",
   "what": "zeta at Q = 10 GeV with the alternative Lambda (Q0^2 = 2 GeV^2, one loop)",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/zeta_lambda.json",
   "field": "rows/alternative/zeta/10",
   "value": 0.5331916553191675,
   "status": "LIVE",
   "printed": "0.53",
   "tex": "0.53",
   "relative_rounding": 0.00598594386713894
  },
  {
   "id": "zetaAlt100",
   "macro": "\\NumZetaAltHundred",
   "fmt": "f2",
   "what": "zeta at Q = 100 GeV with the alternative Lambda (Q0^2 = 2 GeV^2, one loop)",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/zeta_lambda.json",
   "field": "rows/alternative/zeta/100",
   "value": 0.9296130143788178,
   "status": "LIVE",
   "printed": "0.93",
   "tex": "0.93",
   "relative_rounding": 0.00041628679374805554
  },
  {
   "id": "zetaAlt10000",
   "macro": "\\NumZetaAltTenTeV",
   "fmt": "f2",
   "what": "zeta at Q = 10000 GeV with the alternative Lambda (Q0^2 = 2 GeV^2, one loop)",
   "sec": "S2",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/story/chain/zeta_lambda.json",
   "field": "rows/alternative/zeta/10000",
   "value": 1.433144285074171,
   "status": "LIVE",
   "printed": "1.43",
   "tex": "1.43",
   "relative_rounding": 0.00219397663369829
  },
  {
   "id": "jTwoOverITwo",
   "macro": "\\NumJTwoOverITwo",
   "fmt": "f4",
   "what": "J_2/I_zeta = 1 - Rperp/I of the proton-like input at 2 GeV, n_f = 5",
   "sec": "S7",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d2_rows.json",
   "field": "1 - Rperp_over_I of the d2_rows.json row with input A, nf 5, Q 2",
   "value": 0.9986284906211218,
   "status": "LIVE",
   "printed": "0.9986",
   "tex": "0.9986",
   "relative_rounding": 2.8529749941378916e-05
  },
  {
   "id": "jTwoOverITenTeV",
   "macro": "\\NumJTwoOverITenTeV",
   "fmt": "f4",
   "what": "J_2/I_zeta of the proton-like input at 10^4 GeV, n_f = 5",
   "sec": "S7",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d2_rows.json",
   "field": "1 - Rperp_over_I of the d2_rows.json row with input A, nf 5, Q 10000",
   "value": 0.9961560778528499,
   "status": "LIVE",
   "printed": "0.9962",
   "tex": "0.9962",
   "relative_rounding": 4.409163195065859e-05
  },
  {
   "id": "rLowTwo",
   "macro": "\\NumRlowTwo",
   "fmt": "f4",
   "what": "R_low = 1 + P2KG of the proton-like input at 2 GeV, n_f = 5",
   "sec": "S7",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d2_rows.json",
   "field": "1 + P2KG of the d2_rows.json row with input A, nf 5, Q 2",
   "value": 1.0034851574436379,
   "status": "LIVE",
   "printed": "1.0035",
   "tex": "1.0035",
   "relative_rounding": 1.4791007372749409e-05
  },
  {
   "id": "rLowTenTeV",
   "macro": "\\NumRlowTenTeV",
   "fmt": "f4",
   "what": "R_low of the proton-like input at 10^4 GeV, n_f = 5",
   "sec": "S7",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/saturation/decision/d2_rows.json",
   "field": "1 + P2KG of the d2_rows.json row with input A, nf 5, Q 10000",
   "value": 1.015883086998032,
   "status": "LIVE",
   "printed": "1.0159",
   "tex": "1.0159",
   "relative_rounding": 1.6648571262292205e-05
  },
  {
   "id": "otherEstTailMax",
   "macro": "\\NumOtherEstTailMax",
   "fmt": "int",
   "what": "largest number of zero-spread pseudo-data sets of the A = 0 member of the main belt at or above the data value, over the local linear and quadratic fits at 10 and 35 GeV^2 and the d ln x three-point derivative at 35 GeV^2",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/v1/neyman/print/kde_fine_other.json",
   "field": "max of null_tails/<cell>/n_tail over local_lin|10.0, local_lin|35.0, local_quad|10.0, local_quad|35.0, stencil3_dlnx|35.0",
   "value": 0.0,
   "status": "LIVE",
   "printed": "0",
   "tex": "0"
  },
  {
   "id": "pNullDlnxTen",
   "macro": "\\NumPNullDlnxTen",
   "fmt": "f2",
   "what": "tail probability of Eq. (pval) of the d ln x three-point derivative at 10 GeV^2, from the M_belt sets of the A = 0 member of its main belt",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/v1/neyman/print/kde_fine_other.json",
   "field": "null_tails/stencil3_dlnx|10.0/p",
   "value": 0.3043569564304357,
   "status": "LIVE",
   "printed": "0.30",
   "tex": "0.30",
   "settle_check": {
    "sd_of_mean": 0.0014550731923268932,
    "shifts": [],
    "ok": true
   },
   "relative_rounding": 0.01431528453147593
  },
  {
   "id": "pNullDlnxTenSd",
   "macro": "\\NumPNullDlnxTenSd",
   "fmt": "f4",
   "what": "binomial sd of that tail probability",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/v1/neyman/print/kde_fine_other.json",
   "field": "null_tails/stencil3_dlnx|10.0/binomial_sd",
   "value": 0.0014550731923268932,
   "status": "LIVE",
   "printed": "0.0015",
   "tex": "0.0015",
   "relative_rounding": 0.030875977861472188
  },
  {
   "id": "looNPoints",
   "macro": "\\NumLooNPoints",
   "fmt": "int",
   "what": "common x points of the 35 GeV^2 group in the leave-one-out test",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/loo_stencil_rebuilt.json",
   "field": "n_points",
   "value": 9.0,
   "status": "LIVE",
   "printed": "9",
   "tex": "9"
  },
  {
   "id": "looWorstX",
   "macro": "\\NumLooWorstX",
   "fmt": "f3",
   "what": "x of the removal that changes the 35 GeV^2 speed most (largest |reldv|)",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/loo_stencil_rebuilt.json",
   "field": "selected/x",
   "value": 0.03200001203783939,
   "status": "LIVE",
   "printed": "0.032",
   "tex": "0.032",
   "relative_rounding": 3.7618233948570424e-07
  },
  {
   "id": "looV",
   "macro": "\\NumLooV",
   "fmt": "f4",
   "what": "speed on the remaining points after that removal",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/loo_stencil_rebuilt.json",
   "field": "selected/v",
   "value": 0.05547441796839103,
   "status": "LIVE",
   "printed": "0.0555",
   "tex": "0.0555",
   "relative_rounding": 0.0004611500678302759
  },
  {
   "id": "looRelDrop",
   "macro": "\\NumLooRelDrop",
   "fmt": "pct0",
   "what": "relative drop of the 35 GeV^2 speed after that removal, percent",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/loo_stencil_rebuilt.json",
   "field": "minus selected/reldv",
   "value": 0.242495278894315,
   "status": "LIVE",
   "printed": "24",
   "tex": "24",
   "relative_rounding": 0.010290010204291444
  },
  {
   "id": "looTailCount",
   "macro": "\\NumLooTailCount",
   "fmt": "int",
   "what": "null sets at or above the reduced speed, with the null rebuilt on the remaining points, pooled over the production run of taskH_loo_stencil.py and the large run of taskH_loo_large.py",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/loo_stencil_large.json",
   "field": "pooled/n_tail",
   "value": 1718.0,
   "status": "LIVE",
   "printed": "1718",
   "tex": "1718"
  },
  {
   "id": "looNrep",
   "macro": "\\NumLooNrep",
   "fmt": "int",
   "what": "null sets of the pooled leave-one-out count",
   "sec": "AppE",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/loo_stencil_large.json",
   "field": "pooled/N",
   "value": 11000000.0,
   "status": "LIVE",
   "printed": "11000000",
   "tex": "11000000"
  },
  {
   "id": "momShareTenXFour",
   "macro": "\\NumMomShareTenXFour",
   "fmt": "f1",
   "what": "momentum share of x < 1e-4 at Q = 10 GeV, percent",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "shares_Q10_CT18NNLO[1]/momentum_pct",
   "value": 0.6037603945359661,
   "status": "LIVE",
   "printed": "0.6",
   "tex": "0.6",
   "relative_rounding": 0.006228289516830998
  },
  {
   "id": "fisherShareTenXFour",
   "macro": "\\NumFisherShareTenXFour",
   "fmt": "f1",
   "what": "share of I_F from x < 1e-4 at Q = 10 GeV, percent",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "calc/pdf_results.json",
   "field": "shares_Q10_CT18NNLO[1]/fisher_pct",
   "value": 7.6250361325406235,
   "status": "LIVE",
   "printed": "7.6",
   "tex": "7.6",
   "relative_rounding": 0.0032834116593598297
  },
  {
   "id": "heraSmallxQsqMax",
   "macro": "\\NumHeraSmallxQsqMax",
   "fmt": "f1",
   "what": "largest Q^2 at which a point of the four HERA NC e+p tables has x < 1e-4, GeV^2",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "repro/results/hera_smallx_reach.json",
   "field": "overall/max_Q2_with_x_below_1e_4",
   "value": 8.5,
   "status": "LIVE",
   "printed": "8.5",
   "tex": "8.5",
   "relative_rounding": 0.0
  },
  {
   "id": "corrSqSoftqHardg10",
   "macro": "\\NumCorrSqSoftqHardgTen",
   "fmt": "f3",
   "what": "corr^2 of the admissible input softq_hardg at 10 GeV, n_f = 5",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "rises with Q from corrSqSoftqHardg (2 GeV, d2_rows.json [11], reproduced in this file) to the 10^4 GeV value",
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "field": "softq_hardg/10/corr2, asserted to rise over Q in ['2', '10', '100', '10000']",
   "value": 0.8227418323022152,
   "status": "LIVE",
   "printed": "0.823",
   "tex": "0.823",
   "relative_rounding": 0.0003137894387384429
  },
  {
   "id": "corrSqSoftqHardg100",
   "macro": "\\NumCorrSqSoftqHardgHundred",
   "fmt": "f3",
   "what": "corr^2 of the admissible input softq_hardg at 100 GeV, n_f = 5",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "rises with Q from corrSqSoftqHardg (2 GeV, d2_rows.json [11], reproduced in this file) to the 10^4 GeV value",
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "field": "softq_hardg/100/corr2, asserted to rise over Q in ['2', '10', '100', '10000']",
   "value": 0.8747413216394765,
   "status": "LIVE",
   "printed": "0.875",
   "tex": "0.875",
   "relative_rounding": 0.00029571983639538877
  },
  {
   "id": "corrSqSoftqHardg10000",
   "macro": "\\NumCorrSqSoftqHardgTenTeV",
   "fmt": "f3",
   "what": "corr^2 of the admissible input softq_hardg at 10000 GeV, n_f = 5",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "rises with Q from corrSqSoftqHardg (2 GeV, d2_rows.json [11], reproduced in this file) to the 10^4 GeV value",
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "field": "softq_hardg/10000/corr2, asserted to rise over Q in ['2', '10', '100', '10000']",
   "value": 0.9184190843705423,
   "status": "LIVE",
   "printed": "0.918",
   "tex": "0.918",
   "relative_rounding": 0.00045631060773253175
  },
  {
   "id": "corrSqHardqMin",
   "macro": "\\NumCorrSqHardqSteepgMin",
   "fmt": "f3",
   "what": "smallest corr^2 of the admissible input hardq_steepg at 2, 10, 100 and 10^4 GeV, n_f = 5",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "at 10 GeV, equal to corrSqHardqSteepg (d2_rows.json [10], reproduced in this file)",
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "field": "min of <input>/<Q>/corr2 over input in ['hardq_steepg'], Q in ['2', '10', '100', '10000']",
   "value": 0.9069607274278244,
   "status": "LIVE",
   "printed": "0.907",
   "tex": "0.907",
   "relative_rounding": 4.330129297549391e-05
  },
  {
   "id": "corrSqHardqMax",
   "macro": "\\NumCorrSqHardqSteepgMax",
   "fmt": "f3",
   "what": "largest corr^2 of the admissible input hardq_steepg at 2, 10, 100 and 10^4 GeV, n_f = 5",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "field": "max of <input>/<Q>/corr2 over input in ['hardq_steepg'], Q in ['2', '10', '100', '10000']",
   "value": 0.9220796569040008,
   "status": "LIVE",
   "printed": "0.922",
   "tex": "0.922",
   "relative_rounding": 8.638831081932803e-05
  },
  {
   "id": "corrSqExtraMin",
   "macro": "\\NumCorrSqExtraMin",
   "fmt": "f3",
   "what": "smallest corr^2 of the two admissible inputs hardq_steepg and softq_hardg at 2, 10, 100 and 10^4 GeV, n_f = 5",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "the starting-scale value corrSqSoftqHardgQ0 lies below this range",
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "field": "min of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']",
   "value": 0.7210025184793647,
   "status": "LIVE",
   "printed": "0.721",
   "tex": "0.721",
   "relative_rounding": 3.4930243656195674e-06
  },
  {
   "id": "corrSqExtraMax",
   "macro": "\\NumCorrSqExtraMax",
   "fmt": "f3",
   "what": "largest corr^2 of the same two inputs at the same four scales",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "",
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "field": "max of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']",
   "value": 0.9220796569040008,
   "status": "LIVE",
   "printed": "0.922",
   "tex": "0.922",
   "relative_rounding": 8.638831081932803e-05
  },
  {
   "id": "IAshareVarLo2.0",
   "macro": "\\NumResIAShareVarLoTwo",
   "fmt": "pct0",
   "what": "smallest I_A/obs at Q = 2.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "min over variants[*]/Q/2.0/I_A divided by central/Q/2.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 0.9202429555134177,
   "status": "LIVE",
   "printed": "92",
   "tex": "92",
   "relative_rounding": 0.00026401235886900953
  },
  {
   "id": "IAshareVarHi2.0",
   "macro": "\\NumResIAShareVarHiTwo",
   "fmt": "pct0",
   "what": "largest I_A/obs at Q = 2.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "max over variants[*]/Q/2.0/I_A divided by central/Q/2.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 0.9791385586571929,
   "status": "LIVE",
   "printed": "98",
   "tex": "98",
   "relative_rounding": 0.0008797951374609064
  },
  {
   "id": "IAshareVarLo10.0",
   "macro": "\\NumResIAShareVarLoTen",
   "fmt": "pct0",
   "what": "smallest I_A/obs at Q = 10.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "min over variants[*]/Q/10.0/I_A divided by central/Q/10.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 0.9739877651685382,
   "status": "LIVE",
   "printed": "97",
   "tex": "97",
   "relative_rounding": 0.004094266181925017
  },
  {
   "id": "IAshareVarHi10.0",
   "macro": "\\NumResIAShareVarHiTen",
   "fmt": "pct0",
   "what": "largest I_A/obs at Q = 10.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "max over variants[*]/Q/10.0/I_A divided by central/Q/10.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 1.0121046836200627,
   "status": "LIVE",
   "printed": "101",
   "tex": "101",
   "relative_rounding": 0.0020795117877873076
  },
  {
   "id": "IAshareVarLo100.0",
   "macro": "\\NumResIAShareVarLoHundred",
   "fmt": "pct0",
   "what": "smallest I_A/obs at Q = 100.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "min over variants[*]/Q/100.0/I_A divided by central/Q/100.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 1.0173824972943226,
   "status": "LIVE",
   "printed": "102",
   "tex": "102",
   "relative_rounding": 0.0025727813409789487
  },
  {
   "id": "IAshareVarHi100.0",
   "macro": "\\NumResIAShareVarHiHundred",
   "fmt": "pct0",
   "what": "largest I_A/obs at Q = 100.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "field": "max over variants[*]/Q/100.0/I_A divided by central/Q/100.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 1.0668492017788418,
   "status": "LIVE",
   "printed": "107",
   "tex": "107",
   "relative_rounding": 0.002953367932323232
  },
  {
   "id": "corrSqMinPct",
   "macro": "\\NumCorrSqMinPct",
   "fmt": "pct1",
   "what": "corrSqMin as a percentage",
   "sec": "Abs",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "percent form of corrSqMin, same rows",
   "src": "plan/saturation/dglap/s9_summary.json",
   "field": "min over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2",
   "value": 0.948121068756412,
   "status": "LIVE",
   "printed": "94.8",
   "tex": "94.8",
   "relative_rounding": 0.00012769335098822767
  },
  {
   "id": "corrSqMaxPct",
   "macro": "\\NumCorrSqMaxPct",
   "fmt": "pct1",
   "what": "corrSqMax as a percentage",
   "sec": "Abs",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "percent form of corrSqMax, same rows",
   "src": "plan/saturation/dglap/s9_summary.json",
   "field": "max over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2",
   "value": 0.9951602006402482,
   "status": "LIVE",
   "printed": "99.5",
   "tex": "99.5",
   "relative_rounding": 0.00016097974993892997
  },
  {
   "id": "corrSqExtraMinPct",
   "macro": "\\NumCorrSqExtraMinPct",
   "fmt": "pct1",
   "what": "corrSqExtraMin as a percentage",
   "sec": "Abs",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "percent form of corrSqExtraMin, same rows",
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "field": "min of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']",
   "value": 0.7210025184793647,
   "status": "LIVE",
   "printed": "72.1",
   "tex": "72.1",
   "relative_rounding": 3.4930243656195674e-06
  },
  {
   "id": "corrSqExtraMaxPct",
   "macro": "\\NumCorrSqExtraMaxPct",
   "fmt": "pct1",
   "what": "corrSqExtraMax as a percentage",
   "sec": "Abs",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "percent form of corrSqExtraMax, same rows",
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "field": "max of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']",
   "value": 0.9220796569040008,
   "status": "LIVE",
   "printed": "92.2",
   "tex": "92.2",
   "relative_rounding": 8.638831081932803e-05
  },
  {
   "id": "geoLA",
   "macro": "\\NumGeoLA",
   "fmt": "f3",
   "what": "length L = int kappa dtau of the LO path of input A from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/A/rows[start Q0, target 1e4]/L",
   "value": 1.261242250247413,
   "status": "LIVE",
   "printed": "1.261",
   "tex": "1.261",
   "relative_rounding": 0.00019207273413618053
  },
  {
   "id": "geoDA",
   "macro": "\\NumGeoDA",
   "fmt": "f3",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input A",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/A/rows[start Q0, target 1e4]/D_FR",
   "value": 1.2258938514327813,
   "status": "LIVE",
   "printed": "1.226",
   "tex": "1.226",
   "relative_rounding": 8.658871002136633e-05
  },
  {
   "id": "geoBA",
   "macro": "\\NumGeoBA",
   "fmt": "f3",
   "what": "int B dtau from Q0 to 10^4 GeV, input A",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/A/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 1.2527723968666515,
   "status": "LIVE",
   "printed": "1.253",
   "tex": "1.253",
   "relative_rounding": 0.00018167955641233666
  },
  {
   "id": "geoTiltLA",
   "macro": "\\NumGeoTiltLA",
   "fmt": "f3",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input A",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/A/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.3073108929371478,
   "status": "LIVE",
   "printed": "1.307",
   "tex": "1.307",
   "relative_rounding": 0.00023781102018459034
  },
  {
   "id": "geoLSteep",
   "macro": "\\NumGeoLSteep",
   "fmt": "f3",
   "what": "length L = int kappa dtau of the LO path of input steep from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/steep/rows[start Q0, target 1e4]/L",
   "value": 1.0697860539530484,
   "status": "LIVE",
   "printed": "1.070",
   "tex": "1.070",
   "relative_rounding": 0.00019998956441908804
  },
  {
   "id": "geoDSteep",
   "macro": "\\NumGeoDSteep",
   "fmt": "f3",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input steep",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/steep/rows[start Q0, target 1e4]/D_FR",
   "value": 1.042382922358848,
   "status": "LIVE",
   "printed": "1.042",
   "tex": "1.042",
   "relative_rounding": 0.00036735287065288875
  },
  {
   "id": "geoBSteep",
   "macro": "\\NumGeoBSteep",
   "fmt": "f3",
   "what": "int B dtau from Q0 to 10^4 GeV, input steep",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/steep/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 1.0485468630469932,
   "status": "LIVE",
   "printed": "1.049",
   "tex": "1.049",
   "relative_rounding": 0.0004321570823167312
  },
  {
   "id": "geoTiltLSteep",
   "macro": "\\NumGeoTiltLSteep",
   "fmt": "f3",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input steep",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/steep/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.0913512558380405,
   "status": "LIVE",
   "printed": "1.091",
   "tex": "1.091",
   "relative_rounding": 0.00032185406500567397
  },
  {
   "id": "geoLValence",
   "macro": "\\NumGeoLValence",
   "fmt": "f3",
   "what": "length L = int kappa dtau of the LO path of input valence from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/valence/rows[start Q0, target 1e4]/L",
   "value": 1.4949011571090984,
   "status": "LIVE",
   "printed": "1.495",
   "tex": "1.495",
   "relative_rounding": 6.612001765576267e-05
  },
  {
   "id": "geoDValence",
   "macro": "\\NumGeoDValence",
   "fmt": "f3",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input valence",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/valence/rows[start Q0, target 1e4]/D_FR",
   "value": 1.4580669575638383,
   "status": "LIVE",
   "printed": "1.458",
   "tex": "1.458",
   "relative_rounding": 4.592214609280858e-05
  },
  {
   "id": "geoBValence",
   "macro": "\\NumGeoBValence",
   "fmt": "f3",
   "what": "int B dtau from Q0 to 10^4 GeV, input valence",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/valence/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 1.469101498400801,
   "status": "LIVE",
   "printed": "1.469",
   "tex": "1.469",
   "relative_rounding": 6.9088759974357e-05
  },
  {
   "id": "geoTiltLValence",
   "macro": "\\NumGeoTiltLValence",
   "fmt": "f3",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input valence",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/valence/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.5903168328694328,
   "status": "LIVE",
   "printed": "1.590",
   "tex": "1.590",
   "relative_rounding": 0.00019922625660766653
  },
  {
   "id": "geoLHardqSteepg",
   "macro": "\\NumGeoLHardqSteepg",
   "fmt": "f3",
   "what": "length L = int kappa dtau of the LO path of input hardq_steepg from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/hardq_steepg/rows[start Q0, target 1e4]/L",
   "value": 1.0071412172537206,
   "status": "LIVE",
   "printed": "1.007",
   "tex": "1.007",
   "relative_rounding": 0.0001402159412220364
  },
  {
   "id": "geoDHardqSteepg",
   "macro": "\\NumGeoDHardqSteepg",
   "fmt": "f3",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input hardq_steepg",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/hardq_steepg/rows[start Q0, target 1e4]/D_FR",
   "value": 0.9902639819736463,
   "status": "LIVE",
   "printed": "0.990",
   "tex": "0.990",
   "relative_rounding": 0.0002665773757823338
  },
  {
   "id": "geoBHardqSteepg",
   "macro": "\\NumGeoBHardqSteepg",
   "fmt": "f3",
   "what": "int B dtau from Q0 to 10^4 GeV, input hardq_steepg",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/hardq_steepg/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 0.9616627990057045,
   "status": "LIVE",
   "printed": "0.962",
   "tex": "0.962",
   "relative_rounding": 0.0003506436919927699
  },
  {
   "id": "geoTiltLHardqSteepg",
   "macro": "\\NumGeoTiltLHardqSteepg",
   "fmt": "f3",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input hardq_steepg",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/hardq_steepg/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.0299885713963786,
   "status": "LIVE",
   "printed": "1.030",
   "tex": "1.030",
   "relative_rounding": 1.1095854787953738e-05
  },
  {
   "id": "geoLSoftqHardg",
   "macro": "\\NumGeoLSoftqHardg",
   "fmt": "f3",
   "what": "length L = int kappa dtau of the LO path of input softq_hardg from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/softq_hardg/rows[start Q0, target 1e4]/L",
   "value": 1.6264530784301312,
   "status": "LIVE",
   "printed": "1.626",
   "tex": "1.626",
   "relative_rounding": 0.0002785683990150094
  },
  {
   "id": "geoDSoftqHardg",
   "macro": "\\NumGeoDSoftqHardg",
   "fmt": "f3",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input softq_hardg",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/softq_hardg/rows[start Q0, target 1e4]/D_FR",
   "value": 1.5105423797230486,
   "status": "LIVE",
   "printed": "1.511",
   "tex": "1.511",
   "relative_rounding": 0.00030295096853567914
  },
  {
   "id": "geoBSoftqHardg",
   "macro": "\\NumGeoBSoftqHardg",
   "fmt": "f3",
   "what": "int B dtau from Q0 to 10^4 GeV, input softq_hardg",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/softq_hardg/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 1.4637022179242265,
   "status": "LIVE",
   "printed": "1.464",
   "tex": "1.464",
   "relative_rounding": 0.0002034444384430679
  },
  {
   "id": "geoTiltLSoftqHardg",
   "macro": "\\NumGeoTiltLSoftqHardg",
   "fmt": "f3",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input softq_hardg",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/softq_hardg/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.6841039583780402,
   "status": "LIVE",
   "printed": "1.684",
   "tex": "1.684",
   "relative_rounding": 6.172919285834802e-05
  },
  {
   "id": "geoExcessA",
   "macro": "\\NumGeoExcessA",
   "fmt": "pct1",
   "what": "L/D_FR - 1 of the LO path of input A from Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/A/rows[start Q0, target 1e4]: L / D_FR - 1",
   "value": 0.02883479574786807,
   "status": "LIVE",
   "printed": "2.9",
   "tex": "2.9",
   "relative_rounding": 0.0057293366520254655
  },
  {
   "id": "geoExcessBA",
   "macro": "\\NumGeoExcessBA",
   "fmt": "pct1",
   "what": "L/(int B dtau) - 1 of the LO path of input A from Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/A/rows[start Q0, target 1e4]: L / int_B_dtau - 1",
   "value": 0.006760887613700417,
   "status": "LIVE",
   "printed": "0.7",
   "tex": "0.7",
   "relative_rounding": 0.03536701095504671
  },
  {
   "id": "geoExcessMin",
   "macro": "\\NumGeoExcessMin",
   "fmt": "pct1",
   "what": "smallest L/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: L / D_FR - 1",
   "value": 0.017043167869679632,
   "status": "LIVE",
   "printed": "1.7",
   "tex": "1.7",
   "relative_rounding": 0.002532854807845183
  },
  {
   "id": "geoExcessTwoMin",
   "macro": "\\NumGeoExcessTwoMin",
   "fmt": "pct1",
   "what": "smallest L/D_FR - 1 over the five model inputs, 2 GeV to 10^4 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row 2 GeV -> 10^4 GeV",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start 2, target 1e4]: L / D_FR - 1",
   "value": 0.013571896750481871,
   "status": "LIVE",
   "printed": "1.4",
   "tex": "1.4",
   "relative_rounding": 0.03154336180040035
  },
  {
   "id": "geoExcessMax",
   "macro": "\\NumGeoExcessMax",
   "fmt": "pct1",
   "what": "largest L/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: L / D_FR - 1",
   "value": 0.07673448971907315,
   "status": "LIVE",
   "printed": "7.7",
   "tex": "7.7",
   "relative_rounding": 0.003460116590321868
  },
  {
   "id": "geoExcessTwoMax",
   "macro": "\\NumGeoExcessTwoMax",
   "fmt": "pct1",
   "what": "largest L/D_FR - 1 over the five model inputs, 2 GeV to 10^4 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row 2 GeV -> 10^4 GeV",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start 2, target 1e4]: L / D_FR - 1",
   "value": 0.05599718204840287,
   "status": "LIVE",
   "printed": "5.6",
   "tex": "5.6",
   "relative_rounding": 5.032309652094534e-05
  },
  {
   "id": "geoTiltExcessA",
   "macro": "\\NumGeoTiltExcessA",
   "fmt": "pct1",
   "what": "L_tilt/D_FR - 1 of the exponential tilt from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input A, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "inputs/A/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1",
   "value": 0.06641443009866554,
   "status": "LIVE",
   "printed": "6.6",
   "tex": "6.6",
   "relative_rounding": 0.006240061053747843
  },
  {
   "id": "geoTiltExcessMin",
   "macro": "\\NumGeoTiltExcessMin",
   "fmt": "pct1",
   "what": "smallest L_tilt/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1",
   "value": 0.04011515125851517,
   "status": "LIVE",
   "printed": "4.0",
   "tex": "4.0",
   "relative_rounding": 0.002870517869248355
  },
  {
   "id": "geoTiltExcessMax",
   "macro": "\\NumGeoTiltExcessMax",
   "fmt": "pct1",
   "what": "largest L_tilt/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1",
   "value": 0.11490017161042076,
   "status": "LIVE",
   "printed": "11.5",
   "tex": "11.5",
   "relative_rounding": 0.0008688271582197208
  },
  {
   "id": "geoBestBoundMin",
   "macro": "\\NumGeoBestBoundMin",
   "fmt": "pct0",
   "what": "smallest over the five model inputs of max(D_FR, int B dtau)/L, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: max(D_FR, int_B_dtau) / L",
   "value": 0.9287340654063253,
   "status": "LIVE",
   "printed": "93",
   "tex": "93",
   "relative_rounding": 0.0013630754387380984
  },
  {
   "id": "geoTiltDistA",
   "macro": "\\NumGeoTiltDistA",
   "fmt": "f2",
   "what": "Fisher-Rao distance from P(10^4 GeV) to the nearest member x^(-theta) P(Q0)/M0(theta) of the exponential-tilt family through P(Q0), input A",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage D (BC maximized over 0 <= theta < 1 + a_min)",
   "src": "plan/A25/calc/a25_path.json",
   "field": "tilt_distance/A/1e4/distance (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.2836300587689994,
   "status": "LIVE",
   "printed": "0.28",
   "tex": "0.28",
   "relative_rounding": 0.012798568617002026
  },
  {
   "id": "geoTiltDistSteep",
   "macro": "\\NumGeoTiltDistSteep",
   "fmt": "f2",
   "what": "the same distance for the steep input",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage D",
   "src": "plan/A25/calc/a25_path.json",
   "field": "tilt_distance/steep/1e4/distance (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.34441700602690767,
   "status": "LIVE",
   "printed": "0.34",
   "tex": "0.34",
   "relative_rounding": 0.012824587490208204
  },
  {
   "id": "geoCurvLOTwoA",
   "macro": "\\NumGeoCurvLOTwoA",
   "fmt": "f2",
   "what": "squared geodesic curvature k^2 of the LO path of input A at Q = 2 GeV (Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "src": "plan/A25/calc/a25_path.json",
   "field": "curvature/A/2/k2_LO (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.36105107065943914,
   "status": "LIVE",
   "printed": "0.36",
   "tex": "0.36",
   "relative_rounding": 0.002911141234173428
  },
  {
   "id": "geoCurvTiltTwoA",
   "macro": "\\NumGeoCurvTiltTwoA",
   "fmt": "f2",
   "what": "k^2 of the exponential tilt (reweighting path) through the same density P(Q = 2 GeV), input A (Eq. (1.10) of THEORY.md)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "src": "plan/A25/calc/a25_path.json",
   "field": "curvature/A/2/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.8167516937330356,
   "status": "LIVE",
   "printed": "0.82",
   "tex": "0.82",
   "relative_rounding": 0.0039771038026474165
  },
  {
   "id": "geoCurvLOTenA",
   "macro": "\\NumGeoCurvLOTenA",
   "fmt": "f2",
   "what": "squared geodesic curvature k^2 of the LO path of input A at Q = 10 GeV (Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "src": "plan/A25/calc/a25_path.json",
   "field": "curvature/A/10/k2_LO (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.4301396978381395,
   "status": "LIVE",
   "printed": "0.43",
   "tex": "0.43",
   "relative_rounding": 0.00032477318146083875
  },
  {
   "id": "geoCurvTiltTenA",
   "macro": "\\NumGeoCurvTiltTenA",
   "fmt": "f2",
   "what": "k^2 of the exponential tilt (reweighting path) through the same density P(Q = 10 GeV), input A (Eq. (1.10) of THEORY.md)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "src": "plan/A25/calc/a25_path.json",
   "field": "curvature/A/10/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.7173724699472922,
   "status": "LIVE",
   "printed": "0.72",
   "tex": "0.72",
   "relative_rounding": 0.0036627138101645094
  },
  {
   "id": "geoCurvLOHundredA",
   "macro": "\\NumGeoCurvLOHundredA",
   "fmt": "f2",
   "what": "squared geodesic curvature k^2 of the LO path of input A at Q = 100 GeV (Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "src": "plan/A25/calc/a25_path.json",
   "field": "curvature/A/100/k2_LO (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.4549039355543719,
   "status": "LIVE",
   "printed": "0.45",
   "tex": "0.45",
   "relative_rounding": 0.010780156360695565
  },
  {
   "id": "geoCurvTiltHundredA",
   "macro": "\\NumGeoCurvTiltHundredA",
   "fmt": "f2",
   "what": "k^2 of the exponential tilt (reweighting path) through the same density P(Q = 100 GeV), input A (Eq. (1.10) of THEORY.md)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "src": "plan/A25/calc/a25_path.json",
   "field": "curvature/A/100/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.6537014328960468,
   "status": "LIVE",
   "printed": "0.65",
   "tex": "0.65",
   "relative_rounding": 0.005662268292190438
  },
  {
   "id": "geoCurvLOTenTeVA",
   "macro": "\\NumGeoCurvLOTenTeVA",
   "fmt": "f2",
   "what": "squared geodesic curvature k^2 of the LO path of input A at Q = 10^4 GeV (Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "src": "plan/A25/calc/a25_path.json",
   "field": "curvature/A/1e4/k2_LO (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.46872231225504557,
   "status": "LIVE",
   "printed": "0.47",
   "tex": "0.47",
   "relative_rounding": 0.002725894866850665
  },
  {
   "id": "geoCurvTiltTenTeVA",
   "macro": "\\NumGeoCurvTiltTenTeVA",
   "fmt": "f2",
   "what": "k^2 of the exponential tilt (reweighting path) through the same density P(Q = 10^4 GeV), input A (Eq. (1.10) of THEORY.md)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "src": "plan/A25/calc/a25_path.json",
   "field": "curvature/A/1e4/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.604359699064418,
   "status": "LIVE",
   "printed": "0.60",
   "tex": "0.60",
   "relative_rounding": 0.007213748817412999
  },
  {
   "id": "scanN",
   "macro": "\\NumScanN",
   "fmt": "int",
   "what": "number of distinct LO inputs of the scan, x Sigma = f_q B_{a_q,b_q}, x g = (1 - f_q) B_{a_g,b_g} on the grid of ns_scan.py",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "number of distinct (a_q, b_q, a_g, b_g, f_q) in rows[*], asserted equal to the product of the grid sizes, to the number of rows at each of the five scales and to per_scale/<Q>/n",
   "value": 200.0,
   "status": "LIVE",
   "printed": "200",
   "tex": "200"
  },
  {
   "id": "scanGridAqOne",
   "macro": "\\NumScanGridAqOne",
   "fmt": "f1",
   "what": "grid value a_q[0] of the input scan",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "grid/a_q[0]",
   "value": -0.3,
   "status": "LIVE",
   "printed": "-0.3",
   "tex": "\\ensuremath{-0.3}",
   "relative_rounding": 0.0
  },
  {
   "id": "scanGridAqTwo",
   "macro": "\\NumScanGridAqTwo",
   "fmt": "f2",
   "what": "grid value a_q[1] of the input scan",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "grid/a_q[1]",
   "value": -0.15,
   "status": "LIVE",
   "printed": "-0.15",
   "tex": "\\ensuremath{-0.15}",
   "relative_rounding": 0.0
  },
  {
   "id": "scanGridAqFour",
   "macro": "\\NumScanGridAqFour",
   "fmt": "f1",
   "what": "grid value a_q[3] of the input scan",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "grid/a_q[3]",
   "value": 0.3,
   "status": "LIVE",
   "printed": "0.3",
   "tex": "0.3",
   "relative_rounding": 0.0
  },
  {
   "id": "scanGridAqFive",
   "macro": "\\NumScanGridAqFive",
   "fmt": "f1",
   "what": "grid value a_q[4] of the input scan",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "grid/a_q[4]",
   "value": 0.6,
   "status": "LIVE",
   "printed": "0.6",
   "tex": "0.6",
   "relative_rounding": 0.0
  },
  {
   "id": "scanGridAgOne",
   "macro": "\\NumScanGridAgOne",
   "fmt": "f1",
   "what": "grid value a_g[0] of the input scan",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "grid/a_g[0]",
   "value": -0.4,
   "status": "LIVE",
   "printed": "-0.4",
   "tex": "\\ensuremath{-0.4}",
   "relative_rounding": 0.0
  },
  {
   "id": "scanGridAgTwo",
   "macro": "\\NumScanGridAgTwo",
   "fmt": "f1",
   "what": "grid value a_g[1] of the input scan",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "grid/a_g[1]",
   "value": -0.2,
   "status": "LIVE",
   "printed": "-0.2",
   "tex": "\\ensuremath{-0.2}",
   "relative_rounding": 0.0
  },
  {
   "id": "scanGridAgFour",
   "macro": "\\NumScanGridAgFour",
   "fmt": "f1",
   "what": "grid value a_g[3] of the input scan",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "grid/a_g[3]",
   "value": 0.3,
   "status": "LIVE",
   "printed": "0.3",
   "tex": "0.3",
   "relative_rounding": 0.0
  },
  {
   "id": "scanGridAgFive",
   "macro": "\\NumScanGridAgFive",
   "fmt": "f1",
   "what": "grid value a_g[4] of the input scan",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "grid/a_g[4]",
   "value": 0.5,
   "status": "LIVE",
   "printed": "0.5",
   "tex": "0.5",
   "relative_rounding": 0.0
  },
  {
   "id": "scanGridFqOne",
   "macro": "\\NumScanGridFqOne",
   "fmt": "f1",
   "what": "grid value f_q[0] of the input scan",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "grid/f_q[0]",
   "value": 0.4,
   "status": "LIVE",
   "printed": "0.4",
   "tex": "0.4",
   "relative_rounding": 0.0
  },
  {
   "id": "scanGridFqTwo",
   "macro": "\\NumScanGridFqTwo",
   "fmt": "f1",
   "what": "grid value f_q[1] of the input scan",
   "sec": "SM9",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "grid/f_q[1]",
   "value": 0.6,
   "status": "LIVE",
   "printed": "0.6",
   "tex": "0.6",
   "relative_rounding": 0.0
  },
  {
   "id": "scanMinQZero",
   "macro": "\\NumScanMinQZero",
   "fmt": "f3",
   "what": "min of (B/kappa)^2 over the inputs of the scan at Q0",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/Q0/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = Q0",
   "value": 0.6948832680473694,
   "status": "LIVE",
   "printed": "0.695",
   "tex": "0.695",
   "relative_rounding": 0.00016798785925372658
  },
  {
   "id": "scanMedianQZero",
   "macro": "\\NumScanMedianQZero",
   "fmt": "f3",
   "what": "median of (B/kappa)^2 over the inputs of the scan at Q0",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/Q0/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = Q0",
   "value": 0.9504243438733735,
   "status": "LIVE",
   "printed": "0.950",
   "tex": "0.950",
   "relative_rounding": 0.00044647832950506775
  },
  {
   "id": "scanMaxQZero",
   "macro": "\\NumScanMaxQZero",
   "fmt": "f3",
   "what": "max of (B/kappa)^2 over the inputs of the scan at Q0",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/Q0/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = Q0",
   "value": 0.9980276207516283,
   "status": "LIVE",
   "printed": "0.998",
   "tex": "0.998",
   "relative_rounding": 2.767533789046795e-05
  },
  {
   "id": "scanMinTwo",
   "macro": "\\NumScanMinTwo",
   "fmt": "f3",
   "what": "min of (B/kappa)^2 over the inputs of the scan at 2 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/2/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 2",
   "value": 0.8021962082146269,
   "status": "LIVE",
   "printed": "0.802",
   "tex": "0.802",
   "relative_rounding": 0.0002445888083459402
  },
  {
   "id": "scanMedianTwo",
   "macro": "\\NumScanMedianTwo",
   "fmt": "f3",
   "what": "median of (B/kappa)^2 over the inputs of the scan at 2 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/2/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 2",
   "value": 0.9773525677726957,
   "status": "LIVE",
   "printed": "0.977",
   "tex": "0.977",
   "relative_rounding": 0.0003607375519555229
  },
  {
   "id": "scanMaxTwo",
   "macro": "\\NumScanMaxTwo",
   "fmt": "f3",
   "what": "max of (B/kappa)^2 over the inputs of the scan at 2 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/2/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 2",
   "value": 0.9990031609023099,
   "status": "LIVE",
   "printed": "0.999",
   "tex": "0.999",
   "relative_rounding": 3.1640563649874338e-06
  },
  {
   "id": "scanMinTen",
   "macro": "\\NumScanMinTen",
   "fmt": "f3",
   "what": "min of (B/kappa)^2 over the inputs of the scan at 10 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/10/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 10",
   "value": 0.8821805943728879,
   "status": "LIVE",
   "printed": "0.882",
   "tex": "0.882",
   "relative_rounding": 0.00020471360857381363
  },
  {
   "id": "scanMedianTen",
   "macro": "\\NumScanMedianTen",
   "fmt": "f3",
   "what": "median of (B/kappa)^2 over the inputs of the scan at 10 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/10/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 10",
   "value": 0.9654240344336061,
   "status": "LIVE",
   "printed": "0.965",
   "tex": "0.965",
   "relative_rounding": 0.00043922092104837704
  },
  {
   "id": "scanMaxTen",
   "macro": "\\NumScanMaxTen",
   "fmt": "f3",
   "what": "max of (B/kappa)^2 over the inputs of the scan at 10 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/10/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 10",
   "value": 0.9899305892898197,
   "status": "LIVE",
   "printed": "0.990",
   "tex": "0.990",
   "relative_rounding": 7.011674447810626e-05
  },
  {
   "id": "scanMinHundred",
   "macro": "\\NumScanMinHundred",
   "fmt": "f3",
   "what": "min of (B/kappa)^2 over the inputs of the scan at 100 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/100/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 100",
   "value": 0.9162347942890016,
   "status": "LIVE",
   "printed": "0.916",
   "tex": "0.916",
   "relative_rounding": 0.00025625995701650684
  },
  {
   "id": "scanMedianHundred",
   "macro": "\\NumScanMedianHundred",
   "fmt": "f3",
   "what": "median of (B/kappa)^2 over the inputs of the scan at 100 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/100/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 100",
   "value": 0.9665804430338504,
   "status": "LIVE",
   "printed": "0.967",
   "tex": "0.967",
   "relative_rounding": 0.0004340631648129665
  },
  {
   "id": "scanMaxHundred",
   "macro": "\\NumScanMaxHundred",
   "fmt": "f3",
   "what": "max of (B/kappa)^2 over the inputs of the scan at 100 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/100/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 100",
   "value": 0.9851766703663619,
   "status": "LIVE",
   "printed": "0.985",
   "tex": "0.985",
   "relative_rounding": 0.00017932861351277382
  },
  {
   "id": "scanMinTenTeV",
   "macro": "\\NumScanMinTenTeV",
   "fmt": "f3",
   "what": "min of (B/kappa)^2 over the inputs of the scan at 10^4 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/1e4/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 1e4",
   "value": 0.9406141430465935,
   "status": "LIVE",
   "printed": "0.941",
   "tex": "0.941",
   "relative_rounding": 0.0004102181072428481
  },
  {
   "id": "scanMedianTenTeV",
   "macro": "\\NumScanMedianTenTeV",
   "fmt": "f3",
   "what": "median of (B/kappa)^2 over the inputs of the scan at 10^4 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/1e4/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 1e4",
   "value": 0.9707680729894419,
   "status": "LIVE",
   "printed": "0.971",
   "tex": "0.971",
   "relative_rounding": 0.00023891083463825196
  },
  {
   "id": "scanMaxTenTeV",
   "macro": "\\NumScanMaxTenTeV",
   "fmt": "f3",
   "what": "max of (B/kappa)^2 over the inputs of the scan at 10^4 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "per_scale/1e4/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 1e4",
   "value": 0.9853776918513789,
   "status": "LIVE",
   "printed": "0.985",
   "tex": "0.985",
   "relative_rounding": 0.00038329653137295815
  },
  {
   "id": "scanCountNinetyTen",
   "macro": "\\NumScanCountNinetyTen",
   "fmt": "int",
   "what": "number of inputs of the scan with (B/kappa)^2 >= 0.9 at 10 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "field": "number of rows[*] with Q = 10 and corr2 >= 0.9, asserted equal to per_scale/10/frac_ge_0p9 x n",
   "value": 198.0,
   "status": "LIVE",
   "printed": "198",
   "tex": "198"
  },
  {
   "id": "regDefSmallTwoA",
   "macro": "\\NumRegDefSmallTwoA",
   "fmt": "pct0",
   "what": "share of <r^2>_P from x < 0.0025, input A, Q = 2 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "field": "rows[input A, Q 2]/deficit_share/x<0.0025",
   "value": 0.649649597406248,
   "status": "LIVE",
   "printed": "65",
   "tex": "65",
   "relative_rounding": 0.0005393716784418421
  },
  {
   "id": "regMomSmallTwoA",
   "macro": "\\NumRegMomSmallTwoA",
   "fmt": "pct0",
   "what": "momentum share of x < 0.0025, input A, Q = 2 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "field": "rows[input A, Q 2]/momentum_share/x<0.0025",
   "value": 0.029997908697284394,
   "status": "LIVE",
   "printed": "3",
   "tex": "3",
   "relative_rounding": 6.97149503556752e-05
  },
  {
   "id": "regDefLargeTenTeVA",
   "macro": "\\NumRegDefLargeTenTeVA",
   "fmt": "pct0",
   "what": "share of <r^2>_P from x > 0.22, input A, Q = 10^4 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "field": "rows[input A, Q 1e4]/deficit_share/x>0.22",
   "value": 0.4512625910872233,
   "status": "LIVE",
   "printed": "45",
   "tex": "45",
   "relative_rounding": 0.00279790771971883
  },
  {
   "id": "regMomLargeTenTeVA",
   "macro": "\\NumRegMomLargeTenTeVA",
   "fmt": "pct0",
   "what": "momentum share of x > 0.22, input A, Q = 10^4 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "field": "rows[input A, Q 1e4]/momentum_share/x>0.22",
   "value": 0.06377746709213214,
   "status": "LIVE",
   "printed": "6",
   "tex": "6",
   "relative_rounding": 0.05922886662581409
  },
  {
   "id": "corrSqValenceTwo",
   "macro": "\\NumCorrSqValenceTwo",
   "fmt": "f3",
   "what": "(B/kappa)^2 of the valence-like input at Q = 2 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json), the rows of \\NumKappaValenceTwo and \\NumBValenceTwo",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "field": "(table_rows_valence_100_digits/2/B / table_rows_valence_100_digits/2/kappa)^2, the two fields printed as \\NumBValenceTwo and \\NumKappaValenceTwo (asserted equal to the stored corr squared)",
   "value": 0.9821389335755678,
   "status": "LIVE",
   "printed": "0.982",
   "tex": "0.982",
   "relative_rounding": 0.000141460205698213
  },
  {
   "id": "transTauHalf",
   "macro": "\\NumTransTauHalf",
   "fmt": "sig3",
   "what": "tau at which 1 - (B/kappa)^2 of the valence-like input falls to half its Q0 value (bracketing root of the computed deficit)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage H; the interpolated tau_half of t3_transient.json is not used",
   "src": "plan/A25/calc/a25_path.json",
   "field": "half_deficit/tau_half (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.005791782368568777,
   "status": "LIVE",
   "printed": "0.00579",
   "tex": "0.00579",
   "relative_rounding": 0.0003077409431765577
  },
  {
   "id": "transQsqHalf",
   "macro": "\\NumTransQsqHalf",
   "fmt": "f2",
   "what": "Q^2 at that tau (one-loop map, Lambda = 0.2 GeV, Q0^2 = 2 GeV^2), GeV^2",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage H",
   "src": "plan/A25/calc/a25_path.json",
   "field": "half_deficit/Qsq_half_GeV2 (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 2.1835949860323707,
   "status": "LIVE",
   "printed": "2.18",
   "tex": "2.18",
   "relative_rounding": 0.001646361186651499
  },
  {
   "id": "transRatio",
   "macro": "\\NumTransRatio",
   "fmt": "f0",
   "what": "(9/31)/tau_half, the relaxation time 9/31 of the quark momentum fraction over the half-deficit tau",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage H",
   "src": "plan/A25/calc/a25_path.json",
   "field": "half_deficit/ratio_9_31_over_tau_half (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 50.12663842838827,
   "status": "LIVE",
   "printed": "50",
   "tex": "50",
   "relative_rounding": 0.0025263698575994954
  },
  {
   "id": "transR",
   "macro": "\\NumTransR",
   "fmt": "f1",
   "what": "R = 2[C_A F_g(1) + C_F F_q(1)], F_j(1) = int_0^1 P_j dx/x, valence-like input at Q0",
   "sec": "AppPath",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/theory/t3_transient.py, valence_consts",
   "src": "plan/A25/research/theory/t3_transient.json",
   "field": "valence_consts/R, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2)",
   "value": 35.93333333333333,
   "status": "LIVE",
   "printed": "35.9",
   "tex": "35.9",
   "relative_rounding": 0.0009276437847865893
  },
  {
   "id": "transA",
   "macro": "\\NumTransA",
   "fmt": "f2",
   "what": "coefficient A of x^(1/2) in P(x, Q0) at small x, valence-like input",
   "sec": "AppPath",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/theory/t3_transient.py, valence_consts",
   "src": "plan/A25/research/theory/t3_transient.json",
   "field": "valence_consts/A, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2)",
   "value": 5.2787109375,
   "status": "LIVE",
   "printed": "5.28",
   "tex": "5.28",
   "relative_rounding": 0.00024420024420035864
  },
  {
   "id": "transCoef",
   "macro": "\\NumTransCoef",
   "fmt": "f0",
   "what": "2 R^3/A^2, minus the coefficient of tau ln(1/tau) in I_tau(tau) - I_tau(0), valence-like input",
   "sec": "AppPath",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/theory/t3_transient.py, valence_consts",
   "src": "plan/A25/research/theory/t3_transient.json",
   "field": "valence_consts/C, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2)",
   "value": 3330.172673081357,
   "status": "LIVE",
   "printed": "3330",
   "tex": "3330",
   "relative_rounding": 5.185108951040952e-05
  },
  {
   "id": "lamRateRatioA",
   "macro": "\\NumLamRateRatioA",
   "fmt": "f2",
   "what": "d_tau lambda at x = 10^-6 divided by beta, input A, Q = 2 GeV",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/theory/t2_lo.py (direct inversion at each x)",
   "src": "plan/A25/research/theory/t2_lo.json",
   "field": "rows[input A, Q 2]/points[x 1e-6]/dtau_lambda / rows[input A, Q 2]/beta",
   "value": 0.4423824470399633,
   "status": "LIVE",
   "printed": "0.44",
   "tex": "0.44",
   "relative_rounding": 0.005385491797661895
  },
  {
   "id": "calKmin",
   "macro": "\\NumCalKmin",
   "fmt": "int",
   "what": "smallest number of covered pseudo-data sets out of N_coverage with which one coverage point passes the rule (coverage >= CL - 4 sd_comb); the binomial tail at this cutoff is \\NumPPassSixFive",
   "sec": "SM3",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "K_MIN_PASS of repro/code/taskE_calibration.py, derived here from the stored pass rule",
   "src": "repro/results/calibration.json",
   "field": "k_min = smallest integer k with k/N >= CL - n_sd sd_comb (config/N_coverage, M_belt, CL, coverage_pass_rule), asserted equal to config/coverage_gate_k_min_of_N[0]; the binomial tail P(X >= k_min | N, 0.65) summed in mpmath reproduces config/P_pass_one_point_if_true_coverage_0.65",
   "value": 67166.0,
   "status": "LIVE",
   "printed": "67166",
   "tex": "67166"
  },
  {
   "id": "calNtrials",
   "macro": "\\NumCalNtrials",
   "fmt": "int",
   "what": "number of pseudo-data sets of one coverage point",
   "sec": "SM3",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "config/N_coverage, the same number as \\NumCoverageSets",
   "src": "repro/results/calibration.json",
   "field": "config/N_coverage, asserted equal to config/coverage_gate_k_min_of_N[1] (with the k_min checks of calKmin)",
   "value": 100000.0,
   "status": "LIVE",
   "printed": "100000",
   "tex": "100000"
  },
  {
   "id": "nnpdfSpreadTen",
   "macro": "\\NumNNPDFSpreadTen",
   "fmt": "f2",
   "what": "replica spread of kappa on NNPDF4.0 at 10.0 GeV, percent of central",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "A25 item P19; same field as nnpdfSpreadTwo",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_replica_spread/10.0/sd_pct_of_central",
   "value": 0.316617833118336,
   "status": "LIVE",
   "printed": "0.32",
   "tex": "0.32",
   "relative_rounding": 0.010682174305702792
  },
  {
   "id": "nnpdfNusedTen",
   "macro": "\\NumNNPDFNusedTen",
   "fmt": "int",
   "what": "NNPDF4.0 replicas positive on W at 10.0 GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "A25 item P19; same field as nnpdfNusedTwo",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_replica_spread/10.0/n_used",
   "value": 75.0,
   "status": "LIVE",
   "printed": "75",
   "tex": "75"
  },
  {
   "id": "nnpdfSpreadHundred",
   "macro": "\\NumNNPDFSpreadHundred",
   "fmt": "f2",
   "what": "replica spread of kappa on NNPDF4.0 at 100.0 GeV, percent of central",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "A25 item P19; same field as nnpdfSpreadTwo",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_replica_spread/100.0/sd_pct_of_central",
   "value": 0.2230931961420096,
   "status": "LIVE",
   "printed": "0.22",
   "tex": "0.22",
   "relative_rounding": 0.01386504024103282
  },
  {
   "id": "nnpdfNusedHundred",
   "macro": "\\NumNNPDFNusedHundred",
   "fmt": "int",
   "what": "NNPDF4.0 replicas positive on W at 100.0 GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "A25 item P19; same field as nnpdfNusedTwo",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_replica_spread/100.0/n_used",
   "value": 75.0,
   "status": "LIVE",
   "printed": "75",
   "tex": "75"
  },
  {
   "id": "nnpdfSpreadTenTeV",
   "macro": "\\NumNNPDFSpreadTenTeV",
   "fmt": "f2",
   "what": "replica spread of kappa on NNPDF4.0 at 10000.0 GeV, percent of central",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "A25 item P19; same field as nnpdfSpreadTwo",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_replica_spread/10000.0/sd_pct_of_central",
   "value": 0.1688654431693494,
   "status": "LIVE",
   "printed": "0.17",
   "tex": "0.17",
   "relative_rounding": 0.006718703420644828
  },
  {
   "id": "nnpdfNusedTenTeV",
   "macro": "\\NumNNPDFNusedTenTeV",
   "fmt": "int",
   "what": "NNPDF4.0 replicas positive on W at 10000.0 GeV",
   "sec": "S6",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "A25 item P19; same field as nnpdfNusedTwo",
   "src": "calc/nnpdf_alignment_results.json",
   "field": "kappa_nnpdf_replica_spread/10000.0/n_used",
   "value": 75.0,
   "status": "LIVE",
   "printed": "75",
   "tex": "75"
  },
  {
   "id": "poleLengthC",
   "macro": "\\NumPoleLengthC",
   "fmt": "f4",
   "what": "constant C of the pole-model path length, Eq. (length)",
   "sec": "SM7",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "A25 item F20; plan/A25/calc/pole_length_constant.py",
   "src": "plan/A25/calc/pole_length_constant.json",
   "field": "C (pole_length_constant.json with fails empty and MUT empty)",
   "value": 0.6927233193569989,
   "status": "LIVE",
   "printed": "0.6927",
   "tex": "0.6927",
   "relative_rounding": 3.366330589332201e-05
  },
  {
   "id": "regEdgeSmall",
   "macro": "\\NumRegEdgeSmall",
   "fmt": "sig2",
   "what": "upper x edge of the smallest-x bin of ns_regions.json (x < edge)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "definition of the bin; ns_regions.py",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "field": "x_bins/x<0.0025[1]",
   "value": 0.0025000000000000005,
   "status": "LIVE",
   "printed": "0.0025",
   "tex": "0.0025",
   "relative_rounding": 1.7347234759768068e-16
  },
  {
   "id": "regEdgeLarge",
   "macro": "\\NumRegEdgeLarge",
   "fmt": "f2",
   "what": "lower x edge of the largest-x bin of ns_regions.json (x > edge)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "definition of the bin; ns_regions.py",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "field": "x_bins/x>0.22[0]",
   "value": 0.22,
   "status": "LIVE",
   "printed": "0.22",
   "tex": "0.22",
   "relative_rounding": 0.0
  },
  {
   "id": "geoBestExcessMax",
   "macro": "\\NumGeoBestExcessMax",
   "fmt": "pct1",
   "what": "largest excess of L over the larger of its two lower bounds D_FR and int B dtau, over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py; replaces the use of geoBestBoundMin in the text",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "field": "max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: L / max(D_FR, int_B_dtau) - 1",
   "value": 0.07673448971907315,
   "status": "LIVE",
   "printed": "7.7",
   "tex": "7.7",
   "relative_rounding": 0.003460116590321868
  },
  {
   "id": "nullSqrtXiMin",
   "macro": "\\NumNullSqrtXiMin",
   "fmt": "f3",
   "what": "min over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(sqrt(xi), xi) under the evolved momentum density",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "src": "plan/A29/calc/null_slopes.json",
   "field": "ranges/sqrt_xi/min (failures empty, MUT empty)",
   "value": 0.9589049090399785,
   "status": "LIVE",
   "printed": "0.959",
   "tex": "0.959",
   "relative_rounding": 9.91662042033686e-05
  },
  {
   "id": "nullSqrtXiMax",
   "macro": "\\NumNullSqrtXiMax",
   "fmt": "f3",
   "what": "max over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(sqrt(xi), xi) under the evolved momentum density",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "src": "plan/A29/calc/null_slopes.json",
   "field": "ranges/sqrt_xi/max (failures empty, MUT empty)",
   "value": 0.9679860322240857,
   "status": "LIVE",
   "printed": "0.968",
   "tex": "0.968",
   "relative_rounding": 1.4429728786615261e-05
  },
  {
   "id": "nullXiSqMin",
   "macro": "\\NumNullXiSqMin",
   "fmt": "f2",
   "what": "min over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(xi^2, xi) under the evolved momentum density",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "src": "plan/A29/calc/null_slopes.json",
   "field": "ranges/xi_sq/min (failures empty, MUT empty)",
   "value": 0.8562998669003374,
   "status": "LIVE",
   "printed": "0.86",
   "tex": "0.86",
   "relative_rounding": 0.004321071674408189
  },
  {
   "id": "nullXiSqMax",
   "macro": "\\NumNullXiSqMax",
   "fmt": "f2",
   "what": "max over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(xi^2, xi) under the evolved momentum density",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "src": "plan/A29/calc/null_slopes.json",
   "field": "ranges/xi_sq/max (failures empty, MUT empty)",
   "value": 0.899536880596857,
   "status": "LIVE",
   "printed": "0.90",
   "tex": "0.90",
   "relative_rounding": 0.0005148420405350626
  },
  {
   "id": "nullLnXiMin",
   "macro": "\\NumNullLnXiMin",
   "fmt": "f2",
   "what": "min over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(ln xi, xi) under the evolved momentum density",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "src": "plan/A29/calc/null_slopes.json",
   "field": "ranges/ln_xi/min (failures empty, MUT empty)",
   "value": 0.8339461393417662,
   "status": "LIVE",
   "printed": "0.83",
   "tex": "0.83",
   "relative_rounding": 0.004731887535184142
  },
  {
   "id": "nullLnXiMax",
   "macro": "\\NumNullLnXiMax",
   "fmt": "f2",
   "what": "max over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(ln xi, xi) under the evolved momentum density",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "src": "plan/A29/calc/null_slopes.json",
   "field": "ranges/ln_xi/max (failures empty, MUT empty)",
   "value": 0.8672167051017082,
   "status": "LIVE",
   "printed": "0.87",
   "tex": "0.87",
   "relative_rounding": 0.0032094572001646784
  },
  {
   "id": "nullLnOneMinusXMin",
   "macro": "\\NumNullLnOneMinusXMin",
   "fmt": "f2",
   "what": "min over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(ln(1 - x), xi) under the evolved momentum density",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "src": "plan/A29/calc/null_slopes.json",
   "field": "ranges/ln_1mx/min (failures empty, MUT empty)",
   "value": 0.2911541194805444,
   "status": "LIVE",
   "printed": "0.29",
   "tex": "0.29",
   "relative_rounding": 0.003963946938492716
  },
  {
   "id": "nullLnOneMinusXMax",
   "macro": "\\NumNullLnOneMinusXMax",
   "fmt": "f2",
   "what": "max over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(ln(1 - x), xi) under the evolved momentum density",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "src": "plan/A29/calc/null_slopes.json",
   "field": "ranges/ln_1mx/max (failures empty, MUT empty)",
   "value": 0.5716540369780518,
   "status": "LIVE",
   "printed": "0.57",
   "tex": "0.57",
   "relative_rounding": 0.0028934230689520914
  },
  {
   "id": "slopeSqrtXiHighMin",
   "macro": "\\NumSlopeSqrtXiHighMin",
   "fmt": "f3",
   "what": "min over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of corr^2(s, sqrt(xi)), s the LO logarithmic slope, under the evolved momentum density",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "src": "plan/A32/calc/slope_powers.json",
   "field": "high/0.5/min (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.9912266961519888,
   "status": "LIVE",
   "printed": "0.991",
   "tex": "0.991",
   "relative_rounding": 0.00022870262964953567
  },
  {
   "id": "slopeSqrtXiHighMax",
   "macro": "\\NumSlopeSqrtXiHighMax",
   "fmt": "f3",
   "what": "max over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of corr^2(s, sqrt(xi)), s the LO logarithmic slope, under the evolved momentum density",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "src": "plan/A32/calc/slope_powers.json",
   "field": "high/0.5/max (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.9983304259167968,
   "status": "LIVE",
   "printed": "0.998",
   "tex": "0.998",
   "relative_rounding": 0.0003309785099390642
  },
  {
   "id": "slopeXiHighMin",
   "macro": "\\NumSlopeXiHighMin",
   "fmt": "f3",
   "what": "min over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of corr^2(s, xi, that is (B/kappa)^2), s the LO logarithmic slope, under the evolved momentum density",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "src": "plan/A32/calc/slope_powers.json",
   "field": "high/1/min (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.961584048836979,
   "status": "LIVE",
   "printed": "0.962",
   "tex": "0.962",
   "relative_rounding": 0.00043256870111774636
  },
  {
   "id": "slopeXiHighMax",
   "macro": "\\NumSlopeXiHighMax",
   "fmt": "f3",
   "what": "max over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of corr^2(s, xi, that is (B/kappa)^2), s the LO logarithmic slope, under the evolved momentum density",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "src": "plan/A32/calc/slope_powers.json",
   "field": "high/1/max (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.9851480748471322,
   "status": "LIVE",
   "printed": "0.985",
   "tex": "0.985",
   "relative_rounding": 0.00015030719839266083
  },
  {
   "id": "slopePStarHighMin",
   "macro": "\\NumSlopePStarHighMin",
   "fmt": "f2",
   "what": "min over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of the power p in [0.05, 3] at which corr^2(s, xi^p) is largest",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; scan in steps of 0.05, then golden-section search to 1e-8",
   "src": "plan/A32/calc/slope_powers.json",
   "field": "p_star_high/min (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.4885204168119264,
   "status": "LIVE",
   "printed": "0.49",
   "tex": "0.49",
   "relative_rounding": 0.003028702869225705
  },
  {
   "id": "slopePStarHighMax",
   "macro": "\\NumSlopePStarHighMax",
   "fmt": "f2",
   "what": "max over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of the power p in [0.05, 3] at which corr^2(s, xi^p) is largest",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; scan in steps of 0.05, then golden-section search to 1e-8",
   "src": "plan/A32/calc/slope_powers.json",
   "field": "p_star_high/max (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.705099026333581,
   "status": "LIVE",
   "printed": "0.71",
   "tex": "0.71",
   "relative_rounding": 0.006950759373337029
  },
  {
   "id": "slopeSqrtBetterCount",
   "macro": "\\NumSlopeSqrtBetterCount",
   "fmt": "int",
   "what": "number of the 12 cases (proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV) with corr^2(s, sqrt(xi)) > corr^2(s, xi)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; the two other cases are named in the text",
   "src": "plan/A32/calc/slope_powers.json",
   "field": "sqrt_better_count (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 10.0,
   "status": "LIVE",
   "printed": "10",
   "tex": "10"
  },
  {
   "id": "slopePScanLo",
   "macro": "\\NumSlopePScanLo",
   "fmt": "f2",
   "what": "lower end of the range of p scanned for the largest corr^2(s, xi^p)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "a setting of plan/A32/calc/slope_powers.py (PSCAN), printed with p_star",
   "src": "plan/A32/calc/slope_powers.json",
   "field": "p_scan/lo (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.05,
   "status": "LIVE",
   "printed": "0.05",
   "tex": "0.05",
   "relative_rounding": 0.0
  },
  {
   "id": "slopePScanHi",
   "macro": "\\NumSlopePScanHi",
   "fmt": "int",
   "what": "upper end of the range of p scanned for the largest corr^2(s, xi^p)",
   "sec": "S4",
   "tag": "derived",
   "ledger_status": "LIVE",
   "note": "a setting of plan/A32/calc/slope_powers.py (PSCAN), printed with p_star",
   "src": "plan/A32/calc/slope_powers.json",
   "field": "p_scan/hi (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 3.0,
   "status": "LIVE",
   "printed": "3",
   "tex": "3"
  }
 ],
 "failures": []
}

==> anc/calc/make_rootfigs.sh <==
#!/bin/sh
# The four ROOT figures, from the stored JSON to the files the manuscript includes.
# Data preparation and font embedding run under the system python3; the drawing runs under
# PyROOT from the snap root-framework (command pyroot), which reads JSON only.
set -e
cd "$(dirname "$0")/.."
export PYTHONDONTWRITEBYTECODE=1
python3 calc/make_figdata.py
pyroot calc/fig_kappa.py
pyroot repro/code/fig_vf2.py
pyroot calc/fig_density.py
pyroot calc/fig_information.py
python3 calc/embed_fonts.py


==> anc/calc/make_supplement_refs.py <==
#!/usr/bin/env python3
"""Write paper/supplement_refs.tex: the numbers of the sections, equations and figures of the Supplemental Material that
the paper cites, for builds of the paper that do not have supplement_vav_A32.aux beside it (A30, 22 Oct 2026).

The paper imports the labels of the Supplemental Material with xr-hyper (\\externaldocument{supplement_vav_A32}), which
reads supplement_vav_A32.aux.  The arXiv build of version 1 (arXiv:2610.28115v1) did not use that file, and the 20
references into the Supplemental Material printed as "??".  The paper therefore also reads this file, after the import:
each label is defined here only if the import has not defined it, so a build with the .aux takes every number from the
import, and a build without it takes the same numbers from this file.  The numbers are read from a built
supplement_vav_A32.aux, never typed.  The anchor fields are left empty, so these references carry no link.

Usage: python3 calc/make_supplement_refs.py --aux PATH/supplement_vav_A32.aux [--check]
  --aux    the .aux of a finished build of paper/supplement_vav_A32.tex (both documents built in turn, three passes)
  --check  write nothing; exit 1 if paper/supplement_refs.tex differs from what the .aux gives
Exit 1 if a label the paper cites is defined neither in the paper nor in the .aux.
"""
import argparse
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..'))
PAPER = os.path.join(TREE, 'paper', 'vav_A32.tex')
OUT = os.path.join(TREE, 'paper', 'supplement_refs.tex')


def external_refs(tex):
    own = set(re.findall(r'\\label\{([^}]+)\}', tex))
    refs = []
    for group in re.findall(r'\\(?:ref|eqref|pageref|autoref|nameref)\{([^}]+)\}', tex):
        for k in group.split(','):
            k = k.strip()
            if k and k not in own and k not in refs:
                refs.append(k)
    return sorted(refs)


def aux_labels(aux):
    """\\newlabel{key}{{number}{page}...} of the .aux: key -> (number, page)"""
    out = {}
    for m in re.finditer(r'^\\newlabel\{([^}]+)\}\{\{([^{}]*)\}\{([^{}]*)\}', aux, re.M):
        out[m.group(1)] = (m.group(2), m.group(3))
    return out


def render(refs, labels, auxname):
    lines = ['% supplement_refs.tex: written by calc/make_supplement_refs.py from ' + auxname + '; do not edit.',
             '% Numbers of the Supplemental Material cited by the paper, for a build without supplement_vav_A32.aux.',
             '% A label already defined by \\externaldocument{supplement_vav_A32} is left as the import defined it.',
             '\\makeatletter']
    for k in refs:
        num, page = labels[k]
        lines.append('\\@ifundefined{r@%s}{\\newlabel{%s}{{%s}{%s}{}{}{}}}{}' % (k, k, num, page))
    lines.append('\\makeatother')
    return '\n'.join(lines) + '\n'


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--aux', required=True)
    ap.add_argument('--check', action='store_true')
    a = ap.parse_args()
    refs = external_refs(open(PAPER).read())
    labels = aux_labels(open(a.aux).read())
    missing = [k for k in refs if k not in labels]
    if missing:
        print('FAIL labels cited by the paper and defined in neither document:', missing)
        sys.exit(1)
    text = render(refs, labels, 'supplement_vav_A32.aux')
    if a.check:
        old = open(OUT).read() if os.path.exists(OUT) else ''
        ok = old == text
        print(f"supplement_refs.tex {'agrees with' if ok else 'DIFFERS from'} {a.aux} ({len(refs)} labels)")
        sys.exit(0 if ok else 1)
    open(OUT, 'w').write(text)
    print(f'wrote {OUT}: {len(refs)} labels: ' + ', '.join(f'{k}={labels[k][0]}' for k in refs))


if __name__ == '__main__':
    main()


==> anc/calc/nnpdf_alignment_results.json <==
{
 "note": "kappa on the NNPDF4.0 central member and the replica spread, on the same window and functional as the CT18 trajectory; the alignment ratio rho = Cov_P(s, ln P)/(v sd_P[ln P]) on CT18NNLO, whose absolute value is 1 at one scale when the tangent points along the power family P^c/Z(c) through the current density, and on an interval of scales only when the trajectory stays in one such family; and the comparison of the excluded replicas with the positivity scan.  Validation field: this program reproducing the stored CT18 values.",
 "window": [
  1e-06,
  0.99
 ],
 "scales": [
  2.0,
  10.0,
  100.0,
  10000.0
 ],
 "validation_ct18": {
  "2.0": 4.53569254297332,
  "10.0": 3.33762671979821,
  "100.0": 2.786083162656531,
  "10000.0": 2.338895279157443
 },
 "validation_worst_rel": 8.005692176960011e-06,
 "kappa_nnpdf_central": {
  "2.0": 4.5125087607168535,
  "10.0": 3.3276206907193404,
  "100.0": 2.7777255075291594,
  "10000.0": 2.3350278254861414
 },
 "kappa_nnpdf_replica_spread": {
  "2.0": {
   "n_used": 76,
   "n_excluded_not_positive": 24,
   "excluded_members": [
    2,
    4,
    6,
    9,
    11,
    21,
    30,
    34,
    40,
    46,
    49,
    51,
    52,
    53,
    55,
    56,
    59,
    62,
    68,
    73,
    80,
    94,
    95,
    99
   ],
   "mean": 4.5170965008000366,
   "sd": 0.033405380612824054,
   "sd_pct_of_central": 0.7402840057315989
  },
  "10.0": {
   "n_used": 75,
   "n_excluded_not_positive": 25,
   "excluded_members": [
    2,
    4,
    6,
    9,
    11,
    21,
    30,
    34,
    40,
    46,
    49,
    51,
    52,
    53,
    55,
    56,
    59,
    62,
    68,
    73,
    80,
    84,
    94,
    95,
    99
   ],
   "mean": 3.32887162072324,
   "sd": 0.010535840525352981,
   "sd_pct_of_central": 0.316617833118336
  },
  "100.0": {
   "n_used": 75,
   "n_excluded_not_positive": 25,
   "excluded_members": [
    2,
    4,
    6,
    9,
    11,
    21,
    30,
    34,
    40,
    46,
    49,
    51,
    52,
    53,
    55,
    56,
    59,
    62,
    68,
    73,
    80,
    84,
    94,
    95,
    99
   ],
   "mean": 2.7783697568184205,
   "sd": 0.006196916614798659,
   "sd_pct_of_central": 0.2230931961420096
  },
  "10000.0": {
   "n_used": 75,
   "n_excluded_not_positive": 25,
   "excluded_members": [
    2,
    4,
    6,
    9,
    11,
    21,
    30,
    34,
    40,
    46,
    49,
    51,
    52,
    53,
    55,
    56,
    59,
    62,
    68,
    73,
    80,
    84,
    94,
    95,
    99
   ],
   "mean": 2.3353798273313733,
   "sd": 0.003943055085634795,
   "sd_pct_of_central": 0.1688654431693494
  }
 },
 "alignment_rho_ct18": {
  "2.0": 0.8490975349451103,
  "10.0": 0.9627384368670229,
  "100.0": 0.9860860028486752,
  "10000.0": 0.9941243810133416
 },
 "member_set_check": {
  "scan_near_Q2_scale": 2.0639452798986113,
  "scan_negative_near_Q2": [
   2,
   4,
   6,
   9,
   11,
   21,
   30,
   34,
   40,
   46,
   49,
   51,
   52,
   53,
   55,
   56,
   59,
   62,
   68,
   73,
   80,
   94,
   95,
   99
  ],
  "scan_negative_anywhere": [
   2,
   4,
   6,
   9,
   11,
   21,
   30,
   34,
   40,
   46,
   49,
   51,
   52,
   53,
   55,
   56,
   59,
   62,
   68,
   73,
   80,
   84,
   94,
   95,
   99
  ],
  "scan_Q_range": [
   1.31,
   10000.0
  ],
  "scan_x_range": [
   1e-09,
   0.99
  ],
  "window": [
   1e-06,
   0.99
  ],
  "per_scale": {
   "2.0": {
    "compared_with": "negative_members_near_Q2",
    "excluded": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "equal": true,
    "only_excluded_here": [],
    "only_in_scan": []
   },
   "10.0": {
    "compared_with": "negative_members",
    "excluded": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "equal": true,
    "only_excluded_here": [],
    "only_in_scan": []
   },
   "100.0": {
    "compared_with": "negative_members",
    "excluded": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "equal": true,
    "only_excluded_here": [],
    "only_in_scan": []
   },
   "10000.0": {
    "compared_with": "negative_members",
    "excluded": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "equal": true,
    "only_excluded_here": [],
    "only_in_scan": []
   }
  },
  "all_equal": true
 }
}

==> anc/calc/partA_exact.py <==
#!/usr/bin/env python3
"""
The leading-order singlet anomalous-dimension matrix from the splitting functions,
checked at N = 2.

The Mellin integrals of the splitting functions are done in closed form; each entry is
checked at N = 2, where the momentum sum rule fixes it, before anything is built on it.
The drift, diffusion and asymptotic constants of the text follow from that matrix.

Every claim is an assert.  The printed table lists the values.
"""

import mpmath as mp
import sympy as sp

mp.mp.dps = 40

CA = mp.mpf(3)
CF = mp.mpf(4) / 3
TR = mp.mpf(1) / 2

R = {}


def S1(a):
    return mp.psi(0, a + 1) + mp.euler


# --- 1. the LO singlet matrix, entry by entry -------------------------------------------
# convention: dF/dt = (alpha_s/2pi) Gamma(N) F,  F = (x Sigma, x g),
#             Gamma_ij(N) = int_0^1 dz z^(N-1) P_ij(z)

def g_qq(N):
    N = mp.mpmathify(N)
    return CF * (S1(2) - S1(N - 1) - S1(N + 1))


def g_qg(N, nf):
    N = mp.mpmathify(N)
    return 2 * mp.mpf(nf) * TR * (2 / (N + 2) - 2 / (N + 1) + 1 / N)


def g_gq(N):
    N = mp.mpmathify(N)
    return CF * (2 / (N - 1) - 2 / N + 1 / (N + 1))


def g_gg(N, nf):
    N = mp.mpmathify(N)
    ladder = -S1(N) + (1 / (N - 1) - 1 / N + 1 / (N + 1) - 1 / (N + 2))
    return 2 * CA * ladder + (11 * CA - 4 * mp.mpf(nf) * TR) / 6


def gamma_plus(N, nf):
    a, b, c, d = g_qq(N), g_qg(N, nf), g_gq(N), g_gg(N, nf)
    return ((a + d) + mp.sqrt((a - d) ** 2 + 4 * b * c)) / 2


def two_pi_b0(nf):
    return (33 - 2 * mp.mpf(nf)) / mp.mpf(6)


nf = 5
assert mp.almosteq(g_qq(2), -mp.mpf(16) / 9, 1e-30)
assert mp.almosteq(g_qg(2, nf), mp.mpf(5) / 3, 1e-30)
assert mp.almosteq(g_gq(2), mp.mpf(16) / 9, 1e-30)
assert mp.almosteq(g_gg(2, nf), -mp.mpf(5) / 3, 1e-30)
assert abs(g_qq(2) + g_gq(2)) < mp.mpf('1e-30')
assert abs(g_qg(2, nf) + g_gg(2, nf)) < mp.mpf('1e-30')
assert abs(gamma_plus(2, nf)) < mp.mpf('1e-30')
R['gamma_+(2) = 0 (momentum Ward zero)'] = gamma_plus(2, nf)

# the null right eigenvector is the asymptotic momentum split 3nf/(3nf+16)
for _nf in (3, 4, 5, 6):
    ratio = -g_qg(2, _nf) / g_qq(2)
    assert mp.almosteq(ratio / (1 + ratio), mp.mpf(3 * _nf) / (3 * _nf + 16), 1e-28)
R['null eigenvector at N=2, nf=5'] = '(15/31, 16/31), the asymptotic momentum fractions'


# --- 2. Lambda(u) = gamma_+(2-u)/(2 pi b0) and its Taylor coefficients -------------------

def Lam(u, nf):
    return gamma_plus(2 - u, nf) / two_pi_b0(nf)


def slopes(nf, n):
    return [mp.diff(lambda u: Lam(u, nf), 0, k) for k in range(n + 1)]


s5 = slopes(5, 2)
mu, D = s5[1], s5[2]
mu_closed = (408 * mp.pi ** 2 - 830) / 2139
D_closed = (-mp.mpf(2734750) / 6166737 + 60000 * mp.zeta(2) / 685193
            + 1632 * mp.zeta(3) / 713 + 720000 * mp.zeta(4) / 685193)
assert mp.almosteq(mu, mu_closed, 1e-25)
assert mp.almosteq(D, D_closed, 1e-25)
R['mu  = (408 pi^2 - 830)/2139'] = mu
R['D   (zeta-value closed form)'] = D
R['D/mu (one loop, closed form)'] = D / mu

A_k = two_pi_b0(5) * mu / mp.sqrt(D)
A_L = 2 * mu / mp.sqrt(D)
assert mp.almosteq(A_k, mp.mpf('3.023966'), 1e-6)
assert mp.almosteq(A_L, mp.mpf('1.577721'), 1e-6)
assert mp.almosteq(A_k / A_L, mp.mpf(23) / 12, 1e-30)   # = pi b0, identically
R['A_kappa (closed form)'] = A_k
R['A_L     (closed form)'] = A_L
R['A_kappa/A_L = pi b0 = 23/12 identically'] = A_k / A_L


# --- 3. the N=1 pole, its residue, and the constant under it ----------------------------

def richardson(f, hs):
    vals = [f(h) for h in hs]
    for k in range(1, len(vals)):
        vals = [(vals[i + 1] * 2 ** k - vals[i]) / (2 ** k - 1) for i in range(len(vals) - 1)]
    return vals[0]


hs = [mp.mpf(2) ** (-m) / 64 for m in range(9)]
res = richardson(lambda h: h * gamma_plus(1 + h, 5), hs)
assert mp.almosteq(res, 2 * CA, 1e-12), res
R['residue of gamma_+ at N=1'] = res

c0 = richardson(lambda h: gamma_plus(1 + h, 5) - 2 * CA / h, hs)
R['constant under the pole, c0'] = c0
for _nf in (3, 4, 5, 6):
    _c0 = richardson(lambda h: gamma_plus(1 + h, _nf) - 2 * CA / h, hs)
    assert mp.almosteq(_c0, -(11 + 2 * mp.mpf(_nf) / 27) / 2, 1e-9), (_nf, _c0)
R['c0 = -(1/2)(11 + 2 nf/27)'] = 'verified at nf = 3,4,5,6'

# reg(N) = gamma_+(N) - 2 C_A/(N-1) satisfies reg(2) = -2 C_A, since gamma_+(2) = 0.
# The mass thrown away with the regular part equals minus the mass kept with the pole.
for _nf in (3, 4, 5, 6):
    _reg2 = gamma_plus(2, _nf) - 2 * CA / (2 - 1)
    assert abs(_reg2 + 2 * CA) < mp.mpf('1e-28'), (_nf, _reg2)
R['reg(2) = -2 C_A'] = 'verified at nf = 3,4,5,6; it is the sum rule'

r = 2 * CA / two_pi_b0(5)
beta0 = mp.mpf(33 - 2 * 5) / 3
assert mp.almosteq(r, mp.mpf(36) / 23, 1e-30)
assert mp.almosteq(r, 12 / beta0, 1e-30)                       # = Ball-Forte gamma^2
assert mp.almosteq(r, CA / (mp.pi * two_pi_b0(5) / (2 * mp.pi)), 1e-30)
R['r = 2C_A/(2 pi b0) = 12/beta_0 = 36/23'] = r

delta_BF = (11 + 2 * mp.mpf(5) / 27) / beta0
assert mp.almosteq(-c0 / two_pi_b0(5), delta_BF, 1e-10), (-c0 / two_pi_b0(5), delta_BF)
R['delta_BF = (11 + 2nf/27)/beta_0'] = delta_BF
R['-c0/(2 pi b0), independently'] = -c0 / two_pi_b0(5)
R['r/delta_BF : what the sum rule costs'] = r / delta_BF

mu_p, D_p = r, 2 * r
assert mp.almosteq(mu_p / mu, mp.mpf('1.047298'), 1e-6)
assert mp.almosteq(D_p / D, mp.mpf('0.872160'), 1e-6)
R['mu_pole/mu'] = mu_p / mu
R['D_pole/D'] = D_p / D

A_k_p = two_pi_b0(5) * mu_p / mp.sqrt(D_p)
A_L_p = 2 * mu_p / mp.sqrt(D_p)
assert mp.almosteq(A_k_p, mp.sqrt(two_pi_b0(5) * CA), 1e-30)
assert mp.almosteq(A_k_p, mp.sqrt(mp.mpf(23) / 2), 1e-30)
assert mp.almosteq(A_L_p, 2 * mp.sqrt(CA / two_pi_b0(5)), 1e-30)
assert mp.almosteq(A_L_p, mp.sqrt(mp.mpf(72) / 23), 1e-30)
assert abs(A_k_p * A_L_p - 2 * CA) < mp.mpf('1e-30')
assert mp.almosteq(A_k_p / A_k, A_L_p / A_L, 1e-30)
R['A_kappa^pole = sqrt(23/2)'] = A_k_p
R['A_L^pole = sqrt(72/23)'] = A_L_p
R['product = 2 C_A'] = A_k_p * A_L_p
R['overshoot, both'] = A_k_p / A_k

for _nf in (0, 3, 4, 5, 6, 16):
    b_ = two_pi_b0(_nf)
    r_ = 2 * CA / b_
    assert abs((b_ * r_ / mp.sqrt(2 * r_)) * (2 * r_ / mp.sqrt(2 * r_)) - 2 * CA) < mp.mpf('1e-28')
R['product is n_f independent'] = 'checked at nf = 0,3,4,5,6,16'

# how far 2C_A is from the full product A_k A_L, across n_f
ex = {}
for _nf in (3, 4, 5, 6):
    t = slopes(_nf, 2)
    ex[_nf] = 4 * (two_pi_b0(_nf) / 2) * t[1] ** 2 / t[2]
R['A_k A_L at nf=3,4,5,6'] = [mp.nstr(ex[k], 6) for k in (3, 4, 5, 6)]
R['A_k A_L / 2C_A at nf=5'] = ex[5] / (2 * CA)


# --- 4. the momentum-weighted 1/z kernel is a conservative jump process -----------------
# (dz/z) x z = dz, uniform on [0,1];  Delta = ln(1/z) then has density e^{-Delta}
m1 = mp.quad(lambda d: d * mp.e ** (-d), [0, mp.inf])
m2 = mp.quad(lambda d: d ** 2 * mp.e ** (-d), [0, mp.inf])
assert mp.almosteq(m1, 1, 1e-25) and mp.almosteq(m2 - m1 ** 2, 1, 1e-25)
R['step in xi: mean, variance'] = (mp.nstr(m1, 8), mp.nstr(m2 - m1 ** 2, 8))
R['Var = n Var(step) + Var(n) mean^2 = 2n, so D = 2 mu'] = 'holds in the jump model at every n'


# --- 5. the small-x score, characteristics, DAS ------------------------------------------

x, lam, ab, t, xi, ze, rs, z = sp.symbols('x lambda abar t xi zeta r z', positive=True)

assert sp.simplify(sp.integrate(z ** (lam - 1), (z, x, 1)) - (1 - x ** lam) / lam) == 0
R['s = abar (1 - x^lambda)/lambda'] = 'symbolic'

lnG = 2 * sp.sqrt(ab * xi * t)
assert sp.simplify(sp.diff(lnG, t) * sp.diff(lnG, xi) - ab) == 0
assert sp.simplify(ab / sp.diff(lnG, xi) ** 2 - xi / t) == 0
R['fixed-coupling DLA: s*lambda = abar, characteristics xi/t = const'] = 'symbolic'

lnGr = 2 * sp.sqrt(rs * ze * xi)
assert sp.simplify(sp.diff(lnGr, ze) * sp.diff(lnGr, xi) - rs) == 0
assert sp.simplify(sp.diff(lnGr, xi) - sp.sqrt(rs * ze / xi)) == 0
R['running clock: s*lambda = r, lambda = sqrt(r zeta/xi)'] = 'symbolic'

assert sp.simplify(sp.diff(lnGr, ze, xi) - sp.diff(lnGr, xi, ze)) == 0
R['d s/d xi = d lambda/d zeta (commuting partials)'] = 'symbolic'


# --- 6. two negative results ---

g = sp.Symbol('gamma', positive=True)
tang = sp.simplify(sp.diff(1 / g, g) - (1 / g) / g)          # = -2/gamma^2
assert sp.solve(tang, g) == [] and sp.simplify(tang + 2 / g ** 2) == 0
R["chi_DLA = 1/gamma: chi' - chi/gamma = -2/gamma^2"] = 'no tangency, no critical exponent'

chi_b = lambda gg: 2 * mp.psi(0, 1) - mp.psi(0, gg) - mp.psi(0, 1 - gg)
gc = mp.findroot(lambda gg: mp.diff(chi_b, gg) - chi_b(gg) / gg, mp.mpf('0.6'))
R['for contrast, BFKL gamma_c'] = gc

# Jaroszewicz: the two orders after abar/omega vanish.
# omega = abar chi(gamma) with chi = 1/g + 2 z3 g^2 + 2 z5 g^4 rearranges, on dividing by
# omega and multiplying by gamma, into the fixed point  gamma = u + 2 z3 u gamma^3 + 2 z5 u gamma^5
# with u = abar/omega.  Iterating it reproduces the series order by order.
u = sp.Symbol('u', positive=True)
gam_it = u
for _ in range(4):
    gam_it = sp.expand(u + 2 * sp.zeta(3) * u * gam_it ** 3 + 2 * sp.zeta(5) * u * gam_it ** 5)
    gam_it = sp.series(gam_it, u, 0, 8).removeO()
cv = [sp.simplify(sp.expand(gam_it).coeff(u, k)) for k in range(1, 8)]
assert cv[0] == 1 and cv[1] == 0 and cv[2] == 0
assert sp.simplify(cv[3] - 2 * sp.zeta(3)) == 0
assert cv[4] == 0 and sp.simplify(cv[5] - 2 * sp.zeta(5)) == 0
R['gamma(omega)/u coefficients, u = abar/omega'] = [str(c) for c in cv]

R['sum rule forbids lambda >= 1'] = 'int_0 x^{-lambda} dx converges iff lambda < 1'
R['pole validity'] = 'abar/lambda << 1, lambda_DAS = sqrt(r zeta/xi)  =>  xi << zeta T^2 / r'


if __name__ == '__main__':
    w = max(len(k) for k in R)
    for k, v in R.items():
        print(f'{k:<{w}}  {mp.nstr(v, 12) if isinstance(v, mp.mpf) else v}')
    print('\nPART A: ALL CHECKS PASSED')


==> anc/calc/partB_packet.py <==
#!/usr/bin/env python3
"""
The density of the solvable limit, its scale derivative, the information f(nbar), the
length and the crossing, by quadrature; writes figdata.json.

The pole-only model puts a Poisson(nu) number of unit-mean exponential steps into
xi = ln(1/x), nu = r zeta.  Every property of that density has a closed form.  This
program checks the closed form, the score, the Fisher information, its two-term
expansion, the accumulated length, and the zero crossing of the score, all by direct
quadrature.  It also writes the data of the two figures of the solvable limit: the
density and its logarithmic derivative at nbar = 2, 4, 8, with the point masses and the
crossings, and the curve f(nbar) = nbar I_nbar with its values at nbar = 2, 4, 8.

The substitution y = 2 sqrt(nu xi) turns every integral into
    int_0^inf e^{-nu - y^2/(4 nu)} I_1(y) [ ... ] dy
which is smooth, peaked at y = 2 nu, and cheap.
"""

import json
import os

import mpmath as mp

mp.mp.dps = 25
HERE = os.path.dirname(os.path.abspath(__file__))
R = {}


def _brk(nu):
    """Integration breakpoints in y: the integrand peaks at y = 2 nu with width ~ sqrt(2 nu)."""
    w = 12 * mp.sqrt(2 * nu + 4)
    return [0, max(mp.mpf('0.5'), 2 * nu - w), 2 * nu, 2 * nu + w, mp.inf]


def _wt(y, nu):
    """c(xi,nu) dxi expressed in y."""
    return mp.e ** (-nu - y ** 2 / (4 * nu)) * mp.besseli(1, y)


def score_y(y, nu):
    """d ln c / d nu, in y.  The 1/(2 nu) pieces cancel identically."""
    return (y / (2 * nu)) * mp.besseli(0, y) / mp.besseli(1, y) - 1


def moments(nu):
    nu = mp.mpf(nu)
    m0 = mp.quad(lambda y: _wt(y, nu), _brk(nu))
    m1 = mp.quad(lambda y: (y ** 2 / (4 * nu)) * _wt(y, nu), _brk(nu))
    m2 = mp.quad(lambda y: (y ** 2 / (4 * nu)) ** 2 * _wt(y, nu), _brk(nu))
    return m0 + mp.e ** (-nu), m1, m2 - m1 ** 2


def I_nu(nu):
    nu = mp.mpf(nu)
    atom = mp.e ** (-nu)                                    # (d_nu p0)^2 / p0, p0 = e^{-nu}
    cont = mp.quad(lambda y: _wt(y, nu) * score_y(y, nu) ** 2, _brk(nu))
    return atom + cont


def mean_score(nu):
    nu = mp.mpf(nu)
    return -mp.e ** (-nu) + mp.quad(lambda y: _wt(y, nu) * score_y(y, nu), _brk(nu))


# --- 1. the closed form is a probability density with mean nu and variance 2 nu ---------
for v in ('0.4', '1.5', '6', '25'):
    tot, mean, var = moments(v)
    assert mp.almosteq(tot, 1, 1e-15), (v, tot)
    assert mp.almosteq(mean, mp.mpf(v), 1e-13), (v, mean)
    assert mp.almosteq(var, 2 * mp.mpf(v), 1e-13), (v, var)
R['normalization, mean, variance'] = 'to 1e-13 at nu = 0.4, 1.5, 6, 25'

# --- 2. the closed-form score, and that it has zero mean ---------------------------------
for v, xi in (('1.3', '0.7'), ('4', '3'), ('9', '14')):
    v, xi = mp.mpf(v), mp.mpf(xi)
    dens = lambda w: mp.e ** (-w - xi) * mp.sqrt(w / xi) * mp.besseli(1, 2 * mp.sqrt(w * xi))
    num = mp.diff(lambda w: mp.log(dens(w)), v)
    ana = score_y(2 * mp.sqrt(v * xi), v)
    assert mp.almosteq(num, ana, 1e-15), (v, xi, num, ana)
R["score  d_nu ln c = (y/2nu) I0/I1 - 1"] = 'matches a numerical derivative to 1e-15'

for v in ('0.8', '3', '12'):
    assert abs(mean_score(v)) < mp.mpf('1e-13'), (v, mean_score(v))
R['score has zero mean, point mass included'] = 'to 1e-13 at nu = 0.8, 3, 12'

# --- 3. Fisher information: f(nu) = nu I_nu runs from 1 to 1/2 ---------------------------
f = {}
for v in ('0.02', '0.1', '0.3', '1', '2', '3', '6', '9', '20', '50', '100', '200'):
    f[v] = mp.mpf(v) * I_nu(v)
R['f(nu) = nu I_nu'] = {k: mp.nstr(v, 8) for k, v in f.items()}
assert f['0.02'] > mp.mpf('0.98') and f['200'] < mp.mpf('0.502')
assert all(f[a] > f[b] for a, b in zip(list(f)[:-1], list(f)[1:]))
R['f is monotone decreasing, f(0)=1, f(inf)=1/2'] = 'verified on the grid'

# the subleading coefficient is 1/8, NOT the Gaussian 1/2
tail = {v: (f[v] - mp.mpf(1) / 2) * mp.mpf(v) for v in ('50', '100', '200')}
R['(f - 1/2) nu  ->  1/8'] = {k: mp.nstr(v, 6) for k, v in tail.items()}
assert abs(tail['200'] - mp.mpf(1) / 8) < mp.mpf('0.004'), tail['200']

# so, with nu = r zeta:  I_zeta = r^2 I_nu = r/(2 zeta) + 1/(8 zeta^2) + ...
r = mp.mpf(36) / 23
for v in ('50', '100', '200'):
    zeta = mp.mpf(v) / r
    lhs = r ** 2 * I_nu(v)
    rhs = r / (2 * zeta) + 1 / (8 * zeta ** 2)
    assert abs(lhs / rhs - 1) < mp.mpf('0.002'), (v, lhs, rhs)
R['I_zeta = r/(2 zeta) + 1/(8 zeta^2)'] = 'agrees to 0.2% by nu = 50'
R['a Gaussian density would give 1/(2 zeta^2)'] = 'four times larger: do not quote it'

# --- 4. the length, and L -> sqrt(2 nu) = the width in xi --------------------------------
def L_of(nu):
    nu = mp.mpf(nu)
    # v = w^2 removes the 1/sqrt(v) at the origin
    return mp.quad(lambda w: 2 * w * mp.sqrt(I_nu(w ** 2)), [0, mp.sqrt(nu)])


Lt = {}
for v in ('1', '4', '16', '64'):
    Lv = L_of(v)
    Lt[v] = (mp.nstr(Lv, 8), mp.nstr(mp.sqrt(2 * mp.mpf(v)), 8),
             mp.nstr(Lv - mp.sqrt(2 * mp.mpf(v)), 6))
R['L(nu) | sqrt(2 nu) | difference'] = Lt
d64 = mp.mpf(Lt['64'][2])
d16 = mp.mpf(Lt['16'][2])
assert abs(d64 - d16) < mp.mpf('0.06'), (d16, d64)      # the difference is a constant
R['L(nu) - sqrt(2 nu) tends to a constant'] = mp.nstr(d64, 6)

# L = sd[xi] asymptotically needs D = 2 mu and nothing else
mm = mp.mpf('0.83')
assert mp.almosteq(2 * mm / mp.sqrt(2 * mm), mp.sqrt(2 * mm), 1e-30)
R['2 mu/sqrt(D) = sqrt(D) iff D = 2 mu'] = 'so L(zeta) -> sd_P[ln(1/x)]'

# --- 5. counting the emissions would be twice as informative ------------------------------
# n ~ Poisson(nu): I_nu^count = (d nu/d nu)^2 / Var(n) = 1/nu, so nu I^count = 1 for all nu.
R['counting n: nu I_nu = 1 at every nu'] = 'so f(nu) is the fraction of that retained'
R['observing xi instead costs a factor 2 asymptotically'] = 'L: sqrt(2 nu) against 2 sqrt(nu)'

# --- 6. the zero crossing of the score lies near the mean of the density ------------------
piv = {}
for v in ('2', '4', '9', '25'):
    v = mp.mpf(v)
    y0 = mp.findroot(lambda y: score_y(y, v), 2 * v)
    piv[str(v)] = (mp.nstr(y0 ** 2 / (4 * v), 6), mp.nstr(v, 6))
R['crossing xi_0 | mean nu'] = piv
for v in ('4', '9', '25'):
    y0 = mp.findroot(lambda y: score_y(y, mp.mpf(v)), 2 * mp.mpf(v))
    assert abs(y0 ** 2 / (4 * mp.mpf(v)) / mp.mpf(v) - 1) < mp.mpf('0.35')

# below nu = 1 the continuous score never crosses: the point mass does the centering
s_small = score_y(mp.mpf('1e-8'), mp.mpf('0.5'))
assert s_small > 0
R['for nu < 1 the continuous score stays positive'] = 'the point mass takes the negative side'

# --- 7. figure data ----------------------------------------------------------------------
fig = {'nu_values': [2, 4, 8], 'xi': [], 'rho': {}, 'score': {}, 'atom': {}}
xs = [mp.mpf(k) / 40 for k in range(1, 40 * 22)]
fig['xi'] = [float(q) for q in xs]
for v in fig['nu_values']:
    v = mp.mpf(v)
    fig['rho'][str(int(v))] = [
        float(mp.e ** (-v - q) * mp.sqrt(v / q) * mp.besseli(1, 2 * mp.sqrt(v * q))) for q in xs]
    fig['score'][str(int(v))] = [float(score_y(2 * mp.sqrt(v * q), v)) for q in xs]
    fig['atom'][str(int(v))] = float(mp.e ** (-v))

# the zero crossing of the score at nbar = 2, 4, 8, in xi (the dots of the density figure)
fig['crossing_xi'] = {}
for v in fig['nu_values']:
    vv = mp.mpf(v)
    y0 = mp.findroot(lambda y: score_y(y, vv), 2 * vv)
    fig['crossing_xi'][str(v)] = float(y0 ** 2 / (4 * vv))

# the curve f(nbar) = nbar I_nbar on 10^(-2) <= nbar <= 10^(2.5), eight points per decade,
# and its values at nbar = 2, 4, 8 (the information figure)
fgrid = [mp.mpf(10) ** (mp.mpf(k) / 8) for k in range(-16, 21)]
fig['f_curve'] = {'nbar': [float(g) for g in fgrid],
                  'f': [float(g * I_nu(g)) for g in fgrid]}
fig['f_at_nu_values'] = {str(v): float(mp.mpf(v) * I_nu(v)) for v in fig['nu_values']}
fig['f_grid_rule'] = 'nbar = 10^(k/8), k = -16..20; f = nbar I_nbar by quadrature at 25 digits'

with open(os.path.join(HERE, 'figdata.json'), 'w') as fh:
    fh.write(json.dumps(fig))
R['figure data written'] = 'figdata.json'

if __name__ == '__main__':
    w = max(len(k) for k in R)
    for k, v in R.items():
        print(f'{k:<{w}}  {mp.nstr(v, 10) if isinstance(v, mp.mpf) else v}')
    print('\nPART B: ALL CHECKS PASSED')


==> anc/calc/partC_waveeq.py <==
#!/usr/bin/env python3
"""
The cumulant exponent of the pole truncation, the second-order equation for G = e^xi rho,
and its closed-form solution.

The section of the text on the solvable double-logarithmic limit rests on these checks:

  1. the jump generator has cumulant exponent Lambda(u) = r u/(1-u);
  2. applying (1 + d_xi) to the jump equation and setting G = e^xi rho gives
         [ d^2/(d xi d zeta) + r d/d xi - r ] G = 0,
     which is Ball and Forte's two-dimensional wave equation with the single-log constant
     replaced by gamma^2 = r;
  3. the closed-form G solves that equation, and its logarithm is 2 sqrt(r zeta xi) - r zeta
     up to a slowly varying prefactor.
"""

import mpmath as mp
import sympy as sp

mp.mp.dps = 30
R = {}

r = mp.mpf(36) / 23


# --- 1. the exponent, from the jump kernel -----------------------------------------------
# d_zeta M(u) = r [ Ktilde(u) - 1 ] M(u) with Ktilde(u) = int_0^inf e^{-D} e^{uD} dD = 1/(1-u)
u = sp.Symbol('u')
Ktilde = sp.integrate(sp.exp(-sp.Symbol('D', positive=True)) *
                      sp.exp(u * sp.Symbol('D', positive=True)),
                      (sp.Symbol('D', positive=True), 0, sp.oo))
Ktilde = sp.simplify(Ktilde.rewrite(sp.Piecewise).args[0][0])
assert sp.simplify(Ktilde - 1 / (1 - u)) == 0, Ktilde
Lam = sp.simplify(sp.Symbol('r') * (Ktilde - 1))
assert sp.simplify(Lam - sp.Symbol('r') * u / (1 - u)) == 0
R['jump kernel transform'] = '1/(1-u), so Lambda(u) = r u/(1-u)'

# cumulant slopes n! r
ser = sp.series(sp.Symbol('r') * u / (1 - u), u, 0, 6).removeO()
for n in range(1, 6):
    coeff = sp.expand(ser).coeff(u, n)
    assert sp.simplify(coeff * sp.factorial(n) - sp.factorial(n) * sp.Symbol('r')) == 0
R['cumulant slopes'] = 'Lambda^(n)(0) = n! r for n = 1..5'


# --- 2. the operator step, done symbolically on an arbitrary smooth rho -------------------
# C(xi) = int_0^xi e^{-(xi-xi')} rho(xi') dxi' satisfies C' = rho - C, hence (1 + d_xi) C = rho.
xi_, ze_ = sp.symbols('xi zeta', positive=True)
rho_f = sp.Function('rho')(xi_, ze_)
C_f = sp.Function('C')(xi_, ze_)
rr = sp.Symbol('r', positive=True)

# jump equation, with C eliminated using C_xi = rho - C
jump = sp.Eq(sp.diff(rho_f, ze_), rr * (C_f - rho_f))
lhs = sp.diff(jump.lhs, xi_) + jump.lhs
rhs = sp.diff(jump.rhs, xi_) + jump.rhs
rhs = rhs.subs(sp.Derivative(C_f, xi_), rho_f - C_f)
resid = sp.simplify(sp.expand(lhs - rhs))
# expected:  rho_xi_zeta + rho_zeta + r rho_xi = 0
expected = sp.diff(rho_f, xi_, ze_) + sp.diff(rho_f, ze_) + rr * sp.diff(rho_f, xi_)
assert sp.simplify(resid - expected) == 0, (resid, expected)
R['(1 + d_xi) applied to the jump equation'] = 'rho_{xi zeta} + rho_zeta + r rho_xi = 0'

# now substitute rho = e^{-xi} G
G_f = sp.Function('G')(xi_, ze_)
sub = expected.subs(rho_f, sp.exp(-xi_) * G_f).doit()
sub = sp.simplify(sp.expand(sub * sp.exp(xi_)))
target = sp.diff(G_f, xi_, ze_) + rr * sp.diff(G_f, xi_) - rr * G_f
assert sp.simplify(sub - target) == 0, (sub, target)
R['with G = e^xi rho'] = 'G_{xi zeta} + r G_xi - r G = 0  (Ball-Forte, delta -> gamma^2 = r)'


# --- 3. the closed form solves it --------------------------------------------------------
def G(xi, ze):
    n = r * ze
    return mp.e ** (-n) * mp.sqrt(n / xi) * mp.besseli(1, 2 * mp.sqrt(n * xi))


for xi0, z0 in (('0.7', '1.1'), ('3.0', '2.0'), ('11.0', '4.5')):
    xi0, z0 = mp.mpf(xi0), mp.mpf(z0)
    Gxz = mp.diff(G, (xi0, z0), (1, 1))
    Gx = mp.diff(G, (xi0, z0), (1, 0))
    val = Gxz + r * Gx - r * G(xi0, z0)
    assert abs(val) < mp.mpf('1e-18') * max(1, abs(G(xi0, z0))), (xi0, z0, val)
R['the Bessel form solves the wave equation'] = 'residual < 1e-18 at three points'


# --- 4. the exponent is the DAS exponent -------------------------------------------------
# ln G = 2 sqrt(r zeta xi) - r zeta + (slowly varying), the slowly varying piece being
# -(1/4) ln(r zeta xi) - (1/2) ln(4 pi) + (1/2) ln(r zeta / xi) ... check numerically that
# ln G - [2 sqrt(r zeta xi) - r zeta] grows only logarithmically.
rows = []
for z0 in (4, 16, 64, 256):
    z0 = mp.mpf(z0)
    xi0 = r * z0                      # follow the ridge xi ~ n
    lead = 2 * mp.sqrt(r * z0 * xi0) - r * z0
    rows.append((int(z0), mp.nstr(mp.log(G(xi0, z0)), 8), mp.nstr(lead, 8),
                 mp.nstr(mp.log(G(xi0, z0)) - lead, 6)))
R['ln G | 2 sqrt(r zeta xi) - r zeta | remainder, on xi = r zeta'] = rows
d1 = mp.log(G(r * mp.mpf(16), mp.mpf(16))) - (2 * mp.sqrt(r * 16 * r * 16) - r * 16)
d2 = mp.log(G(r * mp.mpf(256), mp.mpf(256))) - (2 * mp.sqrt(r * 256 * r * 256) - r * 256)
assert abs(d2 - d1) < 2, (d1, d2)          # logarithmic, not linear, in zeta
R['the remainder is logarithmic in zeta'] = f'{mp.nstr(d1, 6)} -> {mp.nstr(d2, 6)}'

# and r is Ball and Forte's gamma^2 = 12/beta_0 at every n_f
for nf in (3, 4, 5, 6):
    b0 = mp.mpf(33 - 2 * nf) / 3
    assert mp.almosteq(2 * mp.mpf(3) / (mp.mpf(33 - 2 * nf) / 6), 12 / b0, 1e-28)
R['r = 12/beta_0 at nf = 3,4,5,6'] = 'verified to working precision'

# --- 4b. the fixed-coupling ladder in local form, and its large-argument reduction --------
# d_t G(x) = abar int_x^1 (dy/y) G(y), so d/dx of the integral is -G(x)/x and, with
# d/d xi = -x d/dx, the ladder becomes local: d_xi d_t G = abar G.
_x, _y = sp.symbols('x y', positive=True)
_G = sp.Function('G')
_inner = sp.Integral(_G(_y) / _y, (_y, _x, 1))
assert sp.simplify(sp.diff(_inner, _x) + _G(_x) / _x) == 0
R['d_xi d_t G = abar G'] = 'the ladder in local form, symbolic'

_S = sp.Function('S')(xi_, sp.Symbol('t', positive=True))
_t = sp.Symbol('t', positive=True)
_lhs = sp.expand(sp.diff(sp.exp(_S), xi_, _t) / sp.exp(_S))
assert sp.simplify(_lhs - (sp.diff(_S, xi_, _t) + sp.diff(_S, xi_) * sp.diff(_S, _t))) == 0
R['with G = e^S: S_{xi t} + S_xi S_t = abar'] = 'symbolic; dropping S_{xi t} gives s = abar/lambda'


# --- 5. the condition for the large-argument form ------------------------------------------
# writing G = e^S, the neglected term in S_xi S_zeta = r - ... is S_{xi zeta}.
# On the DAS solution S = 2 sqrt(r zeta xi), S_xi S_zeta = r identically and
# S_{xi zeta} = sqrt(r/(xi zeta))/2 * ... check the ratio S_{xi zeta} / r.
S = 2 * sp.sqrt(rr * ze_ * xi_)
assert sp.simplify(sp.diff(S, xi_) * sp.diff(S, ze_) - rr) == 0
ratio = sp.simplify(sp.diff(S, xi_, ze_) / rr)
R['S_xi S_zeta = r identically on the DAS solution'] = 'symbolic'
R['neglected S_{xi zeta} / r'] = str(sp.simplify(ratio))
# = 1/(2 sqrt(r xi zeta)), so the large-argument step needs sqrt(xi zeta) >> 1
chk = sp.simplify(ratio - 1 / (2 * sp.sqrt(rr * xi_ * ze_)))
assert chk == 0, chk
R['so the large-argument condition is sqrt(r xi zeta) >> 1'] = 'verified'


if __name__ == '__main__':
    w = max(len(k) for k in R)
    for k, v in R.items():
        print(f'{k:<{w}}  {mp.nstr(v, 10) if isinstance(v, mp.mpf) else v}')
    print('\nPART C: ALL CHECKS PASSED')


==> anc/calc/partD_repairs.py <==
#!/usr/bin/env python3
"""
The constant under the N = 1 pole, the drift of the truncation, the derivative of the
regular part at N = 2, the length constant C, and the reach at physical scales.

  1. c_0, the constant under the N=1 pole of gamma_+, is -(1/2)(11 + 2 n_f/27).
  2. The sink strength drops out of the NORMALIZED density, so mu_pole = r whatever constant
     lies under the pole.  So the 5.5% in delta does not explain the 4.7% in mu.
  3. Where the 4.7% really comes from: the derivative of the regular part of gamma_+ at N=2.
  4. For a SINGLE splitting function, gamma(2-u) is the moment generating integral of the
     step under the momentum-weighted kernel measure z P(z) dz.  That is the identity Sec. 5
     is built on, and it is checked below only in that scalar form.  It does NOT extend to
     gamma_+, which is an eigenvalue of the singlet matrix and not the transform of any
     splitting function; see partE_rates.py items E2 and E3, which show that this
     interpretation fails for gamma_+.
  5. L(n) = sqrt(2n) + C with C computed to enough digits to say whether it is ln 2.
  6. The physical clock: how much of the counting information survives at reachable scales.
"""

import mpmath as mp
import sympy as sp

mp.mp.dps = 30
CA, CF, TR = mp.mpf(3), mp.mpf(4) / 3, mp.mpf(1) / 2
R = {}


def S1(a):
    return mp.psi(0, a + 1) + mp.euler


def g_qq(N):
    N = mp.mpmathify(N); return CF * (S1(2) - S1(N - 1) - S1(N + 1))


def g_qg(N, nf):
    N = mp.mpmathify(N); return 2 * mp.mpf(nf) * TR * (2 / (N + 2) - 2 / (N + 1) + 1 / N)


def g_gq(N):
    N = mp.mpmathify(N); return CF * (2 / (N - 1) - 2 / N + 1 / (N + 1))


def g_gg(N, nf):
    N = mp.mpmathify(N)
    lad = -S1(N) + (1 / (N - 1) - 1 / N + 1 / (N + 1) - 1 / (N + 2))
    return 2 * CA * lad + (11 * CA - 4 * mp.mpf(nf) * TR) / 6


def gp(N, nf):
    a, b, c, d = g_qq(N), g_qg(N, nf), g_gq(N), g_gg(N, nf)
    return ((a + d) + mp.sqrt((a - d) ** 2 + 4 * b * c)) / 2


def tpb0(nf):
    return (33 - 2 * mp.mpf(nf)) / 6


def rich(f, hs):
    v = [f(h) for h in hs]
    for k in range(1, len(v)):
        v = [(v[i + 1] * 2 ** k - v[i]) / (2 ** k - 1) for i in range(len(v) - 1)]
    return v[0]


hs = [mp.mpf(2) ** (-m) / 64 for m in range(9)]

# --- 1. c_0 = -(1/2)(11 + 2 nf/27) -------------------------------------------------------
tab = {}
for nf in (3, 4, 5, 6):
    c0 = rich(lambda h: gp(1 + h, nf) - 2 * CA / h, hs)
    pred = -(11 + 2 * mp.mpf(nf) / 27) / 2
    assert abs(c0 - pred) < mp.mpf('1e-9'), (nf, c0, pred)
    tab[nf] = (mp.nstr(c0, 10), mp.nstr(pred, 10))
R['c_0 against -(1/2)(11 + 2 nf/27)'] = tab
R['and delta_BF = -2 c_0/beta_0'] = 'follows, since 2 pi b0 = beta_0/2'
for nf in (3, 4, 5, 6):
    b0 = mp.mpf(33 - 2 * nf) / 3
    c0 = -(11 + 2 * mp.mpf(nf) / 27) / 2
    assert mp.almosteq(-2 * c0 / b0, (11 + 2 * mp.mpf(nf) / 27) / b0, 1e-25)
    assert mp.almosteq(tpb0(nf), b0 / 2, 1e-25)

# --- 2. the sink drops out of the normalized density --------------------------------------
# d_zeta rho = r (K*rho) - delta rho.  Total mass obeys d_zeta M0 = (r - delta) M0, so
# rho_hat = rho/M0 obeys the delta = r equation.  Check on the generating function.
u, ze, rr, dd = sp.symbols('u zeta r delta', positive=True)
M = sp.exp((rr / (1 - u) - dd) * ze)                 # unnormalized
M0 = M.subs(u, 0)
Mhat = sp.simplify(M / M0)
assert sp.simplify(Mhat - sp.exp(rr * ze * u / (1 - u))) == 0, Mhat
R['normalized generating function'] = 'exp(r zeta u/(1-u)), independent of delta'
R['so mu_pole = r for ANY sink'] = 'the 5.5% in delta cannot explain the 4.7% in mu'

# --- 3. where the 4.7% actually lives ----------------------------------------------------
# write gamma_+(N) = 2C_A/(N-1) + reg(N).  Then mu = -[d/dN (2C_A/(N-1) + reg)]_{N=2}/(2 pi b0)
#                                              = [2C_A - reg'(2)]/(2 pi b0)
reg = lambda N: gp(N, 5) - 2 * CA / (N - 1)
regp2 = mp.diff(reg, 2)
mu_exact = -mp.diff(lambda N: gp(N, 5), 2) / tpb0(5)
r = 2 * CA / tpb0(5)
assert mp.almosteq(mu_exact, (2 * CA - regp2) / tpb0(5), 1e-18)
R["reg'(2)"] = regp2
R['mu = (2C_A - reg\'(2))/(2 pi b0)'] = mu_exact
R['so mu_pole/mu = 2C_A/(2C_A - reg\'(2))'] = 2 * CA / (2 * CA - regp2)
assert mp.almosteq(2 * CA / (2 * CA - regp2), r / mu_exact, 1e-18)
R['the 4.7% is a property of the kernel at N=2, not at N=1'] = mp.nstr(regp2 / (2 * CA), 6)

# --- 4. gamma(2-u) is the step generating function under z P(z) dz ------------------------
# The identity is a change of variable, and it holds for any kernel.  Check it on a general
# power P(z) = z^a symbolically, then on the 1/z pole and on the full LO P_gg numerically.
a = sp.Symbol('a')
uu = sp.Symbol('u')
gam_pow = 1 / (sp.Symbol('N') + a)                    # int_0^1 z^{N-1} z^a dz
mgf_pow = 1 / (2 + a - uu)                            # int_0^1 [z * z^a] z^{-u} dz
assert sp.simplify(gam_pow.subs(sp.Symbol('N'), 2 - uu) - mgf_pow) == 0
R['gamma(2-u) = <e^{u Delta}> under z P(z) dz'] = 'symbolic for P = z^a, hence for any kernel'


def Pgg_full(zz, nf=5):
    """The regular part of P_gg; the plus and delta pieces sit at z -> 1 and are excluded."""
    return 2 * CA * ((1 - zz) / zz + zz * (1 - zz))


for _u in ('0.3', '-0.4', '0.7'):
    _u = mp.mpf(_u)
    lhs = mp.quad(lambda zz: zz ** (2 - _u - 1) * Pgg_full(zz), [0, 1])
    rhs = mp.quad(lambda zz: (zz * Pgg_full(zz)) * mp.e ** (_u * mp.log(1 / zz)), [0, 1])
    assert mp.almosteq(lhs, rhs, 1e-18), (_u, lhs, rhs)
R['checked numerically on the regular part of P_gg'] = 'at u = 0.3, -0.4, 0.7'

# for the 1/z pole the weighted measure is flat: z * (2C_A/z) = 2C_A
flat = mp.quad(lambda zz: 2 * CA, [0, 1])
assert mp.almosteq(flat, 2 * CA, 1e-25)
R['the momentum weight z cancels the dz/z'] = 'jump measure 2 C_A dz, uniform, total mass 2 C_A'
# Delta = ln(1/z) with z uniform is Exp(1)
assert mp.almosteq(mp.quad(lambda zz: mp.log(1 / zz), [0, 1]), 1, 1e-20)
assert mp.almosteq(mp.quad(lambda zz: mp.log(1 / zz) ** 2, [0, 1]) - 1, 1, 1e-20)
R['step: mean 1, variance 1'] = 'so Var = n Var(step) + Var(n) mean^2 = 2 n'

# --- 5. the constant in L ----------------------------------------------------------------
def _brk(n):
    w = 12 * mp.sqrt(2 * n + 4)
    return [0, max(mp.mpf('0.5'), 2 * n - w), 2 * n, 2 * n + w, mp.inf]


def I_n(n):
    n = mp.mpf(n)
    wt = lambda y: mp.e ** (-n - y ** 2 / (4 * n)) * mp.besseli(1, y)
    sc = lambda y: (y / (2 * n)) * mp.besseli(0, y) / mp.besseli(1, y) - 1
    return mp.e ** (-n) + mp.quad(lambda y: wt(y) * sc(y) ** 2, _brk(n))


mp.mp.dps = 20
# C = int_0^inf 2 [ sqrt(f(w^2)) - 1/sqrt(2) ] dw,  f(n) = n I_n
f = lambda n: n * I_n(n)
integ = lambda w: 2 * (mp.sqrt(f(w ** 2)) - 1 / mp.sqrt(2))
C = mp.quad(integ, [0, 1, 3, 8, 20, 60])          # the tail beyond w=60 is ~ 1/(8 sqrt2 w^2)
tail = mp.quad(lambda w: 2 * (mp.sqrt(mp.mpf(1) / 2 + 1 / (8 * w ** 2)) - 1 / mp.sqrt(2)),
               [60, mp.inf])
C = C + tail
R['C = lim [ L(n) - sqrt(2n) ]'] = C
R['ln 2, for comparison'] = mp.log(2)
R['C - ln 2'] = C - mp.log(2)
R['is C = ln 2?'] = ('indistinguishable at this accuracy' if abs(C - mp.log(2)) < mp.mpf('2e-3')
                     else 'no')

# --- 6. the reachable clock --------------------------------------------------------------
LamQCD = mp.mpf('0.2')
for (q0sq, qsq) in ((2, 10 ** 4), (2, 100), (4, 10 ** 4)):
    T0 = mp.log(mp.mpf(q0sq) / LamQCD ** 2)
    T = mp.log(mp.mpf(qsq) / LamQCD ** 2)
    zeta = mp.log(T / T0)
    nbar = r * zeta
    R[f'Q0^2={q0sq} to Q^2={qsq}: zeta, nbar, f'] = (
        mp.nstr(zeta, 5), mp.nstr(nbar, 5), mp.nstr(f(nbar), 4))

# --- 7. L/sd tends to 2 mu/D, which the pole makes one ------------------------------------
D_exact = mp.diff(lambda uu_: gp(2 - uu_, 5) / tpb0(5), 0, 2)
R['2 mu/D, one loop, closed form'] = 2 * mu_exact / D_exact
R['2 mu/D, pole'] = mp.mpf(1)
assert mp.almosteq(2 * mu_exact / D_exact, mp.mpf('0.8328'), 1e-3)

if __name__ == '__main__':
    w = max(len(k) for k in R)
    for k, v in R.items():
        print(f'{k:<{w}}  {mp.nstr(v, 10) if isinstance(v, mp.mpf) else v}')
    print('\nPART D: ALL CHECKS PASSED')


==> anc/calc/partE_rates.py <==
#!/usr/bin/env python3
"""
The singlet matrix in a second algebraic form, asserted equal to partA's, and the
statements of the rates and damping that rest on it.

The singlet matrix is rebuilt here in a different algebraic form from partA_exact.py and
the two forms are asserted equal, so agreement is not agreement with a shared typo.  The
statements checked are those of the text on the eigenvector at N = 2, the branch points of
gamma_+, the cumulant rate Lambda, the drift and diffusion, the ratio r/delta, the share of
the drift above z = 1/2, the zero of the score, the full BFKL tangency, the effect of a
smeared input, and the flavor dependence of reg'(2).

Every claim is an assert.  The printed table lists the values.
"""

import mpmath as mp

mp.mp.dps = 30

CA = mp.mpf(3)
CF = mp.mpf(4) / 3
TR = mp.mpf(1) / 2
NF = 5
BETA0 = 11 - 2 * mp.mpf(NF) / 3
B = BETA0 / 2                     # 2 pi b_0

R = {}


def S1(n):
    return mp.euler + mp.digamma(mp.mpmathify(n) + 1)


# --- the LO singlet matrix, written differently from part A ------------------------------
def g_qq(N):
    N = mp.mpmathify(N)
    return CF * (mp.mpf(3) / 2 + 1 / (N * (N + 1)) - 2 * S1(N))


def g_qg(N, nf=NF):
    N = mp.mpmathify(N)
    return 2 * TR * mp.mpf(nf) * (N ** 2 + N + 2) / (N * (N + 1) * (N + 2))


def g_gq(N):
    N = mp.mpmathify(N)
    return CF * (N ** 2 + N + 2) / (N * (N ** 2 - 1))


def g_gg(N, nf=NF):
    N = mp.mpmathify(N)
    return 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2))
                     + mp.mpf(11) / 12 - S1(N)) - mp.mpf(nf) / 3


def gplus(N, nf=NF):
    a, b, c, d = g_qq(N), g_qg(N, nf), g_gq(N), g_gg(N, nf)
    return (a + d + mp.sqrt((a - d) ** 2 + 4 * b * c)) / 2


def _partA_gg(N, nf=NF):
    """part A's form, kept here only so the two can be asserted equal."""
    N = mp.mpmathify(N)
    ladder = -S1(N) + (1 / (N - 1) - 1 / N + 1 / (N + 1) - 1 / (N + 2))
    return 2 * CA * ladder + (11 * CA - 4 * mp.mpf(nf) * TR) / 6


for _N in ('1.4', '1.7', '2.3', '3.1', '5.5'):
    assert mp.almosteq(g_gg(mp.mpf(_N)), _partA_gg(mp.mpf(_N)), mp.mpf('1e-25')), _N
R['the two algebraic forms of gamma_gg agree'] = 'at N = 1.4, 1.7, 2.3, 3.1, 5.5'

assert abs(gplus(2)) < mp.mpf('1e-25')

# --- E1. the null vectors are not the same vector ----------------------------------------
a, b, c, d = g_qq(2), g_qg(2), g_gq(2), g_gg(2)
assert abs(a + c) < mp.mpf('1e-25') and abs(b + d) < mp.mpf('1e-25')     # columns
assert abs(a + b) > mp.mpf('0.1') and abs(c + d) > mp.mpf('0.1')        # rows do NOT
R['E1 column sums vanish, rows do not'] = '(1,1) is a LEFT null vector, not a right one'
right = (b / (b - a), -a / (b - a))
assert mp.almosteq(right[0], mp.mpf(15) / 31, mp.mpf('1e-25'))
assert mp.almosteq(right[1], mp.mpf(16) / 31, mp.mpf('1e-25'))
R['E1 right null vector (quark, gluon)'] = '(15/31, 16/31) = 3nf/(3nf+16)'

# --- E2. gamma_+ is not the Mellin transform of any splitting function --------------------
# The discriminant vanishes at a complex N inside the half plane where a transform of a
# measure on (0,1] would have to be analytic.  So gamma_+ has branch points there and cannot
# be such a transform, signed or not.
dis = lambda N: (g_qq(N) - g_gg(N)) ** 2 + 4 * g_qg(N) * g_gq(N)
bp = mp.findroot(dis, mp.mpc(2, mp.mpf('0.6')))
assert abs(mp.im(bp)) > mp.mpf('0.6') and mp.re(bp) > 1
assert abs(bp - 2) < 1               # nearer to N = 2 than the N = 1 pole is
R['E2 branch point of gamma_+'] = mp.nstr(bp, 9)
R['E2 its distance from N = 2'] = mp.nstr(abs(bp - 2), 9)
R['E2 conclusion'] = 'gamma_+ is an eigenvalue, not a transform'

# --- E3. gamma_+(2-u) is a cumulant generating RATE, and only the truncation is a jump
#         generator; the pole part of it is compound Poisson. ----------------------------
Lam = lambda u: gplus(2 - u)
assert abs(Lam(0)) < mp.mpf('1e-25')
R['E3 Lambda(0) = 0'] = 'it vanishes at u=0, where a moment generating function would equal one'
for u in ('0.1', '-0.2', '0.3'):
    u = mp.mpf(u)
    pole_only = 2 * CA * (1 / (1 - u) - 1)          # 2C_A [ M_Delta(u) - 1 ], Delta ~ Exp(1)
    assert mp.almosteq(2 * CA / (1 - u) + (-2 * CA), pole_only, mp.mpf('1e-25'))
R['E3 pole part of Lambda'] = '2 C_A [1/(1-u) - 1], the compound-Poisson generator'
R['E3 the subtraction is reg(2)'] = mp.nstr(2 * CA + mp.mpf(0), 4) + ' = -reg(2)'
reg2 = gplus(2) - 2 * CA / (2 - 1)
assert abs(reg2 + 2 * CA) < mp.mpf('1e-25')

# E3a.  gamma_+ is NOT the scalar exponent of the singlet moment at u != 0: the moment has
# two modes, and only at u = 0 does the conservation statement hold without a second mode.
# gamma_+ is the exponent that dominates at large zeta.
gminus = lambda N: (g_qq(N) + g_gg(N)
                    - mp.sqrt((g_qq(N) - g_gg(N)) ** 2 + 4 * g_qg(N) * g_gq(N))) / 2
F0 = mp.matrix([mp.mpf('0.4'), mp.mpf('0.6')])
tau = mp.mpf(1)
tot0 = sum(mp.expm(mp.matrix([[g_qq(2), g_qg(2)], [g_gq(2), g_gg(2)]]) * tau) * F0)
assert abs(tot0 - 1) < mp.mpf('1e-20')
R['E3a at u=0 the total is conserved'] = mp.nstr(tot0, 12)
for _u in ('0.2', '-0.3'):
    _u = mp.mpf(_u)
    _N = 2 - _u
    _G = mp.matrix([[g_qq(_N), g_qg(_N)], [g_gq(_N), g_gg(_N)]])
    _tot = sum(mp.expm(_G * tau) * F0)
    _one = mp.e ** (gplus(_N) * tau) * (F0[0] + F0[1])
    assert abs(_tot / _one - 1) > mp.mpf('1e-3')          # the minus mode is NOT absent
    R['E3a u=%s: two modes vs one' % mp.nstr(_u, 2)] = mp.nstr(_tot / _one, 8)
R['E3a conclusion'] = 'gamma_+ is the exponent that dominates at large zeta; the minus mode is present'

# E3b.  And gamma_+(2-u) is not the Levy exponent of any infinitely divisible law: for a
# Levy exponent with moments of all orders the derivatives beyond the second are the moments
# of the Levy measure, non-negative at even order whatever the sign of the steps.  The
# twelfth derivative here is negative.  (That the moment-generating function exp(zeta Lambda)
# belongs to no probability law at any zeta > 0 follows from the branch points of E2, which
# lie off the real axis inside the half-plane where such a function would be holomorphic.)
with mp.workdps(60):
    d12 = mp.diff(lambda u: gplus(2 - u), 0, 12)
assert d12 < 0
R['E3b 12th derivative of Lambda at u=0'] = mp.nstr(d12, 8) + '  (negative)'
R['E3b conclusion'] = 'not a Levy exponent; "cumulant generating rate" names what it is'

# --- E4. what the truncation misses: one derivative for mu, the next one for D ------------
gp1 = mp.diff(gplus, 2)
gp2 = mp.diff(gplus, 2, 2)
regp = 2 * CA + gp1
regpp = gp2 - 4 * CA
mu, Dif = -gp1 / B, gp2 / B
assert mp.almosteq(mu, (2 * CA - regp) / B, mp.mpf('1e-25'))
assert mp.almosteq(Dif, (4 * CA + regpp) / B, mp.mpf('1e-25'))
R["E4 reg'(2)"] = mp.nstr(regp, 9)
R["E4 reg''(2)"] = mp.nstr(regpp, 9)
R['E4 mu, D'] = (mp.nstr(mu, 9), mp.nstr(Dif, 9))
R['E4 so "one derivative and nothing else" was false'] = 'D needs the curvature too'

# reg'(2) is a cancellation, not a protected smallness
piece_pole = -mp.diff(lambda N: 2 * CA / (N - 1), 2)
piece_soft = -mp.diff(lambda N: -2 * CA * S1(N), 2)
piece_rest = -mp.diff(lambda N: 2 * CA * (-1 / N + 1 / ((N + 1) * (N + 2))), 2)
piece_mix = -mp.diff(lambda N: gplus(N) - g_gg(N), 2)
tot = piece_pole + piece_soft + piece_rest + piece_mix
assert mp.almosteq(tot, -gp1, mp.mpf('1e-20'))
assert min(abs(piece_soft), abs(piece_rest), abs(piece_mix)) > 4 * abs(regp)
R['E4 decomposition of -gamma_+prime(2)'] = tuple(
    mp.nstr(p, 6) for p in (piece_pole, piece_soft, piece_rest, piece_mix))
R['E4 each non-pole piece against regprime(2)'] = 'all more than four times larger; a cancellation'

# --- E5. r/delta is reg(2)/reg(1), the same regular part read at the two ends -------------
c0 = -(11 + 2 * mp.mpf(NF) / 27) / 2
for eps in ('1e-5', '1e-6', '1e-7'):
    e = mp.mpf(eps)
    assert abs(gplus(1 + e) - 2 * CA / e - c0) < mp.mpf('1e-4')
R['E5 reg(1) = c_0'] = mp.nstr(c0, 9) + '  (verified as the omega -> 0 limit of gamma_+)'
r = 12 / BETA0
delta = -2 * c0 / BETA0
assert mp.almosteq(r / delta, -2 * CA / c0, mp.mpf('1e-25'))
assert mp.almosteq(r / delta, mp.mpf(324) / 307, mp.mpf('1e-25'))
R['E5 r/delta = reg(2)/reg(1)'] = mp.nstr(r / delta, 9) + '  = 324/307'

# --- E6. the drift does not all come from small z -----------------------------------------
integ = lambda z: z * 2 * CA * (z / (1 - z) + (1 - z) / z + z * (1 - z)) * mp.log(1 / z)
lo = mp.quad(integ, [mp.mpf('1e-30'), mp.mpf('0.5')])
hi = mp.quad(integ, [mp.mpf('0.5'), 1])
assert mp.almosteq(lo + hi, -mp.diff(g_gg, 2), mp.mpf('1e-15'))
assert hi / (lo + hi) > mp.mpf('0.3')
R['E6 gg drift, z < 1/2 and z > 1/2'] = (mp.nstr(lo, 6), mp.nstr(hi, 6))
R['E6 share above z = 1/2'] = mp.nstr(100 * hi / (lo + hi), 4) + ' percent'
# Even in the truncation, half the jumps by COUNT sit at z > 1/2: the momentum-weighted pole
# measure is 2 C_A dz, uniform.  So "the jumps come from small z" is false even there; what is
# true is that the LONG jumps do, Delta = ln(1/z).
assert abs(mp.quad(lambda z: 2 * CA, [mp.mpf('0.5'), 1]) / (2 * CA) - mp.mpf('0.5')) < mp.mpf('1e-25')
R['E6 model jumps with z > 1/2, by count'] = 'one half; the pole measure is uniform'
R['E6 conclusion'] = 'the LONG jumps come from small z; neither the drift nor the count does'

# --- E7. the score node goes to nbar - 1/2, not to nbar ----------------------------------
def node(nb):
    nb = mp.mpf(nb)
    y = mp.findroot(lambda y: (y / (2 * nb)) * mp.besseli(0, y) / mp.besseli(1, y) - 1, 2 * nb)
    return y ** 2 / (4 * nb)


gaps = [(nb, node(nb) - nb) for nb in (2, 4, 8, 128, 512)]
assert all(g < 0 for _, g in gaps)
assert abs(gaps[-1][1] + mp.mpf('0.5')) < mp.mpf('1e-3')
assert abs(gaps[0][1] + mp.mpf('0.5')) > mp.mpf('0.1')     # NOT already 1/2 at nbar = 2
R['E7 node minus nbar'] = tuple((nb, mp.nstr(g, 6)) for nb, g in gaps)
R['E7 conclusion'] = 'the gap tends to 1/2 and does not close'

# --- E8. the length is an expansion, not an identity --------------------------------------
def _f(nb):
    n = mp.mpf(nb)
    w = 12 * mp.sqrt(2 * n + 4)
    brk = [0, max(mp.mpf('0.5'), 2 * n - w), 2 * n, 2 * n + w, mp.inf]
    wt = lambda y: mp.e ** (-n - y ** 2 / (4 * n)) * mp.besseli(1, y)
    sc = lambda y: (y / (2 * n)) * mp.besseli(0, y) / mp.besseli(1, y) - 1
    return n * (mp.e ** (-n) + mp.quad(lambda y: wt(y) * sc(y) ** 2, brk))


with mp.workdps(15):
    Lv = {nb: mp.quad(lambda w: 2 * mp.sqrt(_f(w ** 2)), [0, mp.sqrt(mp.mpf(nb))], maxdegree=4)
          for nb in (2, 4, 8)}
off = {nb: Lv[nb] - mp.sqrt(2 * mp.mpf(nb)) for nb in Lv}
assert off[2] < off[4] < off[8] < mp.mpf('0.6927')          # climbs to C from below
assert abs(off[2] - mp.mpf('0.69')) > mp.mpf('0.1')         # and is nowhere near it at nbar = 2
R['E8 L(nbar)'] = tuple((nb, mp.nstr(Lv[nb], 8)) for nb in (2, 4, 8))
R['E8 offset L - sqrt(2 nbar)'] = tuple((nb, mp.nstr(off[nb], 6)) for nb in (2, 4, 8))
# the next term of the expansion, from f = 1/2 + 1/(8 nbar) + ...
for nb in (4, 8):
    approx = mp.sqrt(2 * mp.mpf(nb)) + mp.mpf('0.6927') - 1 / (4 * mp.sqrt(2 * mp.mpf(nb)))
    assert abs(approx - Lv[nb]) < mp.mpf('0.01')
R['E8 the -1/(4 sqrt(2 nbar)) term'] = 'checked at nbar = 4 and 8, to better than 0.01'
R['E8 conclusion'] = 'as an equality it fails at nbar = 0, and it holds as an expansion'

# --- E9. the tangency condition does have a solution for the full BFKL kernel -------------
chi = lambda g: 2 * mp.digamma(1) - mp.digamma(g) - mp.digamma(1 - g)
gc = mp.findroot(lambda g: mp.diff(chi, g) - chi(g) / g, mp.mpf('0.6'))
assert mp.almosteq(gc, mp.mpf('0.6275491'), mp.mpf('1e-6'))
assert abs(mp.diff(chi, mp.mpf('0.5'))) < mp.mpf('1e-20')   # and chi does have a minimum, at 1/2
R['E9 gamma_c for full BFKL'] = mp.nstr(gc, 8)
R['E9 chi has a minimum at gamma = 1/2'] = 'chi has its minimum at gamma = 1/2, the comparison case for the double-logarithmic negative result'

# --- E10. a sharp input gives an upper bound, not a neutral choice ------------------------
# Any physical input convolves the density with a law independent of zeta.  That is a Markov
# kernel applied to the zeta-dependent variable, so Fisher information about zeta cannot
# increase.  Checked here on the density convolved with a gamma smearing of several widths.
def I_of(nb, smear):
    """Fisher information about nbar of the density convolved with Gamma(k=1, theta=smear)."""
    n = mp.mpf(nb)
    h = mp.mpf('1e-4')

    def dens(x, m):
        m = mp.mpf(m)
        core = lambda y: (mp.e ** (-m) * mp.exp(-(x - y)) if y == 0 else 0)
        if smear == 0:
            return mp.e ** (-m - x) * mp.sqrt(m / x) * mp.besseli(1, 2 * mp.sqrt(m * x))
        s = mp.mpf(smear)
        f = lambda y: (mp.e ** (-m - y) * mp.sqrt(m / y) * mp.besseli(1, 2 * mp.sqrt(m * y))
                       ) * mp.exp(-(x - y) / s) / s
        atom = mp.e ** (-m) * mp.exp(-x / s) / s
        return atom + mp.quad(f, [mp.mpf('1e-12'), x]) if x > 0 else mp.mpf(0)

    def sc(x):
        return (mp.log(dens(x, n + h)) - mp.log(dens(x, n - h))) / (2 * h)

    return mp.quad(lambda x: dens(x, n) * sc(x) ** 2, [mp.mpf('1e-6'), n, 6 * n + 12])


with mp.workdps(12):
    sm = [I_of(4, s) for s in ('0.5', '1', '2')]
assert all(v < _f(4) / mp.mpf(4) + mp.mpf('1e-9') for v in sm), sm
R['E10 smeared Fisher information at nbar = 4'] = tuple(mp.nstr(v, 6) for v in sm)
R['E10 against the sharp input'] = mp.nstr(_f(4) / mp.mpf(4), 6)
R['E10 conclusion'] = ('three smearings at one clock, an illustration and not a proof; '
                       'the general statement is the data-processing inequality, the smearing '
                       'being a zeta-independent Markov kernel')

# --- E11. the flavor threshold moves nbar by LESS than the input scale does -------------
lam, Q2 = mp.mpf('0.2'), mp.mpf(10) ** 4
zc = lambda q0sq: mp.log(mp.log(Q2 / lam ** 2) / mp.log(mp.mpf(q0sq) / lam ** 2))
rt = lambda nf: 12 / (11 - 2 * mp.mpf(nf) / 3)
span_Q0 = rt(5) * zc('0.5') - rt(5) * zc(4)
span_nf = (rt(5) - rt(3)) * zc(2)
assert span_nf < span_Q0 / 3
R['E11 nbar span from Q0^2 = 0.5 to 4'] = mp.nstr(span_Q0, 6)
R['E11 nbar span from nf = 5 to 3'] = mp.nstr(span_nf, 6)
R['E11 ratio'] = mp.nstr(span_Q0 / span_nf, 6) + '  so the n_f span is about 0.29 of the Q0^2 span'

# --- E12. reg'(2) changes sign with flavor, so its smallness is arithmetic ----------------
# This is the strongest single piece of evidence that nothing protects the slope of the regular
# part at N = 2: it is negative at three flavors and positive at five.
_rp = {}
for _nf in (3, 4, 5, 6):
    _B = (33 - 2 * mp.mpf(_nf)) / 6
    _rp[_nf] = 2 * CA + mp.diff(lambda N: gplus(N, _nf), 2)
    _mu = (2 * CA - _rp[_nf]) / _B
    R['E12 nf=%d: regprime(2), pole/mu' % _nf] = (mp.nstr(_rp[_nf], 6),
                                                  mp.nstr(100 * (2 * CA / _B) / _mu, 6) + '%')
assert _rp[3] < 0 < _rp[4] < _rp[5] < _rp[6]
_z = mp.findroot(lambda x: 2 * CA + mp.diff(lambda N: gplus(N, x), 2), mp.mpf('3.4'))
assert 3 < _z < 4
R['E12 regprime(2) vanishes at nf'] = mp.nstr(_z, 7)
R['E12 conclusion'] = 'the cascade undershoots the drift at three flavors and overshoots at five'

for k in sorted(R):
    print('%-48s %s' % (k, R[k]))
print()
print('PART E: ALL CHECKS PASSED')

==> anc/calc/partF_entropy.py <==
#!/usr/bin/env python3
"""
Entropy rate of the momentum density and its bound by the speed.

With S = int_0^1 P ln P dx, the sign of Eq. (eq:Sdef), and s = d_t ln P,
    dS/dt = int (d_t P) ln P dx = <s ln P>_P = Cov_P[s, ln P],
the last step using <s>_P = 0 (eq:smean).  Cauchy-Schwarz gives
    |dS/dt| <= v sqrt(Var_P[ln P]),   v = sqrt(I_F)   (eq:Sbound).
Both are checked on Beta densities along four directions, none of them a parton
distribution, so that only the sum rule enters.  Every statement is an assert.
"""

import mpmath as mp

mp.mp.dps = 30

R = {}

# A two-parameter family of normalized densities on (0,1), evolved along an arbitrary direction
# in (a, b).  Nothing here is a parton distribution; that is the point.
def dens(a, b):
    norm = mp.beta(a + 1, b + 1)
    return lambda x: x ** a * (1 - x) ** b / norm


def entropy(a, b):
    P = dens(a, b)
    return +mp.quad(lambda x: P(x) * mp.log(P(x)), [0, mp.mpf('0.5'), 1])


BRK = [mp.mpf('1e-14'), mp.mpf('0.5'), 1 - mp.mpf('1e-14')]
CASES = [('0.4', '3.0', '0.7', '-0.5'),
         ('-0.2', '5.0', '1.1', '0.9'),
         ('1.3', '2.2', '-0.6', '1.4'),
         ('2.5', '1.1', '0.3', '0.8')]

worst_id, worst_sat = mp.mpf(0), mp.mpf(0)
for a, b, da, db in CASES:
    a, b, da, db = map(mp.mpf, (a, b, da, db))
    h = mp.mpf('1e-8')
    P = dens(a, b)
    dP = lambda x: (dens(a + da * h, b + db * h)(x) - dens(a - da * h, b - db * h)(x)) / (2 * h)
    s = lambda x: dP(x) / P(x)

    mean_s = mp.quad(lambda x: P(x) * s(x), BRK)
    assert abs(mean_s) < mp.mpf('1e-7'), mean_s          # the sum rule pins the mean at zero
    mean_lnP = mp.quad(lambda x: P(x) * mp.log(P(x)), BRK)
    cov = mp.quad(lambda x: P(x) * s(x) * mp.log(P(x)), BRK) - mean_s * mean_lnP
    var_s = mp.quad(lambda x: P(x) * s(x) ** 2, BRK) - mean_s ** 2
    var_lnP = mp.quad(lambda x: P(x) * mp.log(P(x)) ** 2, BRK) - mean_lnP ** 2

    dSdt = (entropy(a + da * h, b + db * h) - entropy(a - da * h, b - db * h)) / (2 * h)

    rel = abs(dSdt - cov) / abs(dSdt)
    assert rel < mp.mpf('1e-6'), (a, b, rel)             # dS/dt = +Cov_P[s, ln P]
    sat = abs(dSdt) / mp.sqrt(var_s * var_lnP)
    assert sat < 1, (a, b, sat)                          # Cauchy-Schwarz holds
    worst_id = max(worst_id, rel)
    worst_sat = max(worst_sat, sat)
    R['F1 (a,b)=(%s,%s): dS/dt, +Cov, saturation' % (mp.nstr(a, 3), mp.nstr(b, 3))] = (
        mp.nstr(dSdt, 8), mp.nstr(cov, 8), mp.nstr(sat, 4))

R['F1 identity dS/dt = Cov_P[s, ln P]'] = 'holds to %s at worst, on four unrelated directions' % mp.nstr(worst_id, 3)
R['F2 Cauchy-Schwarz bound'] = 'holds, and is NOT saturated: worst case %s < 1' % mp.nstr(worst_sat, 4)
R['F2 conclusion'] = 'the bound is strict on these densities; it is not an equality'

for k in sorted(R):
    print('%-56s %s' % (k, R[k]))
print()
print('PART F: ALL CHECKS PASSED')


==> anc/calc/partG_pdf.py <==
#!/usr/bin/env python3
r"""partG_pdf.py -- the fitted-distribution values of the sections labeled sec:fitted and
app:methods in the text.

Every such value is computed here with the window functional the text displays, an
explicit positivity convention, an explicit flavor-threshold convention, and a
leading-order singlet convolution that is checked against closed-form Mellin
moments before it is used.

THE WINDOW FUNCTIONAL
---------------------
The text displays the window-renormalized, mean-centered form at eq:kappadef.  The
naive expression

    kappa = ( int_W dx K[P]^2 / P )^{1/2}

is neither renormalized on the window nor centered.  With t = ln Q^2, a
FIXED window W, Z_W(t) = int_W P dx and Ptilde = P/Z_W, one has identically

    I_F^W = int_W (d_t Ptilde)^2 / Ptilde dx
          = (1/Z_W) int_W (d_t P)^2 / P dx  -  m^2 ,
      m   = (1/Z_W) int_W d_t P dx = d_t ln Z_W ,

so the two-term form is the one used everywhere below.  Momentum conservation
pins < d_t ln P >_P = 0 on 0 < x < 1 only; on a proper sub-window m != 0.
Pointwise the (non-negative) Fisher density is

    g(x) = ( d_t P - m P )^2 / ( Z_W P ) ,      int_W g dx = I_F^W ,

and its zero is the interior slope crossing, s(x) = d_t ln P = m.

Outputs: pdf_results.json (schema-keyed) plus a printed table.
"""

import json
import os
import re
import sys
import time

import numpy as np
from scipy.optimize import brentq

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from lhapdf_min import PDF, gauss_panels_ln, gauss_panels_ln2, DATA_DIR  # noqa: E402

# =====================================================================
# CONVENTIONS.  Every one of these is a choice; the comment gives the reason.
# =====================================================================

# The grids are third-party and are not redistributed with this package.  Set
# $PDFDATA (or $INFOGEO_DATA) to a directory holding the LHAPDF sets named below, or
# place them in repro/data/pdfsets.  DATA_DIR is resolved once, in lhapdf_min.py.

OUT_JSON = os.path.join(HERE, 'pdf_results.json')

# --- sets -------------------------------------------------------------
SET_MAIN = 'CT18NNLO'          # every single-set value of sec:fitted is on this set
SET_LO = 'CT18LO'              # order cross-check
SETS_NNLO3 = ['CT18NNLO', 'MSHT20nnlo_as118', 'NNPDF40_nnlo_as_01180']
#   the three NNLO sets over which the text quotes the crossing spread

# --- the window W -----------------------------------------------------
WIN_LO = 1.0e-6
#   Reason: the text defines W as "the window in x over which the fitted
#   grids are tabulated".  The binding constraint across the three NNLO sets is
#   MSHT20, whose grid starts at XMin = 1e-6 (CT18 and NNPDF4.0 start at 1e-9).
#   A COMMON window is required because kappa, D_FR and the crossing are
#   compared across sets, and each of those depends on W.
WIN_HI = 0.99
#   Reason: P(x) -> 0 as x -> 1 like (1-x)^a with a ~ 3-5, so (d_t P)^2/P is a
#   0/0 limit at the endpoint; 0.99 keeps the integrand away from it while
#   omitting a momentum fraction of order 1e-7.  Also the last grid node at
#   x = 1 has P identically 0 on all four sets.

# --- quadrature -------------------------------------------------------
QUAD_BREAKS = (1.0e-6, 1.0e-4, 1.0e-2, 1.0e-1, 0.99)
#   Reason: panel edges are placed on the region boundaries for which the text
#   quotes shares, so each region share is a sub-sum of the same quadrature and
#   not a separate integral.
QUAD_PANELS = (24, 24, 12, 16)   # panels per QUAD_BREAKS sub-interval
QUAD_NODES = 8                   # Gauss-Legendre nodes per panel
#   [1e-1, 0.99] is graded in ln(1-x) (P falls like a power of 1-x there);
#   the other three sub-intervals are graded in ln x.
QUAD_REFINE = 2.5                # panel multiplier used for the convergence table

# --- differentiation --------------------------------------------------
DIFF_MODE = 'analytic'
#   Reason: what is differentiated is the tabulated INTERPOLANT, a bicubic
#   spline in (ln x, ln Q).  Its ln Q derivative is available in closed form,
#   so d_t P = (1/2) dP/d ln Q needs no step at all and carries no step-size
#   bias.  The sequence of finite differences is still computed and reported; it
#   converges to the spline derivative like h^2, which is the convergence test.
#   Every reported value uses the spline derivative; DIFF_MODE = 'central'
#   reverts to the earlier finite-difference prescription.
H_T = 0.05
#   Central difference in t = ln Q^2, step H_T.  Reason: the CT18 grid has 37
#   knots over ln Q in [ln 1.295, ln 1e5], i.e. a knot spacing of 0.59 in t, so
#   H_T = 0.05 stays well inside one spline cell (the derivative measured is
#   that of the tabulated interpolant) while remaining far above the 1e-8
#   round-off level of the difference quotient.  Convergence shown as a table.
#   Used only for the finite-difference convergence table (h_convergence).
H_T_LADDER = [0.2, 0.1, 0.05, 0.025, 0.0125, 0.00625]

# --- flavor thresholds -------------------------------------------------
DERIVATIVE_MODE = 'spline_in_lnQ'
#   What every reported value uses: the derivative of the cubic spline in ln Q
#   through the tabulated grid (DIFF_MODE = 'analytic').  CT18NNLO tabulates one
#   continuous Q grid across m_b, so near m_b this derivative averages the two
#   sides of the change from four to five flavors.  One-sided values at m_b are
#   computed by partO_threshold.py.
STENCIL_AVOIDS_THRESHOLD = True
#   Applies only to the finite-difference sequence (h_convergence), whose scales
#   Q = 2, 10, 100 GeV lie away from every threshold.  At NNLO the variable-flavor
#   matching makes the PDFs discontinuous at a flavor threshold, and a central
#   difference across the threshold measures jump/h and not a derivative.  When
#   [Q e^{-h/2}, Q e^{+h/2}] contains a threshold the difference is taken one-sided,
#   with three points entirely on the side that contains Q.
ARC_SEGMENTS_AT_THRESHOLDS = True
#   Reason: the arc length from Q=2 to 1e4 crosses m_b.  We integrate v over
#   each continuous segment separately and report the Fisher-Rao distance
#   ACROSS the jump as a separate, additive term, so that L is defined without
#   reference to how the tabulation happens to treat the matching point.
THRESH_EPS = 1.0e-6              # relative offset used to sit just off a threshold

# --- positivity -------------------------------------------------------
POSITIVITY_MODE = 'restrict_window'
#   Reason: clipping P -> max(P,0) and renormalizing leaves zeros where ln P has
#   no derivative, makes the interval on which P is nonzero depend on t (against
#   the fixed-interval hypothesis the paper imposes for eq:var), and makes
#   (d_t P)^2 / P divergent at the crossing -- logarithmically under an excision
#   regulator, as a power under a lower cutoff in the denominator.  The convergence
#   study is reported in the output.  The repair that keeps a fixed interval and a
#   finite integral is to RESTRICT the window to a sub-interval on which P > 0 for
#   every scale used, and to state the restriction.  On CT18NNLO the restriction
#   changes nothing, so no CT18NNLO value moves.
POS_MARGIN = 1.30
#   Reason: after locating the largest zero crossing x0 of P inside the window
#   over the Q range in use, the restricted window starts at POS_MARGIN * x0,
#   far enough that P is not merely positive but comfortably away from zero.
REG_DELTAS = [1e-1, 1e-2, 1e-3, 1e-4, 1e-6, 1e-8, 1e-10, 1e-12]
REG_FLOORS = [1e-2, 1e-3, 1e-4, 1e-6, 1e-8]

# --- LO singlet kernel ------------------------------------------------
CF, CA, TR = 4.0 / 3.0, 3.0, 0.5
KERN_PAN_PER_DECADE = 12   # panels per decade of the inner z (= x/y) integral
KERN_NODES = 8
#   Reason: the inner convolution integral is written in y = x/z on [x,1] and
#   graded logarithmically, which resolves both the plus-distribution structure
#   at y -> x and the 1/z small-x enhancement of P_gq.  Validated to 1e-11 on
#   the closed-form Mellin moments below.
NF_MODE = 'from_thresholds'
#   Reason: n_f enters P_qg and the delta term of P_gg.  It is taken from the
#   set's own MCharm/MBottom so that the kernel carries the same number of
#   active flavors as the tabulation it acts on (n_f = 4 at Q = 2, 5 above
#   m_b = 4.75).

# --- alpha_s ----------------------------------------------------------
ALPHAS_SOURCE = 'set_info'
#   Reason: each set's own AlphaS_Qs/AlphaS_Vals arrays, cubic-splined in ln Q.
#   Using a common alpha_s across sets would be inconsistent with the fits.

# --- uncertainties ----------------------------------------------------
UNC_QS = [1.5, 2.0, 3.0, 4.0, 6.0, 10.0, 20.0, 50.0, 100.0, 300.0, 1000.0,
          3000.0, 10000.0]
CT18_CL_SCALE = 1.0 / 1.645
#   Reason: CT18NNLO.info carries ErrorConfLevel: 90, so the symmetric-Hessian
#   combination of the 29 eigenvector pairs is a 90% interval; the figure
#   caption claims 68%, which is the 90% number divided by 1.645.
DELTA_ALPHAS_MZ = 0.0015
#   Used, with DELTA_ALPHAS_MZ_ALT, only by the retired diagnostic explicit_alphas_only_RETIRED.
#   The alpha_s part of the Table I uncertainty comes from CT18NNLO_as_0116 and
#   CT18NNLO_as_0120 in partI_alphas.py.
DELTA_ALPHAS_MZ_ALT = 0.0026     # CT18's own quoted 68% alpha_s uncertainty

# --- asymptotic reference ---------------------------------------------
A_KAPPA = 3.0239655
A_L = 1.5777211
ZETA_LAMBDA5 = 0.200
#   GeV.  Reason: the text fixes Lambda_QCD = 0.2 GeV at five flavors, which
#   this program uses for zeta.  An earlier program used 0.226 GeV, so both are
#   carried through and reported.
ZETA_LAMBDA5_ALT = 0.226         # the value of the earlier program
ZETA_Q0SQ = 2.0                  # GeV^2, "the reference scale Q0^2 = 2 GeV^2"
ZETA_B0 = 23.0 / (12.0 * np.pi)  # (33 - 2 n_f)/(12 pi) at n_f = 5
#   Reason: A_kappa = 2 pi b0 mu / sqrt(D) with A_kappa/A_L = pi b0 = 23/12
#   fixes b0 = 23/(12 pi), i.e. the normalization d alpha_s/d ln Q^2 =
#   -b0 alpha_s^2.  Two definitions of zeta are reported: the one-loop closed
#   form ln[T(Q)/T(Q0)] and the integral b0 int alpha_s dt with the set's own
#   alpha_s, which differ because the tabulated alpha_s runs at two loops.

# --- scales of the main table ------------------------------------------
Q_HEAD = [2.0, 10.0, 100.0]
Q_LO_GRID, Q_HI_GRID, N_Q_GRID = 1.5, 1.0e4, 72

TOL_SUMRULE = 3.0e-3
#   Tolerance on int P dx = 1 over the full tabulated range, for the three
#   NNLO sets whose numbers are quoted.
TOL_SUMRULE_LO = 1.0e-2
#   Reason: the released CT18LO tabulation itself violates the momentum sum
#   rule by 5.8e-3 at Q = 2 GeV (1.8e-5 at Q = 10), which is a property of that
#   grid and not of the parser.  CT18LO is used only as an order cross-check
#   and every functional below is renormalized on W, which absorbs a constant
#   normalization error; the violation is reported and not hidden.
TOL_RAW = 1.0e-8                 # relative raw-grid spot-check tolerance
TOL_RAW_ABS = 1.0e-7
#   Absolute fallback for grid entries that are 0 (heavy flavors below
#   threshold), where a relative test has no meaning.

_T0 = time.time()


def log(msg):
    print(f"[{time.time()-_T0:7.1f}s] {msg}", flush=True)


# =====================================================================
# 0.  PARSER VALIDATION -- refuses to run if it fails
# =====================================================================

def validate_parser(pdfs):
    """Raw-grid spot checks + momentum sum rule + alpha_s, on every set used."""
    rep = {'raw_checks': [], 'sum_rule': {}, 'alphas_mz': {}, 'passed': True}
    for name, pdf in pdfs.items():
        path = f"{DATA_DIR}/{name}/{name}_0000.dat"
        with open(path) as f:
            text = f.read()
        blocks = [b.strip() for b in text.split('---') if b.strip()][1:]
        for isub, blk in enumerate(blocks):
            lines = blk.splitlines()
            xs = lines[0].split()
            qs = lines[1].split()
            fl = lines[2].split()
            nx, nq, nf_ = len(xs), len(qs), len(fl)
            # deterministic spread of spot checks: corners + interior, several
            # flavors, including the gluon
            picks = [(0, 0, 0), (nx - 2, nq - 1, nf_ - 1), (nx // 2, nq // 2, nf_ // 2),
                     (nx // 3, 1, 2), (2 * nx // 3, nq - 2, nf_ - 2), (nx // 5, nq // 3, 0)]
            for ix, iq, jf in picks:
                raw = float(lines[3 + ix * nq + iq].split()[jf])
                x, Q = float(xs[ix]), float(qs[iq])
                if x <= 0 or x >= 1.0:
                    continue
                # evaluate on the subgrid that owns this Q: nudge inside it
                Qe = Q
                if isub > 0 and abs(Q - float(qs[0])) < 1e-12:
                    Qe = Q * (1 + 1e-9)
                interp = float(pdf.xfx(int(fl[jf]), np.array([x]),
                                       np.array([Qe]))[0])
                if raw != 0:
                    rel = abs(interp - raw) / abs(raw)
                    okc = rel < TOL_RAW
                else:
                    rel = abs(interp)
                    okc = rel < TOL_RAW_ABS
                rep['passed'] &= bool(okc)
                rep['raw_checks'].append(dict(
                    set=name, subgrid=isub, ix=ix, iq=iq, flav=int(fl[jf]),
                    x=x, Q=Q, raw=raw, interp=interp, rel=rel, ok=bool(okc)))
        # momentum sum rule on the full tabulated range
        xlo = max(float(pdf.subgrids[0].xs[0]), 1e-9)
        xg, wg = gauss_panels_ln2(xlo, 120, 8)
        tol = TOL_SUMRULE_LO if name == SET_LO else TOL_SUMRULE
        srow = {'tolerance': tol}
        for Q in [2.0, 10.0, 100.0, 1000.0]:
            s = float(np.sum(wg * pdf.P(xg, Q)))
            srow[Q] = s
            okc = abs(s - 1) < tol
            rep['passed'] &= bool(okc)
        rep['sum_rule'][name] = srow
        rep['alphas_mz'][name] = dict(spline=float(pdf.alphasQ(91.1876)),
                                      info=pdf.alphas_mz)
    return rep


# =====================================================================
# 1.  QUADRATURE
# =====================================================================

def window_grid(breaks=QUAD_BREAKS, panels=QUAD_PANELS, nnode=QUAD_NODES,
                mult=1.0):
    """Composite Gauss-Legendre on W with panel edges pinned to `breaks`.

    Sub-intervals below 0.1 are graded in ln x; [0.1, 0.99] is graded in
    ln(1-x).  Returns (x, w) with  int f dx = sum w f(x)."""
    gl_x, gl_w = np.polynomial.legendre.leggauss(nnode)
    xs, ws = [], []
    for i in range(len(breaks) - 1):
        a, b = breaks[i], breaks[i + 1]
        npan = max(2, int(round(panels[i] * mult)))
        if b <= 0.1 + 1e-15:
            e = np.linspace(np.log(a), np.log(b), npan + 1)
            for u0, u1 in zip(e[:-1], e[1:]):
                u = 0.5 * (u1 - u0) * gl_x + 0.5 * (u0 + u1)
                w = 0.5 * (u1 - u0) * gl_w
                xs.append(np.exp(u))
                ws.append(w * np.exp(u))
        else:
            # grade in ln(1-x): 1-x runs from 1-a down to 1-b
            e = np.linspace(np.log(1 - a), np.log(1 - b), npan + 1)
            for u0, u1 in zip(e[:-1], e[1:]):
                u = 0.5 * (u1 - u0) * gl_x + 0.5 * (u0 + u1)
                w = 0.5 * (u1 - u0) * gl_w
                s = np.exp(u)                     # s = 1-x
                xs.append(1.0 - s)
                ws.append(-w * s)                 # dx = -ds
    x = np.concatenate(xs)
    w = np.concatenate(ws)
    o = np.argsort(x)
    return x[o], w[o]


# =====================================================================
# 2.  THE GEOMETRY WITH THE CORRECTED WINDOW FUNCTIONAL
# =====================================================================

class Geo:
    """Window-renormalized, mean-centered Fisher geometry of P on a fixed W."""

    def __init__(self, pdf, xg, wg, h=H_T, clip=False):
        self.pdf, self.x, self.w, self.h = pdf, xg, wg, h
        self.clip = clip                      # only for the regulator study
        self.thresholds = [pdf.mcharm, pdf.mbottom]
        self._cache = {}

    # ---- raw density on the window -----------------------------------
    def Praw(self, Q):
        key = round(float(Q), 12)
        if key not in self._cache:
            P = self.pdf.P(self.x, Q)
            if self.clip:
                P = np.clip(P, 0.0, None)
            self._cache[key] = P
        return self._cache[key]

    def Z(self, Q):
        return float(np.sum(self.w * self.Praw(Q)))

    # ---- threshold-aware differentiation ------------------------------
    def _stencil(self, Q, h):
        """Return (list of (coefficient, Q)) for d/dt at Q with step h.

        Used only by the finite-difference sequence (h_convergence) and by the
        clipped geometry of the regulator study; every reported value takes the
        spline derivative of dPdt_analytic."""
        t = 2 * np.log(Q)
        lo, hi = np.exp(0.5 * (t - h)), np.exp(0.5 * (t + h))
        straddles = any(lo < m < hi for m in self.thresholds) \
            if STENCIL_AVOIDS_THRESHOLD else False
        if not straddles:
            return [(-0.5 / h, lo), (0.5 / h, hi)], 'central'
        m = [mm for mm in self.thresholds if lo < mm < hi][0]
        if Q >= m:
            # one-sided forward three-point, entirely above the threshold
            e = m * (1 + THRESH_EPS)
            t0 = max(t, 2 * np.log(e))
            qs = [np.exp(0.5 * (t0 + k * h)) for k in (0, 1, 2)]
            return list(zip([-1.5 / h, 2.0 / h, -0.5 / h], qs)), 'forward'
        e = m * (1 - THRESH_EPS)
        t0 = min(t, 2 * np.log(e))
        qs = [np.exp(0.5 * (t0 - k * h)) for k in (0, 1, 2)]
        return list(zip([1.5 / h, -2.0 / h, 0.5 / h], qs)), 'backward'

    def dPdt_analytic(self, Q):
        """d_t P = (1/2) dP/d ln Q from the spline itself; no step size.

        The subgrid is selected by Q, so at a subgrid boundary (a flavor
        threshold on MSHT20 and NNPDF4.0) the derivative returned is the
        one-sided derivative of the branch that owns Q."""
        g = self.pdf._grid_for(float(Q))
        lnx, lnq = np.log(self.x), np.log(float(Q))
        out = np.zeros_like(self.x)
        for fl in self.pdf.flavors:
            out = out + g.splines[fl].ev(lnx, lnq, dy=1)
        return 0.5 * out

    def dPdt(self, Q, h=None):
        if h is None and DIFF_MODE == 'analytic' and not self.clip:
            return self.dPdt_analytic(Q), 'analytic'
        h = self.h if h is None else h
        sten, kind = self._stencil(Q, h)
        out = np.zeros_like(self.x)
        for c, q in sten:
            out = out + c * self.Praw(q)
        return out, kind

    # ---- the corrected functional -------------------------------------
    def fisher(self, Q, h=None):
        """Window-renormalized, mean-centered Fisher information at Q."""
        P = self.Praw(Q)
        dP, kind = self.dPdt(Q, h)
        Z = float(np.sum(self.w * P))
        m = float(np.sum(self.w * dP)) / Z             # = d_t ln Z_W
        Psafe = np.where(P > 0, P, np.inf)
        gdens = (dP - m * P) ** 2 / (Z * Psafe)        # pointwise Fisher density
        I = float(np.sum(self.w * gdens))
        term1 = float(np.sum(self.w * dP * dP / Psafe)) / Z
        return dict(Q=float(Q), Z_W=Z, m=m, term1=term1, m2=m * m, I_F=I,
                    v=float(np.sqrt(I)), stencil=kind, gdens=gdens, P=P, dP=dP)

    def v(self, Q, h=None):
        return self.fisher(Q, h)['v']

    def kappa(self, Q, h=None):
        return 2 * np.pi * self.v(Q, h) / float(self.pdf.alphasQ(Q))

    # ---- the functional without 1/Z_W and without centering -----------
    def I_displayed(self, Q, h=None):
        P = self.Praw(Q)
        dP, _ = self.dPdt(Q, h)
        Psafe = np.where(P > 0, P, np.inf)
        return float(np.sum(self.w * dP * dP / Psafe))

    # ---- interior slope crossing --------------------------------------
    def crossing(self, Q, lo=5e-3, hi=0.5, h=None, centred=True):
        """x where d_t Ptilde = 0, i.e. d_t ln P = m.  Uses the same window."""
        P = self.Praw(Q)
        dP, _ = self.dPdt(Q, h)
        Z = float(np.sum(self.w * P))
        m = float(np.sum(self.w * dP)) / Z if centred else 0.0
        f = dP - m * P
        sel = (self.x >= lo) & (self.x <= hi)
        xs, fs = self.x[sel], f[sel]
        sgn = np.sign(fs)
        idx = np.where(np.diff(sgn) != 0)[0]
        roots = []
        for i in idx:
            def g(xx):
                pp = float(self.pdf.P(np.array([xx]), Q)[0])
                if h is None and DIFF_MODE == 'analytic':
                    gg = self.pdf._grid_for(float(Q))
                    dd = 0.5 * sum(float(gg.splines[fl].ev(
                        np.log(np.array([xx])), np.log(float(Q)), dy=1)[0])
                        for fl in self.pdf.flavors)
                else:
                    sten, _k = self._stencil(Q, self.h if h is None else h)
                    dd = 0.0
                    for c, q in sten:
                        dd = dd + c * float(self.pdf.P(np.array([xx]), q)[0])
                return float(dd - m * pp)
            roots.append(brentq(g, xs[i], xs[i + 1], xtol=1e-12))
        return roots, m


def normalized(geo, Q):
    P = geo.Praw(Q)
    return P / float(np.sum(geo.w * P))


def D_FR(geo_a, Qa, geo_b, Qb):
    """2 arccos int_W sqrt(Pa~ Pb~) dx, both normalized on the SAME window."""
    assert np.allclose(geo_a.x, geo_b.x)
    pa, pb = normalized(geo_a, Qa), normalized(geo_b, Qb)
    bc = float(np.sum(geo_a.w * np.sqrt(np.clip(pa, 0, None)
                                        * np.clip(pb, 0, None))))
    bc = min(bc, 1.0)
    return 2.0 * np.arccos(bc), bc


# =====================================================================
# 3.  LEADING-ORDER SINGLET KERNEL ON MOMENTUM DENSITIES
# =====================================================================
# With t = ln Q^2 and a = alpha_s/2pi, the LO singlet system is
#   d_t Sigma = a [ P_qq (x) Sigma + 2 n_f P_qg (x) g ]
#   d_t g     = a [ P_gq (x) Sigma + P_gg (x) g      ]
# Multiplying by x and using  x (C (x) f)(x) = int_x^1 dz C(z) M(x/z)  with
# M = x f gives the momentum-density form used here.  The plus prescriptions
# are taken from their definition (test function = the whole rest of the
# integrand), which is why P_qq carries [M(x/z) - M(x)] while the z/(1-z)_+
# piece of P_gg carries [z M(x/z) - M(x)].

def _kern_ygrid(x, ppd=KERN_PAN_PER_DECADE, nnode=KERN_NODES):
    ndec = np.log10(1.0 / x)
    npan = max(8, int(np.ceil(ppd * ndec)))
    gl_x, gl_w = np.polynomial.legendre.leggauss(nnode)
    e = np.linspace(np.log(x), 0.0, npan + 1)
    a = e[:-1][:, None]
    b = e[1:][:, None]
    u = 0.5 * (b - a) * gl_x + 0.5 * (a + b)
    w = 0.5 * (b - a) * gl_w
    return np.exp(u).ravel(), (w * np.exp(u)).ravel()


def lo_kernel_pointwise(x, MSf, MGf, nf, ppd=KERN_PAN_PER_DECADE,
                        nnode=KERN_NODES):
    """(K_Sigma, K_g) at scalar x for momentum densities MSf, MGf (callables)."""
    y, wy = _kern_ygrid(x, ppd, nnode)
    z = x / y
    Ms, Mg = MSf(y), MGf(y)
    Msx = float(MSf(np.array([x]))[0])
    Mgx = float(MGf(np.array([x]))[0])
    jac = wy * x / y ** 2                     # dz = (x/y^2) dy
    # P_qq: CF (1+z^2)/(1-z), full plus
    Iqq = np.sum(jac * CF * (1 + z ** 2) / (1 - z) * (Ms - Msx))
    Iqq -= Msx * CF * (-(x * x / 2 + x) - 2 * np.log1p(-x))
    # 2 n_f P_qg: regular
    Iqg = np.sum(jac * 2 * nf * TR * (z ** 2 + (1 - z) ** 2) * Mg)
    # P_gq: regular
    Igq = np.sum(jac * CF * (1 + (1 - z) ** 2) / z * Ms)
    # P_gg: 2CA z/(1-z)_+  +  2CA[(1-z)/z + z(1-z)]  +  delta
    Igg = np.sum(jac * 2 * CA / (1 - z) * (z * Mg - Mgx))
    Igg -= Mgx * (-2 * CA * np.log1p(-x))
    Igg += np.sum(jac * 2 * CA * ((1 - z) / z + z * (1 - z)) * Mg)
    Igg += Mgx * (11 * CA - 4 * nf * TR) / 6.0
    return Iqq + Iqg, Igq + Igg


def lo_kernel_total(xs, pdf, Q, nf=None, ppd=KERN_PAN_PER_DECADE,
                    nnode=KERN_NODES):
    """K_tot(x) = (1,1) . K . (x Sigma, x g)^T  on the array xs, at scale Q."""
    if nf is None:
        nf = pdf.nf(Q) if NF_MODE == 'from_thresholds' else 5
    quarks = [f for f in pdf.flavors if f != 21]

    def MS(y):
        out = np.zeros_like(y)
        for f in quarks:
            out = out + pdf.xfx(f, y, Q)
        return out

    def MG(y):
        return pdf.xfx(21, y, Q)

    out = np.empty_like(xs)
    for i, xx in enumerate(xs):
        a, b = lo_kernel_pointwise(float(xx), MS, MG, nf, ppd, nnode)
        out[i] = a + b
    return out, nf


def validate_kernel():
    """Closed-form moment validation of the convolution before any physics use.

    Test densities  M_S = y^{1-a}(1-y)^b,  M_G = c y^{1-a'}(1-y)^{b'}  have
    closed-form Mellin moments, and the momentum-space kernel obeys
        int dx x^{N-1} K(x) = P(N+1) f(N+1).
    """
    from scipy.special import beta as Bfun, digamma

    def S1(n):
        return digamma(n + 1) + 0.5772156649015329

    def mPqq(N):
        return CF * (1.5 + 1.0 / (N * (N + 1)) - 2 * S1(N))

    def mPqg(N):
        return TR * (N * N + N + 2) / (N * (N + 1) * (N + 2))

    def mPgq(N):
        return CF * (N * N + N + 2) / (N * (N * N - 1))

    def mPgg(N, nf):
        return (2 * CA * (-S1(N)) + 2 * CA * (1.0 / (N - 1) - 1.0 / N
                + 1.0 / (N + 1) - 1.0 / (N + 2)) + (11 * CA - 4 * nf * TR) / 6.0)

    aS, bS, aG, bG, cg = 0.3, 3.0, 0.6, 5.0, 0.7
    MS = lambda y: y ** (1 - aS) * (1 - y) ** bS          # noqa: E731
    MG = lambda y: cg * y ** (1 - aG) * (1 - y) ** bG     # noqa: E731
    fS = lambda N: Bfun(N - aS, bS + 1)                   # noqa: E731
    fG = lambda N: cg * Bfun(N - aG, bG + 1)              # noqa: E731

    xs, ws = gauss_panels_ln2(1e-9, 300, 10)
    rows, passed = [], True
    for nf in [4, 5]:
        KS = np.empty_like(xs)
        KG = np.empty_like(xs)
        for i, xx in enumerate(xs):
            KS[i], KG[i] = lo_kernel_pointwise(float(xx), MS, MG, nf)
        for N in [1, 2, 3]:
            M = N + 1
            nS = float(np.sum(ws * xs ** (N - 1) * KS))
            nG = float(np.sum(ws * xs ** (N - 1) * KG))
            aSm = mPqq(M) * fS(M) + 2 * nf * mPqg(M) * fG(M)
            aGm = mPgq(M) * fS(M) + mPgg(M, nf) * fG(M)
            rS = abs(nS / aSm - 1)
            rG = abs(nG / aGm - 1)
            ok = rS < 1e-6 and rG < 1e-6
            passed &= ok
            rows.append(dict(nf=nf, N=N, num_S=nS, ana_S=aSm, rel_S=rS,
                             num_G=nG, ana_G=aGm, rel_G=rG, ok=bool(ok)))
        tot = float(np.sum(ws * (KS + KG)))
        ok = abs(tot) < 1e-7
        passed &= ok
        rows.append(dict(nf=nf, N='momentum sum int K_tot dx', value=tot,
                         ok=bool(ok)))
    return dict(rows=rows, passed=bool(passed))


# =====================================================================
# 4.  zeta
# =====================================================================

def T_of_Q(Q, lam=ZETA_LAMBDA5):
    return np.log(Q * Q / lam ** 2)


def zeta_1loop(Q, lam=ZETA_LAMBDA5):
    return np.log(T_of_Q(Q, lam) / T_of_Q(np.sqrt(ZETA_Q0SQ), lam))


def zeta_integral(pdf, Q, Q0sq=ZETA_Q0SQ, n=400):
    """b0 int_{ln Q0^2}^{ln Q^2} alpha_s dt with the set's own alpha_s."""
    t0, t1 = np.log(Q0sq), np.log(Q * Q)
    if t1 <= t0:
        return 0.0
    gx, gw = np.polynomial.legendre.leggauss(16)
    edges = np.linspace(t0, t1, n + 1)
    s = 0.0
    for a, b in zip(edges[:-1], edges[1:]):
        tt = 0.5 * (b - a) * gx + 0.5 * (a + b)
        ww = 0.5 * (b - a) * gw
        s += float(np.sum(ww * pdf.alphasQ(np.exp(0.5 * tt))))
    return ZETA_B0 * s


# =====================================================================
# 5.  ARC LENGTH
# =====================================================================

def arc_length(geo, Qa, Qb, nseg=14, nnode=8, segmented=ARC_SEGMENTS_AT_THRESHOLDS):
    """L = int_{t(Qa)}^{t(Qb)} v dt, split at flavor thresholds inside range."""
    bounds = [Qa, Qb]
    if segmented:
        for m in geo.thresholds:
            if Qa < m < Qb:
                bounds.append(m)
    bounds = sorted(set(bounds))
    gx, gw = np.polynomial.legendre.leggauss(nnode)
    total, pieces = 0.0, []
    for qa, qb in zip(bounds[:-1], bounds[1:]):
        ta = 2 * np.log(qa * (1 + THRESH_EPS) if qa in geo.thresholds else qa)
        tb = 2 * np.log(qb * (1 - THRESH_EPS) if qb in geo.thresholds else qb)
        edges = np.linspace(ta, tb, nseg + 1)
        seg = 0.0
        for a, b in zip(edges[:-1], edges[1:]):
            tt = 0.5 * (b - a) * gx + 0.5 * (a + b)
            ww = 0.5 * (b - a) * gw
            seg += float(np.sum(ww * np.array(
                [geo.v(float(np.exp(0.5 * u))) for u in tt])))
        pieces.append(dict(Qa=qa, Qb=qb, L=seg))
        total += seg
    return total, pieces


def threshold_jump(geo, m):
    """Size of the tabulated discontinuity at threshold m, and its D_FR."""
    qm, qp = m * (1 - THRESH_EPS), m * (1 + THRESH_EPS)
    Pm, Pp = geo.pdf.P(geo.x, qm), geo.pdf.P(geo.x, qp)
    d, bc = D_FR(geo, qm, geo, qp)
    return dict(m=float(m), max_abs=float(np.max(np.abs(Pp - Pm))),
                int_abs=float(np.sum(geo.w * np.abs(Pp - Pm))),
                int_signed=float(np.sum(geo.w * (Pp - Pm))),
                D_FR=float(d), BC=float(bc))


# =====================================================================
# 6.  POSITIVITY
# =====================================================================

def scan_positivity(pdf, xg, Qs):
    """Largest x inside the window at which P changes sign, over the Q list."""
    worst = 0.0
    detail = []
    for Q in Qs:
        P = pdf.P(xg, Q)
        neg = xg[P <= 0]
        xz = float(np.max(neg)) if neg.size else 0.0
        detail.append(dict(Q=float(Q), n_neg_nodes=int(neg.size),
                           x_max_neg=xz, min_P=float(np.min(P))))
        worst = max(worst, xz)
    return worst, detail


def _grid_shifted_log(x0, a, b, ppd=6, nnode=8):
    """Composite Gauss graded geometrically in u = x - x0 on [a, b].

    Reason: the clipped/excised integrand behaves like A/(x-x0) near the
    crossing.  A grid graded in ln x (which is what the historical code used)
    puts the whole near-singular region inside one panel and therefore reports
    spurious convergence; grading in ln(x-x0) resolves it and exposes the
    logarithmic divergence."""
    ua, ub = a - x0, b - x0
    ndec = np.log10(ub / ua)
    npan = max(8, int(np.ceil(ppd * ndec)))
    gl_x, gl_w = np.polynomial.legendre.leggauss(nnode)
    e = np.linspace(np.log(ua), np.log(ub), npan + 1)
    lo = e[:-1][:, None]
    hi = e[1:][:, None]
    u = 0.5 * (hi - lo) * gl_x + 0.5 * (lo + hi)
    w = 0.5 * (hi - lo) * gl_w
    return (x0 + np.exp(u)).ravel(), (w * np.exp(u)).ravel()


def regulator_study(pdf, Q, xlo, xhi):
    """Three prescriptions for a density that crosses zero inside the window.

    (a) excise |x - x0| < delta and integrate the positive side only
    (b) floor  P -> max(P, eps) in the denominator
    (c) clip and renormalize
    Reported as a table so the (non-)convergence is visible."""
    xs = np.geomspace(xlo, 1e-2, 4000)
    P = pdf.P(xs, Q)
    idx = np.where(np.diff(np.sign(P)) != 0)[0]
    if idx.size == 0:
        return dict(has_crossing=False)
    i = idx[-1]
    x0 = brentq(lambda xx: float(pdf.P(np.array([xx]), Q)[0]), xs[i], xs[i + 1],
                xtol=1e-18, rtol=8.9e-16)
    h = H_T
    t = 2 * np.log(Q)
    qm, qp = np.exp(0.5 * (t - h)), np.exp(0.5 * (t + h))
    # renormalization constants of the clip-and-renormalize prescription,
    # taken on the FULL window (that is what the prescription says)
    xz, wz = gauss_panels_ln(xlo, xhi, 400, 8)
    Zc = float(np.sum(wz * np.clip(pdf.P(xz, Q), 0, None)))
    Zp = float(np.sum(wz * np.clip(pdf.P(xz, qp), 0, None)))
    Zn = float(np.sum(wz * np.clip(pdf.P(xz, qm), 0, None)))

    def integ(mode, par):
        if mode == 'floor':
            xg2, wg2 = _grid_shifted_log(0.0, xlo, xhi)
        else:
            xg2, wg2 = _grid_shifted_log(x0, x0 * (1 + par), xhi)
        P0 = pdf.P(xg2, Q)
        dP = (pdf.P(xg2, qp) - pdf.P(xg2, qm)) / (2 * h)
        if mode == 'excise':
            den = P0
        elif mode == 'floor':
            den = np.maximum(P0, par)
        else:                      # clip and renormalize
            P0 = np.clip(P0, 0, None) / Zc
            dP = (np.clip(pdf.P(xg2, qp), 0, None) / Zp
                  - np.clip(pdf.P(xg2, qm), 0, None) / Zn) / (2 * h)
            den = P0
        return float(np.sum(wg2 * dP * dP / np.where(den > 0, den, np.inf)))

    out = dict(has_crossing=True, x0=float(x0), Q=float(Q))
    out['excise'] = [dict(delta_over_x0=d, I_F=integ('excise', d))
                     for d in REG_DELTAS]
    out['floor'] = [dict(eps=e, I_F=integ('floor', e)) for e in REG_FLOORS]
    out['clip'] = [dict(delta_over_x0=d, I_F=integ('clip', d))
                   for d in REG_DELTAS]
    # slope of I_F per decade of the regulator, i.e. the residue of the
    # logarithmic divergence
    ex = [r['I_F'] for r in out['excise']]
    out['excise_increment_per_decade'] = float(
        (ex[-1] - ex[-3]) / (np.log10(REG_DELTAS[-3] / REG_DELTAS[-1])))
    cl = [r['I_F'] for r in out['clip']]
    out['clip_increment_per_decade'] = float(
        (cl[-1] - cl[-3]) / (np.log10(REG_DELTAS[-3] / REG_DELTAS[-1])))
    # local model check:  P ~ a (x - x0)  =>  integrand ~ A/(x-x0),
    # A = (d_t P)^2 / a  and the increment per decade should be A ln 10
    dx = x0 * 1e-4
    a_slope = float((pdf.P(np.array([x0 + dx]), Q)[0]
                     - pdf.P(np.array([x0 - dx]), Q)[0]) / (2 * dx))
    dP0 = float((pdf.P(np.array([x0]), qp)[0]
                 - pdf.P(np.array([x0]), qm)[0]) / (2 * h))
    out['local_model'] = dict(dPdx_at_x0=a_slope, dPdt_at_x0=dP0,
                              A=dP0 ** 2 / a_slope,
                              predicted_increment_per_decade=(dP0 ** 2 / a_slope)
                              * np.log(10.0),
                              dlnx0_dt=-dP0 / (a_slope * x0))
    xg3, wg3 = gauss_panels_ln(xlo, x0 * (1 - 1e-12), 200, 8)
    out['momentum_clipped'] = float(-np.sum(wg3 * pdf.P(xg3, Q)))
    return out


# =====================================================================
# 7.  TWO-LOOP alpha_s RUNNING (for the alpha_s uncertainty only)
# =====================================================================

def alphas_run(as_mz, Q, nf=5, mz=91.1876, nstep=4000):
    """Two-loop running of alpha_s from M_Z to Q at fixed n_f.

    d alpha/d ln Q^2 = -alpha^2 (b0 + b1 alpha),
      b0 = (33-2nf)/(12 pi),  b1 = (153-19nf)/(24 pi^2).
    Used ONLY to convert a shift in alpha_s(M_Z) into a shift in alpha_s(Q);
    the tabulated set alpha_s is used everywhere else."""
    b0 = (33 - 2 * nf) / (12 * np.pi)
    b1 = (153 - 19 * nf) / (24 * np.pi ** 2)
    t0, t1 = 2 * np.log(mz), 2 * np.log(Q)
    dt = (t1 - t0) / nstep
    a = as_mz

    def f(al):
        return -al * al * (b0 + b1 * al)

    for _ in range(nstep):                       # RK4
        k1 = f(a)
        k2 = f(a + 0.5 * dt * k1)
        k3 = f(a + 0.5 * dt * k2)
        k4 = f(a + dt * k3)
        a = a + dt * (k1 + 2 * k2 + 2 * k3 + k4) / 6.0
    return a


# =====================================================================
# MAIN
# =====================================================================

def main():
    R = {'schema': {}, 'conventions': {}}

    def put(key, value, desc):
        R[key] = value
        R['schema'][key] = desc

    R['conventions'] = dict(
        window=[WIN_LO, WIN_HI], quad_breaks=list(QUAD_BREAKS),
        quad_panels=list(QUAD_PANELS), quad_nodes=QUAD_NODES, h_t=H_T,
        derivative_mode=DERIVATIVE_MODE,
        arc_segments_at_thresholds=ARC_SEGMENTS_AT_THRESHOLDS,
        positivity_mode=POSITIVITY_MODE, pos_margin=POS_MARGIN,
        nf_mode=NF_MODE, alphas_source=ALPHAS_SOURCE,
        ct18_cl_scale=CT18_CL_SCALE,
        A_kappa=A_KAPPA, A_L=A_L, zeta_Lambda5=ZETA_LAMBDA5,
        zeta_Q0sq=ZETA_Q0SQ, zeta_b0=ZETA_B0)

    # ---------- load + validate ----------
    log('loading sets')
    pdfs = {n: PDF(n, 0, DATA_DIR) for n in
            [SET_MAIN, SET_LO] + SETS_NNLO3[1:]}
    log('validating parser')
    vrep = validate_parser(pdfs)
    put('parser_validation', vrep,
        'raw-grid spot checks, momentum sum rule and alpha_s(M_Z) for every '
        'set used; the script aborts unless passed is true')
    if not vrep['passed']:
        raise SystemExit('PARSER VALIDATION FAILED -- refusing to run')
    log('parser VALIDATED')

    log('validating LO singlet convolution against closed-form Mellin moments')
    krep = validate_kernel()
    put('kernel_validation', krep,
        'LO singlet convolution on momentum densities checked against the '
        'closed-form Mellin moments P(N+1) f(N+1) for N=1,2,3 at n_f=4,5, plus the '
        'momentum sum int K_tot dx = 0; the script aborts unless passed')
    if not krep['passed']:
        raise SystemExit('KERNEL VALIDATION FAILED -- refusing to run')
    log('kernel VALIDATED')

    xg, wg = window_grid()
    geo = {n: Geo(p, xg, wg) for n, p in pdfs.items()}
    main_pdf, main_geo = pdfs[SET_MAIN], geo[SET_MAIN]

    # ---------- positivity on the working window ----------
    log('positivity scan')
    Qscan = list(np.geomspace(1.4, 1e4, 40))
    posrep = {}
    for n, p in pdfs.items():
        xfine = np.geomspace(WIN_LO, WIN_HI, 3000)
        worst, det = scan_positivity(p, xfine, Qscan)
        posrep[n] = dict(x_max_neg_over_Q_range=worst,
                         restricted_win_lo=max(WIN_LO, POS_MARGIN * worst),
                         detail=[d for d in det if d['n_neg_nodes'] > 0][:8],
                         n_Q_with_neg=sum(1 for d in det if d['n_neg_nodes']))
    put('positivity', posrep,
        'per set: largest x inside W at which P<=0 anywhere in Q=[1.4,1e4], '
        'and the lower edge of the restricted window POS_MARGIN*x0')
    log('positivity: ' + ', '.join(
        f"{n}: x_neg_max={v['x_max_neg_over_Q_range']:.3e}"
        for n, v in posrep.items()))

    # ---------- quadrature + h convergence ----------
    log('convergence tables')
    conv_q = []
    for mult in [0.5, 1.0, QUAD_REFINE, 2 * QUAD_REFINE]:
        x2, w2 = window_grid(mult=mult)
        g2 = Geo(main_pdf, x2, w2)
        row = dict(mult=mult, npoints=len(x2))
        for Q in Q_HEAD:
            f = g2.fisher(Q)
            row[f'I_F_Q{int(Q)}'] = f['I_F']
            row[f'kappa_Q{int(Q)}'] = 2 * np.pi * f['v'] / float(
                main_pdf.alphasQ(Q))
        conv_q.append(row)
    put('quadrature_convergence', conv_q,
        'I_F and kappa on CT18NNLO vs the panel multiplier (mult=1 is the '
        'working rule, QUAD_PANELS x QUAD_NODES)')

    conv_h = []
    for h in H_T_LADDER + [None]:
        row = dict(h=h if h is not None else 'analytic')   # value label kept
        for Q in Q_HEAD:
            f = main_geo.fisher(Q, h)
            row[f'I_F_Q{int(Q)}'] = f['I_F']
            row[f'kappa_Q{int(Q)}'] = 2 * np.pi * f['v'] / float(
                main_pdf.alphasQ(Q))
        conv_h.append(row)
    # Richardson h^2 extrapolation from the two smallest steps
    rich = {}
    for Q in Q_HEAD:
        k1 = conv_h[-3][f'kappa_Q{int(Q)}']
        k2 = conv_h[-2][f'kappa_Q{int(Q)}']
        rich[f'kappa_Q{int(Q)}'] = (4 * k2 - k1) / 3.0
    conv_h.append(dict(h='richardson', **rich))
    put('h_convergence', conv_h,
        'I_F and kappa on CT18NNLO vs the central-difference step h in '
        't = ln Q^2; the working value is H_T')

    # ---------- (1) kappa(Q) ----------
    log('kappa(Q) grid')
    Qs = np.geomspace(Q_LO_GRID, Q_HI_GRID, N_Q_GRID)
    curve = []
    for Q in Qs:
        f = main_geo.fisher(float(Q))
        als = float(main_pdf.alphasQ(Q))
        k = 2 * np.pi * f['v'] / als
        z1 = zeta_1loop(float(Q))
        za = zeta_1loop(float(Q), ZETA_LAMBDA5_ALT)
        zi = zeta_integral(main_pdf, float(Q))
        curve.append(dict(Q=float(Q), alphas=als, Z_W=f['Z_W'], m=f['m'],
                          term1=f['term1'], I_F=f['I_F'], v=f['v'], kappa=k,
                          stencil=f['stencil'], zeta_1loop=z1, zeta_int=zi,
                          zeta_1loop_alt=za,
                          sqrtzeta_kappa_1loop=np.sqrt(z1) * k,
                          sqrtzeta_kappa_alt=np.sqrt(za) * k,
                          sqrtzeta_kappa_int=np.sqrt(zi) * k))
    put('kappa_curve_CT18NNLO', curve,
        'kappa(Q) = 2 pi sqrt(I_F^W)/alpha_s on CT18NNLO over Q in '
        f'[{Q_LO_GRID}, {Q_HI_GRID:g}] at {N_Q_GRID} points, with the window '
        'renormalization Z_W, the window mean m = d_t ln Z_W and both zeta '
        'definitions')

    def kap(Q, g=None, p=None):
        g = g or main_geo
        p = p or main_pdf
        return 2 * np.pi * g.fisher(float(Q))['v'] / float(p.alphasQ(Q))

    k2, k10, k100, k1e4 = (kap(2.0), kap(10.0), kap(100.0), kap(1e4))
    put('kappa_ratios', dict(
        kappa_Q2=k2, kappa_Q10=k10, kappa_Q100=k100, kappa_Q1e4=k1e4,
        fall_2_to_1e4=k2 / k1e4, fall_10_to_1e4=k10 / k1e4),
        'kappa at the four quoted scales and the two fall factors')

    # the functional without 1/Z_W and centering, to size the window correction
    unc = []
    for Q in [2.0, 10.0, 100.0, 1e4]:
        f = main_geo.fisher(Q)
        Idisp = main_geo.I_displayed(Q)
        als = float(main_pdf.alphasQ(Q))
        unc.append(dict(Q=Q, I_displayed=Idisp, I_over_Z=f['term1'],
                        I_corrected=f['I_F'], m=f['m'], m2=f['m2'],
                        kappa_displayed=2 * np.pi * np.sqrt(Idisp) / als,
                        kappa_corrected=2 * np.pi * f['v'] / als,
                        rel_shift=(np.sqrt(f['I_F'] / Idisp) - 1)))
    put('window_correction_size', unc,
        'the integral without 1/Z_W and without centering against '
        'the corrected two-term functional, on CT18NNLO')

    # ---------- (2,3) kappa_LO and the interference decomposition ----------
    log('LO kernel on the fitted densities')
    lo_rows = []
    for Q in Q_HEAD:
        Ktot, nfq = lo_kernel_total(xg, main_pdf, float(Q))
        f = main_geo.fisher(float(Q))
        Z, P = f['Z_W'], f['P']
        als = float(main_pdf.alphasQ(Q))
        Psafe = np.where(P > 0, P, np.inf)

        def ip(A, B):
            """centered, window-renormalized inner product <A,B>"""
            ma = float(np.sum(wg * A)) / Z
            mb = float(np.sum(wg * B)) / Z
            return float(np.sum(wg * A * B / Psafe)) / Z - ma * mb

        Kfull = f['dP'] * (2 * np.pi / als)          # = 2 pi d_t P / alpha_s
        dK = Kfull - Ktot
        n_lo = ip(Ktot, Ktot)
        n_full = ip(Kfull, Kfull)
        cross = 2 * ip(Ktot, dK)
        n_dk = ip(dK, dK)
        # momentum sum rule of the LO kernel over the full tabulated range
        xfull, wfull = gauss_panels_ln2(1e-9, 200, 8)
        Kfullsup, _ = lo_kernel_total(xfull, main_pdf, float(Q))
        lo_rows.append(dict(
            Q=float(Q), nf=int(nfq), alphas=als,
            kappa=np.sqrt(n_full), kappa_LO=np.sqrt(max(n_lo, 0.0)),
            ratio_LO_over_full=np.sqrt(max(n_lo, 0.0) / n_full),
            norm2_full=n_full, norm2_LO=n_lo, cross=cross, norm2_dK=n_dk,
            closure_residual=n_full - (n_lo + cross + n_dk),
            LO_kernel_momentum_sum_full_support=float(
                np.sum(wfull * Kfullsup)),
            LO_kernel_window_mean=float(np.sum(wg * Ktot)) / Z))
        log(f'  Q={Q}: kappa={np.sqrt(n_full):.4f} kappa_LO='
            f'{np.sqrt(max(n_lo,0)):.4f} ratio='
            f'{np.sqrt(max(n_lo,0)/n_full):.4f}')
    Kc1, _ = lo_kernel_total(xg, main_pdf, 2.0, ppd=KERN_PAN_PER_DECADE)
    Kc2, _ = lo_kernel_total(xg, main_pdf, 2.0, ppd=2 * KERN_PAN_PER_DECADE,
                             nnode=10)
    put('kernel_quadrature_convergence', dict(
        Q=2.0, ppd_lo=KERN_PAN_PER_DECADE, ppd_hi=2 * KERN_PAN_PER_DECADE,
        max_abs_diff=float(np.max(np.abs(Kc1 - Kc2))),
        max_rel_diff=float(np.max(np.abs(Kc1 - Kc2)
                                  / np.maximum(np.abs(Kc2), 1e-12)))),
        'the inner convolution integral at ppd=12,nnode=8 against '
        'ppd=24,nnode=10, on every window node at Q=2')
    put('kappa_LO', lo_rows,
        'kappa (from the tabulated d_t P) and kappa_LO (from the LO singlet '
        'kernel applied to the same density) in the same centered, '
        'window-renormalized inner product, plus the three-term decomposition '
        '||K||^2 = ||K_LO||^2 + 2<K_LO,dK> + ||dK||^2')

    # ---------- (4) momentum and Fisher shares ----------
    log('shares at Q=10')
    f10 = main_geo.fisher(10.0)
    P10, g10, Z10 = f10['P'], f10['gdens'], f10['Z_W']
    I10 = f10['I_F']
    regions = [('x<1e-2', WIN_LO, 1e-2), ('x<1e-4', WIN_LO, 1e-4),
               ('1e-2<x<1e-1', 1e-2, 1e-1), ('x>1e-1', 1e-1, WIN_HI)]
    shares = []
    for nm, a, b in regions:
        sel = (xg >= a) & (xg <= b)
        mom = float(np.sum(wg[sel] * P10[sel])) / Z10
        fis = float(np.sum(wg[sel] * g10[sel])) / I10
        shares.append(dict(region=nm, momentum_pct=100 * mom,
                           fisher_pct=100 * fis,
                           enhancement=fis / mom if mom > 0 else None))
    put('shares_Q10_CT18NNLO', shares,
        'momentum share (of Z_W) and Fisher share (of I_F^W) at Q=10 GeV on '
        'CT18NNLO, using the centered pointwise Fisher density '
        '(d_t P - m P)^2/(Z_W P)')

    # ---------- (5) interior slope crossing ----------
    log('slope crossing at Q=10 on three NNLO sets')
    cross_rows = []
    for n in SETS_NNLO3:
        roots, m = geo[n].crossing(10.0)
        roots_u, _ = geo[n].crossing(10.0, centred=False)
        cross_rows.append(dict(set=n, roots=[float(r) for r in roots],
                               n_roots=len(roots), m=float(m),
                               x_cross=float(roots[0]) if roots else None,
                               x_cross_uncentred=float(roots_u[0])
                               if roots_u else None))
    xs_c = [r['x_cross'] for r in cross_rows if r['x_cross']]
    xs_u = [r['x_cross_uncentred'] for r in cross_rows if r['x_cross_uncentred']]
    put('slope_crossing_Q10', dict(
        rows=cross_rows, mean=float(np.mean(xs_c)),
        half_range=float(0.5 * (max(xs_c) - min(xs_c))),
        sd=float(np.std(xs_c, ddof=1)),
        mean_uncentred=float(np.mean(xs_u)),
        shift_from_centring=float(np.mean(xs_c) - np.mean(xs_u))),
        'interior zero of d_t Ptilde (equivalently d_t ln P = m) at Q=10 GeV '
        'across the three NNLO sets on the common window')

    # ---------- (6) arc length and endpoint distance ----------
    log('arc length')
    thr = [threshold_jump(main_geo, m) for m in main_geo.thresholds
           if 2.0 < m < 1e4]
    L, pieces = arc_length(main_geo, 2.0, 1e4)
    L_naive, _ = arc_length(main_geo, 2.0, 1e4, segmented=False)
    L_ref, _ = arc_length(main_geo, 2.0, 1e4, nseg=28)
    d_end, bc_end = D_FR(main_geo, 2.0, main_geo, 1e4)
    put('arc_length', dict(
        L=L, L_pieces=pieces, L_naive_ignoring_threshold=L_naive,
        L_refined_nseg28=L_ref, jump_terms=thr,
        L_plus_jumps=L + sum(t['D_FR'] for t in thr),
        D_FR_endpoints=d_end, BC_endpoints=bc_end, ratio_L_over_D=L / d_end),
        'arc length L = int v dt from Q=2 to 1e4 on CT18NNLO, integrated '
        'segment by segment between flavor thresholds, with the Fisher-Rao '
        'distance across each tabulated jump listed separately, against the '
        'endpoint Fisher-Rao distance D_FR = 2 arccos int sqrt(P Q) dx')

    # ---------- (7) inter-set and intra-set distances ----------
    log('inter-set and intra-set distances')
    inter = []
    for Q in [2.0, 1000.0]:
        d, bc = D_FR(main_geo, Q, geo['NNPDF40_nnlo_as_01180'], Q)
        d2, _ = D_FR(main_geo, Q, geo['MSHT20nnlo_as118'], Q)
        d3, _ = D_FR(geo['MSHT20nnlo_as118'], Q,
                     geo['NNPDF40_nnlo_as_01180'], Q)
        inter.append(dict(Q=Q, D_CT18_NNPDF40=d, BC=bc, D_CT18_MSHT20=d2,
                          D_MSHT20_NNPDF40=d3))
    put('inter_set_distance', inter,
        'Fisher-Rao distance between sets at a common scale, both densities '
        'renormalized on the same window W')

    # MSHT20 intra-set radius: the window must exclude the region where some
    # members go negative, otherwise sqrt(P) does not exist.
    msht_worst = posrep['MSHT20nnlo_as118']['x_max_neg_over_Q_range']
    xlo_m = WIN_LO
    n_msht = int(re.search(r'NumMembers:\s*(\d+)',
                           pdfs['MSHT20nnlo_as118'].info_raw).group(1)) - 1
    negs = []
    for k in range(0, n_msht + 1):
        pk = PDF('MSHT20nnlo_as118', k, DATA_DIR)
        xf = np.geomspace(WIN_LO, WIN_HI, 2000)
        Pk = pk.P(xf, 2.0)
        neg = xf[Pk <= 0]
        if neg.size:
            negs.append(float(np.max(neg)))
        del pk
    x0_all = max(negs) if negs else 0.0
    xlo_m = max(WIN_LO, POS_MARGIN * x0_all)
    xg_m, wg_m = window_grid(breaks=(xlo_m, 1e-2, 1e-1, WIN_HI),
                             panels=(40, 16, 16))
    log(f'  MSHT20 members with P<=0 at Q=2: {len(negs)} of {n_msht+1}; '
        f'restricted window starts at {xlo_m:.3e}')
    p0 = PDF('MSHT20nnlo_as118', 0, DATA_DIR)
    g0 = Geo(p0, xg_m, wg_m)
    P0n = normalized(g0, 2.0)
    dists = []
    for k in range(1, n_msht + 1):
        pk = PDF('MSHT20nnlo_as118', k, DATA_DIR)
        gk = Geo(pk, xg_m, wg_m)
        Pk = normalized(gk, 2.0)
        bc = float(np.sum(wg_m * np.sqrt(np.clip(P0n, 0, None)
                                         * np.clip(Pk, 0, None))))
        dists.append(2 * np.arccos(min(bc, 1.0)))
        del pk, gk
    dists = np.array(dists)
    pair_mid = 0.5 * (dists[0::2] + dists[1::2])
    # same thing on the UNRESTRICTED window under the clip-and-renormalize
    # prescription, for comparison
    xg_f, wg_f = window_grid()
    p0f = PDF('MSHT20nnlo_as118', 0, DATA_DIR)
    P0f = np.clip(p0f.P(xg_f, 2.0), 0, None)
    P0f = P0f / float(np.sum(wg_f * P0f))
    dists_clip = []
    for k in range(1, n_msht + 1):
        pk = PDF('MSHT20nnlo_as118', k, DATA_DIR)
        Pk = np.clip(pk.P(xg_f, 2.0), 0, None)
        Pk = Pk / float(np.sum(wg_f * Pk))
        bc = float(np.sum(wg_f * np.sqrt(P0f * Pk)))
        dists_clip.append(2 * np.arccos(min(bc, 1.0)))
        del pk
    dists_clip = np.array(dists_clip)
    pair_mid_clip = 0.5 * (dists_clip[0::2] + dists_clip[1::2])
    put('msht20_intra_set_radius', dict(
        Q=2.0, window=[xlo_m, WIN_HI],
        n_members=n_msht, n_members_with_negative_P_at_Q2=len(negs),
        largest_zero_crossing_any_member=x0_all,
        definition=('R_quad = sqrt(sum over the 32 eigenvector pairs of the '
                    'squared half-sum of the two Fisher-Rao distances from '
                    'the central member).  It is a scalar summary of the '
                    'eigenvector spread and NOT the radius of an error '
                    'ellipsoid, which has no single radius; it also discards '
                    'the tangent directions.  MSHT20 eigenvectors are '
                    'tabulated at 68% C.L.'),
        R_quad=float(np.sqrt(np.sum(pair_mid ** 2))),
        R_rms_over_members=float(np.sqrt(np.mean(dists ** 2))),
        R_max_member=float(np.max(dists)),
        R_mean_member=float(np.mean(dists)),
        R_median_member=float(np.median(dists)),
        clipped_unrestricted_window=dict(
            window=[WIN_LO, WIN_HI],
            R_quad=float(np.sqrt(np.sum(pair_mid_clip ** 2))),
            R_rms_over_members=float(np.sqrt(np.mean(dists_clip ** 2))),
            R_max_member=float(np.max(dists_clip)),
            R_mean_member=float(np.mean(dists_clip))),
        per_member_D_FR=[float(d) for d in dists]),
        'MSHT20 intra-set radius at Q=2 GeV under four explicit definitions')

    # ---------- (8) sqrt(zeta) kappa vs A_kappa, L/sqrt(zeta) vs A_L --------
    log('asymptotic comparison')
    def cross_A(key):
        xs_, ys_ = [c['Q'] for c in curve], [c[key] for c in curve]
        out = []
        for i in range(len(xs_) - 1):
            if (ys_[i] - A_KAPPA) * (ys_[i + 1] - A_KAPPA) < 0:
                fint = brentq(
                    lambda lq: np.interp(lq, np.log(xs_), np.array(ys_))
                    - A_KAPPA, np.log(xs_[i]), np.log(xs_[i + 1]))
                out.append(float(np.exp(fint)))
        return out

    Q0z = np.sqrt(ZETA_Q0SQ)
    Lz = {}
    for Q in [10.0, 100.0, 1000.0, 1e4]:
        LL, _ = arc_length(main_geo, Q0z, float(Q), nseg=14)
        L2, _ = arc_length(main_geo, 2.0, float(Q), nseg=14)
        Lz[Q] = dict(L_from_Q0=LL, L_from_Q2=L2, zeta_1loop=zeta_1loop(Q),
                     zeta_int=zeta_integral(main_pdf, float(Q)),
                     L_over_sqrt_zeta_1loop=LL / np.sqrt(zeta_1loop(Q)),
                     L_over_sqrt_zeta_int=LL / np.sqrt(
                         zeta_integral(main_pdf, float(Q))),
                     L_from_Q2_over_sqrt_zeta_1loop=L2 / np.sqrt(zeta_1loop(Q)),
                     zeta_1loop_alt=zeta_1loop(Q, ZETA_LAMBDA5_ALT),
                     L_from_Q2_over_sqrt_zeta_alt=L2 / np.sqrt(
                         zeta_1loop(Q, ZETA_LAMBDA5_ALT)))
    put('asymptotic_comparison', dict(
        A_kappa=A_KAPPA, A_L=A_L,
        Lambda5=ZETA_LAMBDA5, Lambda5_alt=ZETA_LAMBDA5_ALT,
        crossing_Q_sqrtzeta_kappa_1loop=cross_A('sqrtzeta_kappa_1loop'),
        crossing_Q_sqrtzeta_kappa_alt_Lambda=cross_A('sqrtzeta_kappa_alt'),
        crossing_Q_sqrtzeta_kappa_int=cross_A('sqrtzeta_kappa_int'),
        zeta_check_Q0sq2_to_Q2_1e4=float(zeta_1loop(100.0)),
        sqrtzeta_kappa_at_1e4_1loop=curve[-1]['sqrtzeta_kappa_1loop'],
        sqrtzeta_kappa_at_1e4_int=curve[-1]['sqrtzeta_kappa_int'],
        L_over_sqrt_zeta=Lz, Q0_for_L_and_zeta=float(Q0z)),
        'sqrt(zeta) kappa against A_kappa and L/sqrt(zeta) against A_L, for '
        'both zeta definitions; L is measured from the same Q0 = sqrt(2) GeV '
        'that defines zeta')

    # ---------- (9) zeta advance and momentum removed ----------
    zadv = dict(
        Q_lo=Q_LO_GRID, Q_hi=Q_HI_GRID, Q0_ref=float(Q0z),
        Lambda5=ZETA_LAMBDA5,
        zeta_1loop_lo=zeta_1loop(Q_LO_GRID), zeta_1loop_hi=zeta_1loop(Q_HI_GRID),
        advance_1loop=zeta_1loop(Q_HI_GRID) - zeta_1loop(Q_LO_GRID),
        zeta_int_lo=zeta_integral(main_pdf, Q_LO_GRID),
        zeta_int_hi=zeta_integral(main_pdf, Q_HI_GRID),
        advance_int=zeta_integral(main_pdf, Q_HI_GRID)
        - zeta_integral(main_pdf, Q_LO_GRID),
        advance_alphas_ratio=float(np.log(main_pdf.alphasQ(Q_LO_GRID)
                                         / main_pdf.alphasQ(Q_HI_GRID))),
        Lambda_scan={f'{lam:.3f}': float(
            np.log(np.log(Q_HI_GRID ** 2 / lam ** 2)
                   / np.log(Q_LO_GRID ** 2 / lam ** 2)))
            for lam in [0.180, 0.200, 0.226, 0.250, 0.300]},
        recomputed_zeta_Q0sq2_to_Qsq1e4=float(zeta_1loop(100.0)))
    put('zeta_advance', zadv,
        'advance of the evolution variable from Q=1.5 to 1e4 GeV, with the '
        'reference scale Q0^2 = 2 GeV^2, under both definitions')

    log('momentum accounting')
    momacc = {}
    for n, p in pdfs.items():
        xfull, wfull = gauss_panels_ln2(max(float(p.subgrids[0].xs[0]), 1e-9),
                                        160, 8)
        rows = []
        qmin_set = float(p.subgrids[0].qs[0])
        for Q in [max(1.4, qmin_set * 1.01), 1.7, 2.0, 3.0, 5.0, 10.0, 100.0,
                  1000.0, 1e4]:
            Pf = p.P(xfull, Q)
            tot = float(np.sum(wfull * Pf))
            neg = float(-np.sum(wfull * np.where(Pf < 0, Pf, 0.0)))
            Zw = float(np.sum(wg * p.P(xg, Q)))
            rows.append(dict(Q=Q, total_momentum_full_support=tot,   # field name kept
                             momentum_removed_by_clipping=neg,
                             Z_W=Zw, momentum_outside_W=tot - Zw))
        momacc[n] = rows
    put('momentum_accounting', momacc,
        'per set: tabulated total momentum on the full tabulated range, the momentum '
        'that a clip-at-zero prescription would remove, the window mass Z_W, '
        'and the momentum outside W')

    # ---------- how much momentum does the positivity prescription remove? --
    log('clipping-momentum scan on MSHT20 (the only set that needs it)')
    pm = pdfs['MSHT20nnlo_as118']
    xcl, wcl = gauss_panels_ln2(1e-6, 200, 8)
    # Reason: the sweep starts at 1.4 GeV because that is where the range of
    # the text starts (its figure runs from Q = 1.5).  The single value
    # Q = QMin = 1.0, below the range, is reported separately.
    qsweep = list(np.geomspace(1.4, 6.0, 30))
    sweep = []
    for Q in qsweep:
        Pv = pm.P(xcl, float(Q))
        sweep.append(dict(Q=float(Q),
                          removed=float(-np.sum(wcl * np.where(Pv < 0, Pv,
                                                               0.0)))))
    Qworst = max(sweep, key=lambda r: r['removed'])['Q']
    permem = []
    for k in range(0, n_msht + 1):
        pk = PDF('MSHT20nnlo_as118', k, DATA_DIR)
        Pv = pk.P(xcl, Qworst)
        permem.append(float(-np.sum(wcl * np.where(Pv < 0, Pv, 0.0))))
        del pk
    P_qmin = pm.P(xcl, 1.0)
    below_range = float(-np.sum(wcl * np.where(P_qmin < 0, P_qmin, 0.0)))
    put('clipping_momentum', dict(
        set='MSHT20nnlo_as118', x_lower_limit=1e-6, Q_sweep=sweep,
        central_at_QMin_1GeV_below_the_range=below_range,
        Q_worst=float(Qworst), central_at_Q_worst=permem[0],
        max_over_members=float(np.max(permem)),
        argmax_member=int(np.argmax(permem))),
        'momentum removed by clipping P at zero, scanned in Q on the central '
        'member and over all members at the worst scale')
    log(f'  worst Q = {Qworst:.3f}, central {permem[0]:.3e}, '
        f'max over members {np.max(permem):.3e}')

    # ---------- regulator convergence study ----------
    log('regulator convergence study (MSHT20 central, Q=2)')
    reg = regulator_study(pdfs['MSHT20nnlo_as118'], 2.0, WIN_LO, WIN_HI)
    put('regulator_study', reg,
        'MSHT20 central at Q=2, where P crosses zero inside W: I_F under '
        '(a) excision of |x-x0|<delta, (b) a lower cutoff eps in the denominator, '
        '(c) clip-and-renormalize.  (a) and (c) diverge logarithmically in '
        'delta, (b) diverges like 1/eps; none has a limit')

    # ---------- (10) uncertainties ----------
    log('CT18NNLO Hessian propagation (58 members)')
    nmem = int(re.search(r"NumMembers:\s*(\d+)", main_pdf.info_raw).group(1)) - 1
    kap_c = {}
    for Q in UNC_QS:
        kap_c[Q] = kap(float(Q))
    kmem = np.zeros((nmem, len(UNC_QS)))
    for k in range(1, nmem + 1):
        pk = PDF(SET_MAIN, k, DATA_DIR)
        gk = Geo(pk, xg, wg)
        for j, Q in enumerate(UNC_QS):
            kmem[k - 1, j] = 2 * np.pi * gk.fisher(float(Q))['v'] / float(
                pk.alphasQ(Q))
        del pk, gk
        if k % 10 == 0:
            log(f'  member {k}/{nmem}')
    unc_rows = []
    for j, Q in enumerate(UNC_QS):
        plus = kmem[0::2, j]
        minus = kmem[1::2, j]
        d90 = 0.5 * np.sqrt(np.sum((plus - minus) ** 2))
        d68 = d90 * CT18_CL_SCALE
        als = float(main_pdf.alphasQ(Q))
        a0 = float(main_pdf.alphasQ(91.1876))
        ap = alphas_run(a0 + DELTA_ALPHAS_MZ, float(Q))
        am = alphas_run(a0 - DELTA_ALPHAS_MZ, float(Q))
        a_here = alphas_run(a0, float(Q))
        rel_as = float(0.5 * (ap - am) / a_here)
        apa = alphas_run(a0 + DELTA_ALPHAS_MZ_ALT, float(Q))
        ama = alphas_run(a0 - DELTA_ALPHAS_MZ_ALT, float(Q))
        rel_as_alt = float(0.5 * (apa - ama) / a_here)
        d_as = kap_c[Q] * rel_as
        unc_rows.append(dict(
            Q=Q, kappa=kap_c[Q], alphas=als,
            pdf_90=d90, pdf_68=d68, pdf_68_pct=100 * d68 / kap_c[Q],
            alphas_68_explicit=d_as, alphas_68_pct=100 * rel_as,
            alphas_68_pct_alt=100 * rel_as_alt,
            total_68=float(np.hypot(d68, d_as)),
            total_68_pct=100 * float(np.hypot(d68, d_as)) / kap_c[Q]))
    # Two blocks.  pdf_hessian_uncertainty holds the symmetric-Hessian PDF rows, which
    # partI_alphas.py combines in quadrature with the alpha_s response it measures on
    # the dedicated CT18 sets at alpha_s(M_Z) = 0.116 and 0.120 (Table I fit
    # uncertainty, the band of the figure labeled fig:bound).  explicit_alphas_only_RETIRED varies only the
    # explicit 1/alpha_s in kappa = 2 pi v/alpha_s and omits the response of the fitted
    # shape to alpha_s, which opposes the explicit factor, so it is not an uncertainty on
    # kappa.  It is kept as a diagnostic, and the text does not use it.
    put('pdf_hessian_uncertainty', dict(
        rows=[dict(Q=r['Q'], kappa=r['kappa'], pdf_90=r['pdf_90'], pdf_68=r['pdf_68'],
                   pdf_68_pct=r['pdf_68_pct']) for r in unc_rows],
        n_members=nmem, cl_scale=CT18_CL_SCALE,
        method=('symmetric Hessian over the 29 CT18NNLO eigenvector pairs, 90 percent '
                'tolerance scaled to 68 percent by 1/1.645'),
        used_by='partI_alphas.py (Table I fit uncertainty, Fig. 1 error bars)'),
        'symmetric-Hessian PDF uncertainty on kappa on CT18NNLO, 68 percent')
    put('explicit_alphas_only_RETIRED', dict(
        rows=[dict(Q=r['Q'], alphas=r['alphas'],
                   alphas_68_explicit=r['alphas_68_explicit'],
                   alphas_68_pct=r['alphas_68_pct'],
                   alphas_68_pct_alt=r['alphas_68_pct_alt'],
                   total_68=r['total_68'], total_68_pct=r['total_68_pct'])
              for r in unc_rows],
        delta_alphas_mz=DELTA_ALPHAS_MZ,
        status=('Retired. Varies only the explicit 1/alpha_s in kappa and omits the '
                'response of the fitted shape, so it is not an uncertainty on kappa. '
                'The alpha_s part of the Table I uncertainty is in alphas_results.json.')),
        'retired diagnostic: variation of the explicit 1/alpha_s only; not used by the '
        'text')

    # ---------- cross-set / cross-order table ----------
    log('CT18LO cross-check')
    glo = geo[SET_LO]
    lo_cross = []
    for Q in [2.0, 10.0, 100.0, 1e4]:
        f = glo.fisher(float(Q))
        lo_cross.append(dict(Q=Q, v=f['v'], Z_W=f['Z_W'], m=f['m'],
                             kappa=2 * np.pi * f['v'] / float(
                                 pdfs[SET_LO].alphasQ(Q))))
    Llo, _ = arc_length(glo, 2.0, 1e4)
    dlo, _ = D_FR(glo, 2.0, glo, 1e4)
    put('CT18LO_crosscheck', dict(rows=lo_cross, L_2_1e4=Llo,
                                  D_FR_endpoints=dlo,
                                  fall_2_to_1e4=lo_cross[0]['kappa']
                                  / lo_cross[-1]['kappa']),
        'the same quantities on CT18LO, where P is positive and the LO '
        'factorization of eq:factorize holds without higher-order terms')

    # ---------- write + print ----------
    with open(OUT_JSON, 'w') as f:
        json.dump(R, f, indent=1, default=float)
    log(f'wrote {OUT_JSON}')
    report(R)
    return R


# =====================================================================
# HUMAN-READABLE REPORT
# =====================================================================

def report(R):
    W = 78
    def hdr(s):
        print('\n' + '=' * W + f'\n{s}\n' + '=' * W)

    hdr('0. VALIDATION')
    v = R['parser_validation']
    nb = sum(1 for c in v['raw_checks'] if not c['ok'])
    print(f"raw-grid spot checks: {len(v['raw_checks'])} performed, {nb} failed")
    for s, row in v['sum_rule'].items():
        print(f"  momentum sum rule {s:24s} " + '  '.join(
            f"Q={float(q):g}: {val:.5f}" for q, val in row.items()
            if q != 'tolerance') + f"   [tol {row['tolerance']:.0e}]")
    k = R['kernel_validation']
    print(f"LO convolution vs closed-form Mellin moments: "
          f"{'PASSED' if k['passed'] else 'FAILED'}")
    for r in k['rows']:
        if 'rel_S' in r:
            print(f"  nf={r['nf']} N={r['N']}: rel(Sigma)={r['rel_S']:.2e} "
                  f"rel(g)={r['rel_G']:.2e}")
        else:
            print(f"  nf={r['nf']} {r['N']} = {r['value']:.3e}")

    hdr('1. QUADRATURE AND STEP CONVERGENCE (CT18NNLO)')
    print(f"{'mult':>6} {'npts':>6} " + ' '.join(
        f"{'kappa(Q='+str(int(q))+')':>16}" for q in Q_HEAD))
    for r in R['quadrature_convergence']:
        print(f"{r['mult']:6.2f} {r['npoints']:6d} " + ' '.join(
            f"{r['kappa_Q'+str(int(q))]:16.9f}" for q in Q_HEAD))
    print()
    print(f"{'h':>11} " + ' '.join(
        f"{'kappa(Q='+str(int(q))+')':>16}" for q in Q_HEAD))
    for r in R['h_convergence']:
        lab = f"{r['h']:11.5f}" if isinstance(r['h'], float) else f"{r['h']:>11}"
        print(lab + ' ' + ' '.join(
            f"{r['kappa_Q'+str(int(q))]:16.9f}" for q in Q_HEAD))
    print("  (the working prescription is DIFF_MODE='analytic': the closed-form "
          "ln Q derivative\n   of the tabulated spline, which the central "
          "differences approach as h^2)")

    hdr('2. THE WINDOW CORRECTION')
    print(f"{'Q':>8} {'I_displayed':>14} {'I_corrected':>14} {'m':>11} "
          f"{'m^2':>11} {'kappa_disp':>11} {'kappa_corr':>11}")
    for r in R['window_correction_size']:
        print(f"{r['Q']:8.0f} {r['I_displayed']:14.8e} {r['I_corrected']:14.8e} "
              f"{r['m']:11.3e} {r['m2']:11.3e} {r['kappa_displayed']:11.5f} "
              f"{r['kappa_corrected']:11.5f}")

    hdr('3. kappa(Q) AND THE FALL FACTORS')
    r = R['kappa_ratios']
    print(f"kappa(2)    = {r['kappa_Q2']:.4f}")
    print(f"kappa(10)   = {r['kappa_Q10']:.4f}")
    print(f"kappa(100)  = {r['kappa_Q100']:.4f}")
    print(f"kappa(1e4)  = {r['kappa_Q1e4']:.4f}")
    print(f"kappa(2)/kappa(1e4)  = {r['fall_2_to_1e4']:.4f}")
    print(f"kappa(10)/kappa(1e4) = {r['fall_10_to_1e4']:.4f}")

    hdr('4. kappa_LO AND THE INTERFERENCE DECOMPOSITION')
    print(f"{'Q':>6} {'nf':>3} {'kappa':>9} {'kappa_LO':>9} {'ratio':>8} "
          f"{'|K|^2':>9} {'|K_LO|^2':>9} {'cross':>9} {'|dK|^2':>8}")
    for r in R['kappa_LO']:
        print(f"{r['Q']:6.0f} {r['nf']:3d} {r['kappa']:9.4f} "
              f"{r['kappa_LO']:9.4f} {r['ratio_LO_over_full']:8.4f} "
              f"{r['norm2_full']:9.3f} {r['norm2_LO']:9.3f} {r['cross']:9.3f} "
              f"{r['norm2_dK']:8.3f}")
    kq = R['kernel_quadrature_convergence']
    print(f"convolution quadrature: doubling panels and nodes moves K_tot by "
          f"at most {kq['max_abs_diff']:.2e} absolute, "
          f"{kq['max_rel_diff']:.2e} relative")

    hdr('5. MOMENTUM AND FISHER SHARES AT Q=10 (CT18NNLO)')
    print(f"{'region':>14} {'momentum %':>12} {'Fisher %':>10} "
          f"{'enhancement':>12}")
    for r in R['shares_Q10_CT18NNLO']:
        print(f"{r['region']:>14} {r['momentum_pct']:12.2f} "
              f"{r['fisher_pct']:10.2f} {r['enhancement']:12.2f}")

    hdr('6. INTERIOR SLOPE CROSSING AT Q=10')
    for r in R['slope_crossing_Q10']['rows']:
        print(f"  {r['set']:26s} roots={['%.5f' % x for x in r['roots']]} "
              f"m={r['m']:+.3e}")
    s = R['slope_crossing_Q10']
    print(f"  mean = {s['mean']:.4f}, half-range = {s['half_range']:.4f}, "
          f"sd = {s['sd']:.4f}")
    print(f"  uncentered (m set to 0) mean = {s['mean_uncentred']:.5f}; "
          f"centering moves the crossing by {s['shift_from_centring']:+.2e}")

    hdr('7. ARC LENGTH AND ENDPOINT DISTANCE (Q = 2 -> 1e4)')
    a = R['arc_length']
    for p in a['L_pieces']:
        print(f"  segment {p['Qa']:8.3f} -> {p['Qb']:9.1f} : L = {p['L']:.6f}")
    print(f"  L (segmented)            = {a['L']:.6f}")
    print(f"  L (ignoring thresholds)  = {a['L_naive_ignoring_threshold']:.6f}")
    print(f"  L (nseg 28 refinement)   = {a['L_refined_nseg28']:.6f}")
    for t in a['jump_terms']:
        print(f"  tabulated jump at m={t['m']:.2f}: max|dP|={t['max_abs']:.3e}, "
              f"int|dP|={t['int_abs']:.3e}, D_FR={t['D_FR']:.5f}")
    print(f"  D_FR(endpoints)          = {a['D_FR_endpoints']:.6f}")
    print(f"  L / D_FR                 = {a['ratio_L_over_D']:.4f}")

    hdr('8. INTER-SET AND INTRA-SET DISTANCES')
    for r in R['inter_set_distance']:
        print(f"  Q={r['Q']:7.0f}: CT18-NNPDF4.0 {r['D_CT18_NNPDF40']:.5f}   "
              f"CT18-MSHT20 {r['D_CT18_MSHT20']:.5f}   "
              f"MSHT20-NNPDF4.0 {r['D_MSHT20_NNPDF40']:.5f}")
    m = R['msht20_intra_set_radius']
    print(f"  MSHT20 intra-set radius at Q=2, window "
          f"[{m['window'][0]:.3e}, {m['window'][1]}]:")
    print(f"    members with P<=0 anywhere in W at Q=2: "
          f"{m['n_members_with_negative_P_at_Q2']}; largest zero crossing "
          f"{m['largest_zero_crossing_any_member']:.3e}")
    print(f"    R_quad (quadrature aggregate over the 32 eigenvector pairs, "
          f"not an ellipsoid radius) = {m['R_quad']:.5f}")
    print(f"    R_rms over the {m['n_members']} members            = "
          f"{m['R_rms_over_members']:.5f}")
    print(f"    R_max / R_mean / R_median             = "
          f"{m['R_max_member']:.5f} / {m['R_mean_member']:.5f} / "
          f"{m['R_median_member']:.5f}")
    c = m['clipped_unrestricted_window']
    print(f"    on the UNRESTRICTED window [1e-6,0.99] with clip+renormalize:")
    print(f"      R_quad = {c['R_quad']:.5f}   R_rms = "
          f"{c['R_rms_over_members']:.5f}   R_max = {c['R_max_member']:.5f}"
          f"   R_mean = {c['R_mean_member']:.5f}")

    hdr('9. ASYMPTOTIC COMPARISON AND zeta')
    a = R['asymptotic_comparison']
    print(f"  A_kappa = {a['A_kappa']}, A_L = {a['A_L']}")
    print(f"  Lambda_5 = {a['Lambda5']} (text) / {a['Lambda5_alt']} "
          f"(earlier program)")
    print(f"  check: zeta from Q0^2=2 to Q^2=1e4 GeV^2 = "
          f"{a['zeta_check_Q0sq2_to_Q2_1e4']:.4f}")
    print(f"  sqrt(zeta) kappa crosses A_kappa at Q = "
          f"{a['crossing_Q_sqrtzeta_kappa_1loop']} (Lambda=0.200), "
          f"{a['crossing_Q_sqrtzeta_kappa_alt_Lambda']} (Lambda=0.226), "
          f"{a['crossing_Q_sqrtzeta_kappa_int']} (integral zeta)")
    print(f"  sqrt(zeta) kappa at 1e4 = "
          f"{a['sqrtzeta_kappa_at_1e4_1loop']:.4f} / "
          f"{a['sqrtzeta_kappa_at_1e4_int']:.4f}")
    for q, v in a['L_over_sqrt_zeta'].items():
        print(f"  Q={float(q):8.0f}: L(from Q0=1.414)={v['L_from_Q0']:.5f} "
              f"L(from Q=2)={v['L_from_Q2']:.5f}  "
              f"zeta(1loop)={v['zeta_1loop']:.4f}")
        print(f"            L/sqrt(zeta): both from Q0 = "
              f"{v['L_over_sqrt_zeta_1loop']:.4f};  L from Q=2 with the same "
              f"zeta = {v['L_from_Q2_over_sqrt_zeta_1loop']:.4f};  "
              f"same but Lambda=0.226 = "
              f"{v['L_from_Q2_over_sqrt_zeta_alt']:.4f};  "
              f"integral zeta = {v['L_over_sqrt_zeta_int']:.4f}")
    z = R['zeta_advance']
    print(f"  zeta advance 1.5 -> 1e4: one-loop {z['advance_1loop']:.4f}, "
          f"integral {z['advance_int']:.4f}, "
          f"ln[a_s(1.5)/a_s(1e4)] {z['advance_alphas_ratio']:.4f}")
    print("  sensitivity of the one-loop advance to Lambda_5: " + ', '.join(
        f"{k}->{v:.4f}" for k, v in z['Lambda_scan'].items()))

    hdr('10. POSITIVITY, MOMENTUM ACCOUNTING, REGULATOR STUDY')
    for s, v in R['positivity'].items():
        print(f"  {s:26s} largest x with P<=0 in W over Q in [1.4,1e4]: "
              f"{v['x_max_neg_over_Q_range']:.3e}  "
              f"({v['n_Q_with_neg']} of 40 scales affected)")
    print()
    for s, rows in R['momentum_accounting'].items():
        print(f"  {s}")
        for r in rows:
            print(f"    Q={r['Q']:9.3f}  total={r['total_momentum_full_support']:.6f}"
                  f"  removed_by_clipping={r['momentum_removed_by_clipping']:.3e}"
                  f"  Z_W={r['Z_W']:.6f}"
                  f"  outside_W={r['momentum_outside_W']:.3e}")
    cm = R['clipping_momentum']
    print(f"\n  momentum removed by clipping, MSHT20: worst scale Q = "
          f"{cm['Q_worst']:.3f}; central member {cm['central_at_Q_worst']:.3e}, "
          f"max over the {len(cm['Q_sweep'])}-point Q sweep and all members "
          f"{cm['max_over_members']:.3e} (member {cm['argmax_member']})")
    print(f"  at Q = QMin = 1 GeV, below the range of the text, the central "
          f"member loses "
          f"{cm['central_at_QMin_1GeV_below_the_range']:.3e}")
    rg = R['regulator_study']
    if rg.get('has_crossing'):
        lm = rg['local_model']
        print(f"\n  MSHT20 central, Q=2: P crosses zero at x0 = {rg['x0']:.4e}; "
              f"momentum clipped = {rg['momentum_clipped']:.3e}")
        print(f"    local model P ~ a(x-x0): a = {lm['dPdx_at_x0']:.4e}, "
              f"d_t P = {lm['dPdt_at_x0']:.4f}, d ln x0/dt = "
              f"{lm['dlnx0_dt']:+.3f}  (the zero of the clipped density MOVES with t)")
        print(f"    residue A = {lm['A']:.4e}  =>  predicted increment "
              f"{lm['predicted_increment_per_decade']:.4e} per decade of "
              f"regulator")
        print(f"    measured: excise {rg['excise_increment_per_decade']:.4e}, "
              f"clip {rg['clip_increment_per_decade']:.4e} per decade")
        print(f"    {'delta/x0':>10} {'I_F(excise)':>14} {'I_F(clip+renorm)':>18}")
        for a_, b_ in zip(rg['excise'], rg['clip']):
            print(f"    {a_['delta_over_x0']:10.0e} {a_['I_F']:14.6f} "
                  f"{b_['I_F']:18.6f}")
        print(f"    {'eps':>10} {'I_F(cutoff)':>14}")
        for a_ in rg['floor']:
            print(f"    {a_['eps']:10.0e} {a_['I_F']:14.4f}")
        print("    reference: the whole Fisher information of this set at "
              "Q=2 is of order 0.049")

    hdr('11. HESSIAN PDF UNCERTAINTY, AND THE RETIRED explicit-1/alpha_s VARIATION')
    print('    partI_alphas.py combines the Hessian rows with the measured alpha_s')
    print('    response; see alphas_results.json.')
    u = R['pdf_hessian_uncertainty']
    ur = R['explicit_alphas_only_RETIRED']
    print(f"{'Q':>8} {'kappa':>9} {'PDF 68%':>10} {'%':>7} "
          f"{'a_s 68%':>10} {'%':>7} {'total 68%':>10} {'%':>7}")
    for r, rr in zip(u['rows'], ur['rows']):
        print(f"{r['Q']:8.1f} {r['kappa']:9.4f} {r['pdf_68']:10.4f} "
              f"{r['pdf_68_pct']:7.2f} {rr['alphas_68_explicit']:10.4f} "
              f"{rr['alphas_68_pct']:7.2f} {rr['total_68']:10.4f} "
              f"{rr['total_68_pct']:7.2f}")
    print('  ' + ur['status'])

    hdr('12. CT18LO CROSS-CHECK')
    c = R['CT18LO_crosscheck']
    for r in c['rows']:
        print(f"  Q={r['Q']:8.0f}  Z_W={r['Z_W']:.6f}  m={r['m']:+.3e}  "
              f"v={r['v']:.6f}  kappa={r['kappa']:.4f}")
    print(f"  L(2->1e4) = {c['L_2_1e4']:.5f}   D_FR = {c['D_FR_endpoints']:.5f}"
          f"   fall = {c['fall_2_to_1e4']:.3f}")


if __name__ == '__main__':
    main()


==> anc/calc/partH_diagnostic.py <==
#!/usr/bin/env python3
"""
partH_diagnostic.py -- diagnostic of the appendix on the solvable limit and asymptotic
details (app:rates).

WHAT IS COMPUTED
----------------
Inverts exp[zeta Lambda(u)] for the selected eigenvalue and computes the ratio
zeta I_zeta D/mu^2 at zeta = 15, 40, 100, 200, 400 under four regulators, with the share
of the integral beyond three standard deviations.  The values printed in the text come
from diagnostic_results.json.  Here

    Lambda(u) = gamma_+^(0)(2-u) / (2 pi b_0),   2 pi b_0 = beta_0/2 = 23/6 at n_f = 5,
    mu  = Lambda'(0)  = (408 pi^2 - 830)/2139 = 1.4945295,
    D   = Lambda''(0) = 3.5892895,      mu^2/D = 0.6223010,
    rho(xi,zeta) = the inversion of exp[zeta Lambda(u)],    xi = ln(1/x),
    I_zeta = int (d_zeta rho)^2 / rho  d xi .

WHY A REGULATOR IS NEEDED, AND WHICH ONES ARE USED
--------------------------------------------------
gamma_+^(0) is one root of a two-by-two problem and inherits square-root branch points
where the two singlet eigenvalues collide, at u* = 0.0020505 -/+ 0.6170816 i.  Hence
exp[zeta Lambda] is the moment-generating function of no probability law.  Such a function
is holomorphic in its half-plane of convergence Re u < sigma_c and singular at the real
point sigma_c.  Lambda is regular on 0 <= u < 1, so sigma_c would be at least 1, and the
branch points u* lie inside that half-plane, off the real axis.  The inversion rho
therefore changes sign, and at every zero of rho the integrand f = (d_zeta rho)^2/rho has a
simple pole.  The integral is not absolutely convergent.  Near a simple zero xi_k,

    f(xi) = g_k/(xi - xi_k) + regular,        g_k = (d_zeta rho)^2 / (d_xi rho) at xi_k,

and the pole structure is handled in closed form: on each interval between consecutive zeros
the two endpoint poles are subtracted, the regular remainder is integrated by
Gauss-Legendre, and the subtracted logarithms are restored in closed form.  Four
regulators are then pure algebra on the same data.

  A  window.        Integrate over |z| <= R only, z = (xi - mu zeta)/sqrt(D zeta), with R
                    below the first sign change.  No pole is enclosed.  The R dependence
                    is the sensitivity to how much tail is admitted.
  B  principal.     Cauchy principal value over the whole range [xi_lo, xi_hi].  The
                    logarithms cancel between the two sides of every zero.
  C  symmetric cut. Excise |xi - xi_k| < eps_k with eps_k = delta max(rho)/|d_xi rho(xi_k)|,
                    that is, the neighborhood in which |rho| falls below delta max(rho).
                    Because the excision is symmetric its two logarithms cancel in pairs as
                    they do in B.  The symmetric cut then differs from B by a term linear
                    in the excised width (the regular part at each zero times -2 eps_k),
                    which this program does not evaluate, so the stored C equals B.  It
                    is kept because the pairwise cancellation makes the principal value
                    the delta to zero limit of the symmetric threshold cut, and not as an
                    independent estimate.  The independent comparisons are A against B, B against the
                    xi range, and B against D.
  D  positive part. Keep only the intervals on which rho > 0, each shortened by the same
                    eps_k.  This is the regulator that treats rho as if it were a density.
                    It diverges like ln(1/delta), and the coefficient of that logarithm,
                    which is reported, measures the ambiguity.

THE CONTOUR
-----------
rho(xi,zeta) = (1/2 pi i) int du exp[zeta Lambda(u) - u xi] on a vertical Bromwich line,
taken at Re u = 0 and folded onto t >= 0 with Lambda(conj u) = conj Lambda(u):

    rho        = (1/pi) Re int_0^T dt            exp[zeta Lambda(i t) - i t xi],
    d_zeta rho = (1/pi) Re int_0^T dt Lambda(i t) exp[...],
    d_xi   rho = (1/pi) Re int_0^T dt (-i t)      exp[...].

Re u = 0 is admissible because the nearest singularity to the right is at Re u* = 0.00205,
and it is the choice that needs no branch bookkeeping: |arg| of the discriminant stays
below 2.07 along the whole line, so the principal square root already is the analytic
continuation of gamma_+ from u = 0.  That is asserted at every node.  The price is
cancellation, since rho is recovered from an integrand of modulus up to one; about
log10(1/rho) digits are lost, which is why the working precision is high and is varied.

Quadrature in t: composite Gauss-Legendre with a fixed number of nodes per oscillation
period, the number being chosen from the classical Gauss-Legendre error term so that the
absolute quadrature error sits below the size of the answer.  Panels are uniform except in
[t_b - 0.08, t_b + 0.08], t_b = |Im u*| = 0.617082, where the contour passes within 0.00205
of the branch point and the integrand carries a square-root cusp of width 0.002; there the
panels are graded geometrically.  The truncation T is fixed by |exp[zeta Lambda(it)]| ~
t^(-16 zeta/23) and is varied by factors of 1.7 and 0.5.

VALIDATION GATES (the script exits non-zero if any fails)
--------------------------------------------------------
  1  Lambda(0) = 0, Lambda'(0) = mu in closed form, Lambda''(0) = D, mu^2/D = 0.6223.
  2  End to end on a Gaussian exponent Lambda = mu u + D u^2/2, for which
     zeta I_zeta = mu^2/D + 1/(2 zeta) in closed form.
  3  rho(xi < 0) = 0, int rho = 1, mean = mu zeta, variance = D zeta, third central
     moment = Lambda'''(0) zeta, int d_zeta rho = 0.
  4  d_zeta rho against a central difference in zeta.

Usage:  python3 partH_diagnostic.py [--quick]
Output: diagnostic_results.json beside this file, and a table on stdout.
"""

import json
import os
import sys
import time

import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, "diagnostic_results.json")
QUICK = "--quick" in sys.argv

# ------------------------------------------------------------------------- configuration
DPS_MAIN = 50
GL_T = 48                          # Gauss-Legendre order on the contour
GL_XI = 24                         # Gauss-Legendre order in xi
NPP = 9                            # contour nodes per oscillation period
TAIL_TOL = mp.mpf(10) ** -16       # bound on the discarded contour tail, absolute
Z_WINDOW = mp.mpf(9)               # xi range for the bulk integrals, in standard deviations
ZETAS = [15, 40, 100, 200, 400] if not QUICK else [15, 40]

mp.mp.dps = DPS_MAIN
CA, CF, TR, NF = mp.mpf(3), mp.mpf(4) / 3, mp.mpf(1) / 2, 5

RESULTS = {"meta": {}, "exact": {}, "gates": {}, "per_zeta": {}, "summary": {}}
FAILURES = []


def fail(msg):
    FAILURES.append(msg)
    print("  *** FAIL: " + msg)


# --------------------------------------------------------------- the LO singlet matrix
def S1(N):
    return mp.digamma(N + 1) + mp.euler


def g_qq(N):
    return CF * (mp.mpf(3) / 2 - 2 * S1(N) + 1 / (N * (N + 1)))


def g_qg(N):
    return 2 * NF * TR * (N ** 2 + N + 2) / (N * (N + 1) * (N + 2))


def g_gq(N):
    return CF * (N ** 2 + N + 2) / (N * (N ** 2 - 1))


def g_gg(N):
    return 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S1(N)) \
        + (11 * CA - 4 * NF * TR) / 6


def discr(N):
    return (g_qq(N) - g_gg(N)) ** 2 + 4 * g_qg(N) * g_gq(N)


def gamma_plus(N):
    return (g_qq(N) + g_gg(N) + mp.sqrt(discr(N))) / 2


TWO_PI_B0 = (33 - 2 * mp.mpf(NF)) / 6


def Lam(u):
    return gamma_plus(2 - u) / TWO_PI_B0


# ------------------------------------------------------------ gate 1: closed-form checks
print("=" * 78)
print("GATE 1   the eigenvalue, the drift and the diffusion")
print("=" * 78)


def taylor_coeffs(f, R=mp.mpf("0.35"), M=768, kmax=12):
    """Taylor coefficients about 0 by Cauchy integrals on |u| = R, trapezoidal rule."""
    vals = [f(R * mp.e ** (2j * mp.pi * m / M)) for m in range(M)]
    out = []
    for k in range(kmax + 1):
        s = mp.mpc(0)
        for m in range(M):
            s += vals[m] * mp.e ** (-2j * mp.pi * k * m / M)
        out.append(mp.re(s / M) / R ** k)
    return out


TC = taylor_coeffs(Lam)
MU = TC[1]
DD = 2 * TC[2]
CUM = [None, MU] + [mp.factorial(k) * TC[k] for k in range(2, 13)]
C3, C4 = CUM[3], CUM[4]
MU_CLOSED = (408 * mp.pi ** 2 - 830) / 2139
TARGET = MU ** 2 / DD

for name, got, want, tol in [
        ("Lambda(0)", Lam(mp.mpf(10) ** -35), mp.mpf(0), mp.mpf(10) ** -25),
        ("Lambda'(0) = mu", MU, mp.mpf("1.4945295"), mp.mpf("5e-8")),
        ("mu closed form", MU, MU_CLOSED, mp.mpf(10) ** -25),
        ("Lambda''(0) = D", DD, mp.mpf("3.5892895"), mp.mpf("5e-8")),
        ("mu^2/D", TARGET, mp.mpf("0.6223"), mp.mpf("5e-5"))]:
    ok = abs(got - want) <= tol
    print("  %-22s %-22s (target %-12s)  %s"
          % (name, mp.nstr(got, 16), mp.nstr(want, 10), "ok" if ok else "FAIL"))
    if not ok:
        fail("gate 1: " + name)
if FAILURES:
    print("\nRefusing to continue: the eigenvalue does not reproduce the stated derivatives.")
    sys.exit(2)

BP = mp.findroot(discr, mp.mpc(2, "0.6"))
USTAR = 2 - BP
T_BRANCH = abs(mp.im(USTAR))
LAM_STAR = gamma_plus(BP) / TWO_PI_B0
CBR = mp.sqrt(-mp.diff(discr, BP)) / (2 * TWO_PI_B0)


def crossover():
    """xi/zeta where the saddle exponent and the branch-point exponent balance, both
    treated alike with their constants, which is the condition stated in the text."""
    ReU, ReL = mp.re(USTAR), mp.re(LAM_STAR)

    def saddle(a):
        f = lambda u: -u * a + mp.re(Lam(u))
        lo, hi = mp.mpf("1e-9"), mp.mpf("0.99999")
        for _ in range(300):
            m1, m2 = lo + (hi - lo) / 3, hi - (hi - lo) / 3
            if f(m1) < f(m2):
                hi = m2
            else:
                lo = m1
        return f((lo + hi) / 2)

    return mp.findroot(lambda a: saddle(a) - (-ReU * a + ReL), mp.mpf("4.3"),
                       solver="secant", tol=mp.mpf("1e-14"))


XOVER = crossover()
print("  branch point  N* = %s" % mp.nstr(BP, 12))
print("                u* = %s,  |u*| = %s" % (mp.nstr(USTAR, 12), mp.nstr(abs(USTAR), 10)))
print("  Lambda(u*) = %s  -> tail scale exp(%s zeta)"
      % (mp.nstr(LAM_STAR, 12), mp.nstr(mp.re(LAM_STAR), 6)))
print("  |c| = %s,  oscillation period in xi = %s"
      % (mp.nstr(abs(CBR), 8), mp.nstr(2 * mp.pi / T_BRANCH, 8)))
print("  Lambda'''(0) = %s,  Lambda''''(0) = %s" % (mp.nstr(C3, 10), mp.nstr(C4, 10)))
print("  skewness coefficient Lambda'''(0)/D^(3/2) = %s" % mp.nstr(C3 / DD ** mp.mpf(1.5), 10))
print("  saddle/branch crossover xi/zeta = %s" % mp.nstr(XOVER, 10))

RESULTS["exact"] = {
    "mu": mp.nstr(MU, 20), "D": mp.nstr(DD, 20), "mu2_over_D": mp.nstr(TARGET, 20),
    "Lambda3": mp.nstr(C3, 15), "Lambda4": mp.nstr(C4, 15),
    "branch_point_N": [mp.nstr(mp.re(BP), 15), mp.nstr(mp.im(BP), 15)],
    "u_star": [mp.nstr(mp.re(USTAR), 15), mp.nstr(mp.im(USTAR), 15)],
    "Re_Lambda_u_star": mp.nstr(mp.re(LAM_STAR), 15),
    "branch_coefficient_abs": mp.nstr(abs(CBR), 12),
    "oscillation_period_xi": mp.nstr(2 * mp.pi / T_BRANCH, 12),
    "crossover_xi_over_zeta": mp.nstr(XOVER, 12)}
RESULTS["gates"]["gate1"] = "pass"


# ---------------------------------------------------------------- Gauss-Legendre, cached
_GL = {}


def gauss_legendre(n):
    key = (n, mp.mp.dps)
    if key in _GL:
        return _GL[key]
    nodes, weights = [], []
    for i in range(1, n + 1):
        x = mp.cos(mp.pi * (i - mp.mpf(1) / 4) / (n + mp.mpf(1) / 2))
        for _ in range(300):
            p0, p1 = mp.mpf(1), x
            for k in range(2, n + 1):
                p0, p1 = p1, ((2 * k - 1) * x * p1 - (k - 1) * p0) / k
            dp = n * (x * p1 - p0) / (x * x - 1)
            dx = -p1 / dp
            x += dx
            if abs(dx) < mp.mpf(10) ** (-mp.mp.dps - 5):
                break
        p0, p1 = mp.mpf(1), x
        for k in range(2, n + 1):
            p0, p1 = p1, ((2 * k - 1) * x * p1 - (k - 1) * p0) / k
        dp = n * (x * p1 - p0) / (x * x - 1)
        nodes.append(x)
        weights.append(2 / ((1 - x * x) * dp ** 2))
    _GL[key] = (nodes, weights)
    return nodes, weights


def panel_nodes(a, b, n):
    x, w = gauss_legendre(n)
    h, c = (b - a) / 2, (a + b) / 2
    return [c + h * xi for xi in x], [h * wi for wi in w]


def gl_error_exponent(n, npp):
    """log10 of the Gauss-Legendre error per unit length for exp(i omega t) with
    npp nodes per period and order n, from E = L^(2n+1) w^(2n) (n!)^4/((2n+1)((2n)!)^3)."""
    x = 2 * mp.pi * mp.mpf(n) / npp
    return float(2 * n * mp.log10(x) + 4 * mp.log10(mp.factorial(n))
                 - 3 * mp.log10(mp.factorial(2 * n)) - mp.log10(2 * n + 1))


def choose_quadrature(target_exponent):
    """Smallest (order, nodes per period) on a small grid meeting the accuracy target."""
    for n in (48, 64, 96, 128, 160):
        for npp in (9, 12, 16, 24, 32):
            if gl_error_exponent(n, npp) < target_exponent:
                return n, npp
    return 160, 32


# --------------------------------------------------------------------- the contour class
class Inverter(object):
    def __init__(self, lam, zeta, T, panel, order=GL_T, cusp=None, grade=8):
        self.lam, self.zeta = lam, mp.mpf(zeta)
        self.T, self.panel, self.order = mp.mpf(T), mp.mpf(panel), order
        self.cusp, self.grade = cusp, grade
        self.max_arg, self.nodes, self.calls = mp.mpf(0), 0, 0
        self._build()

    def _build(self):
        self.ublocks, self.gnodes = [], []
        tb = self.cusp
        if tb is not None and tb + mp.mpf("0.08") < self.T:
            segs = [(mp.mpf(0), tb - mp.mpf("0.08"), "u"),
                    (tb - mp.mpf("0.08"), tb + mp.mpf("0.08"), "g"),
                    (tb + mp.mpf("0.08"), self.T, "u")]
        else:
            segs = [(mp.mpf(0), self.T, "u")]
        for a, b, kind in segs:
            if kind == "u":
                npan = max(1, int(mp.ceil((b - a) / self.panel)))
                Lp = (b - a) / npan
                x, w = gauss_legendre(self.order)
                taus = [Lp / 2 * (1 + xi) for xi in x]
                wts = [Lp / 2 * wi for wi in w]
                WE, WEL, WET = [], [], []
                for p in range(npan):
                    rE, rL, rT = [], [], []
                    for k in range(self.order):
                        t = a + p * Lp + taus[k]
                        lv = self._lam_at(t)
                        e = wts[k] * mp.e ** (self.zeta * lv)
                        rE.append(e)
                        rL.append(e * lv)
                        rT.append(e * mp.mpc(0, -t))
                    WE.append(rE)
                    WEL.append(rL)
                    WET.append(rT)
                self.ublocks.append({"a": a, "Lp": Lp, "npan": npan, "taus": taus,
                                     "WE": WE, "WEL": WEL, "WET": WET})
                self.nodes += npan * self.order
            else:
                half = mp.mpf("0.08")
                edges = [a] + [tb - half * mp.mpf(2) ** (-j) for j in range(1, self.grade)]
                edges += [tb] + [tb + half * mp.mpf(2) ** (-j)
                                 for j in range(self.grade - 1, 0, -1)] + [b]
                for lo, hi in zip(edges[:-1], edges[1:]):
                    ts, ws = panel_nodes(lo, hi, self.order)
                    for t, w in zip(ts, ws):
                        lv = self._lam_at(t)
                        e = w * mp.e ** (self.zeta * lv)
                        self.gnodes.append((t, e, e * lv, e * mp.mpc(0, -t)))
                        self.nodes += 1

    def _lam_at(self, t):
        u = mp.mpc(0, t)
        if self.cusp is not None:
            a = abs(mp.arg(discr(2 - u)))
            if a > self.max_arg:
                self.max_arg = a
            if a > 3:
                raise RuntimeError("principal branch unsafe at t=%s" % mp.nstr(t, 8))
        return self.lam(u)

    def eval(self, xi, want_dxi=False):
        self.calls += 1
        xi = mp.mpf(xi)
        tr = td = tp = mp.mpc(0)
        for blk in self.ublocks:
            q = mp.e ** (mp.mpc(0, -blk["Lp"] * xi))
            base = [mp.e ** (mp.mpc(0, -(blk["a"] + tau) * xi)) for tau in blk["taus"]]
            ar = ad = ap = mp.mpc(0)
            WE, WEL, WET = blk["WE"], blk["WEL"], blk["WET"]
            for p in range(blk["npan"] - 1, -1, -1):
                rE, rL = WE[p], WEL[p]
                sr = sd = mp.mpc(0)
                for k in range(self.order):
                    bk = base[k]
                    sr += rE[k] * bk
                    sd += rL[k] * bk
                ar = ar * q + sr
                ad = ad * q + sd
                if want_dxi:
                    rT = WET[p]
                    sp = mp.mpc(0)
                    for k in range(self.order):
                        sp += rT[k] * base[k]
                    ap = ap * q + sp
            tr += ar
            td += ad
            tp += ap
        for t, e, el, et in self.gnodes:
            ph = mp.e ** (mp.mpc(0, -t * xi))
            tr += e * ph
            td += el * ph
            if want_dxi:
                tp += et * ph
        if want_dxi:
            return mp.re(tr) / mp.pi, mp.re(td) / mp.pi, mp.re(tp) / mp.pi
        return mp.re(tr) / mp.pi, mp.re(td) / mp.pi


def contour_truncation(zeta, tol=TAIL_TOL, tmax=1024):
    p = 16 * mp.mpf(zeta) / 23
    if p <= 2:
        raise RuntimeError("zeta too small for the inversion integral to converge")
    T = mp.mpf(4)
    while T < tmax:
        v = abs(mp.e ** (mp.mpf(zeta) * Lam(mp.mpc(0, T))))
        if v * T / (p - 1) < tol:
            return T
        T *= 2
    return mp.mpf(tmax)


def make_inverter(zeta, xi_max, T_scale=mp.mpf(1), panel_scale=mp.mpf(1),
                  order=GL_T, npp=NPP, grade=8, lam=Lam, cusp=True, T=None):
    if T is None:
        T = contour_truncation(zeta) * T_scale
    L = 2 * mp.pi * order / (mp.mpf(npp) * mp.mpf(xi_max)) * panel_scale
    return Inverter(lam, zeta, T, L, order=order,
                    cusp=(T_BRANCH if cusp else None), grade=grade)


# ------------------------------------------------------------------- gate 2: Gaussian
print()
print("=" * 78)
print("GATE 2   the full inversion on a Gaussian exponent")
print("=" * 78)
print("  Lambda(u) = mu u + D u^2/2 inverts to a Gaussian, for which zeta I_zeta is")
print("  mu^2/D + 1/(2 zeta) in closed form.  Contour, quadrature and xi integration unchanged.")


def plain_integral(inv, a, b, npan, order=GL_XI):
    tot = mp.mpf(0)
    for i in range(npan):
        lo = a + (b - a) * i / npan
        hi = a + (b - a) * (i + 1) / npan
        ts, ws = panel_nodes(lo, hi, order)
        for t, w in zip(ts, ws):
            r, d = inv.eval(t)
            tot += w * d * d / r
    return tot


gate2 = {}
for zt in ([15, 100] if not QUICK else [15]):
    zt = mp.mpf(zt)
    sig = mp.sqrt(DD * zt)
    lamG = lambda u: MU * u + DD * u ** 2 / 2
    invG = Inverter(lamG, zt, 10 / sig, 10 / sig / 30, cusp=None)
    IG = plain_integral(invG, MU * zt - 9 * sig, MU * zt + 9 * sig, 18)
    want = TARGET + 1 / (2 * zt)
    got = zt * IG
    rel = abs(got - want) / want
    ok = rel < mp.mpf("1e-10")
    print("  zeta=%-5d zeta I = %s   closed form %s   rel %s   %s"
          % (int(zt), mp.nstr(got, 18), mp.nstr(want, 18), mp.nstr(rel, 4),
             "ok" if ok else "FAIL"))
    gate2["zeta_%d" % int(zt)] = {"computed": mp.nstr(got, 18), "exact": mp.nstr(want, 18),
                                  "rel_err": mp.nstr(rel, 6)}
    if not ok:
        fail("gate 2: Gaussian pipeline at zeta=%d" % int(zt))
RESULTS["gates"]["gate2"] = gate2
if FAILURES:
    print("\nRefusing to continue: the pipeline fails a case with a known answer.")
    sys.exit(3)


# ------------------------------------------- an independent lower bound from the cumulants
def projection_bound(zeta, deg):
    """Lower bound on I_zeta from projecting the score on 1, w, ..., w^deg,
    w = xi - mu zeta, using only the closed-form cumulants zeta Lambda^(k)(0)."""
    z = mp.mpf(zeta)

    def moments(zz):
        m = [mp.mpf(1), mp.mpf(0)]
        for n in range(2, 2 * deg + 1):
            s = mp.mpf(0)
            for j in range(2, n + 1):
                s += mp.binomial(n - 1, j - 1) * CUM[j] * zz * m[n - j]
            m.append(s)
        return m

    m = moments(z)
    dm = [mp.diff(lambda zz, k=k: moments(zz)[k], z) for k in range(2 * deg + 1)]
    G = mp.matrix(deg + 1, deg + 1)
    for i in range(deg + 1):
        for j in range(deg + 1):
            G[i, j] = m[i + j]
    b = mp.matrix(deg + 1, 1)
    for k in range(deg + 1):
        b[k] = dm[k] + (k * MU * m[k - 1] if k >= 1 else mp.mpf(0))
    return (b.T * mp.lu_solve(G, b))[0]


print()
print("=" * 78)
print("INDEPENDENT LOWER BOUND   (no contour; closed-form cumulants only)")
print("=" * 78)
print("  Projecting the score d_zeta ln rho on polynomials in xi bounds I_zeta from below")
print("  with nothing but Lambda^(k)(0).  It is attained when the score is a polynomial, as it")
print("  is for a Gaussian, and it rises with the degree.")
print("  %-8s%14s%14s%14s%14s" % ("zeta", "deg 2", "deg 3", "deg 4", "deg 5"))
proj = {}
for zt in ZETAS:
    row = [mp.mpf(zt) * projection_bound(zt, d) / TARGET for d in (2, 3, 4, 5)]
    proj[str(zt)] = [mp.nstr(v, 12) for v in row]
    print("  %-8d" % zt + "".join("%14s" % mp.nstr(v, 9) for v in row))
RESULTS["projection_lower_bound_ratio"] = proj
print("  Gaussian family for contrast: 1 + 1/(2 zeta mu^2/D) = 1 + %s/zeta"
      % mp.nstr(1 / (2 * TARGET), 8))

# The quadratic projection can be solved in closed form, and its large-zeta limit is the
# leading correction itself, since the higher polynomials only feed the 1/zeta^2 term.
A_COEF = (DD ** 2 - MU * C3) ** 2 / (2 * MU ** 2 * DD ** 3)
print()
print("  Closed form for the leading correction, from the quadratic projection:")
print("     zeta I_zeta/(mu^2/D) = 1 + a/zeta + O(1/zeta^2),")
print("     a = (D^2 - mu Lambda''')^2 / (2 mu^2 D^3) = %s" % mp.nstr(A_COEF, 12))
print("     with Lambda''' = 0 this returns D/(2 mu^2) = %s, the Gaussian value %s"
      % (mp.nstr(DD / (2 * MU ** 2), 10), mp.nstr(1 / (2 * TARGET), 10)))
print("     predicted: " + "  ".join("zeta=%d: %s" % (zt, mp.nstr(1 + A_COEF / zt, 9))
                                     for zt in ZETAS))
RESULTS["asymptotic_coefficient"] = {
    "a": mp.nstr(A_COEF, 15),
    "formula": "a = (D^2 - mu Lambda'''(0))^2 / (2 mu^2 D^3)",
    "gaussian_limit_check": [mp.nstr(DD / (2 * MU ** 2), 12), mp.nstr(1 / (2 * TARGET), 12)],
    "predicted_ratio": {str(zt): mp.nstr(1 + A_COEF / zt, 12) for zt in ZETAS}}


# ------------------------------------------------------------------ the first sign change
def first_sign_change(zeta, verbose=True):
    """Locate the first zero of rho by a contour tuned to xi ~ 5 zeta.  The density there
    is of order exp(Re Lambda(u*) zeta), so both the working precision and the quadrature
    order are raised to match."""
    z = mp.mpf(zeta)
    lost = int(-mp.re(LAM_STAR) * z / mp.log(10)) + 5
    dps = max(DPS_MAIN, 30 + lost)
    order, npp = choose_quadrature(-(lost + 25))
    old = mp.mp.dps
    mp.mp.dps = dps
    t0 = time.time()
    try:
        xi_max = mp.mpf("5.2") * z
        inv = make_inverter(z, xi_max, order=order, npp=npp, grade=15)
        lo = mp.mpf("3.2") * z
        step = z / mp.mpf(40)
        x = lo
        r, _ = inv.eval(x)
        zero = None
        while x < xi_max:
            xn = x + step
            rn, _ = inv.eval(xn)
            if (r > 0) != (rn > 0):
                a, b, fa = x, xn, r
                for _ in range(200):
                    m = (a + b) / 2
                    fm, _ = inv.eval(m)
                    if (fa > 0) != (fm > 0):
                        b = m
                    else:
                        a, fa = m, fm
                    if b - a < mp.mpf(10) ** -12 * (1 + abs(a)):
                        break
                zero = (a + b) / 2
                break
            x, r = xn, rn
        info = {"zeta": int(zeta), "dps": dps, "order": order, "nodes_per_period": npp,
                "contour_nodes": inv.nodes,
                "quad_error_exponent": round(gl_error_exponent(order, npp), 1),
                "xi_first": mp.nstr(zero, 12) if zero else None,
                "xi_first_over_zeta": mp.nstr(zero / z, 10) if zero else None,
                "in_sigma": mp.nstr((zero - MU * z) / mp.sqrt(DD * z), 8) if zero else None,
                "rho_scale_there": mp.nstr(mp.e ** (mp.re(LAM_STAR) * z), 6),
                "searched": [mp.nstr(lo, 8), mp.nstr(xi_max, 8)],
                "seconds": round(time.time() - t0, 1)}
        if zero is not None and inv.nodes < 25000:
            inv2 = make_inverter(z, xi_max, order=order, npp=2 * npp, grade=17)
            xt = zero + step / 3
            r1, _ = inv.eval(xt)
            r2, _ = inv2.eval(xt)
            rel = abs(r1 - r2) / abs(r1)
            info["resolution_check_rel"] = mp.nstr(rel, 6)
            info["resolved"] = bool(rel < mp.mpf("1e-3"))
        elif zero is not None:
            info["resolution_check_rel"] = "not run (contour too large)"
            info["resolved"] = None
        if verbose:
            if zero is None:
                print("  zeta=%-5d no sign change in [%s, %s]  (dps %d)"
                      % (zeta, mp.nstr(lo, 6), mp.nstr(xi_max, 6), dps))
            else:
                print("  zeta=%-5d xi_1 = %-12s xi_1/zeta = %-10s z = %-7s rho ~ %-9s "
                      "dps %-4d order %-4d resolution %s"
                      % (zeta, mp.nstr(zero, 10), mp.nstr(zero / z, 8),
                         mp.nstr((zero - MU * z) / mp.sqrt(DD * z), 4),
                         mp.nstr(mp.e ** (mp.re(LAM_STAR) * z), 3), dps, order,
                         info.get("resolution_check_rel")))
        return info
    finally:
        mp.mp.dps = old


# ------------------------------------------------------------------------ one full zeta
def run_zeta(zeta, dps=DPS_MAIN, T_scale=mp.mpf(1), panel_scale=mp.mpf(1),
             xi_panels=1, z_window=Z_WINDOW, verbose=True, gates=True, poles=True,
             pv_refine=True):
    old = mp.mp.dps
    mp.mp.dps = dps
    try:
        z = mp.mpf(zeta)
        sig = mp.sqrt(DD * z)
        mean = MU * z
        xi_lo = max(mp.mpf(0), mean - z_window * sig)
        xi_hi = mean + z_window * sig
        out = {"zeta": int(zeta)}
        t0 = time.time()
        inv = make_inverter(z, xi_hi, T_scale=T_scale, panel_scale=panel_scale)
        out["contour"] = {"T": mp.nstr(inv.T, 8), "panel": mp.nstr(inv.panel, 8),
                          "nodes": inv.nodes, "dps": dps, "order": inv.order,
                          "max_abs_arg_discriminant": mp.nstr(inv.max_arg, 8),
                          "build_s": round(time.time() - t0, 1),
                          "quad_error_exponent": round(gl_error_exponent(GL_T, NPP), 1)}
        if verbose:
            print("  contour  T=%s panel=%s nodes=%d dps=%d max|arg disc|=%s (%.0fs)"
                  % (mp.nstr(inv.T, 6), mp.nstr(inv.panel, 6), inv.nodes, dps,
                     mp.nstr(inv.max_arg, 6), time.time() - t0))

        # --- one pass over sigma-wide segments: moments and the window integrals ---
        edges = [xi_lo]
        k = int(mp.ceil((xi_lo - mean) / sig))
        while mean + k * sig < xi_hi:
            if mean + k * sig > xi_lo:
                edges.append(mean + k * sig)
            k += 1
        edges.append(xi_hi)
        seg, Z0, M1, M2, M3, DZ = [], mp.mpf(0), mp.mpf(0), mp.mpf(0), mp.mpf(0), mp.mpf(0)
        rho_max = mp.mpf(0)
        for a, b in zip(edges[:-1], edges[1:]):
            s = mp.mpf(0)
            for i in range(xi_panels):
                lo = a + (b - a) * i / xi_panels
                hi = a + (b - a) * (i + 1) / xi_panels
                ts, ws = panel_nodes(lo, hi, GL_XI)
                for t, w in zip(ts, ws):
                    r, d = inv.eval(t)
                    s += w * d * d / r
                    Z0 += w * r
                    M1 += w * t * r
                    M2 += w * (t - mean) ** 2 * r
                    M3 += w * (t - mean) ** 3 * r
                    DZ += w * d
                    if r > rho_max:
                        rho_max = r
            seg.append(((a, b), s))

        # The moments are taken over the finite window [xi_lo, xi_hi] while the object has
        # an oscillating tail of modulus exp(Re Lambda(u*) zeta) xi^(-3/2) reaching beyond
        # it, so the defect against the closed-form cumulants comes from the finite range and
        # not from the quadrature, and is bounded by that scale times the appropriate power
        # of xi_hi.  The gate is set at ten times that bound, which still catches any gross
        # failure of the quadrature, and the
        # defect itself is recorded so that it can be watched.
        rneg, _ = inv.eval(mp.mpf(-1))
        tail_scale = mp.e ** (mp.re(LAM_STAR) * z)
        mom = {"norm": mp.nstr(Z0, 18), "mean": mp.nstr(M1, 18),
               "mean_exact": mp.nstr(mean, 18), "var": mp.nstr(M2, 18),
               "var_exact": mp.nstr(DD * z, 18), "third": mp.nstr(M3, 18),
               "third_exact": mp.nstr(C3 * z, 18), "int_dzeta_rho": mp.nstr(DZ, 8),
               "rho_at_minus_1": mp.nstr(rneg, 8), "rho_max": mp.nstr(rho_max, 12),
               "support_edge_in_sigma": mp.nstr(-mean / sig, 8),
               "tail_envelope_scale": mp.nstr(tail_scale, 6),
               "norm_defect": mp.nstr(Z0 - 1, 6),
               "var_defect_rel": mp.nstr(M2 / (DD * z) - 1, 6)}
        # Once the tail is negligible the accuracy is set by the quadrature instead, so each
        # tolerance is the larger of the tail bound and a fixed quadrature tolerance.
        ok = (abs(Z0 - 1) < max(10 * tail_scale, mp.mpf("1e-11"))
              and abs(M1 - mean) < max(10 * tail_scale * xi_hi, mp.mpf("1e-11") * mean)
              and abs(M2 - DD * z) < max(10 * tail_scale * xi_hi ** 2,
                                         mp.mpf("1e-10") * DD * z)
              and abs(M3 - C3 * z) < max(10 * tail_scale * xi_hi ** 3,
                                         mp.mpf("1e-8") * C3 * z)
              and abs(rneg) < mp.mpf("1e-15")
              and abs(DZ) < max(10 * tail_scale, mp.mpf("1e-11")))
        mom["pass"] = bool(ok)
        out["moments"] = mom
        if verbose:
            print("  moments  norm-1=%-11s mean-1=%-11s var-1=%-11s 3rd-1=%-11s"
                  % (mp.nstr(Z0 - 1, 3), mp.nstr(M1 / mean - 1, 3),
                     mp.nstr(M2 / (DD * z) - 1, 3), mp.nstr(M3 / (C3 * z) - 1, 3)))
            print("           rho(-1)=%-11s int d_zeta rho=%-11s  tail scale %-10s %s"
                  % (mp.nstr(rneg, 3), mp.nstr(DZ, 3), mp.nstr(tail_scale, 3),
                     "ok" if ok else "FAIL"))
        if gates and not ok:
            fail("gate 3: moments at zeta=%s dps=%d" % (zeta, dps))

        if gates:
            hz = mp.mpf(10) ** -8 * z
            xt = mean + sig
            rp, _ = make_inverter(z + hz, xi_hi, T_scale=T_scale,
                                  panel_scale=panel_scale).eval(xt)
            rm, _ = make_inverter(z - hz, xi_hi, T_scale=T_scale,
                                  panel_scale=panel_scale).eval(xt)
            fd = (rp - rm) / (2 * hz)
            _, dh = inv.eval(xt)
            rel = abs(fd - dh) / abs(dh)
            out["dzeta_check"] = {"finite_difference": mp.nstr(fd, 14),
                                  "contour": mp.nstr(dh, 14), "rel": mp.nstr(rel, 6)}
            if verbose:
                print("  d_zeta rho against a central difference: rel %s" % mp.nstr(rel, 4))
            if rel > mp.mpf("1e-6"):
                fail("gate 4: d_zeta rho at zeta=%s" % zeta)

        # --- sign changes inside [xi_lo, xi_hi] ---
        zeros = []
        if poles:
            x = mean + 3 * sig
            r, _ = inv.eval(x)
            step = min(sig / 2, mp.mpf(2))
            while x < xi_hi:
                xn = min(x + step, xi_hi)
                rn, _ = inv.eval(xn)
                if (r > 0) != (rn > 0):
                    a, b, fa = x, xn, r
                    for _ in range(200):
                        m = (a + b) / 2
                        fm, _ = inv.eval(m)
                        if (fa > 0) != (fm > 0):
                            b = m
                        else:
                            a, fa = m, fm
                        if b - a < mp.mpf(10) ** -14 * (1 + abs(a)):
                            break
                    zeros.append((a + b) / 2)
                x, r = xn, rn
                if xn >= xi_hi:
                    break
        out["zeros_in_range"] = [mp.nstr(q, 14) for q in zeros]

        # --- regulator A: windows that end before the first zero ---
        regA = {}
        for R in range(3, int(z_window) + 1):
            a = max(mp.mpf(0), mean - R * sig)
            b = mean + R * sig
            if zeros and b > zeros[0]:
                continue
            tot = mp.mpf(0)
            for (sa, sb), v in seg:
                if sa >= a - mp.mpf("1e-20") and sb <= b + mp.mpf("1e-20"):
                    tot += v
            regA["R_%d" % R] = mp.nstr(z * tot / TARGET, 14)
        out["regulator_A_window"] = regA

        # --- the pole decomposition, and regulators B, C, D ---
        full_naive = sum(v for _, v in seg)
        if not zeros:
            val = full_naive
            out["regulator_B_principal_value"] = {"value": mp.nstr(z * val / TARGET, 14),
                                                  "note": "no sign change inside the range",
                                                  "poles": []}
            out["regulator_C_symmetric_cut"] = {"note": "identical to B: no poles"}
            out["regulator_D_positive_part"] = {"note": "identical to B: rho > 0 throughout",
                                                "log_coefficient": "0"}
            best = val
        else:
            bounds = [xi_lo] + list(zeros) + [xi_hi]
            res = {}
            for q in zeros:
                r0, d0, p0 = inv.eval(q, want_dxi=True)
                res[str(q)] = (d0 * d0 / p0, p0)
            pieces = []
            for i, (a, b) in enumerate(zip(bounds[:-1], bounds[1:])):
                A = res[str(a)][0] if i > 0 else mp.mpf(0)
                B = res[str(b)][0] if i < len(bounds) - 2 else mp.mpf(0)
                L = b - a
                npan = max(1, int(mp.ceil(L / sig)))
                Hs = []
                for mult in ((1, 2) if pv_refine else (2,)):
                    H = mp.mpf(0)
                    for j in range(npan * mult):
                        lo = a + L * j / (npan * mult)
                        hi = a + L * (j + 1) / (npan * mult)
                        ts, ws = panel_nodes(lo, hi, GL_XI)
                        for t, w in zip(ts, ws):
                            rr, dd_ = inv.eval(t)
                            H += w * (dd_ * dd_ / rr - A / (t - a) - B / (t - b))
                    Hs.append(H)
                mid, _ = inv.eval((a + b) / 2)
                pieces.append({"a": a, "b": b, "A": A, "B": B, "H": Hs[-1],
                               "H1": Hs[0], "L": L, "positive": mid > 0})
            # B: principal value, the logarithms cancelling pairwise
            logs = sum((p["A"] - p["B"]) * mp.log(p["L"]) for p in pieces)
            pv = sum(p["H"] for p in pieces) + logs
            pv1 = sum(p["H1"] for p in pieces) + logs
            out["regulator_B_principal_value"] = {
                "value": mp.nstr(z * pv / TARGET, 14),
                "value_half_panels": mp.nstr(z * pv1 / TARGET, 14) if pv_refine else "-",
                "panel_refinement_shift":
                    mp.nstr(z * (pv - pv1) / TARGET, 6) if pv_refine else "not measured",
                "poles": [{"xi": mp.nstr(q, 12),
                           "residue_g": mp.nstr(res[str(q)][0], 8),
                           "rho_prime": mp.nstr(res[str(q)][1], 8)} for q in zeros],
                "intervals": [{"a": mp.nstr(p["a"], 10), "b": mp.nstr(p["b"], 10),
                               "regular_part": mp.nstr(p["H"], 10),
                               "positive": bool(p["positive"])} for p in pieces]}
            best = pv
            # C and D
            # Regulator C is symmetric about every zero, so the two logarithms it introduces
            # cancel in pairs as they do in the principal value.  C then differs from B by the
            # term linear in eps that the shift of the endpoints produces, which is not
            # evaluated here, so the stored C equals B.
            # It is recorded because that cancellation is the statement that the principal
            # value IS the delta -> 0 limit of the symmetric threshold cut, not because it
            # is an independent estimate.  Only delta small enough that the excised width
            # stays below a quarter of the shortest interval is meaningful.
            regC, regD = {}, {}
            Lmin = min(p["L"] for p in pieces)
            logcoef = sum((p["A"] - p["B"]) for p in pieces if p["positive"])
            for dl in [mp.mpf(10) ** -k for k in (2, 4, 6, 8, 10, 12)]:
                eps = {str(q): dl * rho_max / abs(res[str(q)][1]) for q in zeros}
                valid = all(e < Lmin / 4 for e in eps.values())
                cval = mp.mpf(0)
                dval = mp.mpf(0)
                for p in pieces:
                    ea = eps.get(str(p["a"]), mp.mpf(0))
                    eb = eps.get(str(p["b"]), mp.mpf(0))
                    piece = p["H"]
                    if p["A"] != 0:
                        piece += p["A"] * (mp.log(p["L"]) - mp.log(ea))
                    if p["B"] != 0:
                        piece += p["B"] * (mp.log(eb) - mp.log(p["L"]))
                    cval += piece
                    if p["positive"]:
                        dval += piece
                tag = "delta_1e-%d" % int(-mp.log10(dl))
                regC[tag] = mp.nstr(z * cval / TARGET, 14) + ("" if valid else " (invalid)")
                regD[tag] = mp.nstr(z * dval / TARGET, 14) + ("" if valid else " (invalid)")
            regC["limit_delta_to_zero"] = mp.nstr(z * pv / TARGET, 14)
            regC["note"] = ("equals B up to a term linear in delta, which this program does "
                            "not evaluate; the logarithms cancel in pairs; not an independent "
                            "regulator")
            regD["log_coefficient"] = mp.nstr(z * logcoef / TARGET, 8)
            regD["shortest_interval"] = mp.nstr(Lmin, 8)
            out["regulator_C_symmetric_cut"] = regC
            out["regulator_D_positive_part"] = regD

        # --- tail share beyond three standard deviations ---
        inner = mp.mpf(0)
        for (sa, sb), v in seg:
            if sa >= mean - 3 * sig - mp.mpf("1e-20") and sb <= mean + 3 * sig + mp.mpf("1e-20"):
                inner += v
        share = (best - inner) / best

        def gauss_share(zz):
            s = lambda v: MU * v / mp.sqrt(DD * zz) + (v ** 2 - 1) / (2 * zz)
            phi = lambda v: mp.e ** (-v ** 2 / 2) / mp.sqrt(2 * mp.pi)
            tot = mp.quad(lambda v: phi(v) * s(v) ** 2, [-mp.inf, -3, 0, 3, mp.inf])
            cen = mp.quad(lambda v: phi(v) * s(v) ** 2, [-3, 0, 3])
            return (tot - cen) / tot

        gsh = gauss_share(z)
        glim = 2 * (3 * mp.e ** (-mp.mpf(9) / 2) / mp.sqrt(2 * mp.pi)
                    + mp.erfc(3 / mp.sqrt(2)) / 2)
        out["tail_share"] = {"beyond_3sigma": mp.nstr(share, 10),
                             "gaussian_same_zeta": mp.nstr(gsh, 10),
                             "gaussian_limit": mp.nstr(glim, 10)}
        out["xi_range"] = [mp.nstr(xi_lo, 10), mp.nstr(xi_hi, 10)]
        out["evals"] = inv.calls
        if verbose:
            print("  tail share |z|>3 = %s   (Gaussian at this zeta %s, limit %s)"
                  % (mp.nstr(share, 8), mp.nstr(gsh, 8), mp.nstr(glim, 8)))
            wins = " ".join("R=%s:%s" % (k.split("_")[1], v[:11])
                            for k, v in sorted(out["regulator_A_window"].items(),
                                               key=lambda kv: int(kv[0].split("_")[1])))
            print("  A windows   %s" % wins)
            print("  B principal %s   (panel refinement %s)"
                  % (out["regulator_B_principal_value"]["value"],
                     out["regulator_B_principal_value"].get("panel_refinement_shift", "-")))
            if zeros:
                print("  C symmetric %s"
                      % "  ".join("%s:%s" % (k.replace("delta_", ""), v[:11])
                                  for k, v in sorted(out["regulator_C_symmetric_cut"].items())
                                  if k.startswith("delta")))
                print("  D positive  %s   (coefficient of ln(1/delta): %s)"
                      % ("  ".join("%s:%s" % (k.replace("delta_", ""), v[:11])
                                   for k, v in
                                   sorted(out["regulator_D_positive_part"].items())
                                   if k.startswith("delta")),
                         out["regulator_D_positive_part"]["log_coefficient"]))
        return out
    finally:
        mp.mp.dps = old


# ------------------------------------------------------------------------------- run it
print()
print("=" * 78)
print("FIRST SIGN CHANGE OF rho")
print("=" * 78)
fsc = {}
for zeta in ZETAS:
    try:
        fsc[str(zeta)] = first_sign_change(zeta)
    except Exception as exc:                                            # noqa: BLE001
        print("  zeta=%-5d could not be located: %s" % (zeta, exc))
        fsc[str(zeta)] = {"error": str(exc)}
RESULTS["first_sign_change"] = fsc

print()
print("=" * 78)
print("MAIN RUN")
print("=" * 78)
t_start = time.time()
for zeta in ZETAS:
    print()
    print("--- zeta = %d ---" % zeta)
    RESULTS["per_zeta"][str(zeta)] = run_zeta(zeta)

print()
print("=" * 78)
print("HOW MUCH TAIL IS ADMITTED   (the xi range, and with it the number of poles)")
print("=" * 78)
print("  The principal value is recomputed on wider and wider ranges.  Widening it past")
print("  the first sign change admits poles; if the answer is meaningful it must settle.")
rng = {}
for zeta, windows, dps in ((15, [7, 9, 11, 13], 50), (40, [9, 11, 13], 50),
                           (100, [9, 16], 70)):
    if QUICK and zeta > 40:
        continue
    print()
    print("--- zeta = %d ---" % zeta)
    rows = {}
    for zw in windows:
        try:
            r = run_zeta(zeta, dps=dps, z_window=mp.mpf(zw), verbose=False, gates=False,
                         pv_refine=False)
            nz = len(r["zeros_in_range"])
            rows["window_%d_sigma" % zw] = {
                "B_PV": r["regulator_B_principal_value"]["value"],
                "zeros": nz,
                "panel_refinement":
                    r["regulator_B_principal_value"].get("panel_refinement_shift", "-"),
                "D_1e-8": r["regulator_D_positive_part"].get("delta_1e-8", "-"),
                "log_coefficient": r["regulator_D_positive_part"].get("log_coefficient", "0")}
            print("  window %2d sigma (xi_hi=%-9s %d pole%s)  B = %-16s D(1e-8) = %-15s"
                  % (zw, mp.nstr(mp.mpf(r["xi_range"][1]), 7), nz, "s" if nz != 1 else "",
                     rows["window_%d_sigma" % zw]["B_PV"],
                     rows["window_%d_sigma" % zw]["D_1e-8"]))
        except Exception as exc:                                        # noqa: BLE001
            rows["window_%d_sigma" % zw] = {"error": str(exc)}
            print("  window %2d sigma  ERROR %s" % (zw, exc))
    rng[str(zeta)] = rows
RESULTS["range_study"] = rng

print()
print("=" * 78)
print("STABILITY   contour truncation, panel density, working precision, xi range")
print("=" * 78)
print("  (bulk quantities only: the window regulator and the moments)")
stab = {}
for zeta in ([15, 40, 100] if not QUICK else [15]):
    print()
    print("--- zeta = %d ---" % zeta)
    entries = {}
    variants = [("baseline", {}),
                ("T x 1.7", {"T_scale": mp.mpf("1.7")}),
                ("T x 0.5", {"T_scale": mp.mpf("0.5")}),
                ("contour panels x2", {"panel_scale": mp.mpf("0.5")}),
                ("xi panels x3", {"xi_panels": 3}),
                ("dps 35", {"dps": 35}),
                ("dps 70", {"dps": 70}),
                ("window 7 sigma", {"z_window": mp.mpf(7)})]
    if QUICK:
        variants = variants[:4]
    for name, kw in variants:
        try:
            r = run_zeta(zeta, verbose=False, gates=False, poles=False, **kw)
            entries[name] = {"A_R4": r["regulator_A_window"].get("R_4"),
                             "A_R5": r["regulator_A_window"].get("R_5"),
                             "A_R6": r["regulator_A_window"].get("R_6"),
                             "norm_minus_1": mp.nstr(mp.mpf(r["moments"]["norm"]) - 1, 4),
                             "nodes": r["contour"]["nodes"]}
            print("  %-19s A(R=4)=%-15s A(R=5)=%-15s A(R=6)=%-15s |norm-1|=%s"
                  % (name, entries[name]["A_R4"], entries[name]["A_R5"],
                     entries[name]["A_R6"], entries[name]["norm_minus_1"]))
        except Exception as exc:                                        # noqa: BLE001
            entries[name] = {"error": str(exc)}
            print("  %-19s ERROR %s" % (name, exc))
    stab[str(zeta)] = entries
RESULTS["stability"] = stab

# --------------------------------------------------------------------------- summary
print()
print("=" * 78)
print("SUMMARY    zeta I_zeta / (mu^2/D)")
print("=" * 78)


def num(s):
    return mp.mpf(s.split(" ")[0])


print("  %-6s %-15s %-15s %-15s %-15s"
      % ("zeta", "A widest |z|<R", "B principal", "D delta=1e-8", "1 + a/zeta"))
for zeta in ZETAS:
    r = RESULTS["per_zeta"][str(zeta)]
    aw = r["regulator_A_window"]
    Rmax = max((int(k.split("_")[1]) for k in aw), default=None)
    a = aw.get("R_%d" % Rmax, "-") if Rmax else "-"
    b = r["regulator_B_principal_value"]["value"]
    d = r["regulator_D_positive_part"].get("delta_1e-8", b)
    pred = mp.nstr(1 + A_COEF / zeta, 12)
    print("  %-6d %-15s %-15s %-15s %-15s"
          % (zeta, ("R=%d " % Rmax) + a[:9] if Rmax else "-", b[:13], d[:13], pred[:13]))
    # two spreads: the principal value under every quadrature, precision and range choice, and the
    # spread once a different regulator is allowed
    pv_cands = [num(b)] + [num(x) for x in [a] if x != "-"]
    for row in RESULTS.get("range_study", {}).get(str(zeta), {}).values():
        if "B_PV" in row:
            pv_cands.append(num(row["B_PV"]))
    for row in RESULTS.get("stability", {}).get(str(zeta), {}).values():
        for key in ("A_R8", "A_R9"):
            if row.get(key):
                pv_cands.append(num(row[key]))
    spread_pv = max(pv_cands) - min(pv_cands)
    all_cands = list(pv_cands)
    for row in RESULTS.get("range_study", {}).get(str(zeta), {}).values():
        if row.get("D_1e-8", "-") != "-":
            all_cands.append(num(row["D_1e-8"]))
    if d != "-":
        all_cands.append(num(d))
    spread_all = max(all_cands) - min(all_cands)
    dev = num(b) - 1
    dg = lambda s: int(mp.floor(-mp.log10(s / num(b)))) if s > 0 else 15
    RESULTS["summary"][str(zeta)] = {
        "A_widest": a, "A_widest_R": Rmax, "B_PV": b, "D_1e-8": d,
        "closed_form_1_plus_a_over_zeta": pred,
        "spread_principal_value": mp.nstr(spread_pv, 6),
        "spread_across_regulators": mp.nstr(spread_all, 6),
        "digits_with_principal_value_fixed": dg(spread_pv),
        "digits_across_regulators": dg(spread_all),
        "dev_from_one": mp.nstr(dev, 8),
        "dev_times_zeta": mp.nstr(dev * zeta, 8)}
    print("        principal value stable to %-11s (%2d digits); across regulators %-11s "
          "(%2d digits)"
          % (mp.nstr(spread_pv, 3), dg(spread_pv), mp.nstr(spread_all, 3), dg(spread_all)))

print()
print("  (ratio - 1) * zeta, which is constant if the correction is of order 1/zeta:")
for zeta in ZETAS:
    s = RESULTS["summary"][str(zeta)]
    print("     zeta=%-5d computed %-12s" % (zeta, s["dev_times_zeta"]))

print("     asymptote a = %s from the closed form" % mp.nstr(A_COEF, 10))

print()
print("  principal value with its spread across regulators:")
for zeta in ZETAS:
    b = num(RESULTS["summary"][str(zeta)]["B_PV"])
    sp = mp.mpf(RESULTS["summary"][str(zeta)]["spread_across_regulators"])
    print("     zeta=%-5d computed %s +/- %s" % (zeta, mp.nstr(b, 9), mp.nstr(sp, 2)))

RESULTS["meta"] = {"script": os.path.relpath(os.path.abspath(__file__),
                                             os.path.dirname(HERE)).replace(os.sep, "/"),
                   "dps_main": DPS_MAIN,
                   "gl_order_contour": GL_T, "gl_order_xi": GL_XI, "nodes_per_period": NPP,
                   "tail_tol": mp.nstr(TAIL_TOL, 4), "zetas": ZETAS,
                   "z_window": mp.nstr(Z_WINDOW, 4), "quick": QUICK,
                   "seconds": round(time.time() - t_start, 1), "failures": FAILURES}
with open(OUT, "w") as fh:
    json.dump(RESULTS, fh, indent=1, sort_keys=True)
print()
print("written: %s   (%.0f s)" % (OUT, time.time() - t_start))

if FAILURES:
    print("\nVALIDATION FAILURES: %d" % len(FAILURES))
    for f in FAILURES:
        print("  - " + f)
    sys.exit(4)
print("all internal validations passed")


==> anc/calc/partI_alphas.py <==
"""The fit uncertainty on kappa: Hessian PDF rows combined with the measured alpha_s response.

The Table I fit uncertainty and the band of the figure labeled fig:bound are a 68% combination of the
parton-distribution and alpha_s uncertainties.  Varying only the explicit 1/alpha_s
factor of kappa = 2 pi v / alpha_s misses the response of the fitted SHAPE to alpha_s.  The dedicated
CT18NNLO_as_0116 and CT18NNLO_as_0120 members carry that response, so the full
derivative is available:

    d kappa / d alpha_s(M_Z)  =  [kappa(0.120) - kappa(0.116)] / 0.004 ,

evaluated with the same corrected window functional as everything else.  The result is
scaled from CT18's 90% span to 68% and added in quadrature to the Hessian
parton-distribution uncertainty of the pdf_hessian_uncertainty block of pdf_results.json
(written by partG_pdf.py, which must run first), itself rescaled from CT18's 90%
tolerance.  The combined rows also carry the absolute fit uncertainty on kappa, so that
kappa can be printed with two decimals and its uncertainty.
"""
import json
import os

import numpy as np

import partG_pdf as G

DELTA_AS_GRID = 0.004        # 0.120 - 0.116, the span of the two dedicated sets
# CT18 tabulates ErrorConfLevel 90, and the 0.116 / 0.120 pair spans that 90% range,
# so the 68% half-width is 0.002/1.645 and not 0.0015.
DELTA_AS_68 = 0.002 / 1.645
CL90_TO_68 = G.CT18_CL_SCALE if hasattr(G, 'CT18_CL_SCALE') else 1.0 / 1.645
QS = [2.0, 10.0, 100.0, 1000.0, 10000.0]
HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, 'alphas_results.json')


def geo_for(setname, xg, wg):
    return G.Geo(G.PDF(setname, 0), xg, wg)


def main():
    xg, wg = G.window_grid()
    lo = geo_for('CT18NNLO_as_0116', xg, wg)
    hi = geo_for('CT18NNLO_as_0120', xg, wg)
    mid = geo_for('CT18NNLO', xg, wg)
    rows = []
    for Q in QS:
        k0, kl, kh = mid.kappa(Q), lo.kappa(Q), hi.kappa(Q)
        dk_das = (kh - kl) / DELTA_AS_GRID
        sig_as = abs(dk_das) * DELTA_AS_68
        rows.append(dict(Q=Q, kappa=k0, kappa_as0116=kl, kappa_as0120=kh,
                         dkappa_dalphas=dk_das,
                         sigma_alphas_68=sig_as,
                         sigma_alphas_68_pct=100 * sig_as / k0))
        print(f"Q={Q:8.1f}  kappa={k0:8.5f}  as0116={kl:8.5f}  as0120={kh:8.5f}"
              f"  dk/das={dk_das:9.3f}  sig_as(68%)={sig_as:.5f}"
              f"  ({100*sig_as/k0:.2f}%)")
    # combine with the Hessian piece, so that the stored file carries the combined
    # uncertainty and no step is done by hand.  A missing pdf_results.json or a missing
    # block raises: there is no fallback.
    import math
    pdfres = json.load(open(os.path.join(HERE, 'pdf_results.json')))
    hess = {round(r['Q'], 3): r['pdf_68_pct']
            for r in pdfres['pdf_hessian_uncertainty']['rows']}
    combined = []
    for r in rows:
        q = round(r['Q'], 3)
        if q not in hess:
            continue
        pdf_pct = hess[q]
        a_pct = r['sigma_alphas_68_pct']
        fit_pct = math.hypot(pdf_pct, a_pct)
        fit_abs = r['kappa'] * fit_pct / 100.0
        combined.append(dict(Q=q, kappa=r['kappa'], pdf_68_pct=pdf_pct, alphas_68_pct=a_pct,
                             fit_68_pct=fit_pct, fit_68_abs=fit_abs,
                             kappa_2dp_with_fit_68='%.2f +- %.2f' % (r['kappa'], fit_abs)))
    for c in combined:
        print('  Q=%8.0f  pdf %.3f  a_s %.3f  fit %.3f %%  = %.4f  ->  %s'
              % (c['Q'], c['pdf_68_pct'], c['alphas_68_pct'], c['fit_68_pct'],
                 c['fit_68_abs'], c['kappa_2dp_with_fit_68']))
    json.dump(dict(
        note=__doc__,
        delta_alphas_grid=DELTA_AS_GRID,
        delta_alphas_68=DELTA_AS_68,
        rows=rows,
        combined=combined,
    ), open(OUT, 'w'), indent=1)
    print('wrote', OUT)


if __name__ == '__main__':
    main()


==> anc/calc/partJ_positivity.py <==
"""Positivity of the total momentum density, over every member of every set used.

The text states that CT18 at next-to-next-to-leading order is positive on all of its
members over the whole tabulated range, and that statement is what lets the fitted-set
quantities be read as Fisher quantities of a probability family.  The scan inside
partG_pdf.py runs on the central member only, over the working window.  This program
scans every member, over the full tabulated range of each set, on a grid fine enough to
resolve the zero crossings that MSHT20 has.  For each set it stores the indices of the
members that are negative somewhere, near Q = 2 GeV, and at each scanned scale, so that
partM_extras.py can compare them with the replicas it excludes.
"""
import json
import os

import numpy as np

from lhapdf_min import PDF

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, 'positivity_results.json')

# full tabulated range, not the working window: the statement is about the whole grid
XLO, XHI, NX = 1.0e-9, 0.99, 4000
QLO, QHI, NQ = 1.31, 1.0e4, 60

SETS = {
    'CT18NNLO': 59,                 # central + 29 eigenvector pairs
    'CT18LO': 1,
    'MSHT20nnlo_as118': 65,         # central + 32 pairs
    'NNPDF40_nnlo_as_01180': 101,   # member 0 is the replica average
}


def scan(setname, nmem):
    xs = np.geomspace(XLO, XHI, NX)
    qs = np.geomspace(QLO, QHI, NQ)
    worst, where, nbad = np.inf, None, 0
    xlo_scanned = None
    # The text quotes counts of MEMBERS, not of member-scale pairs, so both are stored,
    # together with the member indices themselves.
    neg_members = set()
    neg_members_at_Q2 = set()
    neg_by_Q = {}
    for m in range(nmem):
        pdf = PDF(setname, m)
        # never extrapolate below the set's own smallest tabulated momentum fraction
        xm = xs[xs >= pdf.subgrids[0].xs[0]] if hasattr(pdf, 'subgrids') else xs
        # ...  and store the range actually scanned, which for a set whose grid stops
        # above XLO is not the nominal range (MSHT20 begins at 1e-6).
        if len(xm):
            xlo_scanned = float(xm[0]) if xlo_scanned is None else min(xlo_scanned, float(xm[0]))
        for Q in qs:
            P = pdf.P(xm, Q)
            mn = float(P.min())
            if mn < 0:
                nbad += 1
                neg_members.add(m)
                neg_by_Q.setdefault('%.6g' % Q, []).append(m)
                if abs(Q - 2.0) < 0.5 * (qs[1] - qs[0]) + 1e-12:
                    neg_members_at_Q2.add(m)
            if mn < worst:
                worst, where = mn, (float(xm[int(P.argmin())]), float(Q), m)
    return dict(set=setname, n_members=nmem, min_P=worst,
                at_x=None if where is None else where[0],
                at_Q=None if where is None else where[1],
                at_member=None if where is None else where[2],
                n_member_scale_pairs_with_negative=nbad,
                n_members_negative_somewhere=len(neg_members),
                n_members_negative_near_Q2=len(neg_members_at_Q2),
                negative_members=sorted(neg_members),
                negative_members_near_Q2=sorted(neg_members_at_Q2),
                negative_members_by_Q={k: sorted(v) for k, v in neg_by_Q.items()},
                near_Q2_scale=float(qs[np.argmin(np.abs(qs - 2.0))]),
                positive_everywhere=bool(worst >= 0),
                x_range_scanned=[xlo_scanned, XHI],
                x_range_nominal=[XLO, XHI],
                Q_range=[QLO, QHI], nx=NX, nq=NQ)


def main():
    rows = [scan(s, n) for s, n in SETS.items()]
    for r in rows:
        print(f"{r['set']:24s} members={r['n_members']:3d}  min P={r['min_P']:12.4e}  "
              f"{'positive throughout' if r['positive_everywhere'] else 'crosses zero'}"
              f"  (member {r['at_member']}, x={r['at_x']:.2e}, Q={r['at_Q']:.2f})")
    json.dump(dict(note=__doc__, rows=rows), open(OUT, 'w'), indent=1)
    print('wrote', OUT)
    # the statement of the text, checked here and not asserted
    ct18 = [r for r in rows if r['set'] == 'CT18NNLO'][0]
    if not ct18['positive_everywhere']:
        raise SystemExit('CT18NNLO is not positive on every member; the text must be revised')


if __name__ == '__main__':
    main()


==> anc/calc/partK_endpoint.py <==
"""Dependence of kappa, L and D_FR on the lower endpoint of the window.

The working window is W = [1e-6, 0.99].  Its lower limit is set by MSHT20, which
tabulates no further, and a limit common to every set is what makes the comparisons
between sets meaningful.  CT18 and NNPDF4.0 reach 1e-9.  This script measures what the
choice changes, by moving the lower limit down to the CT18 grid edge and recomputing.

The point is not that the region below 1e-6 carries momentum.  It carries very little.
The point is that it carries Fisher information out of proportion to that momentum,
which is the same statement the paper makes about small x throughout.
"""
import json
import os

import numpy as np

import partG_pdf as G
from lhapdf_min import PDF

XMINS = [1.0e-6, 1.0e-7, 1.0e-8, 1.0e-9]
QS = [2.0, 10.0, 100.0, 1.0e4]
Q_ARC = (2.0, 1.0e4)
OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), 'endpoint_results.json')


def grid_from(xlo):
    """The working rule, with the lower panel edge moved and the panel count kept
    per decade so that the resolution near the endpoint does not change."""
    breaks = [xlo] + [b for b in G.QUAD_BREAKS if b > xlo]
    panels = []
    for i in range(len(breaks) - 1):
        a, b = breaks[i], breaks[i + 1]
        if b <= 0.1 + 1e-15:
            per_decade = G.QUAD_PANELS[0] / (np.log10(1e-4) - np.log10(1e-6))
            panels.append(max(2, int(round(per_decade * (np.log10(b) - np.log10(a))))))
        else:
            panels.append(G.QUAD_PANELS[-1])
    return G.window_grid(breaks=tuple(breaks), panels=tuple(panels), nnode=G.QUAD_NODES)


def main():
    pdf = PDF('CT18NNLO', 0)
    rows, base = [], {}
    for xlo in XMINS:
        xg, wg = grid_from(xlo)
        g = G.Geo(pdf, xg, wg)
        r = {'x_min': xlo}
        for Q in QS:
            k = g.kappa(Q)
            r['kappa_%g' % Q] = k
            base.setdefault(Q, k)
            r['rel_pct_%g' % Q] = 100.0 * (k - base[Q]) / base[Q]
        La = G.arc_length(g, *Q_ARC)
        r['L'] = float(La[0]) if isinstance(La, tuple) else float(La)
        Dd = G.D_FR(g, Q_ARC[0], g, Q_ARC[1])
        r['D_FR'] = float(Dd[0]) if isinstance(Dd, tuple) else float(Dd)
        base.setdefault('L', r['L']); base.setdefault('D_FR', r['D_FR'])
        r['rel_pct_L'] = 100.0 * (r['L'] - base['L']) / base['L']
        r['rel_pct_D_FR'] = 100.0 * (r['D_FR'] - base['D_FR']) / base['D_FR']
        rows.append(r)
        print('x_min=%.0e  ' % xlo + '  '.join(
            'k(%g)=%.5f(%+.3f%%)' % (Q, r['kappa_%g' % Q], r['rel_pct_%g' % Q]) for Q in QS)
            + '   L=%.5f(%+.3f%%)  D_FR=%.5f(%+.3f%%)'
            % (r['L'], r['rel_pct_L'], r['D_FR'], r['rel_pct_D_FR']))

    # what the strip below 1e-6 actually carries, on the widest grid
    xg, wg = grid_from(1.0e-9)
    g = G.Geo(pdf, xg, wg)
    share = {}
    for Q in QS:
        P = g.Praw(Q); Z = g.Z(Q)
        dP = g.dPdt(Q)[0]
        m = float(np.sum(g.w * dP)) / Z
        dens = (dP - m * P) ** 2 / (Z * np.clip(P, 1e-300, None))
        below = g.x < 1.0e-6
        share['%g' % Q] = {
            'momentum_pct': 100.0 * float(np.sum(g.w[below] * P[below])) / Z,
            'fisher_pct': 100.0 * float(np.sum(g.w[below] * dens[below]))
                          / float(np.sum(g.w * dens)),
        }
        print('  Q=%-7g below x=1e-6: momentum %.3f%%   Fisher %.2f%%'
              % (Q, share['%g' % Q]['momentum_pct'], share['%g' % Q]['fisher_pct']))

    json.dump({'note': __doc__, 'x_mins': XMINS, 'rows': rows,
               'share_below_1e-6': share}, open(OUT, 'w'), indent=1)
    print('wrote', OUT)


if __name__ == '__main__':
    main()


==> anc/calc/partL_crossings.py <==
"""Two zero crossings of the scale derivative at Q = 10 GeV, on three sets.

The global crossing is the root of s = d_t ln P.  The momentum sum rule makes the
P-weighted mean of s vanish on 0 < x < 1, so s changes sign there.  The window crossing
is the root of s - d_t ln Z_W on the window W, the slope centered on the window.  Its
P_W-weighted mean over W vanishes as well, because the integral of d_t P over a fixed
window is d_t Z_W, so it also changes sign on W.  The two roots differ in location
because d_t ln Z_W is not zero.  Both are stored in crossing_results.json.
"""
import json
import os

import numpy as np
from scipy.optimize import brentq

import partG_pdf as G
from lhapdf_min import PDF

SETS = ['CT18NNLO', 'MSHT20nnlo_as118', 'NNPDF40_nnlo_as_01180']
Q = 10.0
OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), 'crossing_results.json')


def main():
    xg, wg = G.window_grid()
    rows = []
    for name in SETS:
        g = G.Geo(PDF(name, 0), xg, wg)
        Z = g.Z(Q)
        m = float(np.sum(g.w * g.dPdt(Q)[0])) / Z          # = d_t ln Z_W, the window mean

        def dP_at(x):
            xa = np.atleast_1d(float(x))
            gg = G.Geo(g.pdf, xa, np.ones(1))
            return float(gg.dPdt(Q)[0][0]), float(gg.Praw(Q)[0])

        f_global = lambda x: dP_at(x)[0]                    # s = 0, i.e. d_t P = 0
        f_window = lambda x: dP_at(x)[0] - m * dP_at(x)[1]  # s = d_t ln Z_W
        xg_root = brentq(f_global, 1e-2, 0.5, xtol=1e-12)
        xw_root = brentq(f_window, 1e-2, 0.5, xtol=1e-12)
        rows.append(dict(set=name, Q=Q, m_dtlnZW=m, x_global=xg_root, x_window=xw_root,
                         diff=xw_root - xg_root))
        print(f'{name:24s} d_t lnZ_W={m:+.3e}   x_global={xg_root:.5f}   '
              f'x_window={xw_root:.5f}   diff={xw_root-xg_root:+.2e}')
    gl = [r['x_global'] for r in rows]; wn = [r['x_window'] for r in rows]
    summ = dict(mean_global=float(np.mean(gl)), sd_global=float(np.std(gl, ddof=1)),
                mean_window=float(np.mean(wn)), sd_window=float(np.std(wn, ddof=1)))
    print(f"  global  mean {summ['mean_global']:.4f} sd {summ['sd_global']:.4f}")
    print(f"  window  mean {summ['mean_window']:.4f} sd {summ['sd_window']:.4f}")
    json.dump({'note': __doc__, 'rows': rows, 'summary': summ}, open(OUT, 'w'), indent=1)
    print('wrote', OUT)


if __name__ == '__main__':
    main()


==> anc/calc/partM_extras.py <==
#!/usr/bin/env python3
"""partM_extras.py -- the NNPDF4.0 values and the alignment ratio.

(1) kappa on the NNPDF4.0 central member, on the same window and with the same
    functional as the CT18 trajectory, plus the spread over the replicas that
    are positive on the window at each scale.  This quantifies the
    parametrization dependence where the Fisher mass sits, which the CT18
    Hessian alone cannot.

(2) The alignment ratio  rho(t) = Cov_P(s, ln P) / (v * sd_P[ln P])  on the
    CT18NNLO central member.  |rho| = 1 at one scale means the tangent points
    along the power family through the current density.  It does not say that
    the trajectory stays in one family, and it is not a null for the ratio of
    the arc length to the endpoint distance.

(3) The replicas excluded at each scale because they are not positive on the
    window are compared, index by index, with the members that
    partJ_positivity.py finds negative (near Q = 2 GeV for the lowest scale,
    anywhere in its scan for the higher scales).  The comparison is stored as
    member_set_check; a mismatch is reported there, and the program then exits with status 1 after writing
    its output (A28, 20 Oct 2026, finding F03 of the outside audit of A27; until A27 it exited 0).
    partJ_positivity.py must run first.

All are computed with the Geo class of partG_pdf.py, so every convention (window,
centering, differentiation, quadrature) is the one of the stored trajectory.
"""
import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)

from lhapdf_min import PDF, gauss_panels_ln2            # noqa: E402
from partG_pdf import Geo, WIN_LO, WIN_HI               # noqa: E402

OUT = os.path.join(HERE, 'nnpdf_alignment_results.json')
QS = [2.0, 10.0, 100.0, 1.0e4]
SET_NNPDF = 'NNPDF40_nnlo_as_01180'
SET_MAIN = 'CT18NNLO'


def grid():
    return gauss_panels_ln2(WIN_LO, 120, 8, xmax_eps=1.0 - WIN_HI)


def kappa_set(setname, member, xg, wg):
    g = Geo(PDF(setname, member), xg, wg)
    return {str(q): float(g.kappa(q)) for q in QS}


def positive_on_window(pdf, xg, Q):
    return bool(np.min(pdf.P(xg, Q)) > 0.0)


def main():
    xg, wg = grid()

    # ---- validation: the same functions must reproduce the stored CT18 values
    ct = kappa_set(SET_MAIN, 0, xg, wg)
    ref = {'2.0': 4.5357, '10.0': 3.3376, '100.0': 2.7861, '10000.0': 2.3389}
    val = {q: abs(ct[q] / ref[q] - 1) for q in ref}
    worst = max(val.values())
    print('validation against the stored CT18 trajectory:')
    for q in ref:
        print('  Q=%-8s kappa=%.4f  ref=%.4f  rel=%.2e' % (q, ct[q], ref[q], val[q]))
    assert worst < 2e-3, 'the functions do not reproduce the stored values'

    # ---- (1) NNPDF4.0: central member, then the replica spread ------------------
    nn0 = kappa_set(SET_NNPDF, 0, xg, wg)
    print('NNPDF4.0 central member:')
    for q in QS:
        print('  Q=%-8s kappa=%.4f   (CT18 %.4f, ratio %.4f)'
              % (q, nn0[str(q)], ct[str(q)], nn0[str(q)] / ct[str(q)]))

    spread = {}
    excluded_members = {}
    for q in QS:
        vals, excluded = [], 0
        excluded_members[str(q)] = []
        for m in range(1, 101):
            pdf = PDF(SET_NNPDF, m)
            if not positive_on_window(pdf, xg, q):
                excluded += 1
                excluded_members[str(q)].append(m)
                continue
            g = Geo(pdf, xg, wg)
            vals.append(float(g.kappa(q)))
            del pdf, g
        vals = np.array(vals)
        spread[str(q)] = dict(
            n_used=int(len(vals)), n_excluded_not_positive=excluded,
            excluded_members=excluded_members[str(q)],
            mean=float(vals.mean()), sd=float(vals.std(ddof=1)),
            sd_pct_of_central=float(100 * vals.std(ddof=1) / nn0[str(q)]))
        print('  Q=%-8s replicas used=%3d excluded=%2d  sd=%.4f (%.2f%% of central)'
              % (q, len(vals), excluded, vals.std(ddof=1),
                 100 * vals.std(ddof=1) / nn0[str(q)]))

    # ---- (2) the alignment ratio on CT18NNLO ------------------------------------
    g = Geo(PDF(SET_MAIN, 0), xg, wg)
    rho = {}
    for q in QS:
        P = g.Praw(q)
        dP, _ = g.dPdt(q, None)
        Z = float(np.sum(wg * P))
        Pn = P / Z
        m = float(np.sum(wg * dP)) / Z
        sc = dP / P - m                       # centered slope on the window
        lnP = np.log(P)
        mean_ln = float(np.sum(wg * Pn * lnP))
        cov = float(np.sum(wg * Pn * sc * (lnP - mean_ln)))
        vw = float(np.sqrt(np.sum(wg * Pn * sc * sc)))
        sd_ln = float(np.sqrt(np.sum(wg * Pn * (lnP - mean_ln) ** 2)))
        rho[str(q)] = float(cov / (vw * sd_ln))
        print('  Q=%-8s rho=%.4f' % (q, rho[str(q)]))

    # ---- (3) excluded replicas against the positivity scan of partJ ------------
    posres = json.load(open(os.path.join(HERE, 'positivity_results.json')))
    prow = [r for r in posres['rows'] if r['set'] == SET_NNPDF][0]
    scan_near2 = sorted(prow['negative_members_near_Q2'])
    scan_any = sorted(prow['negative_members'])
    msc = {'scan_near_Q2_scale': prow['near_Q2_scale'],
           'scan_negative_near_Q2': scan_near2, 'scan_negative_anywhere': scan_any,
           'scan_Q_range': prow['Q_range'], 'scan_x_range': prow['x_range_scanned'],
           'window': [WIN_LO, WIN_HI], 'per_scale': {}}
    for q in QS:
        ref = scan_near2 if q == QS[0] else scan_any
        exc = sorted(excluded_members[str(q)])
        msc['per_scale'][str(q)] = dict(
            compared_with='negative_members_near_Q2' if q == QS[0] else 'negative_members',
            excluded=exc, equal=bool(exc == ref),
            only_excluded_here=sorted(set(exc) - set(ref)),
            only_in_scan=sorted(set(ref) - set(exc)))
        print('  Q=%-8s excluded %2d, scan %2d, equal sets: %s'
              % (q, len(exc), len(ref), exc == ref))
    msc['all_equal'] = bool(all(v['equal'] for v in msc['per_scale'].values()))

    json.dump(dict(
        note=('kappa on the NNPDF4.0 central member and the replica spread, on the '
              'same window and functional as the CT18 trajectory; the alignment '
              'ratio rho = Cov_P(s, ln P)/(v sd_P[ln P]) on CT18NNLO, whose absolute '
              'value is 1 at one scale when the tangent points along the power family '
              'P^c/Z(c) through the current density, and on an interval of scales only '
              'when the trajectory stays in one such family; and the comparison of the '
              'excluded replicas with the positivity scan.  Validation field: this '
              'program reproducing the stored CT18 values.'),
        window=[WIN_LO, WIN_HI], scales=QS,
        validation_ct18=ct, validation_worst_rel=worst,
        kappa_nnpdf_central=nn0,
        kappa_nnpdf_replica_spread=spread,
        alignment_rho_ct18=rho,
        member_set_check=msc,
    ), open(OUT, 'w'), indent=1)
    print('wrote', OUT)
    if not msc['all_equal']:
        print('FAIL member_set_check: the excluded replicas differ from the positivity scan')
        sys.exit(1)


if __name__ == '__main__':
    main()


==> anc/calc/partN_saddle.py <==
#!/usr/bin/env python3
"""The saddle relation of Eq. (eq:saddleslope) tested on CT18NNLO.

Eq. (eq:saddleslope) of the text reads
    s(x,t) ~ (alpha_s/2pi) gamma_+^(0)(1 + lambda(x,t)),
with s = d ln P / d ln Q^2 and lambda = d ln P / d xi = -d ln P / d ln x, the local
effective power of the momentum density.  The right side is compared here with two
slopes computed on the same density:
  s_LO    the slope given by the leading-order singlet kernel acting on the density,
          (alpha_s/2pi) K_LO[P]/P, with K_LO the convolution of partG_pdf.py;
  s_full  the slope of the tabulated interpolant, (1/2) d ln P/d ln Q.
Both derivatives (in ln x for lambda and in ln Q for s_full) are those of the bicubic
spline, the prescription of every other calc/ value; central differences (0.01 in ln x,
0.02 in ln Q) are stored beside them as a check.  n_f in gamma_+^(0) and in the kernel is
the number of active flavors at Q from the set's own quark masses.

Points: x = 1e-5, 1e-4, 1e-3 at Q = 2, 10, 100, 1e4 GeV, CT18NNLO central member.
Stored: both ratios, lambda, and lambda ln(1/x) at every point, and their ranges at
Q = 2 GeV and at Q >= 10 GeV.

Gates (the program exits non-zero if one fails): gamma_+^(0)(2) = 0 and the column sums
of the singlet matrix vanish at N = 2, at n_f = 4 and 5; the spline derivatives agree
with the central differences to 1e-3 relative.

Writes calc/saddle_results.json.
"""
import json
import os
import sys

import mpmath as mp
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import partG_pdf as G                       # noqa: E402
from lhapdf_min import PDF                  # noqa: E402

OUT = os.path.join(HERE, 'saddle_results.json')
SET = 'CT18NNLO'
XS = [1.0e-5, 1.0e-4, 1.0e-3]
QS = [2.0, 10.0, 100.0, 1.0e4]
H_LNX = 0.01          # central-difference step in ln x (check only)
H_LNQ = 0.02          # central-difference step in ln Q (check only)
TOL_FD = 1.0e-3

mp.mp.dps = 30
CF, CA, TR = mp.mpf(4) / 3, mp.mpf(3), mp.mpf(1) / 2


def gamma_matrix(N, nf):
    """LO singlet anomalous dimensions, dF/dt = (alpha_s/2pi) Gamma(N) F, F = (Sigma, g)."""
    N = mp.mpf(N) if not isinstance(N, mp.mpc) else N
    S1 = mp.digamma(N + 1) + mp.euler
    qq = CF * (mp.mpf(3) / 2 + 1 / (N * (N + 1)) - 2 * S1)
    qg = 2 * nf * TR * (N ** 2 + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N ** 2 + N + 2) / ((N - 1) * N * (N + 1))
    gg = (2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S1)
          + mp.mpf(11) / 6 * CA - mp.mpf(2) / 3 * nf * TR)
    return qq, qg, gq, gg


def gamma_plus(N, nf):
    qq, qg, gq, gg = gamma_matrix(N, nf)
    return (qq + gg + mp.sqrt((qq - gg) ** 2 + 4 * qg * gq)) / 2


def main():
    failures = []
    gates = {}
    for nf in (4, 5):
        qq, qg, gq, gg = gamma_matrix(2, nf)
        g2 = gamma_plus(2, nf)
        gates['nf%d' % nf] = dict(gamma_plus_at_2=float(g2),
                                  column_sum_quark=float(qq + gq),
                                  column_sum_gluon=float(qg + gg))
        if abs(g2) > mp.mpf('1e-25') or abs(qq + gq) > mp.mpf('1e-25') \
                or abs(qg + gg) > mp.mpf('1e-25'):
            failures.append('gate: N = 2 sum rule at n_f = %d' % nf)

    pdf = PDF(SET, 0)
    xs = np.array(XS)
    rows = []
    for Q in QS:
        K, nf = G.lo_kernel_total(xs, pdf, Q)
        a = float(pdf.alphasQ(Q))
        P = pdf.P(xs, Q)
        g = pdf._grid_for(float(Q))
        dPdlnx = np.zeros_like(xs)
        for fl in pdf.flavors:
            dPdlnx = dPdlnx + g.splines[fl].ev(np.log(xs), np.log(Q), dx=1)
        lam = -dPdlnx / P
        s_full = 0.5 * pdf.dPdlnQ(xs, Q) / P
        s_lo = a / (2 * np.pi) * np.asarray(K) / P
        # central differences, check only
        lam_fd = -(np.log(pdf.P(xs * np.exp(H_LNX), Q))
                   - np.log(pdf.P(xs * np.exp(-H_LNX), Q))) / (2 * H_LNX)
        s_fd = 0.5 * (np.log(pdf.P(xs, Q * np.exp(H_LNQ / 2)))
                      - np.log(pdf.P(xs, Q * np.exp(-H_LNQ / 2)))) / H_LNQ
        for i, x in enumerate(XS):
            sad = float(a / (2 * np.pi) * gamma_plus(1 + mp.mpf(float(lam[i])), nf))
            sad_fd = float(a / (2 * np.pi) * gamma_plus(1 + mp.mpf(float(lam_fd[i])), nf))
            row = dict(Q=Q, x=x, nf=int(nf), alphas=a, P=float(P[i]),
                       lam=float(lam[i]), lam_ln_1_over_x=float(lam[i] * np.log(1 / x)),
                       s_full=float(s_full[i]), s_LO=float(s_lo[i]), saddle=sad,
                       ratio_saddle_over_s_LO=sad / float(s_lo[i]),
                       ratio_saddle_over_s_full=sad / float(s_full[i]),
                       check_central_differences=dict(
                           lam=float(lam_fd[i]), s_full=float(s_fd[i]), saddle=sad_fd,
                           ratio_saddle_over_s_LO=sad_fd / float(s_lo[i]),
                           ratio_saddle_over_s_full=sad_fd / float(s_fd[i])))
            for key, v1, v2 in (('lam', lam[i], lam_fd[i]), ('s_full', s_full[i], s_fd[i])):
                if abs(v1 / v2 - 1) > TOL_FD:
                    failures.append('gate: spline and central-difference %s disagree at '
                                    'Q=%g x=%g (%.3e)' % (key, Q, x, abs(v1 / v2 - 1)))
            rows.append(row)
            print('Q=%-7g x=%.0e nf=%d  lambda=%.4f  lambda*ln(1/x)=%.3f  s_LO=%.4f  '
                  's_full=%.4f  saddle=%.4f  saddle/s_LO=%.3f  saddle/s_full=%.3f'
                  % (Q, x, nf, lam[i], row['lam_ln_1_over_x'], s_lo[i], s_full[i], sad,
                     row['ratio_saddle_over_s_LO'], row['ratio_saddle_over_s_full']))

    def rng(sel, key):
        v = [r[key] for r in rows if sel(r)]
        return [min(v), max(v)]

    low = lambda r: r['Q'] == 2.0
    high = lambda r: r['Q'] >= 10.0
    summary = dict(
        Q2=dict(ratio_saddle_over_s_LO=rng(low, 'ratio_saddle_over_s_LO'),
                ratio_saddle_over_s_full=rng(low, 'ratio_saddle_over_s_full'),
                lam_ln_1_over_x=rng(low, 'lam_ln_1_over_x')),
        Q_ge_10=dict(ratio_saddle_over_s_LO=rng(high, 'ratio_saddle_over_s_LO'),
                     ratio_saddle_over_s_full=rng(high, 'ratio_saddle_over_s_full'),
                     lam_ln_1_over_x=rng(high, 'lam_ln_1_over_x')))
    for k, v in summary.items():
        print(k, {kk: ['%.3f' % t for t in vv] for kk, vv in v.items()})

    out = dict(note=__doc__, set=SET, member=0, xs=XS, Qs=QS, interpolation='bicubic',
               derivative='spline', gates=gates, rows=rows, summary=summary,
               failures=failures)
    with open(OUT, 'w') as fh:
        json.dump(out, fh, indent=1)
    print('wrote', OUT)
    if failures:
        for f in failures:
            print('FAIL:', f)
        sys.exit(1)


if __name__ == '__main__':
    main()


==> anc/calc/partO_threshold.py <==
#!/usr/bin/env python3
"""kappa at the bottom threshold m_b on CT18NNLO, from the tabulated grid.

CT18NNLO tabulates one continuous Q grid across m_b = 4.75 GeV, with a knot at m_b at
which the b-quark column is zero.  The working derivative of calc/ (partG_pdf.py) is
that of the bicubic spline through every knot, so near m_b it averages the two sides of
the change from four to five flavors.  This program stores, in the block threshold_mb:

  one_sided   kappa at Q = m_b with the scale derivative taken on one side only: at each
              x node of the window, a cubic spline in ln Q (not-a-knot) through the knots
              with Q <= m_b (below) or Q >= m_b (above), both including the knot at m_b,
              differentiated at m_b.  The x dependence at each knot is a cubic spline in
              ln x, and P at m_b is the tabulated knot value.  Two lower-order variants
              are stored beside it, because the one-sided value depends on how it is
              taken: the derivative at m_b of the quadratic through the knot at m_b and
              its two neighbors on one side (three_point), and the two-point difference
              between the knot at m_b and its neighbor on one side (two_point).
  bicubic_at_mb  kappa at m_b from the working spline derivative, for comparison.
  tabulated_curve  the 72-point kappa(Q) curve of partG_pdf.py (Q from 1.5 to 1e4 GeV,
              geometric), recomputed here, with every step on which kappa rises.
  arc_length  L from Q = 2 to 1e4 GeV integrated segment by segment at m_b (the working
              rule), integrated across m_b in one piece, and with the segments refined
              (nseg = 28), with the two differences.

All kappa use the window functional, window W and quadrature of partG_pdf.py and the
set's alpha_s spline.  Writes calc/threshold_results.json.
"""
import json
import os
import sys

import numpy as np
from scipy.interpolate import CubicSpline

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import partG_pdf as G                       # noqa: E402
from lhapdf_min import PDF                  # noqa: E402

OUT = os.path.join(HERE, 'threshold_results.json')
SET = 'CT18NNLO'


def fisher_from(P, dPdt, w):
    """kappa-independent part: the window functional of partG_pdf.Geo.fisher."""
    Z = float(np.sum(w * P))
    m = float(np.sum(w * dPdt)) / Z
    Psafe = np.where(P > 0, P, np.inf)
    I = float(np.sum(w * (dPdt - m * P) ** 2 / (Z * Psafe)))
    return dict(Z_W=Z, m=m, I_F=I, v=float(np.sqrt(I)))


def main():
    pdf = PDF(SET, 0)
    xg, wg = G.window_grid()
    geo = G.Geo(pdf, xg, wg)
    mb = pdf.mbottom
    assert len(pdf.subgrids) == 1, 'CT18NNLO is expected to carry one subgrid'
    sg = pdf.subgrids[0]
    lnq = sg.lnq
    j_mb = int(np.argmin(np.abs(sg.qs - mb)))
    assert abs(sg.qs[j_mb] / mb - 1) < 1e-9, 'no knot at m_b'
    ib = sg.flavors.index(5)
    b_at_knot = float(np.max(np.abs(sg.vals[:, j_mb, ib])))

    # P at each knot on the window x nodes: cubic spline in ln x per knot and flavor
    lnx = np.log(xg)
    Pk = np.zeros((len(sg.qs), len(xg)))
    for fl in sg.flavors:
        k = sg.flavors.index(fl)
        for j in range(len(sg.qs)):
            Pk[j] += CubicSpline(sg.lnx, sg.vals[:, j, k])(lnx)
    alphas = float(pdf.alphasQ(mb))
    P_mb = Pk[j_mb]

    def kappa_of(dPdlnQ):
        f = fisher_from(P_mb, 0.5 * dPdlnQ, wg)
        f['kappa'] = 2 * np.pi * f['v'] / alphas
        return f

    below = slice(0, j_mb + 1)
    above = slice(j_mb, len(sg.qs))
    d_below = CubicSpline(lnq[below], Pk[below], axis=0)(lnq[j_mb], 1)
    d_above = CubicSpline(lnq[above], Pk[above], axis=0)(lnq[j_mb], 1)
    d2_below = (Pk[j_mb] - Pk[j_mb - 1]) / (lnq[j_mb] - lnq[j_mb - 1])
    d2_above = (Pk[j_mb + 1] - Pk[j_mb]) / (lnq[j_mb + 1] - lnq[j_mb])
    def lagrange_d0(t, y):
        """derivative at t[0] of the quadratic through (t[k], y[k]), k = 0, 1, 2"""
        t0, t1, t2 = t
        return (y[0] * ((t0 - t1) + (t0 - t2)) / ((t0 - t1) * (t0 - t2))
                + y[1] * (t0 - t2) / ((t1 - t0) * (t1 - t2))
                + y[2] * (t0 - t1) / ((t2 - t0) * (t2 - t1)))

    d3_below = lagrange_d0(lnq[[j_mb, j_mb - 1, j_mb - 2]], Pk[[j_mb, j_mb - 1, j_mb - 2]])
    d3_above = lagrange_d0(lnq[[j_mb, j_mb + 1, j_mb + 2]], Pk[[j_mb, j_mb + 1, j_mb + 2]])
    one = dict(
        spline_below=kappa_of(d_below), spline_above=kappa_of(d_above),
        three_point_below=kappa_of(d3_below), three_point_above=kappa_of(d3_above),
        two_point_below=kappa_of(d2_below), two_point_above=kappa_of(d2_above),
        knots_below=[float(q) for q in sg.qs[below]],
        knots_above_first_three=[float(q) for q in sg.qs[j_mb:j_mb + 3]],
        n_knots_above=int(len(sg.qs[above])))
    fb = geo.fisher(mb)
    bic = dict(kappa=2 * np.pi * fb['v'] / alphas, v=fb['v'], Z_W=fb['Z_W'], m=fb['m'])
    # the knot value against the bicubic spline at m_b (the spline interpolates the knots)
    p_check = float(np.max(np.abs(geo.Praw(mb) / P_mb - 1)))

    # the 72-point curve of partG_pdf.py
    Qs = np.geomspace(G.Q_LO_GRID, G.Q_HI_GRID, G.N_Q_GRID)
    kap = np.array([geo.kappa(float(q)) for q in Qs])
    rises = []
    for i in range(len(Qs) - 1):
        if kap[i + 1] > kap[i]:
            rises.append(dict(Q_lo=float(Qs[i]), Q_hi=float(Qs[i + 1]),
                              kappa_lo=float(kap[i]), kappa_hi=float(kap[i + 1]),
                              rise_pct=float(100 * (kap[i + 1] / kap[i] - 1)),
                              straddles_mb=bool(Qs[i] < mb < Qs[i + 1])))
    curve = dict(Q=[float(q) for q in Qs], kappa=[float(k) for k in kap],
                 monotonic_decreasing=bool(np.all(np.diff(kap) < 0)), rises=rises)

    # arc length
    L_seg, _ = G.arc_length(geo, 2.0, 1e4)
    L_one, _ = G.arc_length(geo, 2.0, 1e4, segmented=False)
    L_ref, _ = G.arc_length(geo, 2.0, 1e4, nseg=28)
    arc = dict(L_segmented=L_seg, L_unsegmented=L_one, L_segmented_nseg28=L_ref,
               segmented_minus_unsegmented=L_seg - L_one,
               refinement_shift=L_ref - L_seg,
               ratio_of_the_two=(L_seg - L_one) / (L_ref - L_seg))

    res = dict(note=__doc__, set=SET, m_b=mb, alphas_at_mb=alphas,
               b_quark_max_abs_at_mb_knot=b_at_knot,
               knot_value_vs_bicubic_max_rel=p_check,
               threshold_mb=dict(one_sided=one, bicubic_at_mb=bic,
                                 tabulated_curve=curve, arc_length=arc))
    with open(OUT, 'w') as fh:
        json.dump(res, fh, indent=1)

    print('m_b = %.4f GeV, alpha_s(m_b) = %.6f, b column at the m_b knot max |xb| = %.3g'
          % (mb, alphas, b_at_knot))
    print('knot value against the bicubic spline at m_b: max rel %.2e' % p_check)
    for k in ('spline_below', 'spline_above', 'three_point_below', 'three_point_above',
              'two_point_below', 'two_point_above'):
        print('  one-sided %-16s kappa = %.5f' % (k, one[k]['kappa']))
    print('  bicubic spline derivative   kappa = %.5f' % bic['kappa'])
    for r in rises:
        print('  rise on the tabulated curve: Q %.4f -> %.4f, kappa %.5f -> %.5f (%+.3f%%)%s'
              % (r['Q_lo'], r['Q_hi'], r['kappa_lo'], r['kappa_hi'], r['rise_pct'],
                 ' across m_b' if r['straddles_mb'] else ''))
    print('  L segmented %.7f, unsegmented %.7f, refined %.7f; difference %.2e, refinement %.2e'
          % (L_seg, L_one, L_ref, L_seg - L_one, L_ref - L_seg))
    print('wrote', OUT)


if __name__ == '__main__':
    main()


==> anc/calc/partP_interp.py <==
#!/usr/bin/env python3
"""Dependence of kappa on the interpolation prescription of the grids, on the window W.

Two prescriptions of lhapdf_min.py are compared on the working window W = [1e-6, 0.99]
with the window functional, quadrature and alpha_s spline of partG_pdf.py:
  bicubic  one bicubic spline in (ln x, ln Q) through every knot (the working
           prescription of every other calc/ value);
  local    a cubic spline in ln x at each tabulated Q, joined by local cubic Hermite
           interpolation in ln Q with central-difference knot slopes.
In both, d_t P = (1/2) dP/d ln Q is the derivative of the interpolant itself, and alpha_s
is the set's cubic spline in ln Q, which is the same under both.

Stored, on CT18NNLO at Q = 1.5, 2, 10, 100, 1000, 1e4 GeV: v, kappa and kappa_LO/kappa
under both prescriptions, with the shifts (local minus bicubic); the arc length L from
Q = 2 to 1e4 GeV under both.  On the NNPDF4.0 central member, kappa under both at the
four scales of Table I, on the quadrature grid of partM_extras.py (the grid behind the
NNPDF4.0 column of Table I).  The block table_I gives, at the four scales of Table I,
kappa with the combined 68% fit uncertainty of alphas_results.json (partI_alphas.py must
run first) and the interpolation shift, so that kappa can be printed with two decimals,
its fit uncertainty, and the prescription stated as a systematic.

Gates (non-zero exit on failure): under the bicubic prescription this program reproduces
the stored kappa of pdf_results.json at Q = 2, 10, 100, 1e4 GeV and kappa_LO/kappa at
Q = 2, 10, 100 GeV to 1e-12 relative, and the stored NNPDF4.0 central kappa of
nnpdf_alignment_results.json to 1e-12; the Geo derivative equals pdf.dPdlnQ/2 bit for bit.

Writes calc/interp_results.json.
"""
import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import partG_pdf as G                       # noqa: E402
from lhapdf_min import PDF                  # noqa: E402
from partM_extras import grid as grid_partM  # noqa: E402

OUT = os.path.join(HERE, 'interp_results.json')
SET = 'CT18NNLO'
SET_NN = 'NNPDF40_nnlo_as_01180'
QS = [1.5, 2.0, 10.0, 100.0, 1000.0, 1.0e4]
QS_TABLE = [2.0, 10.0, 100.0, 1.0e4]
QS_LO = [2.0, 10.0, 100.0]
TOL = 1.0e-12
PRESC = ('bicubic', 'local')


class GeoInterp(G.Geo):
    """partG_pdf.Geo with the scale derivative taken from pdf.dPdlnQ, so that it follows
    the prescription of the PDF object (for bicubic this is the same arithmetic)."""

    def dPdt_analytic(self, Q):
        return 0.5 * self.pdf.dPdlnQ(self.x, float(Q))


def kappa_lo_ratio(geo, pdf, Q, wg):
    """kappa_LO/kappa in the centered, window-renormalized inner product of partG_pdf.py."""
    Ktot, _ = G.lo_kernel_total(geo.x, pdf, float(Q))
    f = geo.fisher(float(Q))
    Z, P = f['Z_W'], f['P']
    als = float(pdf.alphasQ(Q))
    Psafe = np.where(P > 0, P, np.inf)

    def ip(A, B):
        ma = float(np.sum(wg * A)) / Z
        mb = float(np.sum(wg * B)) / Z
        return float(np.sum(wg * A * B / Psafe)) / Z - ma * mb

    Kfull = f['dP'] * (2 * np.pi / als)
    n_lo, n_full = ip(Ktot, Ktot), ip(Kfull, Kfull)
    return float(np.sqrt(max(n_lo, 0.0) / n_full)), float(np.sqrt(max(n_lo, 0.0)))


def main():
    failures = []
    xg, wg = G.window_grid()
    stored = json.load(open(os.path.join(HERE, 'pdf_results.json')))
    geos = {p: GeoInterp(PDF(SET, 0, interp=p), xg, wg) for p in PRESC}

    # gate: the derivative of GeoInterp equals that of partG_pdf.Geo under bicubic
    g_ref = G.Geo(geos['bicubic'].pdf, xg, wg)
    for Q in QS:
        if not np.array_equal(g_ref.dPdt_analytic(Q), geos['bicubic'].dPdt_analytic(Q)):
            failures.append('gate: GeoInterp derivative differs from Geo at Q=%g' % Q)

    ct = {p: {} for p in PRESC}
    for p in PRESC:
        g = geos[p]
        for Q in QS:
            f = g.fisher(Q)
            als = float(g.pdf.alphasQ(Q))
            row = dict(v=f['v'], kappa=2 * np.pi * f['v'] / als, alphas=als, Z_W=f['Z_W'],
                       m=f['m'])
            if Q in QS_LO or Q in (1000.0, 1.0e4):
                row['kappa_LO_over_kappa'], row['kappa_LO'] = kappa_lo_ratio(g, g.pdf, Q, wg)
            ct[p]['%g' % Q] = row
        ct[p]['L_2_1e4'] = float(G.arc_length(g, 2.0, 1e4)[0])
        print('%-8s ' % p + '  '.join('Q=%g: %.6f' % (Q, ct[p]['%g' % Q]['kappa']) for Q in QS)
              + '   L=%.7f' % ct[p]['L_2_1e4'])

    # gates against the stored bicubic values
    kr = stored['kappa_ratios']
    for Q, key in ((2.0, 'kappa_Q2'), (10.0, 'kappa_Q10'), (100.0, 'kappa_Q100'),
                   (1.0e4, 'kappa_Q1e4')):
        rel = abs(ct['bicubic']['%g' % Q]['kappa'] / kr[key] - 1)
        if rel > TOL:
            failures.append('gate: bicubic kappa at Q=%g differs from pdf_results.json (%.2e)'
                            % (Q, rel))
    for r in stored['kappa_LO']:
        rel = abs(ct['bicubic']['%g' % r['Q']]['kappa_LO_over_kappa']
                  / r['ratio_LO_over_full'] - 1)
        if rel > TOL:
            failures.append('gate: bicubic kappa_LO/kappa at Q=%g differs from pdf_results.json '
                            '(%.2e)' % (r['Q'], rel))
    rel_L = abs(ct['bicubic']['L_2_1e4'] / stored['arc_length']['L'] - 1)
    if rel_L > TOL:
        failures.append('gate: bicubic L differs from pdf_results.json (%.2e)' % rel_L)

    shifts = {}
    for Q in QS:
        b, l = ct['bicubic']['%g' % Q], ct['local']['%g' % Q]
        s = dict(v_pct=100 * (l['v'] / b['v'] - 1),
                 kappa_abs=l['kappa'] - b['kappa'],
                 kappa_pct=100 * (l['kappa'] / b['kappa'] - 1))
        if 'kappa_LO_over_kappa' in b:
            s['kappa_LO_over_kappa_abs'] = l['kappa_LO_over_kappa'] - b['kappa_LO_over_kappa']
            s['kappa_LO_over_kappa_pct'] = 100 * (l['kappa_LO_over_kappa']
                                                  / b['kappa_LO_over_kappa'] - 1)
        shifts['%g' % Q] = s
    shifts['L_2_1e4_pct'] = 100 * (ct['local']['L_2_1e4'] / ct['bicubic']['L_2_1e4'] - 1)

    # NNPDF4.0 central member, on the grid of partM_extras.py
    xn, wn = grid_partM()
    nn = {p: {} for p in PRESC}
    for p in PRESC:
        g = GeoInterp(PDF(SET_NN, 0, interp=p), xn, wn)
        for Q in QS_TABLE:
            nn[p]['%g' % Q] = float(g.kappa(Q))
    stored_nn = json.load(open(os.path.join(HERE, 'nnpdf_alignment_results.json')))
    for Q in QS_TABLE:
        ref = stored_nn['kappa_nnpdf_central'][str(Q)]
        rel = abs(nn['bicubic']['%g' % Q] / ref - 1)
        if rel > TOL:
            failures.append('gate: bicubic NNPDF4.0 kappa at Q=%g differs from '
                            'nnpdf_alignment_results.json (%.2e)' % (Q, rel))
    nn_shift = {'%g' % Q: dict(kappa_abs=nn['local']['%g' % Q] - nn['bicubic']['%g' % Q],
                               kappa_pct=100 * (nn['local']['%g' % Q]
                                                / nn['bicubic']['%g' % Q] - 1))
                for Q in QS_TABLE}

    # table I: two decimals, fit uncertainty, interpolation systematic
    alr = json.load(open(os.path.join(HERE, 'alphas_results.json')))
    fit = {round(r['Q'], 3): r for r in alr['combined']}
    table = []
    for Q in QS_TABLE:
        b = ct['bicubic']['%g' % Q]['kappa']
        l = ct['local']['%g' % Q]['kappa']
        fr = fit[round(Q, 3)]
        if abs(fr['kappa'] / b - 1) > TOL:
            failures.append('gate: alphas_results.json kappa at Q=%g differs' % Q)
        table.append(dict(
            Q=Q, kappa=b, kappa_local=l, interp_shift_abs=l - b,
            interp_shift_pct=100 * (l / b - 1),
            fit_68_abs=fr['fit_68_abs'], fit_68_pct=fr['fit_68_pct'],
            interp_shift_over_fit_68=abs(l - b) / fr['fit_68_abs'],
            kappa_2dp='%.2f' % b, kappa_local_2dp='%.2f' % l,
            same_at_two_decimals=bool('%.2f' % b == '%.2f' % l),
            fit_68_2dp='%.2f' % fr['fit_68_abs'],
            print_2dp='%.2f +- %.2f' % (b, fr['fit_68_abs']),
            kappa_nnpdf=nn['bicubic']['%g' % Q], kappa_nnpdf_local=nn['local']['%g' % Q],
            nnpdf_same_at_two_decimals=bool('%.2f' % nn['bicubic']['%g' % Q]
                                            == '%.2f' % nn['local']['%g' % Q])))
    summary = dict(
        max_abs_kappa_shift_pct_table_I_scales=max(abs(shifts['%g' % Q]['kappa_pct'])
                                                   for Q in QS_TABLE),
        Q_of_max_table_I=max(QS_TABLE, key=lambda Q: abs(shifts['%g' % Q]['kappa_pct'])),
        kappa_shift_pct_at_1p5=shifts['1.5']['kappa_pct'],
        v_shift_pct_at_1p5=shifts['1.5']['v_pct'],
        max_abs_ratio_shift_pct=max(abs(shifts['%g' % Q]['kappa_LO_over_kappa_pct'])
                                    for Q in QS if 'kappa_LO_over_kappa_pct'
                                    in shifts['%g' % Q]),
        ratio_shift_smaller_than_kappa_shift_at_every_scale=bool(all(
            abs(shifts['%g' % Q]['kappa_LO_over_kappa_pct'])
            < abs(shifts['%g' % Q]['kappa_pct'])
            for Q in QS if 'kappa_LO_over_kappa_pct' in shifts['%g' % Q])),
        all_table_I_same_at_two_decimals=bool(all(r['same_at_two_decimals'] for r in table)),
        max_interp_shift_over_fit_68=max(r['interp_shift_over_fit_68'] for r in table))

    for Q in QS:
        s = shifts['%g' % Q]
        print('Q=%-7g kappa shift %+.5f (%+.4f%%)  v %+.4f%%' % (Q, s['kappa_abs'], s['kappa_pct'],
                                                               s['v_pct'])
              + ('  kappa_LO/kappa %+.4f%%' % s['kappa_LO_over_kappa_pct']
                 if 'kappa_LO_over_kappa_pct' in s else ''))
    for r in table:
        print('Table I Q=%-7g %s   local %s   interp shift %+.5f   shift/fit %.3f   NNPDF %.4f/%.4f'
              % (r['Q'], r['print_2dp'], r['kappa_local_2dp'], r['interp_shift_abs'],
                 r['interp_shift_over_fit_68'], r['kappa_nnpdf'], r['kappa_nnpdf_local']))
    print('summary', summary)

    out = dict(note=__doc__, window=[G.WIN_LO, G.WIN_HI], set=SET, scales=QS,
               prescriptions=list(PRESC), ct18nnlo=ct, shifts_local_minus_bicubic=shifts,
               nnpdf40_central=nn, nnpdf40_shifts=nn_shift, table_I=table,
               summary=summary, failures=failures)
    with open(OUT, 'w') as fh:
        json.dump(out, fh, indent=1)
    print('wrote', OUT)
    if failures:
        for f in failures:
            print('FAIL:', f)
        sys.exit(1)


if __name__ == '__main__':
    main()


==> anc/calc/partQ_lambda0.py <==
#!/usr/bin/env python3
"""The small-x exponent of the fitted input densities against the bound lambda_0 < 1 - |u*|.

The text states the condition that the input density P ~ x^(-lambda_0) at small x carry
no singularity closer than the expansion radius of Lambda(u), which reads
lambda_0 < 1 - |u*|, with u* the branch points of the leading-order singlet eigenvalue
gamma_+^(0)(2 - u) (zeros of its discriminant) at n_f = 5.  |u*| is computed here from the
discriminant; the same quantity is stored by the closed-form program.

At Q = 2 GeV, the lowest scale of Table I, taken as the input scale, the local exponent
lambda = -d ln P / d ln x of the momentum density is averaged over each decade of
1e-6 < x < 1e-3 (lambda_dec = ln[P(x)/P(10 x)]/ln 10) on the central members of CT18NNLO,
NNPDF40_nnlo_as_01180 and MSHT20nnlo_as118, together with the pointwise exponent (the
derivative of the bicubic spline) at x = 1e-6, 1e-5, 1e-4, 1e-3, the sign of P on
1e-6 <= x <= 1e-3, and, for CT18NNLO, the range and the symmetric-Hessian 68%
uncertainty of the decade averages over the 58 eigenvector members.  MSHT20 is negative
at small x at 2 GeV; the lowest scale at which it is positive on the whole range is
located on a grid in Q.

Gates (non-zero exit on failure): every decade average and every pointwise exponent of the
CT18NNLO and NNPDF4.0 central members lies below 1 - |u*|, and P is positive on the range
for both.  The CT18NNLO eigenvector members are not gated: any member with an exponent
at or above 1 - |u*| is listed in ct18nnlo_members.members_with_an_exponent_above_bound.

Writes calc/lambda0_results.json.
"""
import json
import os
import re
import sys

import mpmath as mp
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from lhapdf_min import PDF                  # noqa: E402

OUT = os.path.join(HERE, 'lambda0_results.json')
Q0 = 2.0
DECADES = [1.0e-6, 1.0e-5, 1.0e-4, 1.0e-3]
SETS = ['CT18NNLO', 'NNPDF40_nnlo_as_01180', 'MSHT20nnlo_as118']
X_SIGN = np.geomspace(1.0e-6, 1.0e-3, 400)
Q_SCAN = np.geomspace(2.0, 10.0, 161)
CL90_TO_68 = 1.0 / 1.645            # CT18 tabulates 90% C.L.

mp.mp.dps = 30
CF, CA, TR = mp.mpf(4) / 3, mp.mpf(3), mp.mpf(1) / 2


def disc(N, nf):
    S1 = mp.digamma(N + 1) + mp.euler
    qq = CF * (mp.mpf(3) / 2 + 1 / (N * (N + 1)) - 2 * S1)
    qg = 2 * nf * TR * (N ** 2 + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N ** 2 + N + 2) / ((N - 1) * N * (N + 1))
    gg = (2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S1)
          + mp.mpf(11) / 6 * CA - mp.mpf(2) / 3 * nf * TR)
    return (qq - gg) ** 2 + 4 * qg * gq


def branch(nf):
    N = mp.findroot(lambda n: disc(n, nf), mp.mpc(2, '0.6'))
    u = 2 - N
    return u


def exponents(pdf, Q):
    P = pdf.P(np.array(DECADES), Q)
    dec = [float(np.log(P[i] / P[i + 1]) / np.log(10.0)) if P[i] > 0 and P[i + 1] > 0
           else None for i in range(len(DECADES) - 1)]
    g = pdf._grid_for(Q)
    dP = np.zeros(len(DECADES))
    for fl in pdf.flavors:
        dP = dP + g.splines[fl].ev(np.log(DECADES), np.log(Q), dx=1)
    point = [float(-dP[i] / P[i]) if P[i] > 0 else None for i in range(len(DECADES))]
    Ps = pdf.P(X_SIGN, Q)
    return dict(P_at_decades=[float(v) for v in P], lambda_decade_average=dec,
                lambda_pointwise=point, min_P=float(Ps.min()),
                x_at_min_P=float(X_SIGN[int(Ps.argmin())]), positive=bool(Ps.min() > 0))


def main():
    failures = []
    u5, u4 = branch(5), branch(4)
    bound = float(1 - abs(u5))
    rows = {}
    for s in SETS:
        rows[s] = exponents(PDF(s, 0), Q0)
    # CT18NNLO Hessian members
    ct = PDF('CT18NNLO', 0)
    nmem = int(re.search(r'NumMembers:\s*(\d+)', ct.info_raw).group(1)) - 1
    mem = [exponents(PDF('CT18NNLO', k), Q0) for k in range(1, nmem + 1)]
    dec = np.array([m['lambda_decade_average'] for m in mem], dtype=float)
    pnt = np.array([m['lambda_pointwise'] for m in mem], dtype=float)
    hess68 = [float(0.5 * np.sqrt(np.sum((dec[0::2, i] - dec[1::2, i]) ** 2)) * CL90_TO_68)
              for i in range(dec.shape[1])]
    above = []
    for k in range(nmem):
        vals = [v for v in list(dec[k]) + list(pnt[k])]
        if max(vals) >= bound:
            above.append(dict(member=k + 1, decade_average=[float(v) for v in dec[k]],
                              pointwise=[float(v) for v in pnt[k]]))
    ct_members = dict(n_members=nmem,
                      decade_average_min=[float(v) for v in dec.min(axis=0)],
                      decade_average_max=[float(v) for v in dec.max(axis=0)],
                      decade_average_hessian_68=hess68,
                      pointwise_min=[float(v) for v in pnt.min(axis=0)],
                      pointwise_max=[float(v) for v in pnt.max(axis=0)],
                      all_positive=bool(all(m['positive'] for m in mem)),
                      members_with_an_exponent_above_bound=above,
                      all_members_below_bound=bool(not above))
    # MSHT20: lowest scale with P > 0 on the whole range
    ms = PDF('MSHT20nnlo_as118', 0)
    q_pos = None
    for q in Q_SCAN:
        if float(ms.P(X_SIGN, float(q)).min()) > 0:
            q_pos = float(q)
            break
    ms_scan = dict(Q_grid=[float(Q_SCAN[0]), float(Q_SCAN[-1]), len(Q_SCAN)],
                   lowest_Q_positive_on_range=q_pos,
                   previous_grid_Q=(float(Q_SCAN[list(Q_SCAN).index(q_pos) - 1])
                                    if q_pos is not None and q_pos != Q_SCAN[0] else None))
    if q_pos is not None:
        ms_scan['exponents_at_that_Q'] = exponents(ms, q_pos)

    # gates
    for s in ('CT18NNLO', 'NNPDF40_nnlo_as_01180'):
        r = rows[s]
        if not r['positive']:
            failures.append('gate: %s central not positive on the range at Q0' % s)
        vals = [v for v in r['lambda_decade_average'] + r['lambda_pointwise'] if v is not None]
        if len(vals) != 7 or max(vals) >= bound:
            failures.append('gate: %s exponent not below 1 - |u*|' % s)
    allct = np.concatenate([dec.ravel(), pnt.ravel()])
    if not np.all(np.isfinite(allct)):
        failures.append('gate: a CT18NNLO member exponent is not finite')
    # The members are not gated: an eigenvector member above the bound is a result,
    # stored in ct18nnlo_members.members_with_an_exponent_above_bound and printed.

    out = dict(note=__doc__, Q0=Q0, decades=DECADES,
               branch_point_u_star_nf5=[float(mp.re(u5)), float(mp.im(u5))],
               abs_u_star_nf5=float(abs(u5)),
               abs_u_star_nf4=float(abs(u4)),
               bound_1_minus_abs_u_star=bound,
               central=rows, ct18nnlo_members=ct_members, msht20_positivity_scan=ms_scan,
               max_exponent_central_ct18_and_nnpdf=float(max(
                   v for s in ('CT18NNLO', 'NNPDF40_nnlo_as_01180')
                   for v in rows[s]['lambda_decade_average'] + rows[s]['lambda_pointwise'])),
               max_exponent_ct18_members=float(allct.max()),
               failures=failures)
    with open(OUT, 'w') as fh:
        json.dump(out, fh, indent=1)
    print('|u*| = %.9f at n_f = 5 (%.9f at n_f = 4); bound 1 - |u*| = %.6f'
          % (abs(u5), abs(u4), bound))
    for s in SETS:
        r = rows[s]
        fmt = lambda v: ['%.4f' % t if t is not None else 'n/a' for t in v]
        print('%-24s decade averages %s  pointwise %s  min P %.4g at x=%.2e'
              % (s, fmt(r['lambda_decade_average']), fmt(r['lambda_pointwise']),
                 r['min_P'], r['x_at_min_P']))
    print('CT18NNLO members: decade min %s max %s hessian68 %s'
          % (['%.4f' % v for v in ct_members['decade_average_min']],
             ['%.4f' % v for v in ct_members['decade_average_max']],
             ['%.4f' % v for v in hess68]))
    for a in above:
        print('CT18NNLO member %d has an exponent above 1 - |u*|: decade %s pointwise %s'
              % (a['member'], ['%.4f' % v for v in a['decade_average']],
                 ['%.4f' % v for v in a['pointwise']]))
    print('MSHT20 positive on 1e-6..1e-3 from Q = %s GeV (grid of %d points on [2, 10])'
          % (q_pos, len(Q_SCAN)))
    print('wrote', OUT)
    if failures:
        for f in failures:
            print('FAIL:', f)
        sys.exit(1)


if __name__ == '__main__':
    main()


==> anc/calc/partS_closedform_checks.py <==
#!/usr/bin/env python3
"""
Closed-form values of the manuscript, each computed by two independent routes where two exist,
compared with the value printed in the manuscript where one is printed, and mutation-tested.

Writes calc/closedform_results.json.  Run from anywhere:  python3 calc/partS_closedform_checks.py
Exit status 0 only if every check passes and every mutation makes its target check fail.

Built from plan/ar_physics_checks/lo.py, misc.py, f11.py, a_derive.py and convex.py, with the
corrections of plan/PLAN_A16_SECOND_READ.md for F12 (Gamma at n_f = 3 to 6, the pole with the
one-loop constant under it, the pure pole, the momentum-conserving Lambda, BFKL gamma_c).
The PDF-grid parts of f16_saddle.py and f44.py belong to partN_saddle.py and partQ_lambda0.py.
Only their closed-form inputs are here (the radius 1 - |u*| that bounds the input exponent).

Conventions (those of the manuscript):
  P = (alpha_s/2pi) P^(0),  gamma_ij(N) = int_0^1 z^(N-1) P_ij^(0)(z) dz,
  Lambda(u) = gamma_+^(0)(2-u)/(2 pi b_0),  2 pi b_0 = beta_0/2,  beta_0 = 11 - 2 n_f/3,
  mu = Lambda'(0),  D = Lambda''(0),  A_kappa = 2 pi b_0 mu/sqrt(D),  A_L = 2 mu/sqrt(D),
  r = 2 C_A/(2 pi b_0) = 12/beta_0,  Gamma = (11 + 2 n_f/27)/beta_0,
  zeta = ln[T(Q)/T(Q_0)],  T = ln(Q^2/Lambda_QCD^2),  Lambda_QCD = 0.2 GeV,  Q_0^2 = 2 GeV^2.

The routes for the leading-order rates:
  route S  sympy, textbook harmonic-sum forms of the four moments, symbolic derivatives,
  route B  mpmath quadrature of the splitting functions themselves (plus prescriptions written
           out), Taylor coefficients in N from the ln^k z moments, and the eigenvalue expanded by
           truncated power-series algebra.  No moment formula enters route B.
  route A  mpmath, the textbook forms (as in lo.py), for complex arguments,
  route P  mpmath, the partial-fraction forms of calc/partA_exact.py, for complex arguments.
"""

import datetime
import json
import math
import os
import platform
import sys
import time

import mpmath as mp
import numpy as np
import scipy
import sympy as sp
from scipy import integrate, special

T_START = time.time()
HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(HERE, 'closedform_results.json')
PROGRAM = 'calc/partS_closedform_checks.py'

mp.mp.dps = 40
NF_LIST = (3, 4, 5, 6)
LAMBDA_QCD = mp.mpf('0.2')
Q0SQ = mp.mpf(2)

CONFIG = {
    'working_precision_digits': {'default': 40, 'twelfth_derivative': 60, 'f_nbar': 20,
                                 'F11_family': 30},
    'n_f_values': list(NF_LIST),
    'Lambda_QCD_GeV': '0.2',
    'Q0_squared_GeV2': '2',
    'reference_scales_Q_GeV': ['1.5', '2', '10', '100', '1000', '10000'],
    'taylor_order_route_B': 4,
    'cauchy_radius_twelfth': '0.3',
    'cauchy_points_twelfth': 160,
    'winding_points': 6000,
    'real_axis_scan_discriminant': ['-200', '0.999', 4000],
    'convexity_scan': [['-5', '0.99', 400], ['-60', '-5', 200]],
    'F11_c': '0.5',
    'F11_zetas': ['200', '200+pi/2', '400', '400+pi/2', '1600', '1600+pi/2'],
    'C_constant_cutoffs_W': [12.0, 24.0],
    'tolerance_rule': ('relative tolerance set about two orders of magnitude above the remainder '
                       'observed on the unperturbed run; printed values are compared at half a '
                       'unit in their last printed digit'),
}

# tolerances shared by a check and the mutation aimed at it; each sits about two orders of
# magnitude above the remainder observed on the unperturbed run
TOL = {'gplus2': mp.mpf('1e-39'), 'SB_mu': mp.mpf('1e-39'), 'SB_D': mp.mpf('1e-39'), 'SB_L3': mp.mpf('1e-37'),
       'SB_L4': mp.mpf('1e-36'), 'rG': mp.mpf('1e-39'), 'G307': mp.mpf('1e-39'), 'speed': mp.mpf('1e-39'),
       'F80': mp.mpf('1e-30'), 'f': mp.mpf('1e-17'), 'gtail': mp.mpf('1e-39'), 'eighth': mp.mpf('1e-5')}

VALUES = {}
CHECKS = []
MUTATIONS = []
NOTES = []


# ------------------------------------------------------------------------------ helpers
def nstr(x, n=20):
    if isinstance(x, (mp.mpc, complex)):
        return [mp.nstr(mp.re(x), n), mp.nstr(mp.im(x), n)]
    if isinstance(x, (int,)) and not isinstance(x, bool):
        return str(x)
    return mp.nstr(mp.mpf(x), n)


def put(path, value, formula, digits=20, **extra):
    """Store one value at a slash-separated path with its formula."""
    keys = path.split('/')
    d = VALUES
    for k in keys[:-1]:
        d = d.setdefault(k, {})
    rec = {'value': nstr(value, digits), 'formula': formula}
    if not isinstance(value, (mp.mpc, complex, list, str)):
        rec['float'] = float(value)
    rec.update(extra)
    d[keys[-1]] = rec
    return value


def relerr(a, b):
    a, b = mp.mpmathify(a), mp.mpmathify(b)
    den = abs(b) if b != 0 else mp.mpf(1)
    return abs(a - b) / den


def check(cid, what, observed, tol, tag='derived here'):
    ok = bool(mp.mpf(observed) <= mp.mpf(tol))
    CHECKS.append({'id': cid, 'what': what, 'observed': mp.nstr(mp.mpf(observed), 6),
                   'tolerance': mp.nstr(mp.mpf(tol), 3), 'pass': ok, 'tag': tag})
    return ok


def half_unit(printed):
    s = printed.strip().lstrip('+-')
    if 'e' in s.lower():
        mant, ex = s.lower().split('e')
        d = len(mant.split('.')[1]) if '.' in mant else 0
        return mp.mpf('0.5') * mp.mpf(10) ** (int(ex) - d)
    d = len(s.split('.')[1]) if '.' in s else 0
    return mp.mpf('0.5') * mp.mpf(10) ** (-d)


def printed_ok(value, printed):
    return abs(mp.mpf(value) - mp.mpf(printed)) <= half_unit(printed) * (1 + mp.mpf('1e-12'))


def check_printed(cid, what, value, printed, where):
    """Printed value against the computed one, at half a unit in the last printed digit."""
    obs = abs(mp.mpf(value) - mp.mpf(printed))
    tol = half_unit(printed) * (1 + mp.mpf('1e-12'))
    ok = bool(obs <= tol)
    CHECKS.append({'id': cid, 'what': what + ' (printed ' + printed + ', ' + where + ')',
                   'observed': mp.nstr(obs, 6), 'tolerance': mp.nstr(tol, 3), 'pass': ok,
                   'tag': 'printed value against the computed one'})
    return ok


def mutation(mid, description, target, still_passes):
    """still_passes: result of the target check with the mutation applied.  It must be False."""
    MUTATIONS.append({'id': mid, 'mutation': description, 'target_check': target,
                      'target_check_fails_under_mutation': (not still_passes)})


# ============================================================ 1. leading-order moments
CA0, CF0, TR0 = mp.mpf(3), mp.mpf(4) / 3, mp.mpf(1) / 2


def S1(N):
    return mp.digamma(N + 1) + mp.euler


def entries_A(N, nf, CA=CA0, CF=CF0, TR=TR0, four=4):
    """Textbook forms (lo.py).  Returns qq, qg, gq, gg and the discriminant."""
    N = mp.mpmathify(N)
    qq = CF * (mp.mpf(3) / 2 + 1 / (N * (N + 1)) - 2 * S1(N))
    qg = 2 * nf * TR * (N ** 2 + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N ** 2 + N + 2) / ((N - 1) * N * (N + 1))
    gg = (2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S1(N))
          + mp.mpf(11) / 6 * CA - mp.mpf(2) / 3 * nf * TR)
    disc = (qq - gg) ** 2 + four * qg * gq
    return qq, qg, gq, gg, disc


def entries_P(N, nf):
    """Partial-fraction forms (calc/partA_exact.py)."""
    N = mp.mpmathify(N)
    qq = CF0 * (S1(2) - S1(N - 1) - S1(N + 1))
    qg = 2 * mp.mpf(nf) * TR0 * (2 / (N + 2) - 2 / (N + 1) + 1 / N)
    gq = CF0 * (2 / (N - 1) - 2 / N + 1 / (N + 1))
    gg = 2 * CA0 * (-S1(N) + (1 / (N - 1) - 1 / N + 1 / (N + 1) - 1 / (N + 2))) \
        + (11 * CA0 - 4 * mp.mpf(nf) * TR0) / 6
    disc = (qq - gg) ** 2 + 4 * qg * gq
    return qq, qg, gq, gg, disc


def gplus_A(N, nf=5, **kw):
    qq, qg, gq, gg, disc = entries_A(N, nf, **kw)
    return (qq + gg + mp.sqrt(disc)) / 2


def gplus_P(N, nf=5):
    qq, qg, gq, gg, disc = entries_P(N, nf)
    return (qq + gg + mp.sqrt(disc)) / 2


def gminus_A(N, nf=5):
    qq, qg, gq, gg, disc = entries_A(N, nf)
    return (qq + gg - mp.sqrt(disc)) / 2


def B_of(nf):
    """2 pi b_0 = beta_0/2."""
    return (33 - 2 * mp.mpf(nf)) / 6


def beta0_of(nf):
    return 11 - 2 * mp.mpf(nf) / 3


def Lam_A(u, nf=5):
    return gplus_A(2 - u, nf) / B_of(nf)


# --- route B: quadrature of the splitting functions -------------------------------------
def moments_B(nf, K=4, CA=CA0, CF=CF0, TR=TR0, N0=2):
    """d^k/dN^k gamma_ij(N) at N = N0 for k = 0..K, by quadrature of ln^k z z^(N0-1) P_ij(z)."""
    out = {'qq': [], 'qg': [], 'gq': [], 'gg': []}
    N0 = mp.mpf(N0)
    for k in range(K + 1):
        lk = lambda z: mp.log(z) ** k if k > 0 else mp.mpf(1)
        d0 = 1 if k == 0 else 0
        # P_qq = C_F [(1+z^2)/(1-z)_+ + (3/2) delta(1-z)]
        qq = CF * (mp.quad(lambda z: (z ** (N0 - 1) * lk(z) * (1 + z * z) - 2 * d0) / (1 - z), [0, 1])
                   + d0 * mp.mpf(3) / 2)
        # P_qg = 2 n_f T_R [z^2 + (1-z)^2]
        qg = 2 * nf * TR * mp.quad(lambda z: z ** (N0 - 1) * lk(z) * (z * z + (1 - z) ** 2), [0, 1])
        # P_gq = C_F [1 + (1-z)^2]/z
        gq = CF * mp.quad(lambda z: z ** (N0 - 2) * lk(z) * (1 + (1 - z) ** 2), [0, 1])
        # P_gg = 2 C_A [z/(1-z)_+ + (1-z)/z + z(1-z)] + delta(1-z) (11 C_A - 4 n_f T_R)/6
        gg = 2 * CA * (mp.quad(lambda z: (z ** N0 * lk(z) - d0) / (1 - z), [0, 1])
                       + mp.quad(lambda z: z ** (N0 - 1) * lk(z) * ((1 - z) / z + z * (1 - z)), [0, 1])) \
            + d0 * (11 * CA - 4 * nf * TR) / 6
        for key, v in (('qq', qq), ('qg', qg), ('gq', gq), ('gg', gg)):
            out[key].append(v)
    return out


def ser_mul(a, b):
    n = len(a)
    return [mp.fsum(a[i] * b[k - i] for i in range(k + 1)) for k in range(n)]


def ser_sqrt(p):
    n = len(p)
    s = [mp.sqrt(p[0])] + [mp.mpf(0)] * (n - 1)
    for k in range(1, n):
        s[k] = (p[k] - mp.fsum(s[i] * s[k - i] for i in range(1, k))) / (2 * s[0])
    return s


def lam_series_B(nf, K=4, **kw):
    """Taylor coefficients of gamma_+(2-u) in u, from route B."""
    M = moments_B(nf, K, **kw)
    # gamma_ij(2-u) = sum_k M^(k) (-u)^k / k!
    c = {key: [M[key][k] * (-1) ** k / mp.factorial(k) for k in range(K + 1)] for key in M}
    half_tr = [(c['qq'][k] + c['gg'][k]) / 2 for k in range(K + 1)]
    half_df = [(c['qq'][k] - c['gg'][k]) / 2 for k in range(K + 1)]
    rad = [x + y for x, y in zip(ser_mul(half_df, half_df), ser_mul(c['qg'], c['gq']))]
    sq = ser_sqrt(rad)
    return [half_tr[k] + sq[k] for k in range(K + 1)], M


def rates_B(nf, K=4, **kw):
    g, M = lam_series_B(nf, K, **kw)
    B = B_of(nf)
    der = [g[k] * mp.factorial(k) / B for k in range(len(g))]
    out = {'gamma_plus_2': g[0], 'mu': der[1], 'gp_N1': -g[1], 'moments': M}
    for k, name in ((2, 'D'), (3, 'L3'), (4, 'L4')):
        if k <= K:
            out[name] = der[k]
    return out


# --- route S: sympy ------------------------------------------------------------------------
Nsym, usym = sp.symbols('N u')


def sympy_rates(nf):
    CF, CA, TR = sp.Rational(4, 3), 3, sp.Rational(1, 2)
    S1s = sp.polygamma(0, Nsym + 1) + sp.EulerGamma
    gqq = CF * (sp.Rational(3, 2) + 1 / (Nsym * (Nsym + 1)) - 2 * S1s)
    gqg = 2 * nf * TR * (Nsym ** 2 + Nsym + 2) / (Nsym * (Nsym + 1) * (Nsym + 2))
    ggq = CF * (Nsym ** 2 + Nsym + 2) / ((Nsym - 1) * Nsym * (Nsym + 1))
    ggg = (2 * CA * (1 / (Nsym * (Nsym - 1)) + 1 / ((Nsym + 1) * (Nsym + 2)) - S1s)
           + sp.Rational(11, 6) * CA - sp.Rational(2, 3) * nf * TR)
    gp = (gqq + ggg + sp.sqrt((gqq - ggg) ** 2 + 4 * gqg * ggq)) / 2
    B = sp.Rational(33 - 2 * nf, 6)
    Lam = gp.subs(Nsym, 2 - usym) / B
    mu = sp.nsimplify(sp.expand(sp.expand_func(sp.diff(Lam, usym).subs(usym, 0))))
    D = sp.nsimplify(sp.simplify(sp.expand(sp.expand_func(sp.diff(Lam, usym, 2).subs(usym, 0)))))
    L3 = sp.diff(Lam, usym, 3).subs(usym, 0)
    L4 = sp.diff(Lam, usym, 4).subs(usym, 0)
    vals = {'mu': mu, 'D': D, 'L3': L3, 'L4': L4,
            'gqq2': sp.nsimplify(sp.expand_func(gqq.subs(Nsym, 2))),
            'gqg2': sp.nsimplify(gqg.subs(Nsym, 2)), 'ggq2': sp.nsimplify(ggq.subs(Nsym, 2)),
            'ggg2': sp.nsimplify(sp.expand_func(ggg.subs(Nsym, 2)))}
    return vals


def sN(expr, dps=40):
    return mp.mpf(str(sp.N(expr, dps + 5)))


# closed forms at n_f = 5, as printed (mu) and as planned for Eq. muDclosed (D)
MU5_COEF = {'a': 408, 'b': 830, 'c': 2139}
D5_COEF = {'r_num': 2734750, 'r_den': 6166737, 'p2': 10000, 'p4': 8000, 'pden': 685193,
           'z3': 1632, 'z3den': 713}


def mu5_typed(c=MU5_COEF, pi2=None):
    pi2 = mp.pi ** 2 if pi2 is None else pi2
    return (c['a'] * pi2 - c['b']) / c['c']


def D5_typed(c=D5_COEF, pi2=None, z3=None):
    pi2 = mp.pi ** 2 if pi2 is None else mp.mpf(pi2)
    z3 = mp.zeta(3) if z3 is None else mp.mpf(z3)
    return (-mp.mpf(c['r_num']) / c['r_den'] + mp.mpf(c['p2']) * pi2 / c['pden']
            + mp.mpf(c['p4']) * pi2 ** 2 / c['pden'] + mp.mpf(c['z3']) * z3 / c['z3den'])


print('route S (sympy) and route B (quadrature) for n_f = 3..6')
RS, RB = {}, {}
for nf in NF_LIST:
    RS[nf] = sympy_rates(nf)
    RB[nf] = rates_B(nf)

# --- entries at N = 2 and the momentum sum rule
for nf in NF_LIST:
    s = RS[nf]
    b = RB[nf]['moments']
    base = 'lo_singlet/entries_at_N2/nf%d' % nf
    put(base + '/gamma_qq', sN(s['gqq2']), 'C_F(3/2 + 1/(N(N+1)) - 2 S_1(N)) at N=2', rational=str(s['gqq2']))
    put(base + '/gamma_qg', sN(s['gqg2']), '2 n_f T_R (N^2+N+2)/(N(N+1)(N+2)) at N=2', rational=str(s['gqg2']))
    put(base + '/gamma_gq', sN(s['ggq2']), 'C_F (N^2+N+2)/((N-1)N(N+1)) at N=2', rational=str(s['ggq2']))
    put(base + '/gamma_gg', sN(s['ggg2']), '2C_A(1/(N(N-1)) + 1/((N+1)(N+2)) - S_1(N)) + 11C_A/6 - 2n_f T_R/3 at N=2',
        rational=str(s['ggg2']))
    colq = s['gqq2'] + s['ggq2']
    colg = s['gqg2'] + s['ggg2']
    gm2 = sp.nsimplify(s['gqq2'] + s['ggg2'])
    put(base + '/gamma_minus_2', sN(gm2), 'gamma_-(2) = gamma_qq(2) + gamma_gg(2) (since gamma_+(2) = 0)',
        rational=str(gm2))
    put(base + '/asymptotic_quark_momentum_fraction', mp.mpf(3 * nf) / (3 * nf + 16),
        '3 n_f/(3 n_f + 16), the null right eigenvector at N = 2', rational='%d/%d' % (3 * nf, 3 * nf + 16))
    check('LO.colsum.nf%d' % nf, 'column sums of the LO matrix vanish at N=2 (momentum sum rule), n_f=%d' % nf,
          abs(sN(colq)) + abs(sN(colg)), mp.mpf('1e-38'))
    check('LO.gplus2.nf%d' % nf, 'gamma_+(2) = 0 by route B, n_f=%d' % nf, abs(RB[nf]['gamma_plus_2']),
          TOL['gplus2'])
    obs = max(relerr(b['qq'][0], sN(s['gqq2'])), relerr(b['qg'][0], sN(s['gqg2'])),
              relerr(b['gq'][0], sN(s['ggq2'])), relerr(b['gg'][0], sN(s['ggg2'])))
    check('LO.entriesAB.nf%d' % nf, 'entries at N=2, quadrature of splitting functions against the moment formulas, n_f=%d' % nf,
          obs, mp.mpf('1e-39'))
gm5 = sp.nsimplify(RS[5]['gqq2'] + RS[5]['ggg2'])
check('LO.gminus2.nf5', 'gamma_-(2) = -31/9 at n_f=5', abs(sN(gm5) + mp.mpf(31) / 9), mp.mpf('1e-35'))

# --- rates, both routes
for nf in NF_LIST:
    s, b = RS[nf], RB[nf]
    mu, D, L3, L4 = sN(s['mu']), sN(s['D']), sN(s['L3']), sN(s['L4'])
    for key, vS in (('mu', mu), ('D', D), ('L3', L3), ('L4', L4)):
        check('LO.%s.SB.nf%d' % (key, nf), '%s by sympy against quadrature of the splitting functions, n_f=%d' % (key, nf),
              relerr(b[key], vS), TOL['SB_' + key])
    base = 'nf_dependence/nf%d' % nf
    B = B_of(nf)
    beta0 = beta0_of(nf)
    r = 12 / beta0
    G = (11 + 2 * mp.mpf(nf) / 27) / beta0
    put(base + '/beta_0', beta0, '11 - 2 n_f/3', rational=str(sp.Rational(33 - 2 * nf, 3)))
    put(base + '/two_pi_b0', B, '2 pi b_0 = beta_0/2', rational=str(sp.Rational(33 - 2 * nf, 6)))
    put(base + '/b0', beta0 / (4 * mp.pi), 'b_0 = beta_0/(4 pi)')
    put(base + '/pi_b0', beta0 / 4, 'pi b_0 = beta_0/4', rational=str(sp.Rational(33 - 2 * nf, 12)))
    put(base + '/r', r, 'r = 2 C_A/(2 pi b_0) = 12/beta_0', rational=str(sp.Rational(36, 33 - 2 * nf)))
    put(base + '/Gamma', G, 'Gamma = (11 + 2 n_f/27)/beta_0, the one-loop damping constant',
        rational=str(sp.Rational(297 + 2 * nf, 27) / sp.Rational(33 - 2 * nf, 3)))
    put(base + '/r_times_307_over_324', r * 307 / 324, 'r (307/324), equal to Gamma only at n_f = 5')
    put(base + '/Gamma_minus_r_307_over_324', G - r * 307 / 324, 'Gamma - r (307/324)')
    put(base + '/r_over_Gamma', r / G, 'r/Gamma = 324/(297 + 2 n_f)', rational='324/%d' % (297 + 2 * nf))
    check('F38.rG.nf%d' % nf, 'r/Gamma = 324/(297+2n_f), n_f=%d' % nf, relerr(r / G, mp.mpf(324) / (297 + 2 * nf)),
          TOL['rG'])
    put(base + '/mu', mu, 'Lambda\'(0)', closed_form=str(s['mu']), route_B=nstr(b['mu']))
    put(base + '/D', D, 'Lambda\'\'(0)', closed_form=str(s['D']), route_B=nstr(b['D']))
    put(base + '/Lambda3', L3, 'Lambda\'\'\'(0)', route_B=nstr(b['L3']))
    put(base + '/Lambda4', L4, 'Lambda\'\'\'\'(0)', route_B=nstr(b['L4']))
    Ak, AL = B * mu / mp.sqrt(D), 2 * mu / mp.sqrt(D)
    put(base + '/A_kappa', Ak, '2 pi b_0 mu/sqrt(D)')
    put(base + '/A_L', AL, '2 mu/sqrt(D)')
    put(base + '/A_kappa_over_A_L', Ak / AL, 'A_kappa/A_L = pi b_0 = beta_0/4')
    check('LO.AkAL.nf%d' % nf, 'A_kappa/A_L = pi b_0 = beta_0/4, n_f=%d' % nf, relerr(Ak / AL, beta0 / 4), mp.mpf('1e-39'))
    put(base + '/A_kappa_times_A_L', Ak * AL, '4 pi b_0 mu^2/D')
    put(base + '/D_over_mu', D / mu, 'D/mu (2 for the pole model)')
    put(base + '/mu2_over_D', mu ** 2 / D, 'mu^2/D, the limit of zeta I_zeta')
    put(base + '/two_mu_over_D', 2 * mu / D, '2 mu/D')
    put(base + '/pole_share_drift_pct', 100 * r / mu, '100 r/mu, the pole truncation share of the drift')
    put(base + '/pole_share_diffusion_pct', 100 * 2 * r / D, '100 (2r)/D, the pole truncation share of the diffusion')
    gp1 = -mu * B      # d gamma_+/dN at N=2
    gp2 = D * B        # d^2 gamma_+/dN^2 at N=2
    put(base + '/reg_prime_2', 2 * CA0 + gp1, "reg'(2) = gamma_+'(2) + 2 C_A, reg(N) = gamma_+(N) - 2C_A/(N-1)")
    put(base + '/reg_second_2', gp2 - 4 * CA0, "reg''(2) = gamma_+''(2) - 4 C_A")
    regp_B = 2 * CA0 + b['gp_N1']
    check('LO.mu_reg.nf%d' % nf, "mu = (2C_A - reg'(2))/(2 pi b_0) with reg'(2) from route B, n_f=%d" % nf,
          relerr((2 * CA0 - regp_B) / B, mu), mp.mpf('1e-39'))
    # the one-loop constant under the pole, derived: reg(1) = lim_{N->1} [gamma_+(N) - 2C_A/(N-1)]
    hs = [mp.mpf(2) ** (-m) / 64 for m in range(10)]
    vals = [gplus_A(1 + h, nf) - 2 * CA0 / h for h in hs]
    for k in range(1, len(vals)):
        vals = [(vals[i + 1] * 2 ** k - vals[i]) / (2 ** k - 1) for i in range(len(vals) - 1)]
    reg1 = vals[0]
    put(base + '/reg_1', reg1, 'reg(1) = lim_{N->1} [gamma_+(N) - 2C_A/(N-1)], Richardson in h = N-1',
        closed_form='-(11 + 2 n_f/27)/2')
    check('F38.Gamma_from_reg1.nf%d' % nf, 'Gamma = -reg(1)/(2 pi b_0) from the eigenvalue, n_f=%d' % nf,
          relerr(-reg1 / B, G), mp.mpf('1e-30'))
    a_nf = (D ** 2 - mu * L3) ** 2 / (2 * mu ** 2 * D ** 3)
    put(base + '/a_approach', a_nf, 'a = [D^2 - mu Lambda\'\'\'(0)]^2/(2 mu^2 D^3)')
    put(base + '/a_gaussian_limit', D / (2 * mu ** 2), 'D/(2 mu^2), the value of a with Lambda\'\'\'(0) = 0')

# Gamma equals r 307/324 only at n_f = 5
for nf in NF_LIST:
    diff = abs((11 + 2 * mp.mpf(nf) / 27) / beta0_of(nf) - 12 / beta0_of(nf) * 307 / 324)
    if nf == 5:
        check('F12.Gamma307.nf5', 'Gamma = r(307/324) at n_f=5', diff, TOL['G307'])
    else:
        check('F12.Gamma307.nf%d' % nf, 'Gamma differs from r(307/324) at n_f=%d' % nf,
              mp.mpf('1e-6') / diff, mp.mpf(1))

# n_f at which reg'(2) vanishes, both routes
nfs = sp.Symbol('nf')


def regp_zero_S(two=2):
    CF, CA, TR = sp.Rational(4, 3), 3, sp.Rational(1, 2)
    S1s = sp.polygamma(0, Nsym + 1) + sp.EulerGamma
    gqq = CF * (sp.Rational(3, 2) + 1 / (Nsym * (Nsym + 1)) - 2 * S1s)
    gqg = 2 * nfs * TR * (Nsym ** 2 + Nsym + 2) / (Nsym * (Nsym + 1) * (Nsym + 2))
    ggq = CF * (Nsym ** 2 + Nsym + 2) / ((Nsym - 1) * Nsym * (Nsym + 1))
    ggg = (2 * CA * (1 / (Nsym * (Nsym - 1)) + 1 / ((Nsym + 1) * (Nsym + 2)) - S1s)
           + sp.Rational(11, 6) * CA - sp.Rational(2, 3) * nfs * TR)
    gp = (gqq + ggg + sp.sqrt((gqq - ggg) ** 2 + 4 * gqg * ggq)) / 2
    regp = sp.expand_func(sp.diff(gp, Nsym).subs(Nsym, 2)) + two * CA
    f = sp.lambdify(nfs, regp, 'mpmath')
    return mp.findroot(f, mp.mpf('3.4'))


def regp_zero_B():
    return mp.findroot(lambda x: 2 * CA0 + rates_B(x, K=1)['gp_N1'], mp.mpf('3.4'))


with mp.workdps(30):
    z_S = regp_zero_S()
    z_B = regp_zero_B()
put('nf_dependence/nf_where_reg_prime_2_vanishes', z_S, "root in n_f of reg'(2) = 0", route_B=nstr(z_B))
check('LO.regp_zero.SB', "n_f root of reg'(2), sympy against quadrature", relerr(z_B, z_S), mp.mpf('1e-33'))
check_printed('P.3.443', "n_f where reg'(2) vanishes", z_S, '3.443', 'line 1415')

# printed values of the n_f table and the five-flavor rates
MU5, D5, L35, L45 = (sN(RS[5][k]) for k in ('mu', 'D', 'L3', 'L4'))
B5 = B_of(5)
R5 = mp.mpf(36) / 23
G5 = mp.mpf(307) / 207
AK5, AL5 = B5 * MU5 / mp.sqrt(D5), 2 * MU5 / mp.sqrt(D5)
for p, v, where in (('1.4945', MU5, 'line 580'), ('3.5893', D5, 'line 580'), ('3.024', AK5, 'line 611'),
                    ('1.578', AL5, 'line 611'), ('0.622', MU5 ** 2 / D5, 'line 1632'),
                    ('104.7', 100 * R5 / MU5, 'line 1413'), ('87.2', 200 * R5 / D5, 'line 1413'),
                    ('1.055', R5 / G5, 'line 1419')):
    check_printed('P.' + p, 'n_f=5 value', v, p, where)
for nf, row in ((4, ('1.414', '3.362', '3.214', '1.543')), (5, ('1.495', '3.589', '3.024', '1.578')),
                (6, ('1.598', '3.852', '2.850', '1.629'))):
    mu_, D_ = sN(RS[nf]['mu']), sN(RS[nf]['D'])
    vals = (mu_, D_, B_of(nf) * mu_ / mp.sqrt(D_), 2 * mu_ / mp.sqrt(D_))
    for p, v in zip(row, vals):
        check_printed('P.nf%d.%s' % (nf, p), '(mu, D, A_kappa, A_L) at n_f=%d' % nf, v, p, 'lines 1423-1424')
check('KA.D', 'D at n_f=5 against the plan value 3.5892894547', abs(D5 - mp.mpf('3.5892894547')),
      half_unit('3.5892894547'))

# ================================================================ 2. closed forms at n_f = 5
mu_typed, D_typed = mu5_typed(), D5_typed()
put('closed_forms_nf5/mu', mu_typed, '(408 pi^2 - 830)/2139 = -830/2139 + 136 pi^2/713')
put('closed_forms_nf5/D', D_typed,
    '-2734750/6166737 + 10000 pi^2/685193 + 8000 pi^4/685193 + 1632 zeta(3)/713')
D_sym_typed = (-sp.Rational(2734750, 6166737) + 10000 * sp.pi ** 2 / 685193 + 8000 * sp.pi ** 4 / 685193
               + 1632 * sp.zeta(3) / 713)
mu_sym_typed = (408 * sp.pi ** 2 - 830) / sp.Integer(2139)
res_D_sym = sp.simplify(RS[5]['D'] - D_sym_typed)
res_mu_sym = sp.simplify(RS[5]['mu'] - mu_sym_typed)
put('closed_forms_nf5/symbolic_residual_D', mp.mpf(0) if res_D_sym == 0 else sN(res_D_sym),
    'sympy simplify(D from the derivative - typed closed form)', symbolic=str(res_D_sym))
put('closed_forms_nf5/symbolic_residual_mu', mp.mpf(0) if res_mu_sym == 0 else sN(res_mu_sym),
    'sympy simplify(mu from the derivative - typed closed form)', symbolic=str(res_mu_sym))
check('F33.D.symbolic', 'typed closed form of D equals the sympy derivative identically', 0 if res_D_sym == 0 else 1, 0)
check('F33.mu.symbolic', 'typed closed form of mu equals the sympy derivative identically', 0 if res_mu_sym == 0 else 1, 0)
TOL_CF = mp.mpf('1e-39')


def cf_D_check(coef):
    return relerr(D5_typed(coef), RB[5]['D']) <= TOL_CF


def cf_mu_check(coef):
    return relerr(mu5_typed(coef), RB[5]['mu']) <= TOL_CF


check('F33.D.quad', 'typed closed form of D against quadrature route B', relerr(D_typed, RB[5]['D']), TOL_CF)
check('F33.mu.quad', 'typed closed form of mu against quadrature route B', relerr(mu_typed, RB[5]['mu']), TOL_CF)
rat = -mp.mpf(2734750) / 6166737
put('closed_forms_nf5/D_rational_part', rat, '-2734750/6166737')
put('closed_forms_nf5/D_zeta_terms', D_typed - rat, '10000 pi^2/685193 + 8000 pi^4/685193 + 1632 zeta(3)/713')
lb = D5_typed(pi2=mp.mpf('9.8'), z3=mp.mpf('1.202'))
put('closed_forms_nf5/D_lower_bound', lb,
    'the closed form with pi^2 -> 9.8 (pi^4 -> 9.8^2) and zeta(3) -> 1.202; every irrational enters with a positive coefficient')
check('F33.bound.inputs', 'pi^2 > 9.8 and zeta(3) > 1.202 (both lower bounds hold)',
      max(mp.mpf(0), mp.mpf('9.8') - mp.pi ** 2 + mp.mpf('1e-30'), mp.mpf('1.202') - mp.zeta(3) + mp.mpf('1e-30')), 0)
check('F33.bound.value', 'the bound exceeds 3.57', mp.mpf('3.57') - lb if lb < mp.mpf('3.57') else 0, 0)
for p, v, where in (('0.443', -rat, 'line 1546'), ('4.033', D_typed - rat, 'line 1546'),
                    ('3.57', lb, 'line 1547, the bound printed as D > 3.57')):
    check_printed('P.' + p, 'pieces of the closed form of D', v, p, where)
put('closed_forms_nf5/mu_minus_route_B', mu_typed - RB[5]['mu'], 'typed closed form minus quadrature route')
put('closed_forms_nf5/D_minus_route_B', D_typed - RB[5]['D'], 'typed closed form minus quadrature route')
NOTES.append('The closed forms at n_f = 3, 4 and 6 are stored under nf_dependence/nfK/mu and D (field closed_form). '
             'At n_f = 3 the pi^2 coefficient of D is negative, so the lower-bound argument is made at n_f = 5 only.')

# ================================================================ 3. branch points, n_f = 5
print('branch points and the real axis')


def disc_u_A(u, four=4):
    return entries_A(2 - u, 5, four=four)[4]


def disc_u_P(u):
    return entries_P(2 - u, 5)[4]


def branch_point(four=4):
    return mp.findroot(lambda u: disc_u_A(u, four), mp.mpc('0.002', '0.617'))


US = branch_point()
US_P = mp.findroot(disc_u_P, mp.mpc('0.01', '0.6'))
check('F34.ustar.AP', 'u* from the textbook and the partial-fraction forms', abs(US - US_P) / abs(US), mp.mpf('1e-45'))
put('branch_points/u_star', US, 'zero of disc(2-u) = [gamma_qq - gamma_gg]^2 + 4 gamma_qg gamma_gq at N = 2 - u, n_f = 5',
    conjugate=nstr(mp.conj(US)))
put('branch_points/N_star', 2 - US, 'N* = 2 - u*')
put('branch_points/abs_u_star', abs(US), '|u*|, the Taylor radius of Lambda about u = 0')
put('branch_points/one_minus_abs_u_star', 1 - abs(US), '1 - |u*|, the bound on the input exponent lambda_0')
put('branch_points/period_xi', 2 * mp.pi / abs(mp.im(US)), '2 pi/|Im u*|')
LUS = Lam_A(US)
put('branch_points/Lambda_at_u_star', LUS, 'Lambda(u*)')
put('branch_points/Re_Lambda_at_u_star', mp.re(LUS), 'Re Lambda(u*), the rate of the amplitude e^{Re Lambda(u*) zeta}')
dd = mp.diff(lambda u: disc_u_A(u), US)
cbr = mp.sqrt(dd) / (2 * B5)
put('branch_points/branch_coefficient_abs', abs(cbr),
    '|c| in Lambda(u) = Lambda(u*) + c sqrt(u - u*) + ..., c = sqrt(d disc(2-u)/du at u*)/(2 * 2 pi b_0)')
for p, v, where in (('0.00205', mp.re(US), 'line 1597'), ('0.61708', abs(mp.im(US)), 'line 1597'),
                    ('0.617', abs(US), 'lines 1542, 1555, 1598'), ('0.383', 1 - abs(US), 'line 1555'),
                    ('0.690', abs(cbr), 'line 1600'), ('10.18', 2 * mp.pi / abs(mp.im(US)), 'line 1601'),
                    ('0.673', -mp.re(LUS), 'line 1602')):
    check_printed('P.' + p, 'branch point quantity', v, p, where)
check_printed('KA.ustar.re', 'Re u* against the second read (0.00205048746)', mp.re(US), '0.00205048746', 'second read')
check_printed('KA.ustar.im', 'Im u* against the second read (0.617081602512)', abs(mp.im(US)), '0.617081602512', 'second read')


def winding(R, npts=6000, fun=disc_u_A):
    tot = mp.mpf(0)
    prev = fun(R)
    for k in range(1, npts + 1):
        z = R * mp.expjpi(2 * mp.mpf(k) / npts)
        cur = fun(z)
        tot += mp.arg(cur / prev)
        prev = cur
    return int(mp.nint(tot / (2 * mp.pi)))


with mp.workdps(20):
    wind = {str(R): winding(mp.mpf(R)) for R in ('0.616', '0.618', '0.99')}
put('branch_points/zeros_of_disc_inside_radius', mp.mpf(0), 'argument principle on |u| = R, 6000 points',
    counts=wind)
check('F34.winding', 'no zero of disc(2-u) in |u|<0.616, two in |u|<0.618, two in |u|<0.99',
      abs(wind['0.616'] - 0) + abs(wind['0.618'] - 2) + abs(wind['0.99'] - 2), 0)

# real axis: minimum of the discriminant, convexity, chord slope
with mp.workdps(25):
    grid = [mp.mpf(-200) + (mp.mpf('0.999') + 200) * k / 4000 for k in range(4001)]
    dvals = [disc_u_A(u) for u in grid]
    kmin = min(range(len(dvals)), key=lambda k: dvals[k])
    umin = mp.findroot(lambda u: mp.diff(disc_u_A, u), grid[kmin])
    dmin = disc_u_A(umin)
put('real_axis/disc_min', dmin, 'min of disc(2-u) on -200 <= u <= 0.999 (grid of 4001 points, then the root of its derivative)',
    location_u=nstr(umin, 12))
check('F34.discmin', 'disc(2-u) > 9.2 on the real segment', mp.mpf('9.2') - dmin if dmin < 9.2 else 0, 0)
check_printed('KA.discmin', 'minimum of the discriminant against the second read (9.26689)', dmin, '9.26689', 'second read')
with mp.workdps(30):
    L2a = [mp.diff(Lam_A, mp.mpf(-5) + (mp.mpf('5.99')) * k / 400, 2) for k in range(401)]
    L2b = [mp.diff(Lam_A, mp.mpf(-60) + 55 * mp.mpf(k) / 200, 2) for k in range(201)]
put('real_axis/min_Lambda_second_derivative_m5_to_099', min(L2a), "min Lambda''(u) on -5 <= u <= 0.99, 401 points")
put('real_axis/min_Lambda_second_derivative_m60_to_m5', min(L2b), "min Lambda''(u) on -60 <= u <= -5, 201 points")
check('F12.convex', "Lambda'' > 0 on the scanned real segment", 0 if min(min(L2a), min(L2b)) > 0 else 1, 0)


def tangency_sign_changes(shift=0):
    """Count sign changes of u Lambda'(u) - [Lambda(u) + shift] on 0 < u <= 0.99."""
    us = [mp.mpf('0.001') + (mp.mpf('0.989')) * k / 300 for k in range(301)]
    g = [u * mp.diff(Lam_A, u) - (Lam_A(u) + shift) for u in us]
    return sum(1 for i in range(len(g) - 1) if g[i] * g[i + 1] < 0) + (1 if g[0] < 0 else 0), min(g)


with mp.workdps(25):
    nsc, gmin = tangency_sign_changes()
    ratios = [Lam_A(mp.mpf('0.001') + mp.mpf('0.989') * k / 300) / (mp.mpf('0.001') + mp.mpf('0.989') * k / 300)
              for k in range(301)]
put('front_selection_F12/momentum_conserving/min_tangency_function', gmin,
    "min over 0 < u <= 0.99 of u Lambda'(u) - Lambda(u) = int_0^u s Lambda''(s) ds, positive for convex Lambda with Lambda(0) = 0")
put('front_selection_F12/momentum_conserving/chord_slope_at_u_0p001', ratios[0], 'Lambda(u)/u at u = 0.001, tends to mu as u -> 0')
put('front_selection_F12/momentum_conserving/chord_slope_at_u_0p99', ratios[-1], 'Lambda(u)/u at u = 0.99')
check('F12.notangency', 'no root of the tangency condition for the momentum-conserving Lambda on 0<u<=0.99', nsc, 0)
check('F12.chord_increasing', 'Lambda(u)/u increases on 0<u<=0.99',
      sum(1 for i in range(300) if ratios[i + 1] <= ratios[i]), 0)
check('F12.chord_limit', 'Lambda(u)/u -> mu as u -> 0 (value at u = 0.001 within D*0.001 of mu)',
      abs(ratios[0] - MU5) / (D5 * mp.mpf('0.001')), mp.mpf('0.51'))

# ================================================================ 4. twelfth derivative
print('twelfth derivative')
with mp.workdps(60):
    fA = lambda u: gplus_A(2 - u, 5)
    derA = {k: mp.diff(fA, 0, k) for k in (2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12)}
    R0, M = mp.mpf('0.3'), 160
    samples = [gplus_P(2 - R0 * mp.expjpi(2 * mp.mpf(j) / M), 5) for j in range(M)]

    def cauchy(k):
        s_ = mp.fsum(samples[j] * mp.expjpi(-2 * mp.mpf(j) * k / M) for j in range(M)) / M
        return mp.re(s_) * mp.factorial(k) / R0 ** k

    derC = {k: cauchy(k) for k in derA}
    for k in derA:
        put('twelfth_derivative/gamma_plus_2_minus_u/order_%d' % k, derA[k],
            'd^%d/du^%d gamma_+^(0)(2-u) at u = 0, n_f = 5 (mpmath differentiation at 60 digits)' % (k, k),
            digits=25, cauchy_route=nstr(derC[k], 25))
        check('F36.der%d.two_routes' % k, 'derivative of order %d, finite differences against the Cauchy integral on |u| = 0.3' % k,
              relerr(derC[k], derA[k]), mp.mpf('1e-49'))
    put('twelfth_derivative/Lambda_order_12', derA[12] / B5, 'd^12 Lambda/du^12 at u = 0 = (twelfth derivative of gamma_+)/(2 pi b_0)')
check('F36.even_positive_4_to_10', 'even derivatives of order 4 to 10 are positive',
      sum(1 for k in (4, 6, 8, 10) if derA[k] <= 0), 0)
check('F36.twelfth_negative', 'the twelfth derivative is negative', 0 if derA[12] < 0 else 1, 0)
check_printed('P.9.44e8', 'twelfth derivative magnitude', -derA[12], '9.44e8', 'line 1612')
check_printed('KA.twelfth', 'twelfth derivative against the second read (-9.439268734e8)', -derA[12], '9.439268734e8',
              'second read')

# ================================================================ 5. crossover ratios
print('crossover ratios')


def saddle_value(a, lam=Lam_A):
    us = mp.findroot(lambda u: mp.diff(lam, u) - a, mp.mpf('0.6'))
    return lam(us) - us * a


RE_US, RE_LUS = mp.re(US), mp.re(LUS)
with mp.workdps(30):
    x_full = mp.findroot(lambda a: saddle_value(a) - (RE_LUS - RE_US * a), mp.mpf('4.3'))
x_pc = mp.findroot(lambda a: (2 * mp.sqrt(R5 * a) - a - G5) - (RE_LUS - RE_US * a), mp.mpf('4.5'))
x_bad = mp.findroot(lambda a: (2 * mp.sqrt(R5 * a) - a) - (RE_LUS - RE_US * a), mp.mpf('7.5'))
put('crossover/balance_full_Lambda', x_full,
    'a = xi/zeta where min_u[Lambda(u) - u a] = Re Lambda(u*) - Re(u*) a (saddle against branch point)')
put('crossover/balance_pole_plus_constant', x_pc,
    'a where 2 sqrt(r a) - a - Gamma = Re Lambda(u*) - Re(u*) a (saddle of r/(1-u) - Gamma)')
put('crossover/balance_constant_on_one_side', x_bad,
    'a where 2 sqrt(r a) - a = Re Lambda(u*) - Re(u*) a (constant dropped from the saddle side only)')
for p, v, where in (('4.3', x_full, 'line 1605'), ('4.34', x_full, 'line 1627'), ('4.5', x_pc, 'line 1617'),
                    ('7.6', x_bad, 'line 1618')):
    check_printed('P.' + p, 'crossover ratio', v, p, where)

# ================================================================ 6. front selection, F12
print('front selection')
u = sp.Symbol('u')
rS, GS, vS = sp.symbols('r Gamma v', positive=True)
chi_pole = rS / (1 - u)
roots_pole = sp.solve(sp.numer(sp.together(sp.diff(chi_pole, u) * u - chi_pole)), u)
check('F12.pole.root', 'pure pole r/(1-u): tangency root u = 1/2 only', 0 if roots_pole == [sp.Rational(1, 2)] else 1, 0)
speed_pole = sp.simplify(chi_pole.subs(u, sp.Rational(1, 2)) / sp.Rational(1, 2))
check('F12.pole.speed', 'pure pole speed = 4r', 0 if sp.simplify(speed_pole - 4 * rS) == 0 else 1, 0)
das = sp.solve(sp.Eq(2 * sp.sqrt(rS * vS), vS), vS)
check('F12.pole.das', 'the ray 2 sqrt(r zeta xi) = xi has xi/zeta = 4r', 0 if 4 * rS in das else 1, 0)
chi_sum = rS / (1 - u) - rS
roots_sum = sp.solve(sp.numer(sp.together(sp.diff(chi_sum, u) * u - chi_sum)), u)
check('F12.sumrule.root', 'sum-rule model r/(1-u) - r: tangency only at u = 0', 0 if set(roots_sum) == {0} else 1, 0)
put('front_selection_F12/sum_rule_model/tangency_roots', mp.mpf(0), 'roots of u chi\'(u) = chi(u) for chi = r/(1-u) - r',
    roots=[str(x) for x in roots_sum])


def front_pc(r, G, sign=1):
    """Tangency of chi(u) = r/(1-u) - G at 0 < u < 1, with w = 1 - u solving G w^2 - 2 r w + r = 0."""
    w = (r - mp.sqrt(r * (r - G))) / G
    uc = 1 - w
    v_tan = (r / (1 - uc) - G) / uc
    v_cf = (mp.sqrt(r) + sign * mp.sqrt(r - G)) ** 2
    return uc, v_tan, v_cf


for nf in NF_LIST:
    r = 12 / beta0_of(nf)
    G = (11 + 2 * mp.mpf(nf) / 27) / beta0_of(nf)
    check('F12.Gamma_rational.nf%d' % nf, 'Gamma used for the front against (297 + 2 n_f)/(27 beta_0) = (297+2n_f)/(297-18n_f), n_f=%d' % nf,
          relerr(G, mp.mpf(297 + 2 * nf) / (297 - 18 * nf)), mp.mpf('1e-39'))
    uc, v_tan, v_cf = front_pc(r, G)
    if nf == 5:
        check_printed('KA.speed.loop', 'speed of the n_f loop at n_f=5 against the second read (2.364404843)', v_tan,
                      '2.364404843', 'second read')
    base = 'front_selection_F12/pole_plus_one_loop_constant/nf%d' % nf
    put(base + '/u_c', uc, 'root in 0<u<1 of u chi\'(u) = chi(u), chi = r/(1-u) - Gamma, i.e. 1 - u_c = [r - sqrt(r(r-Gamma))]/Gamma')
    put(base + '/speed', v_tan, 'chi(u_c)/u_c', closed_form_value=nstr(v_cf), closed_form='(sqrt r + sqrt(r - Gamma))^2')
    # Legendre: min over 0<u<1 of chi(u) - u v at v = speed vanishes
    lg = mp.findroot(lambda uu: r / (1 - uu) ** 2 - v_tan, mp.mpf('0.5'))
    legendre = r / (1 - lg) - G - lg * v_tan
    put(base + '/legendre_residual', abs(legendre), '|min_u [chi(u) - u v]| at v = speed')
    # the ray where 2 sqrt(r v) - v - Gamma = 0, larger root
    vroot = mp.findroot(lambda vv: 2 * mp.sqrt(r * vv) - vv - G, v_cf * mp.mpf('1.01'))
    put(base + '/ray_root', vroot, 'larger root of 2 sqrt(r v) - v - Gamma = 0')
    check('F12.speed.routes.nf%d' % nf, 'speed as chi(u_c)/u_c against (sqrt r + sqrt(r-Gamma))^2, n_f=%d' % nf,
          relerr(v_tan, v_cf), TOL['speed'])
    check('F12.ray.nf%d' % nf, 'speed against the root of 2 sqrt(r v) - v - Gamma, n_f=%d' % nf, relerr(vroot, v_cf),
          mp.mpf('1e-39'))
    check('F12.legendre.nf%d' % nf, 'Legendre transform vanishes at the speed, n_f=%d' % nf, abs(legendre), mp.mpf('1e-39'))
    put('front_selection_F12/pure_pole/nf%d/u_c' % nf, mp.mpf('0.5'), 'root of u chi\'(u) = chi(u), chi = r/(1-u)')
    put('front_selection_F12/pure_pole/nf%d/speed' % nf, 4 * r, '4r')
uc5, v5, vcf5 = front_pc(R5, G5)
check_printed('KA.uc', 'u_c at n_f=5 against the second read (0.18637101)', uc5, '0.18637101', 'second read')
check_printed('KA.speed', 'speed at n_f=5 against the second read (2.364404843)', v5, '2.364404843', 'second read')
check_printed('KA.4r', 'pure-pole speed 4r at n_f=5 against the second read (6.2608696)', 4 * R5, '6.2608696', 'second read')
check_printed('Z31.0.186', 'u_c as planned in Z31', uc5, '0.186', 'planned text Z31')
check_printed('Z31.2.36', 'speed as planned in Z31', v5, '2.36', 'planned text Z31')
# the second tangency root, at u < 0
w2 = (R5 + mp.sqrt(R5 * (R5 - G5))) / G5
put('front_selection_F12/pole_plus_one_loop_constant/nf5/second_root_u', 1 - w2,
    'the other root of the tangency condition, at u < 0, where chi(u)/u is not a front speed',
    chi_over_u=nstr((R5 / w2 - G5) / (1 - w2), 12))
put('front_selection_F12/momentum_conserving/infimum_of_chord_slope', MU5, 'inf_{u>0} Lambda(u)/u = Lambda\'(0) = mu for convex Lambda with Lambda(0) = 0')

# BFKL
chiB = lambda g: 2 * mp.psi(0, 1) - mp.psi(0, g) - mp.psi(0, 1 - g)


def bfkl_gc(two=2):
    ch = lambda g: two * mp.psi(0, 1) - mp.psi(0, g) - mp.psi(0, 1 - g)
    return mp.findroot(lambda g: mp.diff(ch, g) * g - ch(g), mp.mpf('0.63'))


gc1 = bfkl_gc()
chiBp = lambda g: -mp.psi(1, g) + mp.psi(1, 1 - g)
gc2 = mp.findroot(lambda g: chiBp(g) * g - chiB(g), mp.mpf('0.6'))
put('front_selection_F12/bfkl/gamma_c', gc1, "root of chi'(g) g = chi(g), chi(g) = 2 psi(1) - psi(g) - psi(1-g)",
    route_2=nstr(gc2))
put('front_selection_F12/bfkl/one_minus_gamma_c', 1 - gc1, '1 - gamma_c, the lambda_0 of Mueller and Triantafyllopoulos')
lam0 = 1 - gc1
mt = chiBp(lam0) * (1 - lam0) + chiB(lam0)
put('front_selection_F12/bfkl/MT_condition_residual', abs(mt), "|chi'(l)(1-l) + chi(l)| at l = 1 - gamma_c")
check('F12.bfkl.routes', 'gamma_c by differentiation and by trigamma', relerr(gc1, gc2), mp.mpf('1e-38'))
check('F12.bfkl.MT', 'the condition in the variable 1-u holds at 1 - gamma_c', abs(mt), mp.mpf('1e-38'))
check_printed('P.0.628', 'BFKL gamma_c', gc1, '0.628', 'line 1517')
check_printed('KA.gc', 'gamma_c against the second read (0.627549121)', gc1, '0.627549121', 'second read')
check_printed('KA.1mgc', '1 - gamma_c against the second read (0.372450879)', 1 - gc1, '0.372450879', 'second read')

# withdrawn value, kept only so the record of what A15 printed is complete
put('withdrawn/A15_gamma_variable_root', 2 * R5 / G5,
    '2r/Gamma = 648/307 from chi(gamma) = r/gamma - Gamma in the anomalous-dimension variable',
    status=('withdrawn (F12). The condition was applied in the variable in which the collinear pole sits at '
            'gamma = 0. Front selection needs the decay variable u of eq:mgf. Not to be printed.'))

# ================================================================ 7. coefficient a (F60)
print('Edgeworth coefficient a')
z_, e_ = sp.symbols('z epsilon', real=True)
muS, DS, k3S, k4S, c2S, zeS = sp.symbols('mu D kappa3 kappa4 c2 zeta', positive=True)
He = lambda n: sp.expand(2 ** (-sp.Rational(n, 2)) * sp.hermite(n, z_ / sp.sqrt(2)))
k3p, k4p = k3S / DS ** sp.Rational(3, 2), k4S / DS ** 2
a1 = k3p / 6 * He(3)
a2 = k4p / 24 * He(4) + k3p ** 2 / 72 * He(6)
phiS = sp.exp(-z_ ** 2 / 2) / sp.sqrt(2 * sp.pi)
lnq_corr = e_ * a1 + e_ ** 2 * (a2 - a1 ** 2 / 2)
dz_lnq = -z_ + sp.diff(lnq_corr, z_)
dzeta_z = -muS * e_ / sp.sqrt(DS) - z_ * e_ ** 2 / 2       # d z/d zeta at fixed xi, e = zeta^(-1/2)
dzeta_explicit = -e_ ** 3 / 2 * a1                         # d/d zeta at fixed z of e a1
g_ = sp.expand(dz_lnq * dzeta_z + dzeta_explicit - e_ ** 2 / 2)
g_ = sum(g_.coeff(e_, k) * e_ ** k for k in range(1, 4))
integrand = sp.expand(sp.series(sp.expand((1 + e_ * a1 + e_ ** 2 * a2) * g_ ** 2), e_, 0, 5).removeO())
EI = 0
for k in range(2, 5):
    EI += e_ ** k * sp.integrate(sp.expand(integrand.coeff(e_, k)) * phiS, (z_, -sp.oo, sp.oo))
zI = sp.expand(EI / e_ ** 2)
lead, c1_, c2_ = [sp.simplify(zI.coeff(e_, k)) for k in (0, 1, 2)]


def a_formula(mu, D, k3, sign=-1, dpow=3):
    return (D ** 2 + sign * mu * k3) ** 2 / (2 * mu ** 2 * D ** dpow)


a_der = sp.simplify(c2_ / lead)
res_a = sp.simplify(a_der - a_formula(muS, DS, k3S))
check('F60.edgeworth.lead', 'zeta I_zeta -> mu^2/D at leading order', 0 if sp.simplify(lead - muS ** 2 / DS) == 0 else 1, 0)
check('F60.edgeworth.odd', 'the zeta^(-1/2) term vanishes', 0 if c1_ == 0 else 1, 0)
check('F60.edgeworth.kappa4', "Lambda''''(0) cancels from the coefficient", 0 if not c2_.has(k4S) else 1, 0)
check('F60.edgeworth.formula', 'derived coefficient equals the printed formula for a', 0 if res_a == 0 else 1, 0)
a_gauss = sp.simplify(a_der.subs(k3S, 0) - DS / (2 * muS ** 2))
a_pole = sp.simplify(a_der.subs({muS: rS, DS: 2 * rS, k3S: 6 * rS}) - 1 / (4 * rS))
check('F60.limit.gauss', "a -> D/(2 mu^2) when Lambda'''(0) = 0", 0 if a_gauss == 0 else 1, 0)
check('F60.limit.pole', 'a -> 1/(4r) for mu = r, D = 2r, Lambda\'\'\' = 6r', 0 if a_pole == 0 else 1, 0)
# the pole limit gives the 1/(8 zeta^2) of Eq. Iexpapp: I = mu^2/(D zeta) (1 + a/zeta)
sub_pole = sp.simplify((muS ** 2 / DS * a_der).subs({muS: rS, DS: 2 * rS, k3S: 6 * rS}))
check('F60.limit.Iexpapp', 'mu^2 a/D = 1/8 in the pole model', 0 if sp.simplify(sub_pole - sp.Rational(1, 8)) == 0 else 1, 0)
# input dependence, Gaussian case: variance D zeta + c2
IG = muS ** 2 / (DS * zeS + c2S) + DS ** 2 / (2 * (DS * zeS + c2S) ** 2)
serG = sp.series((zeS * IG * DS / muS ** 2).subs(zeS, 1 / e_), e_, 0, 2).removeO()
shift = sp.simplify(serG.coeff(e_, 1) - DS / (2 * muS ** 2))
check('F60.input_shift', 'Gaussian input with variance D zeta + c2 shifts a by -c2/D',
      0 if sp.simplify(shift + c2S / DS) == 0 else 1, 0)
put('edgeworth_a_F60/zeta_I_zeta_expansion', mp.mpf(0), 'zeta I_zeta = mu^2/D + [D^2 - mu Lambda\'\'\'(0)]^2/(2 D^4 zeta) + o(1/zeta)',
    symbolic_coefficient_of_1_over_zeta=str(sp.factor(c2_)), symbolic_a=str(sp.factor(a_der)))
A5 = a_formula(MU5, D5, L35)
put('edgeworth_a_F60/a', A5, '[D^2 - mu Lambda\'\'\'(0)]^2/(2 mu^2 D^3), n_f = 5')
put('edgeworth_a_F60/a_gaussian_limit', D5 / (2 * MU5 ** 2), 'D/(2 mu^2)')
put('edgeworth_a_F60/a_pole_model', 1 / (4 * R5), '1/(4r), n_f = 5')
check_printed('P.0.0283', 'coefficient a', A5, '0.0283', 'line 1643')
check_printed('KA.a', 'a against the plan value 0.0283036067', A5, '0.0283036067', 'plan and second read')
stored_diag = os.path.join(HERE, 'diagnostic_results.json')
RICH = {}
if os.path.exists(stored_diag):
    with open(stored_diag) as fh:
        dg = json.load(fh)
    dz = {int(k): mp.mpf(v['dev_times_zeta']) for k, v in dg['summary'].items()}
    r1 = 2 * dz[200] - dz[100]
    r2 = 2 * dz[400] - dz[200]
    r3 = (8 * dz[400] - 6 * dz[200] + dz[100]) / 3
    RICH = {'r1': r1, 'r2': r2, 'r3': r3}
    base = 'edgeworth_a_F60/stored_principal_values'
    for zz in (15, 40, 100, 200, 400):
        put(base + '/dev_times_zeta_%d' % zz, dz[zz], '(zeta I_zeta D/mu^2 - 1) zeta, read from calc/diagnostic_results.json summary',
            digits=10)
    put(base + '/richardson_100_200', r1, '2 d(200) - d(100), removing a 1/zeta^2 term', digits=10,
        rel_dev_from_a=nstr(relerr(r1, A5), 4))
    put(base + '/richardson_200_400', r2, '2 d(400) - d(200), removing a 1/zeta^2 term', digits=10,
        rel_dev_from_a=nstr(relerr(r2, A5), 4))
    put(base + '/richardson_three_point', r3, '[8 d(400) - 6 d(200) + d(100)]/3, removing 1/zeta^2 and 1/zeta^3 terms',
        digits=10, rel_dev_from_a=nstr(relerr(r3, A5), 4),
        note='assumes the next terms are in powers of 1/zeta; the order of the next term is not derived here')
    check('F60.richardson', 'Richardson value 2d(400) - d(200) against a at relative 1e-3 (plan)', relerr(r2, A5), mp.mpf('1e-3'))
    check_printed('F60.planned.0.0288', 'planned text value at zeta = 100', dz[100], '0.0288', 'planned F60 text')
    check_printed('F60.planned.0.0285', 'planned text value at zeta = 200', dz[200], '0.0285', 'planned F60 text')
    check_printed('F60.planned.0.0284', 'planned text value at zeta = 400', dz[400], '0.0284', 'planned F60 text')
    check_printed('F60.planned.0.0283', 'planned text Richardson value', r2, '0.0283', 'planned F60 text')
    ac = mp.mpf(dg['asymptotic_coefficient']['a'])
    check('X.a.partH', 'a against calc/diagnostic_results.json asymptotic_coefficient (partH)', relerr(A5, ac), mp.mpf('1e-14'),
          tag='consistency with the stored results of another program')
else:
    NOTES.append('calc/diagnostic_results.json not found, so the Richardson values were not formed.')

# ================================================================ 8. F11 family
print('F11 family')
zz = sp.Symbol('z', real=True)
hS = (2 * zz ** 2 - 1) * sp.exp(-zz ** 2 / 2)
phZ = sp.exp(-zz ** 2 / 2) / sp.sqrt(2 * sp.pi)
I0 = sp.simplify(sp.integrate(phZ * hS, (zz, -sp.oo, sp.oo)))
I1 = sp.simplify(sp.integrate(zz * phZ * hS, (zz, -sp.oo, sp.oo)))
I2 = sp.simplify(sp.integrate(zz ** 2 * phZ * hS, (zz, -sp.oo, sp.oo)))
Ih2 = sp.simplify(sp.integrate(phZ * hS ** 2, (zz, -sp.oo, sp.oo)))
put('family_F11/int_phi_h', sN(I0), 'int phi(z) h(z) dz, h = (2z^2 - 1) e^{-z^2/2}', symbolic=str(I0))
put('family_F11/int_z_phi_h', sN(I1), 'int z phi h dz', symbolic=str(I1))
put('family_F11/int_z2_phi_h', sN(I2), 'int z^2 phi h dz', symbolic=str(I2))
put('family_F11/int_phi_h2', sN(Ih2), 'int phi h^2 dz', symbolic=str(Ih2))
check('F11.int0', 'int phi h = 0 (normalization kept)', 0 if I0 == 0 else 1, 0)
check('F11.int1', 'int z phi h = 0 (mean kept at mu zeta)', 0 if I1 == 0 else 1, 0)
check('F11.int2', 'int z^2 phi h = 1/sqrt(2)', 0 if sp.simplify(I2 - 1 / sp.sqrt(2)) == 0 else 1, 0)
check('F11.inth2', 'int phi h^2 = 1/sqrt(3)', 0 if sp.simplify(Ih2 - 1 / sp.sqrt(3)) == 0 else 1, 0)
hmax = 4 * mp.e ** (-mp.mpf(5) / 4)
put('family_F11/max_h', hmax, 'max h = 4 e^{-5/4} at z^2 = 5/2 (min h = -1 at z = 0)')
put('family_F11/zeta_min_for_positivity_c_below_1', hmax ** 2, 'q > 0 for all z when zeta > (c max|h|)^2, and max|h| = 4e^{-5/4} for c < 1')
check('F11.positivity', 'zeta >= 2 keeps q positive for 0 < c < 1 (max|h| < sqrt 2)', 0 if hmax < mp.sqrt(2) else 1, 0)
put('family_F11/oscillation_amplitude_c_half', mp.mpf('0.25') / mp.sqrt(3), 'c^2/sqrt(3) at c = 1/2')


def f11_zI(zeta, c, mu, D):
    with mp.workdps(30):
        phi = lambda z: mp.exp(-z * z / 2) / mp.sqrt(2 * mp.pi)
        h = lambda z: (2 * z * z - 1) * mp.exp(-z * z / 2)

        def rho(xi, ze):
            z = (xi - mu * ze) / mp.sqrt(D * ze)
            return phi(z) * (1 + c * mp.cos(ze) / mp.sqrt(ze) * h(z)) / mp.sqrt(D * ze)

        s = mp.sqrt(D * zeta)
        a = mu * zeta
        f = lambda xi: mp.diff(lambda w: rho(xi, w), zeta) ** 2 / rho(xi, zeta)
        zi = zeta * mp.quad(f, [a - 12 * s, a - 3 * s, a, a + 3 * s, a + 12 * s])
        m0 = mp.quad(lambda x: rho(x, zeta), [a - 12 * s, a, a + 12 * s])
        m1 = mp.quad(lambda x: x * rho(x, zeta), [a - 12 * s, a, a + 12 * s]) / zeta
        return zi, m0, m1


F11V = {}
cF = mp.mpf('0.5')
for label, zeta in (('200', mp.mpf(200)), ('200+pi/2', 200 + mp.pi / 2), ('400', mp.mpf(400)),
                    ('400+pi/2', 400 + mp.pi / 2), ('1600', mp.mpf(1600)), ('1600+pi/2', 1600 + mp.pi / 2)):
    zi, m0, m1 = f11_zI(zeta, cF, MU5, D5)
    F11V[label] = (zeta, zi)
    pred = MU5 ** 2 / D5 + cF ** 2 * mp.sin(zeta) ** 2 / mp.sqrt(3)
    put('family_F11/zeta_I_zeta/%s' % label.replace('/', '_over_'), zi, 'zeta int (d_zeta rho)^2/rho d xi at c = 1/2, n_f = 5 rates',
        digits=12, leading_prediction=nstr(pred, 10), remainder_times_sqrt_zeta=nstr((zi - pred) * mp.sqrt(zeta), 6),
        normalization=nstr(m0, 15), mean_over_zeta=nstr(m1, 15))
    check('F11.norm.%s' % label, 'family normalized at zeta = %s' % label, abs(m0 - 1), mp.mpf('1e-28'))
    check('F11.mean.%s' % label, 'family mean/zeta = mu at zeta = %s' % label, relerr(m1, MU5), mp.mpf('1e-28'))
    check('F11.remainder.%s' % label, 'zeta I_zeta - mu^2/D - c^2 sin^2(zeta)/sqrt3 is below 1/sqrt(zeta) at zeta = %s' % label,
          abs(zi - pred) * mp.sqrt(zeta), 1)
osc = min(abs(F11V[a][1] - F11V[b][1]) for a, b in (('200', '200+pi/2'), ('400', '400+pi/2'), ('1600', '1600+pi/2')))
put('family_F11/smallest_oscillation_between_zeta_and_zeta_plus_pi_over_2', osc, 'min over the three pairs of |zeta I(zeta) - zeta I(zeta + pi/2)|')
check('F11.oscillation', 'zeta I_zeta keeps an oscillation of at least 0.04 up to zeta = 1600', mp.mpf('0.04') - osc if osc < mp.mpf('0.04') else 0, 0)
zc0, _, _ = f11_zI(mp.mpf(400), mp.mpf(0), MU5, D5)
put('family_F11/control_c0_zeta400', zc0, 'c = 0, the Gaussian value mu^2/D + 1/(2 zeta)', digits=12)
check('F11.control', 'c = 0 reproduces mu^2/D + 1/(2 zeta) at zeta = 400', relerr(zc0, MU5 ** 2 / D5 + 1 / mp.mpf(800)), mp.mpf('1e-28'))

# ================================================================ 9. moving endpoint, F80
print('moving endpoint')
xS, tS = sp.symbols('x t', positive=True)
Lf = sp.Function('L')(tS)
Pq = 3 * (Lf - xS) ** 2 / Lf ** 3
sq = sp.diff(sp.log(Pq), tS)
m_q = sp.simplify(sp.integrate(sp.expand(Pq * sq), (xS, 0, Lf)))
I_q = sp.simplify(sp.integrate(sp.expand(sp.simplify(Pq * sq ** 2)), (xS, 0, Lf)))
Pu = 1 / Lf
su = sp.diff(sp.log(Pu), tS)
m_u = sp.simplify(sp.integrate(Pu * su, (xS, 0, Lf)))
I_u = sp.simplify(sp.integrate(Pu * su ** 2, (xS, 0, Lf)))
Ld = sp.Derivative(Lf, tS)
check('F80.quad.mean', '<s> = 0 for P = 3(L-x)^2/L^3', 0 if m_q == 0 else 1, 0)
check('F80.quad.I', '<s^2> = 3 Ldot^2/L^2 for P = 3(L-x)^2/L^3', 0 if sp.simplify(I_q - 3 * Ld ** 2 / Lf ** 2) == 0 else 1, 0)
check('F80.unif.mean', '<s> = -Ldot/L for the uniform density', 0 if sp.simplify(m_u + Ld / Lf) == 0 else 1, 0)
check('F80.unif.I', '<s^2> = Ldot^2/L^2 and Var = 0 for the uniform density',
      0 if sp.simplify(I_u - Ld ** 2 / Lf ** 2) == 0 and sp.simplify(I_u - m_u ** 2) == 0 else 1, 0)


def endpoint_identity(P, include_boundary=True, Lfun=lambda t: 1 + mp.mpf('0.3') * t, t0=mp.mpf('0.7')):
    """<s> computed by quadrature against -Ldot P(L,t) (with the boundary term) or 0 (without)."""
    L0 = Lfun(t0)
    Ldot = mp.diff(Lfun, t0)
    sfun = lambda x: mp.diff(lambda t: mp.log(P(x, Lfun(t))), t0)
    mean = mp.quad(lambda x: P(x, L0) * sfun(x), [0, L0])
    pred = -Ldot * P(L0, L0) if include_boundary else mp.mpf(0)
    I = mp.quad(lambda x: P(x, L0) * sfun(x) ** 2, [0, L0])
    return mean, pred, I, Ldot, L0


with mp.workdps(30):
    Punif = lambda x, L: 1 / L
    Pquad = lambda x, L: 3 * (L - x) ** 2 / L ** 3
    mU, pU, IU, Ldot0, L00 = endpoint_identity(Punif)
    mQ, pQ, IQ, _, _ = endpoint_identity(Pquad)
put('moving_endpoint_F80/instance', mp.mpf('0.7'), 'L(t) = 1 + 0.3 t at t = 0.7', L=nstr(L00, 10), Ldot=nstr(Ldot0, 10))
put('moving_endpoint_F80/uniform_mean_score', mU, '<s> = -Ldot P(L,t) = -Ldot/L', prediction=nstr(pU))
put('moving_endpoint_F80/uniform_I', IU, '<s^2> = Ldot^2/L^2', prediction=nstr(Ldot0 ** 2 / L00 ** 2))
put('moving_endpoint_F80/quadratic_mean_score', mQ, '<s> = 0, P vanishes at the endpoint', prediction=nstr(pQ))
put('moving_endpoint_F80/quadratic_I', IQ, 'I_F = Var[s] = 3 Ldot^2/L^2', prediction=nstr(3 * Ldot0 ** 2 / L00 ** 2))
check('F80.num.unif', 'quadrature <s> = -Ldot P(L) for the uniform density', relerr(mU, pU), TOL['F80'])
check('F80.num.quad', 'quadrature <s> = 0 for P = 3(L-x)^2/L^3', abs(mQ), mp.mpf('1e-30'))
check('F80.num.quadI', 'quadrature I_F = 3 Ldot^2/L^2', relerr(IQ, 3 * Ldot0 ** 2 / L00 ** 2), mp.mpf('1e-27'))
AS, BS, CS, eS, aS = sp.symbols('A B C epsilon a', positive=True)
yS = sp.Symbol('y')
fpole = AS / yS + BS + CS * yS
cut = sp.integrate(fpole, (yS, -aS, -eS)) + sp.integrate(fpole, (yS, eS, aS))
pv = sp.limit(cut, eS, 0)
cut_minus_pv = sp.simplify(cut - pv)
put('moving_endpoint_F80/symmetric_cut_minus_principal_value', mp.mpf(0), 'integrand A/y + B + C y, cut |y| < eps',
    symbolic=str(cut_minus_pv))
check('F80.cut', 'symmetric cut minus principal value = -2 B eps', 0 if sp.simplify(cut_minus_pv + 2 * BS * eS) == 0 else 1, 0)

# ================================================================ 10. solvable model
print('solvable model: f(nbar), node, C, L')


def f_bessel(nb, atom_score=-1, dps=20):
    with mp.workdps(dps):
        n = mp.mpf(nb)
        w = 12 * mp.sqrt(2 * n + 4)
        brk = [0, max(mp.mpf('0.5'), 2 * n - w), 2 * n, 2 * n + w, mp.inf]
        wt = lambda y: mp.e ** (-n - y ** 2 / (4 * n)) * mp.besseli(1, y)
        sc = lambda y: (y / (2 * n)) * mp.besseli(0, y) / mp.besseli(1, y) - 1
        return n * (mp.e ** (-n) * atom_score ** 2 + mp.quad(lambda y: wt(y) * sc(y) ** 2, brk))


def f_series(nb, dps=20):
    """Poisson mixture of Gamma(k,1) step sums: rho_c = sum_k p_k(n) g_k(xi), score from d/dn ln p_k."""
    with mp.workdps(dps):
        n = mp.mpf(nb)
        kmax = int(n + 30 * mp.sqrt(n + 1) + 40)
        logp = [None] + [-n + k * mp.log(n) - mp.loggamma(k + 1) for k in range(1, kmax + 1)]

        def pieces(xi):
            num = mp.mpf(0)
            den = mp.mpf(0)
            den2 = mp.mpf(0)
            for k in range(1, kmax + 1):
                t = mp.exp(logp[k] + (k - 1) * mp.log(xi) - xi - mp.loggamma(k))
                den += t
                num += t * (k / n - 1)
            return den, num

        def integrand(xi):
            den, num = pieces(xi)
            return num * num / den

        hi = n + 30 * mp.sqrt(2 * n + 1) + 40
        cont = mp.quad(integrand, [mp.mpf(0), n / 2, n, 2 * n, hi])
        return n * (mp.e ** (-n) + cont)


z_ref = mp.log(mp.log(mp.mpf(10) ** 4 / LAMBDA_QCD ** 2) / mp.log(Q0SQ / LAMBDA_QCD ** 2))
nbar_ref = R5 * z_ref
FV = {}
for nb in ('0.01', '0.5', '1', '1.8', 'nbar_ref', '2', '4', '8', '50'):
    val = nbar_ref if nb == 'nbar_ref' else mp.mpf(nb)
    f1 = f_bessel(val)
    f2 = f_series(val)
    FV[nb] = f1
    put('solvable_model/f_nbar/%s' % nb, f1, 'f(nbar) = nbar <(d_nbar ln rho)^2>, atom score -1, Bessel form in y = 2 sqrt(nbar xi)',
        digits=15, nbar=nstr(val, 12), poisson_series_route=nstr(f2, 15))
    check('SM.f.%s' % nb, 'f(nbar) by the Bessel form against the Poisson series, nbar = %s' % nb, relerr(f1, f2), TOL['f'])
for p, key, where in (('0.99503', '0.01', 'persona check T7'), ('0.60542', '2', 'persona check T7'),
                      ('0.502539', '50', 'persona check T7'), ('0.814021', '0.5', 'plan F37')):
    check_printed('KA.f.' + key, 'f(nbar) at nbar = %s' % key, FV[key], p, where)
check('SM.f.three_fifths', 'f at the reference nbar is within 0.05 of three fifths (text: about three fifths)',
      abs(FV['nbar_ref'] - mp.mpf('0.6')), mp.mpf('0.05'))
check('SM.f.monotone_on_grid', 'f decreases along nbar = 0.01, 0.5, 1, 1.8, 2, 4, 8, 50 (values only, not a proof)',
      sum(1 for a, b in zip(['0.01', '0.5', '1', '1.8', '2', '4', '8', '50'], ['0.5', '1', '1.8', '2', '4', '8', '50', None])
          if b is not None and FV[b] >= FV[a]), 0)
# large-nbar coefficient: nbar (f - 1/2) -> 1/8
g50, g200, g800 = (mp.mpf(n) * (f_bessel(n) - mp.mpf('0.5')) for n in (50, 200, 800))
rich_g = (4 * g800 - g200) / 3      # removes a 1/nbar term, nbar ratio 4
put('solvable_model/large_nbar/nbar_times_f_minus_half', g800, 'nbar (f - 1/2) at nbar = 800', digits=12,
    at_50=nstr(g50, 10), at_200=nstr(g200, 10), richardson_200_800=nstr(rich_g, 10))
check('SM.f.one_eighth', 'nbar (f - 1/2) -> 1/8 (Richardson in 1/nbar from 200 and 800)', abs(rich_g - mp.mpf(1) / 8), TOL['eighth'])
put('solvable_model/I_zeta_subleading_coefficient', mp.mpf(1) / 8, 'I_zeta = r/(2 zeta) + 1/(8 zeta^2) + ..., from f = 1/2 + 1/(8 nbar) + ...')
put('solvable_model/I_zeta_subleading_gaussian', mp.mpf(1) / 2, 'Gaussian with mean r zeta, variance 2 r zeta: I = r/(2 zeta) + 1/(2 zeta^2)')


def node_bessel(nb):
    n = mp.mpf(nb)
    y = mp.findroot(lambda y: (y / (2 * n)) * mp.besseli(0, y) / mp.besseli(1, y) - 1, 2 * n)
    return y ** 2 / (4 * n)


for nb in (2, 4, 8, 128, 512):
    nd = node_bessel(nb)
    put('solvable_model/score_node/nbar_%d' % nb, nd - nb, 'xi_node - nbar, root in xi of the continuous-part score', digits=12,
        xi_node=nstr(nd, 12))
check('SM.node.half', 'xi_node - nbar -> -1/2 (value at nbar = 512 within 1e-3)', abs(node_bessel(512) - 512 + mp.mpf('0.5')),
      mp.mpf('1e-3'))


def f_of_np(nb):
    def g2(xi):
        z = 2 * np.sqrt(nb * xi)
        rho = np.exp(-nb - xi + z) * np.sqrt(nb / xi) * special.i1e(z)
        g = np.sqrt(xi / nb) * special.i0e(z) / special.i1e(z) - 1
        return rho * g * g
    hi = nb + 60 * np.sqrt(2 * nb + 1) + 60
    return nb * (np.exp(-nb) + integrate.quad(g2, 0, hi, points=[nb], limit=500, epsabs=1e-14)[0])


def C_value(W, tailcoef=math.sqrt(2) / 16):
    h = lambda w: np.sqrt(f_of_np(w * w)) - 1 / np.sqrt(2)
    core = integrate.quad(h, 1e-12, W, limit=400, epsabs=1e-12)[0]
    return 2 * (core + tailcoef / W)


def C_richardson(tailcoef=math.sqrt(2) / 16):
    c1, c2 = C_value(12.0, tailcoef), C_value(24.0, tailcoef)
    return (8 * c2 - c1) / 7, c1, c2


CR, C12, C24 = C_richardson()


def L_direct(nb):
    return 2 * integrate.quad(lambda w: np.sqrt(f_of_np(w * w)), 1e-12, np.sqrt(nb), limit=400, epsabs=1e-12)[0]


Lrow = {nb: L_direct(nb) for nb in (2.0, 4.0, 8.0, 25.0, 100.0, 400.0)}
Crt = {nb: Lrow[nb] - math.sqrt(2 * nb) + 1 / (4 * math.sqrt(2 * nb)) for nb in (25.0, 100.0, 400.0)}
C_from_L = (8 * Crt[400.0] - Crt[100.0]) / 7
put('solvable_model/C', mp.mpf(CR), 'C = 2 int_0^inf [sqrt(f(w^2)) - 1/sqrt 2] dw, cut at W with tail sqrt(2)/(16 W), Richardson in W^-3 (W = 12, 24)',
    digits=8, W12=nstr(mp.mpf(C12), 8), W24=nstr(mp.mpf(C24), 8), from_length_expansion=nstr(mp.mpf(C_from_L), 8))
put('solvable_model/C_from_length', mp.mpf(C_from_L),
    'L(nbar) - sqrt(2 nbar) + 1/(4 sqrt(2 nbar)) at nbar = 100 and 400, Richardson in nbar^(-3/2)', digits=8,
    at_25=nstr(mp.mpf(Crt[25.0]), 8), at_100=nstr(mp.mpf(Crt[100.0]), 8), at_400=nstr(mp.mpf(Crt[400.0]), 8))
check('SM.C.routes', 'C from the tail-corrected integral against C from the length at large nbar', abs(CR - C_from_L), 1e-6)
check_printed('P.0.69', 'constant C', mp.mpf(CR), '0.69', 'line 1496')
check_printed('KA.C', 'constant C against cconst.py (0.6927)', mp.mpf(CR), '0.6927', 'persona check cconst.py')
for nb in (2.0, 4.0, 8.0, 25.0):
    put('solvable_model/length/nbar_%g' % nb, mp.mpf(Lrow[nb]), 'L(nbar) = 2 int_0^sqrt(nbar) sqrt(f(w^2)) dw', digits=10,
        offset_from_sqrt_2nbar=nstr(mp.mpf(Lrow[nb] - math.sqrt(2 * nb)), 8),
        ratio_to_sqrt_2nbar=nstr(mp.mpf(Lrow[nb] / math.sqrt(2 * nb)), 8),
        three_term_expansion=nstr(mp.mpf(math.sqrt(2 * nb) + CR - 1 / (4 * math.sqrt(2 * nb))), 8))
check('SM.L25', 'L(25) direct against sqrt(2 nbar) + C - 1/(4 sqrt(2 nbar)), below 1e-3',
      abs(Lrow[25.0] - (math.sqrt(50) + CR - 1 / (4 * math.sqrt(50)))), 1e-3)
NOTES.append('The -1/(4 sqrt(2 nbar)) term of Eq. length follows from f = 1/2 + 1/(8 nbar) + ...: '
             'sqrt(f(w^2)) - 1/sqrt 2 ~ sqrt(2)/(16 w^2), whose integral from sqrt(nbar) to infinity is sqrt(2)/(16 sqrt(nbar)) '
             '= 1/(8 sqrt(2 nbar)), doubled by the factor 2 in L. The 1/(8 nbar) term itself is tested by check SM.f.one_eighth and is not derived here.')

# ================================================================ 11. scales
print('reference scales')


def zeta_of(Q, q0sq=Q0SQ, lam=LAMBDA_QCD):
    Q = mp.mpf(Q)
    return mp.log(mp.log(Q ** 2 / lam ** 2) / mp.log(mp.mpf(q0sq) / lam ** 2))


def zeta_quad(Q, q0sq=Q0SQ, lam=LAMBDA_QCD):
    Q = mp.mpf(Q)
    return mp.quad(lambda t: 1 / (t - mp.log(lam ** 2)), [mp.log(mp.mpf(q0sq)), mp.log(Q ** 2)])


for Q in ('1.5', '2', '10', '100', '1000', '10000'):
    zq = zeta_of(Q)
    put('scales/zeta_at_Q_%s_GeV' % Q, zq, 'ln[ln(Q^2/Lambda^2)/ln(Q_0^2/Lambda^2)], Lambda = 0.2 GeV, Q_0^2 = 2 GeV^2',
        digits=15, nbar_nf5=nstr(R5 * zq, 12), T=nstr(mp.log(mp.mpf(Q) ** 2 / LAMBDA_QCD ** 2), 12))
    check('SC.zeta.%s' % Q, 'zeta by the closed form against int dt/T, Q = %s GeV' % Q, abs(zq - zeta_quad(Q)), mp.mpf('1e-39'))
put('scales/Q0_GeV', mp.sqrt(Q0SQ), 'Q_0 = sqrt(2) GeV')
put('scales/reference_zeta_Q0sq2_to_Qsq1e4', z_ref, 'zeta from Q_0^2 = 2 to Q^2 = 10^4 GeV^2')
put('scales/reference_nbar', nbar_ref, 'nbar = r zeta with r = 36/23')
check_printed('P.1.16', 'zeta at the reference scales', z_ref, '1.16', 'line 1525')
check_printed('P.1.8', 'nbar at the reference scales', nbar_ref, '1.8', 'line 1525')
z05, z4 = zeta_of(100, q0sq='0.5'), zeta_of(100, q0sq=4)
put('scales/zeta_from_Q0sq_0p5', z05, 'zeta from Q_0^2 = 0.5 to Q^2 = 10^4 GeV^2', nbar_nf5=nstr(R5 * z05, 10))
put('scales/zeta_from_Q0sq_4', z4, 'zeta from Q_0^2 = 4 to Q^2 = 10^4 GeV^2', nbar_nf5=nstr(R5 * z4, 10))
put('scales/r_nf3', mp.mpf(12) / 9, 'r = 12/beta_0 at n_f = 3')
adv = zeta_of(10000) - zeta_of('1.5')
put('scales/zeta_advance_1p5_to_1e4_GeV', adv, 'zeta(10^4 GeV) - zeta(1.5 GeV) = ln[T(10^4)/T(1.5)]')
check_printed('P.1.68', 'advance of zeta from 1.5 GeV to 10^4 GeV', adv, '1.68', 'checker REQUIRED 1.68')
for zz_ in (15, 40, 100, 200, 400):
    T = mp.log(Q0SQ / LAMBDA_QCD ** 2) * mp.e ** zz_
    lq = T / (2 * mp.log(10)) + mp.log10(LAMBDA_QCD)
    put('scales/log10_Q_over_GeV_at_zeta_%d' % zz_, lq, 'log10(Q/GeV) = T(Q_0) e^zeta/(2 ln 10) + log10(0.2)', digits=10)
check('SC.3e6', 'zeta = 15 corresponds to log10(Q/GeV) of the order of 3e6 (between 1e6 and 1e7)',
      0 if 1e6 < float(mp.log(Q0SQ / LAMBDA_QCD ** 2) * mp.e ** 15 / (2 * mp.log(10))) < 1e7 else 1, 0)
for q2 in (q for q in (3, 5, 7, 10) if q > Q0SQ):     # zeta vanishes at Q^2 = Q_0^2
    T = mp.log(mp.mpf(q2) / LAMBDA_QCD ** 2)
    zq = mp.log(T / mp.log(Q0SQ / LAMBDA_QCD ** 2))
    val = mp.sqrt(R5 * mp.log(10 ** 4) / zq) / T
    put('scales/abar_over_lambda_x1e-4_Qsq_%d' % q2, val,
        'abar/lambda = sqrt(r xi/zeta)/T on the double-asymptotic ray at x = 1e-4 (abar = r/T, lambda = sqrt(r zeta/xi))', digits=10)
stored_pdf = os.path.join(HERE, 'pdf_results.json')
if os.path.exists(stored_pdf):
    with open(stored_pdf) as fh:
        pr = json.load(fh)
    zc = pr['asymptotic_comparison']['L_over_sqrt_zeta']
    for key in ('10.0', '100.0', '1000.0', '10000.0'):
        check('X.zeta.%s' % key, 'zeta at Q = %s GeV against calc/pdf_results.json (partG)' % key,
              relerr(zeta_of(mp.mpf(key)), mp.mpf(repr(zc[key]['zeta_1loop']))), mp.mpf('1e-14'),
              tag='consistency with the stored results of another program')
    conv = pr['conventions']
    check('X.Akappa.partG', 'A_kappa against calc/pdf_results.json conventions (7 digits stored)', abs(AK5 - mp.mpf(repr(conv['A_kappa']))),
          half_unit('3.0239655'), tag='consistency with the stored results of another program')
    check('X.AL.partG', 'A_L against calc/pdf_results.json conventions (7 digits stored)', abs(AL5 - mp.mpf(repr(conv['A_L']))),
          half_unit('1.5777211'), tag='consistency with the stored results of another program')
else:
    NOTES.append('calc/pdf_results.json not found, so the zeta values were not compared with partG.')
if os.path.exists(stored_diag):
    ex = dg['exact']
    for key, mine, tol in (('mu', MU5, '1e-19'), ('D', D5, '1e-19'), ('Lambda3', L35, '1e-14'), ('Lambda4', L45, '1e-14'),
                           ('branch_coefficient_abs', abs(cbr), '1e-11'), ('oscillation_period_xi', 2 * mp.pi / abs(mp.im(US)), '1e-11'),
                           ('Re_Lambda_u_star', mp.re(LUS), '1e-14'), ('crossover_xi_over_zeta', x_full, '1e-11')):
        check('X.%s.partH' % key, '%s against the block exact of calc/diagnostic_results.json (partH)' % key, relerr(mine, mp.mpf(ex[key])), mp.mpf(tol),
              tag='consistency with the stored results of another program')
    check('X.ustar.partH', 'u* (upper member of the conjugate pair) against the block exact of calc/diagnostic_results.json (partH)',
          abs(US - mp.mpc(ex['u_star'][0], ex['u_star'][1].lstrip('-'))) / abs(US), mp.mpf('1e-14'),
          tag='consistency with the stored results of another program')

# ================================================================ 12. Gaussian tail share
glim = mp.erfc(3 / mp.sqrt(2)) + 6 * mp.e ** (-mp.mpf(9) / 2) / mp.sqrt(2 * mp.pi)
gq_ = 2 * mp.quad(lambda z: z * z * mp.e ** (-z * z / 2) / mp.sqrt(2 * mp.pi), [3, mp.inf])
put('gaussian_tail/share_beyond_3_sd', glim, 'int_{|z|>3} z^2 phi(z) dz = erfc(3/sqrt 2) + 6 phi(3)', quadrature=nstr(gq_))
check('GT.routes', 'Gaussian tail share, closed form against quadrature', relerr(glim, gq_), TOL['gtail'])
check_printed('P.0.0293', 'Gaussian tail share', glim, '0.0293', 'line 1647')
if os.path.exists(stored_diag):
    check('X.gtail.partH', 'Gaussian tail share against calc/diagnostic_results.json (partH)',
          relerr(glim, mp.mpf(dg['per_zeta']['100']['tail_share']['gaussian_limit'])), mp.mpf('1e-9'),
          tag='consistency with the stored results of another program')

# ================================================================ 13. mutation tests
print('mutation tests')
for key in MU5_COEF:
    c = dict(MU5_COEF)
    c[key] += 1
    mutation('M.mu.%s' % key, 'closed form of mu, coefficient %s -> %d' % (key, c[key]), 'F33.mu.quad', cf_mu_check(c))
for key in D5_COEF:
    c = dict(D5_COEF)
    c[key] += 1
    mutation('M.D.%s' % key, 'closed form of D, coefficient %s -> %d' % (key, c[key]), 'F33.D.quad', cf_D_check(c))
with mp.workdps(40):
    muCA = rates_B(5, CA=mp.mpf(4))['mu']
mutation('M.CA', 'C_A = 3 -> 4 in the quadrature route', 'LO.mu.SB.nf5', relerr(muCA, MU5) <= TOL['SB_mu'])
with mp.workdps(40):
    RTR = rates_B(5, TR=mp.mpf(1))
# the momentum sum rule is blind to T_R (it enters gamma_qg(2) and gamma_gg(2) with opposite signs),
# so the T_R mutation is aimed at the drift and not at gamma_+(2) = 0
mutation('M.TR', 'T_R = 1/2 -> 1 in the quadrature route', 'LO.mu.SB.nf5', relerr(RTR['mu'], MU5) <= TOL['SB_mu'])
check('LO.sumrule_TR_blind', 'gamma_+(2) = 0 still holds with T_R = 1 (a mutation of T_R cannot be caught by the sum rule)',
      abs(RTR['gamma_plus_2']), TOL['gplus2'])
G12 = (12 + 2 * mp.mpf(5) / 27) / beta0_of(5)
mutation('M.Gamma11', 'Gamma numerator 11 -> 12', 'F38.rG.nf5', relerr(R5 / G12, mp.mpf(324) / 307) <= TOL['rG'])
mutation('M.307', 'Gamma = r 308/324 at n_f = 5', 'F12.Gamma307.nf5', abs(G5 - R5 * 308 / 324) <= TOL['G307'])
_, vt, vcf_bad = front_pc(R5, G5, sign=-1)
mutation('M.speed.sign', '(sqrt r - sqrt(r - Gamma))^2 in place of the plus sign', 'F12.speed.routes.nf5',
         relerr(vt, vcf_bad) <= TOL['speed'])
uc_m, _, _ = front_pc(R5, R5 * 308 / 324)
mutation('M.uc.307', 'u_c with Gamma = r 308/324', 'KA.uc', printed_ok(uc_m, '0.18637101'))
mutation('M.a.sign', 'a with +mu Lambda\'\'\' in place of -mu Lambda\'\'\'', 'F60.edgeworth.formula',
         sp.simplify(a_der - a_formula(muS, DS, k3S, sign=+1)) == 0)
mutation('M.a.Dpow', 'a with D^2 in place of D^3 in the denominator', 'KA.a', printed_ok(a_formula(MU5, D5, L35, dpow=2), '0.0283036067'))
with mp.workdps(60):
    d10 = mp.diff(lambda u_: gplus_A(2 - u_, 5), 0, 10)
mutation('M.order', 'order 12 -> 10 in the sign test', 'F36.twelfth_negative', d10 < 0)
with mp.workdps(40):
    us5 = branch_point(four=5)
mutation('M.disc4', 'discriminant with 5 gamma_qg gamma_gq in place of 4', 'KA.ustar.im', printed_ok(abs(mp.im(us5)), '0.617081602512'))
zi_c0a, _, _ = f11_zI(mp.mpf(400), mp.mpf(0), MU5, D5)
zi_c0b, _, _ = f11_zI(400 + mp.pi / 2, mp.mpf(0), MU5, D5)
mutation('M.F11.c0', 'c = 1/2 -> 0 in the family', 'F11.oscillation', abs(zi_c0a - zi_c0b) >= mp.mpf('0.04'))
Ih2_bad = sp.simplify(sp.integrate(phZ * ((2 * zz ** 2 - 1) * sp.exp(-zz ** 2)) ** 2, (zz, -sp.oo, sp.oo)))
mutation('M.F11.h', 'h with e^{-z^2} in place of e^{-z^2/2}', 'F11.inth2', sp.simplify(Ih2_bad - 1 / sp.sqrt(3)) == 0)
with mp.workdps(30):
    mUb, pUb, _, _, _ = endpoint_identity(Punif, include_boundary=False)
mutation('M.F80.boundary', 'boundary term -Ldot P(L) dropped from the identity', 'F80.num.unif', relerr(mUb, pUb) <= TOL['F80'])
f_bad = f_bessel(2, atom_score=0)
mutation('M.f.atom', 'atom score -1 -> 0 in the Bessel route', 'SM.f.2', relerr(f_bad, f_series(2)) <= TOL['f'])
CRb, _, _ = C_richardson(tailcoef=math.sqrt(2) / 8)
mutation('M.C.tail', 'tail coefficient sqrt(2)/16 -> sqrt(2)/8', 'KA.C', printed_ok(mp.mpf(CRb), '0.6927'))
with mp.workdps(25):
    nsc_m, _ = tangency_sign_changes(shift=mp.mpf('0.1'))
mutation('M.convex.shift', 'Lambda(0) = 0.1 in place of 0 in the tangency test', 'F12.notangency', nsc_m == 0)
mutation('M.bfkl', 'chi with 3 psi(1) in place of 2 psi(1)', 'KA.gc', printed_ok(bfkl_gc(3), '0.627549121'))
mutation('M.zeta.Q0', 'Q_0^2 = 2 -> 3 GeV^2', 'P.1.16', printed_ok(zeta_of(100, q0sq=3), '1.16'))
glim_bad = mp.erfc(3 / mp.sqrt(2)) + 5 * mp.e ** (-mp.mpf(9) / 2) / mp.sqrt(2 * mp.pi)
mutation('M.gtail', '6 phi(3) -> 5 phi(3)', 'GT.routes', relerr(glim_bad, gq_) <= TOL['gtail'])
mutation('M.share', '100 (2r)/D -> 100 (3r)/D', 'P.87.2', printed_ok(300 * R5 / D5, '87.2'))
with mp.workdps(30):
    try:
        zbad = regp_zero_S(two=3)
        regp_still = printed_ok(zbad, '3.443')
    except ValueError:
        regp_still = False      # no root near 3.4 at all, so the printed 3.443 cannot be reproduced
mutation('M.regp', "reg'(2) with 3 C_A in place of 2 C_A", 'P.3.443', regp_still)
mutation('M.xbad', 'inconsistent balance with the constant kept on both sides', 'P.7.6', printed_ok(x_pc, '7.6'))
mutation('M.lb', 'lower bound with pi^2 -> 9.9 (not a lower bound of pi^2)', 'F33.bound.inputs', mp.mpf('9.9') < mp.pi ** 2)

# ================================================================ output
failed_checks = [c['id'] for c in CHECKS if not c['pass']]
bad_mutations = [m['id'] for m in MUTATIONS if not m['target_check_fails_under_mutation']]
result = {
    'meta': {
        'program': PROGRAM,
        'written': datetime.datetime.now().isoformat(timespec='seconds'),
        'seconds': round(time.time() - T_START, 1),
        'python': platform.python_version(), 'mpmath': mp.__version__, 'sympy': sp.__version__,
        'scipy': scipy.__version__, 'numpy': np.__version__,
        'sources_of_the_checks': ['plan/ar_physics_checks/lo.py', 'misc.py', 'f11.py', 'a_derive.py', 'convex.py'],
        'status_tags': ('derived here = computed in this program by the routes named; printed value against the computed one = '
                        'the manuscript or plan value compared at half a unit in its last digit; consistency with the stored '
                        'results of another program = agreement with a JSON of partG or partH, which is not an independent derivation'),
    },
    'configuration': CONFIG,
    'values': VALUES,
    'checks': CHECKS,
    'mutation_tests': MUTATIONS,
    'notes': NOTES,
    'summary': {'n_checks': len(CHECKS), 'n_checks_failed': len(failed_checks), 'failed_checks': failed_checks,
                'n_mutations': len(MUTATIONS), 'n_mutations_not_caught': len(bad_mutations),
                'mutations_not_caught': bad_mutations},
}
with open(OUT, 'w') as fh:
    json.dump(result, fh, indent=1, sort_keys=False)
    fh.write('\n')
print('checks: %d, failed: %d %s' % (len(CHECKS), len(failed_checks), failed_checks))
print('mutations: %d, not caught: %d %s' % (len(MUTATIONS), len(bad_mutations), bad_mutations))
print('wrote', os.path.relpath(OUT, os.path.dirname(HERE)), 'in %.1f s' % (time.time() - T_START))
sys.exit(0 if not failed_checks and not bad_mutations else 1)


==> anc/calc/pdf_results.json <==
{
 "schema": {
  "parser_validation": "raw-grid spot checks, momentum sum rule and alpha_s(M_Z) for every set used; the script aborts unless passed is true",
  "kernel_validation": "LO singlet convolution on momentum densities checked against the closed-form Mellin moments P(N+1) f(N+1) for N=1,2,3 at n_f=4,5, plus the momentum sum int K_tot dx = 0; the script aborts unless passed",
  "positivity": "per set: largest x inside W at which P<=0 anywhere in Q=[1.4,1e4], and the lower edge of the restricted window POS_MARGIN*x0",
  "quadrature_convergence": "I_F and kappa on CT18NNLO vs the panel multiplier (mult=1 is the working rule, QUAD_PANELS x QUAD_NODES)",
  "h_convergence": "I_F and kappa on CT18NNLO vs the central-difference step h in t = ln Q^2; the working value is H_T",
  "kappa_curve_CT18NNLO": "kappa(Q) = 2 pi sqrt(I_F^W)/alpha_s on CT18NNLO over Q in [1.5, 10000] at 72 points, with the window renormalization Z_W, the window mean m = d_t ln Z_W and both zeta definitions",
  "kappa_ratios": "kappa at the four quoted scales and the two fall factors",
  "window_correction_size": "the integral without 1/Z_W and without centering against the corrected two-term functional, on CT18NNLO",
  "kernel_quadrature_convergence": "the inner convolution integral at ppd=12,nnode=8 against ppd=24,nnode=10, on every window node at Q=2",
  "kappa_LO": "kappa (from the tabulated d_t P) and kappa_LO (from the LO singlet kernel applied to the same density) in the same centered, window-renormalized inner product, plus the three-term decomposition ||K||^2 = ||K_LO||^2 + 2<K_LO,dK> + ||dK||^2",
  "shares_Q10_CT18NNLO": "momentum share (of Z_W) and Fisher share (of I_F^W) at Q=10 GeV on CT18NNLO, using the centered pointwise Fisher density (d_t P - m P)^2/(Z_W P)",
  "slope_crossing_Q10": "interior zero of d_t Ptilde (equivalently d_t ln P = m) at Q=10 GeV across the three NNLO sets on the common window",
  "arc_length": "arc length L = int v dt from Q=2 to 1e4 on CT18NNLO, integrated segment by segment between flavor thresholds, with the Fisher-Rao distance across each tabulated jump listed separately, against the endpoint Fisher-Rao distance D_FR = 2 arccos int sqrt(P Q) dx",
  "inter_set_distance": "Fisher-Rao distance between sets at a common scale, both densities renormalized on the same window W",
  "msht20_intra_set_radius": "MSHT20 intra-set radius at Q=2 GeV under four explicit definitions",
  "asymptotic_comparison": "sqrt(zeta) kappa against A_kappa and L/sqrt(zeta) against A_L, for both zeta definitions; L is measured from the same Q0 = sqrt(2) GeV that defines zeta",
  "zeta_advance": "advance of the evolution variable from Q=1.5 to 1e4 GeV, with the reference scale Q0^2 = 2 GeV^2, under both definitions",
  "momentum_accounting": "per set: tabulated total momentum on the full tabulated range, the momentum that a clip-at-zero prescription would remove, the window mass Z_W, and the momentum outside W",
  "clipping_momentum": "momentum removed by clipping P at zero, scanned in Q on the central member and over all members at the worst scale",
  "regulator_study": "MSHT20 central at Q=2, where P crosses zero inside W: I_F under (a) excision of |x-x0|<delta, (b) a lower cutoff eps in the denominator, (c) clip-and-renormalize.  (a) and (c) diverge logarithmically in delta, (b) diverges like 1/eps; none has a limit",
  "pdf_hessian_uncertainty": "symmetric-Hessian PDF uncertainty on kappa on CT18NNLO, 68 percent",
  "explicit_alphas_only_RETIRED": "retired diagnostic: variation of the explicit 1/alpha_s only; not used by the text",
  "CT18LO_crosscheck": "the same quantities on CT18LO, where P is positive and the LO factorization of eq:factorize holds without higher-order terms"
 },
 "conventions": {
  "window": [
   1e-06,
   0.99
  ],
  "quad_breaks": [
   1e-06,
   0.0001,
   0.01,
   0.1,
   0.99
  ],
  "quad_panels": [
   24,
   24,
   12,
   16
  ],
  "quad_nodes": 8,
  "h_t": 0.05,
  "derivative_mode": "spline_in_lnQ",
  "arc_segments_at_thresholds": true,
  "positivity_mode": "restrict_window",
  "pos_margin": 1.3,
  "nf_mode": "from_thresholds",
  "alphas_source": "set_info",
  "ct18_cl_scale": 0.60790273556231,
  "A_kappa": 3.0239655,
  "A_L": 1.5777211,
  "zeta_Lambda5": 0.2,
  "zeta_Q0sq": 2.0,
  "zeta_b0": 0.6100939485189322
 },
 "parser_validation": {
  "raw_checks": [
   {
    "set": "CT18NNLO",
    "subgrid": 0,
    "ix": 0,
    "iq": 0,
    "flav": -5,
    "x": 9.26136e-10,
    "Q": 1.295,
    "raw": 0.0,
    "interp": 4.420027886173594e-21,
    "rel": 4.420027886173594e-21,
    "ok": true
   },
   {
    "set": "CT18NNLO",
    "subgrid": 0,
    "ix": 159,
    "iq": 36,
    "flav": 21,
    "x": 0.99262,
    "Q": 100000.0,
    "raw": 1.79689036e-13,
    "interp": 1.79689036e-13,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "CT18NNLO",
    "subgrid": 0,
    "ix": 80,
    "iq": 18,
    "flav": 1,
    "x": 0.00822975,
    "Q": 30.3471,
    "raw": 0.666383432,
    "interp": 0.6663834319999999,
    "rel": 1.6660423583657712e-16,
    "ok": true
   },
   {
    "set": "CT18NNLO",
    "subgrid": 0,
    "ix": 53,
    "iq": 1,
    "flav": -3,
    "x": 3.71703e-05,
    "Q": 1.29875,
    "raw": 0.340118281,
    "interp": 0.340118281,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "CT18NNLO",
    "subgrid": 0,
    "ix": 107,
    "iq": 35,
    "flav": 5,
    "x": 0.321958,
    "Q": 51627.5,
    "raw": 0.000989805138,
    "interp": 0.0009898051379999997,
    "rel": 2.1907386229096428e-16,
    "ok": true
   },
   {
    "set": "CT18NNLO",
    "subgrid": 0,
    "ix": 32,
    "iq": 12,
    "flav": -5,
    "x": 5.5739e-07,
    "Q": 7.07072,
    "raw": 0.770117894,
    "interp": 0.7701178940000001,
    "rel": 1.4416273576746117e-16,
    "ok": true
   },
   {
    "set": "CT18LO",
    "subgrid": 0,
    "ix": 0,
    "iq": 0,
    "flav": -5,
    "x": 9.26136e-10,
    "Q": 1.295,
    "raw": 0.0,
    "interp": 7.967006354774354e-24,
    "rel": 7.967006354774354e-24,
    "ok": true
   },
   {
    "set": "CT18LO",
    "subgrid": 0,
    "ix": 298,
    "iq": 53,
    "flav": 21,
    "x": 0.9989589,
    "Q": 100000.0,
    "raw": 8.154588e-19,
    "interp": 8.154587999999999e-19,
    "rel": 1.1808873387516547e-16,
    "ok": true
   },
   {
    "set": "CT18LO",
    "subgrid": 0,
    "ix": 150,
    "iq": 27,
    "flav": 1,
    "x": 0.1108032,
    "Q": 18.33434,
    "raw": 0.3792603,
    "interp": 0.37926030000000005,
    "rel": 1.4636689163420962e-16,
    "ok": true
   },
   {
    "set": "CT18LO",
    "subgrid": 0,
    "ix": 100,
    "iq": 1,
    "flav": -3,
    "x": 0.004516581,
    "Q": 1.296247,
    "raw": 0.0,
    "interp": -1.1612032524853294e-27,
    "rel": 1.1612032524853294e-27,
    "ok": true
   },
   {
    "set": "CT18LO",
    "subgrid": 0,
    "ix": 200,
    "iq": 52,
    "flav": 5,
    "x": 0.4607038,
    "Q": 60141.94,
    "raw": 0.0001057302,
    "interp": 0.00010573019999999999,
    "rel": 1.281802848766843e-16,
    "ok": true
   },
   {
    "set": "CT18LO",
    "subgrid": 0,
    "ix": 60,
    "iq": 18,
    "flav": -5,
    "x": 8.272407e-05,
    "Q": 4.98635,
    "raw": 0.03841135,
    "interp": 0.03841135000000002,
    "rel": 5.419409031893356e-16,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 0,
    "ix": 0,
    "iq": 0,
    "flav": -5,
    "x": 1e-06,
    "Q": 1.0,
    "raw": 0.0,
    "interp": 0.0,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 0,
    "ix": 125,
    "iq": 3,
    "flav": 21,
    "x": 0.9825,
    "Q": 1.4,
    "raw": 0.00012496632,
    "interp": 0.00012496632,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 0,
    "ix": 63,
    "iq": 2,
    "flav": 1,
    "x": 0.2125,
    "Q": 1.224745,
    "raw": 0.39774985,
    "interp": 0.39774984999999985,
    "rel": 4.1868891639751334e-16,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 0,
    "ix": 42,
    "iq": 1,
    "flav": -3,
    "x": 0.014,
    "Q": 1.118034,
    "raw": 0.17714859,
    "interp": 0.17714859,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 0,
    "ix": 84,
    "iq": 2,
    "flav": 5,
    "x": 0.475,
    "Q": 1.224745,
    "raw": 0.0,
    "interp": 0.0,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 0,
    "ix": 25,
    "iq": 1,
    "flav": -5,
    "x": 0.0005,
    "Q": 1.118034,
    "raw": 0.0,
    "interp": 0.0,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 1,
    "ix": 0,
    "iq": 0,
    "flav": -5,
    "x": 1e-06,
    "Q": 1.4,
    "raw": 0.0,
    "interp": 0.0,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 1,
    "ix": 125,
    "iq": 9,
    "flav": 21,
    "x": 0.9825,
    "Q": 4.75,
    "raw": 2.4858016e-06,
    "interp": 2.4858016000000007e-06,
    "rel": 3.4074841180177064e-16,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 1,
    "ix": 63,
    "iq": 5,
    "flav": 1,
    "x": 0.2125,
    "Q": 2.529822,
    "raw": 0.34029845,
    "interp": 0.34029844999999986,
    "rel": 3.262498035548374e-16,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 1,
    "ix": 42,
    "iq": 1,
    "flav": -3,
    "x": 0.014,
    "Q": 1.581139,
    "raw": 0.21562769,
    "interp": 0.21562769,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 1,
    "ix": 84,
    "iq": 8,
    "flav": 5,
    "x": 0.475,
    "Q": 3.464102,
    "raw": 0.0,
    "interp": 0.0,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 1,
    "ix": 25,
    "iq": 3,
    "flav": -5,
    "x": 0.0005,
    "Q": 2.0,
    "raw": 0.0,
    "interp": 0.0,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 2,
    "ix": 0,
    "iq": 0,
    "flav": -5,
    "x": 1e-06,
    "Q": 4.75,
    "raw": -0.38201169,
    "interp": -0.3820116882793696,
    "rel": 4.504130268695489e-09,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 2,
    "ix": 125,
    "iq": 33,
    "flav": 21,
    "x": 0.9825,
    "Q": 31622.78,
    "raw": 7.6638414e-11,
    "interp": 7.663841400000005e-11,
    "rel": 6.745806128577273e-16,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 2,
    "ix": 63,
    "iq": 17,
    "flav": 1,
    "x": 0.2125,
    "Q": 316.2278,
    "raw": 0.19852714,
    "interp": 0.19852713999999996,
    "rel": 1.3980746217181647e-16,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 2,
    "ix": 42,
    "iq": 1,
    "flav": -3,
    "x": 0.014,
    "Q": 5.09902,
    "raw": 0.30749781,
    "interp": 0.30749781,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 2,
    "ix": 84,
    "iq": 32,
    "flav": 5,
    "x": 0.475,
    "Q": 23664.32,
    "raw": 0.00016763859,
    "interp": 0.00016763858999999998,
    "rel": 1.61687439104192e-16,
    "ok": true
   },
   {
    "set": "MSHT20nnlo_as118",
    "subgrid": 2,
    "ix": 25,
    "iq": 11,
    "flav": -5,
    "x": 0.0005,
    "Q": 56.56854,
    "raw": 0.9742681,
    "interp": 0.9742681,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "NNPDF40_nnlo_as_01180",
    "subgrid": 0,
    "ix": 0,
    "iq": 0,
    "flav": -5,
    "x": 1e-09,
    "Q": 1.65,
    "raw": 0.0,
    "interp": 0.0,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "NNPDF40_nnlo_as_01180",
    "subgrid": 0,
    "ix": 194,
    "iq": 11,
    "flav": 5,
    "x": 0.9916102,
    "Q": 4.92,
    "raw": 0.0,
    "interp": 0.0,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "NNPDF40_nnlo_as_01180",
    "subgrid": 0,
    "ix": 98,
    "iq": 6,
    "flav": 21,
    "x": 0.21083662,
    "Q": 2.8142025,
    "raw": 0.45456344,
    "interp": 0.45456344000000004,
    "rel": 1.2211970067645087e-16,
    "ok": true
   },
   {
    "set": "NNPDF40_nnlo_as_01180",
    "subgrid": 0,
    "ix": 65,
    "iq": 1,
    "flav": -3,
    "x": 0.014329895,
    "Q": 1.7874388,
    "raw": 0.20123963,
    "interp": 0.20123962999999997,
    "rel": 1.37923010570179e-16,
    "ok": true
   },
   {
    "set": "NNPDF40_nnlo_as_01180",
    "subgrid": 0,
    "ix": 130,
    "iq": 10,
    "flav": 4,
    "x": 0.46213789,
    "Q": 4.3584516,
    "raw": 0.0054973415,
    "interp": 0.005497341499999998,
    "rel": 3.1555679704031614e-16,
    "ok": true
   },
   {
    "set": "NNPDF40_nnlo_as_01180",
    "subgrid": 0,
    "ix": 39,
    "iq": 4,
    "flav": -5,
    "x": 2.5435221e-05,
    "Q": 2.32041,
    "raw": 0.0,
    "interp": 0.0,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "NNPDF40_nnlo_as_01180",
    "subgrid": 1,
    "ix": 0,
    "iq": 0,
    "flav": -5,
    "x": 1e-09,
    "Q": 4.92,
    "raw": 0.0,
    "interp": -1.562444697980707e-08,
    "rel": 1.562444697980707e-08,
    "ok": true
   },
   {
    "set": "NNPDF40_nnlo_as_01180",
    "subgrid": 1,
    "ix": 194,
    "iq": 37,
    "flav": 5,
    "x": 0.9916102,
    "Q": 100000.0,
    "raw": -1.4846501e-12,
    "interp": -1.4846501000000004e-12,
    "rel": 2.7204846682269313e-16,
    "ok": true
   },
   {
    "set": "NNPDF40_nnlo_as_01180",
    "subgrid": 1,
    "ix": 98,
    "iq": 19,
    "flav": 21,
    "x": 0.21083662,
    "Q": 139.38725,
    "raw": 0.20385335,
    "interp": 0.20385335000000002,
    "rel": 1.3615462103335028e-16,
    "ok": true
   },
   {
    "set": "NNPDF40_nnlo_as_01180",
    "subgrid": 1,
    "ix": 65,
    "iq": 1,
    "flav": -3,
    "x": 0.014329895,
    "Q": 5.5493622,
    "raw": 0.29245814,
    "interp": 0.29245814,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "NNPDF40_nnlo_as_01180",
    "subgrid": 1,
    "ix": 130,
    "iq": 36,
    "flav": 4,
    "x": 0.46213789,
    "Q": 60599.32,
    "raw": 0.0014478335,
    "interp": 0.0014478335,
    "rel": 0.0,
    "ok": true
   },
   {
    "set": "NNPDF40_nnlo_as_01180",
    "subgrid": 1,
    "ix": 39,
    "iq": 12,
    "flav": -5,
    "x": 2.5435221e-05,
    "Q": 30.149928,
    "raw": 2.0896347,
    "interp": 2.0896346999999995,
    "rel": 2.1252002077208166e-16,
    "ok": true
   }
  ],
  "sum_rule": {
   "CT18NNLO": {
    "tolerance": 0.003,
    "2.0": 1.0001015790002599,
    "10.0": 1.0001865315727712,
    "100.0": 1.0001882674908111,
    "1000.0": 1.0001661535212356
   },
   "CT18LO": {
    "tolerance": 0.01,
    "2.0": 1.00578144498472,
    "10.0": 1.000017914074957,
    "100.0": 0.9999840772492993,
    "1000.0": 0.9999574929845563
   },
   "MSHT20nnlo_as118": {
    "tolerance": 0.003,
    "2.0": 1.0002115501705484,
    "10.0": 1.000335701573047,
    "100.0": 0.9998299645047162,
    "1000.0": 0.9990004335283723
   },
   "NNPDF40_nnlo_as_01180": {
    "tolerance": 0.003,
    "2.0": 1.000004470138677,
    "10.0": 1.0000358823894444,
    "100.0": 1.0000507754967614,
    "1000.0": 1.0000542868417541
   }
  },
  "alphas_mz": {
   "CT18NNLO": {
    "spline": 0.11799994552088468,
    "info": 0.118
   },
   "CT18LO": {
    "spline": 0.13500062304028712,
    "info": 0.135
   },
   "MSHT20nnlo_as118": {
    "spline": 0.11799994789474841,
    "info": 0.118
   },
   "NNPDF40_nnlo_as_01180": {
    "spline": 0.11800241365887766,
    "info": 0.1180024
   }
  },
  "passed": true
 },
 "kernel_validation": {
  "rows": [
   {
    "nf": 4,
    "N": 1,
    "num_S": -0.069161504680458,
    "ana_S": -0.06916150467986101,
    "rel_S": 8.631761971855667e-12,
    "num_G": 0.06916149869493762,
    "ana_G": 0.06916150467986103,
    "rel_G": 8.65354713441846e-08,
    "ok": true
   },
   {
    "nf": 4,
    "N": 2,
    "num_S": -0.053736314288384116,
    "ana_S": -0.0537363142883841,
    "rel_S": 2.220446049250313e-16,
    "num_G": -0.03318262563245784,
    "ana_G": -0.033182625632457774,
    "rel_G": 1.9984014443252818e-15,
    "ok": true
   },
   {
    "nf": 4,
    "N": 3,
    "num_S": -0.029603468189195847,
    "ana_S": -0.029603468189195837,
    "rel_S": 4.440892098500626e-16,
    "num_G": -0.015534729607252221,
    "ana_G": -0.0155347296072522,
    "rel_G": 1.3322676295501878e-15,
    "ok": true
   },
   {
    "nf": 4,
    "N": "momentum sum int K_tot dx",
    "value": -5.985520343254613e-09,
    "ok": true
   },
   {
    "nf": 5,
    "N": 1,
    "num_S": -0.05304342024144406,
    "ana_S": -0.053043420240698164,
    "rel_S": 1.4062084829902233e-11,
    "num_G": 0.05304341425581664,
    "ana_G": 0.053043420240698164,
    "rel_G": 1.1282985701299708e-07,
    "ok": true
   },
   {
    "nf": 5,
    "N": 2,
    "num_S": -0.05160175715995444,
    "ana_S": -0.05160175715995442,
    "rel_S": 2.220446049250313e-16,
    "num_G": -0.03623199295878595,
    "ana_G": -0.03623199295878588,
    "rel_G": 1.9984014443252818e-15,
    "ok": true
   },
   {
    "nf": 5,
    "N": 3,
    "num_S": -0.029124281895058574,
    "ana_S": -0.029124281895058564,
    "rel_S": 4.440892098500626e-16,
    "num_G": -0.01640597741477454,
    "ana_G": -0.01640597741477452,
    "rel_G": 1.3322676295501878e-15,
    "ok": true
   },
   {
    "nf": 5,
    "N": "momentum sum int K_tot dx",
    "value": -5.985627410387551e-09,
    "ok": true
   }
  ],
  "passed": true
 },
 "positivity": {
  "CT18NNLO": {
   "x_max_neg_over_Q_range": 0.0,
   "restricted_win_lo": 1e-06,
   "detail": [],
   "n_Q_with_neg": 0
  },
  "CT18LO": {
   "x_max_neg_over_Q_range": 0.0,
   "restricted_win_lo": 1e-06,
   "detail": [],
   "n_Q_with_neg": 0
  },
  "MSHT20nnlo_as118": {
   "x_max_neg_over_Q_range": 5.4364519617962824e-05,
   "restricted_win_lo": 7.067387550335168e-05,
   "detail": [
    {
     "Q": 1.4,
     "n_neg_nodes": 869,
     "x_max_neg": 5.4364519617962824e-05,
     "min_P": -13.098471569999996
    },
    {
     "Q": 1.757702075455093,
     "n_neg_nodes": 596,
     "x_max_neg": 1.5471443079735097e-05,
     "min_P": -14.045747571923751
    },
    {
     "Q": 2.206797561470815,
     "n_neg_nodes": 367,
     "x_max_neg": 5.3915221969031756e-06,
     "min_P": -11.966104672721393
    },
    {
     "Q": 2.7706376099332073,
     "n_neg_nodes": 160,
     "x_max_neg": 2.0790963861001256e-06,
     "min_P": -6.789143346057154
    }
   ],
   "n_Q_with_neg": 4
  },
  "NNPDF40_nnlo_as_01180": {
   "x_max_neg_over_Q_range": 0.0,
   "restricted_win_lo": 1e-06,
   "detail": [],
   "n_Q_with_neg": 0
  }
 },
 "quadrature_convergence": [
  {
   "mult": 0.5,
   "npoints": 304,
   "I_F_Q2": 0.04722593798748369,
   "kappa_Q2": 4.535682136034244,
   "I_F_Q10": 0.008955546816633825,
   "kappa_Q10": 3.3376312958526513,
   "I_F_Q100": 0.0026630385432427086,
   "kappa_Q100": 2.7860970617603162
  },
  {
   "mult": 1.0,
   "npoints": 608,
   "I_F_Q2": 0.0472262515851391,
   "kappa_Q2": 4.535697195310807,
   "I_F_Q10": 0.00895554565616538,
   "kappa_Q10": 3.3376310796058934,
   "I_F_Q100": 0.002663011636550725,
   "kappa_Q100": 2.786082986702142
  },
  {
   "mult": 2.5,
   "npoints": 1520,
   "I_F_Q2": 0.04722615242979719,
   "kappa_Q2": 4.535692433776416,
   "I_F_Q10": 0.008955522591291894,
   "kappa_Q10": 3.3376267815937393,
   "I_F_Q100": 0.002663012530800118,
   "kappa_Q100": 2.786083454490712
  },
  {
   "mult": 5.0,
   "npoints": 3040,
   "I_F_Q2": 0.04722615426767479,
   "kappa_Q2": 4.535692522033102,
   "I_F_Q10": 0.008955522289595355,
   "kappa_Q10": 3.3376267253742142,
   "I_F_Q100": 0.002663011981273977,
   "kappa_Q100": 2.786083167029472
  }
 ],
 "h_convergence": [
  {
   "h": 0.2,
   "I_F_Q2": 0.047553699501456874,
   "kappa_Q2": 4.551394386798986,
   "I_F_Q10": 0.008966810160337563,
   "kappa_Q10": 3.3397294969197744,
   "I_F_Q100": 0.002663552452763749,
   "kappa_Q100": 2.786365877384501
  },
  {
   "h": 0.1,
   "I_F_Q2": 0.04732368056218676,
   "kappa_Q2": 4.5403734150067345,
   "I_F_Q10": 0.008958361303028623,
   "kappa_Q10": 3.338155718321395,
   "I_F_Q100": 0.0026631483266356297,
   "kappa_Q100": 2.786154489400062
  },
  {
   "h": 0.05,
   "I_F_Q2": 0.0472505947164216,
   "kappa_Q2": 4.536866024552263,
   "I_F_Q10": 0.00895624950358749,
   "kappa_Q10": 3.3377622350354863,
   "I_F_Q100": 0.0026630458093065404,
   "kappa_Q100": 2.786100862671373
  },
  {
   "h": 0.025,
   "I_F_Q2": 0.04723233648589859,
   "kappa_Q2": 4.5359893885023865,
   "I_F_Q10": 0.008955721614002857,
   "kappa_Q10": 3.3376638681977298,
   "I_F_Q100": 0.0026630201796801548,
   "kappa_Q100": 2.786087455674065
  },
  {
   "h": 0.0125,
   "I_F_Q2": 0.04722777275519961,
   "kappa_Q2": 4.535770242726039,
   "I_F_Q10": 0.008955589645373827,
   "kappa_Q10": 3.337639276737293,
   "I_F_Q100": 0.0026630137723290164,
   "kappa_Q100": 2.7860841039436677
  },
  {
   "h": 0.00625,
   "I_F_Q2": 0.0472266318742115,
   "kappa_Q2": 4.535715457109583,
   "I_F_Q10": 0.00895555665345106,
   "kappa_Q10": 3.337633128887569,
   "I_F_Q100": 0.0026630121704949196,
   "kappa_Q100": 2.7860832660123678
  },
  {
   "h": "analytic",
   "I_F_Q2": 0.0472262515851391,
   "kappa_Q2": 4.535697195310807,
   "I_F_Q10": 0.00895554565616538,
   "kappa_Q10": 3.3376310796058934,
   "I_F_Q100": 0.002663011636550725,
   "kappa_Q100": 2.786082986702142
  },
  {
   "h": "richardson",
   "kappa_Q2": 4.535697195237431,
   "kappa_Q10": 3.337631079604327,
   "kappa_Q100": 2.7860829867019348
  }
 ],
 "kappa_curve_CT18NNLO": [
  {
   "Q": 1.5,
   "alphas": 0.34900345204016703,
   "Z_W": 1.000041587782675,
   "m": 0.0001397915053792523,
   "term1": 0.08486908471695859,
   "I_F": 0.0848690651752936,
   "v": 0.2913229568284889,
   "kappa": 5.244750764752346,
   "stencil": "analytic",
   "zeta_1loop": 0.029663613148775882,
   "zeta_int": 0.025469089192280116,
   "zeta_1loop_alt": 0.03160968691163872,
   "sqrtzeta_kappa_1loop": 0.9033101274198713,
   "sqrtzeta_kappa_alt": 0.9324701798566231,
   "sqrtzeta_kappa_int": 0.8370117643271197
  },
  {
   "Q": 1.6980447392881388,
   "alphas": 0.3261696815201333,
   "Z_W": 1.0000665104729665,
   "m": 8.667292903112041e-05,
   "term1": 0.06072328701253639,
   "I_F": 0.060723279500339775,
   "v": 0.24642093965476997,
   "kappa": 4.746941592499505,
   "stencil": "analytic",
   "zeta_1loop": 0.08939140158068307,
   "zeta_int": 0.07652398402164688,
   "zeta_1loop_alt": 0.09507440552392452,
   "sqrtzeta_kappa_1loop": 1.4192593415772519,
   "sqrtzeta_kappa_alt": 1.4636785129712646,
   "sqrtzeta_kappa_int": 1.3131449694451571
  },
  {
   "Q": 1.9222372910827488,
   "alphas": 0.30674735536086145,
   "Z_W": 1.0000859657398413,
   "m": 6.391650109083892e-05,
   "term1": 0.05085245975111367,
   "I_F": 0.05085245566579455,
   "v": 0.22550489055848555,
   "kappa": 4.619074917165531,
   "stencil": "analytic",
   "zeta_1loop": 0.14575195440542218,
   "zeta_int": 0.12437231412521459,
   "zeta_1loop_alt": 0.15475059602362362,
   "sqrtzeta_kappa_1loop": 1.7634461394754826,
   "sqrtzeta_kappa_alt": 1.8170679630685194,
   "sqrtzeta_kappa_int": 1.6289841689492064
  },
  {
   "Q": 2.176029946524363,
   "alphas": 0.28958488834667234,
   "Z_W": 1.0000984252577758,
   "m": 4.042602094180362e-05,
   "term1": 0.04137688388408856,
   "I_F": 0.0413768822498254,
   "v": 0.20341308278924786,
   "kappa": 4.413497197199978,
   "stencil": "analytic",
   "zeta_1loop": 0.19910476003388805,
   "zeta_int": 0.16946507640542954,
   "zeta_1loop_alt": 0.2110652039862249,
   "sqrtzeta_kappa_1loop": 1.9693534879948644,
   "sqrtzeta_kappa_alt": 2.027641521626089,
   "sqrtzeta_kappa_int": 1.8168662643898918
  },
  {
   "Q": 2.463330802152763,
   "alphas": 0.27438849776339214,
   "Z_W": 1.0001066946818906,
   "m": 2.5498161373143264e-05,
   "term1": 0.0349025820015134,
   "I_F": 0.03490258135135717,
   "v": 0.18682232562345746,
   "kappa": 4.2780193083116815,
   "stencil": "analytic",
   "zeta_1loop": 0.24975464366942407,
   "zeta_int": 0.21211176213201272,
   "zeta_1loop_alt": 0.26437683704589676,
   "sqrtzeta_kappa_1loop": 2.137959757374164,
   "sqrtzeta_kappa_alt": 2.199654348632288,
   "sqrtzeta_kappa_int": 1.9702671493649617
  },
  {
   "Q": 2.7885639398146203,
   "alphas": 0.2608190115676132,
   "Z_W": 1.0001109130059296,
   "m": 8.963921608325786e-06,
   "term1": 0.029582407091088937,
   "I_F": 0.029582407010737048,
   "v": 0.17199536915491953,
   "kappa": 4.143404922370739,
   "stencil": "analytic",
   "zeta_1loop": 0.2979623173710211,
   "zeta_int": 0.25258672337874644,
   "zeta_1loop_alt": 0.3149896135683245,
   "sqrtzeta_kappa_1loop": 2.2617158903174905,
   "sqrtzeta_kappa_alt": 2.325441906015243,
   "sqrtzeta_kappa_int": 2.082392721980483
  },
  {
   "Q": 3.1567375521138814,
   "alphas": 0.2485989939548059,
   "Z_W": 1.0001114134428173,
   "m": -4.193164231440213e-06,
   "term1": 0.025432851466318303,
   "I_F": 0.025432851448735676,
   "v": 0.15947680536283537,
   "kappa": 4.0306772941883615,
   "stencil": "analytic",
   "zeta_1loop": 0.34395250162609814,
   "zeta_int": 0.2911130577657401,
   "zeta_1loop_alt": 0.36316367179637443,
   "sqrtzeta_kappa_1loop": 2.363890009096226,
   "sqrtzeta_kappa_alt": 2.4290095823491895,
   "sqrtzeta_kappa_int": 2.174747658239348
  },
  {
   "Q": 3.573521062453528,
   "alphas": 0.23757617936715061,
   "Z_W": 1.0001092062911618,
   "m": -1.3389189858572686e-05,
   "term1": 0.0221627789678369,
   "I_F": 0.022162778788566494,
   "v": 0.14887168565098768,
   "kappa": 3.937214540738081,
   "stencil": "analytic",
   "zeta_1loop": 0.38792025982178197,
   "zeta_int": 0.3278823981887117,
   "zeta_1loop_alt": 0.4091232615368886,
   "sqrtzeta_kappa_1loop": 2.452224975576969,
   "sqrtzeta_kappa_alt": 2.5183504559948027,
   "sqrtzeta_kappa_int": 2.254489057936512
  },
  {
   "Q": 4.04533242722305,
   "alphas": 0.22749622371622724,
   "Z_W": 1.0001044436980875,
   "m": -2.5774404119376747e-05,
   "term1": 0.019070559072497842,
   "I_F": 0.019070558408177937,
   "v": 0.13809619259117153,
   "kappa": 3.814058774657365,
   "stencil": "analytic",
   "zeta_1loop": 0.43003599767813117,
   "zeta_int": 0.3630602203324181,
   "zeta_1loop_alt": 0.4530630564568856,
   "sqrtzeta_kappa_1loop": 2.501150280277526,
   "sqrtzeta_kappa_alt": 2.5672413929210127,
   "sqrtzeta_kappa_int": 2.2981412319546357
  },
  {
   "Q": 4.579436964478545,
   "alphas": 0.21822711720973118,
   "Z_W": 1.000096949984826,
   "m": -3.241662182041759e-05,
   "term1": 0.01733020349360337,
   "I_F": 0.017330202442765997,
   "v": 0.1316442267733986,
   "kappa": 3.790294634386306,
   "stencil": "analytic",
   "zeta_1loop": 0.4704494516740621,
   "zeta_int": 0.3967690543859648,
   "zeta_1loop_alt": 0.49515313682723106,
   "sqrtzeta_kappa_1loop": 2.5997372324657726,
   "sqrtzeta_kappa_alt": 2.6671211174916127,
   "sqrtzeta_kappa_int": 2.3874916804555797
  },
  {
   "Q": 5.184059230956291,
   "alphas": 0.21045516068060938,
   "Z_W": 1.0000891372554284,
   "m": -3.135543040045225e-05,
   "term1": 0.016583122337237417,
   "I_F": 0.016583121354074404,
   "v": 0.1287754687588999,
   "kappa": 3.844620063553677,
   "stencil": "analytic",
   "zeta_1loop": 0.509292902298904,
   "zeta_int": 0.42918242364285253,
   "zeta_1loop_alt": 0.5355429652240872,
   "sqrtzeta_kappa_1loop": 2.7437038955786286,
   "sqrtzeta_kappa_alt": 2.813523762443694,
   "sqrtzeta_kappa_int": 2.5186881100137706
  },
  {
   "Q": 5.868509670188963,
   "alphas": 0.20370503762711667,
   "Z_W": 1.0000806384831051,
   "m": -3.864126847836271e-05,
   "term1": 0.014021318857838186,
   "I_F": 0.014021317364690556,
   "v": 0.11841164370403172,
   "kappa": 3.6523510100032825,
   "stencil": "analytic",
   "zeta_1loop": 0.5466837861768848,
   "zeta_int": 0.4605123942424358,
   "zeta_1loop_alt": 0.5743645899639048,
   "sqrtzeta_kappa_1loop": 2.7004777640378657,
   "sqrtzeta_kappa_alt": 2.7680016047311806,
   "sqrtzeta_kappa_int": 2.4785242389682662
  },
  {
   "Q": 6.643327981950626,
   "alphas": 0.19712008543610024,
   "Z_W": 1.0000698494198748,
   "m": -4.7968501122278485e-05,
   "term1": 0.011888452141058466,
   "I_F": 0.011888449840081364,
   "v": 0.10903416822299955,
   "kappa": 3.475454478642557,
   "stencil": "analytic",
   "zeta_1loop": 0.5827268371603469,
   "zeta_int": 0.4908362602689755,
   "zeta_1loop_alt": 0.6117352495724101,
   "sqrtzeta_kappa_1loop": 2.6530419332938506,
   "sqrtzeta_kappa_alt": 2.7182747916063934,
   "sqrtzeta_kappa_int": 2.434893238982834
  },
  {
   "Q": 7.520445420744632,
   "alphas": 0.19088682252998213,
   "Z_W": 1.000057019244215,
   "m": -5.531424550310068e-05,
   "term1": 0.010997456910940546,
   "I_F": 0.010997453851274791,
   "v": 0.10486874582674664,
   "kappa": 3.4518347271324696,
   "stencil": "analytic",
   "zeta_1loop": 0.6175158547800169,
   "zeta_int": 0.5201862330205002,
   "zeta_1loop_alt": 0.647759507847989,
   "sqrtzeta_kappa_1loop": 2.7125268762835777,
   "sqrtzeta_kappa_alt": 2.778157682724322,
   "sqrtzeta_kappa_int": 2.4895991139498252
  },
  {
   "Q": 8.513368522532664,
   "alphas": 0.1851214675102683,
   "Z_W": 1.0000423990453995,
   "m": -6.262108276472611e-05,
   "term1": 0.010124154374596312,
   "I_F": 0.010124150453196305,
   "v": 0.10061883746692915,
   "kappa": 3.4150917756884835,
   "stencil": "analytic",
   "zeta_1loop": 0.6511351752686785,
   "zeta_int": 0.548629555951917,
   "zeta_1loop_alt": 0.6825310175188094,
   "sqrtzeta_kappa_1loop": 2.7557382086494977,
   "sqrtzeta_kappa_alt": 2.8213929416251515,
   "sqrtzeta_kappa_int": 2.529542493045626
  },
  {
   "Q": 9.637387088871884,
   "alphas": 0.17970502124315832,
   "Z_W": 1.000025947455326,
   "m": -6.995774249317605e-05,
   "term1": 0.00919975908791596,
   "I_F": 0.009199754193830224,
   "v": 0.0959153491044589,
   "kappa": 3.3535730279383102,
   "stencil": "analytic",
   "zeta_1loop": 0.6836609032371231,
   "zeta_int": 0.5762281569354473,
   "zeta_1loop_alt": 0.7161339874239029,
   "sqrtzeta_kappa_1loop": 2.772861260369155,
   "sqrtzeta_kappa_alt": 2.837951118958693,
   "sqrtzeta_kappa_int": 2.545687007268423
  },
  {
   "Q": 10.909809631161558,
   "alphas": 0.1745922204103239,
   "Z_W": 1.0000077432872676,
   "m": -7.6736172300271e-05,
   "term1": 0.008435495477530482,
   "I_F": 0.008435489589090343,
   "v": 0.09184492141153121,
   "kappa": 3.3052942416091358,
   "stencil": "analytic",
   "zeta_1loop": 0.7151619492659116,
   "zeta_int": 0.603030191789628,
   "zeta_1loop_alt": 0.7486444110841866,
   "sqrtzeta_kappa_1loop": 2.7951963898373595,
   "sqrtzeta_kappa_alt": 2.8598807229395558,
   "sqrtzeta_kappa_int": 2.566726858985232
  },
  {
   "Q": 12.350229900552634,
   "alphas": 0.16977510013285804,
   "Z_W": 0.9999879065720539,
   "m": -8.323294621878917e-05,
   "term1": 0.007782629122762731,
   "I_F": 0.007782622195039394,
   "v": 0.0882191713577009,
   "kappa": 3.2648922065279145,
   "stencil": "analytic",
   "zeta_1loop": 0.7457009089943466,
   "zeta_int": 0.6290811343568062,
   "zeta_1loop_alt": 0.7801311017668688,
   "sqrtzeta_kappa_1loop": 2.8193642171263384,
   "sqrtzeta_kappa_alt": 2.8837170381029544,
   "sqrtzeta_kappa_int": 2.589537340535011
  },
  {
   "Q": 13.98082860775498,
   "alphas": 0.16522901247231614,
   "Z_W": 0.9999664503767239,
   "m": -8.97980574197321e-05,
   "term1": 0.007188244418725815,
   "I_F": 0.0071882363550346984,
   "v": 0.08478346746291224,
   "kappa": 3.2240720263577405,
   "stencil": "analytic",
   "zeta_1loop": 0.7753348119028456,
   "zeta_int": 0.6544240356138531,
   "zeta_1loop_alt": 0.8106565695030689,
   "sqrtzeta_kappa_1loop": 2.8388953104117083,
   "sqrtzeta_kappa_alt": 2.9028406007095677,
   "sqrtzeta_kappa_int": 2.6081607580253183
  },
  {
   "Q": 15.826714978858304,
   "alphas": 0.16092683838725408,
   "Z_W": 0.9999434000049859,
   "m": -9.594728842452737e-05,
   "term1": 0.006652963659365491,
   "I_F": 0.006652954453483335,
   "v": 0.0815656450565024,
   "kappa": 3.1846276713420614,
   "stencil": "analytic",
   "zeta_1loop": 0.8041157623011885,
   "zeta_int": 0.6790977728814949,
   "zeta_1loop_alt": 0.840277768161644,
   "sqrtzeta_kappa_1loop": 2.8557353137100865,
   "sqrtzeta_kappa_alt": 2.919242015359662,
   "sqrtzeta_kappa_int": 2.6243685069514866
  },
  {
   "Q": 17.91631340670875,
   "alphas": 0.1568493428760552,
   "Z_W": 0.9999189253003081,
   "m": -0.00010129044197717818,
   "term1": 0.006175821728024454,
   "I_F": 0.006175811468270817,
   "v": 0.07858633130685524,
   "kappa": 3.1480685424520187,
   "stencil": "analytic",
   "zeta_1loop": 0.832091490624227,
   "zeta_int": 0.7031377327822028,
   "zeta_1loop_alt": 0.869046735019673,
   "sqrtzeta_kappa_1loop": 2.8716381872898955,
   "sqrtzeta_kappa_alt": 2.9347137425851137,
   "sqrtzeta_kappa_int": 2.6397596232071394
  },
  {
   "Q": 20.281801151799563,
   "alphas": 0.15297948101985204,
   "Z_W": 0.9998931691626097,
   "m": -0.00010648192897826439,
   "term1": 0.005747098006835078,
   "I_F": 0.005747086668433879,
   "v": 0.07580954206716908,
   "kappa": 3.113655489513899,
   "stencil": "analytic",
   "zeta_1loop": 0.8593058296866024,
   "zeta_int": 0.7265766051243968,
   "zeta_1loop_alt": 0.8970111408750304,
   "sqrtzeta_kappa_1loop": 2.8863197256942588,
   "sqrtzeta_kappa_alt": 2.9489640408519455,
   "sqrtzeta_kappa_int": 2.654063218697084
  },
  {
   "Q": 22.95960383273426,
   "alphas": 0.14930196816729843,
   "Z_W": 0.9998660795815274,
   "m": -0.00011204974233151105,
   "term1": 0.00535915146647981,
   "I_F": 0.005359138911335053,
   "v": 0.07320613984724951,
   "kappa": 3.080788203462671,
   "stencil": "analytic",
   "zeta_1loop": 0.8857991278295984,
   "zeta_int": 0.7494446373995928,
   "zeta_1loop_alt": 0.9242147653085215,
   "sqrtzeta_kappa_1loop": 2.899542420208318,
   "sqrtzeta_kappa_alt": 2.9617492963718073,
   "sqrtzeta_kappa_int": 2.6670528448754047
  },
  {
   "Q": 25.990956336209464,
   "alphas": 0.14580227953915764,
   "Z_W": 0.9998375890529614,
   "m": -0.00011766846188578309,
   "term1": 0.005007563324144469,
   "I_F": 0.005007549478277547,
   "v": 0.0707640408560559,
   "kappa": 3.0494967787113043,
   "stencil": "analytic",
   "zeta_1loop": 0.9116086087363994,
   "zeta_int": 0.7717698212948082,
   "zeta_1loop_alt": 0.9506979089938254,
   "sqrtzeta_kappa_1loop": 2.911604539490105,
   "sqrtzeta_kappa_alt": 2.9733733753865557,
   "sqrtzeta_kappa_int": 2.6789960610099475
  },
  {
   "Q": 29.42253778384546,
   "alphas": 0.1424676606614204,
   "Z_W": 0.9998077475136724,
   "m": -0.00012295186694816313,
   "term1": 0.004688256907075896,
   "I_F": 0.004688241789914311,
   "v": 0.06847073674143073,
   "kappa": 3.0197332157221215,
   "stencil": "analytic",
   "zeta_1loop": 0.9367686859695205,
   "zeta_int": 0.7935780816182828,
   "zeta_1loop_alt": 0.9764977528037705,
   "sqrtzeta_kappa_1loop": 2.9227034920838273,
   "sqrtzeta_kappa_alt": 2.9840369749913807,
   "sqrtzeta_kappa_int": 2.6900689282199646
  },
  {
   "Q": 33.30719033357685,
   "alphas": 0.13928607109995159,
   "Z_W": 0.9997766341577667,
   "m": -0.00012796769395535918,
   "term1": 0.004397763504415343,
   "I_F": 0.004397747128684647,
   "v": 0.06631551197634417,
   "kappa": 2.9914882887956082,
   "stencil": "analytic",
   "zeta_1loop": 0.9613112389000069,
   "zeta_int": 0.8148934755994444,
   "zeta_1loop_alt": 1.0016486717444482,
   "sqrtzeta_kappa_1loop": 2.9330489894474168,
   "sqrtzeta_kappa_alt": 2.99395326433793,
   "sqrtzeta_kappa_int": 2.7004598666223556
  },
  {
   "Q": 37.70473288426594,
   "alphas": 0.13624728651991752,
   "Z_W": 0.999744291287587,
   "m": -0.00013288296510476392,
   "term1": 0.004131923940227777,
   "I_F": 0.004131906282345361,
   "v": 0.06427990574312754,
   "kappa": 2.96433470073597,
   "stencil": "analytic",
   "zeta_1loop": 0.9852658555792194,
   "zeta_int": 0.8357383587962862,
   "zeta_1loop_alt": 1.026182510368848,
   "sqrtzeta_kappa_1loop": 2.942415192013139,
   "sqrtzeta_kappa_alt": 3.0028908194286457,
   "sqrtzeta_kappa_int": 2.709957037973826
  },
  {
   "Q": 42.682882213594844,
   "alphas": 0.13334203195651467,
   "Z_W": 0.9997107427039412,
   "m": -0.00013769219665814782,
   "term1": 0.0038886100254794517,
   "I_F": 0.0038885910663384307,
   "v": 0.062358568507771495,
   "kappa": 2.9383866113016652,
   "stencil": "analytic",
   "zeta_1loop": 1.0086600471946978,
   "zeta_int": 0.8561336370532899,
   "zeta_1loop_alt": 1.0501288252062801,
   "sqrtzeta_kappa_1loop": 2.951082467241524,
   "sqrtzeta_kappa_alt": 3.011134995829594,
   "sqrtzeta_kappa_int": 2.7188153723494803
  },
  {
   "Q": 48.31829573363332,
   "alphas": 0.13056153953482375,
   "Z_W": 0.999676027054645,
   "m": -0.00014229217904173088,
   "term1": 0.0036651135829179247,
   "I_F": 0.003665093335853708,
   "v": 0.06054001433641809,
   "kappa": 2.9134470222263773,
   "stencil": "analytic",
   "zeta_1loop": 1.0315194380086365,
   "zeta_int": 0.8760988409298144,
   "zeta_1loop_alt": 1.0735150988372435,
   "sqrtzeta_kappa_1loop": 2.959005916076735,
   "sqrtzeta_kappa_alt": 3.0186391750079524,
   "sqrtzeta_kappa_int": 2.726990834220448
  },
  {
   "Q": 54.69775192124305,
   "alphas": 0.12789763426921782,
   "Z_W": 0.9996402007987049,
   "m": -0.000146660751701005,
   "term1": 0.003459762826229796,
   "I_F": 0.003459741316853707,
   "v": 0.05881956576559969,
   "kappa": 2.889609596805872,
   "stencil": "analytic",
   "zeta_1loop": 1.0538679340674244,
   "zeta_int": 0.8956522288434792,
   "zeta_1loop_alt": 1.096366929502555,
   "sqrtzeta_kappa_1loop": 2.966417443255962,
   "sqrtzeta_kappa_alt": 3.0256391743938433,
   "sqrtzeta_kappa_int": 2.7346948733810046
  },
  {
   "Q": 61.919486600503014,
   "alphas": 0.12534254268101708,
   "Z_W": 0.9996033143672808,
   "m": -0.00015088322105067672,
   "term1": 0.00327056113175335,
   "I_F": 0.0032705383660069556,
   "v": 0.057188620948637636,
   "kappa": 2.8667577280348415,
   "stencil": "analytic",
   "zeta_1loop": 1.0757278734673492,
   "zeta_int": 0.9148108405726197,
   "zeta_1loop_alt": 1.1187081995272135,
   "sqrtzeta_kappa_1loop": 2.9733237704653104,
   "sqrtzeta_kappa_alt": 3.0321410673215725,
   "sqrtzeta_kappa_int": 2.7419317667100627
  },
  {
   "Q": 70.09470565427102,
   "alphas": 0.12288995210311181,
   "Z_W": 0.9995653900800662,
   "m": -0.0001550443398347349,
   "term1": 0.0030957103695175,
   "I_F": 0.003095686330770185,
   "v": 0.05563889224966817,
   "kappa": 2.8447359959709098,
   "stencil": "analytic",
   "zeta_1loop": 1.0971201605443894,
   "zeta_int": 0.9335906502419604,
   "zeta_1loop_alt": 1.1405612253374808,
   "sqrtzeta_kappa_1loop": 2.9796761583677354,
   "sqrtzeta_kappa_alt": 3.038094438922031,
   "sqrtzeta_kappa_int": 2.748654889934344
  },
  {
   "Q": 79.3492974587903,
   "alphas": 0.12053392405425821,
   "Z_W": 0.9995264432202622,
   "m": -0.0001591452986279397,
   "term1": 0.002934128368244292,
   "I_F": 0.002934103041018217,
   "v": 0.05416736139981545,
   "kappa": 2.823633030671115,
   "stencil": "analytic",
   "zeta_1loop": 1.118064386008755,
   "zeta_int": 0.9520067181985491,
   "zeta_1loop_alt": 1.1619468914336217,
   "sqrtzeta_kappa_1loop": 2.985669011691486,
   "sqrtzeta_kappa_alt": 3.0436968357755214,
   "sqrtzeta_kappa_int": 2.7550422297733594
  },
  {
   "Q": 89.82577141073902,
   "alphas": 0.11826884394381489,
   "Z_W": 0.9994864877582235,
   "m": -0.00016319498726231766,
   "term1": 0.002784148313342526,
   "I_F": 0.0027841216807386587,
   "v": 0.05276477689461653,
   "kappa": 2.8031970201582546,
   "stencil": "analytic",
   "zeta_1loop": 1.1385789347545958,
   "zeta_int": 0.9700732239151526,
   "zeta_1loop_alt": 1.1828847703343797,
   "sqrtzeta_kappa_1loop": 2.9911293553999276,
   "sqrtzeta_kappa_alt": 3.0487712681939514,
   "sqrtzeta_kappa_int": 2.760933087744662
  },
  {
   "Q": 101.68545239766952,
   "alphas": 0.11608946934938792,
   "Z_W": 0.9994455361557716,
   "m": -0.00016719522985952462,
   "term1": 0.0026448660780943804,
   "I_F": 0.0026448381238494928,
   "v": 0.051427989692865626,
   "kappa": 2.7834702925851578,
   "stencil": "analytic",
   "zeta_1loop": 1.158681082831732,
   "zeta_int": 0.9878035317221707,
   "zeta_1loop_alt": 1.2033932302197716,
   "sqrtzeta_kappa_1loop": 2.9961844711652184,
   "sqrtzeta_kappa_alt": 3.0534469041935437,
   "sqrtzeta_kappa_int": 2.7664439644861485
  },
  {
   "Q": 115.1109650039981,
   "alphas": 0.11399066791467005,
   "Z_W": 0.9994035997627185,
   "m": -0.00017116233885452364,
   "term1": 0.002515408321007681,
   "I_F": 0.002515379024461439,
   "v": 0.05015355445490817,
   "kappa": 2.7644725855085137,
   "stencil": "analytic",
   "zeta_1loop": 1.178387084861115,
   "zeta_int": 1.0052102179379658,
   "zeta_1loop_alt": 1.2234895317558356,
   "sqrtzeta_kappa_1loop": 3.000932828697369,
   "sqrtzeta_kappa_alt": 3.0578235174004424,
   "sqrtzeta_kappa_int": 2.7716649815191303
  },
  {
   "Q": 130.30904570628002,
   "alphas": 0.11196805249205438,
   "Z_W": 0.9993606813664708,
   "m": -0.00017513440355548224,
   "term1": 0.0023947125105461186,
   "I_F": 0.0023946818384868096,
   "v": 0.048935486494841446,
   "kappa": 2.7460576736019586,
   "stencil": "analytic",
   "zeta_1loop": 1.1977122530022994,
   "zeta_int": 1.0223051319758167,
   "zeta_1loop_alt": 1.243189915380313,
   "sqrtzeta_kappa_1loop": 3.005286638346051,
   "sqrtzeta_kappa_alt": 3.061811101999434,
   "sqrtzeta_kappa_int": 2.7765143645174937
  },
  {
   "Q": 147.5137263621376,
   "alphas": 0.11001760563931076,
   "Z_W": 0.9993167795065412,
   "m": -0.00017911300158404055,
   "term1": 0.0022822340507144406,
   "I_F": 0.002282201969247104,
   "v": 0.04777239756645153,
   "kappa": 2.7283162975055504,
   "stencil": "analytic",
   "zeta_1loop": 1.2166710284340918,
   "zeta_int": 1.039099498042835,
   "zeta_1loop_alt": 1.2625096801552431,
   "sqrtzeta_kappa_1loop": 3.009409590124425,
   "sqrtzeta_kappa_alt": 3.065575917026042,
   "sqrtzeta_kappa_int": 2.7811427753250966
  },
  {
   "Q": 166.98993801467864,
   "alphas": 0.10813540554016654,
   "Z_W": 0.9992719088041343,
   "m": -0.00018289183761096593,
   "term1": 0.0021772032702655946,
   "I_F": 0.0021771698208413294,
   "v": 0.04666015238767796,
   "kappa": 2.711178475250828,
   "stencil": "analytic",
   "zeta_1loop": 1.2352770461843334,
   "zeta_int": 1.0556039361369023,
   "zeta_1loop_alt": 1.28146325514568,
   "sqrtzeta_kappa_1loop": 3.0132855821865703,
   "sqrtzeta_kappa_alt": 3.0691010423279947,
   "sqrtzeta_kappa_int": 2.7855349271342136
  },
  {
   "Q": 189.03759050658496,
   "alphas": 0.10631796861886851,
   "Z_W": 0.9992261598347021,
   "m": -0.0001862161599255108,
   "term1": 0.0020788454741033284,
   "I_F": 0.002078810797645111,
   "v": 0.04559397764667074,
   "kappa": 2.6945154630672143,
   "stencil": "analytic",
   "zeta_1loop": 1.2535431940378576,
   "zeta_int": 1.0718285050639096,
   "zeta_1loop_alt": 1.3000642641588112,
   "sqrtzeta_kappa_1loop": 3.0168264832431038,
   "sqrtzeta_kappa_alt": 3.0722962486212504,
   "sqrtzeta_kappa_int": 2.789608975171307
  },
  {
   "Q": 213.9961907249413,
   "alphas": 0.10456194031520931,
   "Z_W": 0.9991796455342014,
   "m": -0.00018908520377302135,
   "term1": 0.0019867841044627433,
   "I_F": 0.0019867483512484574,
   "v": 0.04457295537933801,
   "kappa": 2.678413746844855,
   "stencil": "analytic",
   "zeta_1loop": 1.271481666160106,
   "zeta_int": 1.0877827508759714,
   "zeta_1loop_alt": 1.318325584571102,
   "sqrtzeta_kappa_1loop": 3.0201792294922467,
   "sqrtzeta_kappa_alt": 3.0753107442794185,
   "sqrtzeta_kappa_int": 2.7935004731144453
  },
  {
   "Q": 242.25007059212516,
   "alphas": 0.10286407514827484,
   "Z_W": 0.999132443586072,
   "m": -0.00019193196215776926,
   "term1": 0.001900447285051202,
   "I_F": 0.001900410447173104,
   "v": 0.0435936973331364,
   "kappa": 2.6628079645334792,
   "stencil": "analytic",
   "zeta_1loop": 1.2891040119952277,
   "zeta_int": 1.1034757160875803,
   "zeta_1loop_alt": 1.3362594008797115,
   "sqrtzeta_kappa_1loop": 3.0233179829163417,
   "sqrtzeta_kappa_alt": 3.078117783959807,
   "sqrtzeta_kappa_int": 2.797185300846706
  },
  {
   "Q": 274.23430530742553,
   "alphas": 0.10122158321140726,
   "Z_W": 0.9990844844028747,
   "m": -0.0001952150287682839,
   "term1": 0.001819295140113881,
   "I_F": 0.001819257031206424,
   "v": 0.042652749397974615,
   "kappa": 2.6476085418308797,
   "stencil": "analytic",
   "zeta_1loop": 1.3064211809297377,
   "zeta_int": 1.11891598633154,
   "zeta_1loop_alt": 1.3538772535359629,
   "sqrtzeta_kappa_1loop": 3.026184343540103,
   "sqrtzeta_kappa_alt": 3.0806575157817964,
   "sqrtzeta_kappa_int": 2.80060921177185
  },
  {
   "Q": 310.44141297307414,
   "alphas": 0.09963179353594656,
   "Z_W": 0.9990356599487649,
   "m": -0.0001989345885179211,
   "term1": 0.0017430562801275984,
   "I_F": 0.0017430167051570898,
   "v": 0.04174945155516525,
   "kappa": 2.632889876659471,
   "stencil": "analytic",
   "zeta_1loop": 1.3234435631542816,
   "zeta_int": 1.1341117385098896,
   "zeta_1loop_alt": 1.3711900835510273,
   "sqrtzeta_kappa_1loop": 3.0289032950789707,
   "sqrtzeta_kappa_alt": 3.083056804471946,
   "sqrtzeta_kappa_int": 2.8038877127852277
  },
  {
   "Q": 351.4289387707371,
   "alphas": 0.09809209034942852,
   "Z_W": 0.9989858867095889,
   "m": -0.00020275219458366488,
   "term1": 0.0016713335816973152,
   "I_F": 0.0016712924732449068,
   "v": 0.040881444118877536,
   "kappa": 2.6186177510235016,
   "stencil": "analytic",
   "zeta_1loop": 1.3401810271053691,
   "zeta_int": 1.149070747189725,
   "zeta_1loop_alt": 1.3882082733055843,
   "sqrtzeta_kappa_1loop": 3.0314739471812118,
   "sqrtzeta_kappa_alt": 3.0853143684899047,
   "sqrtzeta_kappa_int": 2.8070199020792894
  },
  {
   "Q": 397.82804047550894,
   "alphas": 0.09660017819844419,
   "Z_W": 0.9989352234790059,
   "m": -0.00020613276583542417,
   "term1": 0.0016036742079182848,
   "I_F": 0.0016036317172011339,
   "v": 0.04004537073372069,
   "kappa": 2.6046793050193946,
   "stencil": "analytic",
   "zeta_1loop": 1.3566429538249245,
   "zeta_int": 1.1638004138678761,
   "zeta_1loop_alt": 1.4049416839446394,
   "sqrtzeta_kappa_1loop": 3.033800658072685,
   "sqrtzeta_kappa_alt": 3.087332526538878,
   "sqrtzeta_kappa_int": 2.8099171377842462
  },
  {
   "Q": 450.3532075138311,
   "alphas": 0.09515387689249606,
   "Z_W": 0.998883780258406,
   "m": -0.0002090695652416958,
   "term1": 0.0015398729639926362,
   "I_F": 0.0015398292539095262,
   "v": 0.03924065817375552,
   "kappa": 2.5911327518473493,
   "stencil": "analytic",
   "zeta_1loop": 1.3728382685372,
   "zeta_int": 1.1783078052429028,
   "zeta_1loop_alt": 1.4213996896947556,
   "sqrtzeta_kappa_1loop": 3.0359831177790073,
   "sqrtzeta_kappa_alt": 3.089212418183856,
   "sqrtzeta_kappa_int": 2.812671684261357
  },
  {
   "Q": 509.81326322693354,
   "alphas": 0.09375102212242535,
   "Z_W": 0.9988316614478014,
   "m": -0.00021167463317700764,
   "term1": 0.0014796866573400687,
   "I_F": 0.001479641851189738,
   "v": 0.038466113024189716,
   "kappa": 2.5779955322757564,
   "stencil": "analytic",
   "zeta_1loop": 1.3887754697091703,
   "zeta_int": 1.1925996584963479,
   "zeta_1loop_alt": 1.4375912094027241,
   "sqrtzeta_kappa_1loop": 3.0380728163750907,
   "sqrtzeta_kappa_alt": 3.091006117694458,
   "sqrtzeta_kappa_int": 2.815331248100232
  },
  {
   "Q": 577.123819761209,
   "alphas": 0.09238967387032089,
   "Z_W": 0.9987788906100186,
   "m": -0.00021438905529431987,
   "term1": 0.0014227331854542895,
   "I_F": 0.0014226872227872597,
   "v": 0.037718526254179915,
   "kappa": 2.5651404539145344,
   "stencil": "analytic",
   "zeta_1loop": 1.4044626558313036,
   "zeta_int": 1.206682396990171,
   "zeta_1loop_alt": 1.4535247355613463,
   "sqrtzeta_kappa_1loop": 3.039948650882648,
   "sqrtzeta_kappa_alt": 3.0925901139843437,
   "sqrtzeta_kappa_int": 2.8177836088490085
  },
  {
   "Q": 653.3213773755979,
   "alphas": 0.09106805928889779,
   "Z_W": 0.9987254310576381,
   "m": -0.00021725783349126382,
   "term1": 0.001368840865659495,
   "I_F": 0.0013687936646932818,
   "v": 0.03699721157997291,
   "kappa": 2.5526000885607956,
   "stencil": "analytic",
   "zeta_1loop": 1.4199075501299838,
   "zeta_int": 1.2205621670463562,
   "zeta_1loop_alt": 1.469208361058821,
   "sqrtzeta_kappa_1loop": 3.0416750417129395,
   "sqrtzeta_kappa_alt": 3.0940296809760053,
   "sqrtzeta_kappa_int": 2.8200884646399818
  },
  {
   "Q": 739.5792852780766,
   "alphas": 0.08978440985951637,
   "Z_W": 0.998671244765315,
   "m": -0.0002202742828394534,
   "term1": 0.0013178657138837463,
   "I_F": 0.001317817193124066,
   "v": 0.03630175192912962,
   "kappa": 2.5404258345393558,
   "stencil": "analytic",
   "zeta_1loop": 1.4351175234003706,
   "zeta_int": 1.2342448472699519,
   "zeta_1loop_alt": 1.484649803862672,
   "sqrtzeta_kappa_1loop": 3.043338459169995,
   "sqrtzeta_kappa_alt": 3.0954125083515702,
   "sqrtzeta_kappa_int": 2.8223260349604375
  },
  {
   "Q": 837.2258097686129,
   "alphas": 0.08853704539768373,
   "Z_W": 0.998616320648753,
   "m": -0.00022317869956609194,
   "term1": 0.0012695452427489344,
   "I_F": 0.0012694954340169945,
   "v": 0.03562997942768133,
   "kappa": 2.528543416256525,
   "stencil": "analytic",
   "zeta_1loop": 1.4500996151286671,
   "zeta_int": 1.2477360526122372,
   "zeta_1loop_alt": 1.4998564298266917,
   "sqrtzeta_kappa_1loop": 3.0448740555136755,
   "sqrtzeta_kappa_alt": 3.096672373915525,
   "sqrtzeta_kappa_int": 2.824436251755863
  },
  {
   "Q": 947.7645879158966,
   "alphas": 0.08732449221188729,
   "Z_W": 0.9985607106019936,
   "m": -0.00022583778341857207,
   "term1": 0.0012236951148877043,
   "I_F": 0.0012236441121832849,
   "v": 0.03498062481121921,
   "kappa": 2.51693130166172,
   "stencil": "analytic",
   "zeta_1loop": 1.4648605530553205,
   "zeta_int": 1.261041160836789,
   "zeta_1loop_alt": 1.5148352737896051,
   "sqrtzeta_kappa_1loop": 3.046277788753201,
   "sqrtzeta_kappa_alt": 3.0978049296886736,
   "sqrtzeta_kappa_int": 2.8264154149944094
  },
  {
   "Q": 1072.8977817294535,
   "alphas": 0.08614530606918827,
   "Z_W": 0.9985044755036524,
   "m": -0.0002282514849702574,
   "term1": 0.0011802066919434778,
   "I_F": 0.0011801545932030868,
   "v": 0.03435337819200736,
   "kappa": 2.5056343863314354,
   "stencil": "analytic",
   "zeta_1loop": 1.4794067713152372,
   "zeta_int": 1.2741653302590883,
   "zeta_1loop_alt": 1.5295930591167424,
   "sqrtzeta_kappa_1loop": 3.047624818260916,
   "sqrtzeta_kappa_alt": 3.0988863757064045,
   "sqrtzeta_kappa_int": 2.828333336572975
  },
  {
   "Q": 1214.552289373075,
   "alphas": 0.08499805185977824,
   "Z_W": 0.9984476729753932,
   "m": -0.00023048752242518856,
   "term1": 0.0011389410590609435,
   "I_F": 0.00113888793456295,
   "v": 0.03374741374628506,
   "kappa": 2.494660166515043,
   "stencil": "analytic",
   "zeta_1loop": 1.4937444272774405,
   "zeta_int": 1.287113500855998,
   "zeta_1loop_alt": 1.5441362158205878,
   "sqrtzeta_kappa_1loop": 3.048944658450276,
   "sqrtzeta_kappa_alt": 3.0999464877236935,
   "sqrtzeta_kappa_int": 2.830217522032668
  },
  {
   "Q": 1374.9094170402097,
   "alphas": 0.08388144108065909,
   "Z_W": 0.9983903083003153,
   "m": -0.00023284306284687432,
   "term1": 0.0010996464868298008,
   "I_F": 0.001099592270937885,
   "v": 0.03316010058696874,
   "kappa": 2.4838755046219587,
   "stencil": "analytic",
   "zeta_1loop": 1.5078794171944825,
   "zeta_int": 1.299890404221403,
   "zeta_1loop_alt": 1.5584708973824561,
   "sqrtzeta_kappa_1loop": 3.050093348025547,
   "sqrtzeta_kappa_alt": 3.1008386810916577,
   "sqrtzeta_kappa_int": 2.8319344294971507
  },
  {
   "Q": 1556.4384684018999,
   "alphas": 0.08279430348528867,
   "Z_W": 0.9983323445440153,
   "m": -0.00023535303810546284,
   "term1": 0.00106222376620522,
   "I_F": 0.0010621683751526746,
   "v": 0.032590924736077595,
   "kappa": 2.4732959977796534,
   "stencil": "analytic",
   "zeta_1loop": 1.5218173907611603,
   "zeta_int": 1.3125005885265337,
   "zeta_1loop_alt": 1.5726029963854338,
   "sqrtzeta_kappa_1loop": 3.051106492899374,
   "sqrtzeta_kappa_alt": 3.101598972617624,
   "sqrtzeta_kappa_int": 2.8335171667401386
  },
  {
   "Q": 1761.934768863689,
   "alphas": 0.08173547219797313,
   "Z_W": 0.9982737435686998,
   "m": -0.0002380174887142672,
   "term1": 0.0010265970472334341,
   "I_F": 0.0010265403949085005,
   "v": 0.0320396690823813,
   "kappa": 2.4629597482194074,
   "stencil": "analytic",
   "zeta_1loop": 1.5355637646725,
   "zeta_int": 1.324948425319968,
   "zeta_1loop_alt": 1.5865381590579921,
   "sqrtzeta_kappa_1loop": 3.052047173623104,
   "sqrtzeta_kappa_alt": 3.1022913030179073,
   "sqrtzeta_kappa_int": 2.8350243993612225
  },
  {
   "Q": 1994.5627101585665,
   "alphas": 0.08070379786016502,
   "Z_W": 0.9982144751341517,
   "m": -0.00024071684793134415,
   "term1": 0.0009926603539440844,
   "I_F": 0.0009926024093432062,
   "v": 0.03150559330251069,
   "kappa": 2.4528645018082917,
   "stencil": "analytic",
   "zeta_1loop": 1.5491237352624392,
   "zeta_int": 1.3372381101105335,
   "zeta_1loop_alt": 1.600281798818106,
   "sqrtzeta_kappa_1loop": 3.0529283522509503,
   "sqrtzeta_kappa_alt": 3.1029286614153286,
   "sqrtzeta_kappa_int": 2.8364682760956366
  },
  {
   "Q": 2257.9044781100306,
   "alphas": 0.07969826053600594,
   "Z_W": 0.9981545673501653,
   "m": -0.00024320449851125415,
   "term1": 0.0009602773450457154,
   "I_F": 0.0009602181966176193,
   "v": 0.03098738770238013,
   "kappa": 2.4429579492705646,
   "stencil": "analytic",
   "zeta_1loop": 1.5625022902970063,
   "zeta_int": 1.3493736733014658,
   "zeta_1loop_alt": 1.613839108899192,
   "sqrtzeta_kappa_1loop": 3.053699674627097,
   "sqrtzeta_kappa_alt": 3.103459693880093,
   "sqrtzeta_kappa_int": 2.8378021137074407
  },
  {
   "Q": 2556.015213913248,
   "alphas": 0.07871789828163295,
   "Z_W": 0.9980940744721325,
   "m": -0.00024547292645437995,
   "term1": 0.0009293849587430488,
   "I_F": 0.0009293247017854267,
   "v": 0.030484827402913514,
   "kappa": 2.4332689745425253,
   "stencil": "analytic",
   "zeta_1loop": 1.575704219988979,
   "zeta_int": 1.3613589971038627,
   "zeta_1loop_alt": 1.6272150741315592,
   "sqrtzeta_kappa_1loop": 3.0544109482232114,
   "sqrtzeta_kappa_alt": 3.103934857207494,
   "sqrtzeta_kappa_int": 2.8390722947052427
  },
  {
   "Q": 2893.4854583505576,
   "alphas": 0.07776174942639523,
   "Z_W": 0.9980330508786224,
   "m": -0.0002475220824012306,
   "term1": 0.0008999253680829893,
   "I_F": 0.000899864100901713,
   "v": 0.029997734929519477,
   "kappa": 2.423830851905282,
   "stencil": "analytic",
   "zeta_1loop": 1.5887341272948872,
   "zeta_int": 1.3731978182082079,
   "zeta_1loop_alt": 1.64041448194626,
   "sqrtzeta_kappa_1loop": 3.0551175249747287,
   "sqrtzeta_kappa_alt": 3.104410234002433,
   "sqrtzeta_kappa_int": 2.840330396170928
  },
  {
   "Q": 3275.511840505929,
   "alphas": 0.0768288698612375,
   "Z_W": 0.9979715443366732,
   "m": -0.00024944871636043683,
   "term1": 0.0008717995205764739,
   "I_F": 0.00087173729591438,
   "v": 0.029525197643951173,
   "kappa": 2.4146169058988582,
   "stencil": "analytic",
   "zeta_1loop": 1.6015964375497567,
   "zeta_int": 1.3848937283369527,
   "zeta_1loop_alt": 1.6534419326621292,
   "sqrtzeta_kappa_1loop": 3.055798997458372,
   "sqrtzeta_kappa_alt": 3.104864921567616,
   "sqrtzeta_kappa_int": 2.841557582997992
  },
  {
   "Q": 3707.977099498067,
   "alphas": 0.07591843426910658,
   "Z_W": 0.9979095578909036,
   "m": -0.0002514343343725137,
   "term1": 0.0008448759271864993,
   "I_F": 0.0008448127079619979,
   "v": 0.029065662007977694,
   "kappa": 2.4055414502441703,
   "stencil": "analytic",
   "zeta_1loop": 1.6142954074900464,
   "zeta_int": 1.396450184564565,
   "zeta_1loop_alt": 1.6663018491113208,
   "sqrtzeta_kappa_1loop": 3.056358895689219,
   "sqrtzeta_kappa_alt": 3.1052007531422556,
   "sqrtzeta_kappa_int": 2.842664255423484
  },
  {
   "Q": 4197.540671469055,
   "alphas": 0.0750296665571451,
   "Z_W": 0.9978470760541713,
   "m": -0.00025348314189565526,
   "term1": 0.0008191089531672147,
   "I_F": 0.0008190446994639893,
   "v": 0.028618956994691285,
   "kappa": 2.3966281385362835,
   "stencil": "analytic",
   "zeta_1loop": 1.6268351337108304,
   "zeta_int": 1.4078705243472687,
   "zeta_1loop_alt": 1.6789984856537457,
   "sqrtzeta_kappa_1loop": 3.0568380142653604,
   "sqrtzeta_kappa_alt": 3.105459045818455,
   "sqrtzeta_kappa_int": 2.8436884382773138
  },
  {
   "Q": 4751.741236757354,
   "alphas": 0.07416179079048775,
   "Z_W": 0.9977840832798531,
   "m": -0.00025559515783486097,
   "term1": 0.0007944569425227184,
   "I_F": 0.0007943916136380097,
   "v": 0.028184953674576258,
   "kappa": 2.3879046733368416,
   "stencil": "analytic",
   "zeta_1loop": 1.6392195605992506,
   "zeta_int": 1.419157967725745,
   "zeta_1loop_alt": 1.6915359366263767,
   "sqrtzeta_kappa_1loop": 3.057282352148294,
   "sqrtzeta_kappa_alt": 3.1056863973751234,
   "sqrtzeta_kappa_int": 2.8446730308349926
  },
  {
   "Q": 5379.1128063562255,
   "alphas": 0.07331403753361151,
   "Z_W": 0.9977205655476152,
   "m": -0.00025774219289322444,
   "term1": 0.000770862637504225,
   "I_F": 0.0007707962064662276,
   "v": 0.027763216788877828,
   "kappa": 2.379372923336059,
   "stencil": "analytic",
   "zeta_1loop": 1.6514524877826946,
   "zeta_int": 1.4303156174884724,
   "zeta_1loop_alt": 1.7039181442694176,
   "sqrtzeta_kappa_1loop": 3.0577048133463545,
   "sqrtzeta_kappa_alt": 3.1058957817107755,
   "sqrtzeta_kappa_int": 2.845630161953547
  },
  {
   "Q": 6089.316135247096,
   "alphas": 0.07248571591769556,
   "Z_W": 0.9976565272875242,
   "m": -0.00025982910461664195,
   "term1": 0.0007482304413486621,
   "I_F": 0.0007481629301850563,
   "v": 0.027352567158953404,
   "kappa": 2.370967105876695,
   "stencil": "analytic",
   "zeta_1loop": 1.6635375771268859,
   "zeta_int": 1.4413464649176868,
   "zeta_1loop_alt": 1.7161489061677218,
   "sqrtzeta_kappa_1loop": 3.058030667812809,
   "sqrtzeta_kappa_alt": 3.1060111659842797,
   "sqrtzeta_kappa_int": 2.8464903929323033
  },
  {
   "Q": 6893.2874862124745,
   "alphas": 0.07167618722990536,
   "Z_W": 0.9975919851778232,
   "m": -0.00026184811999822443,
   "term1": 0.0007265223214117353,
   "I_F": 0.0007264537569737887,
   "v": 0.026952806105743216,
   "kappa": 2.362702061253177,
   "stencil": "analytic",
   "zeta_1loop": 1.6754783593161344,
   "zeta_int": 1.4522534019942963,
   "zeta_1loop_alt": 1.7282318822426128,
   "sqrtzeta_kappa_1loop": 3.0582879360965363,
   "sqrtzeta_kappa_alt": 3.1060608993815277,
   "sqrtzeta_kappa_int": 2.847279894450309
  },
  {
   "Q": 7803.407034909241,
   "alphas": 0.07088481369506128,
   "Z_W": 0.9975269561169524,
   "m": -0.0002637992244494224,
   "term1": 0.0007057065994742685,
   "I_F": 0.0007056370094434483,
   "v": 0.026563828968043147,
   "kappa": 2.3546010940008846,
   "stencil": "analytic",
   "zeta_1loop": 1.6872782400453328,
   "zeta_int": 1.463039224178028,
   "zeta_1loop_alt": 1.7401706013263112,
   "sqrtzeta_kappa_1loop": 3.058515560144514,
   "sqrtzeta_kappa_alt": 3.106084419549499,
   "sqrtzeta_kappa_int": 2.848035027672237
  },
  {
   "Q": 8833.689509434458,
   "alphas": 0.07011095795753101,
   "Z_W": 0.997461457003421,
   "m": -0.00026568239997283593,
   "term1": 0.0006857505178198298,
   "I_F": 0.0006856799306821744,
   "v": 0.026185490842872784,
   "kappa": 2.3466844002457528,
   "stencil": "analytic",
   "zeta_1loop": 1.6989405058508666,
   "zeta_int": 1.4737066304273827,
   "zeta_1loop_alt": 1.751968467348515,
   "sqrtzeta_kappa_1loop": 3.058748516755803,
   "sqrtzeta_kappa_alt": 3.1061171319578325,
   "sqrtzeta_kappa_int": 2.8487884840724162
  },
  {
   "Q": 10000.0,
   "alphas": 0.06935402301043772,
   "Z_W": 0.9973955047424231,
   "m": -0.0002674975742739323,
   "term1": 0.000666579915204811,
   "I_F": 0.0006665083602525686,
   "v": 0.025816823202179012,
   "kappa": 2.3388965366518315,
   "stencil": "analytic",
   "zeta_1loop": 1.7104683296054206,
   "zeta_int": 1.484258225203841,
   "zeta_1loop_alt": 1.763628765162278,
   "sqrtzeta_kappa_1loop": 3.0589228910309076,
   "sqrtzeta_kappa_alt": 3.106094021011966,
   "sqrtzeta_kappa_int": 2.849480852069039
  }
 ],
 "kappa_ratios": {
  "kappa_Q2": 4.535697195310807,
  "kappa_Q10": 3.3376310796058934,
  "kappa_Q100": 2.786082986702142,
  "kappa_Q1e4": 2.3388965366518315,
  "fall_2_to_1e4": 1.9392466166133762,
  "fall_10_to_1e4": 1.4270109974098155
 },
 "window_correction_size": [
  {
   "Q": 2.0,
   "I_displayed": 0.04723053419325217,
   "I_over_Z": 0.04722625448678815,
   "I_corrected": 0.0472262515851391,
   "m": 5.386695679292167e-05,
   "m2": 2.90164903413049e-09,
   "kappa_displayed": 4.535902845479999,
   "kappa_corrected": 4.535697195310807,
   "rel_shift": -4.53383099675575e-05
  },
  {
   "Q": 10.0,
   "I_displayed": 0.008955736247096661,
   "I_over_Z": 0.008955550845543081,
   "I_corrected": 0.00895554565616538,
   "m": -7.203733548173435e-05,
   "m2": 5.189377703307943e-09,
   "kappa_displayed": 3.3376665949645172,
   "kappa_corrected": 3.3376310796058934,
   "rel_shift": -1.0640774808834408e-05
  },
  {
   "Q": 100.0,
   "I_displayed": 0.0026615777044220134,
   "I_over_Z": 0.002663039411763113,
   "I_corrected": 0.002663011636550725,
   "m": -0.00016665897032170195,
   "m2": 2.777521238868993e-08,
   "kappa_displayed": 2.78533278497665,
   "kappa_corrected": 2.786082986702142,
   "rel_shift": 0.00026934006935874777
  },
  {
   "Q": 10000.0,
   "I_displayed": 0.000664843810976864,
   "I_over_Z": 0.000666579915204811,
   "I_corrected": 0.0006665083602525686,
   "m": -0.0002674975742739323,
   "m2": 7.155495224243792e-08,
   "kappa_displayed": 2.3359741109557492,
   "kappa_corrected": 2.3388965366518315,
   "rel_shift": 0.0012510522622557474
  }
 ],
 "kernel_quadrature_convergence": {
  "Q": 2.0,
  "ppd_lo": 12,
  "ppd_hi": 24,
  "max_abs_diff": 4.7866936192519915e-08,
  "max_rel_diff": 2.094886983234955e-07
 },
 "kappa_LO": [
  {
   "Q": 2.0,
   "nf": 4,
   "alphas": 0.3010423207619978,
   "kappa": 4.535697195310808,
   "kappa_LO": 3.9354706627754235,
   "ratio_LO_over_full": 0.8676660926227783,
   "norm2_full": 20.572549047550332,
   "norm2_LO": 15.487929337566031,
   "cross": 4.683567173616273,
   "norm2_dK": 0.4010525363680267,
   "closure_residual": 0.0,
   "LO_kernel_momentum_sum_full_support": -6.116894606389423e-07,
   "LO_kernel_window_mean": -0.0004081275887632977
  },
  {
   "Q": 10.0,
   "nf": 5,
   "alphas": 0.17815071251191292,
   "kappa": 3.337631079605894,
   "kappa_LO": 3.125563056523996,
   "ratio_LO_over_full": 0.9364615147618595,
   "norm2_full": 11.139781223551205,
   "norm2_LO": 9.769144420307624,
   "cross": 1.32148826623972,
   "norm2_dK": 0.04914853700386174,
   "closure_residual": -1.7763568394002505e-15,
   "LO_kernel_momentum_sum_full_support": -1.2117914970521948e-05,
   "LO_kernel_window_mean": -0.0028618751226226376
  },
  {
   "Q": 100.0,
   "nf": 5,
   "alphas": 0.11637839198671031,
   "kappa": 2.7860829867021417,
   "kappa_LO": 2.6664360054754854,
   "ratio_LO_over_full": 0.9570554854978381,
   "norm2_full": 7.762258408791127,
   "norm2_LO": 7.109880971296062,
   "cross": 0.6370071545718506,
   "norm2_dK": 0.015370282923214356,
   "closure_residual": 0.0,
   "LO_kernel_momentum_sum_full_support": -6.840717207833025e-05,
   "LO_kernel_window_mean": -0.008723750920263064
  }
 ],
 "shares_Q10_CT18NNLO": [
  {
   "region": "x<1e-2",
   "momentum_pct": 15.439463312229629,
   "fisher_pct": 53.62834542300317,
   "enhancement": 3.473459170081647
  },
  {
   "region": "x<1e-4",
   "momentum_pct": 0.6037603945359661,
   "fisher_pct": 7.6250361325406235,
   "enhancement": 12.629241999884771
  },
  {
   "region": "1e-2<x<1e-1",
   "momentum_pct": 41.0356303288041,
   "fisher_pct": 8.373712451732494,
   "enhancement": 0.20405955470007103
  },
  {
   "region": "x>1e-1",
   "momentum_pct": 43.524906358966255,
   "fisher_pct": 37.997942125264345,
   "enhancement": 0.8730160568728405
  }
 ],
 "slope_crossing_Q10": {
  "rows": [
   {
    "set": "CT18NNLO",
    "roots": [
     0.055112569982338155
    ],
    "n_roots": 1,
    "m": -7.203733548173435e-05,
    "x_cross": 0.055112569982338155,
    "x_cross_uncentred": 0.055042489714519596
   },
   {
    "set": "MSHT20nnlo_as118",
    "roots": [
     0.055719273585492
    ],
    "n_roots": 1,
    "m": -0.0001000729862342956,
    "x_cross": 0.055719273585492,
    "x_cross_uncentred": 0.05561909406443143
   },
   {
    "set": "NNPDF40_nnlo_as_01180",
    "roots": [
     0.05172595811455623
    ],
    "n_roots": 1,
    "m": -6.75788387578111e-05,
    "x_cross": 0.05172595811455623,
    "x_cross_uncentred": 0.051663982120705776
   }
  ],
  "mean": 0.05418593389412879,
  "half_range": 0.001996657735467887,
  "sd": 0.0021518905507907945,
  "mean_uncentred": 0.05410852196655227,
  "shift_from_centring": 7.741192757652199e-05
 },
 "arc_length": {
  "L": 1.1008700275866556,
  "L_pieces": [
   {
    "Qa": 2.0,
    "Qb": 4.75,
    "L": 0.28601271586444854
   },
   {
    "Qa": 4.75,
    "Qb": 10000.0,
    "L": 0.8148573117222072
   }
  ],
  "L_naive_ignoring_threshold": 1.1008484644950196,
  "L_refined_nseg28": 1.100874557279751,
  "jump_terms": [
   {
    "m": 4.75,
    "max_abs": 0.00016553878255365362,
    "int_abs": 4.0581350645549945e-07,
    "int_signed": -1.2729479118543741e-10,
    "D_FR": 5.247240323322731e-07,
    "BC": 0.9999999999999656
   }
  ],
  "L_plus_jumps": 1.1008705523106879,
  "D_FR_endpoints": 1.0786824981409988,
  "BC_endpoints": 0.8580471827991899,
  "ratio_L_over_D": 1.0205691011802775
 },
 "inter_set_distance": [
  {
   "Q": 2.0,
   "D_CT18_NNPDF40": 0.05136153136634723,
   "BC": 0.9996702672591699,
   "D_CT18_MSHT20": 0.03947839002929826,
   "D_MSHT20_NNPDF40": 0.05833974815211132
  },
  {
   "Q": 1000.0,
   "D_CT18_NNPDF40": 0.014056934248900543,
   "BC": 0.9999753004266191,
   "D_CT18_MSHT20": 0.00884395509794481,
   "D_MSHT20_NNPDF40": 0.011055765664843053
  }
 ],
 "msht20_intra_set_radius": {
  "Q": 2.0,
  "window": [
   2.888263421975361e-05,
   0.99
  ],
  "n_members": 64,
  "n_members_with_negative_P_at_Q2": 64,
  "largest_zero_crossing_any_member": 2.2217410938272008e-05,
  "definition": "R_quad = sqrt(sum over the 32 eigenvector pairs of the squared half-sum of the two Fisher-Rao distances from the central member).  It is a scalar summary of the eigenvector spread and NOT the radius of an error ellipsoid, which has no single radius; it also discards the tangent directions.  MSHT20 eigenvectors are tabulated at 68% C.L.",
  "R_quad": 0.02414628491413779,
  "R_rms_over_members": 0.0044224994687985,
  "R_max_member": 0.014799044544910494,
  "R_mean_member": 0.003137100658533625,
  "R_median_member": 0.0018667924122269344,
  "clipped_unrestricted_window": {
   "window": [
    1e-06,
    0.99
   ],
   "R_quad": 0.03613196527514895,
   "R_rms_over_members": 0.006601636745682709,
   "R_max_member": 0.027543005614647655,
   "R_mean_member": 0.00455536935616144
  },
  "per_member_D_FR": [
   0.0007410372643950345,
   0.0009520201555111533,
   0.00021905897404558472,
   0.00020020565359602546,
   0.000940207999070929,
   0.0015411131615422939,
   0.0017418362177089514,
   0.0014303712283079695,
   0.0009593562501939751,
   0.000990049319965085,
   0.002178483150460568,
   0.0021210224737898587,
   0.009111507097224436,
   0.005851341385570805,
   0.0019131175913547785,
   0.003989539838311275,
   0.004414451869366061,
   0.002899309266661009,
   0.0018038858226609635,
   0.002419723390693783,
   0.0014589634075881579,
   0.002459627557736034,
   0.001074358610105448,
   0.0025800069201046996,
   0.0024440380323787507,
   0.0028269354417681993,
   0.00042298958983232304,
   0.0011413061874930716,
   0.005500648229910439,
   0.003093717403270252,
   0.0031232299123440652,
   0.009782480378743977,
   0.0015798488457934585,
   0.0016944385042220091,
   0.0006741223735274658,
   0.0009150268691562388,
   0.001863299069236136,
   0.0010277041136589487,
   0.0018446011455625485,
   0.00478867299554165,
   0.010538272114575059,
   0.010988323225527168,
   0.001575893378815624,
   0.001576029880410817,
   0.006747314753503519,
   0.014799044544910494,
   0.0007093580458485679,
   0.0031306911891102857,
   0.0017757430059495165,
   0.0023716725785603984,
   0.0018702857552177325,
   0.001790771698338977,
   0.012217725022051564,
   0.008844073178418827,
   0.0018165949657580071,
   0.0038146916048121134,
   0.0016751779935825425,
   0.001171491860707075,
   0.0004260707859825449,
   0.0009539658179297291,
   0.005761913859625608,
   0.0041965036142887786,
   0.0025196945013369588,
   0.0027894850724856737
  ]
 },
 "asymptotic_comparison": {
  "A_kappa": 3.0239655,
  "A_L": 1.5777211,
  "Lambda5": 0.2,
  "Lambda5_alt": 0.226,
  "crossing_Q_sqrtzeta_kappa_1loop": [
   249.13257787763942
  ],
  "crossing_Q_sqrtzeta_kappa_alt_Lambda": [
   53.09972311069839
  ],
  "crossing_Q_sqrtzeta_kappa_int": [],
  "zeta_check_Q0sq2_to_Q2_1e4": 1.1559952132722322,
  "sqrtzeta_kappa_at_1e4_1loop": 3.0589228910309076,
  "sqrtzeta_kappa_at_1e4_int": 2.849480852069039,
  "L_over_sqrt_zeta": {
   "10.0": {
    "L_from_Q0": 0.6295437262804011,
    "L_from_Q2": 0.45106830341490656,
    "zeta_1loop": 0.6931471805599453,
    "zeta_int": 0.5842919280296119,
    "L_over_sqrt_zeta_1loop": 0.7561590769463129,
    "L_over_sqrt_zeta_int": 0.8235897956468784,
    "L_from_Q2_over_sqrt_zeta_1loop": 0.5417882471249298,
    "zeta_1loop_alt": 0.725927691090102,
    "L_from_Q2_over_sqrt_zeta_alt": 0.5294142522431227
   },
   "100.0": {
    "L_from_Q0": 0.9478633667718721,
    "L_from_Q2": 0.7693879439063774,
    "zeta_1loop": 1.1559952132722322,
    "zeta_int": 0.9854330249315145,
    "L_over_sqrt_zeta_1loop": 0.8815921633640302,
    "L_over_sqrt_zeta_int": 0.9548434702859805,
    "L_from_Q2_over_sqrt_zeta_1loop": 0.7155951012693517,
    "zeta_1loop_alt": 1.2006535539708219,
    "L_from_Q2_over_sqrt_zeta_alt": 0.7021607049786408
   },
   "1000.0": {
    "L_from_Q0": 1.1418506157588075,
    "L_from_Q2": 0.963375192893313,
    "zeta_1loop": 1.471179396609026,
    "zeta_int": 1.2667407366269448,
    "L_over_sqrt_zeta_1loop": 0.941404940959942,
    "L_over_sqrt_zeta_int": 1.0145312336450294,
    "L_from_Q2_over_sqrt_zeta_1loop": 0.7942599093711673,
    "zeta_1loop_alt": 1.5212464052757027,
    "L_from_Q2_over_sqrt_zeta_alt": 0.7810802857171765
   },
   "10000.0": {
    "L_from_Q0": 1.2793454504521504,
    "L_from_Q2": 1.1008700275866556,
    "zeta_1loop": 1.7104683296054206,
    "zeta_int": 1.484258225203841,
    "L_over_sqrt_zeta_1loop": 0.9782059730951153,
    "L_over_sqrt_zeta_int": 1.0501058959814036,
    "L_from_Q2_over_sqrt_zeta_1loop": 0.8417410920608326,
    "zeta_1loop_alt": 1.763628765162278,
    "L_from_Q2_over_sqrt_zeta_alt": 0.8289578735892089
   }
  },
  "Q0_for_L_and_zeta": 1.4142135623730951
 },
 "zeta_advance": {
  "Q_lo": 1.5,
  "Q_hi": 10000.0,
  "Q0_ref": 1.4142135623730951,
  "Lambda5": 0.2,
  "zeta_1loop_lo": 0.029663613148775882,
  "zeta_1loop_hi": 1.7104683296054206,
  "advance_1loop": 1.6808047164566446,
  "zeta_int_lo": 0.025469089192280116,
  "zeta_int_hi": 1.484258225203841,
  "advance_int": 1.4587891360115608,
  "advance_alphas_ratio": 1.6158576580635327,
  "Lambda_scan": {
   "0.180": 1.6395260552261979,
   "0.200": 1.6808047164566449,
   "0.226": 1.7320190782506393,
   "0.250": 1.7773383919187453,
   "0.300": 1.8672961315850196
  },
  "recomputed_zeta_Q0sq2_to_Qsq1e4": 1.1559952132722322
 },
 "momentum_accounting": {
  "CT18NNLO": [
   {
    "Q": 1.4,
    "total_momentum_full_support": 1.0000213255413664,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 1.0000173995483945,
    "momentum_outside_W": 3.9259929718316045e-06
   },
   {
    "Q": 1.7,
    "total_momentum_full_support": 1.0000734167680025,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 1.0000667099427452,
    "momentum_outside_W": 6.706825257385418e-06
   },
   {
    "Q": 2.0,
    "total_momentum_full_support": 1.0001015764120083,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 1.000090621339984,
    "momentum_outside_W": 1.0955072024199097e-05
   },
   {
    "Q": 3.0,
    "total_momentum_full_support": 1.0001415858427434,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 1.0001116004045614,
    "momentum_outside_W": 2.9985438182000834e-05
   },
   {
    "Q": 5.0,
    "total_momentum_full_support": 1.0001641318552845,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 1.0000913859907041,
    "momentum_outside_W": 7.274586458039245e-05
   },
   {
    "Q": 10.0,
    "total_momentum_full_support": 1.0001865285069633,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 1.0000207024176153,
    "momentum_outside_W": 0.00016582608934800902
   },
   {
    "Q": 100.0,
    "total_momentum_full_support": 1.0001882655692347,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.9994511131398796,
    "momentum_outside_W": 0.0007371524293551257
   },
   {
    "Q": 1000.0,
    "total_momentum_full_support": 1.0001661519242477,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.9985364558080116,
    "momentum_outside_W": 0.0016296961162360901
   },
   {
    "Q": 10000.0,
    "total_momentum_full_support": 1.0001388973637817,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.9973955047424231,
    "momentum_outside_W": 0.002743392621358587
   }
  ],
  "CT18LO": [
   {
    "Q": 1.4,
    "total_momentum_full_support": 1.0080476049554175,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 1.0080338141815366,
    "momentum_outside_W": 1.3790773880861806e-05
   },
   {
    "Q": 1.7,
    "total_momentum_full_support": 1.0067804858704699,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 1.0067546727022882,
    "momentum_outside_W": 2.5813168181620938e-05
   },
   {
    "Q": 2.0,
    "total_momentum_full_support": 1.005781490902122,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 1.0057407252453976,
    "momentum_outside_W": 4.076565672450627e-05
   },
   {
    "Q": 3.0,
    "total_momentum_full_support": 1.0036071820188204,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 1.0035088468591815,
    "momentum_outside_W": 9.833515963886263e-05
   },
   {
    "Q": 5.0,
    "total_momentum_full_support": 1.001512832028655,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 1.0013004243220653,
    "momentum_outside_W": 0.0002124077065897012
   },
   {
    "Q": 10.0,
    "total_momentum_full_support": 1.0000179251789412,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.9995780881083401,
    "momentum_outside_W": 0.0004398370706010235
   },
   {
    "Q": 100.0,
    "total_momentum_full_support": 0.9999840812965974,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.9983135625475531,
    "momentum_outside_W": 0.0016705187490443363
   },
   {
    "Q": 1000.0,
    "total_momentum_full_support": 0.9999574989026139,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.996573685573175,
    "momentum_outside_W": 0.003383813329438823
   },
   {
    "Q": 10000.0,
    "total_momentum_full_support": 0.999918406229583,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.9945535269558041,
    "momentum_outside_W": 0.005364879273778822
   }
  ],
  "MSHT20nnlo_as118": [
   {
    "Q": 1.4,
    "total_momentum_full_support": 0.999969441622808,
    "momentum_removed_by_clipping": 0.0001038723679112267,
    "Z_W": 0.9999691783360296,
    "momentum_outside_W": 2.6328677837916814e-07
   },
   {
    "Q": 1.7,
    "total_momentum_full_support": 1.000236423074427,
    "momentum_removed_by_clipping": 5.163923943283412e-05,
    "Z_W": 1.0002362221624344,
    "momentum_outside_W": 2.0091199259830717e-07
   },
   {
    "Q": 2.0,
    "total_momentum_full_support": 1.0002115726816145,
    "momentum_removed_by_clipping": 2.6531684382268505e-05,
    "Z_W": 1.0002113901824832,
    "momentum_outside_W": 1.824991313625901e-07
   },
   {
    "Q": 3.0,
    "total_momentum_full_support": 1.0001838478796885,
    "momentum_removed_by_clipping": 9.887954586857363e-07,
    "Z_W": 1.0001836720174415,
    "momentum_outside_W": 1.7586224698717956e-07
   },
   {
    "Q": 5.0,
    "total_momentum_full_support": 1.0003894890557166,
    "momentum_removed_by_clipping": 1.0232911032884957e-14,
    "Z_W": 1.0003893069159733,
    "momentum_outside_W": 1.8213974328773475e-07
   },
   {
    "Q": 10.0,
    "total_momentum_full_support": 1.000335724307075,
    "momentum_removed_by_clipping": 1.0765921924561785e-14,
    "Z_W": 1.0003355380928818,
    "momentum_outside_W": 1.8621419317632615e-07
   },
   {
    "Q": 100.0,
    "total_momentum_full_support": 0.9998299819254395,
    "momentum_removed_by_clipping": 2.925869483421821e-15,
    "Z_W": 0.9998298225428026,
    "momentum_outside_W": 1.5938263686621212e-07
   },
   {
    "Q": 1000.0,
    "total_momentum_full_support": 0.9990004458654833,
    "momentum_removed_by_clipping": 1.0985481655623204e-15,
    "Z_W": 0.9990003262547098,
    "momentum_outside_W": 1.196107735079721e-07
   },
   {
    "Q": 10000.0,
    "total_momentum_full_support": 0.9979375515882881,
    "momentum_removed_by_clipping": 4.990883596392292e-16,
    "Z_W": 0.9979374652672484,
    "momentum_outside_W": 8.632103976058403e-08
   }
  ],
  "NNPDF40_nnlo_as_01180": [
   {
    "Q": 1.6664999999999999,
    "total_momentum_full_support": 0.9999985790064124,
    "momentum_removed_by_clipping": 4.9527260451668696e-15,
    "Z_W": 0.999993429552848,
    "momentum_outside_W": 5.1494535644458495e-06
   },
   {
    "Q": 1.7,
    "total_momentum_full_support": 0.9999992770282177,
    "momentum_removed_by_clipping": 1.569627738929849e-16,
    "Z_W": 0.9999939921756962,
    "momentum_outside_W": 5.284852521492134e-06
   },
   {
    "Q": 2.0,
    "total_momentum_full_support": 1.000004501230005,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.9999971247585204,
    "momentum_outside_W": 7.376471484521474e-06
   },
   {
    "Q": 3.0,
    "total_momentum_full_support": 1.0000147306117566,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.9999942049285149,
    "momentum_outside_W": 2.0525683241734427e-05
   },
   {
    "Q": 5.0,
    "total_momentum_full_support": 1.0000247302765901,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.9999701421756229,
    "momentum_outside_W": 5.4588100967256636e-05
   },
   {
    "Q": 10.0,
    "total_momentum_full_support": 1.0000359362623534,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.9998988711891961,
    "momentum_outside_W": 0.00013706507315736083
   },
   {
    "Q": 100.0,
    "total_momentum_full_support": 1.0000508109579687,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.9993798689699285,
    "momentum_outside_W": 0.0006709419880401857
   },
   {
    "Q": 1000.0,
    "total_momentum_full_support": 1.0000543122086254,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.9985215176024507,
    "momentum_outside_W": 0.0015327946061747255
   },
   {
    "Q": 10000.0,
    "total_momentum_full_support": 1.0000501434177298,
    "momentum_removed_by_clipping": -0.0,
    "Z_W": 0.9974264475444913,
    "momentum_outside_W": 0.0026236958732385185
   }
  ]
 },
 "clipping_momentum": {
  "set": "MSHT20nnlo_as118",
  "x_lower_limit": 1e-06,
  "Q_sweep": [
   {
    "Q": 1.4,
    "removed": 0.00010387041583400573
   },
   {
    "Q": 1.472047891828443,
    "removed": 8.695833698029899e-05
   },
   {
    "Q": 1.547803568454688,
    "removed": 7.276949122679877e-05
   },
   {
    "Q": 1.6274578427916175,
    "removed": 6.070921618605162e-05
   },
   {
    "Q": 1.7112113475150474,
    "removed": 5.037053224087138e-05
   },
   {
    "Q": 1.7992750404160247,
    "removed": 4.14705872164372e-05
   },
   {
    "Q": 1.8918707357599611,
    "removed": 3.379455558585042e-05
   },
   {
    "Q": 1.9892316629909828,
    "removed": 2.7184322414223848e-05
   },
   {
    "Q": 2.0916030541887602,
    "removed": 2.1514504381266077e-05
   },
   {
    "Q": 2.199242761757498,
    "removed": 1.6673485931697896e-05
   },
   {
    "Q": 2.3124219079029196,
    "removed": 1.2575237073254514e-05
   },
   {
    "Q": 2.4314255675331418,
    "removed": 9.155701502064487e-06
   },
   {
    "Q": 2.5565534863035264,
    "removed": 6.356655898953424e-06
   },
   {
    "Q": 2.688120835614116,
    "removed": 4.124462449466693e-06
   },
   {
    "Q": 2.826459006461337,
    "removed": 2.4070753212308304e-06
   },
   {
    "Q": 2.971916444143519,
    "removed": 1.1695546546501844e-06
   },
   {
    "Q": 3.1248595259226786,
    "removed": 3.853992498612833e-07
   },
   {
    "Q": 3.285673483853219,
    "removed": 2.9163779035046062e-08
   },
   {
    "Q": 3.454763375101962,
    "removed": -0.0
   },
   {
    "Q": 3.632555102203543,
    "removed": -0.0
   },
   {
    "Q": 3.8194964858209848,
    "removed": 5.38464134671517e-16
   },
   {
    "Q": 4.01605839271352,
    "removed": 2.4108776417816525e-15
   },
   {
    "Q": 4.222735921752759,
    "removed": 4.4571187418028015e-15
   },
   {
    "Q": 4.44004965097456,
    "removed": 6.3822537045760465e-15
   },
   {
    "Q": 4.668546948807653,
    "removed": 8.241133331428227e-15
   },
   {
    "Q": 4.908803352781727,
    "removed": 9.862954192816639e-15
   },
   {
    "Q": 5.161424019187666,
    "removed": 1.0784788059551342e-14
   },
   {
    "Q": 5.427045247341354,
    "removed": 1.146052978764067e-14
   },
   {
    "Q": 5.706336082290292,
    "removed": 1.19180498317479e-14
   },
   {
    "Q": 6.0,
    "removed": 1.2195617770074965e-14
   }
  ],
  "central_at_QMin_1GeV_below_the_range": 0.0004264744493443454,
  "Q_worst": 1.4,
  "central_at_Q_worst": 0.00010387041583400573,
  "max_over_members": 0.00043360374553244596,
  "argmax_member": 54
 },
 "regulator_study": {
  "has_crossing": true,
  "x0": 8.379087486208845e-06,
  "Q": 2.0,
  "excise": [
   {
    "delta_over_x0": 0.1,
    "I_F": 0.04930063752533516
   },
   {
    "delta_over_x0": 0.01,
    "I_F": 0.049710974062684606
   },
   {
    "delta_over_x0": 0.001,
    "I_F": 0.050109722785817164
   },
   {
    "delta_over_x0": 0.0001,
    "I_F": 0.050507297916019836
   },
   {
    "delta_over_x0": 1e-06,
    "I_F": 0.051302200919107886
   },
   {
    "delta_over_x0": 1e-08,
    "I_F": 0.05209708943227044
   },
   {
    "delta_over_x0": 1e-10,
    "I_F": 0.052891993903199534
   },
   {
    "delta_over_x0": 1e-12,
    "I_F": 0.053688554803033216
   }
  ],
  "floor": [
   {
    "eps": 0.01,
    "I_F": 0.09817396722080304
   },
   {
    "eps": 0.001,
    "I_F": 0.5324687161594496
   },
   {
    "eps": 0.0001,
    "I_F": 4.874231939666095
   },
   {
    "eps": 1e-06,
    "I_F": 482.4668861254872
   },
   {
    "eps": 1e-08,
    "I_F": 48241.73220298608
   }
  ],
  "clip": [
   {
    "delta_over_x0": 0.1,
    "I_F": 0.04928570007350238
   },
   {
    "delta_over_x0": 0.01,
    "I_F": 0.04947838843555051
   },
   {
    "delta_over_x0": 0.001,
    "I_F": 0.049590206522500416
   },
   {
    "delta_over_x0": 0.0001,
    "I_F": 0.04969539417048982
   },
   {
    "delta_over_x0": 1e-06,
    "I_F": 0.049904363025110796
   },
   {
    "delta_over_x0": 1e-08,
    "I_F": 0.05011320990455063
   },
   {
    "delta_over_x0": 1e-10,
    "I_F": 0.05032210147924564
   },
   {
    "delta_over_x0": 1e-12,
    "I_F": 0.05053144360458655
   }
  ],
  "excise_increment_per_decade": 0.0003978663426906937,
  "clip_increment_per_decade": 0.00010455842500898052,
  "local_model": {
   "dPdx_at_x0": 465561.21906929265,
   "dPdt_at_x0": 8.964340586801697,
   "A": 0.00017260759458622295,
   "predicted_increment_per_decade": 0.00039744367423179673,
   "dlnx0_dt": -2.297972498745374
  },
  "momentum_clipped": 2.6530058632279836e-05
 },
 "pdf_hessian_uncertainty": {
  "rows": [
   {
    "Q": 1.5,
    "kappa": 5.244750764752346,
    "pdf_90": 0.21754162030765942,
    "pdf_68": 0.13224414608368354,
    "pdf_68_pct": 2.521457205792086
   },
   {
    "Q": 2.0,
    "kappa": 4.535697195310807,
    "pdf_90": 0.14488764978146895,
    "pdf_68": 0.0880775986513489,
    "pdf_68_pct": 1.941875633638136
   },
   {
    "Q": 3.0,
    "kappa": 4.074010262052386,
    "pdf_90": 0.10389459152116023,
    "pdf_68": 0.06315780639584208,
    "pdf_68_pct": 1.5502613477469427
   },
   {
    "Q": 4.0,
    "kappa": 3.8260763406143674,
    "pdf_90": 0.0872255774753528,
    "pdf_68": 0.05302466715826917,
    "pdf_68_pct": 1.3858758278135874
   },
   {
    "Q": 6.0,
    "kappa": 3.6075502045000998,
    "pdf_90": 0.07380055816117706,
    "pdf_68": 0.0448635611922049,
    "pdf_68_pct": 1.2436018530314998
   },
   {
    "Q": 10.0,
    "kappa": 3.3376310796058934,
    "pdf_90": 0.060674412217454315,
    "pdf_68": 0.036884141165625724,
    "pdf_68_pct": 1.1050994039155757
   },
   {
    "Q": 20.0,
    "kappa": 3.1174657618289103,
    "pdf_90": 0.05034952957578429,
    "pdf_68": 0.030607616763394706,
    "pdf_68_pct": 0.9818108393735258
   },
   {
    "Q": 50.0,
    "kappa": 2.9067527058854092,
    "pdf_90": 0.041812707414370404,
    "pdf_68": 0.02541805921846225,
    "pdf_68_pct": 0.8744486301499736
   },
   {
    "Q": 100.0,
    "kappa": 2.786082986702142,
    "pdf_90": 0.03743215847843753,
    "pdf_68": 0.02275511153704409,
    "pdf_68_pct": 0.8167420584976574
   },
   {
    "Q": 300.0,
    "kappa": 2.6368979656790072,
    "pdf_90": 0.032504214277500415,
    "pdf_68": 0.019759400776595996,
    "pdf_68_pct": 0.749342637969987
   },
   {
    "Q": 1000.0,
    "kappa": 2.5120027110485825,
    "pdf_90": 0.028771196890829912,
    "pdf_68": 0.01749008929533733,
    "pdf_68_pct": 0.6962607651022982
   },
   {
    "Q": 3000.0,
    "kappa": 2.421130525995335,
    "pdf_90": 0.02626962986660928,
    "pdf_68": 0.015969379858121142,
    "pdf_68_pct": 0.6595835989286896
   },
   {
    "Q": 10000.0,
    "kappa": 2.3388965366518315,
    "pdf_90": 0.02414660377866629,
    "pdf_68": 0.01467878649159045,
    "pdf_68_pct": 0.6275945199612537
   }
  ],
  "n_members": 58,
  "cl_scale": 0.60790273556231,
  "method": "symmetric Hessian over the 29 CT18NNLO eigenvector pairs, 90 percent tolerance scaled to 68 percent by 1/1.645",
  "used_by": "partI_alphas.py (Table I fit uncertainty, Fig. 1 error bars)"
 },
 "explicit_alphas_only_RETIRED": {
  "rows": [
   {
    "Q": 1.5,
    "alphas": 0.34900345204016703,
    "alphas_68_explicit": 0.1975511590931281,
    "alphas_68_pct": 3.766645317462599,
    "alphas_68_pct_alt": 6.538940618707452,
    "total_68": 0.23772878376932197,
    "total_68_pct": 4.5326993489755925
   },
   {
    "Q": 2.0,
    "alphas": 0.3010423207619978,
    "alphas_68_explicit": 0.1495023282596008,
    "alphas_68_pct": 3.296126743517238,
    "alphas_68_pct_alt": 5.7190533720084575,
    "total_68": 0.17351832623452063,
    "total_68_pct": 3.825615308136334
   },
   {
    "Q": 3.0,
    "alphas": 0.25346605010943796,
    "alphas_68_explicit": 0.11437855112803404,
    "alphas_68_pct": 2.8075175016965455,
    "alphas_68_pct_alt": 4.869173976524782,
    "total_68": 0.1306574202519052,
    "total_68_pct": 3.2070960024063164
   },
   {
    "Q": 4.0,
    "alphas": 0.22838464531566596,
    "alphas_68_explicit": 0.09728048308721349,
    "alphas_68_pct": 2.542565135320661,
    "alphas_68_pct_alt": 4.40885357757582,
    "total_68": 0.11079308514942103,
    "total_68_pct": 2.895736396405268
   },
   {
    "Q": 6.0,
    "alphas": 0.2025183596884984,
    "alphas_68_explicit": 0.0810266431819894,
    "alphas_68_pct": 2.246029537743254,
    "alphas_68_pct_alt": 3.894023938487213,
    "total_68": 0.09261779541852712,
    "total_68_pct": 2.567332127574957
   },
   {
    "Q": 10.0,
    "alphas": 0.17815071251191292,
    "alphas_68_explicit": 0.06542685506039708,
    "alphas_68_pct": 1.9602782182901612,
    "alphas_68_pct_alt": 3.3982149485219764,
    "total_68": 0.07510734473152418,
    "total_68_pct": 2.2503189519793434
   },
   {
    "Q": 20.0,
    "alphas": 0.15340619545110104,
    "alphas_68_explicit": 0.052176692472554874,
    "alphas_68_pct": 1.6736893508637798,
    "alphas_68_pct_alt": 2.901182227868866,
    "total_68": 0.06049159810511213,
    "total_68_pct": 1.9404093814208816
   },
   {
    "Q": 50.0,
    "alphas": 0.1298153174645917,
    "alphas_68_explicit": 0.040824692051242464,
    "alphas_68_pct": 1.4044776484970052,
    "alphas_68_pct_alt": 2.4344413331034542,
    "total_68": 0.04809088495247341,
    "total_68_pct": 1.654453949766763
   },
   {
    "Q": 100.0,
    "alphas": 0.11637839198671031,
    "alphas_68_explicit": 0.03490887102214114,
    "alphas_68_pct": 1.2529731235128214,
    "alphas_68_pct_alt": 2.171819807645739,
    "total_68": 0.04167042568901597,
    "total_68_pct": 1.4956634776461137
   },
   {
    "Q": 300.0,
    "alphas": 0.10006527643549727,
    "alphas_68_explicit": 0.028237384832428263,
    "alphas_68_pct": 1.0708561802525822,
    "alphas_68_pct_alt": 1.856163350412918,
    "total_68": 0.03446423974534753,
    "total_68_pct": 1.3069993679665532
   },
   {
    "Q": 1000.0,
    "alphas": 0.08681035250509758,
    "alphas_68_explicit": 0.02322064545482765,
    "alphas_68_pct": 0.9243877545472345,
    "alphas_68_pct_alt": 1.6023090490625564,
    "total_68": 0.02907063120913754,
    "total_68_pct": 1.1572691017121801
   },
   {
    "Q": 3000.0,
    "alphas": 0.07748744501003556,
    "alphas_68_explicit": 0.019906253974024707,
    "alphas_68_pct": 0.8221883851487594,
    "alphas_68_pct_alt": 1.425183445226386,
    "total_68": 0.025520188877266165,
    "total_68_pct": 1.0540608448515896
   },
   {
    "Q": 10000.0,
    "alphas": 0.06935402301043772,
    "alphas_68_explicit": 0.017157902201250557,
    "alphas_68_pct": 0.7335896193942967,
    "alphas_68_pct_alt": 1.2716293490085866,
    "total_68": 0.022580088148928406,
    "total_68_pct": 0.9654162890527928
   }
  ],
  "delta_alphas_mz": 0.0015,
  "status": "Retired. Varies only the explicit 1/alpha_s in kappa and omits the response of the fitted shape, so it is not an uncertainty on kappa. The alpha_s part of the Table I uncertainty is in alphas_results.json."
 },
 "CT18LO_crosscheck": {
  "rows": [
   {
    "Q": 2.0,
    "v": 0.21166661325402203,
    "Z_W": 1.0057407252453976,
    "m": -0.0029721239874841523,
    "kappa": 3.5306876926583017
   },
   {
    "Q": 10.0,
    "v": 0.09785177981891244,
    "Z_W": 0.9995780881083401,
    "m": -0.0004612827240618717,
    "kappa": 2.8960291756353405
   },
   {
    "Q": 100.0,
    "v": 0.05212846547493833,
    "Z_W": 0.9983135625475531,
    "m": -0.00033457348334639135,
    "kappa": 2.4630265690766353
   },
   {
    "Q": 10000.0,
    "v": 0.02536722885982266,
    "Z_W": 0.9945535269558041,
    "m": -0.0004615587091869997,
    "kappa": 2.0942037120075954
   }
  ],
  "L_2_1e4": 1.1064900280751826,
  "D_FR_endpoints": 1.0840859221484969,
  "fall_2_to_1e4": 1.6859332606538215
 }
}

==> anc/calc/positivity_results.json <==
{
 "note": "Positivity of the total momentum density, over every member of every set used.\n\nThe text states that CT18 at next-to-next-to-leading order is positive on all of its\nmembers over the whole tabulated range, and that statement is what lets the fitted-set\nquantities be read as Fisher quantities of a probability family.  The scan inside\npartG_pdf.py runs on the central member only, over the working window.  This program\nscans every member, over the full tabulated range of each set, on a grid fine enough to\nresolve the zero crossings that MSHT20 has.  For each set it stores the indices of the\nmembers that are negative somewhere, near Q = 2 GeV, and at each scanned scale, so that\npartM_extras.py can compare them with the replicas it excludes.\n",
 "rows": [
  {
   "set": "CT18NNLO",
   "n_members": 59,
   "min_P": 1.95242584028879e-09,
   "at_x": 0.99,
   "at_Q": 10000.0,
   "at_member": 1,
   "n_member_scale_pairs_with_negative": 0,
   "n_members_negative_somewhere": 0,
   "n_members_negative_near_Q2": 0,
   "negative_members": [],
   "negative_members_near_Q2": [],
   "negative_members_by_Q": {},
   "near_Q2_scale": 2.0639452798986113,
   "positive_everywhere": true,
   "x_range_scanned": [
    1e-09,
    0.99
   ],
   "x_range_nominal": [
    1e-09,
    0.99
   ],
   "Q_range": [
    1.31,
    10000.0
   ],
   "nx": 4000,
   "nq": 60
  },
  {
   "set": "CT18LO",
   "n_members": 1,
   "min_P": 1.7753596520226976e-09,
   "at_x": 0.99,
   "at_Q": 10000.0,
   "at_member": 0,
   "n_member_scale_pairs_with_negative": 0,
   "n_members_negative_somewhere": 0,
   "n_members_negative_near_Q2": 0,
   "negative_members": [],
   "negative_members_near_Q2": [],
   "negative_members_by_Q": {},
   "near_Q2_scale": 2.0639452798986113,
   "positive_everywhere": true,
   "x_range_scanned": [
    1e-09,
    0.99
   ],
   "x_range_nominal": [
    1e-09,
    0.99
   ],
   "Q_range": [
    1.31,
    10000.0
   ],
   "nx": 4000,
   "nq": 60
  },
  {
   "set": "MSHT20nnlo_as118",
   "n_members": 65,
   "min_P": -85.73320400327859,
   "at_x": 1.0018311613558425e-06,
   "at_Q": 1.7737369688496256,
   "at_member": 54,
   "n_member_scale_pairs_with_negative": 451,
   "n_members_negative_somewhere": 64,
   "n_members_negative_near_Q2": 64,
   "negative_members": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64
   ],
   "negative_members_near_Q2": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64
   ],
   "negative_members_by_Q": {
    "1.31": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11,
     12,
     13,
     14,
     15,
     16,
     17,
     18,
     19,
     20,
     21,
     22,
     23,
     24,
     25,
     26,
     27,
     28,
     29,
     30,
     31,
     32,
     33,
     34,
     35,
     36,
     37,
     38,
     39,
     40,
     42,
     43,
     44,
     45,
     46,
     47,
     48,
     49,
     50,
     51,
     52,
     53,
     54,
     55,
     56,
     57,
     58,
     59,
     60,
     61,
     62,
     63,
     64
    ],
    "1.52433": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11,
     12,
     13,
     14,
     15,
     16,
     17,
     18,
     19,
     20,
     21,
     22,
     23,
     24,
     25,
     26,
     27,
     28,
     29,
     30,
     31,
     32,
     33,
     34,
     35,
     36,
     37,
     38,
     39,
     40,
     42,
     43,
     44,
     45,
     46,
     47,
     48,
     49,
     50,
     51,
     52,
     53,
     54,
     55,
     56,
     57,
     58,
     59,
     60,
     61,
     62,
     63,
     64
    ],
    "1.77374": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11,
     12,
     13,
     14,
     15,
     16,
     17,
     18,
     19,
     20,
     21,
     22,
     23,
     24,
     25,
     26,
     27,
     28,
     29,
     30,
     31,
     32,
     33,
     34,
     35,
     36,
     37,
     38,
     39,
     40,
     42,
     43,
     44,
     45,
     46,
     47,
     48,
     49,
     50,
     51,
     52,
     53,
     54,
     55,
     56,
     57,
     58,
     59,
     60,
     61,
     62,
     63,
     64
    ],
    "2.06395": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11,
     12,
     13,
     14,
     15,
     16,
     17,
     18,
     19,
     20,
     21,
     22,
     23,
     24,
     25,
     26,
     27,
     28,
     29,
     30,
     31,
     32,
     33,
     34,
     35,
     36,
     37,
     38,
     39,
     40,
     42,
     43,
     44,
     45,
     46,
     47,
     48,
     49,
     50,
     51,
     52,
     53,
     54,
     55,
     56,
     57,
     58,
     59,
     60,
     61,
     62,
     63,
     64
    ],
    "2.40164": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11,
     12,
     13,
     15,
     17,
     18,
     19,
     20,
     21,
     22,
     23,
     24,
     25,
     26,
     27,
     28,
     29,
     30,
     31,
     32,
     33,
     34,
     35,
     36,
     37,
     38,
     39,
     40,
     42,
     43,
     44,
     45,
     46,
     47,
     48,
     49,
     50,
     51,
     52,
     53,
     54,
     55,
     56,
     57,
     58,
     59,
     60,
     61,
     62,
     63,
     64
    ],
    "2.79458": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     7,
     8,
     9,
     10,
     11,
     12,
     13,
     15,
     17,
     19,
     20,
     21,
     22,
     23,
     24,
     25,
     26,
     27,
     28,
     29,
     30,
     31,
     32,
     33,
     34,
     35,
     36,
     38,
     39,
     40,
     42,
     43,
     44,
     45,
     46,
     47,
     48,
     49,
     50,
     51,
     52,
     53,
     54,
     55,
     56,
     57,
     58,
     59,
     60,
     61,
     62,
     63,
     64
    ],
    "3.25181": [
     0,
     1,
     2,
     3,
     4,
     5,
     6,
     8,
     9,
     10,
     12,
     13,
     15,
     17,
     19,
     21,
     22,
     23,
     24,
     26,
     27,
     28,
     29,
     30,
     31,
     32,
     34,
     35,
     36,
     38,
     40,
     42,
     44,
     45,
     46,
     47,
     50,
     51,
     54,
     55,
     57,
     58,
     59,
     62,
     64
    ],
    "3.78385": [
     13,
     15,
     17,
     40,
     42,
     45,
     50,
     51,
     54,
     55,
     62,
     64
    ],
    "4.40294": [
     13,
     40,
     42,
     50,
     51,
     54,
     62,
     64
    ],
    "5.12333": [
     42,
     54,
     62,
     64
    ],
    "5.96157": [
     42,
     54
    ],
    "6.93697": [
     54
    ],
    "8.07196": [
     54
    ]
   },
   "near_Q2_scale": 2.0639452798986113,
   "positive_everywhere": false,
   "x_range_scanned": [
    1.0018311613558425e-06,
    0.99
   ],
   "x_range_nominal": [
    1e-09,
    0.99
   ],
   "Q_range": [
    1.31,
    10000.0
   ],
   "nx": 4000,
   "nq": 60
  },
  {
   "set": "NNPDF40_nnlo_as_01180",
   "n_members": 101,
   "min_P": -7.601966987469092e-05,
   "at_x": 0.9646901379968741,
   "at_Q": 1.31,
   "at_member": 49,
   "n_member_scale_pairs_with_negative": 1487,
   "n_members_negative_somewhere": 25,
   "n_members_negative_near_Q2": 24,
   "negative_members": [
    2,
    4,
    6,
    9,
    11,
    21,
    30,
    34,
    40,
    46,
    49,
    51,
    52,
    53,
    55,
    56,
    59,
    62,
    68,
    73,
    80,
    84,
    94,
    95,
    99
   ],
   "negative_members_near_Q2": [
    2,
    4,
    6,
    9,
    11,
    21,
    30,
    34,
    40,
    46,
    49,
    51,
    52,
    53,
    55,
    56,
    59,
    62,
    68,
    73,
    80,
    94,
    95,
    99
   ],
   "negative_members_by_Q": {
    "1.31": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "1.52433": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "1.77374": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "2.06395": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "2.40164": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "2.79458": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "3.25181": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "3.78385": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "4.40294": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "5.12333": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "5.96157": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "6.93697": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "8.07196": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     94,
     95,
     99
    ],
    "9.39264": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "10.9294": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "12.7176": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "14.7984": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "17.2196": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "20.037": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "23.3153": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "27.13": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "31.5689": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "36.734": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "42.7442": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "49.7378": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "57.8756": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "67.3448": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "78.3634": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "91.1847": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "106.104": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "123.464": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "143.664": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "167.17": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "194.521": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "226.348": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "263.381": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "306.474": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "356.618": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "414.965": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "482.859": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "561.862": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "653.791": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "760.76": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "885.231": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "1030.07": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "1198.6": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "1394.71": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "1622.9": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "1888.43": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "2197.41": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "2556.93": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "2975.28": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "3462.08": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "4028.53": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "4687.65": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "5454.62": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "6347.07": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "7385.54": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "8593.91": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ],
    "10000": [
     2,
     4,
     6,
     9,
     11,
     21,
     30,
     34,
     40,
     46,
     49,
     51,
     52,
     53,
     55,
     56,
     59,
     62,
     68,
     73,
     80,
     84,
     94,
     95,
     99
    ]
   },
   "near_Q2_scale": 2.0639452798986113,
   "positive_everywhere": false,
   "x_range_scanned": [
    1e-09,
    0.99
   ],
   "x_range_nominal": [
    1e-09,
    0.99
   ],
   "Q_range": [
    1.31,
    10000.0
   ],
   "nx": 4000,
   "nq": 60
  }
 ]
}

==> anc/calc/rootfig.py <==
"""The one palette and style module of the four ROOT figures.

Every drawing program (calc/fig_kappa.py, repro/code/fig_vf2.py, calc/fig_density.py,
calc/fig_information.py) imports this module and nothing else sets a color, a font or a
tick.  It runs under PyROOT (tested with ROOT 6.36.04 from the snap root-framework, whose
command is `pyroot`).

Palette, set once here and never per figure:
  BLACK  reference lines, and nbar = 2 where one parameter takes three values
  BLUE   computed or measured curves and points, and nbar = 4
  RED    the model or asymptotic form, and nbar = 8
  GREEN  reserved for a fourth line and not used by any figure

Line styles for nbar = 2, 4, 8: solid, dashed, dash-dotted.

The idiom: framed axes, ticks on all four sides pointing inward, minor ticks, no grid, white
canvas and frame, Times (ROOT font 132) for every label, full circles for points.

save(canvas, name) prints the PDF to calc/figraw/ and writes rootfig_palette.json beside
this module with the RGB triples ROOT reports for the palette at run time, which the figure
check reads.  calc/embed_fonts.py then embeds every font with Ghostscript.
"""
import json
import os

import ROOT

ROOT.gROOT.SetBatch(True)

BLACK = ROOT.kBlack
BLUE = ROOT.kBlue + 1
RED = ROOT.kRed + 1
GREEN = ROOT.kGreen + 2          # reserved, unused

NBAR = (2, 4, 8)
NBAR_COLOR = {2: BLACK, 4: BLUE, 8: RED}
NBAR_STYLE = {2: 1, 4: 2, 8: 10}   # ROOT line styles: 1 solid, 2 dashed, 10 dash-dotted
NBAR_STYLE_NAME = {2: 'solid', 4: 'dashed', 8: 'dash-dotted'}

FONT = 132            # Times-Roman, size given as a fraction of the pad height
LINE_WIDTH = 2
HERE = os.path.dirname(os.path.abspath(__file__))
PALETTE_JSON = os.path.join(HERE, 'rootfig_palette.json')


def style():
    """Set gStyle once for every figure."""
    s = ROOT.gStyle
    s.SetOptTitle(0)
    s.SetOptStat(0)
    s.SetOptFit(0)
    s.SetCanvasColor(ROOT.kWhite)
    s.SetPadColor(ROOT.kWhite)
    s.SetFrameFillColor(ROOT.kWhite)
    s.SetFrameFillStyle(1001)
    s.SetCanvasBorderMode(0)
    s.SetPadBorderMode(0)
    s.SetFrameBorderMode(0)
    s.SetFrameLineWidth(1)
    s.SetPadGridX(False)
    s.SetPadGridY(False)
    s.SetPadTickX(1)
    s.SetPadTickY(1)
    s.SetTextFont(FONT)
    s.SetLegendFont(FONT)
    for ax in ('x', 'y', 'z'):
        s.SetLabelFont(FONT, ax)
        s.SetTitleFont(FONT, ax)
        s.SetNdivisions(510, ax)
        s.SetTickLength(0.03, ax)
    s.SetEndErrorSize(3)
    s.SetMarkerStyle(20)
    s.SetHatchesLineWidth(1)
    s.SetHatchesSpacing(1.0)
    s.SetLineWidth(LINE_WIDTH)
    ROOT.gROOT.ForceStyle()


def frame(pad, xmin, xmax, ymin, ymax, xtitle, ytitle, label_size=0.055, title_size=0.06,
          xoffset=1.1, yoffset=1.15, logx=False):
    """Draw an empty frame with the house axes and return the frame histogram."""
    pad.cd()
    if logx:
        pad.SetLogx(1)
    h = pad.DrawFrame(xmin, ymin, xmax, ymax)
    for ax, t, off in ((h.GetXaxis(), xtitle, xoffset), (h.GetYaxis(), ytitle, yoffset)):
        ax.SetTitle(t)
        ax.SetLabelFont(FONT)
        ax.SetTitleFont(FONT)
        ax.SetLabelSize(label_size)
        ax.SetTitleSize(title_size)
        ax.SetTitleOffset(off)
        ax.SetNdivisions(510)
        ax.CenterTitle(False)
    h.GetYaxis().SetMaxDigits(3)
    if logx:
        h.GetXaxis().SetMoreLogLabels(False)
        h.GetXaxis().SetNoExponent(False)
    return h


def load_checked_figdata():
    """figdata.json, only if calc/make_figdata.py passed on this very file."""
    import hashlib
    raw = open(os.path.join(HERE, 'figdata.json'), 'rb').read()
    try:
        chk = json.load(open(os.path.join(HERE, 'figdata_check.json')))
    except OSError:
        raise SystemExit('figdata_check.json missing: run python3 calc/make_figdata.py first')
    if chk.get('checked_sha256') != hashlib.sha256(raw).hexdigest():
        raise SystemExit('figdata.json changed after make_figdata.py checked it: rerun it')
    if chk.get('passed') is not True:
        raise SystemExit('make_figdata.py did not pass on figdata.json')
    return json.loads(raw)


def palette_rgb():
    """RGB triples ROOT uses for the palette, read at run time."""
    out = {}
    for name, idx in (('black', BLACK), ('blue', BLUE), ('red', RED), ('white', ROOT.kWhite),
                      ('green_reserved', GREEN)):
        c = ROOT.gROOT.GetColor(idx)
        out[name] = {'index': int(idx), 'rgb': [c.GetRed(), c.GetGreen(), c.GetBlue()]}
    return out


# ROOTFIG_RAWDIR lets calc/figs_v1/figcheck_lib.py rerun a drawing program without touching the
# files that calc/embed_fonts.py reads.
RAWDIR = os.environ.get('ROOTFIG_RAWDIR') or os.path.join(HERE, 'figraw')


def save(canvas, name):
    """Print the canvas to calc/figraw/<name> as ROOT writes it.

    Ghostscript is not visible inside the snap confinement of `pyroot`, so the fonts are
    embedded in a second step under the system shell by calc/embed_fonts.py, which writes
    the final file to paper/figures/<name>.
    """
    # the PDF page takes the canvas aspect, so that no white margin surrounds the frame
    ROOT.gStyle.SetPaperSize(canvas.GetWw() / 40.0, canvas.GetWh() / 40.0)
    canvas.Modified()
    canvas.Update()
    os.makedirs(RAWDIR, exist_ok=True)
    path = os.path.join(RAWDIR, name)
    canvas.Print(path, 'pdf')
    with open(PALETTE_JSON, 'w') as fh:
        import platform
        import numpy
        json.dump({'root_version': ROOT.gROOT.GetVersion(), 'palette': palette_rgb(),
                   'python': platform.python_version(), 'numpy': numpy.__version__,
                   'drawing_environment': 'snap root-framework, command pyroot',
                   'note': 'written by calc/rootfig.py at each save; the figure check '
                           'compares the colors in every content stream with these'},
                  fh, indent=1)
    return path


==> anc/calc/rootfig_palette.json <==
{
 "root_version": "6.36.04",
 "palette": {
  "black": {
   "index": 1,
   "rgb": [
    0.0,
    0.0,
    0.0
   ]
  },
  "blue": {
   "index": 601,
   "rgb": [
    0.0,
    0.0,
    0.800000011920929
   ]
  },
  "red": {
   "index": 633,
   "rgb": [
    0.800000011920929,
    0.0,
    0.0
   ]
  },
  "white": {
   "index": 0,
   "rgb": [
    1.0,
    1.0,
    1.0
   ]
  },
  "green_reserved": {
   "index": 418,
   "rgb": [
    0.0,
    0.6000000238418579,
    0.0
   ]
  }
 },
 "python": "3.12.3",
 "numpy": "2.2.6",
 "drawing_environment": "snap root-framework, command pyroot",
 "note": "written by calc/rootfig.py at each save; the figure check compares the colors in every content stream with these"
}

==> anc/calc/saddle_results.json <==
{
 "note": "The saddle relation of Eq. (eq:saddleslope) tested on CT18NNLO.\n\nEq. (eq:saddleslope) of the text reads\n    s(x,t) ~ (alpha_s/2pi) gamma_+^(0)(1 + lambda(x,t)),\nwith s = d ln P / d ln Q^2 and lambda = d ln P / d xi = -d ln P / d ln x, the local\neffective power of the momentum density.  The right side is compared here with two\nslopes computed on the same density:\n  s_LO    the slope given by the leading-order singlet kernel acting on the density,\n          (alpha_s/2pi) K_LO[P]/P, with K_LO the convolution of partG_pdf.py;\n  s_full  the slope of the tabulated interpolant, (1/2) d ln P/d ln Q.\nBoth derivatives (in ln x for lambda and in ln Q for s_full) are those of the bicubic\nspline, the prescription of every other calc/ value; central differences (0.01 in ln x,\n0.02 in ln Q) are stored beside them as a check.  n_f in gamma_+^(0) and in the kernel is\nthe number of active flavors at Q from the set's own quark masses.\n\nPoints: x = 1e-5, 1e-4, 1e-3 at Q = 2, 10, 100, 1e4 GeV, CT18NNLO central member.\nStored: both ratios, lambda, and lambda ln(1/x) at every point, and their ranges at\nQ = 2 GeV and at Q >= 10 GeV.\n\nGates (the program exits non-zero if one fails): gamma_+^(0)(2) = 0 and the column sums\nof the singlet matrix vanish at N = 2, at n_f = 4 and 5; the spline derivatives agree\nwith the central differences to 1e-3 relative.\n\nWrites calc/saddle_results.json.\n",
 "set": "CT18NNLO",
 "member": 0,
 "xs": [
  1e-05,
  0.0001,
  0.001
 ],
 "Qs": [
  2.0,
  10.0,
  100.0,
  10000.0
 ],
 "interpolation": "bicubic",
 "derivative": "spline",
 "gates": {
  "nf4": {
   "gamma_plus_at_2": 0.0,
   "column_sum_quark": 0.0,
   "column_sum_gluon": 0.0
  },
  "nf5": {
   "gamma_plus_at_2": 0.0,
   "column_sum_quark": 0.0,
   "column_sum_gluon": 1.9721522630525295e-31
  }
 },
 "rows": [
  {
   "Q": 2.0,
   "x": 1e-05,
   "nf": 4,
   "alphas": 0.3010423207619978,
   "P": 10.178879601266392,
   "lam": 0.05745438361672591,
   "lam_ln_1_over_x": 0.661468036215172,
   "s_full": 1.174245281936929,
   "s_LO": 1.2326942789577917,
   "saddle": 4.733219074011962,
   "ratio_saddle_over_s_LO": 3.8397347621453757,
   "ratio_saddle_over_s_full": 4.0308606275210845,
   "check_central_differences": {
    "lam": 0.05745440319435691,
    "s_full": 1.1742791019329846,
    "saddle": 4.733217369056437,
    "ratio_saddle_over_s_LO": 3.839733379032341,
    "ratio_saddle_over_s_full": 4.030743084216582
   }
  },
  {
   "Q": 2.0,
   "x": 0.0001,
   "nf": 4,
   "alphas": 0.3010423207619978,
   "P": 8.609579812559236,
   "lam": 0.08816798034012319,
   "lam_ln_1_over_x": 0.812057108842239,
   "s_full": 0.9794244983442684,
   "s_LO": 0.9542985450735169,
   "saddle": 2.9901433778487165,
   "ratio_saddle_over_s_LO": 3.133341650037162,
   "ratio_saddle_over_s_full": 3.052959552169257,
   "check_central_differences": {
    "lam": 0.08816789547960724,
    "s_full": 0.9794724531909549,
    "saddle": 2.9901465165089185,
    "ratio_saddle_over_s_LO": 3.133344939008122,
    "ratio_saddle_over_s_full": 3.0528132840975046
   }
  },
  {
   "Q": 2.0,
   "x": 0.001,
   "nf": 4,
   "alphas": 0.3010423207619978,
   "P": 6.79243072446938,
   "lam": 0.11573217391587379,
   "lam_ln_1_over_x": 0.7994495353154559,
   "s_full": 0.7456455195337336,
   "s_LO": 0.6808609200315715,
   "saddle": 2.213375911230487,
   "ratio_saddle_over_s_LO": 3.2508488093689576,
   "ratio_saddle_over_s_full": 2.9684023483632727,
   "check_central_differences": {
    "lam": 0.1157321417044499,
    "s_full": 0.745698160952829,
    "saddle": 2.213376602882047,
    "ratio_saddle_over_s_LO": 3.2508498252174807,
    "ratio_saddle_over_s_full": 2.9681937260698965
   }
  },
  {
   "Q": 10.0,
   "x": 1e-05,
   "nf": 5,
   "alphas": 0.17815071251191292,
   "P": 83.06043312187059,
   "lam": 0.23137776992271245,
   "lam_ln_1_over_x": 2.6638350193712186,
   "s_full": 0.37317722820757493,
   "s_LO": 0.36446482610530634,
   "saddle": 0.5719753206496243,
   "ratio_saddle_over_s_LO": 1.5693567106647517,
   "ratio_saddle_over_s_full": 1.532717640347204,
   "check_central_differences": {
    "lam": 0.23137782288857878,
    "s_full": 0.3731805134344901,
    "saddle": 0.5719751515617358,
    "ratio_saddle_over_s_LO": 1.569356246730028,
    "ratio_saddle_over_s_full": 1.5327036942461978
   }
  },
  {
   "Q": 10.0,
   "x": 0.0001,
   "nf": 5,
   "alphas": 0.17815071251191292,
   "P": 46.53692756194035,
   "lam": 0.27383272483841137,
   "lam_ln_1_over_x": 2.5220926007474658,
   "s_full": 0.2937265297534419,
   "s_LO": 0.2829404425014426,
   "saddle": 0.4573364132175856,
   "ratio_saddle_over_s_LO": 1.6163698945768554,
   "ratio_saddle_over_s_full": 1.5570143207747702,
   "check_central_differences": {
    "lam": 0.273832654243944,
    "s_full": 0.2937292974909522,
    "saddle": 0.4573365744850069,
    "ratio_saddle_over_s_LO": 1.616370464546351,
    "ratio_saddle_over_s_full": 1.5570001984534563
   }
  },
  {
   "Q": 10.0,
   "x": 0.001,
   "nf": 5,
   "alphas": 0.17815071251191292,
   "P": 23.23427798855244,
   "lam": 0.33330169015927497,
   "lam_ln_1_over_x": 2.3023665096914003,
   "s_full": 0.2058323121854316,
   "s_LO": 0.19520143157613984,
   "saddle": 0.3455315775681322,
   "ratio_saddle_over_s_LO": 1.7701282965916922,
   "ratio_saddle_over_s_full": 1.6787042515309616,
   "check_central_differences": {
    "lam": 0.33330182339583736,
    "s_full": 0.20583453936903195,
    "saddle": 0.34553137134509426,
    "ratio_saddle_over_s_LO": 1.7701272401289592,
    "ratio_saddle_over_s_full": 1.6786850856240694
   }
  },
  {
   "Q": 100.0,
   "x": 1e-05,
   "nf": 5,
   "alphas": 0.11637839198671031,
   "P": 257.45660018575626,
   "lam": 0.3362696276910868,
   "lam_ln_1_over_x": 3.871447159740771,
   "s_full": 0.16573750590599012,
   "s_LO": 0.16154281922019992,
   "saddle": 0.22274656678568153,
   "ratio_saddle_over_s_LO": 1.3788701216242514,
   "ratio_saddle_over_s_full": 1.3439719969722976,
   "check_central_differences": {
    "lam": 0.33626969822919683,
    "s_full": 0.16573783707591883,
    "saddle": 0.22274649670308902,
    "ratio_saddle_over_s_LO": 1.3788696877913342,
    "ratio_saddle_over_s_full": 1.3439688886555003
   }
  },
  {
   "Q": 100.0,
   "x": 0.0001,
   "nf": 5,
   "alphas": 0.11637839198671031,
   "P": 112.22030597317465,
   "lam": 0.3878906735307707,
   "lam_ln_1_over_x": 3.5726051303334914,
   "s_full": 0.12704363317160786,
   "s_LO": 0.12309743549095511,
   "saddle": 0.17820779948605986,
   "ratio_saddle_over_s_LO": 1.4476970927566897,
   "ratio_saddle_over_s_full": 1.4027290863552409,
   "check_central_differences": {
    "lam": 0.3878906465069054,
    "s_full": 0.12704390164632873,
    "saddle": 0.17820781973820007,
    "ratio_saddle_over_s_LO": 1.4476972572779092,
    "ratio_saddle_over_s_full": 1.402726281457445
   }
  },
  {
   "Q": 100.0,
   "x": 0.001,
   "nf": 5,
   "alphas": 0.11637839198671031,
   "P": 42.33668802312924,
   "lam": 0.4646471322277167,
   "lam_ln_1_over_x": 3.209668680509921,
   "s_full": 0.08357289706422905,
   "s_LO": 0.08033110832590624,
   "saddle": 0.13006461686111898,
   "ratio_saddle_over_s_LO": 1.6191064653738134,
   "ratio_saddle_over_s_full": 1.556301401890606,
   "check_central_differences": {
    "lam": 0.46464733685354087,
    "s_full": 0.08357309939887037,
    "saddle": 0.1300645094173735,
    "ratio_saddle_over_s_LO": 1.619105127862758,
    "ratio_saddle_over_s_full": 1.5562963483813494
   }
  },
  {
   "Q": 10000.0,
   "x": 1e-05,
   "nf": 5,
   "alphas": 0.06935402301043772,
   "P": 677.4053926118597,
   "lam": 0.4358363836523047,
   "lam_ln_1_over_x": 5.017751799911153,
   "s_full": 0.06831612066671162,
   "s_LO": 0.06705267785612394,
   "saddle": 0.08711180260344188,
   "ratio_saddle_over_s_LO": 1.2991547151980887,
   "ratio_saddle_over_s_full": 1.275128062795416,
   "check_central_differences": {
    "lam": 0.4358364515003821,
    "s_full": 0.0683161604587923,
    "saddle": 0.08711177852040587,
    "ratio_saddle_over_s_LO": 1.2991543560321794,
    "ratio_saddle_over_s_full": 1.275126967548929
   }
  },
  {
   "Q": 10000.0,
   "x": 0.0001,
   "nf": 5,
   "alphas": 0.06935402301043772,
   "P": 232.18842575093876,
   "lam": 0.497830492424934,
   "lam_ln_1_over_x": 4.585188282782153,
   "s_full": 0.05010017236127963,
   "s_LO": 0.049033098020460485,
   "saddle": 0.06780890022480822,
   "ratio_saddle_over_s_LO": 1.3829209852600581,
   "ratio_saddle_over_s_full": 1.3534664059801707,
   "check_central_differences": {
    "lam": 0.4978304795657085,
    "s_full": 0.050100203967695656,
    "saddle": 0.06780890373725482,
    "ratio_saddle_over_s_LO": 1.382921056894255,
    "ratio_saddle_over_s_full": 1.3534656222353434
   }
  },
  {
   "Q": 10000.0,
   "x": 0.001,
   "nf": 5,
   "alphas": 0.06935402301043772,
   "P": 66.81829822979928,
   "lam": 0.5913601295994545,
   "lam_ln_1_over_x": 4.0849710570201925,
   "s_full": 0.02955213453986134,
   "s_LO": 0.028791424437809028,
   "saddle": 0.04625735566680838,
   "ratio_saddle_over_s_LO": 1.6066365791219073,
   "ratio_saddle_over_s_full": 1.5652796790165608,
   "check_central_differences": {
    "lam": 0.5913604119873295,
    "s_full": 0.029552156685674902,
    "saddle": 0.0462573007966241,
    "ratio_saddle_over_s_LO": 1.6066346733397048,
    "ratio_saddle_over_s_full": 1.5652766493027848
   }
  }
 ],
 "summary": {
  "Q2": {
   "ratio_saddle_over_s_LO": [
    3.133341650037162,
    3.8397347621453757
   ],
   "ratio_saddle_over_s_full": [
    2.9684023483632727,
    4.0308606275210845
   ],
   "lam_ln_1_over_x": [
    0.661468036215172,
    0.812057108842239
   ]
  },
  "Q_ge_10": {
   "ratio_saddle_over_s_LO": [
    1.2991547151980887,
    1.7701282965916922
   ],
   "ratio_saddle_over_s_full": [
    1.275128062795416,
    1.6787042515309616
   ],
   "lam_ln_1_over_x": [
    2.3023665096914003,
    5.017751799911153
   ]
  }
 },
 "failures": []
}

==> anc/calc/test_make_numbers.json <==
{
 "program": "calc/test_make_numbers.py",
 "all_passed": true,
 "tests": [
  {
   "test": "T0 unmutated run equals paper/numbers.tex and exits 0",
   "ok": true,
   "detail": "610 macros, exit 0, differ from paper []"
  },
  {
   "test": "T1 source value of mu changed by 0.1 percent",
   "ok": true,
   "mutation": "plan/novelty/inv_checks.json::nf5/mu::1.001",
   "mutated_value": [
    "1.49452949773",
    "1.4960240272277299"
   ],
   "changed": [
    "\\NumMu"
   ],
   "before": {
    "\\NumMu": "1.4945"
   },
   "after": {
    "\\NumMu": "1.4960"
   },
   "flagged_as_differing_from_ledger": [
    "\\NumMu"
   ],
   "detail": "changed ['\\\\NumMu']: 1.4945 -> 1.4960"
  },
  {
   "test": "T2 calibrated v at 35 GeV^2 (mean over the belts) changed by 10 percent",
   "ok": true,
   "mutation": "repro/results/calibration.json::quoted_values/table/stencil3/35.0/v_calibrated/mean::1.1",
   "mutated_value": [
    0.0691122281294356,
    0.07602345094237917
   ],
   "changed": [
    "\\NumVCalThirtyFive"
   ],
   "before": {
    "\\NumVCalThirtyFive": "0.069"
   },
   "after": {
    "\\NumVCalThirtyFive": "0.076"
   },
   "flagged_as_differing_from_ledger": [
    "\\NumVCalThirtyFive"
   ],
   "detail": "changed ['\\\\NumVCalThirtyFive']: 0.069 -> 0.076"
  },
  {
   "test": "T3 control, a field that no macro reads",
   "ok": true,
   "mutation": "repro/results/calibration.json::runtime_s::2",
   "mutated_value": [
    7569.668552160263,
    15139.337104320526
   ],
   "changed": [],
   "before": {},
   "after": {},
   "flagged_as_differing_from_ledger": [],
   "detail": "changed []: "
  },
  {
   "test": "T4 change below the printed precision is caught by the ledger comparison",
   "ok": true,
   "changed": [],
   "flagged_ids": [
    "mu"
   ],
   "detail": "macros changed [], flagged ['mu']"
  },
  {
   "test": "T6 valence-like kappa at 10 GeV (formerly outside the ledger) changed by 0.1 percent",
   "ok": true,
   "mutation": "calc/figs_v1/fig1_lo_curves.json::table_rows_valence_100_digits/10/kappa::1.001",
   "mutated_value": [
    3.312682910265933,
    3.3159955931761984
   ],
   "changed": [
    "\\NumKappaValenceTen"
   ],
   "before": {
    "\\NumKappaValenceTen": "3.313"
   },
   "after": {
    "\\NumKappaValenceTen": "3.316"
   },
   "flagged_as_differing_from_ledger": [
    "\\NumKappaValenceTen"
   ],
   "detail": "changed ['\\\\NumKappaValenceTen']: 3.313 -> 3.316"
  },
  {
   "test": "T7 a change below the printed precision fails the run when drift is strict",
   "ok": true,
   "exit": 1,
   "failures": [
    "1 values differ from ledger_v1.json: a source changed after the ledger was built"
   ],
   "detail": "exit 1"
  },
  {
   "test": "T8 a macro that is not a ledger entry fails the run",
   "ok": true,
   "exit": 1,
   "failures": [
    "macros written that are not ledger entries: ['\\\\NumNotInLedger']"
   ],
   "detail": "exit 1"
  },
  {
   "test": "T9 a ledger entry removed fails the run (ids differ, composite part missing)",
   "ok": true,
   "exit": 1,
   "failures": [
    "the ids of registry_v1.py and ledger_v1.json differ: ['A15zero35.0']; rebuild the ledger",
    "composite A15zero: parts ['A15zero10.0', 'A15zero35.0', 'A15zero500.0'] not all \\Num ledger entries (missing ['A15zero35.0'])"
   ],
   "detail": "exit 1"
  },
  {
   "test": "T10 a source whose sha256 differs from the ledger fails the run",
   "ok": true,
   "exit": 1,
   "failures": [
    "source repro/results/calibration.json has sha256 0c5a3d6a10e5..., the ledger lists 1c5a3d6a10e5...: the source changed after the ledger was built; to print from rerun outputs use --rerun (README section 4)"
   ],
   "expected_messages": {
    "repro/results/calibration.json has sha256": true,
    "changed after the ledger was built": true
   },
   "detail": "exit 1, expected messages found {'repro/results/calibration.json has sha256': True, 'changed after the ledger was built': True}"
  },
  {
   "test": "T11 a PENDING entry that would print fails the run",
   "ok": true,
   "exit": 1,
   "failures": [
    "PENDING entry coverageIndep would print: the ledger gives it source None, value 0.68, printed '0.680'; a PENDING entry has none of these"
   ],
   "expected_messages": {
    "PENDING entry coverageIndep would print": true
   },
   "detail": "exit 1, expected messages found {'PENDING entry coverageIndep would print': True}"
  },
  {
   "test": "T12 a macro name that differs between registry and ledger fails the run",
   "ok": true,
   "exit": 1,
   "failures": [
    "D: macro differs between registry_v1.py ('\\\\NumD') and the ledger ('\\\\NumDee'); rebuild the ledger"
   ],
   "expected_messages": {
    "D: macro differs between registry_v1.py": true
   },
   "detail": "exit 1, expected messages found {'D: macro differs between registry_v1.py': True}"
  },
  {
   "test": "T13 a format that differs from the registry, and prints an unsettled digit, fails the run",
   "ok": true,
   "exit": 1,
   "failures": [
    "vCalHi10.0: fmt differs between registry_v1.py ('f2') and the ledger ('f3'); rebuild the ledger",
    "vCalHi10.0: prints a digit that is not settled: 0.070 (f3) is not settled: mean 0.07048060394365051, sd of the mean 0.00010580118260639464, shifts [0.00025038154450858496, -0.0007172211421205277] print as ['0.070', '0.071']"
   ],
   "expected_messages": {
    "vCalHi10.0: fmt differs between registry_v1.py": true,
    "vCalHi10.0: prints a digit that is not settled": true
   },
   "detail": "exit 1, expected messages found {'vCalHi10.0: fmt differs between registry_v1.py': True, 'vCalHi10.0: prints a digit that is not settled': True}"
  },
  {
   "test": "T14 a Monte Carlo spread that unsettles a printed digit fails the run",
   "ok": true,
   "exit": 1,
   "failures": [
    "vCalHi10.0: prints a digit that is not settled: 0.07 (f2) is not settled: mean 0.07048060394365051, sd of the mean 0.0042320473042557856, shifts [0.00025038154450858496, -0.0007172211421205277] print as ['0.06', '0.07', '0.08']"
   ],
   "expected_messages": {
    "vCalHi10.0: prints a digit that is not settled": true
   },
   "detail": "exit 1, expected messages found {'vCalHi10.0: prints a digit that is not settled': True}"
  },
  {
   "test": "T15 a bandwidth shift that unsettles a printed digit fails the run",
   "ok": true,
   "exit": 1,
   "failures": [
    "vCalHi500.0: prints a digit that is not settled: 0.02 (f2) is not settled: mean 0.02056355153746317, sd of the mean 2.173596822463251e-05, shifts [0.00026849780110546964, -0.01093015461791011] print as ['0.01', '0.02']"
   ],
   "expected_messages": {
    "vCalHi500.0: prints a digit that is not settled": true
   },
   "detail": "exit 1, expected messages found {'vCalHi500.0: prints a digit that is not settled': True}"
  },
  {
   "test": "T16 the PENDING entry of the clean run is written as \\NumPending and nothing else is",
   "ok": true,
   "pending": [
    "\\NumCoverageIndepMean"
   ],
   "detail": "pending macros ['\\\\NumCoverageIndepMean']"
  },
  {
   "test": "T17 --rerun allows a source whose sha256 differs from the ledger",
   "ok": true,
   "exit": 0,
   "failures": [],
   "hash_differs": [
    "repro/results/calibration.json"
   ],
   "detail": "exit 0, 610 newcommand lines, equal to paper/numbers.tex: True"
  },
  {
   "test": "T18 under --rerun a value that differs from the ledger still fails the run",
   "ok": true,
   "exit": 1,
   "failures": [
    "1 values differ from ledger_v1.json: a source changed after the ledger was built"
   ],
   "detail": "exit 1"
  },
  {
   "test": "T19 --rerun with the default --out exits 2 and writes nothing",
   "ok": true,
   "args": [
    "--rerun"
   ],
   "exit": 2,
   "changed_and_put_back": [],
   "created": [],
   "output": "REFUSED --rerun would write paper/numbers.tex, which is paper/numbers.tex; give --out another file",
   "detail": "exit 2"
  },
  {
   "test": "T20 --rerun with --mutate exits 2 and writes nothing",
   "ok": true,
   "args": [
    "--rerun",
    "--mutate",
    "plan/novelty/inv_checks.json::nf5/mu::1.000000001",
    "--out",
    "calc/test_numbers/T20.tex"
   ],
   "exit": 2,
   "changed_and_put_back": [],
   "created": [],
   "output": "                   [--strict] [--test-drop-ledger TEST_DROP_LEDGER]\n                       [--test-inject-macro TEST_INJECT_MACRO]\n                       [--ledger LEDGER] [--rerun]\nmake_numbers.py: error: --rerun cannot be combined with --mutate: under --rerun every difference from the ledger fails",
   "detail": "exit 2"
  },
  {
   "test": "T21 --rerun refuses an --out that names a stored file, before any write",
   "ok": true,
   "cases": {
    "manifest": {
     "ok": true,
     "args": [
      "--rerun",
      "--out",
      "calc/make_numbers_manifest.json"
     ],
     "exit": 2,
     "changed_and_put_back": [],
     "created": [],
     "output": "REFUSED --rerun would write calc/make_numbers_manifest.json, which is calc/make_numbers_manifest.json; give --out another file"
    },
    "symbolic link to paper/numbers.tex": {
     "ok": true,
     "args": [
      "--rerun",
      "--out",
      "calc/test_numbers/T21b.tex"
     ],
     "exit": 2,
     "changed_and_put_back": [],
     "created": [],
     "output": "REFUSED --rerun would write calc/test_numbers/T21b.tex, which is paper/numbers.tex; give --out another file"
    },
    "hard link to paper/numbers.tex": {
     "ok": true,
     "args": [
      "--rerun",
      "--out",
      "calc/test_numbers/T21c.tex"
     ],
     "exit": 2,
     "changed_and_put_back": [],
     "created": [],
     "output": "REFUSED --rerun would write calc/test_numbers/T21c.tex, which is paper/numbers.tex; give --out another file"
    },
    "path through ..": {
     "ok": true,
     "args": [
      "--rerun",
      "--out",
      "calc/../paper/./numbers.tex"
     ],
     "exit": 2,
     "changed_and_put_back": [],
     "created": [],
     "output": "REFUSED --rerun would write calc/../paper/./numbers.tex, which is paper/numbers.tex; give --out another file"
    },
    "manifest path a symbolic link to the manifest": {
     "ok": true,
     "args": [
      "--rerun",
      "--out",
      "calc/test_numbers/T21e.tex"
     ],
     "exit": 2,
     "changed_and_put_back": [],
     "created": [],
     "output": "REFUSED --rerun would write calc/test_numbers/T21e.tex.manifest.json, which is calc/make_numbers_manifest.json; give --out another file"
    },
    "ledger": {
     "ok": true,
     "args": [
      "--rerun",
      "--out",
      "plan/v1/ledger_v1.json"
     ],
     "exit": 2,
     "changed_and_put_back": [],
     "created": [],
     "output": "REFUSED --rerun would write plan/v1/ledger_v1.json, which is plan/v1/ledger_v1.json; give --out another file"
    },
    "source": {
     "ok": true,
     "args": [
      "--rerun",
      "--out",
      "repro/results/calibration.json"
     ],
     "exit": 2,
     "changed_and_put_back": [],
     "created": [],
     "output": "REFUSED --rerun would write repro/results/calibration.json, which is repro/results/calibration.json; give --out another file"
    },
    "manuscript copy above anc/": {
     "ok": true,
     "args": [
      "--rerun",
      "--out",
      "../numbers.tex"
     ],
     "exit": 2,
     "changed_and_put_back": [],
     "created": [],
     "output": "REFUSED --rerun would write ../numbers.tex, which is ../numbers.tex; give --out another file"
    }
   },
   "detail": "manifest: exit 2, symbolic link to paper/numbers.tex: exit 2, hard link to paper/numbers.tex: exit 2, path through ..: exit 2, manifest path a symbolic link to the manifest: exit 2, ledger: exit 2, source: exit 2, manuscript copy above anc/: exit 2"
  },
  {
   "test": "T5 every macro typesets without a TeX error",
   "ok": true,
   "pdflatex_exit": 0,
   "pending_warnings": 1,
   "pending_macros": 1,
   "detail": "exit 0, 1 PENDING warnings for 1 macros"
  }
 ]
}

==> anc/calc/test_make_numbers.py <==
#!/usr/bin/env python3
"""Mutation test of calc/make_numbers.py: a changed source value must change its macro, and nothing else.

Runs make_numbers.py into calc/test_numbers/ (never into paper/) and compares the macro bodies:

  T0  unmutated run: the macros equal those of paper/numbers.tex, and the run exits 0.
  T1  plan/novelty/inv_checks.json nf5/mu times 1.001: \\NumMu changes (1.4945 -> 1.4960); every changed
      macro is reported in the manifest as differing from the ledger, and no other macro changes.
  T2  repro/results/calibration.json quoted_values/table/stencil3/35.0/v_calibrated/mean times 1.1:
      \\NumVCalThirtyFive changes (0.069 -> 0.076) and is reported as differing from the ledger.
  T3  control: calibration.json runtime_s times 2, a field no macro reads: no macro changes.
  T4  below the printed precision: nf5/mu times (1 + 1e-9): no macro changes, but the manifest reports the
      value as differing from the ledger (make_numbers.py exits 1 on such a difference when it runs without
      --mutate, a branch this test does not exercise).
  T5  every macro of paper/numbers.tex is set by pdflatex in one document without a TeX error (warnings for
      the PENDING macros are expected and counted).
  T6  calc/figs_v1/fig1_lo_curves.json table_rows_valence_100_digits/10/kappa times 1.001, a source that was
      outside the ledger until 30 Sep (mutation E4 of plan/v1/figures/RECHECK.md): \\NumKappaValenceTen changes
      and is reported as differing from the ledger.
  T7  the branch T4 leaves out: nf5/mu times (1 + 1e-9) with --strict-drift, which treats the difference as the
      unmutated run does: exit 1.
  T8  a macro that is not a ledger entry is written (--test-inject-macro): exit 1.
  T9  a ledger entry is removed in memory (--test-drop-ledger A15zero35.0): the registry and ledger ids differ,
      the composite \\NumOldProcZeroSpread loses a part and its macro is missing: exit 1.
  The guards added on 1 October, each run once on a planted fault (a copy of the ledger in calc/test_numbers/, or an
  in-memory mutation of a source) and required to exit 1 with its own message:
  T10 source hash: the ledger copy records another sha256 for repro/results/calibration.json.
  T11 PENDING would print: the ledger copy gives the PENDING entry coverageIndep a value and a printed string.
  T12 macro name: the ledger copy renames \\NumD to \\NumDee (registry unchanged).
  T13 format: the ledger copy prints vCalHi10.0 with f3 (registry f2); both the format comparison and the settled-digit
      guard must fire.
  T14 settled digit, Monte Carlo spread: the sd of the mean of the 10 GeV^2 upper end times 40 in memory.
  T15 settled digit, systematic shift: the doubled-bandwidth shift of the 500 GeV^2 upper end times 200 in memory
      (-5.5e-5 becomes -0.011, and the end moved by it prints 0.01 against 0.02; at times 10 or 100 the moved end
      still prints 0.02, and the run passes, as it should).
  T16 the one PENDING entry of the clean run, coverageIndep, is written as \\NumPending{coverageIndep}.
  The option --rerun, which allows a source whose sha256 differs from the ledger (outputs of a rerun):
  T17 accept path: the ledger copy of T10 with --rerun exits 0, its \\newcommand lines equal those of
      paper/numbers.tex, its header says it was written with --rerun and marks calibration.json, and its manifest
      lists calibration.json under hash_differs_from_ledger (T10 is the same plant without --rerun: exit 1).
  T18 reject path: the same ledger copy with the stored value of mu also times (1 + 1e-9), with --rerun: exit 1 with
      the message that values differ from ledger_v1.json.
  T19 --rerun with the default --out exits 2 and writes nothing.
  T20 --rerun with --mutate (nf5/mu times (1 + 1e-9), a change that --mutate alone lets pass) exits 2 and writes
      nothing.
  T21 --rerun with an --out that names a stored file exits 2 before any write, for eight paths: the manifest
      calc/make_numbers_manifest.json, a symbolic link and a hard link to paper/numbers.tex, the path
      calc/../paper/./numbers.tex, an --out whose manifest path is a symbolic link to calc/make_numbers_manifest.json,
      the ledger, the source repro/results/calibration.json, and ../numbers.tex (the manuscript copy above anc/ in
      the arXiv source; in the working tree that path holds no file, and none may be created).
  T19 to T21 compare paper/numbers.tex, calc/make_numbers_manifest.json, plan/v1/ledger_v1.json,
  repro/results/calibration.json and, where it exists, ../numbers.tex byte for byte before and after each run, and
  put back a file that changed.

Writes calc/test_make_numbers.json.  Exit 0 only if every expectation holds.
"""
import json
import os
import re
import shutil
import subprocess
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..'))
WORK = os.path.join(HERE, 'test_numbers')
PROG = os.path.join(HERE, 'make_numbers.py')


def macros(path):
    out = {}
    for line in open(path):
        m = re.match(r'\\newcommand\{(\\Num[A-Za-z]+)\}\{(.*)\}  % ', line)
        if m:
            out[m.group(1)] = m.group(2)
    return out


def planted_ledger(tag, edit):
    """copy of plan/v1/ledger_v1.json with one planted fault, written to calc/test_numbers/<tag>_ledger.json"""
    L = json.load(open(os.path.join(TREE, 'plan', 'v1', 'ledger_v1.json')))
    edit(L)
    path = os.path.join(WORK, f'{tag}_ledger.json')
    json.dump(L, open(path, 'w'), indent=1)
    return os.path.relpath(path, TREE)   # make_numbers.py resolves --ledger against the tree root


def entry(L, i):
    return next(e for e in L['numbers'] if e['id'] == i)


def run(tag, mutate=None, extra=()):
    out = os.path.join(WORK, f'{tag}.tex')
    cmd = [sys.executable, PROG, '--out', out] + (['--mutate', mutate] if mutate else []) + list(extra)
    p = subprocess.run(cmd, capture_output=True, text=True, cwd=TREE)
    man = json.load(open(out + '.manifest.json'))
    return dict(exit=p.returncode, stdout=p.stdout.strip(), macros=macros(out), manifest=man)


def newcommand_lines(path):
    return [line for line in open(path) if line.startswith('\\newcommand')]


PROTECTED = ['paper/numbers.tex', 'calc/make_numbers_manifest.json', 'plan/v1/ledger_v1.json',
             'repro/results/calibration.json'] + (['../numbers.tex'] if os.path.isfile(os.path.join(TREE, '..', 'numbers.tex'))
                                                  else [])


def refused(args, written):
    """run make_numbers.py with args; exit 2 required, the protected files unchanged (put back if not) and none of
    the files in `written` created"""
    before = {f: open(os.path.join(TREE, f), 'rb').read() for f in PROTECTED}
    existed = {w: os.path.lexists(os.path.join(TREE, w)) for w in written}
    p = subprocess.run([sys.executable, PROG] + args, capture_output=True, text=True, cwd=TREE)
    changed = []
    for f, b in before.items():
        if open(os.path.join(TREE, f), 'rb').read() != b:
            changed.append(f)
            open(os.path.join(TREE, f), 'wb').write(b)
    created = [w for w in written if os.path.lexists(os.path.join(TREE, w)) and not existed[w]]
    for w in created:
        os.remove(os.path.join(TREE, w))
    ok = p.returncode == 2 and not changed and not created
    return ok, dict(args=args, exit=p.returncode, changed_and_put_back=changed, created=created,
                    # paths inside the tree are stored relative to it, so the written JSON names no directory of this machine
                    output=(p.stdout + p.stderr).replace(TREE + os.sep, '').replace(TREE, '.').strip()[-300:])


def diff(a, b):
    return sorted(k for k in a if a[k] != b.get(k))


def main():
    shutil.rmtree(WORK, ignore_errors=True)
    os.makedirs(WORK)
    res, ok_all = [], True
    paper = macros(os.path.join(TREE, 'paper', 'numbers.tex'))

    def record(name, ok, **kw):
        nonlocal ok_all
        ok_all &= bool(ok)
        res.append(dict(test=name, ok=bool(ok), **kw))
        print(('PASS ' if ok else 'FAIL ') + name, kw.get('detail', ''))

    base = run('base')
    record('T0 unmutated run equals paper/numbers.tex and exits 0',
           base['exit'] == 0 and base['macros'] == paper and len(paper) > 0,
           detail=f"{len(base['macros'])} macros, exit {base['exit']}, differ from paper {diff(base['macros'], paper)}")

    def mutation_test(name, spec, must_change, must_flag_only_changed=True):
        r = run(name.split()[0], spec)
        ch = diff(base['macros'], r['macros'])
        flagged = sorted({d['macro'] for d in r['manifest']['differ_from_ledger']})
        ok = r['exit'] == 0 and ch == sorted(must_change)
        if must_flag_only_changed:
            ok = ok and set(ch) <= set(flagged)
        record(name, ok, mutation=spec, mutated_value=r['manifest']['mutated_value'], changed=ch,
               before={k: base['macros'][k] for k in ch}, after={k: r['macros'][k] for k in ch},
               flagged_as_differing_from_ledger=flagged,
               detail=f"changed {ch}: " + ', '.join(f"{base['macros'][k]} -> {r['macros'][k]}" for k in ch))
        return r

    mutation_test('T1 source value of mu changed by 0.1 percent', 'plan/novelty/inv_checks.json::nf5/mu::1.001',
                  ['\\NumMu'])
    mutation_test('T2 calibrated v at 35 GeV^2 (mean over the belts) changed by 10 percent',
                  'repro/results/calibration.json::quoted_values/table/stencil3/35.0/v_calibrated/mean::1.1',
                  ['\\NumVCalThirtyFive'])
    mutation_test('T3 control, a field that no macro reads', 'repro/results/calibration.json::runtime_s::2', [])
    r4 = run('T4', 'plan/novelty/inv_checks.json::nf5/mu::1.000000001')
    ch4 = diff(base['macros'], r4['macros'])
    fl4 = [d['id'] for d in r4['manifest']['differ_from_ledger']]
    record('T4 change below the printed precision is caught by the ledger comparison', ch4 == [] and fl4 == ['mu'],
           changed=ch4, flagged_ids=fl4, detail=f'macros changed {ch4}, flagged {fl4}')

    mutation_test('T6 valence-like kappa at 10 GeV (formerly outside the ledger) changed by 0.1 percent',
                  'calc/figs_v1/fig1_lo_curves.json::table_rows_valence_100_digits/10/kappa::1.001',
                  ['\\NumKappaValenceTen'])
    r7 = run('T7', 'plan/novelty/inv_checks.json::nf5/mu::1.000000001', extra=['--strict-drift'])
    record('T7 a change below the printed precision fails the run when drift is strict', r7['exit'] == 1
           and any('differ from ledger_v1.json' in f for f in r7['manifest']['failures']),
           exit=r7['exit'], failures=r7['manifest']['failures'], detail=f"exit {r7['exit']}")
    r8 = run('T8', extra=['--test-inject-macro', '\\NumNotInLedger'])
    record('T8 a macro that is not a ledger entry fails the run', r8['exit'] == 1
           and any('not ledger entries' in f for f in r8['manifest']['failures']),
           exit=r8['exit'], failures=r8['manifest']['failures'], detail=f"exit {r8['exit']}")
    r9 = run('T9', extra=['--test-drop-ledger', 'A15zero35.0'])
    f9 = r9['manifest']['failures']
    record('T9 a ledger entry removed fails the run (ids differ, composite part missing)', r9['exit'] == 1
           and any('ids of registry_v1.py and ledger_v1.json differ' in f for f in f9)
           and any('composite A15zero' in f for f in f9), exit=r9['exit'], failures=f9, detail=f"exit {r9['exit']}")
    def guard_test(name, tag, must, ledger_edit=None, mutate=None):
        extra = ['--ledger', planted_ledger(tag, ledger_edit)] if ledger_edit else []
        r = run(tag, mutate, extra=extra)
        f = r['manifest']['failures']
        hit = {m: any(m in x for x in f) for m in must}
        record(name, r['exit'] == 1 and all(hit.values()), exit=r['exit'], failures=f, expected_messages=hit,
               detail=f"exit {r['exit']}, expected messages found {hit}")

    def sha_edit(L):
        h = L['inputs']['repro/results/calibration.json']
        L['inputs']['repro/results/calibration.json'] = ('0' if h[0] != '0' else '1') + h[1:]
    guard_test('T10 a source whose sha256 differs from the ledger fails the run', 'T10',
               ['repro/results/calibration.json has sha256', 'changed after the ledger was built'], ledger_edit=sha_edit)

    def pending_edit(L):
        e = entry(L, 'coverageIndep')
        e['value'], e['printed'] = 0.68, '0.680'
    guard_test('T11 a PENDING entry that would print fails the run', 'T11', ['PENDING entry coverageIndep would print'],
               ledger_edit=pending_edit)

    def macro_edit(L):
        entry(L, 'D')['macro'] = '\\NumDee'
    guard_test('T12 a macro name that differs between registry and ledger fails the run', 'T12',
               ['D: macro differs between registry_v1.py'], ledger_edit=macro_edit)

    def fmt_edit(L):
        e = entry(L, 'vCalHi10.0')
        e['fmt'], e['printed'] = 'f3', '0.070'
    guard_test('T13 a format that differs from the registry, and prints an unsettled digit, fails the run', 'T13',
               ['vCalHi10.0: fmt differs between registry_v1.py', 'vCalHi10.0: prints a digit that is not settled'],
               ledger_edit=fmt_edit)
    guard_test('T14 a Monte Carlo spread that unsettles a printed digit fails the run', 'T14',
               ['vCalHi10.0: prints a digit that is not settled'],
               mutate='repro/results/calibration.json::quoted_values/table/stencil3/10.0/fc_68_hi/sd_of_mean::40')
    guard_test('T15 a bandwidth shift that unsettles a printed digit fails the run', 'T15',
               ['vCalHi500.0: prints a digit that is not settled'],
               mutate='plan/v1/neyman/print/kde_fine.json::end_shift_vs_baseline/bandwidth_x2/stencil3|500.0[1]::200')
    pend = sorted(m for m, v in base['macros'].items() if 'NumPending' in v)
    record('T16 the PENDING entry of the clean run is written as \\NumPending and nothing else is',
           pend == ['\\NumCoverageIndepMean'] and base['macros']['\\NumCoverageIndepMean'] == '\\NumPending{coverageIndep}',
           pending=pend, detail=f'pending macros {pend}')

    def rerun_edit(L):
        sha_edit(L)
    r17 = run('T17', extra=['--rerun', '--ledger', planted_ledger('T17', rerun_edit)])
    head17 = open(os.path.join(WORK, 'T17.tex')).read().split('\\providecommand')[0]
    nl17, nlp = newcommand_lines(os.path.join(WORK, 'T17.tex')), newcommand_lines(os.path.join(TREE, 'paper', 'numbers.tex'))
    ok17 = (r17['exit'] == 0 and nl17 == nlp and 'Written with --rerun.' in head17
            and 'repro/results/calibration.json' in head17
            and re.search(r'repro/results/calibration\.json [0-9a-f]{64} \(sha256 differs from the ledger\)', head17)
            and r17['manifest']['hash_differs_from_ledger'] == ['repro/results/calibration.json'])
    record('T17 --rerun allows a source whose sha256 differs from the ledger', ok17, exit=r17['exit'],
           failures=r17['manifest']['failures'], hash_differs=r17['manifest']['hash_differs_from_ledger'],
           detail=f"exit {r17['exit']}, {len(nl17)} newcommand lines, equal to paper/numbers.tex: {nl17 == nlp}")

    def rerun_value_edit(L):
        sha_edit(L)
        e = entry(L, 'mu')
        e['value'] = e['value'] * (1 + 1e-9)
    r18 = run('T18', extra=['--rerun', '--ledger', planted_ledger('T18', rerun_value_edit)])
    f18 = r18['manifest']['failures']
    record('T18 under --rerun a value that differs from the ledger still fails the run',
           r18['exit'] == 1 and any('values differ from ledger_v1.json' in f for f in f18),
           exit=r18['exit'], failures=f18, detail=f"exit {r18['exit']}")

    ok19, d19 = refused(['--rerun'], ['calc/make_numbers_manifest.json.manifest.json'])
    record('T19 --rerun with the default --out exits 2 and writes nothing', ok19, **d19,
           detail=f"exit {d19['exit']}")
    ok20, d20 = refused(['--rerun', '--mutate', 'plan/novelty/inv_checks.json::nf5/mu::1.000000001',
                         '--out', 'calc/test_numbers/T20.tex'],
                        ['calc/test_numbers/T20.tex', 'calc/test_numbers/T20.tex.manifest.json'])
    record('T20 --rerun with --mutate exits 2 and writes nothing', ok20, **d20, detail=f"exit {d20['exit']}")

    os.symlink(os.path.relpath(os.path.join(TREE, 'paper', 'numbers.tex'), WORK), os.path.join(WORK, 'T21b.tex'))
    os.link(os.path.join(TREE, 'paper', 'numbers.tex'), os.path.join(WORK, 'T21c.tex'))
    os.symlink(os.path.relpath(os.path.join(HERE, 'make_numbers_manifest.json'), WORK),
               os.path.join(WORK, 'T21e.tex.manifest.json'))
    cases = [('manifest', 'calc/make_numbers_manifest.json'),
             ('symbolic link to paper/numbers.tex', 'calc/test_numbers/T21b.tex'),
             ('hard link to paper/numbers.tex', 'calc/test_numbers/T21c.tex'),
             ('path through ..', 'calc/../paper/./numbers.tex'),
             ('manifest path a symbolic link to the manifest', 'calc/test_numbers/T21e.tex'),
             ('ledger', 'plan/v1/ledger_v1.json'),
             ('source', 'repro/results/calibration.json'),
             ('manuscript copy above anc/', '../numbers.tex')]
    d21 = {}
    for label, out in cases:
        ok, d = refused(['--rerun', '--out', out], [out, out + '.manifest.json'] if not out.endswith('T21e.tex') else
                        ['calc/test_numbers/T21e.tex'])
        d21[label] = dict(ok=ok, **d)
    for w in ('T21b.tex', 'T21c.tex', 'T21e.tex.manifest.json'):
        os.remove(os.path.join(WORK, w))
    record('T21 --rerun refuses an --out that names a stored file, before any write',
           all(v['ok'] for v in d21.values()), cases=d21,
           detail=', '.join(f"{k}: exit {v['exit']}" for k, v in d21.items()))

    # T5: LaTeX
    doc = os.path.join(WORK, 'all_macros.tex')
    # the label before the colon must not be a macro call
    open(doc, 'w').write('\\documentclass{article}\n\\usepackage[T1]{fontenc}\n\\input{'
                         + os.path.relpath(os.path.join(TREE, 'paper', 'numbers.tex'), WORK) + '}\n\\begin{document}\n'
                         + '\n'.join(f'\\texttt{{{m[1:]}}} {m} \\par' for m in sorted(paper))
                         + '\n\\end{document}\n')
    p = subprocess.run(['pdflatex', '-interaction=nonstopmode', '-halt-on-error', 'all_macros.tex'],
                       capture_output=True, text=True, cwd=WORK)
    log = open(os.path.join(WORK, 'all_macros.log'), errors='replace').read()
    n_pending_warn = len(re.findall(r'Package numbers Warning', log))
    n_pending = sum('\\NumPending' in v for v in paper.values())
    record('T5 every macro typesets without a TeX error', p.returncode == 0 and '! ' not in log
           and n_pending_warn == n_pending, pdflatex_exit=p.returncode, pending_warnings=n_pending_warn,
           pending_macros=n_pending, detail=f'exit {p.returncode}, {n_pending_warn} PENDING warnings for {n_pending} macros')

    json.dump(dict(program='calc/test_make_numbers.py', all_passed=ok_all, tests=res),
              open(os.path.join(HERE, 'test_make_numbers.json'), 'w'), indent=1)
    print('all passed' if ok_all else 'SOME TESTS FAILED')
    sys.exit(0 if ok_all else 1)


if __name__ == '__main__':
    main()


==> anc/calc/threshold_results.json <==
{
 "note": "kappa at the bottom threshold m_b on CT18NNLO, from the tabulated grid.\n\nCT18NNLO tabulates one continuous Q grid across m_b = 4.75 GeV, with a knot at m_b at\nwhich the b-quark column is zero.  The working derivative of calc/ (partG_pdf.py) is\nthat of the bicubic spline through every knot, so near m_b it averages the two sides of\nthe change from four to five flavors.  This program stores, in the block threshold_mb:\n\n  one_sided   kappa at Q = m_b with the scale derivative taken on one side only: at each\n              x node of the window, a cubic spline in ln Q (not-a-knot) through the knots\n              with Q <= m_b (below) or Q >= m_b (above), both including the knot at m_b,\n              differentiated at m_b.  The x dependence at each knot is a cubic spline in\n              ln x, and P at m_b is the tabulated knot value.  Two lower-order variants\n              are stored beside it, because the one-sided value depends on how it is\n              taken: the derivative at m_b of the quadratic through the knot at m_b and\n              its two neighbors on one side (three_point), and the two-point difference\n              between the knot at m_b and its neighbor on one side (two_point).\n  bicubic_at_mb  kappa at m_b from the working spline derivative, for comparison.\n  tabulated_curve  the 72-point kappa(Q) curve of partG_pdf.py (Q from 1.5 to 1e4 GeV,\n              geometric), recomputed here, with every step on which kappa rises.\n  arc_length  L from Q = 2 to 1e4 GeV integrated segment by segment at m_b (the working\n              rule), integrated across m_b in one piece, and with the segments refined\n              (nseg = 28), with the two differences.\n\nAll kappa use the window functional, window W and quadrature of partG_pdf.py and the\nset's alpha_s spline.  Writes calc/threshold_results.json.\n",
 "set": "CT18NNLO",
 "m_b": 4.75,
 "alphas_at_mb": 0.21576,
 "b_quark_max_abs_at_mb_knot": 0.0,
 "knot_value_vs_bicubic_max_rel": 8.881784197001252e-16,
 "threshold_mb": {
  "one_sided": {
   "spline_below": {
    "Z_W": 1.0000945936003904,
    "m": -3.79821150822463e-05,
    "I_F": 0.016467337024814906,
    "v": 0.12832512234482735,
    "kappa": 3.736978695119772
   },
   "spline_above": {
    "Z_W": 1.0000945936003904,
    "m": -2.652598670796946e-05,
    "I_F": 0.019000136221743087,
    "v": 0.13784098164821335,
    "kappa": 4.014091725154176
   },
   "three_point_below": {
    "Z_W": 1.0000945936003904,
    "m": -3.742752792572561e-05,
    "I_F": 0.01635034472404418,
    "v": 0.12786846649602154,
    "kappa": 3.7236803389849267
   },
   "three_point_above": {
    "Z_W": 1.0000945936003904,
    "m": -2.6491638658446607e-05,
    "I_F": 0.01829061189444415,
    "v": 0.1352427886966405,
    "kappa": 3.938429286432726
   },
   "two_point_below": {
    "Z_W": 1.0000945936003904,
    "m": -3.0317737073179704e-05,
    "I_F": 0.017580703531234025,
    "v": 0.13259224536613756,
    "kappa": 3.8612423430221825
   },
   "two_point_above": {
    "Z_W": 1.0000945936003904,
    "m": -3.255433438708931e-05,
    "I_F": 0.016614544691268274,
    "v": 0.1288974192575952,
    "kappa": 3.7536446552312253
   },
   "knots_below": [
    1.295,
    1.29875,
    1.46461,
    1.65924,
    1.89067,
    2.16749,
    2.50067,
    2.9043,
    3.39664,
    4.00145,
    4.75
   ],
   "knots_above_first_three": [
    4.75,
    5.76715,
    7.07072
   ],
   "n_knots_above": 27
  },
  "bicubic_at_mb": {
   "kappa": 3.8206553055048253,
   "v": 0.13119851610516248,
   "Z_W": 1.0000945936003904,
   "m": -3.1820732600981503e-05
  },
  "tabulated_curve": {
   "Q": [
    1.5,
    1.6980447392881388,
    1.9222372910827488,
    2.176029946524363,
    2.463330802152763,
    2.7885639398146203,
    3.1567375521138814,
    3.573521062453528,
    4.04533242722305,
    4.579436964478545,
    5.184059230956291,
    5.868509670188963,
    6.643327981950626,
    7.520445420744632,
    8.513368522532664,
    9.637387088871884,
    10.909809631161558,
    12.350229900552634,
    13.98082860775498,
    15.826714978858304,
    17.91631340670875,
    20.281801151799563,
    22.95960383273426,
    25.990956336209464,
    29.42253778384546,
    33.30719033357685,
    37.70473288426594,
    42.682882213594844,
    48.31829573363332,
    54.69775192124305,
    61.919486600503014,
    70.09470565427102,
    79.3492974587903,
    89.82577141073902,
    101.68545239766952,
    115.1109650039981,
    130.30904570628002,
    147.5137263621376,
    166.98993801467864,
    189.03759050658496,
    213.9961907249413,
    242.25007059212516,
    274.23430530742553,
    310.44141297307414,
    351.4289387707371,
    397.82804047550894,
    450.3532075138311,
    509.81326322693354,
    577.123819761209,
    653.3213773755979,
    739.5792852780766,
    837.2258097686129,
    947.7645879158966,
    1072.8977817294535,
    1214.552289373075,
    1374.9094170402097,
    1556.4384684018999,
    1761.934768863689,
    1994.5627101585665,
    2257.9044781100306,
    2556.015213913248,
    2893.4854583505576,
    3275.511840505929,
    3707.977099498067,
    4197.540671469055,
    4751.741236757354,
    5379.1128063562255,
    6089.316135247096,
    6893.2874862124745,
    7803.407034909241,
    8833.689509434458,
    10000.0
   ],
   "kappa": [
    5.244750764752346,
    4.746941592499505,
    4.619074917165531,
    4.413497197199978,
    4.2780193083116815,
    4.143404922370739,
    4.0306772941883615,
    3.937214540738081,
    3.814058774657365,
    3.790294634386306,
    3.844620063553677,
    3.6523510100032825,
    3.475454478642557,
    3.4518347271324696,
    3.4150917756884835,
    3.3535730279383102,
    3.3052942416091358,
    3.2648922065279145,
    3.2240720263577405,
    3.1846276713420614,
    3.1480685424520187,
    3.113655489513899,
    3.080788203462671,
    3.0494967787113043,
    3.0197332157221215,
    2.9914882887956082,
    2.96433470073597,
    2.9383866113016652,
    2.9134470222263773,
    2.889609596805872,
    2.8667577280348415,
    2.8447359959709098,
    2.823633030671115,
    2.8031970201582546,
    2.7834702925851578,
    2.7644725855085137,
    2.7460576736019586,
    2.7283162975055504,
    2.711178475250828,
    2.6945154630672143,
    2.678413746844855,
    2.6628079645334792,
    2.6476085418308797,
    2.632889876659471,
    2.6186177510235016,
    2.6046793050193946,
    2.5911327518473493,
    2.5779955322757564,
    2.5651404539145344,
    2.5526000885607956,
    2.5404258345393558,
    2.528543416256525,
    2.51693130166172,
    2.5056343863314354,
    2.494660166515043,
    2.4838755046219587,
    2.4732959977796534,
    2.4629597482194074,
    2.4528645018082917,
    2.4429579492705646,
    2.4332689745425253,
    2.423830851905282,
    2.4146169058988582,
    2.4055414502441703,
    2.3966281385362835,
    2.3879046733368416,
    2.379372923336059,
    2.370967105876695,
    2.362702061253177,
    2.3546010940008846,
    2.3466844002457528,
    2.3388965366518315
   ],
   "monotonic_decreasing": false,
   "rises": [
    {
     "Q_lo": 4.579436964478545,
     "Q_hi": 5.184059230956291,
     "kappa_lo": 3.790294634386306,
     "kappa_hi": 3.844620063553677,
     "rise_pct": 1.4332772094949986,
     "straddles_mb": true
    }
   ]
  },
  "arc_length": {
   "L_segmented": 1.1008700275866556,
   "L_unsegmented": 1.1008484644950196,
   "L_segmented_nseg28": 1.100874557279751,
   "segmented_minus_unsegmented": 2.1563091636034315e-05,
   "refinement_shift": 4.529693095278731e-06,
   "ratio_of_the_two": 4.760386892107411
  }
 }
}

==> anc/checks/README.md <==
# checks/

`verify_vav_A32.py` checks the manuscript `paper/vav_A32.tex`. It runs from the tree and from an
extracted supplement, and takes every path relative to its own location.

    python3 checks/verify_vav_A32.py            # full check, builds the paper (about ten seconds)
    python3 checks/verify_vav_A32.py --quick    # everything except the build

It needs Python 3 and, for the full check, `pdflatex`, `bibtex` (revtex4-2), `pdftotext`, and for the
layout check `mutool` (MuPDF), `pdftoppm`, numpy and Pillow. The
build runs in a temporary directory (`--build DIR` to keep it). Exit status 0 when nothing fails.

What it checks

- `mech_guard.py` is a reduced copy of the guard the authors ran on every draft. Each display
  equals a display of the display inventory `data/EQUATIONS_V2.tex` with the same label, and
  every required display is present. Every `\Num` macro is defined and none is pending. No digit
  string stands in the prose outside the allowed classes. Every citation key is in
  `data/refs_v1_verified.txt`, every bibliography entry is cited and the list is in order of
  first citation. Every mention of CT18, NNPDF4.0, MSHT20 or NNPDF3.1sx outside the abstract has
  the `\cite` of its fit in the same sentence or table cell, and LHAPDF set identifiers stand
  only in the App. G list, in typewriter font. The build counts LaTeX errors, undefined
  references and unresolved `??` as failures. The names of AI models that App. G.3 prints are
  allowed only there and in the Acknowledgments. WARN lines are counted and do not fail the
  check. A sentence of prose that opens with "Under" is reported as a FAIL.
  For lowercase "under", the guard skips a leading determiner from its list and checks
  the next two words for "assumption", "condition", "hypothesis", "premise", or their plurals.
  It reports a WARN if none is found and the use is not a recognized technical use.
  A capitalized "Under" inside a sentence is also reported as a WARN.
  A sentence that opens with "With" is reported as a FAIL by the same sentence-opening test as
  for "Under", and a capitalized "With" inside a sentence is reported as a WARN.
  The guard also reports as a FAIL "X et al." before an entry of four authors or fewer, an entry
  SupplementalMaterial that does not point to the ancillary files of this article on arXiv, and a
  reference cited in the Supplemental Material that is not in the paper's reference list.
  The other style checks of the authors' guard are not part of these files.
- `layout_check.py` on the PDF that the full check builds (skipped with `--quick`). Every element
  of every page is read with `mutool trace`, and a float cut by the page edge, ink outside the text
  block, a rule crossing a line of text or a display, an equation number standing on a line of its
  own, a missing, repeated or out-of-order figure or table caption, or an empty vertical gap of more
  than 45 pt is reported as a FAIL, which fails the check. It can also be run on its own
  `python3 checks/layout_check.py paper/vav_A32.pdf --tex paper/vav_A32.tex`.
- The Supplemental Material `paper/supplement_vav_A32.tex`, when it stands beside the manuscript.
  The two documents import each other's labels with the `xr-hyper` package (`\externaldocument`), so
  a reference from one into the other resolves once the other document has been built in the same
  folder. Each guard run builds the other document once before the document it checks. The guard
  checks the supplement as the second document of the pair: a required display counts as present
  when either document carries it, no display appears in both, a reference resolves to a label of
  either document, no label is defined in both, and each document imports exactly the other. The
  check of model names applies to the supplement as well, which does not carry the subsection on the
  use of AI tools. Its build is checked as the manuscript's is, and the layout check reads its PDF
  with the manuscript's text block (`--geometry-from`), allowing the space below its title block
  (`--title-gap 60`) and the empty end of its last page above the footnotes (`--foot-notes`). The
  line `supplement_vav_A32.tex: ...` reports the result.
- `paper/supplement_refs.tex`, which the manuscript reads after the import so that a build without
  `supplement_vav_A32.aux` prints the numbers of the Supplemental Material it cites, must agree with
  the `.aux` of the supplement built above (`calc/make_supplement_refs.py --check`, full check only).
  The line `supplement_refs.tex: ...` reports the result.
- `paper/numbers.tex` against its sources. `calc/make_numbers.py` is run through the registry and
  ledger in `numbers/plan/v1/` into a scratch file, and the result must equal `paper/numbers.tex`
  byte for byte, apart from the comment line that gives the sha256 of the ledger, which differs
  because these files carry a reduced ledger (README.txt section 6). The generator checks the sha256 of every source file against the ledger. Sources
  written by programs in `calc/` and `repro/` are read in place. The stored outputs
  written by the programs under `plan/` are read from their copies under `numbers/plan/`, at the
  paths the registry names.
- Where `plan/` is present (the working tree and these ancillary files), every copy under
  `numbers/` and `data/EQUATIONS_V2.tex` must equal its original under `plan/`.

`data/approved_titles.json` lists the section titles the authors approved, which the authors'
full guard exempts from its style checks, and the reduced copy does not read it.
`data/refs_v1_verified.txt` is the verified bibliography record, with the local file paths in its
provenance notes reduced to file names.


==> anc/checks/data/EQUATIONS_V2.tex <==
% EQUATIONS_V2.tex (from EQUATIONS_V1.tex)
% The display inventory of "Information geometry of DGLAP evolution" (Sergey Bondarenko and Alex Prygarin).
% Check (a) of checks/mech_guard.py compares each display of the manuscript with this inventory after whitespace
% normalization, and requires every display not marked Optional to be present.
%
% Each display is preceded by three comment lines.
%   Source. Where the display came from in the development tree, and the marker Optional where the display may be
%     absent from the manuscript.
%   States. One line on what the display says.
%   Check. The check the display was reported to have received in the development tree, whose check programs are
%     not distributed.
% The macros of the manuscript (\d for the partial derivative, \nbar, \abar) and paper/numbers.tex are needed to
% compile a display.

% =====================================================================================
% Section 2. The momentum density and its speed
% =====================================================================================

% Source. A15 l. 66-71, eq:Pdef (ledger E1).
% States. The momentum density is the sum of x f_i and is normalized to one at every scale.
% Check. Definition. Background (GolecBiernat2025, Teryaev1998).
\begin{equation}
\begin{gathered}
P(x,Q^2)=\sum_i x f_i(x,Q^2)=x\Sigma+xg,\\
\int_0^1 P(x,Q^2)\,dx=1 .
\end{gathered}
\label{eq:Pdef}
\end{equation}

% Source. New, plan/story/chain/CHAIN.md Sec. 1 and chain_symbolic.py L1a-L1e (ledger E2).
% States. The three scale variables, the one-loop coupling and the clock factor dzeta/dtau = 2 pi b0.
% Check. check_general.py F7 (sympy, residual 0).
%   Checked copy. Lambda written Lambda_QCD as in A15 eq:zeta, since Lambda(u) and Lambda_3 are other objects.
\begin{equation}
\begin{gathered}
t=\ln Q^2,\qquad
\tau=\int_{t_0}^{t}\frac{\alpha_s(t')}{2\pi}\,dt',\\
\zeta=\ln\frac{T}{T_0},\qquad
T=\ln\frac{Q^2}{\Lambda_{\rm QCD}^2},\qquad
\alpha_s=\frac{1}{b_0T},\\
b_0=\frac{\beta_0}{4\pi},\qquad
\beta_0=11-\frac{2n_f}{3},\qquad
\frac{d\zeta}{d\tau}=2\pi b_0=\frac{\beta_0}{2}.
\end{gathered}
\label{eq:clocks}
\end{equation}

% Source. A15 l. 114-121, eq:kl, with the scale step renamed delta -> h (DA5). Optional (spec Sec. 4.2).
% States. The relative entropy between neighboring scales is I_F h^2/2 to second order.
% Check. check_general.py F4 (Beta family, 2 D_KL/h^2 against I_F, relative remainder 1.15e-5 at h = 1e-4).
\begin{equation}
D_{\rm KL}\!\left[P(t+h)\Vert P(t)\right]
=\frac{h^2}{2}\int_0^1 dx\,\frac{\bigl(\d_tP\bigr)^2}{P}+O(h^3).
\label{eq:kl}
\end{equation}

% Source. A15 l. 125-130, eq:vLdef (ledger E3).
% States. Definition of the Fisher information in t and of the speed.
% Check. Definition. Invariance under x -> xi, check_general.py F5 (relative 1.5e-31).
\begin{equation}
I_F(t)=\int_0^1 dx\,\frac{\bigl(\d_tP\bigr)^2}{P},
\qquad
v(t)=\sqrt{I_F(t)} .
\label{eq:vLdef}
\end{equation}

% Source. A15 l. 132-135, eq:Ldef (ledger E3).
% States. Definition of the length of the trajectory.
% Check. Definition.
\begin{equation}
L(t_1,t_2)=\int_{t_1}^{t_2}v(t)\,dt .
\label{eq:Ldef}
\end{equation}

% Source. A15 l. 259-264, eq:factorize, generalized as in plan/analytic/candidates/S5/DERIVATION.md
%   Eq. (2.1) and CHAIN.md Sec. 1 (ledger E3).
% States. The coupling-divided speed kappa is the square root of the Fisher information in tau for any
%   positive coupling (the last form at one loop), and K_tot is d_t P divided by alpha_s/(2 pi).
% Check. check_general.py F6 (I_t = (dtau/dt)^2 I_tau, relative 1.7e-31), F7 for 2 pi b0.
\begin{equation}
\begin{gathered}
\d_tP=\frac{\alpha_s}{2\pi}\,K_{\rm tot},\qquad
I_\tau=\int_0^1 dx\,\frac{K_{\rm tot}^2}{P},\\
\kappa=\frac{2\pi v}{\alpha_s}=\sqrt{I_\tau}=2\pi b_0\sqrt{I_\zeta}.
\end{gathered}
\label{eq:kappadefn}
\end{equation}

% Source. A15 l. 266-274, eq:ktot (ledger E28, LO action).
% States. At LO the singlet matrix acts on the two species before they are summed.
% Check. Definition. The gain-loss form of the same generator is checked in check_extra.py F25.
\begin{equation}
K_{\rm tot}^{\rm LO}(x,t)
=(1,1)\left[z\mathbf P^{(0)}\otimes\begin{pmatrix}x\Sigma\\ xg\end{pmatrix}\right](x).
\label{eq:ktot}
\end{equation}

% Source. A15 l. 142-145, eq:sdef (ledger E4).
% States. Definition of the scaling-violation slope of the momentum density.
% Check. Definition.
\begin{equation}
s(x,t)=\frac{\d\ln P(x,t)}{\d\ln Q^2}.
\label{eq:sdef}
\end{equation}

% Source. A15 l. 149-155, eq:smean (ledger E4).
% States. The slope has zero mean under P, from the momentum sum rule.
% Check. check_general.py F1 (Beta family, <s> = -4.6e-36).
\begin{equation}
\langle s\rangle_P=\int_0^1 dx\,P(x,t)\,s(x,t)=0 .
\label{eq:smean}
\end{equation}

% Source. A15 l. 157-161, eq:var (ledger E4).
% States. The Fisher information is the momentum-weighted variance of the slope.
% Check. check_general.py F2 (against the trigamma metric, relative 1.5e-31).
\begin{equation}
I_F(t)=\operatorname{Var}_P[s]=\bigl\langle s^2\bigr\rangle_P .
\label{eq:var}
\end{equation}

% Source. A15 l. 146-149 (text), written as a display. Optional.
% States. The second derivative of the sum rule removes the d_t^2 P term in eq:kl.
% Check. check_general.py F3 (Beta family, 0 to working precision).
\begin{equation}
\bigl\langle s^2\bigr\rangle_P+\bigl\langle\d_ts\bigr\rangle_P=0 .
\label{eq:secondnorm}
\end{equation}

% Source. A15 l. 187-192, eq:lambdadef.
% States. Definition of xi and of the local effective power lambda.
% Check. Definition.
\begin{equation}
\xi=\ln\frac1x,
\qquad
\lambda(x,t)=\frac{\d\ln P(x,t)}{\d\xi}.
\label{eq:lambdadef}
\end{equation}

% Source. A15 l. 241 (unnumbered display), numbered here.
% States. A pure power normalized on a window W.
% Check. Definition.
\begin{equation}
P_W(x,t)=\frac{x^{-\lambda(t)}}{\int_W dx\,x^{-\lambda(t)}},\qquad x\in W .
\label{eq:powerwindow}
\end{equation}

% Source. A15 l. 241-243, eq:leverarm renamed eq:windowslope (F63) (ledger E5).
% States. The slope of a power normalized on W is lambda-dot times the centered ln(1/x).
% Check. check_general.py F13 (residual 4.9e-32).
\begin{equation}
\d_t\ln P_W(x,t)=\dot\lambda\left[\ln\frac1x-\left\langle\ln\frac1x\right\rangle_{P_W}\right].
\label{eq:windowslope}
\end{equation}

% Source. A15 l. 244-245, eq:leverarm2 renamed eq:windowspeed (F63) (ledger E5).
% States. The windowed speed of a power is |d lambda/d ln Q^2| times the spread of ln(1/x) on W.
% Check. check_general.py F14 (relative 0 at 30 digits).
\begin{equation}
v_W=\left|\frac{d\lambda}{d\ln Q^2}\right|\operatorname{sd}_{P_W}\!\left[\ln\frac1x\right].
\label{eq:windowspeed}
\end{equation}

% Source. A15 l. 197-202, eq:saddleslope (ledger E6). Cited as the zeroth-order relation of
%   EllisKunsztLevin1994, Eqs. (101)-(103) (open item O16 of the spec on the name and locator).
% States. To leading-logarithmic accuracy the slope is the coupling times gamma_+ at 1 + lambda.
% Check. Only its small-lambda pole limit, check_general.py P11 (lambda gamma_+(1 + lambda) -> 2 C_A,
%   relative 9.5e-5 at lambda = 1e-4). The relation is an interpretation and produces no number.
\begin{equation}
s(x,t)\simeq\frac{\alpha_s(t)}{2\pi}\,\gamma_+^{(0)}\!\bigl(1+\lambda(x,t)\bigr).
\label{eq:saddleslope}
\end{equation}

% =====================================================================================
% Section 3. Drift and width at N = 2
% =====================================================================================

% Source. New, CHAIN.md Sec. 3 and plan/analytic/candidates/S5/DERIVATION.md Sec. 1.
% States. LO evolution of the Mellin moments of the two species, and xi-moments as N-derivatives.
% Check. Definition. Used by every check of check_lo.py (route 2, the log moment-generating function).
%   V2 rename. F_j -> tilde P_j and bold F -> bold tilde P (Mellin moments of the species densities; F_2 is the structure function).
\begin{equation}
\begin{gathered}
\tilde P_j(N,\tau)=\int_0^1 dx\,x^{N-2}P_j(x,\tau),\\
\d_\tau\tilde{\mathbf P}(N,\tau)=\Gamma(N)\,\tilde{\mathbf P}(N,\tau),\\
\bigl\langle e^{u\xi}\bigr\rangle_P=(1,1)\,\tilde{\mathbf P}(2-u,\tau).
\end{gathered}
\label{eq:mellinevol}
\end{equation}

% Source. A15 l. 565-572, eq:Lambda.
% States. The scaled eigenvalue that generates the large-zeta cumulants of xi.
% Check. Definition. Lambda(0) = 0, check_lo.py A3.
\begin{equation}
\Lambda(u)=\frac{\gamma_+^{(0)}(2-u)}{2\pi b_0},
\qquad
\Lambda(0)=0 .
\label{eq:Lambda}
\end{equation}

% Source. A15 l. 574-579, eq:muD, with Lambda_3 added (ledger E12, E17).
% States. Drift, diffusion and the third rate in zeta units.
% Check. check_lo.py C1 against \NumMu, \NumD, \NumLambdaThree.
\begin{equation}
\mu=\Lambda'(0),
\qquad
D=\Lambda''(0),
\qquad
\Lambda_3=\Lambda'''(0).
\label{eq:muD}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2b, L3a-L3b (ledger E8).
% States. The drift of <xi> is a momentum-weighted average of the N = 2 derivatives of the column sums.
% Check. check_lo.py B1 (moment equations, residual 0), A4 (constants, residual 0).
\begin{equation}
\begin{gathered}
\frac{d\langle\xi\rangle}{d\tau}=-c_q'(2)\,\langle x\rangle_q-c_g'(2)\,\langle x\rangle_g,\\
\langle x\rangle_j=\int_0^1 dx\,P_j,\qquad
c_j(N)=\sum_i\Gamma_{ij}(N).
\end{gathered}
\label{eq:drift}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L3a-L3b (ledger E8).
% States. The two N = 2 derivatives in closed form.
% Check. check_lo.py A4 (sympy, residual 0 for every n_f).
\begin{equation}
c_q'(2)=1-\frac{4\pi^2}{9},
\qquad
c_g'(2)=\frac{65}{24}-\pi^2-\frac{11n_f}{72}.
\label{eq:cprime}
\end{equation}

% Source. New, CHAIN.md Sec. 4, chain_symbolic.py L3c-L3d (ledger E9).
% States. For any input with x Sigma >= 0 and x g >= 0 and any positive coupling the drift lies
%   between the two edges (n_f = 5).
% Check. check_lo.py D1, D2, D3 (edges against \NumDriftLo, \NumDriftHi and the n_f = 3, 4, 6 values,
%   rise 11/72 per flavor), D4 (non-negative off-diagonal entries).
\begin{equation}
\frac{4\pi^2}{9}-1\;\le\;\frac{d\langle\xi\rangle}{d\tau}\;\le\;\pi^2-\frac{35}{18}.
\label{eq:driftinterval}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2e-L2f (ledger E9).
% States. The quark momentum fraction relaxes to 15/31 at rate 31/9 per unit tau (n_f = 5).
% Check. check_lo.py D5 (general n_f, limit 3n_f/(3n_f+16), rate 16/9 + n_f/3, ODE residual 0).
\begin{equation}
\langle x\rangle_q(\tau)=\frac{15}{31}+\left(\langle x\rangle_q(0)-\frac{15}{31}\right)e^{-31\tau/9}.
\label{eq:xqrelax}
\end{equation}

% Source. New, CHAIN.md Sec. 4, chain_symbolic.py L3c (ledger E9).
% States. The drift relaxes to 2 pi b0 mu.
% Check. check_lo.py D6 (sympy, residual 0), D7 (against -gamma_+'(2) by numerical differentiation).
\begin{equation}
\lim_{\tau\to\infty}\frac{d\langle\xi\rangle}{d\tau}
=\frac{204\pi^2-415}{279}=2\pi b_0\,\mu=\NumMuTau .
\label{eq:driftlimit}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2g (ledger E10).
% States. The mean of xi at every scale (n_f = 5, one-loop zeta).
% Check. check_lo.py B5 (sympy, residual 0), B11 (against the derivative of the log moment-generating
%   function on three inputs, worst relative 3.5e-24).
%   V2 rename. Delta -> omega (relaxation rate 62/69 in zeta units; Delta is kept only as the difference prefix).
\begin{equation}
\begin{gathered}
\langle\xi\rangle=\langle\xi\rangle_0+\mu\zeta+\eta\,(E-1),\\
E=e^{-\omega\zeta},\qquad
\omega=\frac{62}{69},\\
\eta=\frac{10\pi^2-17}{62}\left(\langle x\rangle_q(Q_0)-\frac{15}{31}\right).
\end{gathered}
\label{eq:meanxi}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_forms.py (ledger E10). Coefficients in eq:varcoeffs (App B).
% States. The variance of xi at every scale.
% Check. check_lo.py B6-B8 (sympy), B12 (against the log moment-generating function, worst relative 2.7e-22).
%   V2 rename. B_0, B_1 -> V_E, V_{zeta E} (coefficients of E and of zeta E in the variance; B is the bound only).
\begin{equation}
\operatorname{Var}_P(\xi)=D\zeta+V_\infty+\bigl(V_E+V_{\zeta E}\zeta\bigr)E-\eta^2E^2 .
\label{eq:varxi}
\end{equation}

% =====================================================================================
% Section 4. The lower bound and its large-scale form
% =====================================================================================

% Source. A15 l. 1563-1567, eq:cov, written in tau and in P (ledger E13, CHAIN.md Sec. 2).
% States. The rate of the mean of xi is the covariance of the slope with xi.
% Check. check_general.py F8 (Beta family, relative below 1e-30).
\begin{equation}
\frac{d\langle\xi\rangle}{d\tau}=\operatorname{Cov}_P(s_\tau,\xi),
\qquad
s_\tau=\d_\tau\ln P .
\label{eq:covdrift}
\end{equation}

% Source. New, CHAIN.md Sec. 2 (ledger E13). Credit ItoDechant2020 Eq. (1) and App. A, Nicholson2020 SM III Eq. (25).
% States. kappa times |corr(s, xi)| equals B, hence kappa >= B at every scale.
% Check. check_general.py F9 (Beta family, both sides 0.287387000976, |corr| = 0.985057).
\begin{equation}
\kappa\,\bigl|\operatorname{corr}_P(s,\xi)\bigr|=B\equiv\frac{|d\langle\xi\rangle/d\tau|}{\operatorname{sd}_P(\xi)},
\qquad
\kappa\ge B .
\label{eq:identity}
\end{equation}

% Source. New, CHAIN.md Sec. 3 and 5 (ledger E10, E13).
% States. B as a closed-form function of zeta and three input numbers (one loop, n_f = 5).
% Check. check_lo.py B13 (drift, relative 4.2e-28), B14 (B on the three inputs at 2, 10, 100 GeV and
%   10 TeV reproduces all twelve \NumB... macros).
%   V2 rename. Delta -> omega (relaxation rate); B_0, B_1 -> V_E, V_{zeta E}.
\begin{equation}
B(\zeta)=2\pi b_0\,\frac{\bigl|\mu-\omega\,\eta\,E\bigr|}{\sqrt{D\zeta+V_\infty+(V_E+V_{\zeta E}\zeta)E-\eta^2E^2}} .
\label{eq:Bzeta}
\end{equation}

% Source. New, CHAIN.md Sec. 5, chain_symbolic.py L4e-L4g (ledger E14).
% States. The large-tau form of B for any positive coupling.
% Check. check_lo.py C1 (\NumTauConst), C3 (relation to A_kappa).
\begin{equation}
\lim_{\tau\to\infty}\sqrt{\tau}\,B=-\frac{\gamma_+^{(0)\prime}(2)}{\sqrt{\gamma_+^{(0)\prime\prime}(2)}}=\NumTauConst .
\label{eq:tauconst}
\end{equation}

% Source. A15 l. 595-604, eq:bounds, with the constants A_kappa, A_L of A15 l. 606-609 (ledger E14).
% States. The limit-inferior bounds on kappa and on the length with one-loop running.
% Check. check_lo.py C1 (\NumAkappa, \NumAL, \NumAkappaOverAL = 23/12), C4, check_general.py F19.
\begin{equation}
\begin{gathered}
\liminf_{\zeta\to\infty}\sqrt{\zeta}\,\kappa\ge A_\kappa=\frac{2\pi b_0\,\mu}{\sqrt D}=\NumAkappa,\\
\liminf_{\zeta\to\infty}\frac{L}{\sqrt\zeta}\ge A_L=\frac{2\mu}{\sqrt D}=\NumAL .
\end{gathered}
\label{eq:bounds}
\end{equation}

% Source. New, CHAIN.md Sec. 6 and plan/analytic/verify/S1_repaired/DERIVATION.md Sec. 2 (ledger E16).
% States. The ratio R is the inverse squared correlation and is at least one.
% Check. check_general.py F17 (Gamma family, R_low <= R), the identity R = 1/corr^2 follows from eq:identity.
\begin{equation}
R=\frac{I_\zeta\operatorname{Var}_P(\xi)}{\bigl(d\langle\xi\rangle/d\zeta\bigr)^2}=\frac{1}{\operatorname{corr}_P(s,\xi)^2}\ge1 .
\label{eq:Rdef}
\end{equation}

% Source. New, CHAIN.md Sec. 6, chain_symbolic.py L5b, saturation DECISION.md Sec. 6.2 (ledger E17).
% States. The approach coefficient a and its factorization into the Gaussian value times phi^2.
% Check. check_general.py F18 (sympy limit, residual 0), check_lo.py C1, C2 (\NumAapp, \NumAGauss, \NumRsq, \NumR).
%   V2 rename. r -> phi (reduction factor of the approach coefficient; r is the pole-model emission rate only).
\begin{equation}
\begin{gathered}
\liminf_{\zeta\to\infty}\zeta\,(R-1)\ge a=\frac{\bigl(D^2-\mu\Lambda_3\bigr)^2}{2\mu^2D^3}=\frac{D}{2\mu^2}\,\phi^2,\\
\phi=\frac{D^2-\mu\Lambda_3}{D^2}.
\end{gathered}
\label{eq:approachbound}
\end{equation}

% Source. New, saturation DECISION.md Sec. 6.2 and decision/d1_constants_and_counterexamples.py (ledger E18).
% States. The variance rate splits into a flavor-averaged part and a positive quark-gluon memory term.
% Check. check_lo.py C5 (n_f = 1 to 6, worst relative 3.9e-41), C6, C7, C8 (\NumFtwo, \NumMtwo).
%   V2 layout. Layout only. The second numerator factor of F_qg stands after the fraction on a second line, same factors in the same order.
\begin{equation}
\begin{gathered}
\gamma_+^{(0)\prime\prime}(2)=M_2+F_{qg},\\
F_{qg}=\frac{n_f\bigl(40\pi^2+11n_f-123\bigr)}{6\,(3n_f+16)^3}\\
\times\bigl(40\pi^2+29n_f-27\bigr)>0 .
\end{gathered}
\label{eq:memorysplit}
\end{equation}

% =====================================================================================
% Section 5. The Markov structure, windows and thresholds
% =====================================================================================

% Source. New, plan/analytic/candidates/S5/DERIVATION.md Eq. (3.6) (ledger E19).
% States. The LO evolution operator is a Markov kernel on (0,1] x {q,g} that moves momentum to larger xi.
% Check. check_general.py F24 (Laplace inversion at tau = 0.2, sixteen entries, all positive), check_lo.py A1
%   for the conservation of the total mass.
%   Checked copy. p_j(xi,tau) = x P_j(x,tau) is the momentum density of species j in xi (spec Sec. 2.3).
%   V2 rename. Delta -> ell (displacement in xi carried by the kernel U; Delta is kept only as the difference prefix).
\begin{equation}
\begin{gathered}
p_j(\cdot,\tau)=\sum_{k=q,g}U_{jk}(\tau)\ast p_k(\cdot,0),\\
U_{jk}(\tau,d\ell)\ge0\ \text{on}\ \ell\ge0,\\
\int_0^\infty e^{-(N-2)\ell}\,U_{jk}(\tau,d\ell)=\bigl[e^{\tau\Gamma(N)}\bigr]_{jk},\\
\sum_{j=q,g}\int_0^\infty U_{jk}(\tau,d\ell)=1 .
\end{gathered}
\label{eq:markov}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (5.1), A15 l. 793-796 eq:marginal restricted to the two species (ledger E20).
% States. The species-resolved information exceeds I_tau by a non-negative gap.
% Check. check_general.py F15 (pointwise identity, sympy residual 0).
%   Checked copy. Written with the x-space densities P_j, since the integral is over dx. The source used p_j,
%   which spec Sec. 2.3 and eq:markov reserve for the densities in xi. The value is the same in either variable.
%   V2 rename. s_j -> s_{tau,j} (species slopes in tau, matching s_tau).
\begin{equation}
\begin{gathered}
\kappa_{\rm joint}^2-\kappa^2=\int_0^1 dx\,\frac{P_q\,P_g}{P_q+P_g}\bigl(s_{\tau,q}-s_{\tau,g}\bigr)^2\ge0,\\
\kappa_{\rm joint}^2=\sum_{j=q,g}\int_0^1 dx\,\frac{(\d_\tau P_j)^2}{P_j},\qquad
s_{\tau,j}=\d_\tau\ln P_j .
\end{gathered}
\label{eq:jointgap}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (4.1)-(4.3) (ledger E20).
% States. Inside one flavor segment kappa_joint does not increase.
% Check. Derived in S5 (s5_02, 44 rows). Not rederived in eqcheck. The kernel property it uses is F24.
%   V2 layout. Layout only. gathered block, the \qquad replaced by a line break.
\begin{equation}
\begin{gathered}
\kappa_{\rm joint}(\tau_2)\le\kappa_{\rm joint}(\tau_1),\\
\tau_1\le\tau_2\ \text{in one flavor segment}.
\end{gathered}
\label{eq:jointmono}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (5.2) (ledger E21).
% States. Decomposition of the Fisher information over a fixed window W and its complement.
% Check. check_general.py F11 (Beta family, relative 2.9e-31).
%   Checked copy. I and the dot written as I_tau and d_tau Z_W (the dot means d/dt in eq:windowslope). I_W and I_{W^c}
%   are the Fisher informations in tau of P/Z_W on W and of P/(1 - Z_W) on its complement, so I_W = kappa_W^2.
\begin{equation}
\begin{gathered}
I_\tau=\frac{\bigl(\d_\tau Z_W\bigr)^2}{Z_W(1-Z_W)}+Z_W\,I_W+(1-Z_W)\,I_{W^c},\\
Z_W=\int_W P\,dx .
\end{gathered}
\label{eq:windowsplit}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (5.3), corrected form of the outline (ledger E21).
% States. A windowed speed exceeds the full-range one by at most 1/sqrt(Z_W).
% Check. check_general.py F12.
\begin{equation}
Z_W\,\kappa_W^2\le\kappa^2\le\kappa_{\rm joint}^2,
\qquad
\kappa_W\le\frac{\kappa}{\sqrt{Z_W}} .
\label{eq:window}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (6.3) (ledger E22).
% States. The jump of kappa^2 at a flavor threshold, delta being the shift of the logarithmic derivative.
% Check. check_extra.py F26 (algebra, needs <delta> = 0, which check_lo.py T1 supplies).
%   Checked copy. kappa_+ and kappa_- are the full-range kappa just above and just below the threshold, at fixed P.
\begin{equation}
\kappa_+^2-\kappa_-^2=2\operatorname{Cov}_P(s_\tau,\delta)+\operatorname{Var}_P(\delta),
\qquad
\delta=\frac{\Delta K}{P}.
\label{eq:thresholdjump}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (6.4) (ledger E22).
% States. The drift jumps by (11/72) times the gluon momentum fraction.
% Check. check_lo.py T2 (sympy, also equal to the change of -c_g'(2) per flavor), T3 (x-space integral).
\begin{equation}
\Delta\frac{d\langle\xi\rangle}{d\tau}=\operatorname{Cov}_P(\xi,\delta)=-2\,\Gamma_{hg}'(2)\,\langle x\rangle_g=\frac{11}{72}\,\langle x\rangle_g .
\label{eq:thresholddrift}
\end{equation}

% =====================================================================================
% Section 6. Fitted densities
% =====================================================================================

% Source. A15 l. 871-873 (unnumbered display), numbered here.
% States. The common window of the fitted sets.
% Check. Definition.
\begin{equation}
W=\bigl[10^{-6},\,0.99\bigr].
\label{eq:fitwindow}
\end{equation}

% Source. A15 l. 884-888 (unnumbered display), numbered here.
% States. The slope centered on the window.
% Check. Contained in check_general.py F10.
\begin{equation}
\d_t\ln P_W=\frac{\d_tP}{P}-\d_t\ln Z_W,
\qquad
P_W=\frac{P}{Z_W}.
\label{eq:windowcenter}
\end{equation}

% Source. A15 l. 281-290, eq:kappadef, with the variance form of S5 DERIVATION.md Eq. (1.2) (ledger E28).
% States. The windowed kappa of a fitted set, K_tot being its full scale derivative at its own order.
% Check. check_general.py F10 (the two forms and the Fisher information of P_W agree to 1.4e-31).
\begin{equation}
\begin{aligned}
\kappa_W^2&=\operatorname{Var}_{P_W}\!\left(\frac{K_{\rm tot}}{P}\right)\\
&=\frac{1}{Z_W}\int_W dx\,\frac{K_{\rm tot}^2}{P}-\left(\frac{1}{Z_W}\int_W dx\,K_{\rm tot}\right)^2 .
\end{aligned}
\label{eq:kappadef}
\end{equation}

% =====================================================================================
% Appendix A. The LO singlet matrix and the constants for n_f = 3 to 6
% =====================================================================================

% Source. New display of the standard LO anomalous dimensions (GribovLipatov1972, AltarelliParisi1977),
%   alpha_s/(2 pi) normalization, S5 DERIVATION.md Sec. 1.
% States. The four entries of Gamma(N).
% Check. check_lo.py A1-A3 (sympy), the entries also agree with x-space integrals in check_extra.py F25.
\begin{equation}
\begin{aligned}
\Gamma_{qq}(N)&=C_F\left[\frac32+\frac{1}{N(N+1)}-2S_1(N)\right],\\
\Gamma_{qg}(N)&=2n_fT_R\,\frac{N^2+N+2}{N(N+1)(N+2)},\\
\Gamma_{gq}(N)&=C_F\,\frac{N^2+N+2}{(N-1)N(N+1)},\\
\Gamma_{gg}(N)&=2C_A\left[\frac{1}{N(N-1)}+\frac{1}{(N+1)(N+2)}-S_1(N)\right]\\
&\quad+\frac{11C_A-4n_fT_R}{6}.
\end{aligned}
\label{eq:gammaLO}
\end{equation}

% Source. New, CHAIN.md Sec. 3 (L2a) and S5 DERIVATION.md Sec. 3.1.
% States. Momentum conservation, the column sums vanish at N = 2.
% Check. check_lo.py A1 (every n_f).
\begin{equation}
\begin{gathered}
c_q(2)=\Gamma_{qq}(2)+\Gamma_{gq}(2)=0,\\
c_g(2)=\Gamma_{qg}(2)+\Gamma_{gg}(2)=0 .
\end{gathered}
\label{eq:colsum}
\end{equation}

% Source. New, CHAIN.md Sec. 4 and 5.
% States. Gamma(2) and its eigenvalues.
% Check. check_lo.py A2, A3.
\begin{equation}
\begin{gathered}
\Gamma(2)=\begin{pmatrix}-\frac{16}{9}&\frac{n_f}{3}\\[2pt]\frac{16}{9}&-\frac{n_f}{3}\end{pmatrix},\qquad
\gamma_+^{(0)}(2)=0,\\
\gamma_-^{(0)}(2)=-\frac{16}{9}-\frac{n_f}{3}=-\frac{31}{9}\quad(n_f=5).
\end{gathered}
\label{eq:gammaNtwo}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2i-L2j (ledger E11).
% States. The second N-derivatives of the column sums at N = 2.
% Check. check_lo.py A5 (sympy, residual 0).
\begin{equation}
c_q''(2)=\frac{16\,\zeta(3)}{3}-1,
\qquad
c_g''(2)=12\,\zeta(3)-\frac{395}{144}+\frac{71n_f}{432}.
\label{eq:csecond}
\end{equation}

% Source. New, calc/closedform_results.json closed_form strings, CHAIN.md Sec. 4 (ledger E12).
% States. mu in closed form, positive since 408 pi^2 > 830 (n_f = 5).
% Check. check_lo.py A7 (against Lambda'(0)), C1 (\NumMu).
\begin{equation}
\mu=\frac{408\pi^2-830}{2139}=\NumMu .
\label{eq:muclosed}
\end{equation}

% Source. New, CHAIN.md Sec. 3 (L4c-L4d) (ledger E12).
% States. D in closed form (n_f = 5, zeta units).
% Check. check_lo.py A6 (against Lambda''(0)), B6 (zeta coefficient of eq:varxi), C1 (\NumD).
\begin{equation}
D=\frac{1632\,\zeta(3)}{713}+\frac{8000\,\pi^4}{685193}+\frac{10000\,\pi^2}{685193}-\frac{2734750}{6166737}=\NumD .
\label{eq:Dclosed}
\end{equation}

% =====================================================================================
% Appendix B. Cumulants at every scale
% =====================================================================================

% Source. New, CHAIN.md Sec. 3 (ledger E7).
% States. The xi-moments of the two species as N-derivatives at N = 2.
% Check. Definition.
%   V2 rename. M_{j,k}, bold M_k -> Xi_{j,k}, bold Xi_k (xi-moments); F_j -> tilde P_j. M_k is the flavor-averaged rate of eq:memorydef only.
\begin{equation}
\begin{gathered}
\Xi_{j,k}=\int_0^1 dx\,\xi^k P_j=\left(-\d_N\right)^k\tilde P_j(N)\Big|_{N=2},\\
\mathbf\Xi_k=\bigl(\Xi_{q,k},\Xi_{g,k}\bigr)^{\mathsf T},\qquad
G_k=\d_N^k\Gamma(N)\Big|_{N=2}.
\end{gathered}
\label{eq:momentdef}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2b-L2d (ledger E7).
% States. The closed linear system of the first three xi-moments at LO.
% Check. check_lo.py B1-B3 use it, residual 0.
%   V2 rename. bold M_k -> bold Xi_k (xi-moments).
\begin{equation}
\begin{gathered}
\d_\tau\mathbf\Xi_0=G_0\mathbf\Xi_0,\qquad
\d_\tau\mathbf\Xi_1=G_0\mathbf\Xi_1-G_1\mathbf\Xi_0,\\
\d_\tau\mathbf\Xi_2=G_0\mathbf\Xi_2-2G_1\mathbf\Xi_1+G_2\mathbf\Xi_0 .
\end{gathered}
\label{eq:momenteq}
\end{equation}

% Source. New, CHAIN.md Sec. 3.
% States. The quark-gluon split of the mean of xi.
% Check. check_extra.py B16 (sympy).
%   V2 rename. M_{j,1} -> Xi_{j,1} (xi-moment).
\begin{equation}
\begin{gathered}
C_q=\int_0^1 dx\,\bigl(\xi-\langle\xi\rangle\bigr)P_q=\langle x\rangle_q\langle x\rangle_g\bigl(\langle\xi\rangle_q-\langle\xi\rangle_g\bigr),\\
\langle\xi\rangle_j=\frac{\Xi_{j,1}}{\langle x\rangle_j}.
\end{gathered}
\label{eq:Cqdef}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2i (ledger E11).
% States. The local law for the variance rate.
% Check. check_lo.py B2 (sympy, residual 0).
\begin{equation}
\frac{d\operatorname{Var}_P(\xi)}{d\tau}=c_q''(2)\,\langle x\rangle_q+c_g''(2)\,\langle x\rangle_g-2\bigl(c_q'(2)-c_g'(2)\bigr)\,C_q .
\label{eq:varrate}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2j (ledger E11), S printed by check_lo.py.
% States. The rate of the split, with S a quadratic polynomial in the quark momentum fraction (n_f = 5).
% Check. check_lo.py B3 (S(x) derived from the moment equations, general n_f in check_lo.log), check_extra.py B17.
%   Checked copy. S written directly in <x>_q, so that x keeps its meaning of momentum fraction.
\begin{equation}
\begin{gathered}
\frac{dC_q}{d\tau}=-\frac{31}{9}\,C_q+S,\\
S=\left(\frac{5\pi^2}{9}-\frac{17}{18}\right)\langle x\rangle_q^2-\left(\frac{5\pi^2}{9}+\frac{425}{216}\right)\langle x\rangle_q+\frac{55}{72}.
\end{gathered}
\label{eq:Cqrate}
\end{equation}

% Source. New, story/chain/chain_forms.py (log only), rederived by eqcheck/check_lo.py, which writes the
%   closed forms to check_lo.json field var_coefficients_closed_form (ledger E10, row varCoeffs PENDING).
% States. The coefficients of eq:varxi in closed form (n_f = 5), C_q0 and Var_0 being C_q and Var_P(xi) at Q_0,
%   X_0 the distance of the quark momentum fraction at Q_0 from its limit 15/31.
% Check. check_lo.py B6-B9 (sympy, and against chain_forms.log to 6.0e-12, its print precision), check_extra.py B15.
%   V2 rename. B_0, B_1 -> V_E, V_{zeta E}; y_0 -> X_0 (y is the inelasticity of eq:sigred).
\begin{equation}
\begin{aligned}
V_\infty&=\operatorname{Var}_0-\frac{10\pi^2-17}{31}\,C_{q0}-\eta^2+k_1\,X_0-\nu,\\
V_E&=\frac{10\pi^2-17}{31}\,C_{q0}+2\eta^2-k_1\,X_0+\nu,\\
V_{\zeta E}&=-\frac{5\bigl(24\pi^2+3859\bigr)}{12834}\,\eta,\\
k_1&=\frac{600\pi^4+95455\pi^2-691920\,\zeta(3)-68388}{357492},\\
\nu&=\frac{60\bigl(10\pi^2-17\bigr)\bigl(20\pi^2+59\bigr)}{31^4}=\frac{9}{31}\,F_{qg}\Big|_{n_f=5},\\
X_0&=\langle x\rangle_q(Q_0)-\frac{15}{31}.
\end{aligned}
\label{eq:varcoeffs}
\end{equation}

% =====================================================================================
% Appendix C. Proof of the bound and the approach coefficient
% =====================================================================================

% Source. New, CHAIN.md Sec. 2 (ledger E13).
% States. The Cauchy-Schwarz step, which needs P >= 0 and not strict positivity.
% Check. check_general.py F9.
\begin{equation}
\left|\frac{d\langle\xi\rangle}{d\tau}\right|
=\left|\int_{P>0}dx\,\bigl(\xi-\langle\xi\rangle\bigr)\sqrt P\,\frac{\d_\tau P}{\sqrt P}\right|
\le\operatorname{sd}_P(\xi)\,\sqrt{I_\tau}.
\label{eq:cauchyschwarz}
\end{equation}

% Source. New, CHAIN.md Sec. 2 (N1m) and spec App C (F80 a).
% States. A range that moves with tau breaks the identity, the uniform density on 0 < xi < 1 + tau.
% Check. check_general.py F20 (sympy).
\begin{equation}
\begin{gathered}
\rho(\xi,\tau)=\frac{1}{1+\tau}\quad(0<\xi<1+\tau),\\
\operatorname{Cov}(s_\tau,\xi)=0,\qquad
\frac{d\langle\xi\rangle}{d\tau}=\frac12,\qquad
\langle s_\tau\rangle=-\frac{1}{1+\tau}.
\end{gathered}
\label{eq:movingrange}
\end{equation}

% Source. New, spec App C (F80 a), plan/analytic misc.py physics check.
% States. A moving endpoint at which P vanishes keeps the identity.
% Check. check_general.py F21 (sympy), F22 (Cov(s, xi) = d<xi>/dt, relative below 1e-20).
\begin{equation}
\begin{gathered}
P=\frac{3\bigl(x_{\max}-x\bigr)^2}{x_{\max}^3}\quad\bigl(0<x<x_{\max}(t)\bigr),\\
\langle s\rangle_P=0,\qquad
I_F=\frac{3\,\dot x_{\max}^2}{x_{\max}^2}.
\end{gathered}
\label{eq:vanishingend}
\end{equation}

% Source. New, CHAIN.md Sec. 5 (ledger E15).
% States. The clock-free lower bound on the length.
% Check. Integral of eq:identity. Its large-zeta form check_general.py F19.
\begin{equation}
L(Q_0\to Q)\ge\int_{Q_0}^{Q}\frac{\bigl|d\langle\xi\rangle\bigr|}{\operatorname{sd}_P(\xi)},
\qquad
\int_0^\zeta\frac{\mu\,dz}{\sqrt{Dz}}=\frac{2\mu}{\sqrt D}\sqrt\zeta .
\label{eq:lengthbound}
\end{equation}

% Source. New, S1_repaired/DERIVATION.md Eq. (2.1) (ledger E16). Credit SteinNossek2017 Eqs. (46)-(48),
%   ZachariahStoica2016, ItoDechant2020 PRX Eq. (38).
% States. The bound from the pair (xi, xi^2) in Gram form and in the Bessel form, chi_n the cumulants of xi.
% Check. check_general.py F16 (Gamma family, relative 1.7e-31).
%   V2 rename. kappa_n -> chi_n (cumulants of xi; kappa is the speed only); Sigma -> bold V (covariance matrix of xi and xi^2; Sigma is the quark singlet only); bold g -> bold m' (m = (<xi>, <xi^2>), prime = d/dzeta; g is the gluon only).
\begin{equation}
\begin{gathered}
I_\zeta\ge J_2=\mathbf m'^{\mathsf T}\mathbf V^{-1}\mathbf m'
=\frac{\chi_1'^2}{\chi_2}+\frac{\bigl(\chi_2'-\chi_1'\chi_3/\chi_2\bigr)^2}{K_4},\\
K_4=\chi_4+2\chi_2^2-\frac{\chi_3^2}{\chi_2},
\end{gathered}
\label{eq:Jtwo}
\end{equation}
% Here m = (<xi>, <xi^2>), m' = d_zeta m, bold V is the covariance matrix of (xi, xi^2), chi_n are the
% cumulants of xi, and primes are d/dzeta.

% Source. New, CHAIN.md Sec. 6, chain_symbolic.py L5a (ledger E16).
% States. The lower bound on R from J_2.
% Check. check_general.py F17.
%   V2 rename. kappa_n -> chi_n (cumulants of xi).
\begin{equation}
R\ge R_{\rm low}=\frac{J_2\,\chi_2}{\chi_1'^2}
=1+\frac{\chi_2\bigl(\chi_2'-\chi_1'\chi_3/\chi_2\bigr)^2}{\chi_1'^2K_4}.
\label{eq:Rlow}
\end{equation}

% Source. New, CHAIN.md Sec. 6 and S1_repaired/DERIVATION.md Sec. 5 (ledger E17).
% States. The five limits under which eq:approachbound holds. At LO they hold for every input with
%   finite fourth log-moment, remainders O(zeta^(n-1) e^(-62 zeta/69)).
% Check. The first two from eq:meanxi and eq:varxi (check_lo.py), the third and fourth cited via S2 and S1_repaired.
%   V2 rename. kappa_n -> chi_n (cumulants of xi).
\begin{equation}
\begin{gathered}
\chi_1'\to\mu,\qquad
\frac{\chi_2}{\zeta}\to D,\qquad
\chi_2'\to D,\\
\frac{\chi_3}{\zeta}\to\Lambda_3,\qquad
\frac{\chi_4}{\zeta^2}\to0 .
\end{gathered}
\label{eq:cumulantlimits}
\end{equation}

% Source. New, CHAIN.md Sec. 6 (ledger E17). H_E is a hypothesis, not proved.
% States. Under H_E the bound of eq:approachbound becomes an equality.
% Check. Consistent with the LO computation to zeta = 128 (chain_asymptotic.log, four-point fits
%   \NumFourPtTOne, \NumFourPtTTwo, \NumFourPtPQ against \NumAappSeven). Not a check of H_E.
\begin{equation}
R=1+\frac{a}{\zeta}+o\!\left(\frac1\zeta\right)\qquad\text{under }H_E .
\label{eq:HE}
\end{equation}

% Source. New, saturation DECISION.md Sec. 6.2, decision/d1 (ledger E18). The vector pi of the source is
%   written <x>^infinity here, to keep pi for the constant.
% States. The flavor-averaged rates M_k and the memory term in terms of the stationary state.
% Check. check_lo.py C7 (F_qg equals the stationary memory term of eq:varrate, sympy), C8 (\NumMtwo, \NumMthree,
%   \NumDeltaInf, \NumDgOverDq).
%   V2 rename. Delta_infty -> Delta xi_infty (stationary separation of the gluon and quark means of xi, Delta as difference prefix).
\begin{equation}
\begin{aligned}
M_k&=\frac{d^k}{du^k}\,(1,1)\,\Gamma(2-u)\,\langle\mathbf x\rangle^\infty\Big|_{u=0},\\
\langle\mathbf x\rangle^\infty&=\frac{(3n_f,\,16)^{\mathsf T}}{3n_f+16},\\
F_{qg}&=-2\bigl(c_q'(2)-c_g'(2)\bigr)\,C_q^\infty\\
&=2\bigl(c_q'(2)-c_g'(2)\bigr)\langle x\rangle_q^\infty\langle x\rangle_g^\infty\,\Delta\xi_\infty,\\
\Delta\xi_\infty&=\lim_{\tau\to\infty}\bigl(\langle\xi\rangle_g-\langle\xi\rangle_q\bigr).
\end{aligned}
\label{eq:memorydef}
\end{equation}

% Source. New, spec Sec. 4.4 and decision/d1 (a0_zeta).
% States. The approach coefficient without the memory term (tau rates, converted to zeta).
% Check. check_lo.py C9 (\NumANoMem), C10 (\NumRZeroFlavorAveraged).
\begin{equation}
a_0=2\pi b_0\,\frac{\bigl(M_2^2-\mu_\tau M_3\bigr)^2}{2\mu_\tau^2M_2^3},
\qquad
\mu_\tau=2\pi b_0\,\mu .
\label{eq:anomem}
\end{equation}

% Source. New, plan/analytic/candidates/S8/DERIVATION.md Sec. 4-5 (ledger E29). LO only. Leading term and
%   normalization cited to Mueller1994 Eqs. (12)-(14) and AbdulovKotikovLipatov2022 Eqs. (51)-(53).
% States. Near x = 1 with P ~ C(1-x)^b the LO slope grows like ln(1-x), so P s^2 is integrable for b > -1.
%   Checked copy. Hypothesis made explicit (S8 DERIVATION.md Sec. 3, H2 and H3). The quark density behaves as
%   C(1-x)^b and the gluon density vanishes faster, as (1-x)^(b_g) with b_g > b. With b_g close to b the gluon
%   term, of order (1-x)^(b_g - b) ln(1-x), is not small (S8 case B3, CT18NNLO at 2 and 10 GeV).
% Check. check_general.py F23 (b = 0.5 and 3, remainder below 3(1-x) at 1 - x = 1e-3 and 1e-5).
\begin{equation}
\begin{gathered}
s_\tau(x)=2C_F\bigl[\ln(1-x)-\psi(b+1)\bigr]\\
+C_F\left(\frac32-2\gamma_E\right)+o(1),\qquad x\to1 .
\end{gathered}
\label{eq:xtoone}
\end{equation}

% =====================================================================================
% Appendix D. Markov form and threshold
% =====================================================================================

% Source. New, S5 DERIVATION.md Eqs. (3.1)-(3.2).
% States. Gain-loss form of Gamma(N) with non-negative real-emission rates z P_ab(z), z < 1.
% Check. check_extra.py F25 (both diagonal entries at two complex N, n_f = 3 and 5).
%   A21 proofread (8 October 2026). Final comma -> period: the sentence ends with the display.
\begin{equation}
\begin{aligned}
\Gamma_{ab}(N)&=\int_0^1 dz\,zP_{ab}(z)\,z^{N-2}\qquad(a\neq b),\\
\Gamma_{aa}(N)&=\int_0^1 dz\,zP^{\rm R}_{aa}(z)\bigl(z^{N-2}-1\bigr)-\int_0^1 dz\,zP_{a'a}(z).
\end{aligned}
\label{eq:gainloss}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (6.1) (ledger E22).
% States. The change of Gamma(N) when one flavor is added at fixed P.
% Check. check_lo.py T1, T4.
\begin{equation}
\begin{gathered}
\Delta\Gamma(N)=\begin{pmatrix}0&2\Gamma_{hg}(N)\\0&-\frac13\end{pmatrix},\qquad
2\Gamma_{hg}(2)=\frac13,\\
\Gamma_{hg}(N)=T_R\,\frac{N^2+N+2}{N(N+1)(N+2)}.
\end{gathered}
\label{eq:dGamma}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (6.2) (ledger E22).
% States. The same change in x space.
% Check. check_lo.py T3 (int z w = 1/3, int z w ln(1/z) = 11/72).
%   Checked copy. P_qg^(1) of S5 Eq. (6.2) written P_hg, whose Mellin moment is Gamma_hg of eq:dGamma, since the
%   upper index (1) means the two-loop term in eq:nlodrift.
\begin{equation}
\begin{gathered}
\Delta K=2\bigl[zP_{hg}\otimes xg\bigr]-\frac13\,xg,\qquad
\int_0^1\Delta K\,dx=0,\\
P_{hg}(z)=T_R\bigl[z^2+(1-z)^2\bigr].
\end{gathered}
\label{eq:deltaK}
\end{equation}

% Source. New, S5 DERIVATION.md Sec. 5 (last paragraph), CONTENT_SPEC_V1 Sec. 4.5 (Q25).
% States. With the heavy pair as a species of its own the flavor-resolved information diverges above a threshold.
% Check. Algebra from p_h = (tau - tau_th) Delta K_h + O((tau - tau_th)^2) and check_lo.py T1 (feed 1/3 of <x>_g).
%   Checked copy. I_flavor is the sum over the species q, g and h + hbar of int dx (d_tau P_j)^2/P_j, and
%   Delta K_h = 2[z P_hg (x) xg] is the heavy part of eq:deltaK.
\begin{equation}
I_{\rm flavor}(\tau)=\frac{\langle x\rangle_g}{3\,(\tau-\tau_{\rm th})}+O(1),
\qquad
\tau\to\tau_{\rm th}^+ .
\label{eq:heavydiv}
\end{equation}

% =====================================================================================
% Appendix E. The HERA F_2 speed
% =====================================================================================

% Source. A15 l. 349-351 (unnumbered) and l. 354-363, eq:f2window (ledger E24).
% States. The windowed speed of F_2, a separate functional with no derived relation to I_F of P.
% Check. Definition.
\begin{equation}
\begin{gathered}
\sigma(x,Q^2)=\frac{\d\ln F_2(x,Q^2)}{\d\ln Q^2},\qquad
Z_W=\int_W F_2\,dx,\\
v_{F_2}^2=\frac{1}{Z_W}\int_W dx\,F_2\,\sigma^2-\left(\frac{1}{Z_W}\int_W dx\,F_2\,\sigma\right)^2 .
\end{gathered}
\label{eq:f2window}
\end{equation}

% Source. A15 l. 371-375 (unnumbered display), numbered here.
% States. For F_2 proportional to x^(-lambda) on W the speed is the rate of lambda times the spread of ln(1/x).
% Check. check_general.py H5 (\NumHOneRate times sd gives \NumExpectedVTen and \NumExpectedVThirtyFive).
\begin{equation}
v_{F_2}=\left|\frac{d\lambda}{d\ln Q^2}\right|\operatorname{sd}_{F_2/Z_W}\!\left[\ln\frac1x\right].
\label{eq:ftwoexpect}
\end{equation}

% Source. A15 l. 1144-1151, eq:stencil renamed eq:threepoint (F63, C12).
% States. The derivative at the central scale of the quadratic through three scales.
% Check. check_general.py H1 (sympy, returns the slope of any quadratic).
%   V2 rename. g_i -> Phi_i (ln F_2 at x_i; g is the gluon density, which appears in eq:FL of the same appendix).
\begin{equation}
\begin{aligned}
\sigma_i={}&-\frac{h_+}{h_-(h_-+h_+)}\,\Phi_{i-}+\frac{h_+-h_-}{h_-h_+}\,\Phi_{i0}\\
&+\frac{h_-}{h_+(h_-+h_+)}\,\Phi_{i+},\qquad
\Phi_i=\ln F_2(x_i,Q^2).
\end{aligned}
\label{eq:threepoint}
\end{equation}

% Source. A15 l. 1155-1162, eq:f2disc.
% States. The discrete form of eq:f2window under the measure F_2 dx.
% Check. Definition. The weights x_i F_2 Delta xi_i are F_2 dx since dx = x dxi.
\begin{equation}
\begin{gathered}
P_i=\frac{x_iF_2(x_i,Q_c^2)\,\Delta\xi_i}{\sum_jx_jF_2(x_j,Q_c^2)\,\Delta\xi_j},\\
v^2=\sum_iP_i\sigma_i^2-\Bigl(\sum_iP_i\sigma_i\Bigr)^2 .
\end{gathered}
\label{eq:f2disc}
\end{equation}

% Source. A15 l. 1264-1270, eq:null, with Q_0 -> Q_c (DA5).
% States. The zero-spread surface, a single x-independent slope from the central scale.
% Check. check_general.py H3 (zero spread).
\begin{equation}
F_2^{\rm null}(x,Q_j^2)=F_2(x,Q_c^2)\left(\frac{Q_j^2}{Q_c^2}\right)^{\bar\sigma},
\qquad
\bar\sigma=\sum_iP_i\sigma_i .
\label{eq:null}
\end{equation}

% Source. A15 l. 1275-1280, eq:pval, with N -> N_rep (DA5).
% States. The one-sided quantile of the data against the null.
% Check. check_general.py H4 (n_tail + 1 integer for N_rep = 4000 and the three \NumPNull... macros).
\begin{equation}
p=\frac{n_{\rm tail}+1}{N_{\rm rep}+1},
\qquad
n_{\rm tail}=\#\bigl\{v_{\rm null}\ge v_{\rm data}\bigr\}.
\label{eq:pval}
\end{equation}

% Source. New, repro/code/taskE_calibration.py header l. 11-21 (ledger E25).
% States. The pseudo-data surfaces of the belt, A = 0 being eq:null, with true spread v = A v_unit.
% Check. Definition. The program's check 3 returns the stated spread on noiseless surfaces.
%   Checked copy. The normalization of sigma_1 added, without which v = A v_unit does not follow (program header
%   l. 15-18, r_s scales the shape so that the spread under the weights P_i is A v_unit).
\begin{equation}
\begin{gathered}
F_2^{(A)}(x,Q^2)=F_2(x,Q_c^2)\left(\frac{Q^2}{Q_c^2}\right)^{\bar\sigma+A\,\sigma_1(x)},\\
\sum_iP_i\,\sigma_1(x_i)=0,\qquad
\sum_iP_i\,\sigma_1(x_i)^2=v_{\rm unit}^2,\\
v=A\,v_{\rm unit}.
\end{gathered}
\label{eq:belt}
\end{equation}

% Source. New, taskE_calibration.py header l. 45-67, FeldmanCousins1998 Eqs. (4.1), (4.3)-(4.4) (ledger E25).
% States. The acceptance region of a belt member and the confidence set, with the best fit restricted to v >= 0.
% Check. Definition. The 68 percent content of every member is asserted by the program.
%   V2 rename. f(hat v | v) -> mathcal P(hat v | v) (sampling density of hat v; f is the information fraction of eq:fdef).
\begin{equation}
\begin{gathered}
\mathcal A_v=\left\{\hat v\ \middle|\ \frac{\mathcal P(\hat v\,|\,v)}{\max_{v'\ge0}\mathcal P(\hat v\,|\,v')}\ge c_v\right\},\\
\int_{\mathcal A_v}\mathcal P(\hat v\,|\,v)\,d\hat v=0.68,\qquad
\bigl\{v\ge0\ \big|\ \hat v_{\rm data}\in\mathcal A_v\bigr\}.
\end{gathered}
\label{eq:fc}
\end{equation}

% =====================================================================================
% Appendix F. The pole model
% =====================================================================================

% Source. A15 l. 431-436, eq:mgf.
% States. A momentum-weighted kernel at N = 2 - u is the moment-generating function of the step ell = ln(1/z).
% Check. check_general.py P4 (P_gq at u = 0.3, relative 1.7e-24).
%   Checked copy. A15 wrote gamma_ij for the entries of the matrix called Gamma(N) in eq:gammaLO, now Gamma_ij.
%   V2 rename. Delta -> ell (logarithmic step ln(1/z) of one emission, the same variable as in eq:markov).
\begin{equation}
\Gamma_{ij}(2-u)=\int_0^1 dz\,\bigl[zP_{ij}(z)\bigr]\,e^{u\ell},
\qquad
\ell=\ln\frac1z .
\label{eq:mgf}
\end{equation}

% Source. A15 l. 449-456, eq:regzero (unnumbered decomposition of l. 449-451 included).
% States. The momentum sum rule fixes the regular part at N = 2.
% Check. Follows from gamma_+(2) = 0, check_lo.py A3.
\begin{equation}
\gamma_+^{(0)}(N)=\frac{2C_A}{N-1}+\operatorname{reg}(N),
\qquad
\operatorname{reg}(2)=-2C_A .
\label{eq:regzero}
\end{equation}

% Source. A15 l. 458-463, eq:cgf, and l. 476-479, eq:rate, in zeta units (ledger E26).
% States. The pole truncation is a compound-Poisson exponent with unit-mean exponential steps.
% Check. check_general.py P1 (sympy), P3 (\NumPoleShareDrift, \NumPoleShareDiffusion).
\begin{equation}
\begin{gathered}
\Lambda_{\rm pole}(u)=\frac{2C_A}{2\pi b_0}\left(\frac{1}{1-u}-1\right)=\frac{r\,u}{1-u},\\
r=\frac{2C_A}{2\pi b_0}=\frac{12}{\beta_0}.
\end{gathered}
\label{eq:polecgf}
\end{equation}

% Source. A15 l. 485-490, eq:cumulants, with Lambda_3 added (ledger E26).
% States. Drift, diffusion and third rate of the truncation.
% Check. check_general.py P1, P5 (mean nbar and variance 2 nbar of eq:density at nbar = 2).
\begin{equation}
\begin{gathered}
\langle\xi\rangle=\nbar,\qquad
\operatorname{Var}(\xi)=2\nbar,\qquad
\nbar=r\zeta,\\
\mu_{\rm pole}=r,\qquad D_{\rm pole}=2r,\qquad\Lambda_{3,\rm pole}=6r .
\end{gathered}
\label{eq:cumulants}
\end{equation}

% Source. A15 l. 496-505, eq:density (ChaoWardOber2012 Eq. (21), Mortensen2010 Suppl. Eq. (135)).
% States. The density of the truncation, with the point mass e^(-nbar) at xi = 0.
% Check. check_general.py P5 (normalization 1 including the atom).
\begin{equation}
\rho(\xi,\zeta)=e^{-\nbar}\delta(\xi)+e^{-\nbar-\xi}\sqrt{\frac{\nbar}{\xi}}\,I_1\!\left(2\sqrt{\nbar\xi}\right).
\label{eq:density}
\end{equation}

% Source. A15 l. 1465-1476, eq:logderiv (Mortensen2010 Suppl. Eq. (141)).
% States. The logarithmic zeta-derivative on the continuous part, the atom having -r.
% Check. check_general.py P6 (against a numerical derivative, relative 4.4e-31).
\begin{equation}
\frac{\d\ln\rho}{\d\zeta}=r\left[\sqrt{\frac{\xi}{\nbar}}\,\frac{I_0\bigl(2\sqrt{\nbar\xi}\bigr)}{I_1\bigl(2\sqrt{\nbar\xi}\bigr)}-1\right],
\qquad
\xi>0 .
\label{eq:logderiv}
\end{equation}

% Source. A15 l. 1431-1439, eq:fdef (ChaoWardOber2012 Eq. (22)).
% States. The fraction f of the emission-counting information r/zeta retained in xi.
% Check. check_general.py P7 (\NumFNbarRef at the reference nbar).
%   A21 rename (C028). I_zeta -> I_{zeta,pole} (pole-model information; I_zeta is the full-matrix information).
\begin{equation}
\zeta I_{\zeta,\rm pole}=r\,f(\nbar),
\qquad
f(\nbar)=\frac{\nbar}{r^2}\left\langle\left(\frac{\d\ln\rho}{\d\zeta}\right)^2\right\rangle_\rho .
\label{eq:fdef}
\end{equation}

% Source. A15 l. 1457-1460, eq:Iexpapp.
% States. The large-zeta expansion of the information of the truncation.
% Check. check_general.py P8 (nbar(f - 1/2) Richardson value 0.124985 against 1/8).
%   A21 rename (C028). I_zeta -> I_{zeta,pole}, as in eq:fdef.
\begin{equation}
I_{\zeta,\rm pole}=\frac{r}{2\zeta}+\frac{1}{8\zeta^2}+\cdots .
\label{eq:Iexpapp}
\end{equation}

% Source. A15 l. 1482-1488, eq:length, and l. 1490-1498, eq:Cdef, without the typed value 0.69,
%   which has no macro in paper/numbers.tex (C = 0.6927 from the A15 package cconst.py, 0.69268 here).
% States. The length of the truncation and its constant term.
% Check. check_general.py P9 (C from nbar = 25 and 100 agree to 3e-4, L(25) = 7.728099).
\begin{equation}
\begin{gathered}
L(\nbar)=2\int_0^{\sqrt{\nbar}}\sqrt{f(w^2)}\,dw=\sqrt{2\nbar}+C-\frac{1}{4\sqrt{2\nbar}}+\cdots,\\
C=2\int_0^\infty\left[\sqrt{f(w^2)}-\frac{1}{\sqrt2}\right]dw .
\end{gathered}
\label{eq:length}
\end{equation}

% Source. CONTENT_SPEC_V1 App F (C15), BallForte1994. Optional ("if the one-loop damping is written").
% States. The one-loop damping constant and its ratio to the pole rate.
% Check. check_general.py P2 (sympy).
%   V2 rename. Gamma -> Omega (one-loop damping constant; Gamma is the LO singlet matrix only).
\begin{equation}
\Omega=\frac{11+2n_f/27}{\beta_0},
\qquad
\frac{r}{\Omega}=\frac{324}{297+2n_f}.
\label{eq:damping}
\end{equation}

% Source. A15 l. 532-538, eq:das. Optional, kept only with eq:damping.
% States. The large-argument form of the truncation reproduces the double-asymptotic-scaling exponent.
% Check. check_general.py P10 (ratio to the stated form 0.9987 at xi = 1e4, nbar = 2).
%   A21 change (C017). xg(x,Q^2) -> P(x,Q^2) on the left: the pole model is a law of total momentum loss, so the form
%   belongs to P = x Sigma + x g (P = e^xi rho, recomputed 7 Oct 2026: ratio 0.99867 at xi = 1e4, nbar = 2).
\begin{equation}
P(x,Q^2)\sim\exp\!\left[2\sqrt{r\zeta\xi}-r\zeta\right]\times(\text{prefactor}).
\label{eq:das}
\end{equation}

% =====================================================================================
% Appendix G. NLO drift at N = 2 (addition A1)
% =====================================================================================

% Source. New, plan/additions/A1_kappa_split/PREREG.md Sec. 3.2 (ledger E23).
% States. At NLO the drift keeps the momentum-weighted form with the two-loop column-sum derivatives.
% Check. check_lo.py G1 (twenty random kernels with vanishing column sums at N = 2, residual 0). The values
%   of c'_1 are ledger macros (\NumCOnePrimeSigma, \NumCOnePrimeG) and are not recomputed here.
%   Checked copy. Species label Sigma written q, as in <x>_q of eq:drift (<x>_Sigma is defined nowhere), and the
%   kernel matrices written Gamma^(n), with Gamma^(0) = Gamma of eq:gammaLO, so c'_{0,j} = c_j'(2). The ledger keeps
%   the macro names with Sigma.
\begin{equation}
\begin{gathered}
\frac{d\langle\xi\rangle}{dt}=-a_s\sum_{j=q,g}\Bigl[c_{0,j}'+a_s\,c_{1,j}'\Bigr]\langle x\rangle_j,\\
c_{n,j}'=\sum_i\d_N\Gamma_{ij}^{(n)}(N)\Big|_{N=2},\qquad
a_s=\frac{\alpha_s}{2\pi}.
\end{gathered}
\label{eq:nlodrift}
\end{equation}

% =====================================================================================
% Appendix H. Resummed comparison (addition A3)
% =====================================================================================

% Source. New, plan/analytic/verify/A3_inference.md Sec. 2 (ledger E27).
% States. The observed relative change of kappa and its split into an input part and a kernel part.
% Check. check_general.py H6 (identity on the stored values at 2, 10, 100 GeV, residual 0).
\begin{equation}
\begin{gathered}
\frac{\Delta\kappa}{\kappa}=\frac{\kappa[\text{NNLO+NLL}x]}{\kappa[\text{NNLO}]}-1,\\
\bigl(1+I_A\bigr)\bigl(1+K_A\bigr)=1+\frac{\Delta\kappa}{\kappa}.
\end{gathered}
\label{eq:resattrib}
\end{equation}

% =====================================================================================
% Appendix I. Numerical methods (inputs and the HERA data treatment)
% =====================================================================================

% Source. New, story/chain/CHAIN.md Sec. 8 and story/chain/check/ck_num.py l. 30-39.
% States. The proton-like input A at Q_0^2 = 2 GeV^2 (steep and valence-like inputs in the text).
% Check. check_lo.py B10 (unit momentum sum and <x>_q = 0.58, 0.55, 0.70 for the three inputs).
%   V2 rename and layout. Euler Beta function mathrm B -> mathrm{Beta} (B is the bound only). Layout: aligned at column width, the quark line split after the first term.
\begin{equation}
\begin{aligned}
x\Sigma={}&0.38\,\frac{x^{0.5}(1-x)^3}{\mathrm{Beta}(1.5,4)}\\
&+0.20\,\frac{x^{-0.15}(1-x)^7}{\mathrm{Beta}(0.85,8)},\\
xg={}&0.42\,\frac{x^{-0.1}(1-x)^5}{\mathrm{Beta}(0.9,6)} .
\end{aligned}
\label{eq:inputs}
\end{equation}

% Source. A15 l. 1084-1091, eq:sigred.
% States. The reduced cross section in terms of F_2 and F_L.
% Check. Definition (HERAcomb).
%   V2 layout. Layout only. gathered block, the first \qquad replaced by a line break.
\begin{equation}
\begin{gathered}
\sigma_{\rm red}=F_2-\frac{y^2}{Y_+}\,F_L,\\
Y_+=1+(1-y)^2,
\qquad
y=\frac{Q^2}{s_{\rm CM}\,x}.
\end{gathered}
\label{eq:sigred}
\end{equation}

% Source. A15 l. 1096-1101, eq:f2inv, relabeled eq:ftwoinv.
% States. The inversion in ratio form with R_{L/T} = F_L/(F_2 - F_L).
% Check. check_general.py H2 (sympy).
%   V2 rename. R -> R_{L/T} (longitudinal-to-transverse ratio F_L/(F_2 - F_L); R is the information ratio of eq:Rdef only).
\begin{equation}
F_2=\frac{\sigma_{\rm red}}{1-f_L\,R_{L/T}/(1+R_{L/T})},
\qquad
f_L=\frac{y^2}{Y_+}.
\label{eq:ftwoinv}
\end{equation}

% Source. A15 l. 1119-1127, eq:FL (AltarelliMartinelli1978).
% States. The LO longitudinal structure function used for R.
% Check. Equal to the form alpha_s/(4 pi) x^2 int dz/z^3 [16/3 F_2 + 8 sum e_q^2 (1 - x/z) z g] [asserted, the
%   reference form was not reopened in this round].
\begin{equation}
\begin{aligned}
F_L=\frac{\alpha_s(Q^2)}{\pi}\,x^2\biggl[&\frac43\int_x^1\frac{dz}{z^3}\,F_2(z)\\
&+2\sum_qe_q^2\int_x^1\frac{dz}{z^3}\Bigl(1-\frac xz\Bigr)z\,g(z)\biggr].
\end{aligned}
\label{eq:FL}
\end{equation}

% Source. A15 l. 1175-1180, eq:replica, with u, u', eta -> eta_stat, eta_unc, eta_corr (DA5).
% States. The replicas of the reduced cross sections that realize the covariance.
% Check. Definition.
%   V2 rename. delta -> epsilon_rep (relative shift of a replica, percent; delta is the threshold shift only); C -> epsilon_corr (correlated systematic uncertainties, percent; C is the length constant of eq:length only).
\begin{equation}
\begin{gathered}
\sigma_{\rm red}\longrightarrow\sigma_{\rm red}\left(1+\frac{\epsilon_{\rm rep}}{100}\right),\\
\epsilon_{\rm rep}=\epsilon_{\rm stat}\odot\eta_{\rm stat}+\epsilon_{\rm unc}\odot\eta_{\rm unc}+\epsilon_{\rm corr}\,\eta_{\rm corr}.
\end{gathered}
\label{eq:replica}
\end{equation}


% =====================================================================================
% Section 4. The lower bound and its large-scale form (A25 additions)
% =====================================================================================
% A25 displays (12 October 2026) of Sec. IV A "Effective power and the residual slope" and Sec. IV C "Length and
% distance", and below them those of Appendix E "Path geometry and the approach to the bound" (label app:path).
% Written from plan/A25/research/theory/THEORY.md and plan/A25/CONTENT_SPEC_A25.md Sec. 3; checks by the programs
% named.

% Source. A25, THEORY.md Eqs. (2.1) and (2.2); CONTENT_SPEC_A25 Sec. 3.1.
% States. The tau slope splits into its projection on xi - <xi> and a residual r; (B/kappa)^2 = 1 - <r^2>/kappa^2.
% Check. t2_slope.py S1 (Beta path, residual 3e-40); ns_regions.py (int r^2 p = (1 - corr2) I to 1e-9 on every row).
\begin{equation}
\begin{gathered}
s_\tau=\beta\,\bigl(\xi-\langle\xi\rangle\bigr)+r,\qquad
\beta=\frac{1}{\operatorname{Var}_P(\xi)}\,\frac{d\langle\xi\rangle}{d\tau},\\
\langle r\rangle_P=\operatorname{Cov}_P(r,\xi)=0,\qquad
\frac{B^2}{\kappa^2}=1-\frac{\langle r^2\rangle_P}{\kappa^2}.
\end{gathered}
\label{eq:residual}
\end{equation}

% Source. A25, THEORY.md Eq. (2.4); CONTENT_SPEC_A25 Sec. 3.1.
% States. beta is the weighted average of d_tau lambda, with weight calT >= 0 integrating to Var_P(xi).
%   A25 review rename. T -> \mathcal T (T is ln(Q^2/Lambda^2) of eq:clocks).
% Check. t2_slope.py S4 (Beta path, residual 3e-31); t2_lo.py (LO nodes, 1e-15 to 4e-15 relative).
\begin{equation}
\begin{gathered}
\beta=\frac{1}{\operatorname{Var}_P(\xi)}\int_0^\infty d\xi\,\mathcal T(\xi)\,\d_\tau\lambda,\\
\mathcal T(\xi)=\int_\xi^\infty dy\,\bigl(y-\langle\xi\rangle\bigr)\,p(y)\ge0,\qquad
\int_0^\infty d\xi\,\mathcal T(\xi)=\operatorname{Var}_P(\xi).
\end{gathered}
\label{eq:betaweight}
\end{equation}

% Source. A25, THEORY.md Eq. (1.2); CONTENT_SPEC_A25 Sec. 3.2.
% States. The length of a path between two densities is at least the Fisher-Rao distance 2 arccos BC.
% Check. geodesic.py (L >= D_FR on all 65 rows); geo_check.py (independent, 132 checks); t1_sphere.py G2.
\begin{equation}
L(t_1,t_2)\ge D_{\rm FR}(t_1,t_2)=2\arccos\int_0^1 dx\,\sqrt{P(x,t_1)\,P(x,t_2)} .
\label{eq:dfr}
\end{equation}

% Source. A25, THEORY.md Eq. (1.4); CONTENT_SPEC_A25 Sec. 3.2.
% States. At small separation the length excess over the distance is k^2 L^2/24 with k at the midpoint.
% Check. t1_sphere.py G3 (Beta path, ratios 4.001, 4.000, 4.000 per halving); t1_lo.py L2 (LO path, 7.5e-7).
\begin{equation}
\frac{L(t_1,t_2)}{D_{\rm FR}(t_1,t_2)}-1=\frac{k^2L^2}{24}+O\bigl(L^4\bigr).
\label{eq:curvlaw}
\end{equation}

% =====================================================================================
% Appendix E. Path geometry and the approach to the bound (A25)
% =====================================================================================

% Source. A25, THEORY.md Eq. (1.1); CONTENT_SPEC_A25 Sec. 3.3 (a).
% States. u = 2 sqrt(P) lies on the sphere of radius 2 and the squared speed of u is I_F.
% Check. t1_sphere.py G1.
\begin{equation}
u(x,t)=2\sqrt{P(x,t)},\qquad
\int_0^1 dx\,u^2=4,\qquad
\int_0^1 dx\,\bigl(\d_tu\bigr)^2=I_F(t).
\label{eq:sphere}
\end{equation}

% Source. A25, THEORY.md Eq. (1.3); CONTENT_SPEC_A25 Sec. 3.3 (a).
% States. The great-circle arc between two densities, the path of equality in eq:dfr.
% Check. t1_sphere.py G1 (identity by sympy, normalization and speed by quadrature, residuals below 2e-40).
\begin{equation}
\sqrt{P_\sigma}=\frac{\sin[(1-\sigma)\phi]\sqrt{P(t_1)}+\sin(\sigma\phi)\sqrt{P(t_2)}}{\sin\phi},\qquad
\cos\phi=\int_0^1dx\,\sqrt{P(t_1)\,P(t_2)},\qquad
0\le\sigma\le1 .
\label{eq:geodesic}
\end{equation}

% Source. A25, THEORY.md Eqs. (1.5) and (1.6); CONTENT_SPEC_A25 Sec. 3.3 (b).
% States. The geodesic curvature of a path of densities from its score and second derivative.
% Check. t1_sphere.py G3; a25_path.py stage C (<w> = 0, <ws> = I'/2 to 1.2e-13); main-session de Hoog solver.
\begin{equation}
\begin{gathered}
k^2=\frac{1}{I_F^2}\left[\bigl\langle w^2\bigr\rangle_P-\frac{\langle ws\rangle_P^2}{I_F}\right],\qquad
w=\frac{\d_t^2P}{P}-\frac{s^2}{2}+\frac{I_F}{2},\\
\langle w\rangle_P=0,\qquad
\langle ws\rangle_P=\frac12\,\frac{dI_F}{dt}.
\end{gathered}
\label{eq:curvature}
\end{equation}

% Source. A25, THEORY.md Eq. (1.7); CONTENT_SPEC_A25 Sec. 3.3 (c).
% States. The reweighting path from P(t_1) by a power of 1/x.
% Check. Definition; geodesic.py tilt routes (Mellin and quadrature agree to 3.7e-14).
\begin{equation}
P_\theta(x)=\frac{x^{-\theta}P(x,t_1)}{M_1(\theta)},\qquad
M_1(\theta)=\int_0^1dx\,x^{-\theta}P(x,t_1),
\label{eq:tiltpath}
\end{equation}

% Source. A25, THEORY.md Eqs. (1.8) to (1.10); CONTENT_SPEC_A25 Sec. 3.3 (c).
% States. Length, distance from the start and curvature of the reweighting path.
% Check. t1_sphere.py G4, G4b, G5; geo_check.py (two tilt routes, 1e-31); a25_path.py stage C (3e-18).
\begin{equation}
\begin{gathered}
L_{\rm tilt}(\theta)=\int_0^\theta d\theta'\,\sqrt{\frac{d^2\ln M_1}{d\theta'^2}},\qquad
\cos\frac{D_{\rm FR}}{2}=\frac{M_1(\theta/2)}{\sqrt{M_1(\theta)}},\\
k_{\rm tilt}^2=\frac{K_4}{4\chi_2^2}.
\end{gathered}
\label{eq:tiltlength}
\end{equation}

% Source. A25, THEORY.md Eqs. (3.1) and (3.3b); CONTENT_SPEC_A25 Sec. 3.3 (e).
% States. Leading small-tau fall of the information for an input vanishing like x^(1/2) at small x.
%   A25 review rename. R -> \mathcal R (R is the ratio of eq:Rdef).
% Check. t3_check.py E3 (fitted 3328.75 against 2R^3/A^2 = 3330.17); ns_transient_fit.py (ratio 1.0008); an independent
%   check, item 5h (3328.75); cn_transient_coef.py (47.6945 for the deficit).
\begin{equation}
\begin{gathered}
I_\tau(\tau)-I_\tau(0)=-\frac{2\mathcal R^3}{A^2}\,\tau\ln\frac1\tau+O(\tau),\\
\mathcal R=2\bigl[C_A\tilde P_g(1,0)+C_F\tilde P_q(1,0)\bigr],\qquad
P(x,0)=A\,x^{1/2}\bigl[1+O(x^d)\bigr],\ d>0,\ x\to0 .
\end{gathered}
\label{eq:transient}
\end{equation}


==> anc/checks/data/approved_titles.json <==
{
 "source": "section and appendix titles approved by the authors, reduced on 6 Oct 2026 to the five that match a \\section title of paper/vav_A20.tex",
 "titles": [
  "The momentum density and its speed",
  "Fitted densities",
  "Cumulants at every scale",
  "The pole model",
  "Use of AI tools"
 ]
}


==> anc/checks/data/refs_v1_verified.txt <==
% refs_v1_verified.txt, written by plan/v1/cit/make_bib.py from refs_meta_v1.json and refs_meta_more.json.
% Fields are copied from the records named in each entry's "source" field. "check" lists the citation instances
% of CITATIONS_V1.md and their labels. "retention" says whether the V1 revision needs the entry for certain.

@misc{GolecBiernat2025,
  author = {Golec-Biernat, Krzysztof},
  title = {Partonic Entropy of the Proton from DGLAP Evolution},
  year = {2025},
  eprint = {2512.23102},
  archivePrefix = {arXiv},
  note = {no journal publication in the record; latest arXiv version v3 (Sun, 25 Jan 2026 17:04:29 UTC)},
  source = {INSPIRE 3096087 (texkey Golec-Biernat:2025hwa)},
  check = {GB1 entailed; GB2 entailed; GB3 locator incorrect; GB4 locator incorrect; GB3r entailed; GB4r entailed},
  locators = {checked 30 Sep 2026 in v1 and v3 compiled from the arXiv source and in the v2 arXiv PDF: Eq. (2) P, Eq. (3) normalization, Eq. (5) entropy S(t), Eq. (12) zero mean slope, Eq. (13) dS/dt, identical in v1-v3; S(t) = S(P(t)||1) is Eq. (37) in v3 and (36) in v1, v2; S(P(t)||P(0)) is Eq. (38) in v3 and (37) in v1, v2, credited there to Peschanski2013 (dynamical entropy)},
  retention = {V1}
}

@article{ItoDechant2020,
  author = {Sosuke Ito and Andreas Dechant},
  title = {Stochastic Time Evolution, Information Geometry, and the Cramér-Rao Bound},
  journal = {Physical Review X},
  volume = {10},
  pages = {021056},
  year = {2020},
  doi = {10.1103/PhysRevX.10.021056},
  eprint = {1810.06832},
  archivePrefix = {arXiv},
  source = {Crossref 10.1103/PhysRevX.10.021056},
  check = {ID1 entailed; ID2 entailed; ID3 entailed; ID4 entailed; ID5 entailed; ID6 entailed},
  retention = {V1}
}

@article{JadachSkrzypek2004,
  author = {Jadach, S. and Skrzypek, M.},
  title = {Exact solutions of the QCD evolution equations using Monte Carlo method},
  journal = {Acta Phys.Polon.B},
  volume = {35},
  pages = {745--756},
  year = {2004},
  eprint = {hep-ph/0312355},
  archivePrefix = {arXiv},
  source = {INSPIRE 636442 (texkey Jadach:2003bu)},
  check = {JS1 entailed},
  retention = {V1}
}

@misc{Teryaev1998,
  author = {Teryaev, O.V.},
  title = {Evolution, probabilistic interpretation and decoupling of orbital and total angular momenta in nucleon},
  year = {1998},
  eprint = {hep-ph/9803403},
  archivePrefix = {arXiv},
  note = {no journal publication in the record; latest arXiv version v2 (Wed, 25 Mar 1998 16:31:28 UTC)},
  source = {INSPIRE 468388 (texkey Teryaev:1998iw)},
  check = {TE1 entailed},
  retention = {V1}
}

@incollection{Bertoin2008,
  author = {Jean Bertoin},
  editor = {Vladas Sidoravicius and Maria Eulália Vares},
  title = {Homogenenous Multitype Fragmentations},
  titlesic = {printed with [sic] after the misspelt first word, which is the spelling of the arXiv title page (math/0612710v1); FIXLIST_R2 item 9},
  booktitle = {In and Out of Equilibrium 2},
  series = {Progress in Probability},
  publisher = {Birkhäuser Basel},
  pages = {161--183},
  year = {2008},
  doi = {10.1007/978-3-7643-8786-0_8},
  eprint = {math/0612710},
  archivePrefix = {arXiv},
  source = {Crossref 10.1007/978-3-7643-8786-0_8; Crossref 10.1007/978-3-7643-8786-0 (volume)},
  check = {BE1 background only},
  retention = {V1}
}

@misc{KozlovLevinPrygarin2006,
  author = {Kozlov, M. and Levin, E. and Prygarin, A.},
  title = {The BFKL pomeron calculus: Probabilistic interpretation and high energy amplitude},
  year = {2006},
  eprint = {hep-ph/0606260},
  archivePrefix = {arXiv},
  note = {no journal publication in the record; latest arXiv version v2 (Thu, 3 Aug 2006 12:46:51 UTC)},
  source = {INSPIRE 720046 (texkey Kozlov:2006cg)},
  check = {KLP1 partially supported},
  retention = {V1}
}

@article{LevinPrygarin2007,
  author = {Levin, E. and Prygarin, A.},
  title = {Pomeron calculus in zero transverse dimensions: Summation of pomeron loops and generating functional for multiparticle production processes},
  journal = {Eur.Phys.J.C},
  volume = {53},
  pages = {385--399},
  year = {2008},
  doi = {10.1140/epjc/s10052-007-0458-5},
  eprint = {hep-ph/0701178},
  archivePrefix = {arXiv},
  source = {INSPIRE 742862 (texkey Levin:2007yv)},
  check = {LP1 partially supported},
  retention = {V1}
}

@misc{PrygarinSandeuYusuf2026,
  author = {Prygarin, Alex and Sandeu, Claudelle Capasia Madjuogang and Yusuf, Karam Shekh},
  title = {Lévy structure of the forward fixed-coupling BFKL kernel and a fixed-order obstruction to positivity in the symmetric scheme},
  year = {2026},
  eprint = {2609.18269},
  archivePrefix = {arXiv},
  note = {no journal publication in the record; latest arXiv version v1 (Wed, 16 Sep 2026 07:49:42 UTC)},
  source = {INSPIRE 3204369 (texkey Prygarin:2026fiv)},
  check = {PSY1 entailed},
  retention = {V1}
}

@article{FongWebber1991,
  author = {Fong, C.P. and Webber, B.R.},
  title = {One- and two-particle distributions at small x in QCD jets},
  journal = {Nucl.Phys.B},
  volume = {355},
  pages = {54--81},
  year = {1991},
  doi = {10.1016/0550-3213(91)90302-E},
  source = {INSPIRE 299657 (texkey Fong:1990nt)},
  check = {FW1 entailed},
  retention = {V1}
}

@article{LupiaOchs1996,
  author = {Lupia, Sergio and Ochs, Wolfgang},
  title = {Testing the running of the QCD coupling in particle energy spectra},
  journal = {Phys.Lett.B},
  volume = {365},
  pages = {339--346},
  year = {1996},
  doi = {10.1016/0370-2693(95)01270-2},
  eprint = {hep-ph/9509249},
  archivePrefix = {arXiv},
  source = {INSPIRE 399131 (texkey Lupia:1995hb)},
  check = {LO1 entailed},
  retention = {V1}
}

@article{KhozeOchs1997,
  author = {Khoze, Valery A. and Ochs, Wolfgang},
  title = {Perturbative-QCD approach to multiparticle production},
  journal = {Int.J.Mod.Phys.A},
  volume = {12},
  pages = {2949--3120},
  year = {1997},
  doi = {10.1142/S0217751X97001638},
  eprint = {hep-ph/9701421},
  archivePrefix = {arXiv},
  source = {INSPIRE 428476 (texkey Khoze:1996dn)},
  check = {KO1 entailed},
  retention = {V1}
}

@article{PerezRamosdEnterria2014,
  author = {P\'erez-Ramos, Redamy and d'Enterria, David},
  title = {Energy evolution of the moments of the hadron distribution in QCD jets including NNLL resummation and NLO running-coupling corrections},
  journal = {JHEP},
  volume = {08},
  pages = {068},
  year = {2014},
  doi = {10.1007/JHEP08(2014)068},
  eprint = {1310.8534},
  archivePrefix = {arXiv},
  source = {INSPIRE 1262798 (texkey Perez-Ramos:2013eba)},
  check = {PR1 entailed},
  retention = {V1}
}

@article{Artru2009,
  author = {Artru, Xavier and Elchikh, Mokhtar and Richard, Jean-Marc and Soffer, Jacques and Teryaev, Oleg V.},
  title = {Spin observables and spin structure functions: inequalities and dynamics},
  journal = {Phys.Rept.},
  volume = {470},
  pages = {1--92},
  year = {2009},
  doi = {10.1016/j.physrep.2008.09.004},
  eprint = {0802.0164},
  archivePrefix = {arXiv},
  source = {INSPIRE 778656 (texkey Artru:2008cp)},
  check = {AR1 entailed},
  retention = {V1}
}

@article{Landi2024,
  author = {Landi, Gabriel T. and Kewming, Michael J. and Mitchison, Mark T. and Potts, Patrick P.},
  title = {Current Fluctuations in Open Quantum Systems: Bridging the Gap Between Quantum Continuous Measurements and Full Counting Statistics},
  journal = {PRX Quantum},
  volume = {5},
  pages = {020201},
  year = {2024},
  doi = {10.1103/PRXQuantum.5.020201},
  eprint = {2303.04270},
  archivePrefix = {arXiv},
  source = {INSPIRE 2639444 (texkey Landi:2023ktg)},
  check = {LA1 partially supported},
  retention = {V1}
}

@article{SteinNossek2017,
  author = {Manuel S. Stein and Josef A. Nossek},
  title = {A Pessimistic Approximation for the Fisher Information Measure},
  journal = {IEEE Transactions on Signal Processing},
  volume = {65},
  pages = {386--396},
  year = {2017},
  doi = {10.1109/TSP.2016.2617824},
  eprint = {1508.03878},
  archivePrefix = {arXiv},
  source = {Crossref 10.1109/TSP.2016.2617824},
  check = {SN1 entailed},
  retention = {V1}
}

@article{Jarrett1984,
  author = {R. G. Jarrett},
  title = {Bounds and expansions for Fisher information when the moments are known},
  journal = {Biometrika},
  volume = {71},
  number = {1},
  pages = {101--113},
  year = {1984},
  doi = {10.1093/biomet/71.1.101},
  source = {Crossref 10.1093/biomet/71.1.101 (JSTOR copy 10.2307/2336402)},
  check = {JA1 source inaccessible},
  retention = {V1}
}

@article{Flindt2010,
  author = {Christian Flindt and Tomáš Novotný and Alessandro Braggio and Antti-Pekka Jauho},
  title = {Counting statistics of transport through Coulomb blockade nanostructures: High-order cumulants and non-Markovian effects},
  journal = {Physical Review B},
  volume = {82},
  pages = {155407},
  year = {2010},
  doi = {10.1103/PhysRevB.82.155407},
  eprint = {1002.4506},
  archivePrefix = {arXiv},
  source = {arXiv API http://arxiv.org/abs/1002.4506v2; Crossref 10.1103/PhysRevB.82.155407},
  check = {FL1 entailed},
  retention = {V1}
}

@article{ChaoWardOber2012,
  author = {Jerry Chao and E. Sally Ward and Raimund J. Ober},
  title = {Fisher information matrix for branching processes with application to electron-multiplying charge-coupled devices},
  journal = {Multidimensional Systems and Signal Processing},
  volume = {23},
  pages = {349--379},
  year = {2012},
  doi = {10.1007/s11045-011-0150-7},
  source = {Crossref 10.1007/s11045-011-0150-7},
  check = {CW1 entailed},
  retention = {V1}
}

@article{Mortensen2010,
  author = {Kim I Mortensen and L Stirling Churchman and James A Spudich and Henrik Flyvbjerg},
  title = {Optimized localization analysis for single-molecule tracking and super-resolution microscopy},
  journal = {Nature Methods},
  volume = {7},
  pages = {377--381},
  year = {2010},
  doi = {10.1038/nmeth.1447},
  source = {Crossref 10.1038/nmeth.1447},
  check = {MO1 entailed},
  retention = {V1}
}

@article{EllisKunsztLevin1994,
  author = {Ellis, R.Keith and Kunszt, Z. and Levin, E.M.},
  title = {The Evolution of parton distributions at small x},
  reportnumber = {FERMILAB-PUB-93/350-T, ETH-TH/93-41},
  journal = {Nucl.Phys.B},
  volume = {420},
  pages = {517--549},
  year = {1994},
  doi = {10.1016/0550-3213(94)90076-0},
  note = {Erratum: Nucl.Phys.B 433 (1995) 498; erratum DOI 10.1016/0550-3213(94)00514-F (erratum not obtained 30 Sep 2026, row EK2, nor on 1 Oct 2026 by a second retrieval route, round 3; publisher metadata give openaccess 0 and openArchiveArticle false; its content is unknown); erratum record confirmed 8 Oct 2026 from the Crossref record of that DOI (title Erratum, Nuclear Physics B 433, p. 498, January 1995) and the INSPIRE record 36781, which lists it as the erratum of this paper (raw records retrieved 8 Oct 2026); the erratum text is still not obtained, so whether it changes Eqs. (62), (76)-(77) or (101)-(103) of the preprint version is unknown},
  source = {INSPIRE 36781 (texkey Ellis:1993rb)},
  check = {EK1 partially supported; EK2 source inaccessible},
  retention = {V1}
}

@article{HentschinskiKutak2022,
  author = {Hentschinski, Martin and Kutak, Krzysztof},
  title = {Evidence for the maximally entangled low x proton in Deep Inelastic Scattering from H1 data},
  journal = {Eur.Phys.J.C},
  volume = {82},
  pages = {111},
  year = {2022},
  doi = {10.1140/epjc/s10052-022-10056-y},
  eprint = {2110.06156},
  archivePrefix = {arXiv},
  note = {Erratum: Eur.Phys.J.C 83 (2023) 1147; erratum DOI 10.1140/epjc/s10052-023-12343-8},
  source = {INSPIRE 1942127 (texkey Hentschinski:2021aux)},
  check = {HK1 entailed},
  retention = {V1}
}

@article{BallResum2018,
  author = {Ball, Richard D. and Bertone, Valerio and Bonvini, Marco and Marzani, Simone and Rojo, Juan and Rottoli, Luca},
  title = {Parton distributions with small-x resummation: evidence for BFKL dynamics in HERA data},
  journal = {Eur.Phys.J.C},
  volume = {78},
  pages = {321},
  year = {2018},
  doi = {10.1140/epjc/s10052-018-5774-4},
  eprint = {1710.05935},
  archivePrefix = {arXiv},
  source = {INSPIRE 1631169 (texkey Ball:2017otu)},
  check = {BR1 entailed},
  retention = {V1}
}
@article{BonviniMarzaniPeraro2016,
  author = {Bonvini, Marco and Marzani, Simone and Peraro, Tiziano},
  title = {Small-x resummation from HELL},
  journal = {Eur.Phys.J.C},
  volume = {76},
  pages = {597},
  year = {2016},
  eprint = {1607.02153},
  archivePrefix = {arXiv},
  doi = {10.1140/epjc/s10052-016-4445-6},
  source = {INSPIRE recid 1474692; arXiv v2 PDF (local copy Bonvini2016_HELL.pdf, sha256 91fd7904...), read in full 2026-09-25. DOI from the INSPIRE record 1474692 and the Crossref record of that DOI (raw records retrieved 7 Oct 2026)},
  check = {HELL-x method paper, cited for the kernel tables used in the NNPDF3.1sx fits (A20, r2-completeness-critic#1)},
  retention = {V1 (added in A20 for r2-completeness-critic#1)}
}

@article{BonviniMarzaniMuselli2017,
  author = {Bonvini, Marco and Marzani, Simone and Muselli, Claudio},
  title = {Towards parton distribution functions with small-x resummation: HELL 2.0},
  journal = {JHEP},
  volume = {12},
  pages = {117},
  year = {2017},
  doi = {10.1007/JHEP12(2017)117},
  eprint = {1708.07510},
  archivePrefix = {arXiv},
  source = {INSPIRE recid 1620059; published JHEP PDF (local copy Bonvini2017_HELL2.pdf, sha256 c77a53a2...), whose first page prints the DOI; read in full 2026-09-25},
  check = {HELL 2.0, the version of the tables used in the NNPDF3.1sx fits (A20, r2-completeness-critic#1)},
  retention = {V1 (added in A20 for r2-completeness-critic#1)}
}

@article{BonviniMarzani2018,
  author = {Bonvini, Marco and Marzani, Simone},
  title = {Four-loop splitting functions at small x},
  journal = {JHEP},
  volume = {06},
  pages = {145},
  year = {2018},
  doi = {10.1007/JHEP06(2018)145},
  eprint = {1805.06460},
  archivePrefix = {arXiv},
  source = {INSPIRE record retrieved on 6 Oct 2026 (local copy inspire_1805.06460.json, sha256 bc142fcc...), every field confirmed against it},
  check = {one of the four papers the HELL-x page asks users to cite (A20, r2-completeness-critic#1)},
  retention = {V1 (added in A20 for r2-completeness-critic#1)}
}

@article{Bonvini2018,
  author = {Bonvini, Marco},
  title = {Small-x phenomenology at the LHC and beyond: HELL 3.0 and the case of the Higgs cross section},
  journal = {Eur.Phys.J.C},
  volume = {78},
  pages = {834},
  year = {2018},
  doi = {10.1140/epjc/s10052-018-6315-x},
  eprint = {1805.08785},
  archivePrefix = {arXiv},
  source = {INSPIRE record retrieved on 6 Oct 2026 (local copy inspire_1805.08785.json, sha256 fb3c9104...), every field confirmed against it},
  check = {HELL 3.0, whose tables enter the reported sensitivity U3 of predict_dkappa.py (A20, r2-completeness-critic#1)},
  retention = {V1 (added in A20 for r2-completeness-critic#1)}
}

@misc{HELLxWeb,
  author = {Bonvini, Marco},
  title = {HELL-x, High-Energy Large Logarithms},
  howpublished = {https://www.roma1.infn.it/~bonvini/hell/},
  source = {official HELL page, saved unchanged on 2026-09-25 (local copy hell_homepage.html)},
  check = {download page of the HELL-x v2.0 code and tables (A20, r2-completeness-critic#1)},
  retention = {V1 (added in A20 for r2-completeness-critic#1)}
}


@article{CT18,
  author = {Hou, Tie-Jiun and others},
  title = {New CTEQ global analysis of quantum chromodynamics with high-precision data from the LHC},
  journal = {Phys.Rev.D},
  volume = {103},
  pages = {014013},
  year = {2021},
  doi = {10.1103/PhysRevD.103.014013},
  eprint = {1912.10053},
  archivePrefix = {arXiv},
  source = {INSPIRE 1773096 (texkey Hou:2019efy)},
  check = {CT1 entailed},
  retention = {V1}
}

@article{MSHT20,
  author = {Bailey, S. and Cridge, T. and Harland-Lang, L.A. and Martin, A.D. and Thorne, R.S.},
  title = {Parton distributions from LHC, HERA, Tevatron and fixed target data: MSHT20 PDFs},
  journal = {Eur.Phys.J.C},
  volume = {81},
  pages = {341},
  year = {2021},
  doi = {10.1140/epjc/s10052-021-09057-0},
  eprint = {2012.04684},
  archivePrefix = {arXiv},
  source = {INSPIRE 1835346 (texkey Bailey:2020ooq)},
  check = {MS1 entailed},
  retention = {V1}
}

@article{NNPDF40,
  author = {Ball, Richard D. and others},
  collaboration = {NNPDF},
  title = {The path to proton structure at 1% accuracy},
  journal = {Eur.Phys.J.C},
  volume = {82},
  pages = {428},
  year = {2022},
  doi = {10.1140/epjc/s10052-022-10328-7},
  eprint = {2109.02653},
  archivePrefix = {arXiv},
  source = {INSPIRE 1918284 (texkey NNPDF:2021njg, Ball:2021leu)},
  check = {NN1 entailed},
  retention = {V1}
}

@article{LHAPDF,
  author = {Buckley, Andy and Ferrando, James and Lloyd, Stephen and Nordström, Karl and Page, Ben and Rüfenacht, Martin and Schönherr, Marek and Watt, Graeme},
  title = {LHAPDF6: parton density access in the LHC precision era},
  journal = {Eur.Phys.J.C},
  volume = {75},
  pages = {132},
  year = {2015},
  doi = {10.1140/epjc/s10052-015-3318-8},
  eprint = {1412.7420},
  archivePrefix = {arXiv},
  source = {INSPIRE 1335438 (texkey Buckley:2014ana)},
  check = {LH1 entailed},
  retention = {V1}
}

@article{CT18LO,
  author = {Yan, Mengshi and Hou, Tie-Jiun and Nadolsky, Pavel and Yuan, C.-P.},
  title = {CT18 global PDF fit at leading order in QCD},
  journal = {Phys.Rev.D},
  volume = {107},
  pages = {116001},
  year = {2023},
  doi = {10.1103/PhysRevD.107.116001},
  eprint = {2205.00137},
  archivePrefix = {arXiv},
  source = {INSPIRE 2075470 (texkey Yan:2022pzl)},
  check = {YA1 entailed},
  retention = {conditional}
}

@article{HERAcomb,
  author = {Abramowicz, H. and others},
  collaboration = {H1, ZEUS},
  title = {Combination of measurements of inclusive deep inelastic ${e^{\pm }p}$ scattering cross sections and QCD analysis of HERA data},
  journal = {Eur.Phys.J.C},
  volume = {75},
  pages = {580},
  year = {2015},
  doi = {10.1140/epjc/s10052-015-3710-4},
  eprint = {1506.06042},
  archivePrefix = {arXiv},
  source = {INSPIRE 1377206 (texkey H1:2015ubc, Abramowicz:2015mha)},
  check = {HE1 entailed},
  retention = {V1}
}

@article{FeldmanCousins1998,
  author = {Feldman, Gary J. and Cousins, Robert D.},
  title = {Unified approach to the classical statistical analysis of small signals},
  journal = {Phys.Rev.D},
  volume = {57},
  pages = {3873--3889},
  year = {1998},
  doi = {10.1103/PhysRevD.57.3873},
  eprint = {physics/9711021},
  archivePrefix = {arXiv},
  source = {INSPIRE 454197 (texkey Feldman:1997qc)},
  check = {FC1 entailed; FC1r entailed},
  retention = {required by decision}
}

@article{AltarelliMartinelli1978,
  author = {Altarelli, Guido and Martinelli, G.},
  title = {Transverse Momentum of Jets in Electroproduction from Quantum Chromodynamics},
  journal = {Phys.Lett.B},
  volume = {76},
  pages = {89--94},
  year = {1978},
  doi = {10.1016/0370-2693(78)90109-0},
  source = {INSPIRE 129143 (texkey Altarelli:1978tq)},
  check = {AM1 entailed},
  retention = {conditional}
}

@article{GribovLipatov1972,
  author = {Gribov, V.N. and Lipatov, L.N.},
  title = {Deep inelastic e p scattering in perturbation theory},
  journal = {Sov.J.Nucl.Phys.},
  volume = {15},
  pages = {438--450},
  year = {1972},
  source = {INSPIRE 73449 (texkey Gribov:1972ri)},
  check = {DG1 source inaccessible},
  retention = {A15 intro}
}

@article{Lipatov1975,
  author = {Lipatov, L.N.},
  title = {The parton model and perturbation theory},
  journal = {Sov.J.Nucl.Phys.},
  volume = {20},
  pages = {94--102},
  year = {1975},
  source = {INSPIRE 91556 (texkey Lipatov:1974qm)},
  check = {DG2 source inaccessible},
  retention = {A15 intro}
}

@article{AltarelliParisi1977,
  author = {Altarelli, Guido and Parisi, G.},
  title = {Asymptotic Freedom in Parton Language},
  journal = {Nucl.Phys.B},
  volume = {126},
  pages = {298--318},
  year = {1977},
  doi = {10.1016/0550-3213(77)90384-4},
  source = {INSPIRE 119585 (texkey Altarelli:1977zs)},
  check = {DG3 source inaccessible},
  retention = {A15 intro}
}

@article{Dokshitzer1977,
  author = {Dokshitzer, Yuri L.},
  title = {Calculation of structure functions of deep-inelastic scattering and e+ e- annihilation by perturbation theory in quantum chromodynamics},
  journal = {Sov.Phys.JETP},
  volume = {46},
  pages = {641--653},
  year = {1977},
  source = {INSPIRE 126153 (texkey Dokshitzer:1977sg, Dokshitser:1977cvj)},
  check = {DG4 entailed},
  retention = {A15 intro}
}

@article{KharzeevLevin2017,
  author = {Kharzeev, Dmitri E. and Levin, Eugene M.},
  title = {Deep inelastic scattering as a probe of entanglement},
  journal = {Phys.Rev.D},
  volume = {95},
  pages = {114008},
  year = {2017},
  doi = {10.1103/PhysRevD.95.114008},
  eprint = {1702.03489},
  archivePrefix = {arXiv},
  source = {INSPIRE 1513136 (texkey Kharzeev:2017qzs)},
  check = {KL1 entailed; A23 P2: entanglement entropy of partons at small x, the logarithm of the gluon number, maximal entanglement, relation to the final-state hadron entropy; read in full, reading note A23_work/reading_notes/KharzeevLevin2017.md},
  retention = {V1 (re-added in A23)}
}

@article{HKKT2025,
  author = {Hentschinski, Martin and Kharzeev, Dmitri E. and Kutak, Krzysztof and Tu, Zhoudunming},
  title = {QCD evolution of entanglement entropy},
  journal = {Rept.Prog.Phys.},
  volume = {87},
  pages = {120501},
  year = {2024},
  doi = {10.1088/1361-6633/ad910b},
  eprint = {2408.01259},
  archivePrefix = {arXiv},
  source = {INSPIRE 2814098 (texkey Hentschinski:2024gaa)},
  check = {HT1 entailed},
  retention = {A15 intro}
}

@article{Peschanski2013,
  author = {Peschanski, Robi},
  title = {Dynamical entropy of dense QCD states},
  journal = {Phys.Rev.D},
  volume = {87},
  pages = {034042},
  year = {2013},
  doi = {10.1103/PhysRevD.87.034042},
  eprint = {1211.6911},
  archivePrefix = {arXiv},
  source = {INSPIRE 1204806 (texkey Peschanski:2012cw)},
  check = {PE1 entailed},
  retention = {A15 intro}
}

@article{Fisher1922,
  author = {R. A. Fisher},
  title = {On the mathematical foundations of theoretical statistics},
  journal = {Philosophical Transactions of the Royal Society of London. Series A, Containing Papers of a Mathematical or Physical Character},
  volume = {222},
  pages = {309--368},
  year = {1922},
  doi = {10.1098/rsta.1922.0009},
  source = {Crossref 10.1098/rsta.1922.0009},
  check = {FI1 partially supported},
  retention = {A15 intro}
}

@article{Rao1945,
  author = {C. Radhakrishna Rao},
  title = {Information and the accuracy attainable in the estimation of statistical parameters},
  journal = {Bull. Calcutta Math. Soc.},
  volume = {37},
  pages = {81--91},
  year = {1945},
  source = {title page of the scan (local copy da18, printed p. 82 on the second page); volume and pages from the Digital Library of India volume named in the local reference index, no bibliographic record},
  check = {RA1 entailed},
  retention = {A15 intro}
}

@book{Chentsov1982,
  author = {N. Čencov},
  title = {Statistical Decision Rules and Optimal Inference},
  series = {Translations of Mathematical Monographs},
  publisher = {American Mathematical Society},
  doi = {10.1090/mmono/053},
  note = {Crossref gives only the online date 2000-4-19; the series volume 53 and the 1982 year of the printed entry are not in the record},
  source = {Crossref 10.1090/mmono/053},
  check = {CH1 source inaccessible},
  retention = {A15 intro}
}

@article{AJLS2015,
  author = {Nihat Ay and Jürgen Jost and Hông Vân Lê and Lorenz Schwachhöfer},
  title = {Information geometry and sufficient statistics},
  journal = {Probability Theory and Related Fields},
  volume = {162},
  pages = {327--364},
  year = {2015},
  doi = {10.1007/s00440-014-0574-8},
  eprint = {1207.6736},
  archivePrefix = {arXiv},
  source = {Crossref 10.1007/s00440-014-0574-8},
  check = {AJ1 entailed},
  retention = {A15 intro}
}

@article{BauerBruverisMichor2016,
  author = {Martin Bauer and Martins Bruveris and Peter W. Michor},
  title = {Uniqueness of the Fisher–Rao metric on the space of smooth densities},
  journal = {Bulletin of the London Mathematical Society},
  volume = {48},
  pages = {499--506},
  year = {2016},
  doi = {10.1112/blms/bdw020},
  eprint = {1411.5577},
  archivePrefix = {arXiv},
  source = {Crossref 10.1112/blms/bdw020},
  check = {BB1 entailed},
  retention = {A15 Markov section}
}

@article{BallForte1994,
  author = {Ball, Richard D. and Forte, Stefano},
  title = {Double asymptotic scaling at HERA},
  journal = {Phys.Lett.B},
  volume = {335},
  pages = {77--86},
  year = {1994},
  doi = {10.1016/0370-2693(94)91561-X},
  eprint = {hep-ph/9405320},
  archivePrefix = {arXiv},
  source = {INSPIRE 373450 (texkey Ball:1994du)},
  check = {BF1 entailed},
  retention = {pole model / App. F}
}

@article{DeRujula1974,
  author = {De R\'ujula, A. and Glashow, S.L. and Politzer, H.David and Treiman, S.B. and Wilczek, Frank and Zee, A.},
  title = {Possible non-Regge behavior of electroproduction structure functions},
  journal = {Phys.Rev.D},
  volume = {10},
  pages = {1649},
  year = {1974},
  doi = {10.1103/PhysRevD.10.1649},
  source = {INSPIRE 1258 (texkey DeRujula:1974mnv, De Rujula:1974rf)},
  check = {DR1 source inaccessible},
  retention = {pole model / App. F}
}

@article{Jaroszewicz1982,
  author = {Jaroszewicz, T.},
  title = {Gluonic Regge Singularities and Anomalous Dimensions in QCD},
  journal = {Phys.Lett.B},
  volume = {116},
  pages = {291--294},
  year = {1982},
  doi = {10.1016/0370-2693(82)90345-8},
  source = {INSPIRE 178702 (texkey Jaroszewicz:1982gr)},
  check = {RS1 source inaccessible},
  retention = {A3 background}
}

@article{KLF1977,
  author = {Kuraev, E.A. and Lipatov, L.N. and Fadin, Victor S.},
  title = {The Pomeranchuk singularity in nonabelian gauge theories},
  journal = {Sov.Phys.JETP},
  volume = {45},
  pages = {199--204},
  year = {1977},
  source = {INSPIRE 123995 (texkey Kuraev:1977fs)},
  check = {RS2 entailed},
  retention = {A3 background}
}

@article{BalitskyLipatov1978,
  author = {Balitsky, I.I. and Lipatov, L.N.},
  title = {The Pomeranchuk Singularity in Quantum Chromodynamics},
  journal = {Sov.J.Nucl.Phys.},
  volume = {28},
  pages = {822--829},
  year = {1978},
  source = {INSPIRE 137229 (texkey Balitsky:1978ic)},
  check = {RS3 source inaccessible},
  retention = {A3 background}
}

@article{CCSS2003,
  author = {Ciafaloni, M. and Colferai, D. and Salam, G.P. and Stasto, A.M.},
  title = {Renormalization group improved small x Green's function},
  journal = {Phys.Rev.D},
  volume = {68},
  pages = {114003},
  year = {2003},
  doi = {10.1103/PhysRevD.68.114003},
  eprint = {hep-ph/0307188},
  archivePrefix = {arXiv},
  source = {INSPIRE 623471 (texkey Ciafaloni:2003rd)},
  check = {RS4 entailed},
  retention = {A3 background}
}

@article{ABF2006,
  author = {Altarelli, Guido and Ball, Richard D. and Forte, Stefano},
  title = {Perturbatively stable resummed small x evolution kernels},
  journal = {Nucl.Phys.B},
  volume = {742},
  pages = {1--40},
  year = {2006},
  doi = {10.1016/j.nuclphysb.2006.01.046},
  eprint = {hep-ph/0512237},
  archivePrefix = {arXiv},
  source = {INSPIRE 700779 (texkey Altarelli:2005ni)},
  check = {RS5 entailed},
  retention = {A3 background}
}

@article{GLR1983,
  author = {Gribov, L.V. and Levin, E.M. and Ryskin, M.G.},
  title = {Semihard Processes in QCD},
  journal = {Phys.Rept.},
  volume = {100},
  pages = {1--150},
  year = {1983},
  doi = {10.1016/0370-1573(83)90022-4},
  source = {INSPIRE 200601 (texkey Gribov:1983ivg, Gribov:1984tu)},
  check = {SA1 source inaccessible},
  retention = {open}
}

@article{Balitsky1996,
  author = {Balitsky, I.},
  title = {Operator expansion for high-energy scattering},
  journal = {Nucl.Phys.B},
  volume = {463},
  pages = {99--160},
  year = {1996},
  doi = {10.1016/0550-3213(95)00638-9},
  eprint = {hep-ph/9509348},
  archivePrefix = {arXiv},
  source = {INSPIRE 399690 (texkey Balitsky:1995ub)},
  check = {SA2 entailed},
  retention = {open}
}

@article{Kovchegov1999,
  author = {Kovchegov, Yuri V.},
  title = {Small x F(2) structure function of a nucleus including multiple pomeron exchanges},
  journal = {Phys.Rev.D},
  volume = {60},
  pages = {034008},
  year = {1999},
  doi = {10.1103/PhysRevD.60.034008},
  eprint = {hep-ph/9901281},
  archivePrefix = {arXiv},
  source = {INSPIRE 493965 (texkey Kovchegov:1999yj)},
  check = {SA3 entailed},
  retention = {open}
}

@article{MuellerTriantafyllopoulos2002,
  author = {Mueller, A.H. and Triantafyllopoulos, D.N.},
  title = {The Energy dependence of the saturation momentum},
  journal = {Nucl.Phys.B},
  volume = {640},
  pages = {331--350},
  year = {2002},
  doi = {10.1016/S0550-3213(02)00581-3},
  eprint = {hep-ph/0205167},
  archivePrefix = {arXiv},
  source = {INSPIRE 586859 (texkey Mueller:2002zm)},
  check = {SA4 entailed},
  retention = {open}
}

@article{AlbaceteRCBK2005,
  author = {Albacete, J.L. and Armesto, N. and Milhano, J.G. and Salgado, C.A. and Wiedemann, U.A.},
  title = {Numerical analysis of the Balitsky-Kovchegov equation with running coupling: Dependence of the saturation scale on nuclear size and rapidity},
  journal = {Phys.Rev.D},
  volume = {71},
  pages = {014003},
  year = {2005},
  doi = {10.1103/PhysRevD.71.014003},
  eprint = {hep-ph/0408216},
  archivePrefix = {arXiv},
  source = {INSPIRE 656981 (texkey Albacete:2004gw)},
  check = {SA5 entailed},
  retention = {open}
}

@article{MunierPeschanski2003,
  author = {Munier, S. and Peschanski, Robert B.},
  title = {Geometric scaling as traveling waves},
  journal = {Phys.Rev.Lett.},
  volume = {91},
  pages = {232001},
  year = {2003},
  doi = {10.1103/PhysRevLett.91.232001},
  eprint = {hep-ph/0309177},
  archivePrefix = {arXiv},
  source = {INSPIRE 628335 (texkey Munier:2003vc)},
  check = {SA6 entailed},
  retention = {open}
}

@article{CaolaForte2008,
  author = {Caola, Fabrizio and Forte, Stefano},
  title = {Geometric Scaling from GLAP evolution},
  journal = {Phys.Rev.Lett.},
  volume = {101},
  pages = {022001},
  year = {2008},
  doi = {10.1103/PhysRevLett.101.022001},
  eprint = {0802.1878},
  archivePrefix = {arXiv},
  source = {INSPIRE 779360 (texkey Caola:2008xr)},
  check = {SA7 contradicted},
  retention = {open}
}

% ---- Additions of 30 September 2026 (round 2 of the citation check), written by make_bib_r2.py from
% resolve_r2.json and resolve_r2b.json (INSPIRE literature endpoint, Crossref). "check" names the rows of the round-2
% table in CITATIONS_V1.md. Entries marked "not read" are primaries named by a source that was read; they were resolved
% and not opened.

@article{Vogt2005,
  author = {Vogt, A.},
  title = {Efficient evolution of unpolarized and polarized parton distributions with QCD-PEGASUS},
  journal = {Comput.Phys.Commun.},
  volume = {170},
  pages = {65--92},
  year = {2005},
  doi = {10.1016/j.cpc.2005.03.103},
  eprint = {hep-ph/0408244},
  archivePrefix = {arXiv},
  reportNumber = {NIKHEF-04-011},
  source = {INSPIRE 657117 (texkey Vogt:2004ns)},
  check = {PG1 entailed},
  retention = {V1 (App. G, if the A1 kernel normalization is stated)}
}

@article{CurciFurmanskiPetronzio1980,
  author = {Curci, G. and Furmanski, W. and Petronzio, R.},
  title = {Evolution of parton densities beyond leading order: The non-singlet case},
  journal = {Nucl.Phys.B},
  volume = {175},
  pages = {27--92},
  year = {1980},
  doi = {10.1016/0550-3213(80)90003-6},
  reportNumber = {CERN-TH-2815},
  source = {INSPIRE 152873 (texkey Curci:1980uw)},
  check = {CFP1 source inaccessible (round 2); CFP1r entailed (round 3)},
  locators = {read 1 Oct 2026 in the CERN-TH-2815 preprint of 5 Feb 1980 (KEK scan 80-04-299, 88 PDF pages), page images: Sec. 4 next-to-leading spacelike corrections, Eqs. (4.50)-(4.52) on printed p. 37 with expansion in alpha/(2 pi); Sec. 5 comparison with the OPE anomalous dimensions. Preprint numbering; the NPB numbering was not checked},
  retention = {open (only if the NLO kernel is credited to its sources; read in preprint form)}
}

@article{FurmanskiPetronzio1980,
  author = {Furmanski, W. and Petronzio, R.},
  title = {Singlet Parton Densities Beyond Leading Order},
  journal = {Phys.Lett.B},
  volume = {97},
  pages = {437--442},
  year = {1980},
  doi = {10.1016/0370-2693(80)90636-X},
  reportNumber = {CERN-TH-2933},
  source = {INSPIRE 155291 (texkey Furmanski:1980cm)},
  check = {FP1 source inaccessible (round 2); FP1r entailed (round 3)},
  locators = {read 1 Oct 2026 in the CERN-TH-2933 preprint of 27 Aug 1980 (KEK scan 80-10-246, 12 pages), page images: Eq. (5) evolution, Eq. (6) P = (alpha/2 pi) P^(0) + (alpha/2 pi)^2 P^(1) on printed pp. 2-3; two-loop singlet results from PDF p. 5; the source reports that its spacelike C_G^2 part of P_GG differs from the earlier OPE result (PDF p. 9). Preprint numbering; the PLB numbering was not checked},
  retention = {open (not named by PEGASUS; read in preprint form)}
}

@article{GonzalezArroyoLopezYndurain1979,
  author = {Gonzalez-Arroyo, Antonio and Lopez, C. and Yndurain, F.J.},
  title = {Second Order Contributions to the Structure Functions in Deep Inelastic Scattering. 1. Theoretical Calculations},
  journal = {Nucl.Phys.B},
  volume = {153},
  pages = {161--186},
  year = {1979},
  doi = {10.1016/0550-3213(79)90596-0},
  note = {INSPIRE lists a second DOI, 10.1016/0550-3213(79)90466-8, which Crossref does not resolve; Crossref 10.1016/0550-3213(79)90596-0 is this article},
  source = {INSPIRE 146553 (texkey Gonzalez-Arroyo:1979guc)},
  check = {not read},
  retention = {open (named by PEGASUS, Eq. (2.5), as its NLO source; not read)}
}

@article{FloratosKounnasLacaze1981,
  author = {Floratos, E.G. and Kounnas, C. and Lacaze, R.},
  title = {Higher Order QCD Effects in Inclusive Annihilation and Deep Inelastic Scattering},
  journal = {Nucl.Phys.B},
  volume = {192},
  pages = {417--462},
  year = {1981},
  doi = {10.1016/0550-3213(81)90434-X},
  reportNumber = {LPTENS-81-3},
  source = {INSPIRE 164958 (texkey Floratos:1981hs)},
  check = {not read},
  retention = {open (named by PEGASUS, App. B, as its NLO source; not read)}
}

@article{Nicholson2020,
  author = {Schuyler B. Nicholson and Luis Pedro García-Pintos and Adolfo del Campo and Jason R. Green},
  title = {Time–information uncertainty relations in thermodynamics},
  journal = {Nature Physics},
  volume = {16},
  pages = {1211--1215},
  year = {2020},
  doi = {10.1038/s41567-020-0981-y},
  eprint = {2001.05418},
  archivePrefix = {arXiv},
  source = {Crossref 10.1038/s41567-020-0981-y (no INSPIRE record)},
  check = {NI1 entailed; NI2 locator incorrect; NI2r corrected locator (round 3)},
  locators = {checked 1 Oct 2026 in arXiv:2001.05418v1 (the only arXiv version), extracted PDF text: Eq. (8) variance form; Supplemental Material Sec. III, Eq. (25), correlation form (PDF p. 7). The published Nat. Phys. Supplementary Information has no Sec. III of this content, so cite these locators with arXiv:2001.05418v1; the journal numbering of Eqs. (1), (8), (9) is unchecked (paywalled)},
  retention = {V1}
}

@article{Hoshino2023,
  author = {Masahiro Hoshino and Ryuna Nagayama and Kohei Yoshimura and Jumpei F. Yamagishi and Sosuke Ito},
  title = {Geometric speed limit for acceleration by natural selection in evolutionary processes},
  journal = {Physical Review Research},
  volume = {5},
  pages = {023127},
  year = {2023},
  doi = {10.1103/physrevresearch.5.023127},
  eprint = {2207.04640},
  archivePrefix = {arXiv},
  source = {Crossref 10.1103/physrevresearch.5.023127 (no INSPIRE record)},
  check = {HO1 partially supported},
  retention = {V1 (if the cosine form is credited)}
}

@inproceedings{Mueller1994,
  author = {M\"uller, Dieter},
  title = {The Parton distribution functions in the limit $x_{Bj} \to 1$},
  pages = {27--32},
  year = {1994},
  eprint = {hep-ph/9406260},
  archivePrefix = {arXiv},
  reportNumber = {SLAC-PUB-6496},
  booktitle = {Quantum field theoretical aspects of high energy physics, Bad Frankenhausen 1993},
  note = {D. Mueller (Dieter), workshop review; LO solution credited there to Dokshitzer, Diakonov and Troyan, SLAC-TRANS-0183 (INSPIRE 130225)},
  source = {INSPIRE 373972 (texkey Mueller:1994zf)},
  check = {MU1 partially supported},
  retention = {V1 (x -> 1 sentence, approved)}
}

@article{AKL2022,
  author = {Abdulov, Nizami A. and Kotikov, Anatoly V. and Lipatov, Artem},
  title = {Parametrizations of Collinear and k$_{T}$-Dependent Parton Densities in Proton},
  journal = {Particles},
  volume = {5},
  pages = {535--560},
  year = {2022},
  doi = {10.3390/particles5040039},
  eprint = {2210.17396},
  archivePrefix = {arXiv},
  source = {INSPIRE 2173451 (texkey Abdulov:2022itv)},
  check = {AK1 partially supported},
  retention = {V1 (x -> 1 sentence, approved)}
}

@article{RamosMachado2022,
  author = {Ramos, G.S. and Machado, M.V.T.},
  title = {Investigating the QCD dynamical entropy in high-energy hadronic collisions},
  journal = {Phys.Rev.D},
  volume = {105},
  pages = {094009},
  year = {2022},
  doi = {10.1103/PhysRevD.105.094009},
  eprint = {2203.10986},
  archivePrefix = {arXiv},
  source = {INSPIRE 2055663 (texkey Ramos:2022gia)},
  check = {RN1 entailed},
  retention = {V1 (referee-named, approved where it bears)}
}

@article{Ramos2025,
  author = {Ramos, G.S. and Moriggi, L.S. and Machado, M.V.T.},
  title = {Investigating QCD dynamical entropy in high-energy nuclear collisions},
  journal = {Phys.Lett.B},
  volume = {868},
  pages = {139737},
  year = {2025},
  doi = {10.1016/j.physletb.2025.139737},
  eprint = {2507.09349},
  archivePrefix = {arXiv},
  source = {INSPIRE 2945889 (texkey Ramos:2025tge)},
  check = {RN2 locator incorrect; RN2r corrected locator (round 3)},
  locators = {checked 1 Oct 2026: the Fisher-Rao sentence is on p. 6 of PLB 868 (2025) 139737 (version of record, PDF p. 6 of 8) and on p. 8 of arXiv:2507.09349v1 (the only arXiv version, PDF p. 8 of 10); "PLB, p. 8" is wrong},
  retention = {V1 (LEDGER key Ramos2025; referee-named)}
}

@phdthesis{Ramos2025thesis,
  author = {Ramos, G.S.},
  title = {Investigating Notions of Entropy and Its Production in High Energy Particle Collisions},
  year = {2025},
  eprint = {2502.01038},
  archivePrefix = {arXiv},
  school = {Federal University of Rio Grande do Sul (UFRGS)},
  note = {advisor M. V. T. Machado},
  source = {INSPIRE 2874729 (texkey Ramos:2025uqn)},
  check = {RN3 background only},
  retention = {open (background only; NOVELTY misattributes the authors)}
}

@article{Wang2024,
  author = {Wang, Rong},
  title = {Classical information entropy of parton distribution functions and an application in searching gluon saturation},
  journal = {Eur.Phys.J.A},
  volume = {60},
  pages = {102},
  year = {2024},
  doi = {10.1140/epja/s10050-024-01322-6},
  eprint = {2208.13151},
  archivePrefix = {arXiv},
  source = {INSPIRE 2142696 (texkey Wang:2022noa)},
  check = {RN4 entailed},
  retention = {V1 (referee-named)}
}

@article{HHXY2018,
  author = {Hagiwara, Yoshikazu and Hatta, Yoshitaka and Xiao, Bo-Wen and Yuan, Feng},
  title = {Classical and quantum entropy of parton distributions},
  journal = {Phys.Rev.D},
  volume = {97},
  pages = {094029},
  year = {2018},
  doi = {10.1103/PhysRevD.97.094029},
  eprint = {1801.00087},
  archivePrefix = {arXiv},
  source = {INSPIRE 1645646 (texkey Hagiwara:2017uaz)},
  check = {RN5 entailed},
  retention = {V1 (referee-named)}
}

@article{HuXiongXu2026,
  author = {Hu, Shu-Man and Xiong, Ao-Sheng and Xu, Ji and Yu, Fu-Sheng and Yu, Ji-Xin},
  title = {An analysis of nuclear parton distribution function based on relative entropy},
  journal = {Chin.Phys.C},
  volume = {50},
  pages = {093103},
  year = {2026},
  doi = {10.1088/1674-1137/ae6da1},
  eprint = {2508.05171},
  archivePrefix = {arXiv},
  source = {INSPIRE 2958277 (texkey Hu:2025bla)},
  check = {RN6 entailed},
  retention = {V1 (referee-named)}
}

@article{BorounHa2026,
  author = {Boroun, G.R. and Ha, Phuoc},
  title = {Evolution of entropy at small x},
  journal = {Eur.Phys.J.Plus},
  volume = {141},
  pages = {18},
  year = {2026},
  doi = {10.1140/epjp/s13360-025-07233-9},
  eprint = {2502.13594},
  archivePrefix = {arXiv},
  source = {INSPIRE 2891234 (texkey Boroun:2025myf)},
  check = {RN7 entailed},
  retention = {V1 (referee-named)}
}

@article{BenitoCalvino2022,
  author = {Benito-Calviño, Guillermo and García-Olivares, Javier and Llanes-Estrada, Felipe J.},
  title = {Shannon entropy of fragmentation functions and their Kullback-Leibler divergence to parton pdfs},
  journal = {EPJ Web Conf.},
  volume = {274},
  pages = {03013},
  year = {2022},
  doi = {10.1051/epjconf/202227403013},
  eprint = {2211.09228},
  archivePrefix = {arXiv},
  source = {INSPIRE 2183244 (texkey Benito-Calvino:2022ipu)},
  check = {RN8 entailed},
  retention = {V1 (referee-named; distinct from BenitoCalvino2023 = 2209.13225)}
}

@article{BenyOsborne2015,
  author = {Bény, Cédric and Osborne, Tobias J.},
  title = {Information-geometric approach to the renormalization group},
  journal = {Phys.Rev.A},
  volume = {92},
  pages = {022330},
  year = {2015},
  doi = {10.1103/PhysRevA.92.022330},
  eprint = {1206.7004},
  archivePrefix = {arXiv},
  source = {INSPIRE 1120546 (texkey Beny:2012qh)},
  check = {RN9 entailed},
  retention = {V1 (referee-named; one paper, arXiv 1206.7004 = PRA 92 (2015) 022330)}
}

@misc{BokKim2026,
  author = {Bok, Jin Mo and Kim, Ki-Seok},
  title = {Functional Renormalization Group as a Ricci Flow: An \(\mathcal{F}\)-Entropy Perspective on Information Metric Dynamics},
  year = {2026},
  eprint = {2605.17215},
  archivePrefix = {arXiv},
  source = {INSPIRE 3157220 (texkey Bok:2026woc)},
  check = {RN10 background only},
  retention = {open (background only; the referee who named it judged it anticipates nothing)}
}

@article{H1rise2001,
  author = {Adloff, C. and others},
  collaboration = {H1},
  title = {On the rise of the proton structure function F(2) towards low x},
  journal = {Phys.Lett.B},
  volume = {520},
  pages = {183--190},
  year = {2001},
  doi = {10.1016/S0370-2693(01)01074-7},
  eprint = {hep-ex/0108035},
  archivePrefix = {arXiv},
  source = {INSPIRE 561805 (texkeys H1:2001ert, Adloff:2001rw), local copy hep-ex_0108035.json},
  check = {H1a entailed: arXiv v1 PDF (local reference-library copy hep-ex_0108035.pdf, 12 pages, title page "On the Rise of the Proton Structure Function F2 Towards Low x", DESY-01-104), p. 6 of the text layer: "a = 0.0481 +- 0.0013(stat) +- 0.0037(syst) ... obtained for Q2 >= 3.5 GeV2", lambda(x,Q2) independent of x for 5e-5 <= x <= 0.01; checked 1 Oct 2026 in the whole-text fix pass, no download},
  retention = {V1}
}

@article{Dolan1998,
  author = {Dolan, Brian P.},
  title = {Renormalisation group flow and geodesics in the O(N) model for large N},
  journal = {Nucl.Phys.B},
  volume = {528},
  pages = {553--576},
  year = {1998},
  doi = {10.1016/S0550-3213(98)00457-X},
  eprint = {hep-th/9702156},
  archivePrefix = {arXiv},
  source = {INSPIRE 440607; Crossref and arXiv API records transcribed 2026-09-25; reading note Dolan1997_RGgeodesicsON.note.md},
  check = {read in full (v2) 2026-09-25; Sec. 5: metric = infinitesimal relative entropy of neighbouring Gibbs measures, Eq. (78) length of a curve; no speed or length of an RG trajectory evaluated},
  retention = {V1 (added in the reframe of 1 Oct 2026 as RG-flow information-geometry precedent)}
}

@article{BHM2015,
  author = {Balasubramanian, Vijay and Heckman, Jonathan J. and Maloney, Alexander},
  title = {Relative Entropy and Proximity of Quantum Field Theories},
  journal = {JHEP},
  volume = {05},
  pages = {104},
  year = {2015},
  doi = {10.1007/JHEP05(2015)104},
  eprint = {1410.6809},
  archivePrefix = {arXiv},
  source = {INSPIRE 1324415 via FETCH_LIST.json; reading note Balasubramanian2014_relentropyQFT.note.md},
  check = {read in full (arXiv v2) 2026-09-25; relative entropy between nearby points expanded to the Fisher information metric, proportional to the Zamolodchikov metric for marginal deformations; no speed or length named},
  retention = {V1 (added in the reframe of 1 Oct 2026 as RG-flow information-geometry precedent)}
}

@article{BrodyRitz1998,
  author = {Brody, Dorje C. and Ritz, Adam},
  title = {On the symmetry of real-space renormalisation},
  journal = {Nucl.Phys.B},
  volume = {522},
  pages = {588--604},
  year = {1998},
  doi = {10.1016/S0550-3213(98)00298-3},
  eprint = {hep-th/9709175},
  archivePrefix = {arXiv},
  source = {INSPIRE 448813 (local copy inspire_BrodyRitz1998.json, sha256 2008198509f1...); Crossref 10.1016/S0550-3213(98)00298-3 (local copy crossref_BrodyRitz1998.json, sha256 24033f3c05f8...); records retrieved 7 Oct 2026, every field confirmed against them; title as in Crossref (INSPIRE first title "On the symmetry of real space renormalization")},
  check = {A21 C057: Fisher-Rao speed of the real-space RG flow of the 1D Ising chain in a field, Eq. (30); reading note references/priority/notes/BrodyRitz1997_realspaceRG.note.md},
  retention = {V1 (added in A21, C057)}
}

@article{WosiekZalewski1979,
  author = {Wosiek, J. and Zalewski, K.},
  title = {On the master equations for parton distributions},
  journal = {Acta Phys.Polon.B},
  volume = {10},
  pages = {667--669},
  year = {1979},
  source = {INSPIRE 146457 (local copy inspire_WosiekZalewski1979.json, sha256 0fdcc94659f8...); records retrieved 7 Oct 2026, every field confirmed against them; no DOI exists, so INSPIRE is the only record; title in the record is in capitals},
  check = {A21 C004/C010: master equation for number densities; reading note references/priority/notes/WosiekZalewski1979_masterequations.note.md (read from the scan)},
  retention = {V1 (added in A21, C004)}
}

@article{DurandPutikka1987,
  author = {Durand, Loyal and Putikka, William},
  title = {Probabilistic derivation of parton splitting functions},
  journal = {Phys.Rev.D},
  volume = {36},
  pages = {2840--2845},
  year = {1987},
  doi = {10.1103/PhysRevD.36.2840},
  source = {INSPIRE 235786 (local copy inspire_DurandPutikka1987.json, sha256 214120d89f9e...); Crossref 10.1103/PhysRevD.36.2840 (local copy crossref_DurandPutikka1987.json, sha256 56698e0b1247...); records retrieved 7 Oct 2026, every field confirmed against them; INSPIRE earliest date 1986-06 is the preprint MAD/TH/86-14},
  check = {A21 C004/C010: master equation for number densities; reading note references/priority/notes/DurandPutikka1987_probabilistic.note.md},
  retention = {V1 (added in A21, C004)}
}

@article{CollinsQiu1989,
  author = {Collins, John C. and Qiu, Jian-wei},
  title = {New derivation of the Altarelli-Parisi equations},
  journal = {Phys.Rev.D},
  volume = {39},
  pages = {1398--1408},
  year = {1989},
  doi = {10.1103/PhysRevD.39.1398},
  source = {INSPIRE 265905 (local copy inspire_CollinsQiu1989.json, sha256 6cf2b53f8605...); Crossref 10.1103/PhysRevD.39.1398 (local copy crossref_CollinsQiu1989.json, sha256 4d7e24e781ce...); records retrieved 7 Oct 2026, every field confirmed against them; end page from Crossref (INSPIRE gives the first page only)},
  check = {A21 C004 (audit M25): gain-loss derivation of the LO evolution; reading note references/priority/notes/CollinsQiu1989_newderivation.note.md},
  retention = {V1 (added in A21, C004)}
}

@article{HentschinskiKutak2023E,
  author = {Hentschinski, Martin and Kutak, Krzysztof},
  title = {Erratum to: Evidence for the maximally entangled low x proton in Deep Inelastic Scattering from H1 data},
  journal = {Eur.Phys.J.C},
  volume = {83},
  pages = {1147},
  year = {2023},
  doi = {10.1140/epjc/s10052-023-12343-8},
  source = {INSPIRE 1942127 (local copy inspire_HentschinskiKutak2022_with_erratum.json, sha256 cf23c9e3f9b9...); Crossref 10.1140/epjc/s10052-023-12343-8 (local copy crossref_HentschinskiKutak2023E.json, sha256 eab2fe67a7d7...); records retrieved 7 Oct 2026, every field confirmed against them; erratum entry of the INSPIRE record of the original (arXiv 2110.06156); Crossref update-to 10.1140/epjc/s10052-022-10056-y, type erratum; not EPJC 82 (2022) 1147 (Hentschinski, Kutak, Straka), a different paper},
  check = {A21 C001: bin-averaged entropy over each H1 Q^2 bin, Eq. (3) of the erratum PDF (2 pages, title confirmed with pdfinfo); the fixed-order-set statement rests on its Fig. 1 (image) and was not rechecked in the record step},
  retention = {V1 (added in A21, C001)}
}

@article{NicholsonKim2015,
  author = {Nicholson, S.B. and Kim, Eun-jin},
  title = {Investigation of the statistical distance to reach stationary distributions},
  journal = {Phys.Lett.A},
  volume = {379},
  pages = {83--88},
  year = {2015},
  doi = {10.1016/j.physleta.2014.11.003},
  source = {Crossref 10.1016/j.physleta.2014.11.003 (local copy crossref_NicholsonKim2015.json, sha256 88bc7ec6d16b...); records retrieved 7 Oct 2026, every field confirmed against them; INSPIRE has no record (correct query, 0 hits), so Crossref is the only record},
  check = {A21 C008: information length L of a time-dependent p(x,t); reading note references/priority/notes/NicholsonKim2015_statdistance.note.md},
  retention = {V1 (added in A21, C008)}
}

@article{Kim2018,
  author = {Kim, Eun-jin},
  title = {Investigating Information Geometry in Classical and Quantum Systems through Information Length},
  journal = {Entropy},
  volume = {20},
  pages = {574},
  year = {2018},
  doi = {10.3390/e20080574},
  source = {Crossref 10.3390/e20080574 (local copy crossref_Kim2018.json, sha256 38d99ad5dd1c...); records retrieved 7 Oct 2026, every field confirmed against them; INSPIRE has no record (correct query, 0 hits), so Crossref is the only record},
  check = {A21 C008: information length; reading note references/priority/notes/Kim2018_infolength.note.md},
  retention = {V1 (added in A21, C008)}
}

@article{Wootters1981,
  author = {Wootters, W.K.},
  title = {Statistical distance and Hilbert space},
  journal = {Phys.Rev.D},
  volume = {23},
  pages = {357--362},
  year = {1981},
  doi = {10.1103/PhysRevD.23.357},
  source = {INSPIRE 166726 (local copy inspire_Wootters1981.json, sha256 f406833e6bca...); Crossref 10.1103/PhysRevD.23.357 (local copy crossref_Wootters1981.json, sha256 7d3805c2b247...); records retrieved 7 Oct 2026, every field confirmed against them},
  check = {A21 C008: statistical distance, the angle between amplitudes, half of L; reading note references/priority/notes/Wootters1981_statdistance.note.md},
  retention = {V1 (added in A21, C008)}
}

@article{Crooks2007,
  author = {Crooks, Gavin E.},
  title = {Measuring Thermodynamic Length},
  journal = {Phys.Rev.Lett.},
  volume = {99},
  pages = {100602},
  year = {2007},
  doi = {10.1103/PhysRevLett.99.100602},
  source = {INSPIRE 2734328 (local copy inspire_Crooks2007.json, sha256 595369b22feb...); Crossref 10.1103/PhysRevLett.99.100602 (local copy crossref_Crooks2007.json, sha256 8e7f2265d2f0...); records retrieved 7 Oct 2026, every field confirmed against them; neither record gives an arXiv number},
  check = {A21 C008: thermodynamic length; reading note references/priority/notes/Crooks2007_thermolength.note.md},
  retention = {V1 (added in A21, C008)}
}

@article{BenitoCalvino2023,
  author = {Benito-Calviño, Guillermo and García-Olivares, Javier and Llanes-Estrada, Felipe J.},
  title = {Information entropy and fragmentation functions},
  journal = {Nucl.Phys.A},
  volume = {1036},
  pages = {122670},
  year = {2023},
  doi = {10.1016/j.nuclphysa.2023.122670},
  eprint = {2209.13225},
  archivePrefix = {arXiv},
  source = {INSPIRE 2157294 (local copy inspire_BenitoCalvino2023.json, sha256 52111dc36b6a...); Crossref 10.1016/j.nuclphysa.2023.122670 (local copy crossref_BenitoCalvino2023.json, sha256 f90cac72e3ea...); records retrieved 7 Oct 2026, every field confirmed against them},
  check = {A21 C009: Sec. 1.2 of arXiv v1, "p(i, x) := x f_i(x)" as a probability distribution from the momentum sum rule; reading note references/priority/notes/BenitoCalvino2022a_infoentropyFF.note.md (arXiv v1 read, the version of record not read)},
  retention = {V1 (added in A21, C009; distinct from BenitoCalvino2022)}
}

@book{ESW1996,
  author = {Ellis, R. Keith and Stirling, W. James and Webber, B.R.},
  title = {QCD and Collider Physics},
  series = {Cambridge Monogr.Part.Phys.Nucl.Phys.Cosmol.},
  volume = {8},
  publisher = {Cambridge University Press},
  year = {1996},
  doi = {10.1017/CBO9780511628788},
  source = {INSPIRE 328604 (local copy inspire_ESW1996.json, sha256 858a380676b6...); Crossref 10.1017/CBO9780511628788 (local copy crossref_ESW1996.json, sha256 f2b41515b6b6...); records retrieved 7 Oct 2026, every field confirmed against them; the ISBN sets of the two records differ, so no ISBN is given},
  check = {A21 C011: Eqs. (4.141)-(4.145), the N=2 momentum relaxation, found in the book text on disk; reading note references/priority/notes/ESW1996_book.note.md},
  retention = {V1 (added in A21, C011)}
}

@article{CafarellaCoriano2005,
  author = {Cafarella, Alessandro and Corian\'o, Claudio},
  title = {The kinetic interpretation of the DGLAP equation, its Kramers-Moyal expansion and positivity of helicity distributions},
  journal = {Int.J.Mod.Phys.A},
  volume = {20},
  pages = {4863},
  year = {2005},
  doi = {10.1142/S0217751X05020951},
  eprint = {hep-ph/0301103},
  archivePrefix = {arXiv},
  source = {INSPIRE 611664 (local copy inspire_CafarellaCoriano2005.json, sha256 ddfcc90e3796...); Crossref 10.1142/S0217751X05020951 (local copy crossref_CafarellaCoriano2005.json, sha256 a32cae5627dc...); records retrieved 7 Oct 2026, every field confirmed against them; end page 4898 in INSPIRE and 4897 in Crossref, so the first page only; title as in INSPIRE (Crossref in capitals); author accent acute as in Crossref (CORIAN\'O) and on the title page of arXiv:hep-ph/0301103, INSPIRE unaccented},
  check = {A21 C010: kinetic interpretation and Kramers-Moyal expansion; reading note references/priority/notes/CafarellaCoriano2003_kinetic.note.md (arXiv v2 read, the version of record not read)},
  retention = {V1 (added in A21, C010)}
}

@article{H1entropy2021,
  author = {Andreev, V. and others},
  collaboration = {H1},
  title = {Measurement of charged particle multiplicity distributions in DIS at HERA and its implication to entanglement entropy of partons},
  journal = {Eur.Phys.J.C},
  volume = {81},
  pages = {212},
  year = {2021},
  doi = {10.1140/epjc/s10052-021-08896-1},
  eprint = {2011.01812},
  archivePrefix = {arXiv},
  source = {INSPIRE 1827840; Crossref for the article number},
  check = {A23 P2: multiplicity distributions and hadron entropy as a function of x in Q2 bins; the LO gluon prediction disagrees with the data in magnitude and, for the moving pseudorapidity window, in x dependence (Sec. 6.4); read in full, reading note A23_work/reading_notes/H1_2021.md},
  retention = {V1 (added in A23)}
}

@article{FONLLDIS2010,
  author = {Forte, Stefano and Laenen, Eric and Nason, Paolo and Rojo, Juan},
  title = {Heavy quarks in deep-inelastic scattering},
  journal = {Nucl.Phys.B},
  volume = {834},
  pages = {116--162},
  year = {2010},
  doi = {10.1016/j.nuclphysb.2010.03.014},
  eprint = {1001.2312},
  archivePrefix = {arXiv},
  source = {INSPIRE 842785},
  check = {A23 A3: the FONLL general-mass scheme for deep-inelastic heavy-quark structure functions; read in full, reading note A23_work/reading_notes/FLNR2010_FONLL.md},
  retention = {V1 (added in A23)}
}

@article{MochVermaserenVogt2004,
  author = {Moch, S. and Vermaseren, J. A. M. and Vogt, A.},
  title = {The three-loop splitting functions in QCD: the non-singlet case},
  journal = {Nucl.Phys.B},
  volume = {688},
  pages = {101--134},
  year = {2004},
  doi = {10.1016/j.nuclphysb.2004.03.030},
  eprint = {hep-ph/0403192},
  archivePrefix = {arXiv},
  source = {INSPIRE 646539},
  check = {A23 outlook: three-loop non-singlet splitting functions in the MSbar scheme as functions of N, Eq. (3.7); read, reading note A23_work/reading_notes/ThreeLoopSplitting2004.md},
  retention = {V1 (added in A23)}
}

@article{VogtMochVermaseren2004,
  author = {Vogt, A. and Moch, S. and Vermaseren, J. A. M.},
  title = {The three-loop splitting functions in QCD: the singlet case},
  journal = {Nucl.Phys.B},
  volume = {691},
  pages = {129--181},
  year = {2004},
  doi = {10.1016/j.nuclphysb.2004.04.024},
  eprint = {hep-ph/0404111},
  archivePrefix = {arXiv},
  source = {INSPIRE 648209},
  check = {A23 outlook: three-loop singlet splitting functions as functions of N, Eqs. (3.10)-(3.13); read, reading note A23_work/reading_notes/ThreeLoopSplitting2004.md},
  retention = {V1 (added in A23)}
}

@article{LHeC2021,
  author = {Agostini, P. and others},
  collaboration = {LHeC and FCC-he Study Group},
  title = {The Large Hadron--Electron Collider at the HL-LHC},
  journal = {J.Phys.G},
  volume = {48},
  pages = {110501},
  year = {2021},
  doi = {10.1088/1361-6471/abf3ba},
  eprint = {2007.14491},
  archivePrefix = {arXiv},
  source = {INSPIRE 1809802},
  check = {A23 outlook: inclusive DIS down to x of about 1e-6 at perturbative Q2 (Sec. 4.2); read in printed pp. 33-44 and 80-95 of arXiv v2, reading note A23_work/reading_notes/LHeC2020.md},
  retention = {V1 (added in A23)}
}

@article{EICYR2022,
  author = {Abdul Khalek, R. and others},
  title = {Science Requirements and Detector Concepts for the Electron-Ion Collider: EIC Yellow Report},
  journal = {Nucl.Phys.A},
  volume = {1026},
  pages = {122447},
  year = {2022},
  doi = {10.1016/j.nuclphysa.2022.122447},
  eprint = {2103.05419},
  archivePrefix = {arXiv},
  source = {INSPIRE 1851258},
  check = {A23 outlook: precision neutral-current DIS, instantaneous luminosity and kinematic range (Sec. 7.1.1); read in Secs. 7.1 and 7.1.1 of arXiv v3, reading note A23_work/reading_notes/EICYR2021.md},
  retention = {V1 (added in A23)}
}

@article{Prytz1993,
  author = {Prytz, K.},
  title = {Approximate determination of the gluon density at low x from the F2 scaling violations},
  journal = {Phys.Lett.B},
  volume = {311},
  pages = {286--290},
  year = {1993},
  doi = {10.1016/0370-2693(93)90570-8},
  note = {no arXiv number (predates the arXiv); report RAL-93-015},
  source = {INSPIRE 353471 (local copy plan/A25/research/literature/inspire_prytz1993.json); Crossref 10.1016/0370-2693(93)90570-8 (local copy crossref_10_1016_0370-2693_93_90570-8.json); retrieved 11 Oct 2026, every field confirmed against them},
  check = {A25 R3 context: dF2/dlogQ^2 at LO and small x set by the gluon density near 2x, Eqs. (1), (4), (5) of the RAL-93-015 preprint scan (references/priority/papers/Prytz1993_gluonF2slope.pdf, read in full from the page images); reading note references/priority/notes/Prytz1993_gluonF2slope.note.md},
  retention = {V1 (added in A25)}
}
@article{H1lowx2001,
  author = {Adloff, C. and others},
  collaboration = {H1},
  title = {Deep inelastic inclusive e p scattering at low x and a determination of alpha(s)},
  journal = {Eur.Phys.J.C},
  volume = {21},
  pages = {33--61},
  year = {2001},
  doi = {10.1007/s100520100720},
  eprint = {hep-ex/0012053},
  archivePrefix = {arXiv},
  source = {INSPIRE 539089 (local copy plan/A25/research/literature/inspire_arxiv_hep-ex_0012053.json); Crossref 10.1007/s100520100720 (local copy crossref_10_1007_s100520100720.json); retrieved 11 Oct 2026},
  check = {A25 R3 context: measured (dF2/dlnQ^2)_x rises toward small x at fixed Q^2 (abstract); its behaviour reflects the gluon density [Prytz] (Sec. 6, PDF p. 19); the linear-in-lnQ^2 assumption of ZEUS inconsistent with the data (Sec. 6); arXiv v1 read in full; reading note references/priority/notes/H1_2001_lowxalphas.note.md},
  retention = {V1 (added in A25)}
}
@article{ZEUS1999,
  author = {Breitweg, J. and others},
  collaboration = {ZEUS},
  title = {ZEUS results on the measurement and phenomenology of F(2) at low x and low Q**2},
  journal = {Eur.Phys.J.C},
  volume = {7},
  pages = {609--630},
  year = {1999},
  doi = {10.1007/s100529901084},
  eprint = {hep-ex/9809005},
  archivePrefix = {arXiv},
  source = {INSPIRE 475922 (local copy plan/A25/research/literature/inspire_arxiv_hep-ex_9809005.json); Crossref 10.1007/s100529901084 (local copy crossref_10_1007_s100529901084.json); retrieved 11 Oct 2026},
  check = {A25 R3 context: dF2/dlnQ^2 at fixed x rising toward small x down to x about 3e-4 with a turnover in bins at low Q^2, from fits linear in lnQ^2 (Sec. 5.2, Sec. 8); arXiv v1 read in full; reading note references/priority/notes/ZEUS1999_F2lowQ2.note.md},
  retention = {V1 (added in A25)}
}
@article{BallNoceraRojo2016,
  author = {Ball, Richard D. and Nocera, Emanuele R. and Rojo, Juan},
  title = {The asymptotic behaviour of parton distributions at small and large $x$},
  journal = {Eur.Phys.J.C},
  volume = {76},
  number = {7},
  pages = {383},
  year = {2016},
  doi = {10.1140/epjc/s10052-016-4240-4},
  eprint = {1604.00024},
  archivePrefix = {arXiv},
  source = {INSPIRE 1439779 (local copy plan/A25/research/literature/inspire_arxiv_1604_00024.json); Crossref 10.1140/epjc/s10052-016-4240-4 (local copy crossref_10_1140_epjc_s10052-016-4240-4.json); retrieved 11 Oct 2026},
  check = {A25 R3 context: effective exponents dln[xf]/dlnx of fitted densities followed in Q^2, Eq. (4); arXiv v2 LaTeX source read in full; reading note references/priority/notes/BallNoceraRojo2016_asymptotic.note.md},
  retention = {V1 (added in A25)}
}

@misc{SupplementalMaterial,
  title = {Supplemental Material of this article},
  note = {the reference to the Supplemental Material that the APS instructions ask for, in their wording "See Supplemental Material at [URL will be inserted by publisher] for [give brief description of material]", with the references cited only in the Supplemental Material listed in the main reference list ("which includes Refs. ..."); no external record},
  source = {APS Supplemental Material instructions, journals.aps.org/authors/supplemental-material-instructions, and the Physical Review D information for authors, journals.aps.org/prd/authors, read on 15 Oct 2026 through two independent retrieval routes},
  check = {A27: required by the journal for a Physical Review D submission (deAI.md 23.6)},
  retention = {required by decision}
}

@misc{AncillaryFiles,
  author = {Bondarenko, Sergey and Prygarin, Alex},
  title = {Programs and stored outputs for "Information geometry of DGLAP evolution"},
  eprint = {2610.28115},
  year = {2026},
  note = {the ancillary files of the arXiv version of this article (v1 of 20 Oct 2026 from VAV_A29, v2 from VAV_A30), which hold the programs that compute every number of this article and the values plotted in its figures, with their stored outputs; numbers.tex of VAV_A31 is byte-identical to that of VAV_A30, and the A31 figure programs differ from the deposited ones in the size of the labels only; VAV_A32 adds the program plan/A32/calc/slope_powers.py and its stored output, which give nine new macros and which the ancillary files hold from v3 (prepared from VAV_A32 on 28 Oct 2026, to be posted before the journal submission); cited in App. G.2 and in the Data Availability Statement},
  source = {the authors' own posting, arXiv:2610.28115 [hep-ph]; package arxiv_InfoGeo_VAV_A30_2026-10-22_2115 for v2},
  check = {A31: APS asks that publicly shared software be cited in the reference list and in the Data Availability Statement (journals.aps.org/authors/data-availability-statements, read 26 Oct 2026); Alex's decision of 26 Oct 2026 (question tool): cite the arXiv ancillary files},
  retention = {required by decision}
}

@misc{KouChen2026,
  author = {Kou, Wei and Chen, Xurong},
  title = {Information Geometry of DGLAP Evolution: From Geodesic Tests to Emergent Small-Circle Geometry},
  year = {2026},
  eprint = {2610.27886},
  archivePrefix = {arXiv},
  primaryClass = {hep-ph},
  note = {no journal publication in the record; latest arXiv version v1 (Tue, 20 Oct 2026 09:09:56 UTC), 16 pages, 6 figures, formatted for Physical Review D; posted on the same day as v1 of this article (arXiv:2610.28115); neither paper cites the other},
  source = {arXiv abstract page, API record, PDF and LaTeX source of v1, retrieved from arXiv on 27 Oct 2026; PDF checked with file and pdfinfo (16 pages, title and authors as above); title, authors and date agree between the abstract page, the API record and the PDF},
  check = {KC1 (Introduction) and KC2 (Conclusions), A32: v1 read in full by two readers, the second of which reproduced its numbers from its stated input. The paper normalizes the LO nonsinglet valence number density by the conserved valence number (Eqs. (1)-(3)), evolves it with the LO nonsinglet kernel alone (Eqs. (15), (19)), for the GRV98 total valence u_v + d_v (Eq. (43)) from Q^2 = 2 to 2000 GeV^2 (Eq. (85)), and computes the Fisher-Rao speed per unit tau (Eq. (22); along ln Q^2 by Eq. (24)), the path length (Eq. (23)), the Fisher-Rao distance between end densities (Eq. (13)), the ratio of distance to length eta_G (Eq. (77), 0.9956 at 2000 GeV^2 in Eq. (92), an excess of length over distance of about 0.44 percent), and the geodesic curvature (Eq. (34)), with a principal-component fit of the path to a small circle whose arc length they compare with the path length (Eqs. (76), (98), (99)); it has no momentum density, no gluon or singlet evolution, no lower bound on the speed, no drift or variance of ln(1/x), no NLO, and no general law relating the excess of length over distance to the curvature (correction of 27 Oct 2026: an earlier note said "no relation between excess length and curvature", which overlooked the small-circle comparison)},
  retention = {V1 (added in A32)}
}


==> anc/checks/layout_check.py <==
#!/usr/bin/env python3
"""Layout check of a compiled PDF, offline.

    python3 checks/layout_check.py paper/vav_A32.pdf --tex paper/vav_A32.tex [--gap 45] [--json out.json]
    python3 checks/layout_check.py paper/supplement_vav_A32.pdf --tex paper/supplement_vav_A32.tex \
        --geometry-from paper/vav_A32.pdf

Every glyph, path, image and transparency group of every page is read from `mutool trace`
(MuPDF), with its device-space bounding box and the clip regions active when it is painted.
Nothing is fetched from the network. The text block is derived from the PDF itself: the left and
right edges are the most frequent start and end of 10 pt body lines, which also tells one column
from two; the top and bottom are the most frequent first and last body baselines. The derived
geometry is printed and can be overridden with --block L,T,R,B. --geometry-from OTHER.pdf takes it from another PDF
set with the same class options: the Supplemental Material (A23) carries too few body lines to derive its own while it
is short, and it is set like the paper. Its captions are numbered "FIG. S1." and "TABLE S1."; the prefix S is read.

Checks (each line of the report starts with FAIL or INFO; exit status 1 if any FAIL):

  PAGE_CLIP    an element or a graphics group whose own box extends past the page edge, so the
               page cuts it (a float pushed off the foot of the page).
  OUT_OF_BLOCK ink (glyph, non-white path, image) outside the text block by more than --side
               (3.5 pt) sideways, --tol (2 pt) at the top and --depth (6 pt) below the last
               baseline. The running-head line (page number) is exempt.
  GUTTER       two-column mode only: ink inside the gutter that belongs to a line or graphic
               reaching only one column, i.e. an over-wide column object.
  RULE_TEXT    a thin horizontal or vertical rule (at most 1.5 pt thick, at least 15 pt long)
               crossing the core (x-height band) of a glyph: a column or widetext rule cutting
               a display.
  EQNUM_SEP    a right-aligned equation number "(C3)" with no ink to its left on its own line
               and no display ink just below it either: the number has been pushed onto a line
               of its own, or onto another page.
  EQNUM_OVER   an equation number whose box overlaps other ink.
  CAPTION      with --tex: every figure, figure*, table, table* of the source (comments
               stripped) must give exactly one "FIG. n." / "TABLE R." caption line in the PDF,
               numbered 1..N in page order; a missing, duplicated or out-of-order caption fails.
  GAP          a vertical gap between two consecutive pieces of ink inside a column, larger than
               --gap points (default 45, about 3.5 baselines). Gaps from the last ink to the foot of the block are
               reported as INFO (ragged bottom), not as failures. Two more are INFO only when asked for, which the
               release tool does for the Supplemental Material (A23): with --title-gap G, the first gap on page 1
               below the title block (title, authors, affiliations) up to G points, the space revtex leaves before
               the first section when there is no abstract; with --foot-notes, on the last page, a gap whose lower
               side is the footnote block at the foot of the page (text below 9 pt and the short footnote rule), the
               ragged end of a short last page above the authors' e-mail notes.

Approximations, stated: glyph boxes use the font size from the text matrix with ascent 0.78 and
descent 0.22 of the size, and the glyph advance for the width, so large delimiters drawn from an
extension font are under-sized; path boxes include Bezier control points (conservative); white
fills and strokes (DeviceGray 1, RGB 1 1 1, CMYK 0 0 0 0) are not ink.
"""
import argparse
import glob
import os
import shutil
import tempfile
import collections
import json
import re
import subprocess
import sys
import xml.etree.ElementTree as ET

import numpy as np
from PIL import Image

ROMAN = {v: i for i, v in enumerate(
    "I II III IV V VI VII VIII IX X XI XII XIII XIV XV XVI XVII XVIII XIX XX".split(), 1)}


SKIPRULE = set("\ufffd\u221a")


def mat(s):
    return [float(t) for t in s.split()]


def apply(m, x, y):
    a, b, c, d, e, f = m
    return a * x + c * y + e, b * x + d * y + f


def bbox_pts(pts):
    xs = [p[0] for p in pts]
    ys = [p[1] for p in pts]
    return [min(xs), min(ys), max(xs), max(ys)]


def inter(a, b):
    if a is None:
        return b
    if b is None:
        return a
    r = [max(a[0], b[0]), max(a[1], b[1]), min(a[2], b[2]), min(a[3], b[3])]
    if r[0] > r[2] or r[1] > r[3]:
        return None
    return r


def overlap(a, b, shrink=0.0):
    return (min(a[2], b[2]) - max(a[0], b[0]) > shrink and
            min(a[3], b[3]) - max(a[1], b[1]) > shrink)


def is_white(attrs):
    col = attrs.get("color")
    if col is None:
        return False
    v = [float(t) for t in col.split()]
    cs = attrs.get("colorspace", "")
    if "CMYK" in cs:
        return all(t < 0.03 for t in v)
    return all(t > 0.97 for t in v)


class Elem:
    __slots__ = ("kind", "box", "vis", "ink", "uni", "size", "base", "core", "fid", "tight", "ext")

    def __init__(self, kind, box, vis, ink, uni="", size=0.0, base=0.0, core=None, fid=0, tight=None, ext=False):
        self.kind, self.box, self.vis, self.ink = kind, box, vis, ink
        self.uni, self.size, self.base, self.core, self.fid = uni, size, base, core, fid
        self.tight = tight if tight is not None else vis
        self.ext = ext


def trace(pdf):
    """Return {page: {'media': [..], 'elems': [Elem], 'groups': [box]}} from mutool trace."""
    proc = subprocess.run(["mutool", "trace", pdf], capture_output=True, check=True)
    pages = {}
    cur = None
    clip = []          # stack of (tag, box)
    path_ctx = None    # (tag, attrs, transform, points)
    text_ctx = None    # (attrs, transform)
    span_trm = None
    span_ext = False
    in_mask = 0
    fid = 0
    for ev, el in ET.iterparse(__import__("io").BytesIO(proc.stdout), events=("start", "end")):
        tag = el.tag
        if ev == "start":
            if tag == "page":
                mb = mat(el.get("mediabox"))
                cur = {"media": mb, "elems": [], "groups": []}
                pages[int(el.get("number"))] = cur
                clip = []
            elif tag == "group":
                gb = mat(el.get("bbox"))
                cur["groups"].append(gb)
                clip.append(("group", gb))
            elif tag == "mask":
                in_mask += 1
            elif tag in ("fill_path", "stroke_path", "clip_path", "clip_stroke_path"):
                path_ctx = [tag, dict(el.attrib), mat(el.get("transform")), []]
            elif tag in ("moveto", "lineto") and path_ctx is not None:
                path_ctx[3].append((float(el.get("x")), float(el.get("y"))))
            elif tag == "curveto" and path_ctx is not None:
                for k in ("1", "2", "3"):
                    if el.get("x" + k) is not None:
                        path_ctx[3].append((float(el.get("x" + k)), float(el.get("y" + k))))
            elif tag in ("fill_text", "stroke_text", "clip_text", "clip_stroke_text", "ignore_text"):
                fid += 1
                text_ctx = (tag, dict(el.attrib), mat(el.get("transform")))
            elif tag == "span":
                span_trm = mat(el.get("trm"))
                span_ext = "cmex" in (el.get("font") or "").lower()
            elif tag == "g" and text_ctx is not None and text_ctx[0] in ("fill_text", "stroke_text"):
                if in_mask:
                    continue
                x, y = float(el.get("x")), float(el.get("y"))
                adv = float(el.get("adv") or 0) or 0.5
                a, b, c, d = span_trm
                size = (abs(a * d - b * c)) ** 0.5
                T = text_ctx[2]

                def gpt(u, v):
                    return apply(T, x + a * u + c * v, y + b * u + d * v)
                if span_ext or el.get("unicode") == "\u221a":
                    # extension-font glyphs (big delimiters, radicals, large operators) hang below
                    # their reference point; their real height is not known from the size
                    box = bbox_pts([gpt(0, -1.2), gpt(adv, -1.2), gpt(0, 0.1), gpt(adv, 0.1)])
                    core = None
                    tight = bbox_pts([gpt(0.1 * adv, -0.3), gpt(0.9 * adv, -0.3), gpt(0.1 * adv, 0.0), gpt(0.9 * adv, 0.0)])
                else:
                    box = bbox_pts([gpt(0, -0.22), gpt(adv, -0.22), gpt(0, 0.78), gpt(adv, 0.78)])
                    core = bbox_pts([gpt(0.1 * adv, 0.06), gpt(0.9 * adv, 0.06),
                                     gpt(0.1 * adv, 0.44), gpt(0.9 * adv, 0.44)])
                    tight = bbox_pts([gpt(0.05 * adv, -0.12), gpt(0.95 * adv, -0.12),
                                      gpt(0.05 * adv, 0.68), gpt(0.95 * adv, 0.68)])
                base = apply(T, x, y)[1]
                vis = box
                for _, cb in clip:
                    vis = inter(vis, cb)
                tv = tight
                for _, cb in clip:
                    tv = inter(tv, cb)
                cur["elems"].append(Elem("glyph", box, vis, not is_white(text_ctx[1]),
                                         el.get("unicode") or "", size, base, core, fid, tv, span_ext))
            elif tag in ("fill_image", "fill_image_mask", "fill_shade"):
                if in_mask:
                    continue
                T = mat(el.get("transform"))
                if tag == "fill_shade":
                    box = None
                    for _, cb in clip:
                        box = inter(box, cb) if box is not None else cb
                    if box is None:
                        continue
                else:
                    box = bbox_pts([apply(T, 0, 0), apply(T, 1, 0), apply(T, 0, 1), apply(T, 1, 1)])
                vis = box
                for _, cb in clip:
                    vis = inter(vis, cb)
                cur["elems"].append(Elem("image", box, vis, True))
        else:  # end
            if tag in ("fill_path", "stroke_path", "clip_path", "clip_stroke_path") and path_ctx:
                ptag, attrs, T, pts = path_ctx
                path_ctx = None
                if not pts:
                    continue
                dev = [apply(T, *p) for p in pts]
                box = bbox_pts(dev)
                if ptag in ("stroke_path", "clip_stroke_path"):
                    lw = float(attrs.get("linewidth") or 1.0)
                    sc = (abs(T[0] * T[3] - T[1] * T[2])) ** 0.5
                    h = 0.5 * lw * sc
                    box = [box[0] - h, box[1] - h, box[2] + h, box[3] + h]
                if ptag.startswith("clip"):
                    clip.append(("clip", box))
                    continue
                if in_mask:
                    continue
                vis = box
                for _, cb in clip:
                    vis = inter(vis, cb)
                cur["elems"].append(Elem("path", box, vis, not is_white(attrs)))
            elif tag in ("clip_text", "clip_stroke_text"):
                clip.append(("clip", None))
                text_ctx = None
            elif tag in ("fill_text", "stroke_text", "ignore_text"):
                text_ctx = None
            elif tag == "pop_clip":
                # pop the innermost clip that is not a group
                for i in range(len(clip) - 1, -1, -1):
                    if clip[i][0] != "group":
                        clip.pop(i)
                        break
            elif tag == "group":
                for i in range(len(clip) - 1, -1, -1):
                    if clip[i][0] == "group":
                        clip.pop(i)
                        break
            elif tag == "mask":
                in_mask -= 1
            el.clear()
    return pages


# ---------------------------------------------------------------- lines and tokens

def lines_of(elems, gap_split=12.0):
    """Group visible glyphs by baseline, then split each baseline at horizontal gaps > gap_split."""
    by = collections.defaultdict(list)
    for e in elems:
        if e.kind == "glyph" and e.vis is not None and e.uni.strip():
            by[round(e.base * 2) / 2].append(e)
    out = []
    for b, gl in by.items():
        gl.sort(key=lambda e: e.box[0])
        seg = [gl[0]]
        for e in gl[1:]:
            if e.box[0] - seg[-1].box[2] > gap_split:
                out.append((b, seg))
                seg = [e]
            else:
                seg.append(e)
        out.append((b, seg))
    return out


def seg_text(seg):
    s = seg[0].uni
    for p, e in zip(seg, seg[1:]):
        if e.box[0] - p.box[2] > 0.18 * max(p.size, 1):
            s += " "
        s += e.uni
    return s


def tokens(seg):
    toks, cur = [], [seg[0]]
    for p, e in zip(seg, seg[1:]):
        if e.box[0] - p.box[2] > 0.18 * max(p.size, 1):
            toks.append(cur)
            cur = [e]
        else:
            cur.append(e)
    toks.append(cur)
    return toks


def mode(vals, width=1.0):
    c = collections.Counter(round(v / width) * width for v in vals)
    return c.most_common()


# ---------------------------------------------------------------- geometry

def geometry(pages):
    starts, ends, tops, bots, heads = [], [], [], [], []
    for pno, pg in pages.items():
        segs = [(b, s) for b, s in lines_of(pg["elems"]) if 9.4 < s[0].size < 10.6 and len(s) >= 25]
        for b, s in segs:
            starts.append(s[0].box[0])
            ends.append(s[-1].box[2])
        if segs:
            tops.append(min(b for b, _ in segs))
            bots.append(max(b for b, _ in segs))
    n = len(starts)
    smodes = [v for v, c in mode(starts) if c >= 0.12 * n]
    emodes = [v for v, c in mode(ends) if c >= 0.12 * n]
    smodes.sort()
    emodes.sort()
    two = len(smodes) >= 2 and smodes[-1] - smodes[0] > 150 and len(emodes) >= 2
    L = smodes[0]
    R = emodes[-1]
    cols = [(L, R)]
    if two:
        R1 = max(v for v in emodes if v < smodes[-1])
        cols = [(L, R1), (smodes[-1], R)]
    t0 = mode(tops, 0.5)[0][0]
    # bottom: the largest last baseline that occurs on at least two pages
    bc = collections.Counter(round(b * 2) / 2 for b in bots)
    b0 = max(v for v, c in bc.items() if c >= 2)
    return {"L": L, "R": R, "top_base": t0, "bot_base": b0, "cols": cols, "two": two}


# ---------------------------------------------------------------- checks

def run_checks(pages, geo, tex=None, gap=45.0, tol=2.0, depth=6.0, side=3.5, raster=None, title_gap=None,
               foot_notes=False):
    out = []
    L, R = geo["L"], geo["R"]
    T = geo["top_base"] - 10.0
    B = geo["bot_base"]
    cols = geo["cols"]

    def rep(level, code, page, msg):
        out.append({"level": level, "code": code, "page": page, "msg": msg})

    captions = []
    for pno in sorted(pages):
        pg = pages[pno]
        W, H = pg["media"][2], pg["media"][3]
        elems = [e for e in pg["elems"] if e.vis is not None]
        segs = lines_of(pg["elems"])
        # running head: lines with baseline well above the first body baseline
        head_ids = set()
        for b, s in segs:
            if b < geo["top_base"] - 12:
                for e in s:
                    head_ids.add(id(e))

        # PAGE_CLIP: own box past the page edge (group boxes and elements)
        seen = set()
        for gb in pg["groups"]:
            if gb[0] < -0.5 or gb[1] < -0.5 or gb[2] > W + 0.5 or gb[3] > H + 0.5:
                if gb[2] - gb[0] < W + 1:  # a page-sized group is the page itself
                    key = tuple(round(v) for v in gb)
                    if key not in seen:
                        seen.add(key)
                        rep("FAIL", "PAGE_CLIP", pno,
                            "graphics group x %.1f-%.1f, y %.1f-%.1f extends past the page edge (page %gx%g)"
                            % (gb[0], gb[2], gb[1], gb[3], W, H))
        for e in pg["elems"]:
            if e.vis is None or not e.ink:
                continue
            bx = e.box
            if bx[0] < -0.5 or bx[1] < -0.5 or bx[2] > W + 0.5 or bx[3] > H + 0.5:
                rep("FAIL", "PAGE_CLIP", pno, "%s at x %.1f-%.1f, y %.1f-%.1f is cut by the page edge"
                    % (e.kind, bx[0], bx[2], bx[1], bx[3]))
                break

        # OUT_OF_BLOCK: candidates from the element boxes, confirmed on the rendered page, so that
        # an estimated glyph box (extension fonts) cannot fail the check without real ink
        bad = []
        for e in elems:
            if not e.ink or id(e) in head_ids:
                continue
            v = e.vis
            dx = max(L - side - v[0], v[2] - (R + side), 0)
            dy = max(T - tol - v[1], v[3] - (B + depth), 0)
            if dx > 0 or dy > 0:
                bad.append((max(dx, dy), e))
        pix = None
        if raster is not None:
            img = raster(pno)
            sc = img.shape[1] / W
            mask = img < 128
            inside = np.zeros_like(mask)
            y0, y1 = int((T - tol) * sc), int(np.ceil((B + depth) * sc))
            x0, x1 = int((L - side) * sc), int(np.ceil((R + side) * sc))
            inside[max(y0, 0):y1, max(x0, 0):x1] = True
            for b, s in segs:      # the running-head line
                if id(s[0]) in head_ids:
                    hb = [min(e.box[0] for e in s) - 2, min(e.box[1] for e in s) - 2,
                          max(e.box[2] for e in s) + 2, max(e.box[3] for e in s) + 2]
                    inside[int(hb[1] * sc):int(hb[3] * sc) + 1, int(hb[0] * sc):int(hb[2] * sc) + 1] = True
            out_ink = mask & ~inside
            n = int(out_ink.sum())
            if n > 2:
                ys, xs = np.nonzero(out_ink)
                pix = (n, xs.min() / sc, xs.max() / sc, ys.min() / sc, ys.max() / sc)
        if pix is not None or (bad and raster is None):
            bad.sort(key=lambda t: -t[0])
            kinds = collections.Counter(e.kind for _, e in bad)
            txt = "".join(e.uni for _, e in bad if e.kind == "glyph")[:40]
            where = ("%d ink pixel(s) at x %.1f-%.1f, y %.1f-%.1f" % pix) if pix else \
                "worst element by %.1f pt" % bad[0][0]
            rep("FAIL", "OUT_OF_BLOCK", pno,
                "ink outside the text block [x %.1f-%.1f, y %.1f-%.1f]: %s; elements: %s%s" % (
                    L, R, T, B + depth, where, ", ".join("%s %d" % kv for kv in kinds.items()) or "none traced",
                    (" text '%s'" % txt) if txt else ""))
        elif bad:
            rep("INFO", "OUT_OF_BLOCK", pno, "%d element box(es) estimated outside the block, no ink there "
                "on the rendered page (estimated glyph boxes)" % len(bad))

        # GUTTER (two-column): an item touching the gutter is a defect when it is a column body line
        # running into the gutter, or when a body line of either column stands beside it at the same
        # height (so it is not part of a full-width display, widetext block or figure*).
        if geo["two"]:
            (l1, r1), (l2, r2) = cols
            body = []
            for b, s in segs:
                if len(s) >= 15 and 9.4 < s[0].size < 10.6:
                    x0, x1 = s[0].box[0], s[-1].box[2]
                    if abs(x0 - l1) < 12 or abs(x0 - l2) < 12 or abs(x1 - r1) < side or abs(x1 - r2) < side:
                        body.append((x0, x1, min(e.box[1] for e in s), max(e.box[3] for e in s), s))

            def beside(y0, y1, x0, x1):
                for bx0, bx1, by0, by1, s in body:
                    if min(by1, y1) - max(by0, y0) > 2 and (bx1 < x0 - 0.5 or bx0 > x1 + 0.5):
                        if (bx0 >= l2 - side) != (x0 >= l2 - side) or (bx1 <= r1 + side) != (x1 <= r1 + side):
                            return seg_text(s)[:30]
                return None
            for b, s in segs:
                x0, x1 = s[0].box[0], s[-1].box[2]
                y0, y1 = min(e.box[1] for e in s), max(e.box[3] for e in s)
                if x1 > r1 + side and x0 < l2 - side:
                    runs_on = abs(x0 - l1) < 12 and x1 < l2 + 6 and len(s) >= 15
                    nb = beside(y0, y1, x0, x1)
                    if runs_on or nb:
                        rep("FAIL", "GUTTER", pno, "line at baseline %.1f, x %.1f-%.1f, reaches into the gutter "
                            "(%.1f-%.1f): '%s'%s" % (b, x0, x1, r1, l2, seg_text(s)[:50],
                                                     (" beside '%s'" % nb) if nb else ""))
            for e in elems:
                if e.kind == "glyph" or not e.ink:
                    continue
                x0, x1 = e.vis[0], e.vis[2]
                if x1 > r1 + side and x0 < l2 - side:
                    nb = beside(e.vis[1], e.vis[3], x0, x1)
                    if nb:
                        rep("FAIL", "GUTTER", pno, "%s at x %.1f-%.1f, y %.1f-%.1f reaches into the gutter beside '%s'"
                            % (e.kind, x0, x1, e.vis[1], e.vis[3], nb))

        # RULE_TEXT
        glyphs = [e for e in elems if e.kind == "glyph" and e.ink and e.uni.strip() and e.core is not None]
        for e in elems:
            if e.kind != "path" or not e.ink:
                continue
            w, h = e.vis[2] - e.vis[0], e.vis[3] - e.vis[1]
            if not ((h <= 1.5 and w >= 15) or (w <= 1.5 and h >= 15)):
                continue
            if h <= 1.5:
                hits = [g for g in glyphs if g.uni not in SKIPRULE and e.vis[0] <= g.core[0] and e.vis[2] >= g.core[2]
                        and g.core[1] < e.vis[1] and e.vis[3] < g.core[3]]
            else:
                hits = [g for g in glyphs if g.uni not in SKIPRULE and e.vis[1] <= g.core[1] and e.vis[3] >= g.core[3]
                        and g.core[0] < e.vis[0] and e.vis[2] < g.core[2]]
            if hits:
                rep("FAIL", "RULE_TEXT", pno, "rule x %.1f-%.1f, y %.1f-%.1f crosses %d glyph(s): '%s'"
                    % (e.vis[0], e.vis[2], e.vis[1], e.vis[3], len(hits), "".join(g.uni for g in hits)[:30]))

        # EQNUM
        ink = [e for e in elems if e.ink and id(e) not in head_ids]
        # tags are found in content-stream order, so that ink drawn over a tag cannot hide it
        allg = [e for e in pg["elems"] if e.kind == "glyph" and e.vis is not None and e.uni.strip()]
        runs, cur = [], []
        for e in allg:
            if cur and abs(e.base - cur[-1].base) < 0.3 and -0.5 <= e.box[0] - cur[-1].box[2] <= 0.18 * e.size:
                cur.append(e)
            else:
                if cur:
                    runs.append(cur)
                cur = [e]
        if cur:
            runs.append(cur)
        for tk in runs:
            t = "".join(g.uni for g in tk)
            if not re.fullmatch(r"\(([A-Z]?\d+[a-z]?)\)", t):
                continue
            tb = [min(g.box[0] for g in tk), min(g.box[1] for g in tk),
                  max(g.box[2] for g in tk), max(g.box[3] for g in tk)]
            tt = [min(g.tight[0] for g in tk), min(g.tight[1] for g in tk),
                  max(g.tight[2] for g in tk), max(g.tight[3] for g in tk)]
            col = None
            for c in cols:
                if abs(tb[2] - c[1]) <= 3.0:
                    col = c
            if col is None:
                continue
            # a reference such as "Eq. (31)" ending a justified text line: the line segment that
            # holds it starts at the column's left edge (or a paragraph indent) and is long
            inline = False
            for bb, ss in segs:
                if any(g is tk[0] for g in ss) and len(ss) >= 15 and ss[0].box[0] < col[0] + 25 \
                        and ss[0] is not tk[0]:
                    inline = True
            if inline:
                continue
            mine = set(id(g) for g in tk)
            others = [e for e in ink if id(e) not in mine]
            left = [e for e in others if e.vis[2] < tb[0] - 0.5 and e.vis[0] >= col[0] - tol - 1
                    and min(e.vis[3], tb[3] - 1) > max(e.vis[1], tb[1] + 1)]
            # a tag centered on a multi-line display has display ink just above and just below it;
            # a tag pushed onto a line of its own has body text (or nothing) on one side
            bodyids = set()
            for bb, ss in segs:
                if len(ss) >= 15 and 9.4 < ss[0].size < 10.6 and abs(ss[0].box[0] - col[0]) < 12:
                    bodyids.update(id(g) for g in ss)
            disp = [e for e in others if id(e) not in bodyids and e.vis[2] < tb[0] - 0.5
                    and e.vis[0] >= col[0] - 3]
            above = min([tb[1] - e.vis[3] for e in disp if e.vis[3] <= tb[1] + 1] or [1e9])
            below = min([e.vis[1] - tb[3] for e in disp if e.vis[1] >= tb[3] - 1] or [1e9])
            if not left and not (above < 6 and below < 6):
                rep("FAIL", "EQNUM_SEP", pno, "equation number %s at y %.1f-%.1f stands on a line of its own "
                    "(display ink %.1f pt above, %.1f pt below)" % (t, tb[1], tb[3], min(above, 999), min(below, 999)))
            ov = [e for e in others if e.tight is not None and overlap(e.tight, tt, 0.4)]
            if ov:
                rep("FAIL", "EQNUM_OVER", pno, "equation number %s overlaps %d element(s)" % (t, len(ov)))

        # captions, collected in reading order (column, then y)
        for b, s in segs:
            txt = seg_text(s)
            m = re.match(r"(FIG)\. S?(\d+)\.|(TABLE) S?([IVXL]+|\d+)\.", txt)
            if m:
                x0 = s[0].box[0]
                ci = 0
                if geo["two"] and x0 >= cols[1][0] - 20:
                    ci = 1
                if m.group(1):
                    captions.append((pno, ci, b, "FIG", int(m.group(2))))
                else:
                    captions.append((pno, ci, b, "TABLE", int(m.group(4)) if m.group(4).isdigit()
                                     else ROMAN.get(m.group(4), -1)))

        # GAP
        for (c0, c1) in cols:
            iv = []
            for e in ink:
                v = e.vis
                if v[2] < c0 + 1 or v[0] > c1 - 1:
                    continue
                iv.append((max(v[1], T), min(v[3], B + depth)))
            for gb in pg["groups"]:      # a graphics group (an included figure) counts as solid
                if gb[2] - gb[0] < W - 1 and not (gb[2] < c0 + 1 or gb[0] > c1 - 1):
                    iv.append((max(gb[1], T), min(gb[3], B + depth)))
            iv = sorted(x for x in iv if x[1] > x[0])
            if not iv:
                continue
            merged = [list(iv[0])]
            for a, z in iv[1:]:
                if a <= merged[-1][1] + 0.01:
                    merged[-1][1] = max(merged[-1][1], z)
                else:
                    merged.append([a, z])
            # the footnote block of the last page: ink below every glyph of body size (9 pt or larger) in this
            # column, made of small glyphs and thin rules only (A23, --foot-notes)
            foot_top = None
            if foot_notes and pno == max(pages):
                col_ink = [e for e in ink if not (e.vis[2] < c0 + 1 or e.vis[0] > c1 - 1)]
                body = [e.vis[3] for e in col_ink if e.kind == "glyph" and e.size >= 9.0]
                body_bot = max(body) if body else None
                if body_bot is not None:
                    below = [e for e in col_ink if e.vis[1] > body_bot]
                    if below and all((e.kind == "glyph" and e.size < 9.0) or (e.kind != "glyph" and
                                     e.vis[3] - e.vis[1] <= 1.5) for e in below):
                        foot_top = min(e.vis[1] for e in below)
            first_big = True       # the first gap above --gap on page 1 is the one below the title block
            for p, q in zip(merged, merged[1:]):
                g = q[0] - p[1]
                big_first, first_big = (g > gap and first_big), (first_big and not g > gap)
                if big_first and title_gap is not None and pno == min(pages) and g <= title_gap:
                    rep("INFO", "GAP", pno, "space of %.1f pt below the title block (between y %.1f and %.1f), "
                        "within --title-gap %.0f" % (g, p[1], q[0], title_gap))
                    continue
                if g > gap and foot_top is not None and q[0] >= foot_top - 0.5:
                    rep("INFO", "GAP", pno, "the last page ends %.1f pt above its footnote block (between y %.1f "
                        "and %.1f), --foot-notes" % (g, p[1], q[0]))
                    continue
                if g > gap:
                    rep("FAIL", "GAP", pno, "vertical gap of %.1f pt in column x %.0f-%.0f between y %.1f and %.1f"
                        % (g, c0, c1, p[1], q[0]))
            tail = B - merged[-1][1]
            if tail > 3 * gap and pno != max(pages):
                rep("INFO", "GAP", pno, "column x %.0f-%.0f ends %.1f pt above the foot of the block"
                    % (c0, c1, tail))

    # CAPTION check against the source
    captions.sort(key=lambda c: (c[0], c[1], c[2]))
    if tex is not None:
        src = open(tex, encoding="utf-8").read()
        src = re.sub(r"(?<!\\)%.*", "", src)
        nfig = ntab = 0
        for m in re.finditer(r"\\begin\{(figure|table)(\*?)\}(.*?)\\end\{\1\2\}", src, re.S):
            nc = len(re.findall(r"\\caption\b", m.group(3)))
            if nc == 0:
                rep("FAIL", "CAPTION", None, "%s environment at source offset %d has no caption"
                    % (m.group(1), m.start()))
            if m.group(1) == "figure":
                nfig += nc
            else:
                ntab += nc
        for kind, n in (("FIG", nfig), ("TABLE", ntab)):
            got = [c for c in captions if c[3] == kind]
            nums = [c[4] for c in got]
            exp = list(range(1, n + 1))
            if nums != exp:
                missing = [k for k in exp if k not in nums]
                dup = [k for k, v in collections.Counter(nums).items() if v > 1]
                rep("FAIL", "CAPTION", None, "%s captions in page order %s, expected %s (missing %s, repeated %s)"
                    % (kind, nums, exp, missing, dup))
            else:
                rep("INFO", "CAPTION", None, "%d %s captions found in order, matching the %d captions of the source floats"
                    % (n, kind, n))
    return out, captions


def main():
    ap = argparse.ArgumentParser(description=__doc__.split("\n")[0])
    ap.add_argument("pdf")
    ap.add_argument("--tex", help="LaTeX source, for the caption check")
    ap.add_argument("--gap", type=float, default=45.0, help="largest allowed vertical gap inside a column, pt")
    ap.add_argument("--tol", type=float, default=2.0, help="top tolerance, pt")
    ap.add_argument("--side", type=float, default=3.5, help="sideways tolerance (margin protrusion), pt")
    ap.add_argument("--depth", type=float, default=6.0, help="allowed depth below the last baseline, pt")
    ap.add_argument("--block", help="override the text block: L,T,R,B in pt, top-left origin")
    ap.add_argument("--title-gap", type=float, default=None,
                    help="largest allowed space below the title block on page 1, pt (default: --gap)")
    ap.add_argument("--foot-notes", action="store_true",
                    help="a gap down to the footnote block of the last page is INFO")
    ap.add_argument("--geometry-from", help="derive the text block from this PDF (set with the same class options)")
    ap.add_argument("--json", help="write the findings as JSON")
    ap.add_argument("--dpi", type=int, default=144, help="resolution of the rendering used to confirm OUT_OF_BLOCK")
    a = ap.parse_args()
    pages = trace(a.pdf)
    geo = geometry(trace(a.geometry_from) if a.geometry_from else pages)
    if a.block:
        Lb, Tb, Rb, Bb = (float(v) for v in a.block.split(","))
        geo.update(L=Lb, R=Rb, top_base=Tb + 10.0, bot_base=Bb)
        geo["cols"] = [(Lb, Rb)] if not geo["two"] else geo["cols"]
    print("layout_check: %s, %d pages, %s, text block x %.1f-%.1f, first baseline %.1f, last baseline %.1f%s%s"
          % (a.pdf, len(pages), "two columns" if geo["two"] else "one column", geo["L"], geo["R"],
             geo["top_base"], geo["bot_base"],
             (", columns " + "; ".join("%.1f-%.1f" % c for c in geo["cols"])) if geo["two"] else "",
             (", text block from " + a.geometry_from) if a.geometry_from else ""))
    tmp = tempfile.mkdtemp(prefix="layout_check_")
    subprocess.run(["pdftoppm", "-r", str(a.dpi), "-gray", a.pdf, os.path.join(tmp, "p")], check=True)
    files = sorted(glob.glob(os.path.join(tmp, "p-*.pgm")))

    def raster(pno):
        return np.asarray(Image.open(files[pno - 1]))
    try:
        out, caps = run_checks(pages, geo, a.tex, a.gap, a.tol, a.depth, a.side, raster, a.title_gap, a.foot_notes)
    finally:
        shutil.rmtree(tmp, ignore_errors=True)
    for r in out:
        print("%-4s %-12s p.%-3s %s" % (r["level"], r["code"], r["page"] if r["page"] else "-", r["msg"]))
    nf = sum(1 for r in out if r["level"] == "FAIL")
    print("layout_check: %d FAIL, %d INFO" % (nf, sum(1 for r in out if r["level"] == "INFO")))
    if a.json:
        json.dump({"pdf": a.pdf, "pages": len(pages), "geometry": geo, "findings": out,
                   "captions": caps}, open(a.json, "w"), indent=1)
    sys.exit(1 if nf else 0)


if __name__ == "__main__":
    main()


==> anc/checks/mech_guard.py <==
#!/usr/bin/env python3
"""Mechanical guard of the manuscript paper/vav_A32.tex and its Supplemental Material, ancillary-file copy (reduced).

This is a reduced copy of the guard the authors ran on every draft of the manuscript.  It keeps the checks a reader
needs to confirm the distributed manuscript against the distributed files: the build, the displays, the numbers, the
citations (with "et al." only before an entry of five authors or more, the entry SupplementalMaterial pointing to the
ancillary files, and every reference of the Supplemental Material in the paper's list), the names of AI models, and the
rule that no sentence opens with "Under" or "With".  The other style checks of the authors' guard are not part of this
copy.

Usage
    python3 mech_guard.py [--draft PATH] [--build DIR] [--no-build] [--json OUT]

The draft is copied into the build directory together with paper/numbers.tex and the V1
figures, and every check runs on that copy. Nothing under paper/ is written.

Checks
  (a) displays: every display of the draft equals a display of data/EQUATIONS_V2.tex after
      whitespace normalization (all whitespace and comments removed), and every inventory display
      that is not marked "Optional" in its Source line is present in the draft.
  (b) numbers: every \\Num macro used is defined in paper/numbers.tex and is not PENDING; no digit
      string in prose, inline math or tables outside the allowed classes (ALLOWED_CLASSES below).
  (c) citations and references: every \\cite key is in refs_v1_verified.txt, has a \\bibitem, every
      \\bibitem is cited, the list is in order of first citation, the bibitem carries the year,
      eprint and DOI of the verified record, a literal locator in a cited work (Eq. (3) of a
      reference) has the \\cite in its sentence, and every \\ref/\\eqref has a \\label; "X et al." stands
      only before an entry of five authors or more; the entry SupplementalMaterial points to the ancillary files of
      this article on arXiv; every key the Supplemental Material cites is an entry of the paper's reference list.
  (h) counted with the citations: every mention of CT18, NNPDF4.0, MSHT20 or NNPDF3.1sx outside the
      abstract has the \\cite of its fit in the same sentence (table cell); LHAPDF identifiers stand
      only in the App. G list ("Reproduction material"), in \\texttt.
  (e) names of the AI models that the AI-use appendix (App. G.3) prints (Anthropic, Claude, Opus,
      Fable, Sonnet, Haiku, OpenAI, GPT, Astra, Sol, Luna, Gemini, Google, Kimi, Moonshot), matched
      as whole words, outside that appendix and the Acknowledgments (comments included).
  (g) pdflatex, bibtex, pdflatex x2 in the copy; errors, undefined references and citations, the
      page count of the whole PDF and of the main text (up to the page where Appendix A starts).
  (i) no sentence of the prose, from the abstract to the end of the appendices, captions included,
      opens with "Under" (FAIL); a lowercase "under" with no bounding noun (assumption, condition,
      hypothesis, premise) within two words that is not a technical construction (invariant under a
      map, under the integral, and so on) is reported as a WARN to be read.  No sentence opens with "With" (FAIL), by
      the same test of where a sentence opens; a capitalized "With" inside a sentence is a WARN to be read.

The Supplemental Material paper/supplement_vav_A32.tex is the second document of the pair; each imports the other's
labels with xr (\\externaldocument).  A draft whose name starts with "supplement_" (or --role supplement) is checked as
the Supplemental Material.  Either way the other document is read too: (a) a required display counts as present when
either document carries it, and a display carried by both fails; (c) a \\ref resolves to a label of either document, a
label defined in both fails, and each document must import exactly the other; (e) the AI-use appendix is required in
the paper only; (g) the other document is built once before the draft, so that references across the pair resolve.
--other names the other document, --no-other checks the draft alone.

Exit status 0 when no FAIL is reported, 1 otherwise. WARN lines block nothing.
"""
import argparse, bisect, json, os, re, shutil, subprocess, sys, difflib
from collections import Counter, OrderedDict

# Paths are relative to this file, so the guard runs from the tree and from an extracted supplement.
HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.normpath(os.path.join(HERE, '..'))
DRAFT = os.path.join(ROOT, 'paper', 'vav_A32.tex')
SUPP = os.path.join(ROOT, 'paper', 'supplement_vav_A32.tex')    # the Supplemental Material, when present
# the display inventory. Check (a) compares each display with it after whitespace normalization. Its comment lines
# state the check each display was reported to have received in the development tree, whose check programs are not
# distributed.
INVENTORY = os.path.join(HERE, 'data', 'EQUATIONS_V2.tex')
NUMBERS = os.path.join(ROOT, 'paper', 'numbers.tex')
SUPPREFS = os.path.join(ROOT, 'paper', 'supplement_refs.tex')
LEDGER = os.path.join(HERE, 'numbers', 'plan', 'v1', 'ledger_v1.json')
REFS = os.path.join(HERE, 'data', 'refs_v1_verified.txt')
SPEC = os.path.join(ROOT, 'plan', 'v1', 'CONTENT_SPEC_V1.md')         # optional: absent from the supplement
FIGS = os.path.join(ROOT, 'paper', 'figures', 'v1')
BUILD = os.environ.get('VAV_BUILD_DIR') or os.path.join(os.environ.get('TMPDIR', '/tmp'), 'vav_A32_guard_build')

FINDINGS = []          # (level, check, line, message)


def rep(level, check, line, msg):
    FINDINGS.append((level, check, line, msg))


# ----------------------------------------------------------------------------- text helpers
def blank(s):
    """Same length, newlines kept: offsets and line numbers survive every strip."""
    return re.sub(r'[^\n]', ' ', s)


def sub_blank(pat, text, flags=0):
    return re.sub(pat, lambda m: blank(m.group(0)), text, flags=flags)


def strip_comments(text):
    return sub_blank(r'(?<!\\)%[^\n]*', text)


class LineMap:
    def __init__(self, text):
        self.starts = [0] + [m.end() for m in re.finditer(r'\n', text)]

    def __call__(self, off):
        return bisect.bisect_right(self.starts, off)


def externaldocs(text):
    """the names a source imports labels from with xr, \\externaldocument[prefix]{name}, comments removed"""
    return [m.group(2) for m in re.finditer(r'\\externaldocument(\[[^\]]*\])?\{([^}]*)\}', strip_comments(text))]


DISPLAY_ENVS = r'(equation|align|gather|multline|eqnarray|displaymath)\*?'


def find_displays(text):
    """Return [(start, end, content_without_env, label)] for top-level display environments."""
    out = []
    for m in re.finditer(r'\\begin\{(' + DISPLAY_ENVS + r')\}(.*?)\\end\{\1\}', text, re.S):
        body = m.group(3)
        lab = re.findall(r'\\label\{([^}]*)\}', body)
        out.append((m.start(), m.end(), body, lab[0] if lab else None, m.group(1)))
    for m in re.finditer(r'(?<!\\)\\\[(.*?)\\\]', text, re.S):
        out.append((m.start(), m.end(), m.group(1), None, '\\['))
    for m in re.finditer(r'\$\$(.*?)\$\$', text, re.S):
        out.append((m.start(), m.end(), m.group(1), None, '$$'))
    return sorted(out)


def norm_display(body, keep_label=False):
    b = re.sub(r'(?<!\\)%[^\n]*', '', body)
    if not keep_label:
        b = re.sub(r'\\label\{[^}]*\}', '', b)
    return re.sub(r'\s+', '', b)


def compress(text):
    """Collapse whitespace runs (newline kept if present) and return (t, index map)."""
    out, idx = [], []
    i, n = 0, len(text)
    while i < n:
        c = text[i]
        if c in ' \t\n\r~':
            j = i
            nl = False
            while j < n and text[j] in ' \t\n\r~':
                nl |= text[j] == '\n'
                j += 1
            out.append('\n' if nl else ' ')
            idx.append(i)
            i = j
        else:
            out.append(c)
            idx.append(i)
            i += 1
    return ''.join(out), idx


# ----------------------------------------------------------------------------- source views
def load_views(src):
    """Return dict of views of the draft, each the same length as src."""
    nocom = strip_comments(src)
    b0 = nocom.find('\\begin{document}')
    bib = nocom.find('\\begin{thebibliography}')
    bib_end = nocom.find('\\end{thebibliography}')
    if bib < 0:
        bib, bib_end = len(nocom), len(nocom)
    body = blank(nocom[:b0]) + nocom[b0:bib] + blank(nocom[bib:])
    # displays blanked
    disp = find_displays(body)
    nodisp = list(body)
    for s, e, *_ in disp:
        nodisp[s:e] = blank(body[s:e])
    nodisp = ''.join(nodisp)
    # raw view for markup patterns: no displays, inline math kept
    raw = nodisp
    # prose view: inline math -> X, commands of reference type blanked, tabular blanked,
    # graphics blanked, remaining macro names blanked, braces blanked
    p = raw
    p = sub_blank(r'\\begin\{tabular\}.*?\\end\{tabular\}', p, re.S)
    p = sub_blank(r'\\(IfFileExists|includegraphics)(\[[^\]]*\])?\{[^}]*\}', p)
    p = sub_blank(r'\\(cite|citep|citet|ref|eqref|label|input|include|bibitem|url|href|texttt)'
                  r'(\[[^\]]*\])?\{[^}]*\}', p)
    p = re.sub(r'(?<!\\)\$[^$]*\$', lambda m: 'X' + blank(m.group(0))[1:], p)
    p = re.sub(r'\\\((.*?)\\\)', lambda m: 'X' + blank(m.group(0))[1:], p, flags=re.S)
    p = sub_blank(r'\\(begin|end)\{[^}]*\}(\[[^\]]*\])?', p)
    p = sub_blank(r'\\[a-zA-Z@]+\*?', p)
    p = re.sub(r'[{}\\&^_]', ' ', p)
    p = p.replace('\\', ' ')
    return dict(src=src, nocom=nocom, body=body, nodisp=nodisp, raw=raw, prose=p,
                b0=b0, bib=bib, bib_end=bib_end, displays=disp)


def section_spans(nocom):
    """[(start, title, label)] of \\section and \\appendix markers."""
    out = []
    for m in re.finditer(r'\\(section|subsection)\*?\{((?:[^{}]|\{[^{}]*\})*)\}', nocom):
        out.append((m.start(), m.group(1), m.group(2)))
    return out


# ============================================================================= (a) displays
def parse_inventory(path):
    txt = open(path).read()
    lm = LineMap(txt)
    out = []
    for s, e, body, lab, env in find_displays(strip_comments(txt)):
        # the comment block before the display
        pre = txt[:s].rstrip('\n').split('\n')
        block = []
        for l in reversed(pre):
            if l.startswith('%'):
                block.append(l)
            else:
                break
        block = list(reversed(block))
        src_line = ' '.join(l for l in block if not l.startswith('% States')
                            and not l.startswith('% Check'))
        src_line = src_line.split('% States')[0]
        optional = bool(re.search(r'\bOptional\b', ' '.join(block[:3])))
        # section header of the inventory
        hdr = re.findall(r'^% (Section \d+\.[^\n]*|Appendix [A-Z]\.[^\n]*)', txt[:s], re.M)
        out.append(dict(line=lm(s), label=lab, norm=norm_display(body), optional=optional,
                        section=hdr[-1] if hdr else '?', block=block,
                        trail=re.sub(r'\s+', '', re.sub(r'\\label\{[^}]*\}', '', body))[-3:]))
    return out


SEC_RX = r'\\section\*?\{((?:[^{}]|\{(?:[^{}]|\{[^{}]*\})*\})*)\}'


def _key(t):
    t = re.sub(r'^(Section \d+|Appendix [A-Z])\.\s*', '', t)
    t = re.sub(r'\\texorpdfstring\{([^}]*)\}\{[^}]*\}', r'\1', t)
    t = re.sub(r'\(.*?\)|[$\\{}_]', ' ', t.lower())
    return set(w for w in re.findall(r'[a-z0-9]+', t) if w not in ('the', 'and', 'of', 'at', 'to', 'a'))


def check_displays(v, lm, inv, other=()):
    """other: the displays of the other document of the pair (paper or Supplemental Material)"""
    byn = {}
    for i, d in enumerate(inv):
        byn.setdefault(d['norm'], []).append(i)
    used = Counter()
    nd = 0
    draft_labels = {}
    for s, e, body, lab, env in v['displays']:
        nd += 1
        n = norm_display(body)
        ln = lm(s)
        if env not in ('equation',):
            rep('WARN', 'a', ln, f'display environment {env} (inventory uses equation only)')
        if n in byn:
            idx = byn[n][min(used[n], len(byn[n]) - 1)]
            used[n] += 1
            il = inv[idx]['label']
            if il != lab:
                rep('FAIL', 'a', ln, f'display equals inventory display at inventory line '
                    f'{inv[idx]["line"]} but its label is {lab!r}, inventory label {il!r}')
            draft_labels[lab] = idx
            secs = [(o, t) for o, t in ((m.start(), m.group(1)) for m in re.finditer(SEC_RX, v['nocom'])) if o < s]
            dsec = secs[-1][1] if secs else '?'
            a, b = _key(inv[idx]['section']), _key(dsec)
            if not a or len(a & b) / max(1, min(len(a), len(b))) < 0.5:
                rep('WARN', 'a', ln, f'display {lab!r} placed in section "{dsec}", inventory places it in '
                    f'"{inv[idx]["section"]}"')
            continue
        # diagnose: nearest inventory display
        best, bi = 0, None
        for i, d in enumerate(inv):
            r = difflib.SequenceMatcher(None, n, d['norm'], autojunk=False).ratio()
            if r > best:
                best, bi = r, i
        why = ''
        if bi is not None:
            a, b = n, inv[bi]['norm']
            sm = difflib.SequenceMatcher(None, a, b, autojunk=False)
            diffs = [f'{t}: draft {a[i1:i2]!r} vs inventory {b[j1:j2]!r}'
                     for t, i1, i2, j1, j2 in sm.get_opcodes() if t != 'equal'][:4]
            why = (f'; nearest inventory display line {inv[bi]["line"]} label '
                   f'{inv[bi]["label"]!r} (similarity {best:.3f}); ' + ' | '.join(diffs))
        rep('FAIL', 'a', ln, f'display with label {lab!r} is not in the inventory{why}')
    used_other = Counter(norm_display(body) for _, _, body, _, _ in other)
    missing = []
    for i, d in enumerate(inv):
        if used[d['norm']] == 0 and used_other[d['norm']] == 0:
            lvl = 'WARN' if d['optional'] else 'FAIL'
            tag = 'optional display absent' if d['optional'] else 'required display absent'
            rep(lvl, 'a', None, f'{tag}: inventory line {d["line"]} label {d["label"]!r} '
                f'({d["section"]})')
            if not d['optional']:
                missing.append(d['label'])
    dup = [n for n, c in used.items() if c > len(byn.get(n, []))]
    for n in dup:
        rep('FAIL', 'a', None, f'an inventory display appears {used[n]} times in the draft')
    for n in used:
        if n in byn and used[n] <= len(byn[n]) < used[n] + used_other[n]:
            rep('FAIL', 'a', None, f'an inventory display appears {used[n]} times in the draft and {used_other[n]} times '
                f'in the other document of the pair, {len(byn[n])} times in the inventory')
    return nd, missing


# ============================================================================= (b) numbers
ALLOWED_CLASSES = OrderedDict([
    ('small integer', 'integers 0 to 12: counts, orders, flavor numbers, the moment index N'),
    ('year', 'a year 1900-2029 standing next to an author name or citation'),
    ('formula constant', 'a digit string that occurs in a display of data/EQUATIONS_V2.tex, '
                         'when it stands in inline math outside a table (each admission is printed as INFO)'),
    ('scale setting', 'the scales fixed by the outline and spec: Q = 2, 10, 100 GeV and 10^4 GeV, '
                      'Q^2 = 10, 35, 500 GeV^2, and the 68 and 95 percent confidence levels'),
    ('affiliation', 'the postal code 40700 inside \\affiliation'),
    ('locator in a cited work', 'a literal equation, section, table, figure or page number of a cited work '
                                '(own objects use \\ref); its citation is checked under (c)'),
    ('power of ten', 'the digits of 10^n and 10^{-n} (grid limits and scales); counted, not checked'),
    ('model version in the AI-use disclosure', 'a version number directly after an AI model name (Claude Opus 5.5, '
                                               'GPT-6), inside the AI-use appendix or the Acknowledgments pointer only'),
])
LOCATOR = (r'(?<![A-Za-z])(Eqs?\.|Equations?|Secs?\.|Sections?|Tables?|Tab\.|Figs?\.|Figures?|pp?\.|pages?)'
           r'[\s~]*\(?\d+(\.\d+)?\)?(?:\s*(--|-|,|and|to)\s*~?\(?\d+(\.\d+)?\)?)*')
SCALE_SETTINGS = {'2', '10', '100', '35', '500', '68', '95'}


def load_numbers():
    txt = open(NUMBERS).read()
    defs = {}
    for m in re.finditer(r'\\(?:new|provide)command\{\\(Num[A-Za-z]+)\}(\[\d\])?\{(.*?)\}\s*%\s*([^\n]*)',
                         txt):
        defs[m.group(1)] = (m.group(3), m.group(4))
    for m in re.finditer(r'\\(?:new|provide)command\{\\(Num[A-Za-z]+)\}', txt):
        defs.setdefault(m.group(1), ('?', ''))
    return defs


def check_numbers(v, lm, inv_text):
    defs = load_numbers()
    body = v['body']
    used = Counter(m.group(1) for m in re.finditer(r'\\(Num[A-Za-z]+)', body))
    for m in re.finditer(r'\\(Num[A-Za-z]+)', body):
        name = m.group(1)
        if name not in defs:
            rep('FAIL', 'b', lm(m.start()), f'\\{name} is not defined in paper/numbers.tex')
        elif 'NumPending' in defs[name][0] or 'PENDING' in defs[name][1]:
            rep('FAIL', 'b', lm(m.start()), f'\\{name} is PENDING in numbers.tex and prints ??id??')
    for m in re.finditer(r'\\(re)?newcommand\{\\Num', v['src'][v['b0']:] if v['b0'] > 0 else v['src']):
        rep('FAIL', 'b', lm(m.start() + max(v['b0'], 0)), 'a \\Num macro is (re)defined in the draft')
    pre = v['src'][:v['b0']]
    for m in re.finditer(r'\\(re)?newcommand\{\\Num', pre):
        rep('FAIL', 'b', lm(m.start()), 'a \\Num macro is (re)defined in the preamble')

    # digit strings
    led = json.load(open(LEDGER))['numbers']
    printed = {}
    for r in led:
        if r.get('printed') not in (None, ''):
            printed.setdefault(str(r['printed']), []).append(r['macro'])
    spec = open(SPEC).read() if os.path.exists(SPEC) else None
    inv_disp = ' '.join(d[2] for d in find_displays(strip_comments(inv_text)))
    formula_consts = set(re.findall(r'\d+(?:\.\d+)?', inv_disp))

    t = v['nodisp']
    t = sub_blank(r'\\Num[A-Za-z]+(\{[^}]*\})?', t)
    t = sub_blank(r'\\(label|ref|eqref|cite|citep|includegraphics|IfFileExists|input|url|href|'
                  r'begin|end|texttt|bibitem)(\[[^\]]*\])?\{[^}]*\}', t)
    t = sub_blank(r'\\texorpdfstring\{[^}]*\}\{[^}]*\}', t)  # bookmark string duplicates the title
    # a locator in a cited work (Eq. (101), Sec. 4, Table 2 of a reference) is not a number;
    # check (c) requires the citation beside it
    loc_spans = [(m.start(), m.end()) for m in re.finditer(LOCATOR, t)]
    aff = [(m.start(), m.end()) for m in re.finditer(r'\\affiliation\{[^}]*\}', t)]
    tabs = [(m.start(), m.end()) for m in re.finditer(r'\\begin\{tabular\}.*?\\end\{tabular\}', v['nodisp'], re.S)]
    pow10 = [(m.start(), m.end()) for m in re.finditer(r'10\^\{?-?\d+\}?', t)]
    t = sub_blank(r'\\[a-zA-Z@]+', t)   # macro names, so \quad0.70 is read as 0.70
    # positions inside inline math
    mathmask = [False] * len(t)
    for m in re.finditer(r'(?<!\\)\$[^$]*\$', t):
        for k in range(m.start(), m.end()):
            mathmask[k] = True
    tally = Counter()
    toks = {}
    # Narrow exemption: the version number of an AI model
    # name, such as the 5.5 of "Claude Opus 5.5", is a product name and not a computed value, and the AI-use
    # disclosure must name the models (Springer Nature policy).  Only a digit string that directly follows a model
    # name token of AI_PAT, and that stands inside the AI-use appendix or the Acknowledgments pointer (ai_spans), is
    # exempt.  Every other digit string there, and every model version number elsewhere, is still checked.
    ai_sp = [(a, b) for a, b, _, _ in ai_spans(v)]
    model_before = re.compile(r'\b(GPT|Claude|Opus|Sonnet|Haiku|Fable|Astra|Luna|Sol|Gemini)[- ]$', re.I)
    for m in re.finditer(r'(?<![A-Za-z0-9.\\])\d+(?:\.\d+)?(?![0-9])', t):
        tok = m.group(0)
        s = m.start()
        if any(a <= s < b for a, b in ai_sp) and model_before.search(t[max(0, s - 12):s]):
            tally['model version in the AI-use disclosure'] += 1
            toks.setdefault('model version in the AI-use disclosure', set()).add(tok)
            continue
        # exponent and subscript characters following a letter macro such as \d2 are not numbers
        if any(a <= s < b for a, b in loc_spans):
            tally['locator in a cited work'] += 1; toks.setdefault('locator in a cited work', set()).add(tok)
            continue
        if any(a <= s < b for a, b in pow10):
            tally['power of ten'] += 1; toks.setdefault('power of ten', set()).add(tok)
            continue
        if any(a <= s < b for a, b in aff) and tok == '40700':
            tally['affiliation'] += 1; toks.setdefault('affiliation', set()).add(tok)
            continue
        if re.fullmatch(r'\d+', tok) and int(tok) <= 12:
            tally['small integer'] += 1; toks.setdefault('small integer', set()).add(tok)
            continue
        if re.fullmatch(r'(19|20)\d\d', tok):
            ctx = t[max(0, s - 60):s + 10]
            if re.search(r'[A-Z][a-z]+', ctx):
                tally['year'] += 1; toks.setdefault('year', set()).add(tok)
                continue
        if mathmask[s] and tok in formula_consts and not any(a <= s < b for a, b in tabs):
            tally['formula constant'] += 1; toks.setdefault('formula constant', set()).add(tok)
            rep('INFO', 'b', lm(s), f'formula-constant class admits {tok!r}: '
                + re.sub(r'\s+', ' ', t[max(0, s - 40):s + 30]).strip())
            continue
        if tok in SCALE_SETTINGS:
            tally['scale setting'] += 1; toks.setdefault('scale setting', set()).add(tok)
            continue
        ln = lm(s)
        line = v['src'].split('\n')[ln - 1]
        ctx = re.sub(r'\s+', ' ', t[max(0, s - 50):s + len(tok) + 30]).strip()
        note = []
        if tok in printed:
            note.append('equals the printed value of ' + ', '.join(printed[tok]) + ' (type the macro)')
        if spec is None:
            pass
        elif re.search(r'(?<![0-9.])' + re.escape(tok) + r'(?![0-9])', spec):
            note.append('occurs in CONTENT_SPEC_V1.md')
        else:
            note.append('not in CONTENT_SPEC_V1.md')
        where = 'inline math' if mathmask[s] else 'prose/table'
        rep('FAIL', 'b', ln, f'digit string {tok!r} ({where}) outside the allowed classes; '
            f'{"; ".join(note)}; context: ...{ctx}...')
    return used, defs, {k: (tally[k], sorted(toks.get(k, ()), key=float)) for k in tally}


# ============================================================================= (c) citations
def parse_refs():
    txt = open(REFS).read()
    out = {}
    for m in re.finditer(r'@(\w+)\{([^,]+),(.*?)\n\}', txt, re.S):
        f = dict((k.lower(), v) for k, v in re.findall(r'(\w+)\s*=\s*\{((?:[^{}]|\{[^{}]*\})*)\}',
                                                        m.group(3)))
        out[m.group(2).strip()] = f
    return out


def check_citations(v, lm, other_labels=()):
    """other_labels: the labels of the other document of the pair, which the draft imports with xr"""
    refs = parse_refs()
    nocom = v['nocom']
    split = v['bib']
    cites = []
    for m in re.finditer(r'\\cite[a-zA-Z]*\*?(\[[^\]]*\])?\{([^}]*)\}', nocom[:split]):
        for k in (x.strip() for x in m.group(2).split(',')):
            if k:
                cites.append((k, lm(m.start())))
    bibs = [(m.group(1), lm(m.start()), m.end())
            for m in re.finditer(r'\\bibitem(?:\[[^\]]*\])?\{([^}]*)\}', nocom)]
    bibkeys = [b[0] for b in bibs]
    for k, ln in cites:
        if k not in refs:
            rep('FAIL', 'c', ln, f'\\cite key {k!r} is not in refs_v1_verified.txt')
        if k not in bibkeys:
            rep('FAIL', 'c', ln, f'\\cite key {k!r} has no \\bibitem')
    # A27: a key cited only inside another entry (the APS entry "See Supplemental Material at ... which includes
    # Refs. ...") counts as cited, and in the order of first citation it follows that entry
    bibtext = {}
    for i, (k, ln, e) in enumerate(bibs):
        bibtext[k] = nocom[e:bibs[i + 1][2] if i + 1 < len(bibs) else v['bib_end']]
    inner_cites = []
    for k, ln, e in bibs:
        for m in re.finditer(r'\\cite[a-zA-Z]*\*?(\[[^\]]*\])?\{([^}]*)\}', bibtext[k]):
            for kk in (x.strip() for x in m.group(2).split(',')):
                if kk:
                    inner_cites.append((k, kk, ln))
    for _, kk, ln in inner_cites:
        if kk not in refs:
            rep('FAIL', 'c', ln, f'\\cite key {kk!r} (inside a reference entry) is not in refs_v1_verified.txt')
        if kk not in bibkeys:
            rep('FAIL', 'c', ln, f'\\cite key {kk!r} (inside a reference entry) has no \\bibitem')
    cited = {k for k, _ in cites} | {kk for _, kk, _ in inner_cites}
    for k, ln, _ in bibs:
        if k not in cited:
            rep('FAIL', 'c', ln, f'\\bibitem {k!r} is never cited')
        if k not in refs:
            rep('FAIL', 'c', ln, f'\\bibitem {k!r} is not in refs_v1_verified.txt')
    dupb = [k for k, c in Counter(bibkeys).items() if c > 1]
    for k in dupb:
        rep('FAIL', 'c', None, f'\\bibitem {k!r} appears more than once')
    # order of first citation
    first, seen = [], set()
    for k, _ in cites:
        if k not in seen:
            seen.add(k)
            first.append(k)
    # A27: keys first cited inside an entry follow that entry, in the order of their citation there
    grew = True
    while grew:
        grew = False
        for k in list(first):
            add = [kk for kk2, kk, _ in inner_cites if kk2 == k and kk not in seen]
            add = list(dict.fromkeys(add))
            if add:
                j = first.index(k) + 1
                first[j:j] = add
                seen.update(add)
                grew = True
                break
    if bibkeys != first:
        for i, (a, b) in enumerate(zip(bibkeys, first), 1):
            if a != b:
                rep('FAIL', 'c', bibs[i - 1][1], f'reference order: entry {i} is {a!r}, '
                    f'first citation order wants {b!r}')
                break
        if len(bibkeys) != len(first):
            rep('FAIL', 'c', None, f'{len(bibkeys)} bibitems against {len(first)} distinct cited keys')
    # thebibliography width argument
    m = re.search(r'\\begin\{thebibliography\}\{(\d+)\}', nocom)
    if m and int(m.group(1)) != len(bibkeys):
        rep('WARN', 'c', lm(m.start()), f'thebibliography width {m.group(1)} against {len(bibkeys)} entries')
    # the bibitem carries the verified identifiers
    ends = [b[2] for b in bibs] + [v['bib_end']]
    for i, (k, ln, e) in enumerate(bibs):
        item = nocom[e:bibs[i + 1][2] if i + 1 < len(bibs) else v['bib_end']]
        f = refs.get(k)
        if not f:
            continue
        flat = re.sub(r'\s+', ' ', item)
        for fld in ('year', 'eprint', 'doi', 'volume'):
            val = f.get(fld)
            if not val:
                continue
            val = val.strip()
            probe = val.replace('\\_', '_')
            if probe.lower() not in flat.replace('\\_', '_').lower():
                has_doi = bool(f.get('doi')) and f['doi'].strip().lower() in flat.lower()
                lvl = 'WARN' if fld == 'eprint' and has_doi else 'FAIL'
                rep(lvl, 'c', ln, f'\\bibitem {k!r} lacks the verified {fld} {val!r}'
                    + (' (the verified DOI is present)' if lvl == 'WARN' else ''))
        ret = f.get('retention', '')
        if not ret.startswith('V1') and ret not in ('required by decision',):
            rep('WARN', 'c', ln, f'\\bibitem {k!r} has retention {ret!r} in refs_v1_verified.txt')
    # "et al." stands only for five authors or more; one to four are all named.
    # The author line is the first line of the entry; a line that itself says "et al." is a long list.
    for m in re.finditer(r'([A-Z][^\s~{}]*)\s+et~?\s*al\.~?\s*\\cite[a-zA-Z]*\*?(?:\[[^\]]*\])?\{([^}]*)\}',
                         nocom[:split]):
        for k in (x.strip() for x in m.group(2).split(',')):
            item = bibtext.get(k)
            if item is None:
                continue
            first_line = item.strip().split('\n')[0]
            if 'et al' in first_line:
                continue
            n_auth = len([x for x in first_line.rstrip().rstrip(',').split(',') if x.strip()])
            if n_auth <= 4:
                rep('FAIL', 'c', lm(m.start()), f'"{m.group(1)} et al." for {k!r}, whose entry lists '
                    f'{n_auth} authors; name every author')
    # the arXiv version: the Supplemental Material entry points to the ancillary files
    if 'SupplementalMaterial' in bibtext:
        t = bibtext['SupplementalMaterial']
        if 'in the ancillary files of this article on arXiv' not in t or '[URL will be inserted by publisher]' in t:
            rep('FAIL', 'c', None, 'the entry SupplementalMaterial does not point to the ancillary files ("See '
                'Supplemental Material in the ancillary files of this article on arXiv for ...")')
    # a literal locator in a cited work carries the reference number in the same sentence
    nd = v['nodisp']
    for m in re.finditer(LOCATOR, nd[:split]):
        if re.search(r'\\(ref|eqref)\{', m.group(0)):
            continue
        a = max(nd.rfind('. ', 0, m.start()), nd.rfind('\n', 0, m.start()))
        b = nd.find('. ', m.end())
        sent = nd[a + 1:b if b > 0 else m.end() + 200]
        if not re.search(r'\\cite[a-zA-Z]*\{', sent):
            rep('FAIL', 'c', lm(m.start()), f'locator {m.group(0)!r} of a cited work without '
                '\\cite in its sentence (write "Eq. (n) of Ref.~\\cite{key}")')
    # \ref and \eqref resolve to a \label of the draft
    labels = Counter(m.group(1) for m in re.finditer(r'\\label\{([^}]*)\}', nocom))
    for k, c in labels.items():
        if c > 1:
            rep('FAIL', 'c', None, f'label {k!r} defined {c} times')
    for k in sorted(set(labels) & set(other_labels)):
        rep('FAIL', 'c', None, f'label {k!r} is defined in the draft and in the other document of the pair')
    for m in re.finditer(r'\\(ref|eqref|autoref|pageref)\{([^}]*)\}', nocom):
        if m.group(2) not in labels and m.group(2) not in other_labels:
            rep('FAIL', 'c', lm(m.start()), f'\\{m.group(1)}{{{m.group(2)}}} has no \\label')
    refd = {m.group(2) for m in re.finditer(r'\\(ref|eqref|autoref|pageref)\{([^}]*)\}', nocom)}
    for k in labels:
        if k.startswith(('fig:', 'tab:')) and k not in refd:
            rep('FAIL', 'c', None, f'float {k!r} is never referred to in the text')
    return len(set(cited)), len(bibkeys)


def ai_spans(v):
    nocom = v['nocom']
    out = []
    m = re.search(r'\\(?:sub)?section\*?\{Use of AI tools\}', nocom)
    if m:
        nxt = re.search(r'\\((?:sub)?section|begin\{acknowledgments\}|begin\{thebibliography\})', nocom[m.end():])
        out.append((m.start(), m.end() + (nxt.start() if nxt else len(nocom)), None, 'the AI-use appendix'))
    for m in re.finditer(r'\\begin\{acknowledgments\}.*?\\end\{acknowledgments\}', nocom, re.S):
        out.append((m.start(), m.end(), None, 'the Acknowledgments'))
    for m in re.finditer(r'\\section\*?\{Acknowledg[^}]*\}', nocom):
        nxt = re.search(r'\\(section|begin\{thebibliography\})', nocom[m.end():])
        out.append((m.start(), m.end() + (nxt.start() if nxt else 0), None, 'the Acknowledgments'))
    return out



# ============================================================================= (e) AI names
# the names App. G.3 prints, as whole words; Fable and Sol are matched with their capital letter only
AI_PAT = (r'\b(Anthropic|Claude|Opus|Sonnet|Haiku|OpenAI|GPT[-\w.]*|Astra|Luna|Gemini|Google|Kimi|Moonshot'
          r'|(?-i:Fable|Sol))\b')


def check_ai(v, lm, need_appendix=True):
    spans = ai_spans(v)
    src = v['src']
    for m in re.finditer(AI_PAT, src, re.I):
        off = m.start()
        if any(s <= off < e for s, e, _, _ in spans):
            continue
        rep('FAIL', 'e', lm(off), f'AI model name {m.group(0)!r} outside the AI appendix and Acknowledgments')
    if not spans and need_appendix:
        rep('FAIL', 'e', None, 'no AI-use appendix found')
    return spans


# ============================================================================= (h) PDF-set names
# Every mention of CT18, NNPDF4.0, MSHT20 and NNPDF3.1sx in the body, the
# captions, the table headings and the App. G list of LHAPDF sets carries the \cite of its fit in the same sentence (in
# a table, the same cell).  The abstract carries no citation and is exempt.  LHAPDF set identifiers (CT18NNLO,
# NNPDF40_nnlo_as_01180, ...) stand only in the App. G list ("Reproduction material"), in \texttt.
SETNAME_KEYS = OrderedDict([('CT18', 'CT18'), ('NNPDF4.0', 'NNPDF40'), ('MSHT20', 'MSHT20'), ('NNPDF3.1sx', 'BallResum2018')])
# identifiers first (longest match), then the published names; the group says which \cite key is needed
SETNAME_RE = re.compile(
    r'(?<![A-Za-z0-9])(?:'
    r'(?P<id_CT18>CT18N{1,2}LO(?:\\?_[A-Za-z0-9]+)*)'
    r'|(?P<id_NNPDF40>NNPDF40(?:\\?_[A-Za-z0-9]+)*)'
    r'|(?P<id_MSHT20>MSHT20(?:nn?lo|lo)(?:\\?_?[A-Za-z0-9]+)*)'
    r'|(?P<id_BallResum2018>NNPDF31(?:sx)?(?:\\?_[A-Za-z0-9]+)*)'
    r'|(?P<nm_CT18>CT18(?:-based)?)'
    r'|(?P<nm_NNPDF40>NNPDF\s?4\.0)'
    r'|(?P<nm_MSHT20>MSHT20)'
    r'|(?P<nm_BallResum2018>NNPDF\s?3\.1(?:\s?sx)?)'
    r')(?![A-Za-z0-9])')
_ABBR = re.compile(r'(?:\b(?:Eq|Eqs|Ref|Refs|Sec|Secs|Fig|Figs|Tab|App|al|vs|cf|No|Nos)|e\.g|i\.e)$')
_SENT_END = re.compile(r'\.(?=\}|\s+(?:[A-Z\\$(]|$))|\n\s*\n|\\caption\{|\\\\|&'
                       r'|\\(?:begin|end|section|subsection|label|item)(?![A-Za-z])')


def _setname_units(nd, lo, hi):
    """Sorted cut points of the sentence units in nd[lo:hi]; a table cell (& and \\\\) and a caption start also cut.
    A period after an abbreviation (Eq., Ref., et al., e.g.) does not end a sentence."""
    cuts = [lo]
    for m in _SENT_END.finditer(nd, lo, hi):
        if m.group(0) == '.' and _ABBR.search(nd[max(lo, m.start() - 6):m.start()]):
            continue
        cuts.append(m.end())
    cuts.append(hi)
    return sorted(set(cuts))


def check_setnames(v, lm, has_list=True):
    """has_list: the draft is the paper, whose App. G carries the list of sets (the Supplemental Material has none)"""
    nd = v['nodisp']
    lo, hi = v['b0'], v['bib']
    # views: keys of \cite, \label, \ref and the \Num macros cannot match a name
    scan = sub_blank(r'\\(cite[a-zA-Z]*\*?|label|ref|eqref|bibitem)(\[[^\]]*\])?\{[^}]*\}', nd)
    scan = sub_blank(r'\\Num[A-Za-z]+', scan)
    abs_m = re.search(r'\\begin\{abstract\}.*?\\end\{abstract\}', nd, re.S)
    abs_span = (abs_m.start(), abs_m.end()) if abs_m else (0, 0)
    rm = re.search(r'\\subsection\*?\{Reproduction material\}', nd)
    if rm:
        nxt = re.compile(r'\\(sub)?section\*?\{').search(nd, rm.end())
        list_span = (rm.start(), nxt.start() if nxt else hi)
    else:
        list_span = (0, 0)
        if has_list:
            rep('WARN', 'h', None, 'no "Reproduction material" subsection: no place for the LHAPDF identifiers')
    tt = [(m.start(), m.end()) for m in re.finditer(r'\\texttt\{[^}]*\}', nd)]
    cuts = _setname_units(nd, lo, hi)
    counts = Counter()
    for m in SETNAME_RE.finditer(scan, lo, hi):
        kind, key = next((g.split('_', 1) for g, val in m.groupdict().items() if val), (None, None))
        s, name, ln = m.start(), m.group(0), lm(m.start())
        in_abs = abs_span[0] <= s < abs_span[1]
        in_list = list_span[0] <= s < list_span[1]
        in_tt = any(a <= s < b for a, b in tt)
        if kind == 'id':
            counts['identifier'] += 1
            if not in_list:
                rep('FAIL', 'h', ln, f'LHAPDF identifier {name!r} outside the App. G list of sets (write the fit name)')
                continue
            if not in_tt:
                rep('FAIL', 'h', ln, f'LHAPDF identifier {name!r} in the App. G list is not in \\texttt')
        if in_abs:
            counts['abstract, exempt'] += 1
            rep('INFO', 'h', ln, f'set name {name!r} in the abstract, which carries no citation')
            continue
        i = bisect.bisect_right(cuts, s)
        unit = nd[cuts[i - 1]:cuts[i] if i < len(cuts) else hi]
        keys = {k.strip() for c in re.finditer(r'\\cite[a-zA-Z]*\*?(?:\[[^\]]*\])?\{([^}]*)\}', unit)
                for k in c.group(1).split(',')}
        if key in keys:
            counts['cited in its sentence'] += 1
        else:
            counts['bare'] += 1
            ctx = re.sub(r'\s+', ' ', nd[max(cuts[i - 1], s - 60):s + len(name) + 40]).strip()
            rep('FAIL', 'h', ln, f'set name {name!r} without \\cite{{{key}}} in its sentence (a citation '
                f'next to every mention); context: ...{ctx}...')
    return dict(counts)


# ============================================================================= (g) build
def build(dirn, stem):
    logs = {}

    def run(cmd):
        p = subprocess.run(cmd, cwd=dirn, capture_output=True, text=True, timeout=600)
        logs.setdefault(cmd[0], []).append((p.returncode, p.stdout[-3000:]))
        return p.returncode

    rc1 = run(['pdflatex', '-interaction=nonstopmode', '-halt-on-error', stem + '.tex'])
    rcb = run(['bibtex', stem])
    rc2 = run(['pdflatex', '-interaction=nonstopmode', '-halt-on-error', stem + '.tex'])
    rc3 = run(['pdflatex', '-interaction=nonstopmode', '-halt-on-error', stem + '.tex'])
    return dict(pdflatex=[rc1, rc2, rc3], bibtex=rcb, bibtex_out=logs['bibtex'][0][1])


def check_build(dirn, stem, lm, other=None):
    """other: (path, name) of the other document of the pair; it is built once as <name>.tex first, so that the
    labels the draft imports with xr are in <name>.aux"""
    if other:
        shutil.copy2(other[0], os.path.join(dirn, other[1] + '.tex'))
        p = subprocess.run(['pdflatex', '-interaction=nonstopmode', '-halt-on-error', other[1] + '.tex'], cwd=dirn,
                           capture_output=True, text=True, timeout=600)
        if p.returncode != 0:
            rep('FAIL', 'g', None, f'the other document of the pair, {os.path.basename(other[0])}, does not build '
                f'(pdflatex exit {p.returncode}), so the references into it cannot be resolved')
    r = build(dirn, stem)
    if any(r['pdflatex']):
        rep('FAIL', 'g', None, f'pdflatex exit codes {r["pdflatex"]}')
    blg = r['bibtex_out']
    if r['bibtex'] != 0:
        embedded = 'thebibliography' in open(os.path.join(dirn, stem + '.tex')).read()
        lvl = 'WARN' if embedded else 'FAIL'
        rep(lvl, 'g', None, f'bibtex exit code {r["bibtex"]}'
            + (' (the bibliography is embedded as thebibliography, so bibtex has no database to read)'
               if embedded else '') + ': ' + ' '.join(blg.split())[-300:])
    log = open(os.path.join(dirn, stem + '.log'), errors='replace').read()
    for m in re.finditer(r'^! .*$', log, re.M):
        rep('FAIL', 'g', None, f'LaTeX error: {m.group(0)}')
    for m in re.finditer(r'(LaTeX|Package \w+) Warning: (Reference|Citation) [`\']([^\']*)\' .*?undefined'
                         r'[^\n]*', log):
        rep('FAIL', 'g', None, f'undefined {m.group(2).lower()} {m.group(3)!r}')
    if re.search(r'There were undefined references', log):
        rep('FAIL', 'g', None, 'the final pdflatex pass reports undefined references')
    for m in re.finditer(r'Package numbers Warning: ([^\n]*)', log):
        rep('FAIL', 'g', None, f'numbers.tex warning: {m.group(1)}')
    for m in re.finditer(r'LaTeX Warning: File `([^\']*)\' not found', log):
        rep('FAIL', 'g', None, f'missing file {m.group(1)}')
    nover = len(re.findall(r'^Overfull \\hbox \(([\d.]+)pt', log, re.M))
    big = [float(x) for x in re.findall(r'^Overfull \\hbox \(([\d.]+)pt', log, re.M) if float(x) > 5]
    if big:
        rep('WARN', 'g', None, f'{len(big)} overfull hboxes wider than 5 pt (max {max(big):.1f} pt) of {nover}')
    for m in re.finditer(r'LaTeX Warning: Float too large[^\n]*', log):
        rep('WARN', 'g', None, m.group(0))
    pdf = os.path.join(dirn, stem + '.pdf')
    pages = None
    main_pages = None
    if os.path.exists(pdf):
        info = subprocess.run(['pdfinfo', pdf], capture_output=True, text=True).stdout
        pages = int(re.search(r'Pages:\s+(\d+)', info).group(1))
        txt = subprocess.run(['pdftotext', pdf, '-'], capture_output=True, text=True).stdout
        pp = txt.split('\f')
        first_app = None
        concl = None
        bibp = None
        for i, p in enumerate(pp, 1):
            if first_app is None and re.search(r'^Appendix A: \S', p, re.M):
                first_app = i
            if concl is None and re.search(r'^\s*([IVX]+\.\s+)?CONCLUSIONS\s*$', p, re.M):
                concl = i
            if bibp is None and re.search(r'^\s*\[1\]\s', p, re.M):
                bibp = i
        main_pages = first_app
        r.update(pages=pages, appendix_A_page=first_app, conclusions_page=concl, bibliography_page=bibp)
        if '??' in txt:
            k = txt.count('??')
            rep('FAIL', 'g', None, f'the PDF text contains "??" {k} times (unresolved reference or PENDING macro)')
    else:
        rep('FAIL', 'g', None, 'no PDF produced')
    return r


# ============================================================================= (i) the Under rule
# FAIL: a sentence of prose (comments removed, inline math and reference commands blanked) that opens with "Under",
# anywhere from the abstract to the end of the appendices, captions included. A sentence opens where the text before
# the word, after trailing braces, quotes and parentheses are set aside, ends with ".", "!" or "?" (not an
# abbreviation such as Eq., Ref., Sec., Fig., App., et al., i.e., e.g.), or where a paragraph break, a display, a
# caption, section or footnote opener, a complete section heading (a \label after it set aside), an \item, a \begin,
# a table cell or the start of the document comes first.
# A capitalized "Under" anywhere else is reported as a WARN to be read.
# WARN: a lowercase "under" that is not followed within two words by a bounding noun (assumption, condition,
# hypothesis, premise and their plurals) and is not one of the technical constructions (invariant, symmetric,
# covariant, closed, stable or unchanged under a map; contracts under a transition; under the integral; under a
# change of variables; differentiation under an integral named within eight words; the area under a curve; a quantity
# under a measure or under a symbol). Each is read by hand.
UNDER_BOUND = re.compile(r'(assumptions?|conditions?|hypothes[ie]s|premises?)$', re.I)
UNDER_TECH_BEFORE = re.compile(r'(invarian\w*|symmetric|covarian\w*|closed|stable|unchanged|contracts?|contraction'
                               r'|area|deviation|variance|expectation|mean|probability|average)$', re.I)
UNDER_TECH_AFTER = re.compile(r'^(the integral|integral|a change|the change|change|the measure|X|a Markov|the Markov'
                              r'|the curve|a curve)\b')
_UNDER_ABBR = re.compile(r'(\bEqs?|\bRefs?|\bFigs?|\bSecs?|\bTab|\bApp|\bal|\bi\.e|\be\.g|\bcf|\bvs|\bNo)\.$')
_UNDER_OPEN = re.compile(r'(\\(caption|section|subsection|subsubsection|paragraph|footnote)\*?(\[[^\]]*\])?\{'
                         r'|\\item(\[[^\]]*\])?|\\begin\{[^}]*\}(\[[^\]]*\])?|&|\\\\|\\par|\\noindent'
                         r'|\\maketitle)$')
_UNDER_DISPLAY_END = re.compile(r'(\\end\{(equation|align|gather|multline|eqnarray|displaymath)\*?\}|\\\])$')
# A sentence that follows a complete heading, \section{...} and the like, with or without a \label{...} between them,
# opens a paragraph (added 8 Oct 2026: a planted "Under" right after \section{Introduction}\label{sec:intro} on the
# next line was reported only as a WARN).
_UNDER_LABEL_END = re.compile(r'\\label\{[^{}]*\}$')
_UNDER_HEAD_END = re.compile(r'\\(part|chapter|section|subsection|subsubsection|paragraph)\*?(\[[^\]]*\])?'
                             r'\{(?:[^{}]|\{[^{}]*\})*\}$')


def under_opens_sentence(body, lo, off):
    """True if the word at body[off] opens a sentence (see the rule above); body is the comment-free view."""
    t = body[lo:off]
    while True:
        r = t.rstrip()
        if '\n\n' in re.sub(r'[ \t]+\n', '\n', t[len(r):]):
            return True                       # a paragraph break
        t = r
        if not t:
            return True                       # the start of the document
        if _UNDER_DISPLAY_END.search(t) or _UNDER_OPEN.search(t) or _UNDER_HEAD_END.search(t):
            return True
        m = _UNDER_LABEL_END.search(t)
        if m:
            t = t[:m.start()]
            continue
        if t[-1] in '{}()\'"`':
            t = t[:-1]
            continue
        if t[-1] in '.!?':
            return not _UNDER_ABBR.search(t)
        return False


def check_under(v, lm):
    """The Under rule; returns (sentence openings, unbounded lowercase uses)."""
    body, prose, lo, hi = v['body'], v['prose'], v['b0'], v['bib']
    n_open = n_warn = 0
    for m in re.finditer(r'\b[Uu]nder\b', prose):
        off = m.start()
        if not (lo <= off < hi):
            continue
        ln = lm(off)
        ctx = ' '.join(prose[max(lo, off - 50):off + 60].split())
        if m.group(0) == 'Under':
            if under_opens_sentence(body, lo, off):
                n_open += 1
                rep('FAIL', 'i', ln, f'22 a sentence that opens with "Under" ...{ctx}...')
            else:
                rep('WARN', 'i', ln, f'22 a capitalized "Under" inside a sentence, read it ...{ctx}...')
            continue
        after = ' '.join(prose[m.end():m.end() + 80].split())
        words = re.findall(r"[A-Za-z][A-Za-z-]*", after)[:3]
        before = ' '.join(prose[max(lo, off - 40):off].split())
        if words and words[0].lower() in ('the', 'a', 'an', 'its', 'their', 'our', 'these', 'this', 'each', 'all'):
            words = words[1:]
        if any(UNDER_BOUND.search(w) for w in words[:2]):
            continue
        if UNDER_TECH_BEFORE.search(before) or UNDER_TECH_AFTER.search(after):
            continue
        if any(re.match(r'measures?$', w) for w in words[:2]):
            continue                          # a quantity under a measure
        if (re.search(r'(differentiat\w*|derivatives?|taken)\W*$', before, re.I)
                and any(w.startswith('integral') for w in re.findall(r"[A-Za-z][A-Za-z-]*", after)[:8])):
            continue                          # differentiation under the integral
        n_warn += 1
        rep('WARN', 'i', ln, f'22 "under" without a bounding noun, read it ...{ctx}...')
    return n_open, n_warn


def check_with(v, lm):
    """FAIL on a sentence that opens with "With", where a sentence opens by the
    test of the Under rule; WARN on a capitalized "With" inside a sentence. Returns the number of openings."""
    body, prose, lo, hi = v['body'], v['prose'], v['b0'], v['bib']
    n_open = 0
    for m in re.finditer(r'\bWith\b', prose):
        off = m.start()
        if not (lo <= off < hi):
            continue
        ctx = ' '.join(prose[max(lo, off - 50):off + 60].split())
        if under_opens_sentence(body, lo, off):
            n_open += 1
            rep('FAIL', 'i', lm(off), f'28 a sentence that opens with "With" ...{ctx}...')
        else:
            rep('WARN', 'i', lm(off), f'28 a capitalized "With" inside a sentence, read it ...{ctx}...')
    return n_open


# ============================================================================= main
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--draft', default=DRAFT)
    ap.add_argument('--build', default=BUILD)
    ap.add_argument('--no-build', action='store_true')
    ap.add_argument('--json', default=None)
    ap.add_argument('--show', default='FAIL,WARN,INFO')
    ap.add_argument('--role', choices=('auto', 'paper', 'supplement'), default='auto',
                    help='auto: a draft whose name starts with "supplement_" is the Supplemental Material')
    ap.add_argument('--other', default=None, help='the other document of the pair (default: '
                    'paper/supplement_vav_A32.tex for the paper, paper/vav_A32.tex for the Supplemental Material)')
    ap.add_argument('--no-other', action='store_true', help='check the draft alone')
    a = ap.parse_args()

    role = a.role if a.role != 'auto' else (
        'supplement' if os.path.basename(a.draft).startswith('supplement_') else 'paper')
    os.makedirs(a.build, exist_ok=True)
    stem = 'paper' if role == 'paper' else 'supplement'
    tex = os.path.join(a.build, stem + '.tex')
    shutil.copy2(a.draft, tex)
    shutil.copy2(NUMBERS, os.path.join(a.build, 'numbers.tex'))
    # numbers of the Supplemental Material that the paper reads when supplement_vav_A32.aux is absent (A30)
    if os.path.exists(SUPPREFS):
        shutil.copy2(SUPPREFS, os.path.join(a.build, 'supplement_refs.tex'))
    os.makedirs(os.path.join(a.build, 'figures', 'v1'), exist_ok=True)
    for f in os.listdir(FIGS):
        shutil.copy2(os.path.join(FIGS, f), os.path.join(a.build, 'figures', 'v1', f))

    src = open(tex).read()
    lm = LineMap(src)
    v = load_views(src)
    # the other document of the pair
    other = None if a.no_other else (a.other or (SUPP if role == 'paper' else DRAFT))
    if other and (not os.path.exists(other) or os.path.abspath(other) == os.path.abspath(a.draft)):
        other = None
    imports = externaldocs(src)
    other_name = other_v = None
    if other:
        other_name = os.path.splitext(os.path.basename(other))[0]
        other_v = load_views(open(other).read())
        if imports != [other_name]:
            rep('FAIL', 'c', None, f'the draft imports labels from {imports} with \\externaldocument; the other document '
                f'of the pair is {other_name}.tex, so it must import exactly [{other_name!r}]')
    elif imports and not a.no_other:
        rep('FAIL', 'c', None, f'the draft imports labels from {imports} with \\externaldocument, and no such document '
            f'stands beside it')
    other_labels = Counter(m.group(1) for m in re.finditer(r'\\label\{([^}]*)\}', other_v['nocom'])) if other_v else Counter()
    inv_text = open(INVENTORY).read()
    inv = parse_inventory(INVENTORY)
    summary = OrderedDict()

    nd, missing = check_displays(v, lm, inv, other_v['displays'] if other_v else ())
    summary['a'] = dict(draft_displays=nd, inventory_displays=len(inv),
                        inventory_optional=sum(d['optional'] for d in inv), required_missing=missing)
    used, defs, tally = check_numbers(v, lm, inv_text)
    summary['b'] = dict(num_macros_used=len(used), num_macro_uses=sum(used.values()),
                        allowed_class_counts=dict(tally), allowed_classes=ALLOWED_CLASSES)
    nc, nb = check_citations(v, lm, other_labels)
    summary['c'] = dict(distinct_cited=nc, bibitems=nb)
    spans = check_ai(v, lm, need_appendix=(role == 'paper'))
    summary['e'] = dict(exempt_spans=[(lm(s), lm(e), why) for s, e, _, why in spans])
    summary['h'] = check_setnames(v, lm, has_list=(role == 'paper'))
    nu, nuw = check_under(v, lm)
    nwith = check_with(v, lm)
    summary['i'] = dict(sentences_opening_with_Under=nu, unbounded_under_warnings=nuw,
                        sentences_opening_with_With=nwith)
    # A31 (APS): every reference of the Supplemental Material is also in the paper's reference list
    if role == 'supplement' and other_v:
        paper_bib = set(re.findall(r'\\bibitem(?:\[[^\]]*\])?\{([^}]*)\}', other_v['nocom']))
        sup_keys = []
        for m in re.finditer(r'\\cite[a-zA-Z]*\*?(\[[^\]]*\])?\{([^}]*)\}', v['nocom'][:v['bib']]):
            sup_keys += [x.strip() for x in m.group(2).split(',') if x.strip()]
        for k in sorted(set(sup_keys) - paper_bib):
            rep('FAIL', 'c', None, f'the Supplemental Material cites {k!r}, which is not an entry of the paper '
                '(APS: every reference of the Supplemental Material is also in the main reference list)')
    if not a.no_build:
        summary['g'] = check_build(a.build, stem, lm, (other, imports[0] if imports else other_name) if other else None)
    summary['pair'] = dict(role=role, other=os.path.basename(other) if other else None, imports=imports,
                           other_labels=len(other_labels),
                           other_displays=len(other_v['displays']) if other_v else 0)

    show = set(a.show.split(','))
    order = {'FAIL': 0, 'WARN': 1, 'INFO': 2}
    cnt = Counter((lvl, chk) for lvl, chk, _, _ in FINDINGS)
    for lvl, chk, ln, msg in sorted(FINDINGS, key=lambda x: (x[1], order[x[0]], x[2] or 0)):
        if lvl in show:
            print(f'{lvl:6s} ({chk}) line {ln if ln else "-"}: {msg}')
    print('\nCOUNTS', json.dumps({f'{k[0]}:{k[1]}': c for k, c in sorted(cnt.items())}))
    print('SUMMARY', json.dumps(summary, indent=1, default=str))
    if a.json:
        json.dump(dict(findings=FINDINGS, summary=summary), open(a.json, 'w'), indent=1, default=str)
    return 1 if any(f[0] == 'FAIL' for f in FINDINGS) else 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/checks/numbers/plan/A25/calc/a25_path.json <==
{
 "program": "plan/A25/calc/a25_path.py",
 "program_sha256": "371c87fd79e17ef5dad30fc2feefbd585bf93c319164f4fc57b967c03804dec2",
 "MUT": "NONE",
 "mutation": null,
 "stages": [
  "controls",
  "H",
  "C",
  "D"
 ],
 "date": "2026-10-20 03:34",
 "solver": {
  "file": "plan/A25/calc/a25_lo.py",
  "sha256": "31802a9046e3772038871fdc8a4007646d8712910c4aa4848702e1a12caa9e2d",
  "copied_from": "plan/A25/research/theory/lo.py",
  "source_sha256_at_copy": "31802a9046e3772038871fdc8a4007646d8712910c4aa4848702e1a12caa9e2d",
  "source_sha256_now": "31802a9046e3772038871fdc8a4007646d8712910c4aa4848702e1a12caa9e2d",
  "module_defaults_DPS_MT_NGL": [
   50,
   48,
   24
  ]
 },
 "conventions": "LO singlet, n_f = 5 fixed, one-loop coupling, Lambda = 0.2 GeV, Q0^2 = 2 GeV^2, tau = 6 zeta/23; inputs of a25_lo.INPUTS (App. G)",
 "settings": {
  "A": {
   "digits": 50,
   "talbot_terms": 48,
   "xi_max": 110,
   "gl_nodes_per_panel": 24
  },
  "steep": {
   "digits": 50,
   "talbot_terms": 48,
   "xi_max": 110,
   "gl_nodes_per_panel": 24
  },
  "valence": {
   "digits": 100,
   "talbot_terms": 96,
   "xi_max": 90,
   "gl_nodes_per_panel": 24
  }
 },
 "ms_values": {
  "d_Q0": "0.3231735101",
  "d_2GeV": "0.0178610664",
  "tau_half": "0.00579178237",
  "Qsq_half": "2.183595",
  "ratio": "50.1266",
  "k2_LO_10": "0.4301396978",
  "k2_tilt_10": "0.7173724699",
  "dist_A_1e4": "0.2836300588",
  "theta_A_1e4": "0.5651"
 },
 "theory_note_values": {
  "k2_LO": {
   "2": "0.3611",
   "10": "0.4301",
   "100": "0.4549",
   "1e4": "0.4687"
  },
  "k2_tilt": {
   "2": "0.8168",
   "10": "0.7174",
   "100": "0.6537",
   "1e4": "0.6044"
  },
  "distance": {
   "A": {
    "10": "0.0845",
    "100": "0.1725",
    "1e4": "0.2836"
   },
   "steep": {
    "10": "0.1417",
    "100": "0.2363",
    "1e4": "0.3444"
   }
  }
 },
 "controls": [
  {
   "input": "A",
   "Q": "2",
   "quantity": "kappa",
   "here": 3.6397976189063415,
   "stored": 3.6397976189063415,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "2",
   "quantity": "B",
   "here": 3.6309789907742207,
   "stored": 3.6309789907742207,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "10",
   "quantity": "kappa",
   "here": 2.876138491377045,
   "stored": 2.876138491377045,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "10",
   "quantity": "B",
   "here": 2.8547004979425257,
   "stored": 2.8547004979425257,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "10",
   "quantity": "D_FR from Q0",
   "here": 0.6037892453289263,
   "stored": 0.6037892453289261,
   "source": "plan/A25/research/geodesic/geodesic.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "10",
   "quantity": "k2_LO",
   "here": 0.4301396978381395,
   "stored": 0.4301396978381395,
   "source": "plan/A25/research/theory/t1_lo.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "100",
   "quantity": "kappa",
   "here": 2.4730174695779,
   "stored": 2.4730174695779,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "100",
   "quantity": "B",
   "here": 2.4500246808555555,
   "stored": 2.4500246808555555,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "100",
   "quantity": "D_FR from Q0",
   "here": 0.9151060745336633,
   "stored": 0.9151060745336632,
   "source": "plan/A25/research/geodesic/geodesic.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "1e4",
   "quantity": "kappa",
   "here": 2.145295326969302,
   "stored": 2.145295326969302,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "1e4",
   "quantity": "B",
   "here": 2.1243639175096964,
   "stored": 2.1243639175096964,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "1e4",
   "quantity": "D_FR from Q0",
   "here": 1.2258938514327815,
   "stored": 1.2258938514327813,
   "source": "plan/A25/research/geodesic/geodesic.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "10",
   "quantity": "kappa",
   "here": 2.4480910724956177,
   "stored": 2.4480910724956177,
   "source": "plan/story/chain/check/ck_num_table_input_steep.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "10",
   "quantity": "B",
   "here": 2.400607703351623,
   "stored": 2.400607703351623,
   "source": "plan/story/chain/check/ck_num_table_input_steep.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "10",
   "quantity": "D_FR from Q0",
   "here": 0.49207191207540146,
   "stored": 0.4920719120754011,
   "source": "plan/A25/research/geodesic/geodesic.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "100",
   "quantity": "kappa",
   "here": 2.1756482153549834,
   "stored": 2.1756482153549834,
   "source": "plan/story/chain/check/ck_num_table_input_steep.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "100",
   "quantity": "B",
   "here": 2.140148641946248,
   "stored": 2.140148641946248,
   "source": "plan/story/chain/check/ck_num_table_input_steep.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "100",
   "quantity": "D_FR from Q0",
   "here": 0.762570019157342,
   "stored": 0.7625700191573418,
   "source": "plan/A25/research/geodesic/geodesic.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "1e4",
   "quantity": "kappa",
   "here": 1.9366274766435798,
   "stored": 1.9366274766435798,
   "source": "plan/story/chain/check/ck_num_table_input_steep.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "1e4",
   "quantity": "B",
   "here": 1.9098285698223991,
   "stored": 1.9098285698223991,
   "source": "plan/story/chain/check/ck_num_table_input_steep.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "1e4",
   "quantity": "D_FR from Q0",
   "here": 1.042382922358848,
   "stored": 1.042382922358848,
   "source": "plan/A25/research/geodesic/geodesic.json",
   "ok": true
  },
  {
   "input": "valence",
   "Q": "Q0",
   "quantity": "deficit",
   "here": 0.32317351013203527,
   "stored": 0.32317351013203527,
   "source": "plan/A25/research/theory/t3_transient.json",
   "ok": true
  },
  {
   "input": "valence",
   "Q": "2 GeV",
   "quantity": "deficit",
   "here": 0.017861066424432033,
   "stored": 0.017861066424432033,
   "source": "plan/A25/research/theory/t3_transient.json",
   "ok": true
  },
  {
   "input": "valence",
   "Q": "2",
   "quantity": "kappa",
   "here": 4.733710607974927,
   "stored": 4.733710607974927,
   "source": "calc/figs_v1/fig1_lo_curves.json",
   "ok": true
  },
  {
   "input": "valence",
   "Q": "2",
   "quantity": "B",
   "here": 4.69124557614439,
   "stored": 4.69124557614439,
   "source": "calc/figs_v1/fig1_lo_curves.json",
   "ok": true
  }
 ],
 "valence_deficits": {
  "d_Q0": 0.32317351013203527,
  "d_Q0_str": "0.323173510132035251149948292047",
  "d_2GeV": 0.017861066424432033,
  "d_2GeV_str": "0.0178610664244320334756532651527",
  "tau_2GeV": 0.042554345978988384
 },
 "half_deficit": {
  "input": "valence",
  "fraction_of_Q0_deficit": "1/2",
  "d_Q0": 0.32317351013203527,
  "d_Q0_str": "0.323173510132035251149948292047",
  "d_2GeV": 0.017861066424432033,
  "d_2GeV_str": "0.0178610664244320334756532651527",
  "target": 0.16158675506601763,
  "tau_2GeV": 0.042554345978988384,
  "tau_half": 0.005791782368568777,
  "tau_half_repr": "0.005791782368568777",
  "d_at_root": 0.16158675506601874,
  "Qsq_half_GeV2": 2.1835949860323707,
  "Qsq_half_GeV2_str": "2.1835949860323708794",
  "ratio_9_31_over_tau_half": 50.12663842838827,
  "ratio_str": "50.126638428388269733",
  "root_finder": {
   "method": "scipy.optimize.brentq",
   "bracket": [
    0.0,
    0.042554345978988384
   ],
   "xtol": 1e-15,
   "rtol": 1e-13,
   "iterations": 9,
   "function_calls": 10,
   "converged": true,
   "evaluations_tau_deficit": [
    [
     0.0,
     0.32317351013203527
    ],
    [
     0.042554345978988384,
     0.017861066424432033
    ],
    [
     0.0,
     0.32317351013203527
    ],
    [
     0.042554345978988384,
     0.017861066424432033
    ],
    [
     0.02252190771263389,
     0.05360125796673409
    ],
    [
     0.011260953856316945,
     0.10820003012239231
    ],
    [
     0.0056304769281584725,
     0.1637257191342506
    ],
    [
     0.005847374512874149,
     0.16086013717992198
    ],
    [
     0.005792376377410848,
     0.16157896285185036
    ],
    [
     0.0057917823506443795,
     0.1615867553011604
    ],
    [
     0.005791782368569566,
     0.1615867550660084
    ],
    [
     0.005791782368568777,
     0.16158675506601874
    ]
   ]
  }
 },
 "curvature": {
  "A": {
   "2": {
    "Q_GeV": "2",
    "tau": 0.042554345978988384,
    "k2_LO": 0.36105107065943914,
    "k2_LO_str": "0.3610510706594391492946682",
    "k2_tilt": 0.8167516937330356,
    "k2_tilt_str": "0.8167516937330356231966215",
    "k2_tilt_wform_nodes": 0.8167516937330356,
    "ratio_LO_over_tilt": 0.4420573271286692,
    "mean_w": -4.2238146188598756e-16,
    "ws": -27.541210020077962,
    "I": 13.248126706596272,
    "Iprime_fourth_order": -55.082420040149536,
    "Iprime_second_order": -55.08242832427479,
    "stencil_h": "1e-4",
    "corr2": 0.9951602006402482,
    "cumulants_xi": [
     2.517640097001989,
     2.1728007760173855,
     4.508656915395339,
     15.3372799366497
    ]
   },
   "10": {
    "Q_GeV": "10",
    "tau": 0.18082100362433356,
    "k2_LO": 0.4301396978381395,
    "k2_LO_str": "0.4301396978381394695365919",
    "k2_tilt": 0.7173724699472922,
    "k2_tilt_str": "0.7173724699472921618343334",
    "k2_tilt_wform_nodes": 0.7173724699472922,
    "ratio_LO_over_tilt": 0.5996044117357101,
    "mean_w": -2.3902412605405684e-16,
    "ws": -11.718604152595745,
    "I": 8.272172621580623,
    "Iprime_fourth_order": -23.437208305191135,
    "Iprime_second_order": -23.437209773667238,
    "stencil_h": "1e-4",
    "corr2": 0.9851480748471322,
    "cumulants_xi": [
     3.2683240141111893,
     3.7052070008378553,
     9.342279225639853,
     35.4923909825806
    ]
   },
   "100": {
    "Q_GeV": "100",
    "tau": 0.3015639686797127,
    "k2_LO": 0.4549039355543719,
    "k2_LO_str": "0.4549039355543719201478133",
    "k2_tilt": 0.6537014328960468,
    "k2_tilt_str": "0.6537014328960467881935651",
    "k2_tilt_wform_nodes": 0.6537014328960468,
    "ratio_LO_over_tilt": 0.6958894575755227,
    "mean_w": -1.6610283569319127e-16,
    "ws": -6.780447469585153,
    "I": 6.115815404837481,
    "Iprime_fourth_order": -13.56089493917023,
    "Iprime_second_order": -13.560895464986995,
    "stencil_h": "1e-4",
    "corr2": 0.9814915165774003,
    "cumulants_xi": [
     3.9369450145648632,
     5.177137928521269,
     14.087251821116256,
     54.81060707203969
    ]
   },
   "1e4": {
    "Q_GeV": "1e4",
    "tau": 0.44620912946228364,
    "k2_LO": 0.46872231225504557,
    "k2_LO_str": "0.4687223122550455735748474",
    "k2_tilt": 0.604359699064418,
    "k2_tilt_str": "0.604359699064418004757002",
    "k2_tilt_wform_nodes": 0.604359699064418,
    "ratio_LO_over_tilt": 0.7755684453822012,
    "mean_w": -1.1817560096195336e-16,
    "ws": -4.0233742767382115,
    "I": 4.602292039916323,
    "Iprime_fourth_order": -8.046748553476405,
    "Iprime_second_order": -8.046748753933894,
    "stencil_h": "1e-4",
    "corr2": 0.9805814178839456,
    "cumulants_xi": [
     4.748031215670499,
     7.036590394895301,
     20.021596639657357,
     77.63744660774317
    ]
   }
  }
 },
 "tilt_distance": {
  "A": {
   "10": {
    "Q_GeV": "10",
    "theta_nearest": 0.3583823216873958,
    "distance": 0.08449222948515035,
    "distance_str": "0.084492229485150353766",
    "BC_max": 0.999107765606525,
    "D_FR_Q0_to_Q": 0.6037892453289263,
    "distance_over_D_FR": 0.13993662546791721,
    "theta_max_domain": 0.85,
    "grid_theta_at_max": 0.35859375,
    "root_converged": true,
    "nodes_excluded_rho_le_0": 0
   },
   "100": {
    "Q_GeV": "100",
    "theta_nearest": 0.4773768925140682,
    "distance": 0.1724977334733897,
    "distance_str": "0.17249773347338969588",
    "BC_max": 0.9962828716192698,
    "D_FR_Q0_to_Q": 0.9151060745336633,
    "distance_over_D_FR": 0.18850026054224836,
    "theta_max_domain": 0.85,
    "grid_theta_at_max": 0.478125,
    "root_converged": true,
    "nodes_excluded_rho_le_0": 0
   },
   "1e4": {
    "Q_GeV": "1e4",
    "theta_nearest": 0.5651144662085877,
    "distance": 0.2836300587689994,
    "distance_str": "0.28363005876899940089",
    "BC_max": 0.9899610904487064,
    "D_FR_Q0_to_Q": 1.2258938514327815,
    "distance_over_D_FR": 0.23136592000808437,
    "theta_max_domain": 0.85,
    "grid_theta_at_max": 0.57109375,
    "root_converged": true,
    "nodes_excluded_rho_le_0": 0
   }
  },
  "steep": {
   "10": {
    "Q_GeV": "10",
    "theta_nearest": 0.20723136555074523,
    "distance": 0.1416968622863038,
    "distance_str": "0.14169686228630380408",
    "BC_max": 0.9974912995342347,
    "D_FR_Q0_to_Q": 0.49207191207540146,
    "distance_over_D_FR": 0.2879596636367069,
    "theta_max_domain": 0.6,
    "grid_theta_at_max": 0.20625,
    "root_converged": true,
    "nodes_excluded_rho_le_0": 0
   },
   "100": {
    "Q_GeV": "100",
    "theta_nearest": 0.28471935215170174,
    "distance": 0.23630946204448613,
    "distance_str": "0.23630946204448612823",
    "BC_max": 0.9930278466859135,
    "D_FR_Q0_to_Q": 0.762570019157342,
    "distance_over_D_FR": 0.30988559228385837,
    "theta_max_domain": 0.6,
    "grid_theta_at_max": 0.28125,
    "root_converged": true,
    "nodes_excluded_rho_le_0": 0
   },
   "1e4": {
    "Q_GeV": "1e4",
    "theta_nearest": 0.34678600053274355,
    "distance": 0.34441700602690767,
    "distance_str": "0.34441700602690765103",
    "BC_max": 0.9852087238988024,
    "D_FR_Q0_to_Q": 1.042382922358848,
    "distance_over_D_FR": 0.33041313191078886,
    "theta_max_domain": 0.6,
    "grid_theta_at_max": 0.346875,
    "root_converged": true,
    "nodes_excluded_rho_le_0": 0
   }
  }
 },
 "controls_sha256": {
  "plan/story/chain/check/ck_num_table.json": "0b0fddf0a061e8ff6fbba1d75c4d3afbdaec8e058ef9532720ad2d892add3688",
  "plan/story/chain/check/ck_num_table_input_steep.json": "5831c30e36ca5973a7b93a0cff09c04d912543c6e6b43b45a3fb54d6a0f00686",
  "plan/A25/research/geodesic/geodesic.json": "386c2f4a19e42306a9f1fb0d951a2f88470cb731c3dd6ed4ca042134097aae3d",
  "plan/A25/research/theory/t1_lo.json": "d92c20c00b1047889c1b9656b27ff4875115af5b3b8139b67a1831213902bd5c",
  "plan/A25/research/theory/t3_transient.json": "1f53fe99183d7803ac47bf46130f3c0b190e766ae9d32f76d98670c7a1784d8b",
  "calc/figs_v1/fig1_lo_curves.json": "2d6bc1a572fbf26b0687ec63ffe55d617ca19ff232c273e3337848345c1d4807"
 },
 "tables": {
  "tables_computed": 0,
  "tables_from_cache": 33,
  "table_seconds": 5.269050598144531e-05,
  "cache_used": true
 },
 "n_checks": 138,
 "checks_failed": [],
 "checks": [
  {
   "check": "plan/A25/calc/a25_lo.py is the verbatim copy of plan/A25/research/theory/lo.py (sha256 noted at the copy)",
   "value": "31802a9046e3772038871fdc8a4007646d8712910c4aa4848702e1a12caa9e2d",
   "reference": "31802a9046e3772038871fdc8a4007646d8712910c4aa4848702e1a12caa9e2d",
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "a25_lo module defaults DPS, MT, NGL = 50, 48, 24 (no environment override)",
   "value": [
    50,
    48,
    24
   ],
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "worker processes use the kernel of the main process (gamma_gg(2.5))",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(main -4.267948118994942001278929, worker -4.267948118994942001278929)"
  },
  {
   "check": "table A tau=0.04255434598: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.824978156739469e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q=2 GeV: kappa against plan/story/chain/check/ck_num_table.json",
   "value": 3.6397976189063415,
   "reference": 3.6397976189063415,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 2.12e-21)"
  },
  {
   "check": "A Q=2 GeV: B against plan/story/chain/check/ck_num_table.json",
   "value": 3.6309789907742207,
   "reference": 3.6309789907742207,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 3.52e-21)"
  },
  {
   "check": "table A tau=0.1808210036: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.6041999745205985e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q=10 GeV: kappa against plan/story/chain/check/ck_num_table.json",
   "value": 2.876138491377045,
   "reference": 2.876138491377045,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 5.59e-21)"
  },
  {
   "check": "A Q=10 GeV: B against plan/story/chain/check/ck_num_table.json",
   "value": 2.8547004979425257,
   "reference": 2.8547004979425257,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 1.16e-20)"
  },
  {
   "check": "A: closed-form input density normalized on the nodes",
   "value": 4.926690509624198e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A: M0(0) = 1",
   "value": 1.0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q0 -> 10 GeV: D_FR = 2 arccos BC against plan/A25/research/geodesic/geodesic.json",
   "value": 0.6037892453289263,
   "reference": 0.6037892453289261,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 4.44e-16)"
  },
  {
   "check": "A Q=10 GeV: k^2 of the LO path against plan/A25/research/theory/t1_lo.json L2/k2 (same algorithm)",
   "value": 0.4301396978381395,
   "reference": 0.4301396978381395,
   "tol": 1e-15,
   "ok": true,
   "note": "(relative difference 1.07e-50)"
  },
  {
   "check": "table A tau=0.3015639687: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4940064050078926e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q=100 GeV: kappa against plan/story/chain/check/ck_num_table.json",
   "value": 2.4730174695779,
   "reference": 2.4730174695779,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 8.21e-21)"
  },
  {
   "check": "A Q=100 GeV: B against plan/story/chain/check/ck_num_table.json",
   "value": 2.4500246808555555,
   "reference": 2.4500246808555555,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 2.05e-20)"
  },
  {
   "check": "A: closed-form input density normalized on the nodes",
   "value": 4.926690509624198e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A: M0(0) = 1",
   "value": 1.0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q0 -> 100 GeV: D_FR = 2 arccos BC against plan/A25/research/geodesic/geodesic.json",
   "value": 0.9151060745336633,
   "reference": 0.9151060745336632,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 1.77e-16)"
  },
  {
   "check": "table A tau=0.4462091295: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4169110867816747e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q=1e4 GeV: kappa against plan/story/chain/check/ck_num_table.json",
   "value": 2.145295326969302,
   "reference": 2.145295326969302,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 8.38e-21)"
  },
  {
   "check": "A Q=1e4 GeV: B against plan/story/chain/check/ck_num_table.json",
   "value": 2.1243639175096964,
   "reference": 2.1243639175096964,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 2.79e-20)"
  },
  {
   "check": "A: closed-form input density normalized on the nodes",
   "value": 4.926690509624198e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A: M0(0) = 1",
   "value": 1.0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q0 -> 1e4 GeV: D_FR = 2 arccos BC against plan/A25/research/geodesic/geodesic.json",
   "value": 1.2258938514327815,
   "reference": 1.2258938514327813,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 1.57e-16)"
  },
  {
   "check": "table steep tau=0.1808210036: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.565192363534527e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep Q=10 GeV: kappa against plan/story/chain/check/ck_num_table_input_steep.json",
   "value": 2.4480910724956177,
   "reference": 2.4480910724956177,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 7.08e-21)"
  },
  {
   "check": "steep Q=10 GeV: B against plan/story/chain/check/ck_num_table_input_steep.json",
   "value": 2.400607703351623,
   "reference": 2.400607703351623,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 1.81e-20)"
  },
  {
   "check": "steep: closed-form input density normalized on the nodes",
   "value": 4.81103582430288e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep: M0(0) = 1",
   "value": 1.0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep Q0 -> 10 GeV: D_FR = 2 arccos BC against plan/A25/research/geodesic/geodesic.json",
   "value": 0.49207191207540146,
   "reference": 0.4920719120754011,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 7.56e-16)"
  },
  {
   "check": "table steep tau=0.3015639687: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4730699320807886e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep Q=100 GeV: kappa against plan/story/chain/check/ck_num_table_input_steep.json",
   "value": 2.1756482153549834,
   "reference": 2.1756482153549834,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 8.19e-21)"
  },
  {
   "check": "steep Q=100 GeV: B against plan/story/chain/check/ck_num_table_input_steep.json",
   "value": 2.140148641946248,
   "reference": 2.140148641946248,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 2.51e-20)"
  },
  {
   "check": "steep: closed-form input density normalized on the nodes",
   "value": 4.81103582430288e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep: M0(0) = 1",
   "value": 1.0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep Q0 -> 100 GeV: D_FR = 2 arccos BC against plan/A25/research/geodesic/geodesic.json",
   "value": 0.762570019157342,
   "reference": 0.7625700191573418,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 2.68e-16)"
  },
  {
   "check": "table steep tau=0.4462091295: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.406542603216076e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep Q=1e4 GeV: kappa against plan/story/chain/check/ck_num_table_input_steep.json",
   "value": 1.9366274766435798,
   "reference": 1.9366274766435798,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 5.62e-21)"
  },
  {
   "check": "steep Q=1e4 GeV: B against plan/story/chain/check/ck_num_table_input_steep.json",
   "value": 1.9098285698223991,
   "reference": 1.9098285698223991,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 2.64e-20)"
  },
  {
   "check": "steep: closed-form input density normalized on the nodes",
   "value": 4.81103582430288e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep: M0(0) = 1",
   "value": 1.0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep Q0 -> 1e4 GeV: D_FR = 2 arccos BC against plan/A25/research/geodesic/geodesic.json",
   "value": 1.042382922358848,
   "reference": 1.042382922358848,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 3.49e-17)"
  },
  {
   "check": "table valence tau=0.0: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.567685520969335e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.04255434598: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.371786387578135e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "valence Q0: deficit 1 - (B/kappa)^2 against plan/A25/research/theory/t3_transient.json (same algorithm)",
   "value": 0.32317351013203527,
   "reference": 0.32317351013203527,
   "tol": 1e-15,
   "ok": true,
   "note": "(relative difference 1.57e-100)"
  },
  {
   "check": "valence 2 GeV: deficit 1 - (B/kappa)^2 against plan/A25/research/theory/t3_transient.json (same algorithm)",
   "value": 0.017861066424432033,
   "reference": 0.017861066424432033,
   "tol": 1e-15,
   "ok": true,
   "note": "(relative difference 7.14e-101)"
  },
  {
   "check": "valence 2 GeV: kappa against calc/figs_v1/fig1_lo_curves.json table_rows_valence_100_digits",
   "value": 4.733710607974927,
   "reference": 4.733710607974927,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 3.95e-18)"
  },
  {
   "check": "valence 2 GeV: B against calc/figs_v1/fig1_lo_curves.json table_rows_valence_100_digits",
   "value": 4.69124557614439,
   "reference": 4.69124557614439,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 7.66e-17)"
  },
  {
   "check": "[MS] valence deficit at Q0",
   "value": 0.32317351013203527,
   "reference": 0.3231735101,
   "tol": 1e-08,
   "ok": true,
   "note": "(relative difference 9.91e-11)"
  },
  {
   "check": "[MS] valence deficit at 2 GeV",
   "value": 0.017861066424432033,
   "reference": 0.0178610664,
   "tol": 1e-08,
   "ok": true,
   "note": "(relative difference 1.37e-9)"
  },
  {
   "check": "valence Q0: Talbot density against the closed-form input where rho > 1e-12",
   "value": 5.347200630204895e-48,
   "reference": null,
   "tol": 1e-30,
   "ok": true,
   "note": ""
  },
  {
   "check": "valence Q0 and 2 GeV: no nonpositive node below xi = 90",
   "value": 0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "H: the bracket [0, tau(2 GeV)] holds a sign change of d - target",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(d(0) - target = 0.161587, d(tau2) - target = -0.143726)"
  },
  {
   "check": "table valence tau=0.02252190771: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.4604129673357664e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.01126095386: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.51311445758828e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.005630476928: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.5401835450386e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.005847374513: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.539132497266515e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.005792376377: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.539398947542239e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.005791782351: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.5394018256591634e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.005791782369: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.539401825572314e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.005791782369: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.5394018255723185e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "H: Brent converged",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(9 iterations, 10 calls)"
  },
  {
   "check": "H: deficit at the root equals the target",
   "value": 1.1106345760021608e-15,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "H: one-loop map round trip tau(Q(tau_half)) = tau_half",
   "value": 1.3952482803738708e-102,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "[MS] half-deficit tau of the valence-like input",
   "value": 0.005791782368568777,
   "reference": 0.00579178237,
   "tol": 1e-08,
   "ok": true,
   "note": "(relative difference 2.47e-10)"
  },
  {
   "check": "[MS] Q^2 at the half-deficit tau, GeV^2",
   "value": 2.1835949860323707,
   "reference": 2.183595,
   "tol": 1e-06,
   "ok": true,
   "note": "(relative difference 6.4e-9)"
  },
  {
   "check": "[MS] (9/31)/tau_half",
   "value": 50.12663842838827,
   "reference": 50.1266,
   "tol": 2e-06,
   "ok": true,
   "note": "(relative difference 7.67e-7)"
  },
  {
   "check": "table A tau=0.04235434598: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.8254111971019996e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.04245434598: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.825194625515278e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.04265434598: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.8247617907355044e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.04275434598: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.8245455274642325e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=2: <w>_P = 0",
   "value": -4.2238146188598756e-16,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=2: <w s>_P = I'/2 (fourth-order central difference, h = 1e-4)",
   "value": -27.541210020077962,
   "reference": -27.541210020074768,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 1.16e-13)"
  },
  {
   "check": "C Q=2: tilt curvature, Eq. (1.10) from Mellin cumulants against Eq. (1.6) on the nodes",
   "value": 0.8167516937330356,
   "reference": 0.8167516937330356,
   "tol": 1e-10,
   "ok": true,
   "note": "(relative difference 2.82e-18)"
  },
  {
   "check": "C Q=2: k^2 of the LO path against the theory note",
   "value": 0.36105107065943914,
   "reference": 0.3611,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 4.89e-5)"
  },
  {
   "check": "C Q=2: k^2 of the tilt against the theory note",
   "value": 0.8167516937330356,
   "reference": 0.8168,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 4.83e-5)"
  },
  {
   "check": "table A tau=0.1806210036: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.6044316269159956e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.1807210036: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.604315776410866e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.1809210036: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.6040842212207735e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.1810210036: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.6039685164869914e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=10: <w>_P = 0",
   "value": -2.3902412605405684e-16,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=10: <w s>_P = I'/2 (fourth-order central difference, h = 1e-4)",
   "value": -11.718604152595745,
   "reference": -11.718604152595567,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 1.53e-14)"
  },
  {
   "check": "C Q=10: tilt curvature, Eq. (1.10) from Mellin cumulants against Eq. (1.6) on the nodes",
   "value": 0.7173724699472922,
   "reference": 0.7173724699472922,
   "tol": 1e-10,
   "ok": true,
   "note": "(relative difference 1.07e-18)"
  },
  {
   "check": "C Q=10: k^2 of the LO path against the theory note",
   "value": 0.4301396978381395,
   "reference": 0.4301,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 3.97e-5)"
  },
  {
   "check": "C Q=10: k^2 of the tilt against the theory note",
   "value": 0.7173724699472922,
   "reference": 0.7174,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 2.75e-5)"
  },
  {
   "check": "[MS] k^2 of the LO path at 10 GeV",
   "value": 0.4301396978381395,
   "reference": 0.4301396978,
   "tol": 1e-08,
   "ok": true,
   "note": "(relative difference 8.87e-11)"
  },
  {
   "check": "[MS] k^2 of the tilt through P(10 GeV)",
   "value": 0.7173724699472922,
   "reference": 0.7173724699,
   "tol": 1e-08,
   "ok": true,
   "note": "(relative difference 6.59e-11)"
  },
  {
   "check": "table A tau=0.3013639687: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.494147844414794e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.3014639687: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.494077110365599e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.3016639687: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.493935728330454e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.3017639687: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.493865080322069e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=100: <w>_P = 0",
   "value": -1.6610283569319127e-16,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=100: <w s>_P = I'/2 (fourth-order central difference, h = 1e-4)",
   "value": -6.780447469585153,
   "reference": -6.780447469585115,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 5.41e-15)"
  },
  {
   "check": "C Q=100: tilt curvature, Eq. (1.10) from Mellin cumulants against Eq. (1.6) on the nodes",
   "value": 0.6537014328960468,
   "reference": 0.6537014328960468,
   "tol": 1e-10,
   "ok": true,
   "note": "(relative difference 4.76e-19)"
  },
  {
   "check": "C Q=100: k^2 of the LO path against the theory note",
   "value": 0.4549039355543719,
   "reference": 0.4549,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 3.94e-6)"
  },
  {
   "check": "C Q=100: k^2 of the tilt against the theory note",
   "value": 0.6537014328960468,
   "reference": 0.6537,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 1.43e-6)"
  },
  {
   "check": "table A tau=0.4460091295: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4169887369642e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.4461091295: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4169499036017344e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.4463091295: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4168722864976427e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.4464091295: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4168335027432616e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=1e4: <w>_P = 0",
   "value": -1.1817560096195336e-16,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=1e4: <w s>_P = I'/2 (fourth-order central difference, h = 1e-4)",
   "value": -4.0233742767382115,
   "reference": -4.023374276738203,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 2.18e-15)"
  },
  {
   "check": "C Q=1e4: tilt curvature, Eq. (1.10) from Mellin cumulants against Eq. (1.6) on the nodes",
   "value": 0.604359699064418,
   "reference": 0.604359699064418,
   "tol": 1e-10,
   "ok": true,
   "note": "(relative difference 1.83e-19)"
  },
  {
   "check": "C Q=1e4: k^2 of the LO path against the theory note",
   "value": 0.46872231225504557,
   "reference": 0.4687,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 2.23e-5)"
  },
  {
   "check": "C Q=1e4: k^2 of the tilt against the theory note",
   "value": 0.604359699064418,
   "reference": 0.6044,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 4.03e-5)"
  },
  {
   "check": "D A Q=10: d ln BC/d theta changes sign between the neighbors of the grid maximum",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(theta 0.3453: 0.0146; theta 0.3719: -0.0161)"
  },
  {
   "check": "D A Q=10: theta* inside (0, 1 + a_min)",
   "value": 0.3583823216873958,
   "reference": 0.85,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=10: BC(theta*) is a maximum (theta* +- 1e-3 and every grid point lower)",
   "value": 0.999107765606525,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=10: distance to the family at most D_FR(P(Q0), P(Q))",
   "value": 0.08449222948515035,
   "reference": 0.6037892453289263,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=10: distance against the theory note",
   "value": 0.08449222948515035,
   "reference": 0.0845,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 7.77e-6)"
  },
  {
   "check": "D A Q=100: d ln BC/d theta changes sign between the neighbors of the grid maximum",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(theta 0.4648: 0.0238; theta 0.4914: -0.0292)"
  },
  {
   "check": "D A Q=100: theta* inside (0, 1 + a_min)",
   "value": 0.4773768925140682,
   "reference": 0.85,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=100: BC(theta*) is a maximum (theta* +- 1e-3 and every grid point lower)",
   "value": 0.9962828716192698,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=100: distance to the family at most D_FR(P(Q0), P(Q))",
   "value": 0.1724977334733897,
   "reference": 0.9151060745336633,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=100: distance against the theory note",
   "value": 0.1724977334733897,
   "reference": 0.1725,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 2.27e-6)"
  },
  {
   "check": "D A Q=1e4: d ln BC/d theta changes sign between the neighbors of the grid maximum",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(theta 0.5578: 0.0242; theta 0.5844: -0.0717)"
  },
  {
   "check": "D A Q=1e4: theta* inside (0, 1 + a_min)",
   "value": 0.5651144662085877,
   "reference": 0.85,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=1e4: BC(theta*) is a maximum (theta* +- 1e-3 and every grid point lower)",
   "value": 0.9899610904487064,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=1e4: distance to the family at most D_FR(P(Q0), P(Q))",
   "value": 0.2836300587689994,
   "reference": 1.2258938514327815,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=1e4: distance against the theory note",
   "value": 0.2836300587689994,
   "reference": 0.2836,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 3.01e-5)"
  },
  {
   "check": "[MS] distance from P(10^4 GeV) to the tilt family through P(Q0), input A",
   "value": 0.2836300587689994,
   "reference": 0.2836300588,
   "tol": 1e-08,
   "ok": true,
   "note": "(relative difference 1.09e-10)"
  },
  {
   "check": "[MS] maximizing theta, input A at 10^4 GeV",
   "value": 0.5651144662085877,
   "reference": 0.5651,
   "tol": 0.0001,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=10: d ln BC/d theta changes sign between the neighbors of the grid maximum",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(theta 0.1969: 0.0192; theta 0.2156: -0.0165)"
  },
  {
   "check": "D steep Q=10: theta* inside (0, 1 + a_min)",
   "value": 0.20723136555074523,
   "reference": 0.6,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=10: BC(theta*) is a maximum (theta* +- 1e-3 and every grid point lower)",
   "value": 0.9974912995342347,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=10: distance to the family at most D_FR(P(Q0), P(Q))",
   "value": 0.1416968622863038,
   "reference": 0.49207191207540146,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=10: distance against the theory note",
   "value": 0.1416968622863038,
   "reference": 0.1417,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 3.14e-6)"
  },
  {
   "check": "D steep Q=100: d ln BC/d theta changes sign between the neighbors of the grid maximum",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(theta 0.2719: 0.0369; theta 0.2906: -0.0183)"
  },
  {
   "check": "D steep Q=100: theta* inside (0, 1 + a_min)",
   "value": 0.28471935215170174,
   "reference": 0.6,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=100: BC(theta*) is a maximum (theta* +- 1e-3 and every grid point lower)",
   "value": 0.9930278466859135,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=100: distance to the family at most D_FR(P(Q0), P(Q))",
   "value": 0.23630946204448613,
   "reference": 0.762570019157342,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=100: distance against the theory note",
   "value": 0.23630946204448613,
   "reference": 0.2363,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 9.46e-6)"
  },
  {
   "check": "D steep Q=1e4: d ln BC/d theta changes sign between the neighbors of the grid maximum",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(theta 0.3375: 0.0425; theta 0.3563: -0.0476)"
  },
  {
   "check": "D steep Q=1e4: theta* inside (0, 1 + a_min)",
   "value": 0.34678600053274355,
   "reference": 0.6,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=1e4: BC(theta*) is a maximum (theta* +- 1e-3 and every grid point lower)",
   "value": 0.9852087238988024,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=1e4: distance to the family at most D_FR(P(Q0), P(Q))",
   "value": 0.34441700602690767,
   "reference": 1.042382922358848,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=1e4: distance against the theory note",
   "value": 0.34441700602690767,
   "reference": 0.3444,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 1.7e-5)"
  }
 ],
 "seconds": 17.3
}

==> anc/checks/numbers/plan/A25/calc/pole_length_constant.json <==
{
 "program": "plan/A25/calc/pole_length_constant.py",
 "MUT": "",
 "program_sha256": "968100f744b0b142d26d622c986978010711f6c20434fe5e8fffec47f3212794",
 "C": 0.6927233193569989,
 "C_str": "0.692723319356998943",
 "C_by_cutoff": {
  "n20_W9": "0.692723319356998887",
  "n20_W12": "0.692723319356998943",
  "n20_W16": "0.692723319356998943",
  "n20_W20": "0.692723319356998943",
  "n40_W9": "0.692723319356998887",
  "n40_W12": "0.692723319356998943",
  "n40_W16": "0.692723319356998943",
  "n40_W20": "0.692723319356998943"
 },
 "spread": 5.571782727038788e-17,
 "C_minus_ln2": -0.0004238612029463666,
 "f_forms": [
  {
   "lam": "0.5",
   "f_var": "0.81402076745056325562",
   "f_score": "0.81402076745056325562",
   "diff": 8.470329472543003e-22
  },
  {
   "lam": "3",
   "f_var": "0.56244307979253422153",
   "f_score": "0.56244307979253422153",
   "diff": 0.0
  },
  {
   "lam": "40",
   "f_var": "0.50318593357384675225",
   "f_score": "0.50318593357384675225",
   "diff": 0.0
  }
 ],
 "fails": []
}

==> anc/checks/numbers/plan/A25/research/geodesic/geodesic.json <==
{
 "program": "plan/A25/research/geodesic/geodesic.py",
 "MUT": "NONE",
 "mutation": null,
 "date": "2026-10-11 22:03",
 "settings": {
  "A": {
   "digits": 50,
   "talbot_terms": 48
  },
  "steep": {
   "digits": 50,
   "talbot_terms": 48
  },
  "hardq_steepg": {
   "digits": 50,
   "talbot_terms": 48
  },
  "softq_hardg": {
   "digits": 50,
   "talbot_terms": 48
  },
  "valence": {
   "digits": 100,
   "talbot_terms": 96
  }
 },
 "check_settings": {
  "A": {
   "digits": 70,
   "talbot_terms": 64
  },
  "steep": {
   "digits": 70,
   "talbot_terms": 64
  },
  "hardq_steepg": {
   "digits": 70,
   "talbot_terms": 64
  },
  "softq_hardg": {
   "digits": 70,
   "talbot_terms": 64
  },
  "valence": {
   "digits": 120,
   "talbot_terms": 112
  }
 },
 "xi_quadrature": {
  "main": "Gauss-Legendre 16 nodes/panel, ck_num breakpoints, xi<110",
  "check": "24 nodes/panel, xi<150"
 },
 "tau_quadrature": "composite Gauss-Legendre, 12 nodes/panel reported, 8 nodes/panel for the uncertainty; panels graded from 1e-8",
 "tolerances": {
  "stored": 1e-09,
  "tau_quad": 1e-09,
  "xi_conv": 1e-09,
  "prec_conv": 1e-09,
  "tilt_routes": 1e-08,
  "norm": 1e-12,
  "trend_small": 0.001,
  "L_lower": 1e-08,
  "talbot_bulk": 1e-14,
  "shift_valid": 1e-12,
  "shift_prec": 1e-10,
  "tail": 1e-14,
  "cknum": 1e-25
 },
 "inputs": {
  "A": {
   "input": "A",
   "terms": {
    "q": [
     [
      "0.38",
      "0.5",
      3
     ],
     [
      "0.20",
      "-0.15",
      7
     ]
    ],
    "g": [
     [
      "0.42",
      "-0.1",
      5
     ]
    ]
   },
   "digits": 50,
   "talbot_terms": 48,
   "talbot_tau0": {
    "max_abs_err": 1.262177448353619e-29,
    "max_rel_err_where_rho_gt_1e-12": 0.0,
    "floor": 1.2621774483536189e-26
   },
   "measures": {
    "Q0": {
     "norm_minus_1": 0.0,
     "int_drho": -1.3465500287582494e-17,
     "kappa": 4.006612113674626,
     "I": 16.05294062944425,
     "B": 4.001536914673693,
     "corr2": 0.9974681928447772,
     "mean": 2.291114776074423,
     "var": 1.7494685165116362,
     "drift_tau": 5.292731871849455,
     "neg_nodes": 0,
     "excluded_nodes": 316,
     "tau": 0.0,
     "Q_GeV": 1.4142135623730951
    },
    "Q0+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": -9.59155726939384e-18,
     "kappa": 3.9967880708253953,
     "I": 15.974314883092186,
     "B": 3.991708707433156,
     "corr2": 0.9974598924341065,
     "mean": 2.2964082584861805,
     "var": 1.75909084954832,
     "drift_tau": 5.294232090428984,
     "neg_nodes": 0,
     "excluded_nodes": 316,
     "tau": 0.001,
     "Q_GeV": 1.4248777549001037
    },
    "Q0+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -4.8870472641983944e-17,
     "kappa": 3.977342895428357,
     "I": 15.819256507814426,
     "B": 3.972234525586521,
     "corr2": 0.9974329146548201,
     "mean": 2.30699971107354,
     "var": 1.7783849565395606,
     "drift_tau": 5.297217069734801,
     "neg_nodes": 0,
     "excluded_nodes": 316,
     "tau": 0.003,
     "Q_GeV": 1.4465733620113372
    },
    "Q0+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": -1.0385825204689228e-17,
     "kappa": 3.9113254637650647,
     "I": 15.298466883497,
     "B": 3.9059284026140615,
     "corr2": 0.9972421944322226,
     "mean": 2.344116379638959,
     "var": 1.8464268647569029,
     "drift_tau": 5.30750403954966,
     "neg_nodes": 0,
     "excluded_nodes": 315,
     "tau": 0.01,
     "Q_GeV": 1.5265490987494874
    },
    "2": {
     "norm_minus_1": 0.0,
     "int_drho": -6.34314173727362e-18,
     "kappa": 3.6397976189063415,
     "I": 13.248126706596272,
     "B": 3.63097899077422,
     "corr2": 0.9951602006402478,
     "mean": 2.517640097001989,
     "var": 2.172800776017386,
     "drift_tau": 5.3522167137421475,
     "neg_nodes": 0,
     "excluded_nodes": 309,
     "tau": 0.042554345978988384,
     "Q_GeV": 2.0
    },
    "2+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": 1.3812779907192246e-17,
     "kappa": 3.632252028885696,
     "I": 13.193254801344255,
     "B": 3.623304043417106,
     "corr2": 0.9950791058552974,
     "mean": 2.522992961927045,
     "var": 2.1830720399335903,
     "drift_tau": 5.35351239255365,
     "neg_nodes": 0,
     "excluded_nodes": 309,
     "tau": 0.043554345978988385,
     "Q_GeV": 2.0177654696833507
    },
    "2+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -1.367880927507842e-17,
     "kappa": 3.6172861948386275,
     "I": 13.084759415370117,
     "B": 3.6080782398129374,
     "corr2": 0.9949153951825557,
     "mean": 2.533702567679377,
     "var": 2.20365652553079,
     "drift_tau": 5.356090399846782,
     "neg_nodes": 0,
     "excluded_nodes": 308,
     "tau": 0.045554345978988386,
     "Q_GeV": 2.0539807775286634
    },
    "2+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": 1.318249627559269e-17,
     "kappa": 3.5661802243565828,
     "I": 12.717641392591966,
     "B": 3.55605506298296,
     "corr2": 0.9943296261154817,
     "mean": 2.5712264209911826,
     "var": 2.276137142458294,
     "drift_tau": 5.364974844424091,
     "neg_nodes": 0,
     "excluded_nodes": 306,
     "tau": 0.052554345978988386,
     "Q_GeV": 2.188303374177256
    },
    "10": {
     "norm_minus_1": 0.0,
     "int_drho": -2.4163885706523438e-17,
     "kappa": 2.876138491377045,
     "I": 8.272172621580625,
     "B": 2.8547004979425257,
     "corr2": 0.9851480748471318,
     "mean": 3.26832401411119,
     "var": 3.7052070008378553,
     "drift_tau": 5.49498851150856,
     "neg_nodes": 0,
     "excluded_nodes": 263,
     "tau": 0.18082100362433356,
     "Q_GeV": 10.0
    },
    "100": {
     "norm_minus_1": 0.0,
     "int_drho": -1.040355418171874e-17,
     "kappa": 2.4730174695779,
     "I": 6.11581540483748,
     "B": 2.4500246808555555,
     "corr2": 0.9814915165774003,
     "mean": 3.9369450145648632,
     "var": 5.17713792852127,
     "drift_tau": 5.574620751445808,
     "neg_nodes": 0,
     "excluded_nodes": 227,
     "tau": 0.3015639686797127,
     "Q_GeV": 100.0
    },
    "1e4": {
     "norm_minus_1": 0.0,
     "int_drho": 1.4926668329545965e-17,
     "kappa": 2.145295326969302,
     "I": 4.602292039916324,
     "B": 2.1243639175096964,
     "corr2": 0.9805814178839454,
     "mean": 4.748031215670499,
     "var": 7.036590394895301,
     "drift_tau": 5.635209310949169,
     "neg_nodes": 0,
     "excluded_nodes": 186,
     "tau": 0.44620912946228364,
     "Q_GeV": 10000.0
    }
   },
   "positivity": {
    "negative_nodes_below_minus_floor_all_tau": 0,
    "max_excluded_nodes_rho_le_floor": 316,
    "worst_abs_norm_or_int_drho": 6.477713733718414e-17,
    "excluded_part_of_I_relative_bound_worst": 9.287342061976853e-23
   },
   "stored_controls": [
    {
     "row": "A Q=2",
     "quantity": "kappa",
     "stored": 3.6397976189063415,
     "here": 3.6397976189063415,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=2",
     "quantity": "B",
     "stored": 3.6309789907742207,
     "here": 3.63097899077422,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=2",
     "quantity": "corr2",
     "stored": 0.9951602006402482,
     "here": 0.9951602006402478,
     "rel_diff": 4.440892098500626e-16,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=10",
     "quantity": "kappa",
     "stored": 2.876138491377045,
     "here": 2.876138491377045,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=10",
     "quantity": "B",
     "stored": 2.8547004979425257,
     "here": 2.8547004979425257,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=10",
     "quantity": "corr2",
     "stored": 0.9851480748471322,
     "here": 0.9851480748471318,
     "rel_diff": 3.3306690738754696e-16,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=100",
     "quantity": "kappa",
     "stored": 2.4730174695779,
     "here": 2.4730174695779,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=100",
     "quantity": "B",
     "stored": 2.4500246808555555,
     "here": 2.4500246808555555,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=100",
     "quantity": "corr2",
     "stored": 0.9814915165774003,
     "here": 0.9814915165774003,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=1e4",
     "quantity": "kappa",
     "stored": 2.145295326969302,
     "here": 2.145295326969302,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=1e4",
     "quantity": "B",
     "stored": 2.1243639175096964,
     "here": 2.1243639175096964,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=1e4",
     "quantity": "corr2",
     "stored": 0.9805814178839456,
     "here": 0.9805814178839454,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q0",
     "quantity": "kappa",
     "stored": 4.006612113674626,
     "here": 4.006612113674626,
     "rel_diff": 0.0,
     "source": "plan/saturation/dglap/s2_finite_tau.json"
    },
    {
     "row": "A Q0",
     "quantity": "B",
     "stored": 4.001536914673692,
     "here": 4.001536914673693,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s2_finite_tau.json"
    },
    {
     "row": "A Q0",
     "quantity": "corr2",
     "stored": 0.9974681928447771,
     "here": 0.9974681928447772,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s2_finite_tau.json"
    },
    {
     "row": "A Q=2",
     "quantity": "corr2",
     "stored": 0.9951602006402482,
     "here": 0.9951602006402478,
     "rel_diff": 4.440892098500626e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "A Q=10",
     "quantity": "corr2",
     "stored": 0.9851480748471321,
     "here": 0.9851480748471318,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "A Q=100",
     "quantity": "corr2",
     "stored": 0.9814915165774002,
     "here": 0.9814915165774003,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "A Q=1e4",
     "quantity": "corr2",
     "stored": 0.9805814178839456,
     "here": 0.9805814178839454,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    }
   ],
   "convergence_special_scales": {
    "xi": {
     "kappa": 2.220446049250313e-16,
     "B": 2.220446049250313e-16
    },
    "prec": {
     "kappa": 0.0,
     "B": 0.0
    }
   },
   "L_lower_control": [
    {
     "Q": "2",
     "stored": 0.1620730307393585,
     "here": 0.1620730307393585,
     "rel_diff": 0.0
    },
    {
     "Q": "10",
     "stored": 0.6048660046278771,
     "here": 0.6048660046278771,
     "rel_diff": 0.0
    },
    {
     "Q": "100",
     "stored": 0.9234616925348794,
     "here": 0.9234616925348794,
     "rel_diff": 0.0
    },
    {
     "Q": "1e4",
     "stored": 1.2527723968666515,
     "here": 1.2527723968666515,
     "rel_diff": 0.0
    }
   ],
   "trend": {
    "Q0": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      2.1709062414387859e-07,
      1.949628064545905e-06,
      2.1504272810668468e-05
     ]
    },
    "2": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      1.9910033266512528e-07,
      1.7882790075418598e-06,
      1.9729679838764724e-05
     ]
    }
   },
   "tilt": {
    "Q0": {
     "info": {
      "theta_max": 0.85,
      "xi_ext": 309.97350233747915,
      "ext_nodes": 2496,
      "start_density": "closed-form input density",
      "tail_fraction_M": 2.0565355397161995e-24,
      "tail_fraction_xi2": 2.6004634082400006e-21
     },
     "rows": [
      {
       "target": "Q0+0.001",
       "D_FR": 0.004001693524539913,
       "mellin": {
        "theta_star": 0.003021210496231372,
        "theta_star_mp": "0.0030212104962313719922",
        "L_tilt": 0.004001695780588196,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.0035543652896839672,
        "var_xi_at_theta_star": 1.7593297000847636
       },
       "quadrature": {
        "theta_star": 0.0030212104962313215,
        "L_tilt_gl48": 0.004001695780588129,
        "L_tilt_gl96": 0.0040016957805881275,
        "L_tilt": 0.0040016957805881275,
        "L_tilt_gl_diff": 1.734723475976807e-18
       },
       "rel_diff_theta_star": 1.6653345369377348e-14,
       "rel_diff_L_tilt": 1.709743457922741e-14,
       "L_tilt_over_D_FR": 1.0000005637733798,
       "L_over_D_FR": 1.0000002170906241
      },
      {
       "target": "Q0+0.003",
       "D_FR": 0.011975757317006558,
       "mellin": {
        "theta_star": 0.009016251459633886,
        "theta_star_mp": "0.0090162514596338861411",
        "L_tilt": 0.011975817841316067,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.010607354658392807,
        "var_xi_at_theta_star": 1.7791794632331983
       },
       "quadrature": {
        "theta_star": 0.009016251459633943,
        "L_tilt_gl48": 0.011975817841316141,
        "L_tilt_gl96": 0.011975817841316141,
        "L_tilt": 0.011975817841316141,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 6.439293542825908e-15,
       "rel_diff_L_tilt": 6.217248937900877e-15,
       "L_tilt_over_D_FR": 1.000005053902472,
       "L_over_D_FR": 1.0000019496280645
      },
      {
       "target": "Q0+0.01",
       "D_FR": 0.039583460178451886,
       "mellin": {
        "theta_star": 0.029515005335656177,
        "theta_star_mp": "0.029515005335656176003",
        "L_tilt": 0.039585652908651146,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.03472353568900727,
        "var_xi_at_theta_star": 1.8500149011660276
       },
       "quadrature": {
        "theta_star": 0.029515005335656208,
        "L_tilt_gl48": 0.03958565290865119,
        "L_tilt_gl96": 0.03958565290865118,
        "L_tilt": 0.03958565290865118,
        "L_tilt_gl_diff": 6.938893903907228e-18
       },
       "rel_diff_theta_star": 1.1102230246251565e-15,
       "rel_diff_L_tilt": 8.881784197001252e-16,
       "L_tilt_over_D_FR": 1.0000553951117304,
       "L_over_D_FR": 1.0000215042728107
      },
      {
       "target": "2",
       "D_FR": 0.16228915510089784,
       "mellin": {
        "theta_star": 0.11597125471635751,
        "theta_star_mp": "0.11597125471635751159",
        "L_tilt": 0.16244264863600708,
        "L_tilt_quad_err": 2e-59,
        "inside_domain": true,
        "theta_star_over_max": 0.13643677025453826,
        "var_xi_at_theta_star": 2.2093321787796536
       },
       "quadrature": {
        "theta_star": 0.1159712547163576,
        "L_tilt_gl48": 0.1624426486360072,
        "L_tilt_gl96": 0.16244264863600716,
        "L_tilt": 0.16244264863600716,
        "L_tilt_gl_diff": 2.7755575615628914e-17
       },
       "rel_diff_theta_star": 6.661338147750939e-16,
       "rel_diff_L_tilt": 4.440892098500626e-16,
       "L_tilt_over_D_FR": 1.000945802786476,
       "L_over_D_FR": 1.0003771723822992
      },
      {
       "target": "10",
       "D_FR": 0.6037892453289261,
       "mellin": {
        "theta_star": 0.3719147459843012,
        "theta_star_mp": "0.3719147459843011662",
        "L_tilt": 0.6122654954739052,
        "L_tilt_quad_err": 1.1e-53,
        "inside_domain": true,
        "theta_star_over_max": 0.4375467599815308,
        "var_xi_at_theta_star": 4.475358875962398
       },
       "quadrature": {
        "theta_star": 0.37191474598430124,
        "L_tilt_gl48": 0.6122654954739056,
        "L_tilt_gl96": 0.6122654954739053,
        "L_tilt": 0.6122654954739053,
        "L_tilt_gl_diff": 3.3306690738754696e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.014038425179901,
       "L_over_D_FR": 1.005980273767996
      },
      {
       "target": "100",
       "D_FR": 0.9151060745336632,
       "mellin": {
        "theta_star": 0.5092781502316899,
        "theta_star_mp": "0.50927815023168984559",
        "L_tilt": 0.9465163905836574,
        "L_tilt_quad_err": 1.001e-49,
        "inside_domain": true,
        "theta_star_over_max": 0.5991507649784586,
        "var_xi_at_theta_star": 8.007032444933452
       },
       "quadrature": {
        "theta_star": 0.5092781502316893,
        "L_tilt_gl48": 0.9465163905836569,
        "L_tilt_gl96": 0.9465163905836559,
        "L_tilt": 0.9465163905836559,
        "L_tilt_gl_diff": 9.992007221626409e-16
       },
       "rel_diff_theta_star": 1.1102230246251565e-15,
       "rel_diff_L_tilt": 1.6653345369377348e-15,
       "L_tilt_over_D_FR": 1.0343242351068436,
       "L_over_D_FR": 1.01489028979942
      },
      {
       "target": "1e4",
       "D_FR": 1.2258938514327813,
       "mellin": {
        "theta_star": 0.6176682193754739,
        "theta_star_mp": "0.61766821937547394317",
        "L_tilt": 1.3073108929371478,
        "L_tilt_quad_err": 1.000001e-44,
        "inside_domain": true,
        "theta_star_over_max": 0.7266684933829105,
        "var_xi_at_theta_star": 15.748512446543863
       },
       "quadrature": {
        "theta_star": 0.6176682193754737,
        "L_tilt_gl48": 1.3073108929371486,
        "L_tilt_gl96": 1.307310892937146,
        "L_tilt": 1.307310892937146,
        "L_tilt_gl_diff": 2.6645352591003757e-15
       },
       "rel_diff_theta_star": 3.3306690738754696e-16,
       "rel_diff_L_tilt": 1.3322676295501878e-15,
       "L_tilt_over_D_FR": 1.0664144300986655,
       "L_over_D_FR": 1.028834795747868
      }
     ]
    },
    "2": {
     "info": {
      "theta_max": 0.85,
      "xi_ext": 184.98675116873957,
      "ext_nodes": 2048,
      "shift_c": 0.7146173388220798,
      "shift_vs_unshifted_rel_max": 4.218847493575595e-15,
      "shift_precision_rel_max_far_nodes": 0.0,
      "far_nodes_xi": [
       110.01324883126044,
       124.98675116873956,
       139.98675116873957,
       154.98675116873957,
       169.98675116873957,
       184.98675116873957
      ],
      "tail_fraction_M": 9.912762651360119e-21,
      "tail_fraction_xi2": 5.220743185282491e-18
     },
     "rows": [
      {
       "target": "2+0.001",
       "D_FR": 0.0036360205895483656,
       "mellin": {
        "theta_star": 0.0024635468530911134,
        "theta_star_mp": "0.0024635468530911132856",
        "L_tilt": 0.0036360222257656614,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.0028982904154013097,
        "var_xi_at_theta_star": 2.183954783723137
       },
       "quadrature": {
        "theta_star": 0.0024635468530910505,
        "L_tilt_gl48": 0.003636022225765569,
        "L_tilt_gl96": 0.003636022225765568,
        "L_tilt": 0.003636022225765568,
        "L_tilt_gl_diff": 8.673617379884035e-19
       },
       "rel_diff_theta_star": 2.55351295663786e-14,
       "rel_diff_L_tilt": 2.5646151868841116e-14,
       "L_tilt_over_D_FR": 1.0000004500022086,
       "L_over_D_FR": 1.0000001991003327
      },
      {
       "target": "2+0.003",
       "D_FR": 0.010885512397988163,
       "mellin": {
        "theta_star": 0.007356594021819782,
        "theta_star_mp": "0.0073565940218197826544",
        "L_tilt": 0.010885556319336274,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.008654816496258568,
        "var_xi_at_theta_star": 2.206388949830256
       },
       "quadrature": {
        "theta_star": 0.007356594021819752,
        "L_tilt_gl48": 0.010885556319336227,
        "L_tilt_gl96": 0.010885556319336227,
        "L_tilt": 0.010885556319336227,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 4.107825191113079e-15,
       "rel_diff_L_tilt": 4.3298697960381105e-15,
       "L_tilt_over_D_FR": 1.0000040348443422,
       "L_over_D_FR": 1.0000017882790075
      },
      {
       "target": "2+0.01",
       "D_FR": 0.03602581737181888,
       "mellin": {
        "theta_star": 0.024133226341855513,
        "theta_star_mp": "0.024133226341855513609",
        "L_tilt": 0.036027411643776916,
        "L_tilt_quad_err": 1.1e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.028392030990418253,
        "var_xi_at_theta_star": 2.2862489947541675
       },
       "quadrature": {
        "theta_star": 0.024133226341855482,
        "L_tilt_gl48": 0.03602741164377687,
        "L_tilt_gl96": 0.03602741164377687,
        "L_tilt": 0.03602741164377687,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 1.3322676295501878e-15,
       "rel_diff_L_tilt": 1.3322676295501878e-15,
       "L_tilt_over_D_FR": 1.0000442535957361,
       "L_over_D_FR": 1.0000197296798388
      },
      {
       "target": "10",
       "D_FR": 0.4435781466035122,
       "mellin": {
        "theta_star": 0.25894066227807755,
        "theta_star_mp": "0.25894066227807752413",
        "L_tilt": 0.44663924764926927,
        "L_tilt_quad_err": 1.01e-54,
        "inside_domain": true,
        "theta_star_over_max": 0.3046360732683265,
        "var_xi_at_theta_star": 4.181897593166879
       },
       "quadrature": {
        "theta_star": 0.2589406622780775,
        "L_tilt_gl48": 0.4466392476492693,
        "L_tilt_gl96": 0.4466392476492692,
        "L_tilt": 0.4466392476492692,
        "L_tilt_gl_diff": 1.1102230246251565e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 1.1102230246251565e-16,
       "L_tilt_over_D_FR": 1.0069009284366148,
       "L_over_D_FR": 1.003317470965988
      },
      {
       "target": "100",
       "D_FR": 0.758511749032217,
       "mellin": {
        "theta_star": 0.4005627774513246,
        "theta_star_mp": "0.40056277745132464344",
        "L_tilt": 0.7742827024444588,
        "L_tilt_quad_err": 1.1e-52,
        "inside_domain": true,
        "theta_star_over_max": 0.4712503264133231,
        "var_xi_at_theta_star": 6.944064491903308
       },
       "quadrature": {
        "theta_star": 0.4005627774513245,
        "L_tilt_gl48": 0.774282702444459,
        "L_tilt_gl96": 0.7742827024444584,
        "L_tilt": 0.7742827024444584,
        "L_tilt_gl_diff": 5.551115123125783e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 5.551115123125783e-16,
       "L_tilt_over_D_FR": 1.0207919698440584,
       "L_over_D_FR": 1.0103757839879937
      },
      {
       "target": "1e4",
       "D_FR": 1.0749944316122848,
       "mellin": {
        "theta_star": 0.515829399518535,
        "theta_star_mp": "0.51582939951853496525",
        "L_tilt": 1.121660390909186,
        "L_tilt_quad_err": 1.01e-50,
        "inside_domain": true,
        "theta_star_over_max": 0.6068581170806294,
        "var_xi_at_theta_star": 12.045941374863476
       },
       "quadrature": {
        "theta_star": 0.5158293995185349,
        "L_tilt_gl48": 1.1216603909091867,
        "L_tilt_gl96": 1.1216603909091856,
        "L_tilt": 1.1216603909091856,
        "L_tilt_gl_diff": 1.1102230246251565e-15
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 4.440892098500626e-16,
       "L_tilt_over_D_FR": 1.0434104195562308,
       "L_over_D_FR": 1.0222303035664453
      }
     ]
    }
   },
   "rows": [
    {
     "start": "Q0",
     "target": "Q0+0.001",
     "tau_start": 0.0,
     "tau_target": 0.001,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4248777549001037,
     "L": 0.004001694393270058,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 8.88554650584363e-19,
     "D_FR": 0.004001693524539913,
     "D_FR_unc": 6.938893903907228e-18,
     "D_FR_rel_dev_xi": 1.7763568394002505e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000002170906241,
     "int_B_dtau": 0.003996617708169324,
     "L_over_D_unc": 1.9560343671646733e-15
    },
    {
     "start": "Q0",
     "target": "Q0+0.003",
     "tau_start": 0.0,
     "tau_target": 0.003,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4465733620113372,
     "L": 0.011975780665279117,
     "L_unc_tau_quad": 1.734723475976807e-18,
     "L_unc_xi_and_precision": 2.65915748649073e-18,
     "D_FR": 0.011975757317006558,
     "D_FR_unc": 5.204170427930421e-18,
     "D_FR_rel_dev_xi": 4.440892098500626e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000019496280645,
     "int_B_dtau": 0.011960520705218983,
     "L_over_D_unc": 8.014575848965011e-16
    },
    {
     "start": "Q0",
     "target": "Q0+0.01",
     "tau_start": 0.0,
     "tau_target": 0.01,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.5265490987494874,
     "L": 0.03958431139197835,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 8.789482784261249e-18,
     "D_FR": 0.039583460178451886,
     "D_FR_unc": 1.3877787807814457e-17,
     "D_FR_rel_dev_xi": 3.3306690738754696e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000215042728107,
     "int_B_dtau": 0.039532438308291354,
     "L_over_D_unc": 5.726525402685822e-16
    },
    {
     "start": "Q0",
     "target": "2",
     "tau_start": 0.0,
     "tau_target": 0.042554345978988384,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 2.0,
     "L": 0.16235036608814857,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.604902289747715e-17,
     "D_FR": 0.16228915510089784,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0003771723822992,
     "int_B_dtau": 0.1620730307393585,
     "L_over_D_unc": 2.2212835401764756e-16
    },
    {
     "start": "Q0",
     "target": "10",
     "tau_start": 0.0,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10.0,
     "L": 0.6074000703141648,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.3486990864434495e-16,
     "D_FR": 0.6037892453289261,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.005980273767996,
     "int_B_dtau": 0.6048660046278771,
     "L_over_D_unc": 2.233724924511895e-16
    },
    {
     "start": "Q0",
     "target": "100",
     "tau_start": 0.0,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 100.0,
     "L": 0.9287322691806791,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.0621998979135172e-16,
     "D_FR": 0.9151060745336632,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.01489028979942,
     "int_B_dtau": 0.9234616925348794,
     "L_over_D_unc": 2.2535091344076276e-16
    },
    {
     "start": "Q0",
     "target": "1e4",
     "tau_start": 0.0,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10000.0,
     "L": 1.261242250247413,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.800520371709443e-16,
     "D_FR": 1.2258938514327813,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.028834795747868,
     "int_B_dtau": 1.2527723968666515,
     "L_over_D_unc": 2.2844721575496065e-16
    },
    {
     "start": "2",
     "target": "2+0.001",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.043554345978988385,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0177654696833507,
     "L": 0.003636021313481275,
     "L_unc_tau_quad": 4.336808689942018e-19,
     "L_unc_xi_and_precision": 8.073589160509431e-19,
     "D_FR": 0.0036360205895483656,
     "D_FR_unc": 2.6020852139652106e-18,
     "D_FR_rel_dev_xi": 6.661338147750939e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000001991003327,
     "int_B_dtau": 0.003627138045784777,
     "L_over_D_unc": 1.0569592284854873e-15
    },
    {
     "start": "2",
     "target": "2+0.003",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.045554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0539807775286634,
     "L": 0.01088553186432147,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.4170736222121005e-18,
     "D_FR": 0.010885512397988163,
     "D_FR_unc": 3.469446951953614e-18,
     "D_FR_rel_dev_xi": 3.3306690738754696e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000017882790075,
     "int_B_dtau": 0.01085849290824285,
     "L_over_D_unc": 5.407670822728383e-16
    },
    {
     "start": "2",
     "target": "2+0.01",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.052554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.188303374177256,
     "L": 0.036026528149661556,
     "L_unc_tau_quad": 6.938893903907228e-18,
     "L_unc_xi_and_precision": 7.99949620981212e-18,
     "D_FR": 0.03602581737181888,
     "D_FR_unc": 1.3877787807814457e-17,
     "D_FR_rel_dev_xi": 3.3306690738754696e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000197296798388,
     "int_B_dtau": 0.03593182718883314,
     "L_over_D_unc": 7.99883356661485e-16
    },
    {
     "start": "2",
     "target": "10",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10.0,
     "L": 0.44504970422601614,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 9.882088574686779e-17,
     "D_FR": 0.4435781466035122,
     "D_FR_unc": 5.551115123125783e-17,
     "D_FR_rel_dev_xi": 1.1102230246251565e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.003317470965988,
     "int_B_dtau": 0.4427929738885186,
     "L_over_D_unc": 3.48340410351046e-16
    },
    {
     "start": "2",
     "target": "100",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 100.0,
     "L": 0.7663819030925305,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.7017096689387457e-16,
     "D_FR": 0.758511749032217,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0103757839879937,
     "int_B_dtau": 0.7613886617955209,
     "L_over_D_unc": 2.2434849178143283e-16
    },
    {
     "start": "2",
     "target": "1e4",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10000.0,
     "L": 1.0988918841592643,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.440030142734671e-16,
     "D_FR": 1.0749944316122848,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0222303035664453,
     "int_B_dtau": 1.0906993661272932,
     "L_over_D_unc": 2.2698072389780617e-16
    }
   ],
   "seconds": 6.452952861785889
  },
  "steep": {
   "input": "steep",
   "terms": {
    "q": [
     [
      "0.30",
      "0.6",
      3
     ],
     [
      "0.25",
      "-0.35",
      7
     ]
    ],
    "g": [
     [
      "0.45",
      "-0.4",
      5
     ]
    ]
   },
   "digits": 50,
   "talbot_terms": 48,
   "talbot_tau0": {
    "max_abs_err": 2.524354896707238e-29,
    "max_rel_err_where_rho_gt_1e-12": 0.0,
    "floor": 2.5243548967072378e-26
   },
   "measures": {
    "Q0": {
     "norm_minus_1": 0.0,
     "int_drho": -1.9898643416101474e-17,
     "kappa": 3.091567758320413,
     "I": 9.557791204286303,
     "B": 2.997869367863114,
     "corr2": 0.9403031050460237,
     "mean": 2.8261937543651934,
     "var": 3.279419587335016,
     "drift_tau": 5.428891945200943,
     "neg_nodes": 0,
     "excluded_nodes": 96,
     "tau": 0.0,
     "Q_GeV": 1.4142135623730951
    },
    "Q0+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": -4.312452133184926e-17,
     "kappa": 3.086738232234478,
     "I": 9.52795291433803,
     "B": 2.993537608901247,
     "corr2": 0.9405238980999723,
     "mean": 2.831623162621405,
     "var": 3.2901678973832253,
     "drift_tau": 5.429923974760687,
     "neg_nodes": 0,
     "excluded_nodes": 95,
     "tau": 0.001,
     "Q_GeV": 1.4248777549001037
    },
    "Q0+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -1.2211325558882265e-17,
     "kappa": 3.077138454421219,
     "I": 9.468781067677808,
     "B": 2.984918168623506,
     "corr2": 0.9409591804580387,
     "mean": 2.8424850663539223,
     "var": 3.311700471007049,
     "drift_tau": 5.431977400122071,
     "neg_nodes": 0,
     "excluded_nodes": 94,
     "tau": 0.003,
     "Q_GeV": 1.4465733620113372
    },
    "Q0+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": -1.6838850191678905e-17,
     "kappa": 3.044147260513131,
     "I": 9.266832543689599,
     "B": 2.955205914001427,
     "corr2": 0.9424193167379562,
     "mean": 2.8805337758086074,
     "var": 3.3874371635998344,
     "drift_tau": 5.439054006873905,
     "neg_nodes": 0,
     "excluded_nodes": 93,
     "tau": 0.01,
     "Q_GeV": 1.5265490987494874
    },
    "2": {
     "norm_minus_1": 0.0,
     "int_drho": 1.9760633048235692e-18,
     "kappa": 2.902054017046209,
     "I": 8.42191751785404,
     "B": 2.825773776862918,
     "corr2": 0.9481210687564121,
     "mean": 3.0581086415045142,
     "var": 3.7468830123600134,
     "drift_tau": 5.4698127256975955,
     "neg_nodes": 0,
     "excluded_nodes": 90,
     "tau": 0.042554345978988384,
     "Q_GeV": 2.0
    },
    "2+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": 1.8616220760944992e-17,
     "kappa": 2.8979597257408516,
     "I": 8.398170572015992,
     "B": 2.8220121615349285,
     "corr2": 0.9482723137807536,
     "mean": 3.0635789001473905,
     "var": 3.7581030122767634,
     "drift_tau": 5.470704048369937,
     "neg_nodes": 0,
     "excluded_nodes": 89,
     "tau": 0.043554345978988385,
     "Q_GeV": 2.0177654696833507
    },
    "2+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -7.47221949579531e-18,
     "kappa": 2.8898160053550432,
     "I": 8.35103654480618,
     "B": 2.8145252081961956,
     "corr2": 0.9485711270774579,
     "mean": 3.074522083741718,
     "var": 3.780573495819276,
     "drift_tau": 5.472477509762864,
     "neg_nodes": 0,
     "excluded_nodes": 89,
     "tau": 0.045554345978988386,
     "Q_GeV": 2.0539807775286634
    },
    "2+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": 5.527939482550631e-18,
     "kappa": 2.861774685875225,
     "I": 8.189754352716243,
     "B": 2.788696089838882,
     "corr2": 0.9495798709644301,
     "mean": 3.112850903508514,
     "var": 3.859536151252952,
     "drift_tau": 5.478589292106315,
     "neg_nodes": 0,
     "excluded_nodes": 89,
     "tau": 0.052554345978988386,
     "Q_GeV": 2.188303374177256
    },
    "10": {
     "norm_minus_1": 0.0,
     "int_drho": -6.3212726423643355e-18,
     "kappa": 2.4480910724956177,
     "I": 5.993149899232744,
     "B": 2.400607703351623,
     "corr2": 0.961584048836979,
     "mean": 3.8217282584113423,
     "var": 5.379729822057675,
     "drift_tau": 5.568028224161067,
     "neg_nodes": 0,
     "excluded_nodes": 73,
     "tau": 0.18082100362433356,
     "Q_GeV": 10.0
    },
    "100": {
     "norm_minus_1": 0.0,
     "int_drho": 1.316104279856655e-17,
     "kappa": 2.1756482153549834,
     "I": 4.733445156977324,
     "B": 2.1401486419462477,
     "corr2": 0.9676326771997941,
     "mean": 4.497564260470068,
     "var": 6.902696119442284,
     "drift_tau": 5.622808791903133,
     "neg_nodes": 0,
     "excluded_nodes": 57,
     "tau": 0.3015639686797127,
     "Q_GeV": 100.0
    },
    "1e4": {
     "norm_minus_1": 0.0,
     "int_drho": 8.989776562900996e-18,
     "kappa": 1.9366274766435798,
     "I": 3.7505259832908795,
     "B": 1.9098285698223993,
     "corr2": 0.9725156371025696,
     "mean": 5.314140029047486,
     "var": 8.796961262228988,
     "drift_tau": 5.664488841225915,
     "neg_nodes": 0,
     "excluded_nodes": 40,
     "tau": 0.44620912946228364,
     "Q_GeV": 10000.0
    }
   },
   "positivity": {
    "negative_nodes_below_minus_floor_all_tau": 0,
    "max_excluded_nodes_rho_le_floor": 96,
    "worst_abs_norm_or_int_drho": 5.998157620492514e-17,
    "excluded_part_of_I_relative_bound_worst": 3.7329692441655154e-24
   },
   "stored_controls": [
    {
     "row": "steep Q=2",
     "quantity": "kappa",
     "stored": 2.9020540170462086,
     "here": 2.902054017046209,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=2",
     "quantity": "B",
     "stored": 2.825773776862918,
     "here": 2.825773776862918,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=2",
     "quantity": "corr2",
     "stored": 0.948121068756412,
     "here": 0.9481210687564121,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=10",
     "quantity": "kappa",
     "stored": 2.4480910724956177,
     "here": 2.4480910724956177,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=10",
     "quantity": "B",
     "stored": 2.400607703351623,
     "here": 2.400607703351623,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=10",
     "quantity": "corr2",
     "stored": 0.961584048836979,
     "here": 0.961584048836979,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=100",
     "quantity": "kappa",
     "stored": 2.1756482153549834,
     "here": 2.1756482153549834,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=100",
     "quantity": "B",
     "stored": 2.140148641946248,
     "here": 2.1401486419462477,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=100",
     "quantity": "corr2",
     "stored": 0.9676326771997946,
     "here": 0.9676326771997941,
     "rel_diff": 5.551115123125783e-16,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=1e4",
     "quantity": "kappa",
     "stored": 1.9366274766435798,
     "here": 1.9366274766435798,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=1e4",
     "quantity": "B",
     "stored": 1.9098285698223991,
     "here": 1.9098285698223993,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=1e4",
     "quantity": "corr2",
     "stored": 0.9725156371025696,
     "here": 0.9725156371025696,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q0",
     "quantity": "kappa",
     "stored": 3.0915677583204135,
     "here": 3.091567758320413,
     "rel_diff": 1.1102230246251565e-16,
     "source": "plan/saturation/dglap/s2_finite_tau.json"
    },
    {
     "row": "steep Q0",
     "quantity": "B",
     "stored": 2.997869367863114,
     "here": 2.997869367863114,
     "rel_diff": 0.0,
     "source": "plan/saturation/dglap/s2_finite_tau.json"
    },
    {
     "row": "steep Q0",
     "quantity": "corr2",
     "stored": 0.9403031050460235,
     "here": 0.9403031050460237,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s2_finite_tau.json"
    },
    {
     "row": "steep Q=2",
     "quantity": "corr2",
     "stored": 0.948121068756412,
     "here": 0.9481210687564121,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "steep Q=10",
     "quantity": "corr2",
     "stored": 0.961584048836979,
     "here": 0.961584048836979,
     "rel_diff": 0.0,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "steep Q=100",
     "quantity": "corr2",
     "stored": 0.9676326771997946,
     "here": 0.9676326771997941,
     "rel_diff": 5.551115123125783e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "steep Q=1e4",
     "quantity": "corr2",
     "stored": 0.9725156371025696,
     "here": 0.9725156371025696,
     "rel_diff": 0.0,
     "source": "plan/saturation/dglap/s9_summary.json"
    }
   ],
   "convergence_special_scales": {
    "xi": {
     "kappa": 1.1102230246251565e-16,
     "B": 2.220446049250313e-16
    },
    "prec": {
     "kappa": 0.0,
     "B": 0.0
    }
   },
   "trend": {
    "Q0": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      2.4785092556101063e-07,
      2.221247609623944e-06,
      2.4321942288629828e-05
     ]
    },
    "2": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      2.0917073118020824e-07,
      1.8755222903621416e-06,
      2.0571400761282277e-05
     ]
    }
   },
   "tilt": {
    "Q0": {
     "info": {
      "theta_max": 0.6,
      "xi_ext": 344.97350233747915,
      "ext_nodes": 2608,
      "start_density": "closed-form input density",
      "tail_fraction_M": 8.435536887723672e-24,
      "tail_fraction_xi2": 9.958713102678175e-21
     },
     "rows": [
      {
       "target": "Q0+0.001",
       "D_FR": 0.0030891505733744774,
       "mellin": {
        "theta_star": 0.0017038018679789676,
        "theta_star_mp": "0.0017038018679789674911",
        "L_tilt": 0.003089151665343951,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.002839669779964946,
        "var_xi_at_theta_star": 3.295218630019434
       },
       "quadrature": {
        "theta_star": 0.0017038018679789045,
        "L_tilt_gl48": 0.0030891516653438365,
        "L_tilt_gl96": 0.0030891516653438365,
        "L_tilt": 0.0030891516653438365,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 3.708144902248023e-14,
       "rel_diff_L_tilt": 3.708144902248023e-14,
       "L_tilt_over_D_FR": 1.0000003534853505,
       "L_over_D_FR": 1.0000002478509256
      },
      {
       "target": "Q0+0.003",
       "D_FR": 0.009252994362489374,
       "mellin": {
        "theta_star": 0.00509122848490786,
        "theta_star_mp": "0.0050912284849078603506",
        "L_tilt": 0.00925302372438591,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.008485380808179767,
        "var_xi_at_theta_star": 3.3270035581124437
       },
       "quadrature": {
        "theta_star": 0.005091228484907833,
        "L_tilt_gl48": 0.00925302372438586,
        "L_tilt_gl96": 0.00925302372438586,
        "L_tilt": 0.00925302372438586,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 5.329070518200751e-15,
       "rel_diff_L_tilt": 5.440092820663267e-15,
       "L_tilt_over_D_FR": 1.0000031732318626,
       "L_over_D_FR": 1.0000022212476096
      },
      {
       "target": "Q0+0.01",
       "D_FR": 0.030676224110197207,
       "mellin": {
        "theta_star": 0.016739288693898485,
        "theta_star_mp": "0.016739288693898487017",
        "L_tilt": 0.030677296133122364,
        "L_tilt_quad_err": 2e-66,
        "inside_domain": true,
        "theta_star_over_max": 0.027898814489830812,
        "var_xi_at_theta_star": 3.440237724861803
       },
       "quadrature": {
        "theta_star": 0.016739288693898475,
        "L_tilt_gl48": 0.03067729613312234,
        "L_tilt_gl96": 0.03067729613312234,
        "L_tilt": 0.03067729613312234,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 6.661338147750939e-16,
       "rel_diff_L_tilt": 7.771561172376096e-16,
       "L_tilt_over_D_FR": 1.0000349463780582,
       "L_over_D_FR": 1.0000243219422886
      },
      {
       "target": "2",
       "D_FR": 0.1273636670413609,
       "mellin": {
        "theta_star": 0.06696830665611508,
        "theta_star_mp": "0.066968306656115081763",
        "L_tilt": 0.12744112713545652,
        "L_tilt_quad_err": 1.1e-59,
        "inside_domain": true,
        "theta_star_over_max": 0.11161384442685847,
        "var_xi_at_theta_star": 4.00966893380997
       },
       "quadrature": {
        "theta_star": 0.06696830665611507,
        "L_tilt_gl48": 0.1274411271354565,
        "L_tilt_gl96": 0.1274411271354565,
        "L_tilt": 0.1274411271354565,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.0006081804638247,
       "L_over_D_FR": 1.0004127417719897
      },
      {
       "target": "10",
       "D_FR": 0.4920719120754011,
       "mellin": {
        "theta_star": 0.2260479268201808,
        "theta_star_mp": "0.22604792682018079289",
        "L_tilt": 0.4967437961444366,
        "L_tilt_quad_err": 1.01e-54,
        "inside_domain": true,
        "theta_star_over_max": 0.37674654470030133,
        "var_xi_at_theta_star": 7.418903158567208
       },
       "quadrature": {
        "theta_star": 0.2260479268201808,
        "L_tilt_gl48": 0.49674379614443676,
        "L_tilt_gl96": 0.4967437961444367,
        "L_tilt": 0.4967437961444367,
        "L_tilt_gl_diff": 5.551115123125783e-17
       },
       "rel_diff_theta_star": 0.0,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.009494311612567,
       "L_over_D_FR": 1.0059176553759024
      },
      {
       "target": "100",
       "D_FR": 0.7625700191573418,
       "mellin": {
        "theta_star": 0.3182760177061685,
        "theta_star_mp": "0.31827601770616846245",
        "L_tilt": 0.7807210133297497,
        "L_tilt_quad_err": 1.0001e-50,
        "inside_domain": true,
        "theta_star_over_max": 0.5304600295102808,
        "var_xi_at_theta_star": 12.300826093915513
       },
       "quadrature": {
        "theta_star": 0.3182760177061684,
        "L_tilt_gl48": 0.78072101332975,
        "L_tilt_gl96": 0.7807210133297494,
        "L_tilt": 0.7807210133297494,
        "L_tilt_gl_diff": 5.551115123125783e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 4.440892098500626e-16,
       "L_tilt_over_D_FR": 1.0238023967851047,
       "L_over_D_FR": 1.0140381027088776
      },
      {
       "target": "1e4",
       "D_FR": 1.042382922358848,
       "mellin": {
        "theta_star": 0.3952021697359161,
        "theta_star_mp": "0.39520216973591608893",
        "L_tilt": 1.0913512558380405,
        "L_tilt_quad_err": 1.00001e-46,
        "inside_domain": true,
        "theta_star_over_max": 0.6586702828931935,
        "var_xi_at_theta_star": 22.029768534665376
       },
       "quadrature": {
        "theta_star": 0.3952021697359159,
        "L_tilt_gl48": 1.0913512558380407,
        "L_tilt_gl96": 1.0913512558380392,
        "L_tilt": 1.0913512558380392,
        "L_tilt_gl_diff": 1.5543122344752192e-15
       },
       "rel_diff_theta_star": 5.551115123125783e-16,
       "rel_diff_L_tilt": 1.2212453270876722e-15,
       "L_tilt_over_D_FR": 1.0469772982930112,
       "L_over_D_FR": 1.0262889299185645
      }
     ]
    },
    "2": {
     "info": {
      "theta_max": 0.6,
      "xi_ext": 229.97350233747912,
      "ext_nodes": 2240,
      "shift_c": 0.49093846419021625,
      "shift_vs_unshifted_rel_max": 3.3306690738754696e-15,
      "shift_precision_rel_max_far_nodes": 0.0,
      "far_nodes_xi": [
       110.01324883126044,
       130.89799556152593,
       152.19425551044375,
       172.6679609970152,
       193.86876563729706,
       229.97350233747912
      ],
      "tail_fraction_M": 1.9878198341229506e-19,
      "tail_fraction_xi2": 1.2232901681217284e-16
     },
     "rows": [
      {
       "target": "2+0.001",
       "D_FR": 0.0029000050123033096,
       "mellin": {
        "theta_star": 0.0014965804515802358,
        "theta_star_mp": "0.0014965804515802358902",
        "L_tilt": 0.0029000058524353647,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.0024943007526337267,
        "var_xi_at_theta_star": 3.7629249500126667
       },
       "quadrature": {
        "theta_star": 0.0014965804515802159,
        "L_tilt_gl48": 0.002900005852435326,
        "L_tilt_gl96": 0.0029000058524353257,
        "L_tilt": 0.0029000058524353257,
        "L_tilt_gl_diff": 4.336808689942018e-19
       },
       "rel_diff_theta_star": 1.3322676295501878e-14,
       "rel_diff_L_tilt": 1.3433698597964394e-14,
       "L_tilt_over_D_FR": 1.0000002897002078,
       "L_over_D_FR": 1.0000002091707312
      },
      {
       "target": "2+0.003",
       "D_FR": 0.008687755126837443,
       "mellin": {
        "theta_star": 0.004473881365631691,
        "theta_star_mp": "0.0044738813656316907334",
        "L_tilt": 0.00868777772261562,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.007456468942719485,
        "var_xi_at_theta_star": 3.7951679082395566
       },
       "quadrature": {
        "theta_star": 0.004473881365631708,
        "L_tilt_gl48": 0.008687777722615654,
        "L_tilt_gl96": 0.008687777722615654,
        "L_tilt": 0.008687777722615654,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 3.774758283725532e-15,
       "rel_diff_L_tilt": 3.774758283725532e-15,
       "L_tilt_over_D_FR": 1.0000026008765035,
       "L_over_D_FR": 1.0000018755222904
      },
      {
       "target": "2+0.01",
       "D_FR": 0.028817331669033074,
       "mellin": {
        "theta_star": 0.014730727408242827,
        "theta_star_mp": "0.014730727408242826786",
        "L_tilt": 0.02881815735059658,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.024551212347071378,
        "var_xi_at_theta_star": 3.909705606072812
       },
       "quadrature": {
        "theta_star": 0.014730727408242808,
        "L_tilt_gl48": 0.028818157350596542,
        "L_tilt_gl96": 0.02881815735059654,
        "L_tilt": 0.02881815735059654,
        "L_tilt_gl_diff": 3.469446951953614e-18
       },
       "rel_diff_theta_star": 1.3322676295501878e-15,
       "rel_diff_L_tilt": 1.4432899320127035e-15,
       "L_tilt_over_D_FR": 1.0000286522559754,
       "L_over_D_FR": 1.0000205714007613
      },
      {
       "target": "10",
       "D_FR": 0.36639501242237643,
       "mellin": {
        "theta_star": 0.16618700417021245,
        "theta_star_mp": "0.16618700417021244696",
        "L_tilt": 0.3681412651045385,
        "L_tilt_quad_err": 1.1e-56,
        "inside_domain": true,
        "theta_star_over_max": 0.2769783402836874,
        "var_xi_at_theta_star": 6.544993905847482
       },
       "quadrature": {
        "theta_star": 0.16618700417021245,
        "L_tilt_gl48": 0.36814126510453865,
        "L_tilt_gl96": 0.36814126510453854,
        "L_tilt": 0.36814126510453854,
        "L_tilt_gl_diff": 1.1102230246251565e-16
       },
       "rel_diff_theta_star": 0.0,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.0047660383546624,
       "L_over_D_FR": 1.003200306396403
      },
      {
       "target": "100",
       "D_FR": 0.639704047067909,
       "mellin": {
        "theta_star": 0.26473526271566483,
        "theta_star_mp": "0.26473526271566482676",
        "L_tilt": 0.6493214002316234,
        "L_tilt_quad_err": 1.01e-52,
        "inside_domain": true,
        "theta_star_over_max": 0.4412254378594414,
        "var_xi_at_theta_star": 10.244555089895469
       },
       "quadrature": {
        "theta_star": 0.26473526271566483,
        "L_tilt_gl48": 0.6493214002316239,
        "L_tilt_gl96": 0.6493214002316234,
        "L_tilt": 0.6493214002316234,
        "L_tilt_gl_diff": 4.440892098500626e-16
       },
       "rel_diff_theta_star": 0.0,
       "rel_diff_L_tilt": 0.0,
       "L_tilt_over_D_FR": 1.0150340664683861,
       "L_over_D_FR": 1.009621281938581
      },
      {
       "target": "1e4",
       "D_FR": 0.9238204856023412,
       "mellin": {
        "theta_star": 0.3489237022708347,
        "theta_star_mp": "0.34892370227083467611",
        "L_tilt": 0.9542015000217331,
        "L_tilt_quad_err": 1.0001e-48,
        "inside_domain": true,
        "theta_star_over_max": 0.5815395037847245,
        "var_xi_at_theta_star": 17.040625429551497
       },
       "quadrature": {
        "theta_star": 0.3489237022708346,
        "L_tilt_gl48": 0.9542015000217337,
        "L_tilt_gl96": 0.9542015000217328,
        "L_tilt": 0.9542015000217328,
        "L_tilt_gl_diff": 8.881784197001252e-16
       },
       "rel_diff_theta_star": 3.3306690738754696e-16,
       "rel_diff_L_tilt": 3.3306690738754696e-16,
       "L_tilt_over_D_FR": 1.0328862748692818,
       "L_over_D_FR": 1.0200789366471237
      }
     ]
    }
   },
   "rows": [
    {
     "start": "Q0",
     "target": "Q0+0.001",
     "tau_start": 0.0,
     "tau_target": 0.001,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4248777549001037,
     "L": 0.0030891513390233064,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.4296469431353076e-19,
     "D_FR": 0.0030891505733744774,
     "D_FR_unc": 8.239936510889834e-18,
     "D_FR_rel_dev_xi": 2.6645352591003757e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000002478509256,
     "int_B_dtau": 0.0029957022593023633,
     "L_over_D_unc": 2.778402361301411e-15
    },
    {
     "start": "Q0",
     "target": "Q0+0.003",
     "tau_start": 0.0,
     "tau_target": 0.003,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4465733620113372,
     "L": 0.009253014915680983,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.0272910206589029e-18,
     "D_FR": 0.009252994362489374,
     "D_FR_unc": 3.469446951953614e-18,
     "D_FR_rel_dev_xi": 4.440892098500626e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000022212476096,
     "int_B_dtau": 0.008974148271822819,
     "L_over_D_unc": 4.859773499206464e-16
    },
    {
     "start": "Q0",
     "target": "Q0+0.01",
     "tau_start": 0.0,
     "tau_target": 0.01,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.5265490987494874,
     "L": 0.03067697021554965,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.405827865904337e-18,
     "D_FR": 0.030676224110197207,
     "D_FR_unc": 6.938893903907228e-18,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000243219422886,
     "int_B_dtau": 0.029764172456481195,
     "L_over_D_unc": 3.372282879414047e-16
    },
    {
     "start": "Q0",
     "target": "2",
     "tau_start": 0.0,
     "tau_target": 0.042554345978988384,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 2.0,
     "L": 0.12741623534698265,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.4146043819327786e-17,
     "D_FR": 0.1273636670413609,
     "D_FR_unc": 2.7755575615628914e-17,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0004127417719897,
     "int_B_dtau": 0.12382448599629169,
     "L_over_D_unc": 3.2908188256551817e-16
    },
    {
     "start": "Q0",
     "target": "10",
     "tau_start": 0.0,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10.0,
     "L": 0.49498382407122465,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 5.495424383008814e-17,
     "D_FR": 0.4920719120754011,
     "D_FR_unc": 5.551115123125783e-17,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0059176553759024,
     "int_B_dtau": 0.4831466852204441,
     "L_over_D_unc": 2.251579255084062e-16
    },
    {
     "start": "Q0",
     "target": "100",
     "tau_start": 0.0,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 100.0,
     "L": 0.7732750554089833,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 8.58507770883347e-17,
     "D_FR": 0.7625700191573418,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0140381027088776,
     "int_B_dtau": 0.7564928781085445,
     "L_over_D_unc": 1.1258084494746053e-16
    },
    {
     "start": "Q0",
     "target": "1e4",
     "tau_start": 0.0,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10000.0,
     "L": 1.0697860539530484,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.1877011085215643e-16,
     "D_FR": 1.042382922358848,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0262889299185645,
     "int_B_dtau": 1.0485468630469932,
     "L_over_D_unc": 1.139409599913504e-16
    },
    {
     "start": "2",
     "target": "2+0.001",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.043554345978988385,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0177654696833507,
     "L": 0.0029000056188994787,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.2196530096445283e-19,
     "D_FR": 0.0029000050123033096,
     "D_FR_unc": 6.5052130349130266e-18,
     "D_FR_rel_dev_xi": 2.220446049250313e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000002091707312,
     "int_B_dtau": 0.00282389195768401,
     "L_over_D_unc": 2.3541958264255567e-15
    },
    {
     "start": "2",
     "target": "2+0.003",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.045554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0539807775286634,
     "L": 0.008687771420915837,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 9.645363864181175e-19,
     "D_FR": 0.008687755126837443,
     "D_FR_unc": 1.734723475976807e-17,
     "D_FR_rel_dev_xi": 1.9984014443252818e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000018755222904,
     "int_B_dtau": 0.008460421290133146,
     "L_over_D_unc": 2.107771618095503e-15
    },
    {
     "start": "2",
     "target": "2+0.01",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.052554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.188303374177256,
     "L": 0.028817924481911707,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.1994323281727362e-18,
     "D_FR": 0.028817331669033074,
     "D_FR_unc": 6.938893903907228e-18,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000205714007613,
     "int_B_dtau": 0.028071358173598085,
     "L_over_D_unc": 3.5181845048277104e-16
    },
    {
     "start": "2",
     "target": "10",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10.0,
     "L": 0.36756758872424194,
     "L_unc_tau_quad": 5.551115123125783e-17,
     "L_unc_xi_and_precision": 4.080820001076035e-17,
     "D_FR": 0.36639501242237643,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.003200306396403,
     "int_B_dtau": 0.3593221992241524,
     "L_over_D_unc": 2.628839039189273e-16
    },
    {
     "start": "2",
     "target": "100",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 100.0,
     "L": 0.6458588200620007,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 7.170473326900691e-17,
     "D_FR": 0.639704047067909,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.009621281938581,
     "int_B_dtau": 0.6326683921122529,
     "L_over_D_unc": 1.1209047933597794e-16
    },
    {
     "start": "2",
     "target": "1e4",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10000.0,
     "L": 0.9423698186060657,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.0462406703282864e-16,
     "D_FR": 0.9238204856023412,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0200789366471237,
     "int_B_dtau": 0.9247223770507016,
     "L_over_D_unc": 1.132515122400783e-16
    }
   ],
   "seconds": 6.593538522720337
  },
  "valence": {
   "input": "valence",
   "terms": {
    "q": [
     [
      "0.70",
      "0.7",
      3
     ]
    ],
    "g": [
     [
      "0.30",
      "0.5",
      5
     ]
    ]
   },
   "digits": 100,
   "talbot_terms": 96,
   "talbot_tau0": {
    "max_abs_err": 1.1586219293375248e-58,
    "max_rel_err_where_rho_gt_1e-12": 0.0,
    "floor": 1.1586219293375248e-55
   },
   "measures": {
    "Q0": {
     "norm_minus_1": 0.0,
     "int_drho": -8.207120416583389e-17,
     "kappa": 6.8744482145164145,
     "I": 47.25803825406792,
     "B": 5.655571779187918,
     "corr2": 0.6768264898679648,
     "mean": 1.5822295776238204,
     "var": 0.7048312257282399,
     "drift_tau": 4.748091578443497,
     "neg_nodes": 0,
     "excluded_nodes": 198,
     "tau": 0.0,
     "Q_GeV": 1.4142135623730951
    },
    "Q0+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": -4.887524158488722e-17,
     "kappa": 6.547019500570106,
     "I": 42.86346434084524,
     "B": 5.625992713338254,
     "corr2": 0.7384329404371934,
     "mean": 1.5869793566577617,
     "var": 0.7132744321497851,
     "drift_tau": 4.7514645531021715,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.001,
     "Q_GeV": 1.4248777549001037
    },
    "Q0+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -1.0897548254760425e-17,
     "kappa": 6.253415951922581,
     "I": 39.105211067759804,
     "B": 5.568154841726755,
     "corr2": 0.7928444188096088,
     "mean": 1.5964890046644897,
     "var": 0.7302277797065764,
     "drift_tau": 4.758175748185719,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.003,
     "Q_GeV": 1.4465733620113372
    },
    "Q0+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": -1.4905254917478027e-17,
     "kappa": 5.7270056599627575,
     "I": 32.79859382924546,
     "B": 5.37850750561615,
     "corr2": 0.8819994887151162,
     "mean": 1.6298775096728457,
     "var": 0.7902585218234972,
     "drift_tau": 4.781304170252685,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.01,
     "Q_GeV": 1.5265490987494874
    },
    "2": {
     "norm_minus_1": 0.0,
     "int_drho": 2.0858329987604147e-18,
     "kappa": 4.733710607974927,
     "I": 22.40801612005435,
     "B": 4.69124557614439,
     "corr2": 0.9821389335755678,
     "mean": 1.7871966337043705,
     "var": 1.082902714550126,
     "drift_tau": 4.881832665920358,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.042554345978988384,
     "Q_GeV": 2.0
    },
    "2+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": -1.3417891807760167e-17,
     "kappa": 4.714188614353638,
     "I": 22.223574291701475,
     "B": 4.673969339045353,
     "corr2": 0.9830097128207492,
     "mean": 1.7920799237581433,
     "var": 1.0922252507306867,
     "drift_tau": 4.884745769288502,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.043554345978988385,
     "Q_GeV": 2.0177654696833507
    },
    "2+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": 2.3258969471292094e-18,
     "kappa": 4.676121651269099,
     "I": 21.866113697467647,
     "B": 4.639959472340561,
     "corr2": 0.9845930649970154,
     "mean": 1.801855218142495,
     "var": 1.1109272108406962,
     "drift_tau": 4.890541960182457,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.045554345978988386,
     "Q_GeV": 2.0539807775286634
    },
    "2+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": 1.1564441786843079e-17,
     "kappa": 4.552004911963432,
     "I": 20.720748718539213,
     "B": 4.526305203298241,
     "corr2": 0.9887402753489436,
     "mean": 1.8361592056343359,
     "var": 1.1769737534197702,
     "drift_tau": 4.910517053695198,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.052554345978988386,
     "Q_GeV": 2.188303374177256
    },
    "10": {
     "norm_minus_1": 0.0,
     "int_drho": -1.2678941323431869e-17,
     "kappa": 3.3126829102659334,
     "I": 10.973868063967974,
     "B": 3.274969327636555,
     "corr2": 0.9773604014956679,
     "mean": 2.4861377516230587,
     "var": 2.5238569809092684,
     "drift_tau": 5.2028296608985345,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.18082100362433356,
     "Q_GeV": 10.0
    },
    "100": {
     "norm_minus_1": 0.0,
     "int_drho": 1.1758460239529448e-17,
     "kappa": 2.750680943377642,
     "I": 7.566245652260913,
     "B": 2.7038704563360074,
     "corr2": 0.9662540420508384,
     "mean": 3.1258987456565217,
     "var": 3.9618170576859315,
     "drift_tau": 5.3818685896165075,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.3015639686797127,
     "Q_GeV": 100.0
    },
    "1e4": {
     "norm_minus_1": 0.0,
     "int_drho": -1.6386170146951623e-19,
     "kappa": 2.3324465738270903,
     "I": 5.440307019757732,
     "B": 2.289270458176588,
     "corr2": 0.9633204912235681,
     "mean": 3.915026676875034,
     "var": 5.810099078996006,
     "drift_tau": 5.518091189842186,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.44620912946228364,
     "Q_GeV": 10000.0
    }
   },
   "positivity": {
    "negative_nodes_below_minus_floor_all_tau": 0,
    "max_excluded_nodes_rho_le_floor": 198,
    "worst_abs_norm_or_int_drho": 1.3526452669766106e-16,
    "excluded_part_of_I_relative_bound_worst": 4.0217228456272754e-17
   },
   "stored_controls": [
    {
     "row": "valence Q=2",
     "quantity": "kappa",
     "stored": 4.733710607974927,
     "here": 4.733710607974927,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=2",
     "quantity": "B",
     "stored": 4.69124557614439,
     "here": 4.69124557614439,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=2",
     "quantity": "corr2",
     "stored": 0.982138933575568,
     "here": 0.9821389335755678,
     "rel_diff": 2.220446049250313e-16,
     "source": "calc/figs_v1/fig1_lo_curves.json"
    },
    {
     "row": "valence Q=10",
     "quantity": "kappa",
     "stored": 3.312682910265933,
     "here": 3.3126829102659334,
     "rel_diff": 2.220446049250313e-16,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=10",
     "quantity": "B",
     "stored": 3.2749693276365552,
     "here": 3.274969327636555,
     "rel_diff": 1.1102230246251565e-16,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=10",
     "quantity": "corr2",
     "stored": 0.9773604014956684,
     "here": 0.9773604014956679,
     "rel_diff": 4.440892098500626e-16,
     "source": "calc/figs_v1/fig1_lo_curves.json"
    },
    {
     "row": "valence Q=100",
     "quantity": "kappa",
     "stored": 2.7506809433776414,
     "here": 2.750680943377642,
     "rel_diff": 2.220446049250313e-16,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=100",
     "quantity": "B",
     "stored": 2.7038704563360074,
     "here": 2.7038704563360074,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=100",
     "quantity": "corr2",
     "stored": 0.9662540420508384,
     "here": 0.9662540420508384,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json"
    },
    {
     "row": "valence Q=1e4",
     "quantity": "kappa",
     "stored": 2.3324465738270903,
     "here": 2.3324465738270903,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=1e4",
     "quantity": "B",
     "stored": 2.289270458176588,
     "here": 2.289270458176588,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=1e4",
     "quantity": "corr2",
     "stored": 0.9633204912235681,
     "here": 0.9633204912235681,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json"
    },
    {
     "row": "valence Q0",
     "quantity": "I",
     "stored": 47.25803825406792,
     "here": 47.25803825406792,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/softq_q0.json"
    },
    {
     "row": "valence Q0",
     "quantity": "corr2",
     "stored": 0.6768264898679648,
     "here": 0.6768264898679648,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/softq_q0.json"
    },
    {
     "row": "valence Q=2",
     "quantity": "corr2",
     "stored": 0.9821389335755679,
     "here": 0.9821389335755678,
     "rel_diff": 1.1102230246251565e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "valence Q=10",
     "quantity": "corr2",
     "stored": 0.9773604014956683,
     "here": 0.9773604014956679,
     "rel_diff": 3.3306690738754696e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "valence Q=100",
     "quantity": "corr2",
     "stored": 0.9662540420508384,
     "here": 0.9662540420508384,
     "rel_diff": 0.0,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "valence Q=1e4",
     "quantity": "corr2",
     "stored": 0.963320491223568,
     "here": 0.9633204912235681,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    }
   ],
   "convergence_special_scales": {
    "xi": {
     "kappa": 1.1102230246251565e-16,
     "B": 2.220446049250313e-16
    },
    "prec": {
     "kappa": 0.0,
     "B": 0.0
    }
   },
   "trend": {
    "Q0": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      0.0004182020943941378,
      0.0008187613363976887,
      0.0013159218455227606
     ]
    },
    "2": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      4.253203700343988e-08,
      4.0845997673066847e-07,
      5.511320363416061e-06
     ]
    }
   },
   "tilt": {
    "Q0": {
     "info": {
      "theta_max": 1.5,
      "xi_ext": 229.97350233747912,
      "ext_nodes": 2240,
      "start_density": "closed-form input density",
      "tail_fraction_M": 4.374579261589883e-26,
      "tail_fraction_xi2": 5.656415278600189e-23
     },
     "rows": [
      {
       "target": "Q0+0.001",
       "D_FR": 0.006673144022430268,
       "mellin": {
        "theta_star": 0.0079327835034026,
        "theta_star_mp": "0.007932783503402599629",
        "L_tilt": 0.0066731531198461,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.005288522335601733,
        "var_xi_at_theta_star": 0.710458474337629
       },
       "quadrature": {
        "theta_star": 0.007932783503402624,
        "L_tilt_gl48": 0.006673153119846122,
        "L_tilt_gl96": 0.006673153119846121,
        "L_tilt": 0.006673153119846121,
        "L_tilt_gl_diff": 8.673617379884035e-19
       },
       "rel_diff_theta_star": 3.1086244689504383e-15,
       "rel_diff_L_tilt": 3.1086244689504383e-15,
       "L_tilt_over_D_FR": 1.0000013632877998,
       "L_over_D_FR": 1.0004182020943941
      },
      {
       "target": "Q0+0.003",
       "D_FR": 0.019432794044680915,
       "mellin": {
        "theta_star": 0.023013587118003814,
        "theta_star_mp": "0.023013587118003814676",
        "L_tilt": 0.01943301896616963,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.015342391412002544,
        "var_xi_at_theta_star": 0.7213644277974822
       },
       "quadrature": {
        "theta_star": 0.023013587118003838,
        "L_tilt_gl48": 0.01943301896616965,
        "L_tilt_gl96": 0.019433018966169648,
        "L_tilt": 0.019433018966169648,
        "L_tilt_gl_diff": 3.469446951953614e-18
       },
       "rel_diff_theta_star": 1.1102230246251565e-15,
       "rel_diff_L_tilt": 8.881784197001252e-16,
       "L_tilt_over_D_FR": 1.0000115743257607,
       "L_over_D_FR": 1.0008187613363977
      },
      {
       "target": "Q0+0.01",
       "D_FR": 0.061077670224443915,
       "mellin": {
        "theta_star": 0.07144706795080398,
        "theta_star_mp": "0.071447067950803973869",
        "L_tilt": 0.06108468120348278,
        "L_tilt_quad_err": 1.1e-62,
        "inside_domain": true,
        "theta_star_over_max": 0.04763137863386931,
        "var_xi_at_theta_star": 0.7583453575962378
       },
       "quadrature": {
        "theta_star": 0.07144706795080395,
        "L_tilt_gl48": 0.06108468120348277,
        "L_tilt_gl96": 0.06108468120348276,
        "L_tilt": 0.06108468120348276,
        "L_tilt_gl_diff": 6.938893903907228e-18
       },
       "rel_diff_theta_star": 3.3306690738754696e-16,
       "rel_diff_L_tilt": 3.3306690738754696e-16,
       "L_tilt_over_D_FR": 1.0001147879251633,
       "L_over_D_FR": 1.0013159218455228
      },
      {
       "target": "2",
       "D_FR": 0.22853985209634473,
       "mellin": {
        "theta_star": 0.2546381066892265,
        "theta_star_mp": "0.25463810668922645746",
        "L_tilt": 0.22891405895781566,
        "L_tilt_quad_err": 2e-59,
        "inside_domain": true,
        "theta_star_over_max": 0.16975873779281764,
        "var_xi_at_theta_star": 0.9317436096067565
       },
       "quadrature": {
        "theta_star": 0.25463810668922654,
        "L_tilt_gl48": 0.22891405895781577,
        "L_tilt_gl96": 0.22891405895781575,
        "L_tilt": 0.22891405895781575,
        "L_tilt_gl_diff": 2.7755575615628914e-17
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 4.440892098500626e-16,
       "L_tilt_over_D_FR": 1.001637381218367,
       "L_over_D_FR": 1.0010858843653254
      },
      {
       "target": "10",
       "D_FR": 0.7640915971669509,
       "mellin": {
        "theta_star": 0.7335615311033691,
        "theta_star_mp": "0.73356153110336910626",
        "L_tilt": 0.7794350953975043,
        "L_tilt_quad_err": 1.001e-51,
        "inside_domain": true,
        "theta_star_over_max": 0.4890410207355794,
        "var_xi_at_theta_star": 1.953366475170043
       },
       "quadrature": {
        "theta_star": 0.7335615311033693,
        "L_tilt_gl48": 0.7794350953975049,
        "L_tilt_gl96": 0.7794350953975046,
        "L_tilt": 0.7794350953975046,
        "L_tilt_gl_diff": 3.3306690738754696e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.0200807053597278,
       "L_over_D_FR": 1.0029514048383417
      },
      {
       "target": "100",
       "D_FR": 1.1174367409318386,
       "mellin": {
        "theta_star": 0.9754662127103606,
        "theta_star_mp": "0.97546621271036061176",
        "L_tilt": 1.1701408458669003,
        "L_tilt_quad_err": 1.00001e-46,
        "inside_domain": true,
        "theta_star_over_max": 0.6503108084735737,
        "var_xi_at_theta_star": 3.5850958166898557
       },
       "quadrature": {
        "theta_star": 0.9754662127103602,
        "L_tilt_gl48": 1.1701408458669005,
        "L_tilt_gl96": 1.1701408458668994,
        "L_tilt": 1.1701408458668994,
        "L_tilt_gl_diff": 1.1102230246251565e-15
       },
       "rel_diff_theta_star": 4.440892098500626e-16,
       "rel_diff_L_tilt": 7.771561172376096e-16,
       "L_tilt_over_D_FR": 1.0471651799198147,
       "L_over_D_FR": 1.0108059364891198
      },
      {
       "target": "1e4",
       "D_FR": 1.4580669575638383,
       "mellin": {
        "theta_star": 1.161298023717076,
        "theta_star_mp": "1.1612980237170760413",
        "L_tilt": 1.5903168328694328,
        "L_tilt_quad_err": 1.000001e-43,
        "inside_domain": true,
        "theta_star_over_max": 0.7741986824780507,
        "var_xi_at_theta_star": 7.59975482452731
       },
       "quadrature": {
        "theta_star": 1.1612980237170754,
        "L_tilt_gl48": 1.5903168328694344,
        "L_tilt_gl96": 1.5903168328694302,
        "L_tilt": 1.5903168328694302,
        "L_tilt_gl_diff": 4.218847493575595e-15
       },
       "rel_diff_theta_star": 5.551115123125783e-16,
       "rel_diff_L_tilt": 1.6653345369377348e-15,
       "L_tilt_over_D_FR": 1.0907021962328531,
       "L_over_D_FR": 1.0252623511932561
      }
     ]
    },
    "2": {
     "info": {
      "theta_max": 1.0,
      "xi_ext": 424.97350233747915,
      "ext_nodes": 2864,
      "shift_c": 0.9411670456876415,
      "shift_vs_unshifted_rel_max": 6.439293542825908e-15,
      "shift_precision_rel_max_far_nodes": 0.0,
      "far_nodes_xi": [
       110.01324883126044,
       150.30574448955625,
       190.89799556152593,
       263.20400887694814,
       344.3885110208875,
       424.97350233747915
      ],
      "tail_fraction_M": 2.733240691818746e-35,
      "tail_fraction_xi2": 6.489314572762411e-32
     },
     "rows": [
      {
       "target": "2+0.001",
       "D_FR": 0.004723921407362134,
       "mellin": {
        "theta_star": 0.004530680842577099,
        "theta_star_mp": "0.004530680842577099038",
        "L_tilt": 0.004723926171605999,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.004530680842577099,
        "var_xi_at_theta_star": 1.0913693776644986
       },
       "quadrature": {
        "theta_star": 0.004530680842577094,
        "L_tilt_gl48": 0.004723926171605994,
        "L_tilt_gl96": 0.004723926171605993,
        "L_tilt": 0.004723926171605993,
        "L_tilt_gl_diff": 8.673617379884035e-19
       },
       "rel_diff_theta_star": 1.1102230246251565e-15,
       "rel_diff_L_tilt": 1.3322676295501878e-15,
       "L_tilt_over_D_FR": 1.000001008535802,
       "L_over_D_FR": 1.000000042532037
      },
      {
       "target": "2+0.003",
       "D_FR": 0.01411401438446041,
       "mellin": {
        "theta_star": 0.0134844198747193,
        "theta_star_mp": "0.013484419874719300549",
        "L_tilt": 0.014114141800616473,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.0134844198747193,
        "var_xi_at_theta_star": 1.1084686997908335
       },
       "quadrature": {
        "theta_star": 0.013484419874719296,
        "L_tilt_gl48": 0.01411414180061647,
        "L_tilt_gl96": 0.014114141800616467,
        "L_tilt": 0.014114141800616467,
        "L_tilt_gl_diff": 1.734723475976807e-18
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 3.3306690738754696e-16,
       "L_tilt_over_D_FR": 1.000009027633995,
       "L_over_D_FR": 1.0000004084599767
      },
      {
       "target": "2+0.01",
       "D_FR": 0.046404449694434795,
       "mellin": {
        "theta_star": 0.043748412445318775,
        "theta_star_mp": "0.043748412445318776433",
        "L_tilt": 0.046409021061807096,
        "L_tilt_quad_err": 1.1e-62,
        "inside_domain": true,
        "theta_star_over_max": 0.043748412445318775,
        "var_xi_at_theta_star": 1.1701328180449384
       },
       "quadrature": {
        "theta_star": 0.0437484124453188,
        "L_tilt_gl48": 0.046409021061807124,
        "L_tilt_gl96": 0.046409021061807124,
        "L_tilt": 0.046409021061807124,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 6.661338147750939e-16,
       "rel_diff_L_tilt": 6.661338147750939e-16,
       "L_tilt_over_D_FR": 1.0000985114014367,
       "L_over_D_FR": 1.0000055113203634
      },
      {
       "target": "10",
       "D_FR": 0.5361749112901677,
       "mellin": {
        "theta_star": 0.4120495200359426,
        "theta_star_mp": "0.41204952003594256652",
        "L_tilt": 0.544258851202579,
        "L_tilt_quad_err": 1.1e-52,
        "inside_domain": true,
        "theta_star_over_max": 0.4120495200359426,
        "var_xi_at_theta_star": 3.1000470477144724
       },
       "quadrature": {
        "theta_star": 0.4120495200359424,
        "L_tilt_gl48": 0.5442588512025789,
        "L_tilt_gl96": 0.5442588512025787,
        "L_tilt": 0.5442588512025787,
        "L_tilt_gl_diff": 2.220446049250313e-16
       },
       "rel_diff_theta_star": 4.440892098500626e-16,
       "rel_diff_L_tilt": 6.661338147750939e-16,
       "L_tilt_over_D_FR": 1.0150770573971082,
       "L_over_D_FR": 1.0025808920482275
      },
      {
       "target": "100",
       "D_FR": 0.8921411756534732,
       "mellin": {
        "theta_star": 0.5900039624380917,
        "theta_star_mp": "0.59000396243809170633",
        "L_tilt": 0.9321219999271714,
        "L_tilt_quad_err": 1.0001e-47,
        "inside_domain": true,
        "theta_star_over_max": 0.5900039624380917,
        "var_xi_at_theta_star": 7.610933576098972
       },
       "quadrature": {
        "theta_star": 0.5900039624380912,
        "L_tilt_gl48": 0.932121999927171,
        "L_tilt_gl96": 0.9321219999271696,
        "L_tilt": 0.9321219999271696,
        "L_tilt_gl_diff": 1.4432899320127035e-15
       },
       "rel_diff_theta_star": 8.881784197001252e-16,
       "rel_diff_L_tilt": 1.887379141862766e-15,
       "L_tilt_over_D_FR": 1.044814459151505,
       "L_over_D_FR": 1.009620109481672
      },
      {
       "target": "1e4",
       "D_FR": 1.2383761851642638,
       "mellin": {
        "theta_star": 0.7095053813197415,
        "theta_star_mp": "0.70950538131974150825",
        "L_tilt": 1.3493734634378085,
        "L_tilt_quad_err": 1.000001e-43,
        "inside_domain": true,
        "theta_star_over_max": 0.7095053813197415,
        "var_xi_at_theta_star": 20.146257959925638
       },
       "quadrature": {
        "theta_star": 0.7095053813197416,
        "L_tilt_gl48": 1.349373463437812,
        "L_tilt_gl96": 1.3493734634378074,
        "L_tilt": 1.3493734634378074,
        "L_tilt_gl_diff": 4.6629367034256575e-15
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 7.771561172376096e-16,
       "L_tilt_over_D_FR": 1.0896313088084955,
       "L_over_D_FR": 1.0223978402754617
      }
     ]
    }
   },
   "rows": [
    {
     "start": "Q0",
     "target": "Q0+0.001",
     "tau_start": 0.0,
     "tau_target": 0.001,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4248777549001037,
     "L": 0.006675934745236643,
     "L_unc_tau_quad": 1.330532906074211e-15,
     "L_unc_xi_and_precision": 7.4117764650568e-19,
     "D_FR": 0.006673144022430268,
     "D_FR_unc": 5.204170427930421e-18,
     "D_FR_rel_dev_xi": 8.881784197001252e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0004182020943941,
     "int_B_dtau": 0.005640744799804845,
     "L_over_D_unc": 2.0027747431365816e-13
    },
    {
     "start": "Q0",
     "target": "Q0+0.003",
     "tau_start": 0.0,
     "tau_target": 0.003,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4465733620113372,
     "L": 0.01944870486510288,
     "L_unc_tau_quad": 3.923944502659538e-15,
     "L_unc_xi_and_precision": 2.1592399940376515e-18,
     "D_FR": 0.019432794044680915,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0008187613363977,
     "int_B_dtau": 0.016834603838340532,
     "L_over_D_unc": 2.0203495872114266e-13
    },
    {
     "start": "Q0",
     "target": "Q0+0.01",
     "tau_start": 0.0,
     "tau_target": 0.01,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.5265490987494874,
     "L": 0.06115804366496589,
     "L_unc_tau_quad": 9.760942054626298e-14,
     "L_unc_xi_and_precision": 6.7899068217875824e-18,
     "D_FR": 0.061077670224443915,
     "D_FR_unc": 2.0816681711721685e-17,
     "D_FR_rel_dev_xi": 3.3306690738754696e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0013159218455228,
     "int_B_dtau": 0.05513682734063175,
     "L_over_D_unc": 1.5985720177133958e-12
    },
    {
     "start": "Q0",
     "target": "2",
     "tau_start": 0.0,
     "tau_target": 0.042554345978988384,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 2.0,
     "L": 0.2287880199485899,
     "L_unc_tau_quad": 2.562117185078705e-13,
     "L_unc_xi_and_precision": 2.5400572750532414e-17,
     "D_FR": 0.22853985209634473,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0010858843653254,
     "int_B_dtau": 0.21830928610029174,
     "L_over_D_unc": 1.121192285416375e-12
    },
    {
     "start": "Q0",
     "target": "10",
     "tau_start": 0.0,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10.0,
     "L": 0.7663467408037656,
     "L_unc_tau_quad": 2.5623947408348613e-13,
     "L_unc_xi_and_precision": 8.508157964867876e-17,
     "D_FR": 0.7640915971669509,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0029514048383417,
     "int_B_dtau": 0.7524425541138943,
     "L_over_D_unc": 3.35463125904693e-13
    },
    {
     "start": "Q0",
     "target": "100",
     "tau_start": 0.0,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 100.0,
     "L": 1.129511691384957,
     "L_unc_tau_quad": 2.5623947408348613e-13,
     "L_unc_xi_and_precision": 1.2540098863588833e-16,
     "D_FR": 1.1174367409318386,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0108059364891198,
     "int_B_dtau": 1.1103019378326,
     "L_over_D_unc": 2.294222712404619e-13
    },
    {
     "start": "Q0",
     "target": "1e4",
     "tau_start": 0.0,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10000.0,
     "L": 1.4949011571090984,
     "L_unc_tau_quad": 2.5623947408348613e-13,
     "L_unc_xi_and_precision": 1.6596736841613096e-16,
     "D_FR": 1.4580669575638383,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0252623511932561,
     "int_B_dtau": 1.469101498400801,
     "L_over_D_unc": 1.7585299503687308e-13
    },
    {
     "start": "2",
     "target": "2+0.001",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.043554345978988385,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0177654696833507,
     "L": 0.0047239216082801344,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 5.244606536036905e-19,
     "D_FR": 0.004723921407362134,
     "D_FR_unc": 3.469446951953614e-18,
     "D_FR_rel_dev_xi": 6.661338147750939e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.000000042532037,
     "int_B_dtau": 0.004682592163102639,
     "L_over_D_unc": 8.454644793403056e-16
    },
    {
     "start": "2",
     "target": "2+0.003",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.045554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0539807775286634,
     "L": 0.0141140201494704,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.566971013996543e-18,
     "D_FR": 0.01411401438446041,
     "D_FR_unc": 6.938893903907228e-18,
     "D_FR_rel_dev_xi": 4.440892098500626e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000004084599767,
     "int_B_dtau": 0.013996401802153696,
     "L_over_D_unc": 6.026540373608525e-16
    },
    {
     "start": "2",
     "target": "2+0.01",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.052554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.188303374177256,
     "L": 0.04640470544422335,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 5.1519572435125116e-18,
     "D_FR": 0.046404449694434795,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000055113203634,
     "int_B_dtau": 0.046073597830806313,
     "L_over_D_unc": 1.11022914341992e-16
    },
    {
     "start": "2",
     "target": "10",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10.0,
     "L": 0.5375587208551756,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 5.968100689814633e-17,
     "D_FR": 0.5361749112901677,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0025808920482275,
     "int_B_dtau": 0.5341332680136025,
     "L_over_D_unc": 1.1130883904011707e-16
    },
    {
     "start": "2",
     "target": "100",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 100.0,
     "L": 0.900723671436367,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.0000041588535591e-16,
     "D_FR": 0.8921411756534732,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.009620109481672,
     "int_B_dtau": 0.8919926517323082,
     "L_over_D_unc": 1.1209034916711235e-16
    },
    {
     "start": "2",
     "target": "1e4",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10000.0,
     "L": 1.2661131371605086,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.4056679566559855e-16,
     "D_FR": 1.2383761851642638,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0223978402754617,
     "int_B_dtau": 1.2507922123005095,
     "L_over_D_unc": 1.1350896226008507e-16
    }
   ],
   "seconds": 6.929569959640503
  },
  "hardq_steepg": {
   "input": "hardq_steepg",
   "terms": {
    "q": [
     [
      "0.55",
      "1",
      3
     ]
    ],
    "g": [
     [
      "0.45",
      "-0.45",
      8
     ]
    ]
   },
   "digits": 50,
   "talbot_terms": 48,
   "talbot_tau0": {
    "max_abs_err": 2.524354896707238e-29,
    "max_rel_err_where_rho_gt_1e-12": 0.0,
    "floor": 2.5243548967072378e-26
   },
   "measures": {
    "Q0": {
     "norm_minus_1": 0.0,
     "int_drho": -4.972710660502392e-17,
     "kappa": 2.8908794753619813,
     "I": 8.357184141069164,
     "B": 2.769877115852806,
     "corr2": 0.9180387924231528,
     "mean": 2.4784875817883956,
     "var": 3.841504894805389,
     "drift_tau": 5.428891945200943,
     "neg_nodes": 0,
     "excluded_nodes": 24,
     "tau": 0.0,
     "Q_GeV": 1.4142135623730951
    },
    "Q0+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": -5.642614721745384e-17,
     "kappa": 2.8861332993215316,
     "I": 8.32976542145259,
     "B": 2.7651652097373582,
     "corr2": 0.9179296475084257,
     "mean": 2.483916990044607,
     "var": 3.8560737348469196,
     "drift_tau": 5.429923974760687,
     "neg_nodes": 0,
     "excluded_nodes": 24,
     "tau": 0.001,
     "Q_GeV": 1.4248777549001037
    },
    "Q0+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -4.0210572161402724e-17,
     "kappa": 2.8767218372999306,
     "I": 8.275528529198288,
     "B": 2.755819805980199,
     "corr2": 0.9177109082806195,
     "mean": 2.4947788937771245,
     "var": 3.88520800273245,
     "drift_tau": 5.431977400122071,
     "neg_nodes": 0,
     "excluded_nodes": 24,
     "tau": 0.003,
     "Q_GeV": 1.4465733620113372
    },
    "Q0+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": -3.835442092812005e-17,
     "kappa": 2.8446003405722324,
     "I": 8.09175109758366,
     "B": 2.723908530836138,
     "corr2": 0.9169433902357098,
     "mean": 2.5328276032318096,
     "var": 3.987141995674886,
     "drift_tau": 5.439054006873905,
     "neg_nodes": 0,
     "excluded_nodes": 23,
     "tau": 0.01,
     "Q_GeV": 1.5265490987494874
    },
    "2": {
     "norm_minus_1": 0.0,
     "int_drho": 2.116118678862753e-17,
     "kappa": 2.709717572492318,
     "I": 7.34256932267366,
     "B": 2.5898991926563464,
     "corr2": 0.9135191692925759,
     "mean": 2.710402468927716,
     "var": 4.460455326923893,
     "drift_tau": 5.469812725697595,
     "neg_nodes": 0,
     "excluded_nodes": 20,
     "tau": 0.042554345978988384,
     "Q_GeV": 2.0
    },
    "2+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": 1.9870084838541207e-17,
     "kappa": 2.705903680637284,
     "I": 7.321914728886401,
     "B": 2.586115493107675,
     "corr2": 0.9134213646747479,
     "mean": 2.7158727275705923,
     "var": 4.474974965858985,
     "drift_tau": 5.470704048369938,
     "neg_nodes": 0,
     "excluded_nodes": 20,
     "tau": 0.043554345978988385,
     "Q_GeV": 2.0177654696833507
    },
    "2+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": 1.0008922480406183e-17,
     "kappa": 2.698328296097046,
     "I": 7.280975593517987,
     "B": 2.5786017747942815,
     "corr2": 0.9132274964486587,
     "mean": 2.72681591116492,
     "var": 4.504010728835312,
     "drift_tau": 5.472477509762864,
     "neg_nodes": 0,
     "excluded_nodes": 20,
     "tau": 0.045554345978988386,
     "Q_GeV": 2.0539807775286634
    },
    "2+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": 1.552101214238638e-17,
     "kappa": 2.6723481325137537,
     "I": 7.141444541349747,
     "B": 2.552852283680788,
     "corr2": 0.9125681428399747,
     "mean": 2.7651447309317163,
     "var": 4.605598945267074,
     "drift_tau": 5.478589292106315,
     "neg_nodes": 0,
     "excluded_nodes": 19,
     "tau": 0.052554345978988386,
     "Q_GeV": 2.188303374177256
    },
    "10": {
     "norm_minus_1": 0.0,
     "int_drho": 1.0565856779290283e-17,
     "kappa": 2.3008877576902687,
     "I": 5.294084473488953,
     "B": 2.191238623504955,
     "corr2": 0.9069607274278242,
     "mean": 3.474022085834544,
     "var": 6.456891778164334,
     "drift_tau": 5.568028224161067,
     "neg_nodes": 0,
     "excluded_nodes": 5,
     "tau": 0.18082100362433356,
     "Q_GeV": 10.0
    },
    "100": {
     "norm_minus_1": 0.0,
     "int_drho": -6.911287755637061e-18,
     "kappa": 2.0592003836461874,
     "I": 4.2403062200086055,
     "B": 1.9656502072895832,
     "corr2": 0.9112032331970921,
     "mean": 4.1498580878932705,
     "var": 8.182653431683654,
     "drift_tau": 5.622808791903133,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.3015639686797127,
     "Q_GeV": 100.0
    },
    "1e4": {
     "norm_minus_1": 0.0,
     "int_drho": 7.33494166091634e-18,
     "kappa": 1.8442206085512418,
     "I": 3.401149653005113,
     "B": 1.7709124498749553,
     "corr2": 0.9220796569040011,
     "mean": 4.966433856470688,
     "var": 10.231216362801513,
     "drift_tau": 5.664488841225915,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.44620912946228364,
     "Q_GeV": 10000.0
    }
   },
   "positivity": {
    "negative_nodes_below_minus_floor_all_tau": 0,
    "max_excluded_nodes_rho_le_floor": 24,
    "worst_abs_norm_or_int_drho": 8.269886840348291e-17,
    "excluded_part_of_I_relative_bound_worst": 6.724216255820466e-25
   },
   "stored_controls": [
    {
     "row": "hardq_steepg Q=2",
     "quantity": "I",
     "stored": 7.34256932267366,
     "here": 7.34256932267366,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=2",
     "quantity": "corr2",
     "stored": 0.913519169292576,
     "here": 0.9135191692925759,
     "rel_diff": 1.1102230246251565e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=10",
     "quantity": "I",
     "stored": 5.294084473488952,
     "here": 5.294084473488953,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=10",
     "quantity": "corr2",
     "stored": 0.9069607274278244,
     "here": 0.9069607274278242,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=100",
     "quantity": "I",
     "stored": 4.240306220008605,
     "here": 4.2403062200086055,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=100",
     "quantity": "corr2",
     "stored": 0.9112032331970922,
     "here": 0.9112032331970921,
     "rel_diff": 1.1102230246251565e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=1e4",
     "quantity": "I",
     "stored": 3.4011496530051124,
     "here": 3.401149653005113,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=1e4",
     "quantity": "corr2",
     "stored": 0.9220796569040008,
     "here": 0.9220796569040011,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    }
   ],
   "convergence_special_scales": {
    "xi": {
     "kappa": 1.1102230246251565e-16,
     "B": 2.220446049250313e-16
    },
    "prec": {
     "kappa": 0.0,
     "B": 0.0
    }
   },
   "trend": {
    "Q0": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      1.1556220047559407e-07,
      1.0376519297139453e-06,
      1.143748914311793e-05
     ]
    },
    "2": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      1.0569552411077154e-07,
      9.494838026924413e-07,
      1.0482014409562979e-05
     ]
    }
   },
   "tilt": {
    "Q0": {
     "info": {
      "theta_max": 0.55,
      "xi_ext": 339.97350233747915,
      "ext_nodes": 2592,
      "start_density": "closed-form input density",
      "tail_fraction_M": 1.416503189623441e-23,
      "tail_fraction_xi2": 1.6368826257409395e-20
     },
     "rows": [
      {
       "target": "Q0+0.001",
       "D_FR": 0.0028885037854995,
       "mellin": {
        "theta_star": 0.0014718292103130456,
        "theta_star_mp": "0.0014718292103130456855",
        "L_tilt": 0.0028885046723248283,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.002676053109660083,
        "var_xi_at_theta_star": 3.861550073554501
       },
       "quadrature": {
        "theta_star": 0.0014718292103129945,
        "L_tilt_gl48": 0.002888504672324729,
        "L_tilt_gl96": 0.0028885046723247285,
        "L_tilt": 0.0028885046723247285,
        "L_tilt_gl_diff": 4.336808689942018e-19
       },
       "rel_diff_theta_star": 3.47499806707674e-14,
       "rel_diff_L_tilt": 3.452793606584237e-14,
       "L_tilt_over_D_FR": 1.0000003070189254,
       "L_over_D_FR": 1.0000001155622005
      },
      {
       "target": "Q0+0.003",
       "D_FR": 0.00865133243741738,
       "mellin": {
        "theta_star": 0.0043968563992838605,
        "theta_star_mp": "0.0043968563992838602793",
        "L_tilt": 0.008651356266981491,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.00799428436233429,
        "var_xi_at_theta_star": 3.901846482243304
       },
       "quadrature": {
        "theta_star": 0.004396856399283848,
        "L_tilt_gl48": 0.00865135626698147,
        "L_tilt_gl96": 0.008651356266981469,
        "L_tilt": 0.008651356266981469,
        "L_tilt_gl_diff": 1.734723475976807e-18
       },
       "rel_diff_theta_star": 2.7755575615628914e-15,
       "rel_diff_L_tilt": 2.55351295663786e-15,
       "L_tilt_over_D_FR": 1.000002754438612,
       "L_over_D_FR": 1.0000010376519297
      },
      {
       "target": "Q0+0.01",
       "D_FR": 0.028674913165595343,
       "mellin": {
        "theta_star": 0.014443388821743893,
        "theta_star_mp": "0.014443388821743893425",
        "L_tilt": 0.028675781251321485,
        "L_tilt_quad_err": 2e-66,
        "inside_domain": true,
        "theta_star_over_max": 0.02626070694862526,
        "var_xi_at_theta_star": 4.045072499131683
       },
       "quadrature": {
        "theta_star": 0.0144433888217439,
        "L_tilt_gl48": 0.02867578125132151,
        "L_tilt_gl96": 0.028675781251321506,
        "L_tilt": 0.028675781251321506,
        "L_tilt_gl_diff": 3.469446951953614e-18
       },
       "rel_diff_theta_star": 4.440892098500626e-16,
       "rel_diff_L_tilt": 6.661338147750939e-16,
       "L_tilt_over_D_FR": 1.0000302733515227,
       "L_over_D_FR": 1.0000114374891431
      },
      {
       "target": "2",
       "D_FR": 0.11900030801128618,
       "mellin": {
        "theta_star": 0.05760764191868139,
        "theta_star_mp": "0.057607641918681389736",
        "L_tilt": 0.11906253646948473,
        "L_tilt_quad_err": 1.1e-60,
        "inside_domain": true,
        "theta_star_over_max": 0.10474116712487525,
        "var_xi_at_theta_star": 4.75808791441317
       },
       "quadrature": {
        "theta_star": 0.05760764191868138,
        "L_tilt_gl48": 0.11906253646948475,
        "L_tilt_gl96": 0.11906253646948473,
        "L_tilt": 0.11906253646948473,
        "L_tilt_gl_diff": 2.7755575615628914e-17
       },
       "rel_diff_theta_star": 1.1102230246251565e-16,
       "rel_diff_L_tilt": 0.0,
       "L_tilt_over_D_FR": 1.0005229268666485,
       "L_over_D_FR": 1.0001999633449632
      },
      {
       "target": "10",
       "D_FR": 0.46162612403333153,
       "mellin": {
        "theta_star": 0.1941102197691557,
        "theta_star_mp": "0.19411021976915570757",
        "L_tilt": 0.4653511468072866,
        "L_tilt_quad_err": 1.001e-54,
        "inside_domain": true,
        "theta_star_over_max": 0.3529276723075558,
        "var_xi_at_theta_star": 8.846012410572893
       },
       "quadrature": {
        "theta_star": 0.19411021976915563,
        "L_tilt_gl48": 0.4653511468072867,
        "L_tilt_gl96": 0.4653511468072865,
        "L_tilt": 0.4653511468072865,
        "L_tilt_gl_diff": 1.6653345369377348e-16
       },
       "rel_diff_theta_star": 4.440892098500626e-16,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.0080693500216338,
       "L_over_D_FR": 1.0032150731248284
      },
      {
       "target": "100",
       "D_FR": 0.7196102697079982,
       "mellin": {
        "theta_star": 0.2743853407841748,
        "theta_star_mp": "0.27438534078417480708",
        "L_tilt": 0.7341817979045211,
        "L_tilt_quad_err": 1.01e-51,
        "inside_domain": true,
        "theta_star_over_max": 0.4988824377894087,
        "var_xi_at_theta_star": 14.374372115821705
       },
       "quadrature": {
        "theta_star": 0.27438534078417476,
        "L_tilt_gl48": 0.7341817979045215,
        "L_tilt_gl96": 0.7341817979045209,
        "L_tilt": 0.7341817979045209,
        "L_tilt_gl_diff": 6.661338147750939e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 3.3306690738754696e-16,
       "L_tilt_over_D_FR": 1.0202491943346441,
       "L_over_D_FR": 1.0083254362607055
      },
      {
       "target": "1e4",
       "D_FR": 0.9902639819736463,
       "mellin": {
        "theta_star": 0.3427309165762502,
        "theta_star_mp": "0.3427309165762502111",
        "L_tilt": 1.0299885713963786,
        "L_tilt_quad_err": 1.001e-48,
        "inside_domain": true,
        "theta_star_over_max": 0.6231471210477276,
        "var_xi_at_theta_star": 24.762449500946687
       },
       "quadrature": {
        "theta_star": 0.3427309165762501,
        "L_tilt_gl48": 1.029988571396379,
        "L_tilt_gl96": 1.029988571396378,
        "L_tilt": 1.029988571396378,
        "L_tilt_gl_diff": 1.1102230246251565e-15
       },
       "rel_diff_theta_star": 3.3306690738754696e-16,
       "rel_diff_L_tilt": 6.661338147750939e-16,
       "L_tilt_over_D_FR": 1.0401151512585152,
       "L_over_D_FR": 1.0170431678696796
      }
     ]
    },
    "2": {
     "info": {
      "theta_max": 0.55,
      "xi_ext": 234.97350233747912,
      "ext_nodes": 2256,
      "shift_c": 0.44175742354704045,
      "shift_vs_unshifted_rel_max": 3.3306690738754696e-15,
      "shift_precision_rel_max_far_nodes": 0.0,
      "far_nodes_xi": [
       110.01324883126044,
       131.60200443847407,
       152.6679609970152,
       174.69425551044375,
       195.67747902792846,
       234.97350233747912
      ],
      "tail_fraction_M": 1.5558459430762896e-19,
      "tail_fraction_xi2": 1.011287620171751e-16
     },
     "rows": [
      {
       "target": "2+0.001",
       "D_FR": 0.0027078088735554176,
       "mellin": {
        "theta_star": 0.0012806642263858857,
        "theta_star_mp": "0.0012806642263858856759",
        "L_tilt": 0.0027078095333405647,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.002328480411610701,
        "var_xi_at_theta_star": 4.480767427637031
       },
       "quadrature": {
        "theta_star": 0.0012806642263858581,
        "L_tilt_gl48": 0.002707809533340506,
        "L_tilt_gl96": 0.002707809533340506,
        "L_tilt": 0.002707809533340506,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 2.1538326677728037e-14,
       "rel_diff_L_tilt": 2.1649348980190553e-14,
       "L_tilt_over_D_FR": 1.0000002436601614,
       "L_over_D_FR": 1.000000105695524
      },
      {
       "target": "2+0.003",
       "D_FR": 0.008112021861753974,
       "mellin": {
        "theta_star": 0.0038279277216269184,
        "theta_star_mp": "0.0038279277216269183072",
        "L_tilt": 0.008112039601020598,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.0069598685847762146,
        "var_xi_at_theta_star": 4.521561660082373
       },
       "quadrature": {
        "theta_star": 0.003827927721626937,
        "L_tilt_gl48": 0.00811203960102064,
        "L_tilt_gl96": 0.008112039601020637,
        "L_tilt": 0.008112039601020637,
        "L_tilt_gl_diff": 1.734723475976807e-18
       },
       "rel_diff_theta_star": 4.884981308350689e-15,
       "rel_diff_L_tilt": 4.884981308350689e-15,
       "L_tilt_over_D_FR": 1.0000021867873294,
       "L_over_D_FR": 1.0000009494838027
      },
      {
       "target": "2+0.01",
       "D_FR": 0.02690863878830574,
       "mellin": {
        "theta_star": 0.012598658270424038,
        "theta_star_mp": "0.012598658270424037385",
        "L_tilt": 0.026909286297915745,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.022906651400770976,
        "var_xi_at_theta_star": 4.66614194577469
       },
       "quadrature": {
        "theta_star": 0.012598658270424076,
        "L_tilt_gl48": 0.026909286297915832,
        "L_tilt_gl96": 0.026909286297915825,
        "L_tilt": 0.026909286297915825,
        "L_tilt_gl_diff": 6.938893903907228e-18
       },
       "rel_diff_theta_star": 3.1086244689504383e-15,
       "rel_diff_L_tilt": 2.886579864025407e-15,
       "L_tilt_over_D_FR": 1.0000240632614343,
       "L_over_D_FR": 1.0000104820144096
      },
      {
       "target": "10",
       "D_FR": 0.3434615858006497,
       "mellin": {
        "theta_star": 0.1420138876313937,
        "theta_star_mp": "0.14201388763139369605",
        "L_tilt": 0.3448256547960747,
        "L_tilt_quad_err": 1.1e-56,
        "inside_domain": true,
        "theta_star_over_max": 0.2582070684207158,
        "var_xi_at_theta_star": 7.875313597383516
       },
       "quadrature": {
        "theta_star": 0.14201388763139366,
        "L_tilt_gl48": 0.34482565479607463,
        "L_tilt_gl96": 0.3448256547960746,
        "L_tilt": 0.3448256547960746,
        "L_tilt_gl_diff": 5.551115123125783e-17
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 3.3306690738754696e-16,
       "L_tilt_over_D_FR": 1.0039715329219283,
       "L_over_D_FR": 1.0018185331130882
      },
      {
       "target": "100",
       "D_FR": 0.6029796057057613,
       "mellin": {
        "theta_star": 0.22718512385037468,
        "theta_star_mp": "0.22718512385037468745",
        "L_tilt": 0.6105603440110605,
        "L_tilt_quad_err": 1.01e-54,
        "inside_domain": true,
        "theta_star_over_max": 0.4130638615461358,
        "var_xi_at_theta_star": 12.12497978530343
       },
       "quadrature": {
        "theta_star": 0.22718512385037476,
        "L_tilt_gl48": 0.610560344011061,
        "L_tilt_gl96": 0.6105603440110607,
        "L_tilt": 0.6105603440110607,
        "L_tilt_gl_diff": 2.220446049250313e-16
       },
       "rel_diff_theta_star": 4.440892098500626e-16,
       "rel_diff_L_tilt": 4.440892098500626e-16,
       "L_tilt_over_D_FR": 1.012572130522435,
       "L_over_D_FR": 1.005966420240866
      },
      {
       "target": "1e4",
       "D_FR": 0.8762250772639831,
       "mellin": {
        "theta_star": 0.30132999924897125,
        "theta_star_mp": "0.30132999924897125105",
        "L_tilt": 0.9005085924490989,
        "L_tilt_quad_err": 1.0001e-49,
        "inside_domain": true,
        "theta_star_over_max": 0.5478727259072204,
        "var_xi_at_theta_star": 19.49886816707319
       },
       "quadrature": {
        "theta_star": 0.30132999924897125,
        "L_tilt_gl48": 0.9005085924490996,
        "L_tilt_gl96": 0.9005085924490988,
        "L_tilt": 0.9005085924490988,
        "L_tilt_gl_diff": 8.881784197001252e-16
       },
       "rel_diff_theta_star": 0.0,
       "rel_diff_L_tilt": 1.1102230246251565e-16,
       "L_tilt_over_D_FR": 1.0277137870339674,
       "L_over_D_FR": 1.0135718967504819
      }
     ]
    }
   },
   "rows": [
    {
     "start": "Q0",
     "target": "Q0+0.001",
     "tau_start": 0.0,
     "tau_target": 0.001,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4248777549001037,
     "L": 0.002888504119301353,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.2068837799729723e-19,
     "D_FR": 0.0028885037854995,
     "D_FR_unc": 2.3418766925686896e-17,
     "D_FR_rel_dev_xi": 8.215650382226158e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000001155622005,
     "int_B_dtau": 0.002767518967271332,
     "L_over_D_unc": 8.218600276441474e-15
    },
    {
     "start": "Q0",
     "target": "Q0+0.003",
     "tau_start": 0.0,
     "tau_target": 0.003,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4465733620113372,
     "L": 0.008651341414489177,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 9.604918432259054e-19,
     "D_FR": 0.00865133243741738,
     "D_FR_unc": 2.0816681711721685e-17,
     "D_FR_rel_dev_xi": 2.4424906541753444e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000010376519297,
     "int_B_dtau": 0.008288486670341166,
     "L_over_D_unc": 2.5172070675761163e-15
    },
    {
     "start": "Q0",
     "target": "Q0+0.01",
     "tau_start": 0.0,
     "tau_target": 0.01,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.5265490987494874,
     "L": 0.028675241134603353,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.183591294431504e-18,
     "D_FR": 0.028674913165595343,
     "D_FR_unc": 3.469446951953614e-18,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000114374891431,
     "int_B_dtau": 0.027466824574782566,
     "L_over_D_unc": 2.320173696682521e-16
    },
    {
     "start": "Q0",
     "target": "2",
     "tau_start": 0.0,
     "tau_target": 0.042554345978988384,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 2.0,
     "L": 0.11902410371092777,
     "L_unc_tau_quad": 1.3877787807814457e-17,
     "L_unc_xi_and_precision": 1.3214330042524454e-17,
     "D_FR": 0.11900030801128618,
     "D_FR_unc": 1.3877787807814457e-17,
     "D_FR_rel_dev_xi": 1.1102230246251565e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0001999633449632,
     "int_B_dtau": 0.11390066227069796,
     "L_over_D_unc": 3.443073500544065e-16
    },
    {
     "start": "Q0",
     "target": "10",
     "tau_start": 0.0,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10.0,
     "L": 0.4631102857784298,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 5.141557022119489e-17,
     "D_FR": 0.46162612403333153,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0032150731248284,
     "int_B_dtau": 0.4419797031439824,
     "L_over_D_unc": 1.1137924728341946e-16
    },
    {
     "start": "Q0",
     "target": "100",
     "tau_start": 0.0,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 100.0,
     "L": 0.7256013391410013,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 8.055793134131865e-17,
     "D_FR": 0.7196102697079982,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0083254362607055,
     "int_B_dtau": 0.6921699062688569,
     "L_over_D_unc": 1.119466115651841e-16
    },
    {
     "start": "Q0",
     "target": "1e4",
     "tau_start": 0.0,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10000.0,
     "L": 1.0071412172537206,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.1181513684440876e-16,
     "D_FR": 0.9902639819736463,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0170431678696796,
     "int_B_dtau": 0.9616627990057045,
     "L_over_D_unc": 1.1291447420066265e-16
    },
    {
     "start": "2",
     "target": "2+0.001",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.043554345978988385,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0177654696833507,
     "L": 0.0027078091597586957,
     "L_unc_tau_quad": 4.336808689942018e-19,
     "L_unc_xi_and_precision": 3.006272075455003e-19,
     "D_FR": 0.0027078088735554176,
     "D_FR_unc": 4.336808689942018e-19,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.000000105695524,
     "int_B_dtau": 0.002588005841468502,
     "L_over_D_unc": 4.3134100149337103e-16
    },
    {
     "start": "2",
     "target": "2+0.003",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.045554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0539807775286634,
     "L": 0.00811202956398734,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 9.006161998378714e-19,
     "D_FR": 0.008112021861753974,
     "D_FR_unc": 1.9081958235744878e-17,
     "D_FR_rel_dev_xi": 2.4424906541753444e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000009494838027,
     "int_B_dtau": 0.007752711245794507,
     "L_over_D_unc": 2.46333070770009e-15
    },
    {
     "start": "2",
     "target": "2+0.01",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.052554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.188303374177256,
     "L": 0.02690892084504526,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.987490348998507e-18,
     "D_FR": 0.02690863878830574,
     "D_FR_unc": 3.469446951953614e-18,
     "D_FR_rel_dev_xi": 1.1102230246251565e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000104820144096,
     "int_B_dtau": 0.025712310115704906,
     "L_over_D_unc": 2.399591342595602e-16
    },
    {
     "start": "2",
     "target": "10",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10.0,
     "L": 0.344086182067502,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.820124017867044e-17,
     "D_FR": 0.3434615858006497,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0018185331130882,
     "int_B_dtau": 0.32807904087328443,
     "L_over_D_unc": 1.1122420019583503e-16
    },
    {
     "start": "2",
     "target": "100",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 100.0,
     "L": 0.6065772354300736,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 6.73436012987942e-17,
     "D_FR": 0.6029796057057613,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.005966420240866,
     "int_B_dtau": 0.5782692439981589,
     "L_over_D_unc": 1.1168470817511556e-16
    },
    {
     "start": "2",
     "target": "1e4",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10000.0,
     "L": 0.8881171135427929,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 9.860080680188431e-17,
     "D_FR": 0.8762250772639831,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0135718967504819,
     "int_B_dtau": 0.8477621367350066,
     "L_over_D_unc": 1.1252908568853769e-16
    }
   ],
   "seconds": 5.5398948192596436
  },
  "softq_hardg": {
   "input": "softq_hardg",
   "terms": {
    "q": [
     [
      "0.30",
      "-0.3",
      7
     ]
    ],
    "g": [
     [
      "0.70",
      "1",
      4
     ]
    ]
   },
   "digits": 50,
   "talbot_terms": 48,
   "talbot_tau0": {
    "max_abs_err": 4.0389678347315804e-28,
    "max_rel_err_where_rho_gt_1e-12": 2.220446049250313e-16,
    "floor": 4.0389678347315804e-25
   },
   "measures": {
    "Q0": {
     "norm_minus_1": 0.0,
     "int_drho": -4.123110749876403e-17,
     "kappa": 5.868569959688918,
     "I": 34.44011337176318,
     "B": 4.7670391185985235,
     "corr2": 0.6598312181190472,
     "mean": 2.0124327335443497,
     "var": 1.8957513979607468,
     "drift_tau": 6.563559223130021,
     "neg_nodes": 0,
     "excluded_nodes": 237,
     "tau": 0.0,
     "Q_GeV": 1.4142135623730951
    },
    "Q0+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": 3.1412793400651596e-17,
     "kappa": 5.847681657832267,
     "I": 34.19538077134793,
     "B": 4.756418782605339,
     "corr2": 0.6615957806347034,
     "mean": 2.0189948571710117,
     "var": 1.902562012375868,
     "drift_tau": 6.560689677524881,
     "neg_nodes": 0,
     "excluded_nodes": 237,
     "tau": 0.001,
     "Q_GeV": 1.4248777549001037
    },
    "Q0+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -1.1860132687372639e-17,
     "kappa": 5.806487962190102,
     "I": 33.71530245505857,
     "B": 4.735293906492449,
     "corr2": 0.665069174768747,
     "mean": 2.0321105204465115,
     "var": 1.9162355060024703,
     "drift_tau": 6.554980153349325,
     "neg_nodes": 0,
     "excluded_nodes": 237,
     "tau": 0.003,
     "Q_GeV": 1.4465733620113372
    },
    "Q0+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": 2.6467819732800276e-17,
     "kappa": 5.668099761452206,
     "I": 32.12735490577455,
     "B": 4.6625607295692255,
     "corr2": 0.676665496449372,
     "mean": 2.077926237311745,
     "var": 1.9646380468216416,
     "drift_tau": 6.535303734575936,
     "neg_nodes": 0,
     "excluded_nodes": 236,
     "tau": 0.01,
     "Q_GeV": 1.5265490987494874
    },
    "2": {
     "norm_minus_1": 0.0,
     "int_drho": -4.797920448942122e-18,
     "kappa": 5.120434867393652,
     "I": 26.21885323122065,
     "B": 4.347856852674765,
     "corr2": 0.7210025184793644,
     "mean": 2.2892606724482882,
     "var": 2.2005906323273203,
     "drift_tau": 6.44977949199299,
     "neg_nodes": 0,
     "excluded_nodes": 234,
     "tau": 0.042554345978988384,
     "Q_GeV": 2.0
    },
    "2+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": -1.3535211708918021e-17,
     "kappa": 5.105656216686451,
     "I": 26.067725402989,
     "B": 4.338775992966372,
     "corr2": 0.7221564914514099,
     "mean": 2.2957092120730036,
     "var": 2.2081138398835836,
     "drift_tau": 6.447301180172331,
     "neg_nodes": 0,
     "excluded_nodes": 234,
     "tau": 0.043554345978988385,
     "Q_GeV": 2.0177654696833507
    },
    "2+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": 1.8599251865482256e-17,
     "kappa": 5.076407376722872,
     "I": 25.76991185444639,
     "B": 4.320714720083327,
     "corr2": 0.7244330441558584,
     "mean": 2.308598877683958,
     "var": 2.2232082988756865,
     "drift_tau": 6.442370092396876,
     "neg_nodes": 0,
     "excluded_nodes": 233,
     "tau": 0.045554345978988386,
     "Q_GeV": 2.0539807775286634
    },
    "2+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": 3.709835277909171e-17,
     "kappa": 4.977139335795146,
     "I": 24.771915967919345,
     "B": 4.25854201901113,
     "corr2": 0.732086292847481,
     "mean": 2.3536357512423463,
     "var": 2.276539909015066,
     "drift_tau": 6.425376356124843,
     "neg_nodes": 0,
     "excluded_nodes": 233,
     "tau": 0.052554345978988386,
     "Q_GeV": 2.188303374177256
    },
    "10": {
     "norm_minus_1": 0.0,
     "int_drho": -1.1162489152374161e-17,
     "kappa": 3.7044983077059035,
     "I": 13.723307711795902,
     "B": 3.3601695391825213,
     "corr2": 0.8227418323022148,
     "mean": 3.160677787668683,
     "var": 3.3790108044671925,
     "drift_tau": 6.176692496265288,
     "neg_nodes": 0,
     "excluded_nodes": 216,
     "tau": 0.18082100362433356,
     "Q_GeV": 10.0
    },
    "100": {
     "norm_minus_1": 0.0,
     "int_drho": 1.3142470219203917e-17,
     "kappa": 3.0046815625125953,
     "I": 9.028111292103132,
     "B": 2.810206754593437,
     "corr2": 0.8747413216394768,
     "mean": 3.896638803102848,
     "var": 4.595656534076549,
     "drift_tau": 6.024375795714176,
     "neg_nodes": 0,
     "excluded_nodes": 199,
     "tau": 0.3015639686797127,
     "Q_GeV": 100.0
    },
    "1e4": {
     "norm_minus_1": 0.0,
     "int_drho": -2.0383022314308478e-18,
     "kappa": 2.472475917109912,
     "I": 6.113137160688502,
     "B": 2.369477122436735,
     "corr2": 0.9184190843705422,
     "mean": 4.7589609672784405,
     "var": 6.21794998037624,
     "drift_tau": 5.908484926865465,
     "neg_nodes": 0,
     "excluded_nodes": 173,
     "tau": 0.44620912946228364,
     "Q_GeV": 10000.0
    }
   },
   "positivity": {
    "negative_nodes_below_minus_floor_all_tau": 0,
    "max_excluded_nodes_rho_le_floor": 237,
    "worst_abs_norm_or_int_drho": 1.0707214995433446e-16,
    "excluded_part_of_I_relative_bound_worst": 3.655625205054255e-22
   },
   "stored_controls": [
    {
     "row": "softq_hardg Q0",
     "quantity": "I",
     "stored": 34.44011337176318,
     "here": 34.44011337176318,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/softq_q0.json"
    },
    {
     "row": "softq_hardg Q0",
     "quantity": "corr2",
     "stored": 0.6598312181190473,
     "here": 0.6598312181190472,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/softq_q0.json"
    },
    {
     "row": "softq_hardg Q=2",
     "quantity": "I",
     "stored": 26.21885323122065,
     "here": 26.21885323122065,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=2",
     "quantity": "corr2",
     "stored": 0.7210025184793647,
     "here": 0.7210025184793644,
     "rel_diff": 4.440892098500626e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=10",
     "quantity": "I",
     "stored": 13.7233077117959,
     "here": 13.723307711795902,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=10",
     "quantity": "corr2",
     "stored": 0.8227418323022152,
     "here": 0.8227418323022148,
     "rel_diff": 5.551115123125783e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=100",
     "quantity": "I",
     "stored": 9.028111292103132,
     "here": 9.028111292103132,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=100",
     "quantity": "corr2",
     "stored": 0.8747413216394765,
     "here": 0.8747413216394768,
     "rel_diff": 4.440892098500626e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=1e4",
     "quantity": "I",
     "stored": 6.113137160688502,
     "here": 6.113137160688502,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=1e4",
     "quantity": "corr2",
     "stored": 0.9184190843705423,
     "here": 0.9184190843705422,
     "rel_diff": 1.1102230246251565e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    }
   ],
   "convergence_special_scales": {
    "xi": {
     "kappa": 2.220446049250313e-16,
     "B": 0.0
    },
    "prec": {
     "kappa": 0.0,
     "B": 0.0
    }
   },
   "trend": {
    "Q0": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      7.853771244459296e-07,
      7.03947683744488e-06,
      7.70978163999736e-05
     ]
    },
    "2": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      6.522488380511504e-07,
      5.844081682360169e-06,
      6.393440679208773e-05
     ]
    }
   },
   "tilt": {
    "Q0": {
     "info": {
      "theta_max": 0.7,
      "xi_ext": 529.9735023374791,
      "ext_nodes": 3200,
      "start_density": "closed-form input density",
      "tail_fraction_M": 2.296617068431038e-22,
      "tail_fraction_xi2": 2.8457246533768857e-19
     },
     "rows": [
      {
       "target": "Q0+0.001",
       "D_FR": 0.005858104784847746,
       "mellin": {
        "theta_star": 0.004241886913879204,
        "theta_star_mp": "0.0042418869138792042576",
        "L_tilt": 0.005858114084331713,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.006059838448398864,
        "var_xi_at_theta_star": 1.9187438609241962
       },
       "quadrature": {
        "theta_star": 0.004241886913879182,
        "L_tilt_gl48": 0.0058581140843316755,
        "L_tilt_gl96": 0.0058581140843316755,
        "L_tilt": 0.0058581140843316755,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 5.329070518200751e-15,
       "rel_diff_L_tilt": 6.328271240363392e-15,
       "L_tilt_over_D_FR": 1.0000015874560644,
       "L_over_D_FR": 1.0000007853771244
      },
      {
       "target": "Q0+0.003",
       "D_FR": 0.017512027660573734,
       "mellin": {
        "theta_star": 0.012605009421588514,
        "theta_star_mp": "0.01260500942158851519",
        "L_tilt": 0.0175122759714382,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.01800715631655502,
        "var_xi_at_theta_star": 1.9653815513261055
       },
       "quadrature": {
        "theta_star": 0.01260500942158849,
        "L_tilt_gl48": 0.017512275971438146,
        "L_tilt_gl96": 0.017512275971438142,
        "L_tilt": 0.017512275971438142,
        "L_tilt_gl_diff": 3.469446951953614e-18
       },
       "rel_diff_theta_star": 1.887379141862766e-15,
       "rel_diff_L_tilt": 3.3306690738754696e-15,
       "L_tilt_over_D_FR": 1.000014179446794,
       "L_over_D_FR": 1.0000070394768374
      },
      {
       "target": "Q0+0.01",
       "D_FR": 0.057663667107949505,
       "mellin": {
        "theta_star": 0.04066538174767277,
        "theta_star_mp": "0.040665381747672771825",
        "L_tilt": 0.0576725187458803,
        "L_tilt_quad_err": 2e-62,
        "inside_domain": true,
        "theta_star_over_max": 0.05809340249667539,
        "var_xi_at_theta_star": 2.135616357681839
       },
       "quadrature": {
        "theta_star": 0.040665381747672834,
        "L_tilt_gl48": 0.05767251874588033,
        "L_tilt_gl96": 0.057672518745880315,
        "L_tilt": 0.057672518745880315,
        "L_tilt_gl_diff": 1.3877787807814457e-17
       },
       "rel_diff_theta_star": 1.5543122344752192e-15,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.0001535045961303,
       "L_over_D_FR": 1.0000770978164
      },
      {
       "target": "2",
       "D_FR": 0.23259124853167898,
       "mellin": {
        "theta_star": 0.1503999883088872,
        "theta_star_mp": "0.15039998830888719556",
        "L_tilt": 0.2331689890853531,
        "L_tilt_quad_err": 1.01e-58,
        "inside_domain": true,
        "theta_star_over_max": 0.21485712615555316,
        "var_xi_at_theta_star": 3.083443461669554
       },
       "quadrature": {
        "theta_star": 0.15039998830888734,
        "L_tilt_gl48": 0.23316898908535316,
        "L_tilt_gl96": 0.2331689890853531,
        "L_tilt": 0.2331689890853531,
        "L_tilt_gl_diff": 5.551115123125783e-17
       },
       "rel_diff_theta_star": 8.881784197001252e-16,
       "rel_diff_L_tilt": 0.0,
       "L_tilt_over_D_FR": 1.0024839307468416,
       "L_over_D_FR": 1.00130531863981
      },
      {
       "target": "10",
       "D_FR": 0.8165345788782696,
       "mellin": {
        "theta_star": 0.4060255538860174,
        "theta_star_mp": "0.40602555388601739734",
        "L_tilt": 0.8417088229103185,
        "L_tilt_quad_err": 1.0001e-48,
        "inside_domain": true,
        "theta_star_over_max": 0.5800365055514535,
        "var_xi_at_theta_star": 11.13335069806388
       },
       "quadrature": {
        "theta_star": 0.40602555388601735,
        "L_tilt_gl48": 0.8417088229103182,
        "L_tilt_gl96": 0.8417088229103173,
        "L_tilt": 0.8417088229103173,
        "L_tilt_gl_diff": 8.881784197001252e-16
       },
       "rel_diff_theta_star": 1.1102230246251565e-16,
       "rel_diff_L_tilt": 1.3322676295501878e-15,
       "L_tilt_over_D_FR": 1.0308305914816644,
       "L_over_D_FR": 1.018207958866206
      },
      {
       "target": "100",
       "D_FR": 1.1833042465723669,
       "mellin": {
        "theta_star": 0.5081620076849624,
        "theta_star_mp": "0.50816200768496249504",
        "L_tilt": 1.2624586514888376,
        "L_tilt_quad_err": 1.000001e-44,
        "inside_domain": true,
        "theta_star_over_max": 0.7259457252642322,
        "var_xi_at_theta_star": 26.626805261415797
       },
       "quadrature": {
        "theta_star": 0.5081620076849623,
        "L_tilt_gl48": 1.2624586514888383,
        "L_tilt_gl96": 1.262458651488835,
        "L_tilt": 1.262458651488835,
        "L_tilt_gl_diff": 3.3306690738754696e-15
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 2.1094237467877974e-15,
       "L_tilt_over_D_FR": 1.066892690654795,
       "L_over_D_FR": 1.0422521222098307
      },
      {
       "target": "1e4",
       "D_FR": 1.5105423797230486,
       "mellin": {
        "theta_star": 0.574544894706131,
        "theta_star_mp": "0.57454489470613096254",
        "L_tilt": 1.6841039583780402,
        "L_tilt_quad_err": 1.0000001e-41,
        "inside_domain": true,
        "theta_star_over_max": 0.8207784210087585,
        "var_xi_at_theta_star": 62.921269366157446
       },
       "quadrature": {
        "theta_star": 0.5745448947061303,
        "L_tilt_gl48": 1.68410395837804,
        "L_tilt_gl96": 1.6841039583780324,
        "L_tilt": 1.6841039583780324,
        "L_tilt_gl_diff": 7.549516567451064e-15
       },
       "rel_diff_theta_star": 1.1102230246251565e-15,
       "rel_diff_L_tilt": 4.6629367034256575e-15,
       "L_tilt_over_D_FR": 1.1149001716104208,
       "L_over_D_FR": 1.0767344897190732
      }
     ]
    },
    "2": {
     "info": {
      "theta_max": 0.7,
      "xi_ext": 309.97350233747915,
      "ext_nodes": 2496,
      "shift_c": 0.6192903066280093,
      "shift_vs_unshifted_rel_max": 4.440892098500626e-15,
      "shift_precision_rel_max_far_nodes": 0.0,
      "far_nodes_xi": [
       110.01324883126044,
       139.10200443847407,
       167.6679609970152,
       197.19425551044375,
       251.35495805585694,
       309.97350233747915
      ],
      "tail_fraction_M": 3.8965829111628524e-18,
      "tail_fraction_xi2": 2.761784515114068e-15
     },
     "rows": [
      {
       "target": "2+0.001",
       "D_FR": 0.0051130335446901536,
       "mellin": {
        "theta_star": 0.0034386842749968244,
        "theta_star_mp": "0.0034386842749968245605",
        "L_tilt": 0.00511303904712131,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.004912406107138321,
        "var_xi_at_theta_star": 2.2213145965386154
       },
       "quadrature": {
        "theta_star": 0.0034386842749968083,
        "L_tilt_gl48": 0.005113039047121286,
        "L_tilt_gl96": 0.005113039047121285,
        "L_tilt": 0.005113039047121285,
        "L_tilt_gl_diff": 8.673617379884035e-19
       },
       "rel_diff_theta_star": 4.6629367034256575e-15,
       "rel_diff_L_tilt": 4.884981308350689e-15,
       "L_tilt_over_D_FR": 1.0000010761578442,
       "L_over_D_FR": 1.000000652248838
      },
      {
       "target": "2+0.003",
       "D_FR": 0.015294943138201704,
       "mellin": {
        "theta_star": 0.010238598146495585,
        "theta_star_mp": "0.010238598146495584874",
        "L_tilt": 0.015295090428165686,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.014626568780707979,
        "var_xi_at_theta_star": 2.263214655018541
       },
       "quadrature": {
        "theta_star": 0.010238598146495545,
        "L_tilt_gl48": 0.015295090428165625,
        "L_tilt_gl96": 0.015295090428165625,
        "L_tilt": 0.015295090428165625,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 3.885780586188048e-15,
       "rel_diff_L_tilt": 3.9968028886505635e-15,
       "L_tilt_over_D_FR": 1.0000096299778725,
       "L_over_D_FR": 1.0000058440816824
      },
      {
       "target": "2+0.01",
       "D_FR": 0.05047646890278863,
       "mellin": {
        "theta_star": 0.033253333977202655,
        "theta_star_mp": "0.033253333977202653975",
        "L_tilt": 0.05048176389060915,
        "L_tilt_quad_err": 2e-62,
        "inside_domain": true,
        "theta_star_over_max": 0.04750476282457522,
        "var_xi_at_theta_star": 2.4146938859324756
       },
       "quadrature": {
        "theta_star": 0.033253333977202655,
        "L_tilt_gl48": 0.050481763890609155,
        "L_tilt_gl96": 0.05048176389060915,
        "L_tilt": 0.05048176389060915,
        "L_tilt_gl_diff": 6.938893903907228e-18
       },
       "rel_diff_theta_star": 0.0,
       "rel_diff_L_tilt": 0.0,
       "L_tilt_over_D_FR": 1.0001049001234756,
       "L_over_D_FR": 1.000063934406792
      },
      {
       "target": "10",
       "D_FR": 0.5928564076121562,
       "mellin": {
        "theta_star": 0.31007218633513567,
        "theta_star_mp": "0.31007218633513569365",
        "L_tilt": 0.6016019602556987,
        "L_tilt_quad_err": 1.01e-52,
        "inside_domain": true,
        "theta_star_over_max": 0.442960266193051,
        "var_xi_at_theta_star": 6.857408558402859
       },
       "quadrature": {
        "theta_star": 0.3100721863351356,
        "L_tilt_gl48": 0.6016019602556987,
        "L_tilt_gl96": 0.6016019602556985,
        "L_tilt": 0.6016019602556985,
        "L_tilt_gl_diff": 2.220446049250313e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 3.3306690738754696e-16,
       "L_tilt_over_D_FR": 1.014751552873936,
       "L_over_D_FR": 1.0095313890425495
      },
      {
       "target": "100",
       "D_FR": 0.9733162016010632,
       "mellin": {
        "theta_star": 0.4398155823236508,
        "theta_star_mp": "0.43981558232365079347",
        "L_tilt": 1.0134706967425986,
        "L_tilt_quad_err": 1.0001e-47,
        "inside_domain": true,
        "theta_star_over_max": 0.6283079747480727,
        "var_xi_at_theta_star": 15.226986321329283
       },
       "quadrature": {
        "theta_star": 0.43981558232365076,
        "L_tilt_gl48": 1.0134706967425997,
        "L_tilt_gl96": 1.0134706967425984,
        "L_tilt": 1.0134706967425984,
        "L_tilt_gl_diff": 1.3322676295501878e-15
       },
       "rel_diff_theta_star": 1.1102230246251565e-16,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.0412553444353263,
       "L_over_D_FR": 1.0278329964511885
      },
      {
       "target": "1e4",
       "D_FR": 1.3196609308209422,
       "mellin": {
        "theta_star": 0.5267579219301246,
        "theta_star_mp": "0.52675792193012459488",
        "L_tilt": 1.4254045059986813,
        "L_tilt_quad_err": 1.00001e-44,
        "inside_domain": true,
        "theta_star_over_max": 0.7525113170430352,
        "var_xi_at_theta_star": 34.027607324267606
       },
       "quadrature": {
        "theta_star": 0.5267579219301239,
        "L_tilt_gl48": 1.4254045059986804,
        "L_tilt_gl96": 1.4254045059986762,
        "L_tilt": 1.4254045059986762,
        "L_tilt_gl_diff": 4.218847493575595e-15
       },
       "rel_diff_theta_star": 1.2212453270876722e-15,
       "rel_diff_L_tilt": 3.552713678800501e-15,
       "L_tilt_over_D_FR": 1.0801293519479715,
       "L_over_D_FR": 1.0559971820484029
      }
     ]
    }
   },
   "rows": [
    {
     "start": "Q0",
     "target": "Q0+0.001",
     "tau_start": 0.0,
     "tau_target": 0.001,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4248777549001037,
     "L": 0.005858109385669236,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.3007615841485435e-18,
     "D_FR": 0.005858104784847746,
     "D_FR_unc": 1.734723475976807e-17,
     "D_FR_rel_dev_xi": 2.886579864025407e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000007853771244,
     "int_B_dtau": 0.004761725726229483,
     "L_over_D_unc": 3.183283784249113e-15
    },
    {
     "start": "Q0",
     "target": "Q0+0.003",
     "tau_start": 0.0,
     "tau_target": 0.003,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4465733620113372,
     "L": 0.017512150936086827,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.888478635990917e-18,
     "D_FR": 0.017512027660573734,
     "D_FR_unc": 5.551115123125783e-17,
     "D_FR_rel_dev_xi": 3.1086244689504383e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000070394768374,
     "int_B_dtau": 0.014253412733070134,
     "L_over_D_unc": 3.391955619762079e-15
    },
    {
     "start": "Q0",
     "target": "Q0+0.01",
     "tau_start": 0.0,
     "tau_target": 0.01,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.5265490987494874,
     "L": 0.05766811285076914,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.2804893334721155e-17,
     "D_FR": 0.057663667107949505,
     "D_FR_unc": 2.0816681711721685e-17,
     "D_FR_rel_dev_xi": 4.440892098500626e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000770978164,
     "int_B_dtau": 0.0471448175630532,
     "L_over_D_unc": 5.83091254050893e-16
    },
    {
     "start": "Q0",
     "target": "2",
     "tau_start": 0.0,
     "tau_target": 0.042554345978988384,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 2.0,
     "L": 0.23289485422384407,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 5.1713045895206215e-17,
     "D_FR": 0.23259124853167898,
     "D_FR_unc": 2.7755575615628914e-17,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.00130531863981,
     "int_B_dtau": 0.19370646725765553,
     "L_over_D_unc": 3.418221961615047e-16
    },
    {
     "start": "Q0",
     "target": "10",
     "tau_start": 0.0,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10.0,
     "L": 0.8314020069033201,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.8460833015672587e-16,
     "D_FR": 0.8165345788782696,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.018207958866206,
     "int_B_dtau": 0.7209246126306782,
     "L_over_D_unc": 2.2608758395796926e-16
    },
    {
     "start": "Q0",
     "target": "100",
     "tau_start": 0.0,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 100.0,
     "L": 1.233301362209954,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.738479137254122e-16,
     "D_FR": 1.1833042465723669,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0422521222098307,
     "int_B_dtau": 1.0912695086624233,
     "L_over_D_unc": 2.314264607083573e-16
    },
    {
     "start": "Q0",
     "target": "1e4",
     "tau_start": 0.0,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10000.0,
     "L": 1.6264530784301312,
     "L_unc_tau_quad": 2.220446049250313e-16,
     "L_unc_xi_and_precision": 3.6114513122911944e-16,
     "D_FR": 1.5105423797230486,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0767344897190732,
     "int_B_dtau": 1.4637022179242265,
     "L_over_D_unc": 3.860796916277689e-16
    },
    {
     "start": "2",
     "target": "2+0.001",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.043554345978988385,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0177654696833507,
     "L": 0.005113036879660342,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.1353222539112954e-18,
     "D_FR": 0.0051130335446901536,
     "D_FR_unc": 2.6020852139652106e-18,
     "D_FR_rel_dev_xi": 4.440892098500626e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.000000652248838,
     "int_B_dtau": 0.0043433136240774595,
     "L_over_D_unc": 7.309572942201473e-16
    },
    {
     "start": "2",
     "target": "2+0.003",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.045554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0539807775286634,
     "L": 0.01529503252309873,
     "L_unc_tau_quad": 1.734723475976807e-18,
     "L_unc_xi_and_precision": 3.396179453906962e-18,
     "D_FR": 0.015294943138201704,
     "D_FR_unc": 1.0408340855860843e-17,
     "D_FR_rel_dev_xi": 6.661338147750939e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000058440816824,
     "int_B_dtau": 0.01300278207046458,
     "L_over_D_unc": 1.0159766187117568e-15
    },
    {
     "start": "2",
     "target": "2+0.01",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.052554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.188303374177256,
     "L": 0.050479696085884894,
     "L_unc_tau_quad": 6.938893903907228e-18,
     "L_unc_xi_and_precision": 1.120874417412596e-17,
     "D_FR": 0.05047646890278863,
     "D_FR_unc": 6.938893903907228e-18,
     "D_FR_rel_dev_xi": 1.1102230246251565e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.000063934406792,
     "int_B_dtau": 0.04302924181230758,
     "L_over_D_unc": 4.970033792244925e-16
    },
    {
     "start": "2",
     "target": "10",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10.0,
     "L": 0.598507152679476,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.3289528426151963e-16,
     "D_FR": 0.5928564076121562,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0095313890425495,
     "int_B_dtau": 0.5272181453730227,
     "L_over_D_unc": 2.24160998439371e-16
    },
    {
     "start": "2",
     "target": "100",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 100.0,
     "L": 1.00040650798611,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.2213486783020597e-16,
     "D_FR": 0.9733162016010632,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0278329964511885,
     "int_B_dtau": 0.8975630414047678,
     "L_over_D_unc": 2.2822477162591526e-16
    },
    {
     "start": "2",
     "target": "1e4",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10000.0,
     "L": 1.3935582242062872,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.0943208533391324e-16,
     "D_FR": 1.3196609308209422,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0559971820484029,
     "int_B_dtau": 1.2699957506665709,
     "L_over_D_unc": 2.34478477089884e-16
    }
   ],
   "seconds": 5.122949838638306
  }
 },
 "program_sha256": "3dfcdd29ccfe46aa3b2cc592f1cf6d737bf9a8e4c56e5307f486096e360c9c5f",
 "ck_num_crosscheck": [
  {
   "xi": "0.7",
   "tau": "0.042",
   "rel_rho": 5.542512179318186e-47,
   "rel_drho": 8.288777918937917e-47
  },
  {
   "xi": "5",
   "tau": "0.2",
   "rel_rho": 1.2287527929353952e-45,
   "rel_drho": 7.138951867891544e-45
  },
  {
   "xi": "25",
   "tau": "0.44",
   "rel_rho": 1.609708412830129e-40,
   "rel_drho": 9.257469585692928e-42
  }
 ],
 "n_checks": 934,
 "checks_failed": [],
 "checks": [
  {
   "check": "ck_num.talbot cross-check (input A), rel",
   "value": 1.609708412830129e-40,
   "tol": 1e-25
  },
  {
   "check": "A: Talbot rho at tau=0 against closed form (rho>1e-12), rel",
   "value": 0.0,
   "tol": 1e-14
  },
  {
   "check": "A: bound on the part of I below the noise floor, relative, worst over tau",
   "value": 9.287342061976853e-23,
   "tol": 1e-12
  },
  {
   "check": "A: nodes with rho < -floor, all tau",
   "value": 0,
   "tol": 0
  },
  {
   "check": "A: |norm-1|, |int drho| worst over tau",
   "value": 6.477713733718414e-17,
   "tol": 1e-12
  },
  {
   "check": "A: stored control A Q=2 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=2 B",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=2 corr2",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=10 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=10 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=10 corr2",
   "value": 3.3306690738754696e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=100 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=100 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=100 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=1e4 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=1e4 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=1e4 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q0 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q0 B",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q0 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=2 corr2",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=10 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=100 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=1e4 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> Q0+0.001",
   "value": 1.7763568394002505e-15,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> Q0+0.003",
   "value": 1.4485264255099618e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> Q0+0.003",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> Q0+0.01",
   "value": 3.3306690738754696e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, 2 -> 2+0.001",
   "value": 1.1927346723360597e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, 2 -> 2+0.001",
   "value": 6.661338147750939e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, 2 -> 2+0.003",
   "value": 3.3306690738754696e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, 2 -> 2+0.01",
   "value": 1.9260512351014357e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, 2 -> 2+0.01",
   "value": 3.3306690738754696e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, 2 -> 10",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: kappa xi convergence (max over special scales)",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: B xi convergence (max over special scales)",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: kappa prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: B prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: int_0^tau B dtau against stored L_lower, Q=2",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: int_0^tau B dtau against stored L_lower, Q=10",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: int_0^tau B dtau against stored L_lower, Q=100",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: int_0^tau B dtau against stored L_lower, Q=1e4",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: L/D_FR -> 1 trend from Q0 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: L/D_FR -> 1 trend from 2 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt quadrature route tail fraction beyond 0.75 xi_ext, start Q0",
   "value": 2.6004634082400006e-21,
   "tol": 1e-14
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> Q0+0.001",
   "value": 1.6653345369377348e-14,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> Q0+0.001",
   "value": 1.709743457922741e-14,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.001",
   "value": 4.997881172531377e-63,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.001",
   "value": 4.33497090006641e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> Q0+0.003",
   "value": 6.439293542825908e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> Q0+0.003",
   "value": 6.217248937900877e-15,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.003",
   "value": 1.6700320817339792e-62,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> Q0+0.01",
   "value": 1.1102230246251565e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> Q0+0.01",
   "value": 8.881784197001252e-16,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.01",
   "value": 5.052335513109385e-63,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.01",
   "value": 1.7528810046204338e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> 2",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> 2",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 2",
   "value": 1.2312037613234777e-58,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> 2",
   "value": 1.708638454783025e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 10",
   "value": 1.796606224148854e-53,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> 10",
   "value": 5.439909807913424e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> 100",
   "value": 1.1102230246251565e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> 100",
   "value": 1.6653345369377348e-15,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 100",
   "value": 1.0575622461041018e-49,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> 100",
   "value": 1.0556612987404243e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> 1e4",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> 1e4",
   "value": 1.3322676295501878e-15,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 1e4",
   "value": 7.649297542019928e-45,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> 1e4",
   "value": 2.0381802626259332e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt theta* inside domain, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: shifted inversion g > 0 on extended grid, start 2",
   "value": 0,
   "tol": 0
  },
  {
   "check": "A: shifted vs unshifted inversion at 2 GeV (rho>1e-15), rel",
   "value": 4.218847493575595e-15,
   "tol": 1e-12
  },
  {
   "check": "A: shifted inversion precision at far nodes, rel",
   "value": 0.0,
   "tol": 1e-10
  },
  {
   "check": "A: tilt quadrature route tail fraction beyond 0.75 xi_ext, start 2",
   "value": 5.220743185282491e-18,
   "tol": 1e-14
  },
  {
   "check": "A: tilt routes theta*, start 2 -> 2+0.001",
   "value": 2.55351295663786e-14,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start 2 -> 2+0.001",
   "value": 2.5646151868841116e-14,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.001",
   "value": 5.500516432016162e-63,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.001",
   "value": 2.3854687461537166e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start 2 -> 2+0.003",
   "value": 4.107825191113079e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start 2 -> 2+0.003",
   "value": 4.3298697960381105e-15,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.003",
   "value": 1.8372970028618124e-62,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start 2 -> 2+0.01",
   "value": 1.3322676295501878e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start 2 -> 2+0.01",
   "value": 1.3322676295501878e-15,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.01",
   "value": 3.0532307201980334e-63,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start 2 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start 2 -> 10",
   "value": 1.1102230246251565e-16,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 10",
   "value": 2.261332843711753e-54,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start 2 -> 10",
   "value": 2.4857265241879893e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start 2 -> 100",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start 2 -> 100",
   "value": 5.551115123125783e-16,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 100",
   "value": 1.4206697328084837e-52,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start 2 -> 100",
   "value": 7.169364762509312e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start 2 -> 1e4",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start 2 -> 1e4",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 1e4",
   "value": 9.004508032786313e-51,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start 2 -> 1e4",
   "value": 9.898031825169842e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: Talbot rho at tau=0 against closed form (rho>1e-12), rel",
   "value": 0.0,
   "tol": 1e-14
  },
  {
   "check": "steep: bound on the part of I below the noise floor, relative, worst over tau",
   "value": 3.7329692441655154e-24,
   "tol": 1e-12
  },
  {
   "check": "steep: nodes with rho < -floor, all tau",
   "value": 0,
   "tol": 0
  },
  {
   "check": "steep: |norm-1|, |int drho| worst over tau",
   "value": 5.998157620492514e-17,
   "tol": 1e-12
  },
  {
   "check": "steep: stored control steep Q=2 kappa",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=2 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=2 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=10 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=10 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=10 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=100 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=100 B",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=100 corr2",
   "value": 5.551115123125783e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=1e4 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=1e4 B",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=1e4 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q0 kappa",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q0 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q0 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=2 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=10 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=100 corr2",
   "value": 5.551115123125783e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=1e4 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> Q0+0.001",
   "value": 2.6645352591003757e-15,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> Q0+0.003",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> Q0+0.01",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> 2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, 2 -> 2+0.001",
   "value": 2.220446049250313e-15,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, 2 -> 2+0.003",
   "value": 1.9984014443252818e-15,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, 2 -> 2+0.01",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, 2 -> 10",
   "value": 1.5102297627472164e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: kappa xi convergence (max over special scales)",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: B xi convergence (max over special scales)",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: kappa prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: B prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L/D_FR -> 1 trend from Q0 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: L/D_FR -> 1 trend from 2 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt quadrature route tail fraction beyond 0.75 xi_ext, start Q0",
   "value": 9.958713102678175e-21,
   "tol": 1e-14
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> Q0+0.001",
   "value": 3.708144902248023e-14,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> Q0+0.001",
   "value": 3.708144902248023e-14,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.001",
   "value": 6.474269367986232e-63,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> Q0+0.003",
   "value": 5.329070518200751e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> Q0+0.003",
   "value": 5.440092820663267e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.003",
   "value": 2.1614556058351972e-62,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> Q0+0.01",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> Q0+0.01",
   "value": 7.771561172376096e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.01",
   "value": 6.519479393885025e-65,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> 2",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> 2",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 2",
   "value": 8.631436528576961e-59,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> 2",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> 10",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 10",
   "value": 2.0332412962965833e-54,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> 10",
   "value": 1.1175006444391913e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> 100",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> 100",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 100",
   "value": 1.280995365725595e-50,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> 100",
   "value": 7.11024172316108e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> 1e4",
   "value": 5.551115123125783e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> 1e4",
   "value": 1.2212453270876722e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 1e4",
   "value": 9.163044387868502e-47,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> 1e4",
   "value": 1.4242089576207765e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt theta* inside domain, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: shifted inversion g > 0 on extended grid, start 2",
   "value": 0,
   "tol": 0
  },
  {
   "check": "steep: shifted vs unshifted inversion at 2 GeV (rho>1e-15), rel",
   "value": 3.3306690738754696e-15,
   "tol": 1e-12
  },
  {
   "check": "steep: shifted inversion precision at far nodes, rel",
   "value": 0.0,
   "tol": 1e-10
  },
  {
   "check": "steep: tilt quadrature route tail fraction beyond 0.75 xi_ext, start 2",
   "value": 1.2232901681217284e-16,
   "tol": 1e-14
  },
  {
   "check": "steep: tilt routes theta*, start 2 -> 2+0.001",
   "value": 1.3322676295501878e-14,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start 2 -> 2+0.001",
   "value": 1.3433698597964394e-14,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.001",
   "value": 6.896537806364913e-63,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.001",
   "value": 1.495448254457871e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start 2 -> 2+0.003",
   "value": 3.774758283725532e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start 2 -> 2+0.003",
   "value": 3.774758283725532e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.003",
   "value": 2.302084680175107e-62,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start 2 -> 2+0.01",
   "value": 1.3322676295501878e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start 2 -> 2+0.01",
   "value": 1.4432899320127035e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.01",
   "value": 6.940068983829727e-64,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.01",
   "value": 1.203910059114795e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start 2 -> 10",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start 2 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 10",
   "value": 2.9879834299141683e-56,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start 2 -> 10",
   "value": 3.01575272826287e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start 2 -> 100",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start 2 -> 100",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 100",
   "value": 1.5554700640387281e-52,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start 2 -> 100",
   "value": 6.839281897865199e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start 2 -> 1e4",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start 2 -> 1e4",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 1e4",
   "value": 1.0481014753982483e-48,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start 2 -> 1e4",
   "value": 9.30808031301456e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: Talbot rho at tau=0 against closed form (rho>1e-12), rel",
   "value": 0.0,
   "tol": 1e-14
  },
  {
   "check": "valence: bound on the part of I below the noise floor, relative, worst over tau",
   "value": 4.0217228456272754e-17,
   "tol": 1e-12
  },
  {
   "check": "valence: nodes with rho < -floor, all tau",
   "value": 0,
   "tol": 0
  },
  {
   "check": "valence: |norm-1|, |int drho| worst over tau",
   "value": 1.3526452669766106e-16,
   "tol": 1e-12
  },
  {
   "check": "valence: stored control valence Q=2 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=2 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=2 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=10 kappa",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=10 B",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=10 corr2",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=100 kappa",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=100 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=100 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=1e4 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=1e4 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=1e4 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q0 I",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q0 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=2 corr2",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=10 corr2",
   "value": 3.3306690738754696e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=100 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=1e4 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> Q0+0.001",
   "value": 1.9930286272249167e-13,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> Q0+0.001",
   "value": 8.881784197001252e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> Q0+0.003",
   "value": 2.0175865333327843e-13,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> Q0+0.01",
   "value": 1.5960193409878167e-12,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> Q0+0.01",
   "value": 3.3306690738754696e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> 2",
   "value": 1.1198650985547359e-12,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> 10",
   "value": 3.343649296593016e-13,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> 100",
   "value": 2.2685862929784878e-13,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> 1e4",
   "value": 1.7140897434249942e-13,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, 2 -> 2+0.001",
   "value": 6.661338147750939e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, 2 -> 2+0.003",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: kappa xi convergence (max over special scales)",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: B xi convergence (max over special scales)",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: kappa prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: B prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L/D_FR -> 1 trend from Q0 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: L/D_FR -> 1 trend from 2 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt quadrature route tail fraction beyond 0.75 xi_ext, start Q0",
   "value": 5.656415278600189e-23,
   "tol": 1e-14
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> Q0+0.001",
   "value": 3.1086244689504383e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> Q0+0.001",
   "value": 3.1086244689504383e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.001",
   "value": 2.997083933308764e-62,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.001",
   "value": 1.299777964645901e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> Q0+0.003",
   "value": 1.1102230246251565e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> Q0+0.003",
   "value": 8.881784197001252e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.003",
   "value": 1.029176168397582e-62,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.003",
   "value": 1.7853360602351437e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> Q0+0.01",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> Q0+0.01",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.01",
   "value": 1.800778817746016e-61,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.01",
   "value": 1.1359466509766454e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> 2",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> 2",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 2",
   "value": 8.736903312559586e-59,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> 2",
   "value": 1.2124889026909313e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 10",
   "value": 1.2842634440132565e-51,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> 10",
   "value": 4.2731833523314213e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> 100",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> 100",
   "value": 7.771561172376096e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 100",
   "value": 8.546065232507471e-47,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> 100",
   "value": 9.487943511643228e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> 1e4",
   "value": 5.551115123125783e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> 1e4",
   "value": 1.6653345369377348e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 1e4",
   "value": 6.288061468831233e-44,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> 1e4",
   "value": 2.6528345838882127e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt theta* inside domain, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: shifted inversion g > 0 on extended grid, start 2",
   "value": 0,
   "tol": 0
  },
  {
   "check": "valence: shifted vs unshifted inversion at 2 GeV (rho>1e-15), rel",
   "value": 6.439293542825908e-15,
   "tol": 1e-12
  },
  {
   "check": "valence: shifted inversion precision at far nodes, rel",
   "value": 0.0,
   "tol": 1e-10
  },
  {
   "check": "valence: tilt quadrature route tail fraction beyond 0.75 xi_ext, start 2",
   "value": 6.489314572762411e-32,
   "tol": 1e-14
  },
  {
   "check": "valence: tilt routes theta*, start 2 -> 2+0.001",
   "value": 1.1102230246251565e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start 2 -> 2+0.001",
   "value": 1.3322676295501878e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.001",
   "value": 4.2337664208669404e-63,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.001",
   "value": 1.8361035005200484e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start 2 -> 2+0.003",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start 2 -> 2+0.003",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.003",
   "value": 1.417018496946548e-62,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.003",
   "value": 1.2290676262732738e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start 2 -> 2+0.01",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start 2 -> 2+0.01",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.01",
   "value": 2.3702288366199977e-61,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start 2 -> 10",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start 2 -> 10",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 10",
   "value": 2.021097126063216e-52,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start 2 -> 10",
   "value": 4.0797610261074847e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start 2 -> 100",
   "value": 8.881784197001252e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start 2 -> 100",
   "value": 1.887379141862766e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 100",
   "value": 1.0729282219260353e-47,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start 2 -> 100",
   "value": 1.5483916613120102e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start 2 -> 1e4",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start 2 -> 1e4",
   "value": 7.771561172376096e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 1e4",
   "value": 7.410854200825102e-44,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start 2 -> 1e4",
   "value": 3.4556309500454115e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: Talbot rho at tau=0 against closed form (rho>1e-12), rel",
   "value": 0.0,
   "tol": 1e-14
  },
  {
   "check": "hardq_steepg: bound on the part of I below the noise floor, relative, worst over tau",
   "value": 6.724216255820466e-25,
   "tol": 1e-12
  },
  {
   "check": "hardq_steepg: nodes with rho < -floor, all tau",
   "value": 0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: |norm-1|, |int drho| worst over tau",
   "value": 8.269886840348291e-17,
   "tol": 1e-12
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=2 I",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=2 corr2",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=10 I",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=10 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=100 I",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=100 corr2",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=1e4 I",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=1e4 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> Q0+0.001",
   "value": 8.215650382226158e-15,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> Q0+0.003",
   "value": 2.4424906541753444e-15,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> Q0+0.01",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> 2",
   "value": 1.165964487455352e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> 2",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, 2 -> 2+0.001",
   "value": 1.6015931825596193e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, 2 -> 2+0.001",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, 2 -> 2+0.003",
   "value": 2.4424906541753444e-15,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, 2 -> 2+0.01",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: kappa xi convergence (max over special scales)",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: B xi convergence (max over special scales)",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: kappa prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: B prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L/D_FR -> 1 trend from Q0 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: L/D_FR -> 1 trend from 2 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt quadrature route tail fraction beyond 0.75 xi_ext, start Q0",
   "value": 1.6368826257409395e-20,
   "tol": 1e-14
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> Q0+0.001",
   "value": 3.47499806707674e-14,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> Q0+0.001",
   "value": 3.452793606584237e-14,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.001",
   "value": 6.923997801223181e-63,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.001",
   "value": 1.5014026916742578e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> Q0+0.003",
   "value": 2.7755575615628914e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> Q0+0.003",
   "value": 2.55351295663786e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.003",
   "value": 2.3117762559763496e-62,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.003",
   "value": 2.0051462712239763e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> Q0+0.01",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> Q0+0.01",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.01",
   "value": 6.974526630927737e-65,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.01",
   "value": 1.2098875080495763e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> 2",
   "value": 1.1102230246251565e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> 2",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 2",
   "value": 9.238842314449816e-60,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 2",
   "value": 2.3311762405416723e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> 10",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 10",
   "value": 2.1510637867075866e-54,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 10",
   "value": 3.5786621530072026e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> 100",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> 100",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 100",
   "value": 1.37568106820778e-51,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 100",
   "value": 9.07314532553589e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> 1e4",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> 1e4",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 1e4",
   "value": 9.718554436414006e-49,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 1e4",
   "value": 1.0778983917462337e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: shifted inversion g > 0 on extended grid, start 2",
   "value": 0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: shifted vs unshifted inversion at 2 GeV (rho>1e-15), rel",
   "value": 3.3306690738754696e-15,
   "tol": 1e-12
  },
  {
   "check": "hardq_steepg: shifted inversion precision at far nodes, rel",
   "value": 0.0,
   "tol": 1e-10
  },
  {
   "check": "hardq_steepg: tilt quadrature route tail fraction beyond 0.75 xi_ext, start 2",
   "value": 1.011287620171751e-16,
   "tol": 1e-14
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start 2 -> 2+0.001",
   "value": 2.1538326677728037e-14,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start 2 -> 2+0.001",
   "value": 2.1649348980190553e-14,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.001",
   "value": 7.386043868206063e-63,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start 2 -> 2+0.003",
   "value": 4.884981308350689e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start 2 -> 2+0.003",
   "value": 4.884981308350689e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.003",
   "value": 2.46547119881956e-62,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.003",
   "value": 2.138455383968476e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start 2 -> 2+0.01",
   "value": 3.1086244689504383e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start 2 -> 2+0.01",
   "value": 2.886579864025407e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.01",
   "value": 7.43237846540326e-64,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.01",
   "value": 2.5786242812558945e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start 2 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start 2 -> 10",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 10",
   "value": 3.1900178675815913e-56,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start 2 -> 10",
   "value": 1.609832402524876e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start 2 -> 100",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start 2 -> 100",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 100",
   "value": 1.6542181455232268e-54,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start 2 -> 100",
   "value": 3.63673479784676e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start 2 -> 1e4",
   "value": 1.1102230246251565e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 1e4",
   "value": 1.1105946221790555e-49,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start 2 -> 1e4",
   "value": 9.863075456998812e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: Talbot rho at tau=0 against closed form (rho>1e-12), rel",
   "value": 2.220446049250313e-16,
   "tol": 1e-14
  },
  {
   "check": "softq_hardg: bound on the part of I below the noise floor, relative, worst over tau",
   "value": 3.655625205054255e-22,
   "tol": 1e-12
  },
  {
   "check": "softq_hardg: nodes with rho < -floor, all tau",
   "value": 0,
   "tol": 0
  },
  {
   "check": "softq_hardg: |norm-1|, |int drho| worst over tau",
   "value": 1.0707214995433446e-16,
   "tol": 1e-12
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q0 I",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q0 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=2 I",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=2 corr2",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=10 I",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=10 corr2",
   "value": 5.551115123125783e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=100 I",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=100 corr2",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=1e4 I",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=1e4 corr2",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> Q0+0.001",
   "value": 2.886579864025407e-15,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> Q0+0.003",
   "value": 3.1086244689504383e-15,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> Q0+0.01",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> 2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> 1e4",
   "value": 1.3652075665124689e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, 2 -> 2+0.001",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, 2 -> 2+0.003",
   "value": 1.1341744277803974e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, 2 -> 2+0.003",
   "value": 6.661338147750939e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, 2 -> 2+0.01",
   "value": 1.374591061741253e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, 2 -> 2+0.01",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: kappa xi convergence (max over special scales)",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: B xi convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: kappa prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: B prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L/D_FR -> 1 trend from Q0 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: L/D_FR -> 1 trend from 2 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt quadrature route tail fraction beyond 0.75 xi_ext, start Q0",
   "value": 2.8457246533768857e-19,
   "tol": 1e-14
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> Q0+0.001",
   "value": 5.329070518200751e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> Q0+0.001",
   "value": 6.328271240363392e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.001",
   "value": 3.414068028052338e-63,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> Q0+0.003",
   "value": 1.887379141862766e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> Q0+0.003",
   "value": 3.3306690738754696e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.003",
   "value": 1.142056008746046e-62,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.003",
   "value": 1.9811513692521466e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> Q0+0.01",
   "value": 1.5543122344752192e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> Q0+0.01",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.01",
   "value": 3.467856170479576e-61,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.01",
   "value": 2.4063086040967787e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> 2",
   "value": 8.881784197001252e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> 2",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 2",
   "value": 4.3316223309193256e-58,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 2",
   "value": 2.380726161270854e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> 10",
   "value": 1.1102230246251565e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> 10",
   "value": 1.3322676295501878e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 10",
   "value": 1.188178111929519e-48,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 10",
   "value": 1.0552086369121488e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> 100",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> 100",
   "value": 2.1094237467877974e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 100",
   "value": 7.921059424961625e-45,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 100",
   "value": 2.6382401276648274e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> 1e4",
   "value": 1.1102230246251565e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> 1e4",
   "value": 4.6629367034256575e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 1e4",
   "value": 5.937876311169649e-42,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 1e4",
   "value": 4.4828091103841565e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: shifted inversion g > 0 on extended grid, start 2",
   "value": 0,
   "tol": 0
  },
  {
   "check": "softq_hardg: shifted vs unshifted inversion at 2 GeV (rho>1e-15), rel",
   "value": 4.440892098500626e-15,
   "tol": 1e-12
  },
  {
   "check": "softq_hardg: shifted inversion precision at far nodes, rel",
   "value": 0.0,
   "tol": 1e-10
  },
  {
   "check": "softq_hardg: tilt quadrature route tail fraction beyond 0.75 xi_ext, start 2",
   "value": 2.761784515114068e-15,
   "tol": 1e-14
  },
  {
   "check": "softq_hardg: tilt routes theta*, start 2 -> 2+0.001",
   "value": 4.6629367034256575e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start 2 -> 2+0.001",
   "value": 4.884981308350689e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.001",
   "value": 3.9115680157498875e-63,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.001",
   "value": 1.6963722162003452e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start 2 -> 2+0.003",
   "value": 3.885780586188048e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start 2 -> 2+0.003",
   "value": 3.9968028886505635e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.003",
   "value": 1.307609137319665e-62,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.01",
   "value": 3.961826699110348e-61,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.01",
   "value": 1.3745347565396846e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start 2 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start 2 -> 10",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 10",
   "value": 1.6788509126046065e-52,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start 2 -> 10",
   "value": 3.690888986310082e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start 2 -> 100",
   "value": 1.1102230246251565e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start 2 -> 100",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 100",
   "value": 9.868070218649898e-48,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start 2 -> 100",
   "value": 1.3145595958839623e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start 2 -> 1e4",
   "value": 1.2212453270876722e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start 2 -> 1e4",
   "value": 3.552713678800501e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 1e4",
   "value": 7.015622553398362e-45,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start 2 -> 1e4",
   "value": 2.9597545649820704e-15,
   "tol": 1e-08
  }
 ]
}

==> anc/checks/numbers/plan/A25/research/nearsat/ns_regions.json <==
{
 "program": "ns_regions.py",
 "MUT": "",
 "x_bins": {
  "x>0.22": [
   0.22,
   1.0
  ],
  "0.05<x<0.22": [
   0.05000000000000001,
   0.22
  ],
  "0.0025<x<0.05": [
   0.0025000000000000005,
   0.05000000000000001
  ],
  "x<0.0025": [
   0.0,
   0.0025000000000000005
  ]
 },
 "rows": [
  {
   "input": "A",
   "Q": "Q0",
   "tau": 0.0,
   "zeta": 0.0,
   "corr2": 0.9974681928451542,
   "one_minus": 0.0025318071548458,
   "kappa": 4.00661211367387,
   "B": 4.001536914673694,
   "I": 16.052940629438194,
   "mean_xi": 2.291114776074423,
   "var_xi": 1.7494685165116346,
   "drift_tau": 5.292731871849454,
   "beta_tau": 3.0253370220133684,
   "alphas": 0.41898828738734684,
   "dtau_dlnQ2": 0.06668405703530388,
   "beta_per_lnQ2": 0.20174174652695584,
   "B_per_lnQ2": 0.2668387158469745,
   "kappa_per_lnQ2": 0.2671771507065678,
   "conversion_check": -1.0342759981796235e-10,
   "conv_corr2": -3.4372504842394846e-13,
   "deficit_from_residual": 0.0025318071552229045,
   "deficit_share": {
    "x>0.22": 0.18334642137507717,
    "0.05<x<0.22": 0.09243558134533579,
    "0.0025<x<0.05": 0.1715333623791696,
    "x<0.0025": 0.5526846349004173
   },
   "momentum_share": {
    "x>0.22": 0.3132961767221929,
    "0.05<x<0.22": 0.4485882071250398,
    "0.0025<x<0.05": 0.2204805056999595,
    "x<0.0025": 0.017635110452807957
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.2628812192049124,
    "0.05<x<0.22": 0.4619457551369041,
    "0.0025<x<0.05": 0.5468913498902637,
    "x<0.0025": 0.5578654947885899
   },
   "adv_bins_frac_of_I": [
    0.000232488260903274,
    0.0002302618192903198,
    0.00023551244338902057,
    0.0004348989789838005,
    0.0013986456526564894
   ],
   "adv_bins_momentum": [
    0.022704248216029982,
    0.2852465159260603,
    0.45476531336806836,
    0.21978115616126284,
    0.01750276632857848
   ],
   "conv_shares": 3.982841834115902e-12,
   "quad_errs": [
    0.0,
    0.0,
    8.881784197001252e-16,
    -4.717115587027365e-12,
    -1.6232582066054543e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 9.849619643840441e-44,
   "fail": []
  },
  {
   "input": "A",
   "Q": "2",
   "tau": 0.042554345978988405,
   "zeta": 0.16312499291945556,
   "corr2": 0.9951602006413371,
   "one_minus": 0.004839799358662855,
   "kappa": 3.63979761890435,
   "B": 3.630978990774221,
   "I": 13.248126706581777,
   "mean_xi": 2.5176400970019897,
   "var_xi": 2.172800776017385,
   "drift_tau": 5.3522167137421475,
   "beta_tau": 2.463280008373544,
   "alphas": 0.3559242662196108,
   "dtau_dlnQ2": 0.05664710633520677,
   "beta_per_lnQ2": 0.1395376845677252,
   "B_per_lnQ2": 0.20568445299128904,
   "kappa_per_lnQ2": 0.20618400275670712,
   "conversion_check": 4.270983566811992e-11,
   "conv_corr2": -9.950928969715278e-13,
   "deficit_from_residual": 0.004839799359796999,
   "deficit_share": {
    "x>0.22": 0.1497343385523603,
    "0.05<x<0.22": 0.02785867052366045,
    "0.0025<x<0.05": 0.17275739351773148,
    "x<0.0025": 0.649649597406248
   },
   "momentum_share": {
    "x>0.22": 0.2675116403671412,
    "0.05<x<0.22": 0.43647815992061423,
    "0.0025<x<0.05": 0.26601229101530915,
    "x<0.0025": 0.029997908697284394
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.2313137218404365,
    "0.05<x<0.22": 0.4476233449081556,
    "0.0025<x<0.05": 0.5836733237228866,
    "x<0.0025": 0.6862153360254576
   },
   "adv_bins_frac_of_I": [
    0.0006646604271530627,
    5.7273883959476e-05,
    0.0001383093251046569,
    0.0008353929510062252,
    0.003144162772573579
   ],
   "adv_bins_momentum": [
    0.01774710690040328,
    0.24496107413899476,
    0.44217489321905656,
    0.26532085789897214,
    0.029796067842922304
   ],
   "conv_shares": 1.0246581361172957e-11,
   "quad_errs": [
    3.490541189421492e-13,
    1.2474465904688259e-12,
    1.652011860642233e-12,
    -5.1167958758924215e-12,
    -1.6293554406887377e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 9.622814259708856e-43,
   "fail": []
  },
  {
   "input": "A",
   "Q": "10",
   "tau": 0.18082100362433354,
   "zeta": 0.6931471805599453,
   "corr2": 0.9851480748480195,
   "one_minus": 0.014851925151980527,
   "kappa": 2.8761384913757513,
   "B": 2.8547004979425274,
   "I": 8.272172621573182,
   "mean_xi": 3.26832401411119,
   "var_xi": 3.7052070008378486,
   "drift_tau": 5.494988511508558,
   "beta_tau": 1.48304494465923,
   "alphas": 0.20949414369367342,
   "dtau_dlnQ2": 0.03334202851765194,
   "beta_per_lnQ2": 0.04944772683778759,
   "B_per_lnQ2": 0.09518150541175494,
   "kappa_per_lnQ2": 0.09589629160016673,
   "conversion_check": 1.4160228545279097e-11,
   "conv_corr2": -8.152367669822524e-13,
   "deficit_from_residual": 0.014851925152891915,
   "deficit_share": {
    "x>0.22": 0.27960054319266103,
    "0.05<x<0.22": 0.020803692942558724,
    "0.0025<x<0.05": 0.2108018194761177,
    "x<0.0025": 0.4887939443886626
   },
   "momentum_share": {
    "x>0.22": 0.1621570076872604,
    "0.05<x<0.22": 0.36799304665280375,
    "0.0025<x<0.05": 0.3783585021787293,
    "x<0.0025": 0.09149144348165358
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.1530945975743603,
    "0.05<x<0.22": 0.3874908782110503,
    "0.0025<x<0.05": 0.602636299823479,
    "x<0.0025": 0.755601869360835
   },
   "adv_bins_frac_of_I": [
    0.0024258795917213682,
    0.001719050725592278,
    0.00031842278464236525,
    0.003130946385092176,
    0.007257625665843729
   ],
   "adv_bins_momentum": [
    0.008049597164544103,
    0.15079504672113847,
    0.37224986773934776,
    0.37787981939182824,
    0.09102566898358845
   ],
   "conv_shares": 5.226541421876618e-12,
   "quad_errs": [
    4.46975789714088e-13,
    1.887379141862766e-12,
    2.3221424783059774e-12,
    -6.95266066941258e-12,
    -1.876295535060265e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 2.8495333156002274e-40,
   "fail": []
  },
  {
   "input": "A",
   "Q": "100",
   "tau": 0.30156396867971275,
   "zeta": 1.1559952132722322,
   "corr2": 0.9814915165781671,
   "one_minus": 0.018508483421832866,
   "kappa": 2.4730174695769342,
   "B": 2.450024680855556,
   "I": 6.115815404832704,
   "mean_xi": 3.936945014564864,
   "var_xi": 5.177137928521262,
   "drift_tau": 5.574620751445805,
   "beta_tau": 1.0767765565477363,
   "alphas": 0.13187410962248644,
   "dtau_dlnQ2": 0.020988416412261197,
   "beta_per_lnQ2": 0.022599834751784606,
   "B_per_lnQ2": 0.05142213822211375,
   "kappa_per_lnQ2": 0.05190472044627718,
   "conversion_check": 1.7388979145493977e-11,
   "conv_corr2": -7.13096248716738e-13,
   "deficit_from_residual": 0.018508483422584685,
   "deficit_share": {
    "x>0.22": 0.3662850840007758,
    "0.05<x<0.22": 0.016898020315405163,
    "0.0025<x<0.05": 0.1784452815558992,
    "x<0.0025": 0.43837161412791975
   },
   "momentum_share": {
    "x>0.22": 0.10593381582349945,
    "0.05<x<0.22": 0.2992107672009131,
    "0.0025<x<0.05": 0.42812597332128666,
    "x<0.0025": 0.16672944365478534
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.11172657796937335,
    "0.05<x<0.22": 0.33315720366867624,
    "0.0025<x<0.05": 0.5784502179840718,
    "x<0.0025": 0.7373554299796057
   },
   "adv_bins_frac_of_I": [
    0.002900829749464768,
    0.0038685722790567185,
    0.00032309448852093487,
    0.0033095452922797006,
    0.008106441613262561
   ],
   "adv_bins_momentum": [
    0.004012333880146319,
    0.0995495628687848,
    0.30245559942466305,
    0.4279441274568741,
    0.16603837637001637
   ],
   "conv_shares": 3.934963466178942e-12,
   "quad_errs": [
    4.845013279464183e-13,
    2.347011474057581e-12,
    2.7755575615628914e-12,
    -8.241407556397462e-12,
    -1.930417241904823e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 2.7259510169397477e-38,
   "fail": []
  },
  {
   "input": "A",
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "zeta": 1.7104683296054206,
   "corr2": 0.9805814178844182,
   "one_minus": 0.019418582115581784,
   "kappa": 2.1452953269687822,
   "B": 2.124363917509694,
   "I": 4.602292039914094,
   "mean_xi": 4.7480312156705,
   "var_xi": 7.036590394895299,
   "drift_tau": 5.635209310949162,
   "beta_tau": 0.8008437317933456,
   "alphas": 0.07574516668358776,
   "dtau_dlnQ2": 0.012055217693012536,
   "beta_per_lnQ2": 0.009654345524853326,
   "B_per_lnQ2": 0.02560966948476029,
   "kappa_per_lnQ2": 0.02586200218241118,
   "conversion_check": -2.2373214392246155e-12,
   "conv_corr2": -4.4375614294267507e-13,
   "deficit_from_residual": 0.01941858211601392,
   "deficit_share": {
    "x>0.22": 0.4512625910872233,
    "0.05<x<0.22": 0.020556608652037844,
    "0.0025<x<0.05": 0.11150079547111064,
    "x<0.0025": 0.41668000478962824
   },
   "momentum_share": {
    "x>0.22": 0.06377746709213214,
    "0.05<x<0.22": 0.22572000670865727,
    "0.0025<x<0.05": 0.43843190459744513,
    "x<0.0025": 0.272070621602259
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.08424261064423921,
    "0.05<x<0.22": 0.27726178728652484,
    "0.0025<x<0.05": 0.537596942401729,
    "x<0.0025": 0.7049703278270897
   },
   "adv_bins_frac_of_I": [
    0.002455432441450927,
    0.006289382843525544,
    0.0004172447537216499,
    0.0021749637456141106,
    0.008081558331701688
   ],
   "adv_bins_momentum": [
    0.001709578346056203,
    0.06048506078879866,
    0.22803613377243967,
    0.4385943789887269,
    0.2711748481044722
   ],
   "conv_shares": 2.8111679650777432e-12,
   "quad_errs": [
    4.936051567483446e-13,
    2.6334490144108713e-12,
    2.8119728767705965e-12,
    -8.43947134399059e-12,
    -1.7530085602270935e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 3.3259606831519085e-36,
   "fail": []
  },
  {
   "input": "steep",
   "Q": "Q0",
   "tau": 0.0,
   "zeta": 0.0,
   "corr2": 0.9403031050467768,
   "one_minus": 0.05969689495322317,
   "kappa": 3.091567758319175,
   "B": 2.997869367863114,
   "I": 9.557791204278649,
   "mean_xi": 2.8261937543651934,
   "var_xi": 3.279419587335015,
   "drift_tau": 5.4288919452009425,
   "beta_tau": 1.655442922329031,
   "alphas": 0.41898828738734684,
   "dtau_dlnQ2": 0.06668405703530388,
   "beta_per_lnQ2": 0.11039165025127923,
   "B_per_lnQ2": 0.19991009191097428,
   "kappa_per_lnQ2": 0.20615828072426243,
   "conversion_check": -1.0342759981796235e-10,
   "conv_corr2": -7.035483307049617e-13,
   "deficit_from_residual": 0.05969689495400196,
   "deficit_share": {
    "x>0.22": 0.18439328175257502,
    "0.05<x<0.22": 0.031890307565553846,
    "0.0025<x<0.05": 0.22687719126913924,
    "x<0.0025": 0.5568392194127318
   },
   "momentum_share": {
    "x>0.22": 0.24475881351373302,
    "0.05<x<0.22": 0.3884127463664236,
    "0.0025<x<0.05": 0.3057464530702062,
    "x<0.0025": 0.061081987049636896
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.21128479982676218,
    "0.05<x<0.22": 0.4626016856736005,
    "0.0025<x<0.05": 0.5856479354366818,
    "x<0.0025": 0.6474251211720393
   },
   "adv_bins_frac_of_I": [
    0.005508773358367731,
    0.005460210806803937,
    0.0019593701748213863,
    0.013530150610387955,
    0.03323839000362096
   ],
   "adv_bins_momentum": [
    0.019498379163550256,
    0.22115044058152486,
    0.39339379600198776,
    0.30519492453966657,
    0.06076245971327035
   ],
   "conv_shares": 1.8088031072949207e-12,
   "quad_errs": [
    -2.220446049250313e-16,
    -4.440892098500626e-16,
    4.440892098500626e-16,
    -9.017675495215371e-12,
    -2.3954757806092242e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 8.608170711771821e-31,
   "fail": []
  },
  {
   "input": "steep",
   "Q": "2",
   "tau": 0.042554345978988405,
   "zeta": 0.16312499291945556,
   "corr2": 0.9481210687578334,
   "one_minus": 0.05187893124216658,
   "kappa": 2.9020540170440325,
   "B": 2.825773776862917,
   "I": 8.421917517841406,
   "mean_xi": 3.0581086415045142,
   "var_xi": 3.746883012360014,
   "drift_tau": 5.469812725697594,
   "beta_tau": 1.459830132847509,
   "alphas": 0.3559242662196108,
   "dtau_dlnQ2": 0.05664710633520677,
   "beta_per_lnQ2": 0.08269515276675186,
   "B_per_lnQ2": 0.1600719076171925,
   "kappa_per_lnQ2": 0.16439296249400726,
   "conversion_check": 4.270983566811992e-11,
   "conv_corr2": -1.3210543770014738e-12,
   "deficit_from_residual": 0.051878931243896094,
   "deficit_share": {
    "x>0.22": 0.2140517128869705,
    "0.05<x<0.22": 0.02651804526236216,
    "0.0025<x<0.05": 0.22714255764583854,
    "x<0.0025": 0.5322876842048287
   },
   "momentum_share": {
    "x>0.22": 0.2108863666561291,
    "0.05<x<0.22": 0.37041681047697833,
    "0.0025<x<0.05": 0.3387146483807161,
    "x<0.0025": 0.07998217448667225
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.18656554950925966,
    "0.05<x<0.22": 0.44201228837364004,
    "0.0025<x<0.05": 0.5941737478653649,
    "x<0.0025": 0.6837494245981913
   },
   "adv_bins_frac_of_I": [
    0.005791371890220988,
    0.005278833522552,
    0.0014209457647674697,
    0.011779434957768849,
    0.02760834510858679
   ],
   "adv_bins_momentum": [
    0.015392601196954939,
    0.1918012596540003,
    0.37499768557817775,
    0.3382230532591793,
    0.07958540031218334
   ],
   "conv_shares": 4.724221014384966e-12,
   "quad_errs": [
    4.958256027975949e-13,
    2.3354651546014793e-12,
    4.637179529254354e-12,
    -7.58593188265877e-12,
    -1.9564223318598225e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 1.3693733960105846e-30,
   "fail": []
  },
  {
   "input": "steep",
   "Q": "10",
   "tau": 0.18082100362433354,
   "zeta": 0.6931471805599453,
   "corr2": 0.9615840488373756,
   "one_minus": 0.03841595116262442,
   "kappa": 2.448091072495114,
   "B": 2.400607703351624,
   "I": 5.9931498992302785,
   "mean_xi": 3.821728258411343,
   "var_xi": 5.379729822057666,
   "drift_tau": 5.568028224161065,
   "beta_tau": 1.0350014607297469,
   "alphas": 0.20949414369367342,
   "dtau_dlnQ2": 0.03334202851765194,
   "beta_per_lnQ2": 0.034509048219462636,
   "B_per_lnQ2": 0.08004113050484478,
   "kappa_per_lnQ2": 0.08162432235294122,
   "conversion_check": 1.4160228545279097e-11,
   "conv_corr2": -3.658184866139891e-13,
   "deficit_from_residual": 0.03841595116306158,
   "deficit_share": {
    "x>0.22": 0.30901896365755877,
    "0.05<x<0.22": 0.018227324932326358,
    "0.0025<x<0.05": 0.18748622134660659,
    "x<0.0025": 0.4852674900635081
   },
   "momentum_share": {
    "x>0.22": 0.1312017411095387,
    "0.05<x<0.22": 0.30134268826624855,
    "0.0025<x<0.05": 0.4089719498385679,
    "x<0.0025": 0.15848362078603778
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.12850030114498076,
    "0.05<x<0.22": 0.37360112222692565,
    "0.0025<x<0.05": 0.5827526486013712,
    "x<0.0025": 0.7122807192272214
   },
   "adv_bins_frac_of_I": [
    0.005763920768521186,
    0.006087553123774925,
    0.0007210931697069558,
    0.007216670963876478,
    0.01862671313718203
   ],
   "adv_bins_momentum": [
    0.007101069561809786,
    0.12151874866756207,
    0.3047738978958538,
    0.40877040628891237,
    0.15783587758625495
   ],
   "conv_shares": 2.206401727988805e-12,
   "quad_errs": [
    3.927969061123804e-13,
    1.766586876783549e-12,
    2.62456723021387e-12,
    -5.976552586162143e-12,
    -1.5879235864479588e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 6.392609747203274e-30,
   "fail": []
  },
  {
   "input": "steep",
   "Q": "100",
   "tau": 0.30156396867971275,
   "zeta": 1.1559952132722322,
   "corr2": 0.967632677200002,
   "one_minus": 0.03236732279999799,
   "kappa": 2.175648215354749,
   "B": 2.1401486419462463,
   "I": 4.733445156976304,
   "mean_xi": 4.497564260470069,
   "var_xi": 6.9026961194422825,
   "drift_tau": 5.622808791903129,
   "beta_tau": 0.8145815337380715,
   "alphas": 0.13187410962248644,
   "dtau_dlnQ2": 0.020988416412261197,
   "beta_per_lnQ2": 0.01709677643183304,
   "B_per_lnQ2": 0.04491833088130311,
   "kappa_per_lnQ2": 0.0456634107104584,
   "conversion_check": 1.7388979145493977e-11,
   "conv_corr2": -1.9662049766111522e-13,
   "deficit_from_residual": 0.03236732280016421,
   "deficit_share": {
    "x>0.22": 0.3855457768038873,
    "0.05<x<0.22": 0.01637075960112663,
    "0.0025<x<0.05": 0.1270318816830353,
    "x<0.0025": 0.47105158191195096
   },
   "momentum_share": {
    "x>0.22": 0.08712269203945071,
    "0.05<x<0.22": 0.24238518668888298,
    "0.0025<x<0.05": 0.4285426459437272,
    "x<0.0025": 0.24194947532833713
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.09925278788328055,
    "0.05<x<0.22": 0.3197768837458255,
    "0.0025<x<0.05": 0.5536488845464402,
    "x<0.0025": 0.6997617118617542
   },
   "adv_bins_frac_of_I": [
    0.004821041933417477,
    0.007641758971593138,
    0.0005461620555591441,
    0.004128658380435612,
    0.015229701459158845
   ],
   "adv_bins_momentum": [
    0.003560251734531808,
    0.0816812192195183,
    0.24501763835960094,
    0.4286203343921807,
    0.24112055629456633
   ],
   "conv_shares": 1.8411383528871283e-12,
   "quad_errs": [
    3.9812597663058114e-13,
    1.943334382303874e-12,
    2.20001794559721e-12,
    -6.683542608243442e-12,
    -1.5780673158326134e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 2.4129641738293976e-29,
   "fail": []
  },
  {
   "input": "steep",
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "zeta": 1.7104683296054206,
   "corr2": 0.9725156371025889,
   "one_minus": 0.027484362897411074,
   "kappa": 1.936627476643558,
   "B": 1.909828569822397,
   "I": 3.750525983290795,
   "mean_xi": 5.314140029047487,
   "var_xi": 8.796961262228983,
   "drift_tau": 5.664488841225906,
   "beta_tau": 0.64391426452532,
   "alphas": 0.07574516668358776,
   "dtau_dlnQ2": 0.012055217693012536,
   "beta_per_lnQ2": 0.007762526634488792,
   "B_per_lnQ2": 0.023023399165543787,
   "kappa_per_lnQ2": 0.023346465821207644,
   "conversion_check": -2.2373214392246155e-12,
   "conv_corr2": -2.6201263381153694e-14,
   "deficit_from_residual": 0.027484362897373847,
   "deficit_share": {
    "x>0.22": 0.4575368984616076,
    "0.05<x<0.22": 0.019404937438577807,
    "0.0025<x<0.05": 0.06508110059100339,
    "x<0.0025": 0.4579770635088112
   },
   "momentum_share": {
    "x>0.22": 0.05312207775573988,
    "0.05<x<0.22": 0.18244379248641907,
    "0.0025<x<0.05": 0.41503809031522054,
    "x<0.0025": 0.34939603944303044
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.07972772960146432,
    "0.05<x<0.22": 0.26789068769600966,
    "0.0025<x<0.05": 0.5131180061175619,
    "x<0.0025": 0.674979011434615
   },
   "adv_bins_frac_of_I": [
    0.0033314487288700623,
    0.009218859784619388,
    0.0005583124540706016,
    0.0018009363867449778,
    0.01257480554306882
   ],
   "adv_bins_momentum": [
    0.0015222324842258197,
    0.05032219877009553,
    0.1843358589360996,
    0.4153906242564064,
    0.3484290855535827
   ],
   "conv_shares": 1.4073603393782719e-12,
   "quad_errs": [
    4.1011638529653283e-13,
    2.1884716261411086e-12,
    2.33946195749013e-12,
    -7.2093442327059165e-12,
    -1.518849288385056e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 1.140458264123732e-28,
   "fail": []
  },
  {
   "input": "valence",
   "Q": "Q0",
   "tau": 0.0,
   "zeta": 0.0,
   "corr2": 0.6768264898686254,
   "one_minus": 0.32317351013137463,
   "kappa": 6.874448214513059,
   "B": 5.655571779187917,
   "I": 47.258038254021784,
   "mean_xi": 1.5822295776238204,
   "var_xi": 0.7048312257282401,
   "drift_tau": 4.748091578443497,
   "beta_tau": 6.736494362232195,
   "alphas": 0.41898828738734684,
   "dtau_dlnQ2": 0.06668405703530388,
   "beta_per_lnQ2": 0.4492167742690947,
   "B_per_lnQ2": 0.3771364710906221,
   "kappa_per_lnQ2": 0.45841609682283174,
   "conversion_check": -1.0342759981796235e-10,
   "conv_corr2": -6.290523657526137e-13,
   "deficit_from_residual": 0.32317351013207446,
   "deficit_share": {
    "x>0.22": 0.05296032721083496,
    "0.05<x<0.22": 0.07225936894570582,
    "0.0025<x<0.05": 0.1837251732476405,
    "x<0.0025": 0.6910551305958186
   },
   "momentum_share": {
    "x>0.22": 0.5426850691106764,
    "0.05<x<0.22": 0.39288851482302956,
    "0.0025<x<0.05": 0.06378419525001743,
    "x<0.0025": 0.000642220816276546
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.20818795652370908,
    "0.05<x<0.22": 0.3898576678654987,
    "0.0025<x<0.05": 0.5238335144179358,
    "x<0.0025": 0.6798364871909114
   },
   "adv_bins_frac_of_I": [
    0.005773926449780672,
    0.011282280685216866,
    0.02344165310823381,
    0.059768309731663034,
    0.2229073401571801
   ],
   "adv_bins_momentum": [
    0.05168680271122236,
    0.4839873337480815,
    0.40030239503450793,
    0.06338972835932839,
    0.0006337401468598254
   ],
   "conv_shares": 3.385763891472493e-13,
   "quad_errs": [
    0.0,
    0.0,
    -4.440892098500626e-16,
    -6.504130567464017e-12,
    -2.5585792820307914e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 9.11284705243925e-26,
   "fail": []
  },
  {
   "input": "valence",
   "Q": "2",
   "tau": 0.042554345978988405,
   "zeta": 0.16312499291945556,
   "corr2": 0.9821389335810558,
   "one_minus": 0.01786106641894425,
   "kappa": 4.733710607961701,
   "B": 4.691245576144389,
   "I": 22.408016119929137,
   "mean_xi": 1.7871966337043703,
   "var_xi": 1.0829027145501264,
   "drift_tau": 4.881832665920358,
   "beta_tau": 4.508099019724439,
   "alphas": 0.3559242662196108,
   "dtau_dlnQ2": 0.05664710633520677,
   "beta_per_lnQ2": 0.25537076453997165,
   "B_per_lnQ2": 0.2657454869964196,
   "kappa_per_lnQ2": 0.2681510081693027,
   "conversion_check": 4.270983566811992e-11,
   "conv_corr2": -5.0384141303538854e-12,
   "deficit_from_residual": 0.017861066423829213,
   "deficit_share": {
    "x>0.22": 0.2449269516468595,
    "0.05<x<0.22": 0.319426000567167,
    "0.0025<x<0.05": 0.32913873480737355,
    "x<0.0025": 0.1065083129785996
   },
   "momentum_share": {
    "x>0.22": 0.4737225378163596,
    "0.05<x<0.22": 0.41387933947339206,
    "0.0025<x<0.05": 0.10706599702428357,
    "x<0.0025": 0.005332125686674551
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.18861752487912933,
    "0.05<x<0.22": 0.40287501746055665,
    "0.0025<x<0.05": 0.6409445789296478,
    "x<0.0025": 0.8907589033208423
   },
   "adv_bins_frac_of_I": [
    0.0008555644782211685,
    0.003504799908307173,
    0.005724332756619001,
    0.0058922303608529,
    0.0018841389198289656
   ],
   "adv_bins_momentum": [
    0.04057227371713876,
    0.42652216815862776,
    0.4210321107460072,
    0.10658409258137397,
    0.005289354797562188
   ],
   "conv_shares": 1.6441681349732562e-11,
   "quad_errs": [
    7.098766019453251e-13,
    2.327471548824178e-12,
    3.838929174548866e-12,
    -9.257483668534405e-12,
    -3.228398227461806e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 8.694146734546048e-47,
   "fail": []
  },
  {
   "input": "valence",
   "Q": "10",
   "tau": 0.18082100362433354,
   "zeta": 0.6931471805599453,
   "corr2": 0.9773604014987681,
   "one_minus": 0.022639598501231872,
   "kappa": 3.3126829102606785,
   "B": 3.2749693276365535,
   "I": 10.973868063933159,
   "mean_xi": 2.4861377516230583,
   "var_xi": 2.523856980909269,
   "drift_tau": 5.202829660898533,
   "beta_tau": 2.061459781696549,
   "alphas": 0.20949414369367342,
   "dtau_dlnQ2": 0.03334202851765194,
   "beta_per_lnQ2": 0.06873325082931887,
   "B_per_lnQ2": 0.10919412071649337,
   "kappa_per_lnQ2": 0.11045156806384976,
   "conversion_check": 1.4160228545279097e-11,
   "conv_corr2": -2.8520519279595646e-12,
   "deficit_from_residual": 0.022639598504545947,
   "deficit_share": {
    "x>0.22": 0.25951336048475054,
    "0.05<x<0.22": 0.03555159889114429,
    "0.0025<x<0.05": 0.18890557293824675,
    "x<0.0025": 0.5160294676858583
   },
   "momentum_share": {
    "x>0.22": 0.3027027354837014,
    "0.05<x<0.22": 0.4163118529652573,
    "0.0025<x<0.05": 0.2422316497608612,
    "x<0.0025": 0.03875376179106149
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.13689292755858432,
    "0.05<x<0.22": 0.38761600919621747,
    "0.0025<x<0.05": 0.6814704255686523,
    "x<0.0025": 0.8337574110489038
   },
   "adv_bins_frac_of_I": [
    0.0037179002901693656,
    0.00215534920175718,
    0.00081514557304675,
    0.004268732140334913,
    0.011682471299237735
   ],
   "adv_bins_momentum": [
    0.018565511681922716,
    0.278991777043753,
    0.42223644877071564,
    0.2416761835832526,
    0.03853007892123739
   ],
   "conv_shares": 1.4647505430787078e-11,
   "quad_errs": [
    8.812950369474493e-13,
    3.453681785003937e-12,
    5.112799073003771e-12,
    -1.3102408047416247e-11,
    -3.841949887620959e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 2.793728935085779e-42,
   "fail": []
  },
  {
   "input": "valence",
   "Q": "100",
   "tau": 0.30156396867971275,
   "zeta": 1.1559952132722322,
   "corr2": 0.9662540420535035,
   "one_minus": 0.033745957946496485,
   "kappa": 2.750680943373847,
   "B": 2.7038704563360065,
   "I": 7.566245652240038,
   "mean_xi": 3.1258987456565217,
   "var_xi": 3.9618170576859324,
   "drift_tau": 5.381868589616507,
   "beta_tau": 1.3584344030160787,
   "alphas": 0.13187410962248644,
   "dtau_dlnQ2": 0.020988416412261197,
   "beta_per_lnQ2": 0.028511386919242904,
   "B_per_lnQ2": 0.05674995906239081,
   "kappa_per_lnQ2": 0.05773243705680177,
   "conversion_check": 1.7388979145493977e-11,
   "conv_corr2": -2.4769075679387242e-12,
   "deficit_from_residual": 0.033745957949228154,
   "deficit_share": {
    "x>0.22": 0.40250824921885386,
    "0.05<x<0.22": 0.029283692651039653,
    "0.0025<x<0.05": 0.19191204917209523,
    "x<0.0025": 0.37629600895801096
   },
   "momentum_share": {
    "x>0.22": 0.20369843754674688,
    "0.05<x<0.22": 0.3738324721874922,
    "0.0025<x<0.05": 0.33158953907394517,
    "x<0.0025": 0.0908795511927783
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.10693737679801615,
    "0.05<x<0.22": 0.3499128156928187,
    "0.0025<x<0.05": 0.6500326372531358,
    "x<0.0025": 0.7867955166003989
   },
   "adv_bins_frac_of_I": [
    0.0057891540794297895,
    0.007786371258407376,
    0.0010049380136014365,
    0.006468617212392492,
    0.012696877385397057
   ],
   "adv_bins_momentum": [
    0.009300276905606008,
    0.19045912551709093,
    0.37861769555522773,
    0.33117260001881776,
    0.09045030200422012
   ],
   "conv_shares": 8.266332063300297e-12,
   "quad_errs": [
    9.625633623500107e-13,
    4.4142467459096224e-12,
    6.2025939939758246e-12,
    -1.5511147921642987e-11,
    -3.876087723206814e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 9.613695540815768e-40,
   "fail": []
  },
  {
   "input": "valence",
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "zeta": 1.7104683296054206,
   "corr2": 0.9633204912253744,
   "one_minus": 0.03667950877462556,
   "kappa": 2.3324465738249036,
   "B": 2.2892704581765884,
   "I": 5.440307019747532,
   "mean_xi": 3.9150266768750352,
   "var_xi": 5.810099078995998,
   "drift_tau": 5.518091189842182,
   "beta_tau": 0.9497413236532489,
   "alphas": 0.07574516668358776,
   "dtau_dlnQ2": 0.012055217693012536,
   "beta_per_lnQ2": 0.011449338408689792,
   "B_per_lnQ2": 0.027597653731501325,
   "kappa_per_lnQ2": 0.028118151204780447,
   "conversion_check": -2.2373214392246155e-12,
   "conv_corr2": -1.6907586442016509e-12,
   "deficit_from_residual": 0.036679508776376435,
   "deficit_share": {
    "x>0.22": 0.5115361593785676,
    "0.05<x<0.22": 0.02019772629295219,
    "0.0025<x<0.05": 0.1636827319869655,
    "x<0.0025": 0.3045833823415149
   },
   "momentum_share": {
    "x>0.22": 0.12566385045706083,
    "0.05<x<0.22": 0.3065830255564509,
    "0.0025<x<0.05": 0.3918159502779863,
    "x<0.0025": 0.17593717370943537
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.08505765192084372,
    "0.05<x<0.22": 0.3022815855831796,
    "0.0025<x<0.05": 0.6020148194332441,
    "x<0.0025": 0.7412366900627244
   },
   "adv_bins_frac_of_I": [
    0.0052751748138104675,
    0.013462377371407378,
    0.0007714693463557159,
    0.006006531167706508,
    0.011163956077096368
   ],
   "adv_bins_momentum": [
    0.003981546144765778,
    0.1189055445780245,
    0.3101667971800949,
    0.3916767592500836,
    0.17526935284796463
   ],
   "conv_shares": 5.5574156387905305e-12,
   "quad_errs": [
    9.336975637097567e-13,
    4.74909001013657e-12,
    5.923261880980135e-12,
    -1.5766055128096923e-11,
    -3.4649577718567494e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 2.317086158545279e-37,
   "fail": []
  },
  {
   "input": "hardq_steepg",
   "Q": "Q0",
   "tau": 0.0,
   "zeta": 0.0,
   "corr2": 0.9180387924251097,
   "one_minus": 0.08196120757489034,
   "kappa": 2.8908794753589016,
   "B": 2.7698771158528075,
   "I": 8.357184141051357,
   "mean_xi": 2.4784875817883956,
   "var_xi": 3.841504894805386,
   "drift_tau": 5.428891945200943,
   "beta_tau": 1.413220103543816,
   "alphas": 0.41898828738734684,
   "dtau_dlnQ2": 0.06668405703530388,
   "beta_per_lnQ2": 0.09423924998815388,
   "B_per_lnQ2": 0.1847066435743116,
   "kappa_per_lnQ2": 0.19277557181702235,
   "conversion_check": -1.0342759981796235e-10,
   "conv_corr2": -1.871169885703239e-12,
   "deficit_from_residual": 0.08196120757674842,
   "deficit_share": {
    "x>0.22": 0.5204108137269184,
    "0.05<x<0.22": 0.031147130530974617,
    "0.0025<x<0.05": 0.08213168336794562,
    "x<0.0025": 0.3663103723741614
   },
   "momentum_share": {
    "x>0.22": 0.40185718177638036,
    "0.05<x<0.22": 0.3050021399653019,
    "0.0025<x<0.05": 0.23158293079001308,
    "x<0.0025": 0.06155774746830529
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.047582831920174255,
    "0.05<x<0.22": 0.4923365259744902,
    "0.0025<x<0.05": 0.9464914296115142,
    "x<0.0025": 0.999444368118434
   },
   "adv_bins_frac_of_I": [
    0.03224037189179356,
    0.01028259309839367,
    0.0026833906375061944,
    0.006745379847369543,
    0.030009472101685475
   ],
   "adv_bins_momentum": [
    0.050976746256665,
    0.346517190565999,
    0.30996670029155615,
    0.23126665769026286,
    0.06127270519551767
   ],
   "conv_shares": 2.5062868447278674e-12,
   "quad_errs": [
    4.440892098500626e-16,
    2.6645352591003757e-15,
    7.993605777301127e-15,
    -2.0892620966606046e-11,
    -6.2149834222343545e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 3.1340079957837767e-28,
   "fail": []
  },
  {
   "input": "hardq_steepg",
   "Q": "2",
   "tau": 0.042554345978988405,
   "zeta": 0.16312499291945556,
   "corr2": 0.9135191692955338,
   "one_minus": 0.08648083070446622,
   "kappa": 2.709717572487931,
   "B": 2.5898991926563464,
   "I": 7.342569322649887,
   "mean_xi": 2.710402468927716,
   "var_xi": 4.460455326923891,
   "drift_tau": 5.469812725697594,
   "beta_tau": 1.2262902158622886,
   "alphas": 0.3559242662196108,
   "dtau_dlnQ2": 0.05664710633520677,
   "beta_per_lnQ2": 0.06946579225577472,
   "B_per_lnQ2": 0.14671029496387022,
   "kappa_per_lnQ2": 0.1534976594671022,
   "conversion_check": 4.270983566811992e-11,
   "conv_corr2": -2.7789992529392293e-12,
   "deficit_from_residual": 0.08648083070776486,
   "deficit_share": {
    "x>0.22": 0.5694617131278437,
    "0.05<x<0.22": 0.05686505547601755,
    "0.0025<x<0.05": 0.060760046386980175,
    "x<0.0025": 0.31291318500915877
   },
   "momentum_share": {
    "x>0.22": 0.36152941507578795,
    "0.05<x<0.22": 0.3008600651992628,
    "0.0025<x<0.05": 0.25716073787235716,
    "x<0.0025": 0.0804497818539238
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.056235318615406,
    "0.05<x<0.22": 0.4593166246586834,
    "0.0025<x<0.05": 0.8800635416329748,
    "x<0.0025": 0.9220346887338995
   },
   "adv_bins_frac_of_I": [
    0.034984004343821117,
    0.014115775027330774,
    0.005066025701032443,
    0.005265339929141269,
    0.027049685706439265
   ],
   "adv_bins_momentum": [
    0.04090984909226484,
    0.31642337858744435,
    0.30567245767246365,
    0.2568976126442597,
    0.08009670200489914
   ],
   "conv_shares": 5.137446024150449e-12,
   "quad_errs": [
    1.3316014957354128e-12,
    5.430322858046566e-12,
    9.850786852894089e-12,
    -1.8211210317531368e-11,
    -5.304191980622997e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 4.6418841349631535e-28,
   "fail": []
  },
  {
   "input": "hardq_steepg",
   "Q": "10",
   "tau": 0.18082100362433354,
   "zeta": 0.6931471805599453,
   "corr2": 0.9069607274287684,
   "one_minus": 0.09303927257123157,
   "kappa": 2.3008877576890727,
   "B": 2.1912386235049564,
   "I": 5.294084473483449,
   "mean_xi": 3.4740220858345454,
   "var_xi": 6.456891778164321,
   "drift_tau": 5.568028224161065,
   "beta_tau": 0.8623387870601793,
   "alphas": 0.20949414369367342,
   "dtau_dlnQ2": 0.03334202851765194,
   "beta_per_lnQ2": 0.028752124430037877,
   "B_per_lnQ2": 0.07306034067388263,
   "kappa_per_lnQ2": 0.07671626523278528,
   "conversion_check": 1.4160228545279097e-11,
   "conv_corr2": -8.881784197001252e-13,
   "deficit_from_residual": 0.09303927257212828,
   "deficit_share": {
    "x>0.22": 0.6388062134268448,
    "0.05<x<0.22": 0.11343016726033146,
    "0.0025<x<0.05": 0.040607213026156934,
    "x<0.0025": 0.2071564062866667
   },
   "momentum_share": {
    "x>0.22": 0.2500621056579519,
    "0.05<x<0.22": 0.28013355323312905,
    "0.0025<x<0.05": 0.3161955150336725,
    "x<0.0025": 0.15360882607611576
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.07251914362942574,
    "0.05<x<0.22": 0.3823333060165494,
    "0.0025<x<0.05": 0.7389398096211104,
    "x<0.0025": 0.7927123477471787
   },
   "adv_bins_frac_of_I": [
    0.031937855303170934,
    0.02743221675446399,
    0.010626164877398475,
    0.003777529187085921,
    0.019265506450008955
   ],
   "adv_bins_momentum": [
    0.01944798234263858,
    0.22704502274110927,
    0.2843285023719989,
    0.3161310869328907,
    0.15304740561223176
   ],
   "conv_shares": 1.8387236178085686e-12,
   "quad_errs": [
    8.693046282814976e-13,
    3.709921259087423e-12,
    5.9685589803848416e-12,
    -1.2469136834170058e-11,
    -3.538332994614649e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 1.671637771716118e-27,
   "fail": []
  },
  {
   "input": "hardq_steepg",
   "Q": "100",
   "tau": 0.30156396867971275,
   "zeta": 1.1559952132722322,
   "corr2": 0.911203233197587,
   "one_minus": 0.088796766802413,
   "kappa": 2.0592003836456274,
   "B": 1.9656502072895825,
   "I": 4.2403062200063,
   "mean_xi": 4.1498580878932705,
   "var_xi": 8.18265343168365,
   "drift_tau": 5.622808791903131,
   "beta_tau": 0.6871620359883909,
   "alphas": 0.13187410962248644,
   "dtau_dlnQ2": 0.020988416412261197,
   "beta_per_lnQ2": 0.014422442954021562,
   "B_per_lnQ2": 0.041255885071441296,
   "kappa_per_lnQ2": 0.04321935512824244,
   "conversion_check": 1.7388979145493977e-11,
   "conv_corr2": -4.823919041996305e-13,
   "deficit_from_residual": 0.08879676680265686,
   "deficit_share": {
    "x>0.22": 0.6766900801606666,
    "0.05<x<0.22": 0.10893788487438258,
    "0.0025<x<0.05": 0.047597133713828677,
    "x<0.0025": 0.16677490125112202
   },
   "momentum_share": {
    "x>0.22": 0.17622501635932641,
    "0.05<x<0.22": 0.25397176022368195,
    "0.0025<x<0.05": 0.34191522112832295,
    "x<0.0025": 0.22788800228954362
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.07656313145090964,
    "0.05<x<0.22": 0.3376564829375455,
    "0.0025<x<0.05": 0.6604890221399589,
    "x<0.0025": 0.735653849822377
   },
   "adv_bins_frac_of_I": [
    0.023854733487083522,
    0.03623076133609802,
    0.009693526258188702,
    0.004215515240443557,
    0.014802230480843032
   ],
   "adv_bins_momentum": [
    0.009877897525147915,
    0.1633966221896255,
    0.2575261323186042,
    0.34201952493424376,
    0.2271798230332535
   ],
   "conv_shares": 2.4131807663252403e-12,
   "quad_errs": [
    8.748557434046234e-13,
    4.0101255649460654e-12,
    4.813927034774679e-12,
    -1.3247181129827368e-11,
    -3.409611654327943e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 5.038016430622699e-27,
   "fail": []
  },
  {
   "input": "hardq_steepg",
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "zeta": 1.7104683296054206,
   "corr2": 0.9220796569040808,
   "one_minus": 0.07792034309591922,
   "kappa": 1.8442206085511623,
   "B": 1.7709124498749558,
   "I": 3.4011496530048198,
   "mean_xi": 4.966433856470688,
   "var_xi": 10.231216362801508,
   "drift_tau": 5.664488841225915,
   "beta_tau": 0.5536476446555048,
   "alphas": 0.07574516668358776,
   "dtau_dlnQ2": 0.012055217693012536,
   "beta_per_lnQ2": 0.006674342881545759,
   "B_per_lnQ2": 0.021348735098508743,
   "kappa_per_lnQ2": 0.022232480910024322,
   "conversion_check": -2.2373214392246155e-12,
   "conv_corr2": -9.703349235223868e-14,
   "deficit_from_residual": 0.07792034309572834,
   "deficit_share": {
    "x>0.22": 0.7130553975981319,
    "0.05<x<0.22": 0.07781623036441804,
    "0.0025<x<0.05": 0.06302024638209257,
    "x<0.0025": 0.14610812565535763
   },
   "momentum_share": {
    "x>0.22": 0.11259529602473178,
    "0.05<x<0.22": 0.21630498456399158,
    "0.0025<x<0.05": 0.34832939140698416,
    "x<0.0025": 0.32277032800513494
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.07498472390010166,
    "0.05<x<0.22": 0.29742899373729575,
    "0.0025<x<0.05": 0.5920915811192352,
    "x<0.0025": 0.6905455236206475
   },
   "adv_bins_frac_of_I": [
    0.014794972603449783,
    0.04073593156454389,
    0.006115499028176507,
    0.004895039882763754,
    0.011378900016794417
   ],
   "adv_bins_momentum": [
    0.0042666759440242695,
    0.10610361639957196,
    0.2190847608057103,
    0.34860141392395705,
    0.321943532927579
   ],
   "conv_shares": 2.7047253325918064e-12,
   "quad_errs": [
    8.426592756904938e-13,
    4.169997680492088e-12,
    4.444444812179427e-12,
    -1.3593570713510417e-11,
    -3.1028284393328116e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 1.8338666836824422e-26,
   "fail": []
  },
  {
   "input": "softq_hardg",
   "Q": "Q0",
   "tau": 0.0,
   "zeta": 0.0,
   "corr2": 0.6598312181202803,
   "one_minus": 0.34016878187971966,
   "kappa": 5.868569959683433,
   "B": 4.767039118598523,
   "I": 34.44011337169881,
   "mean_xi": 2.0124327335443497,
   "var_xi": 1.8957513979607477,
   "drift_tau": 6.563559223130021,
   "beta_tau": 3.4622468063008767,
   "alphas": 0.41898828738734684,
   "dtau_dlnQ2": 0.06668405703530388,
   "beta_per_lnQ2": 0.23087666350166636,
   "B_per_lnQ2": 0.3178855084741486,
   "kappa_per_lnQ2": 0.39134005390720106,
   "conversion_check": -1.0342759981796235e-10,
   "conv_corr2": -1.1483036743697994e-12,
   "deficit_from_residual": 0.3401687818814035,
   "deficit_share": {
    "x>0.22": 0.3574291020283959,
    "0.05<x<0.22": 0.26315476439820445,
    "0.0025<x<0.05": 0.0988447436954229,
    "x<0.0025": 0.2805713898779769
   },
   "momentum_share": {
    "x>0.22": 0.44854798426456405,
    "0.05<x<0.22": 0.37944009032316584,
    "0.0025<x<0.05": 0.15102125756203993,
    "x<0.0025": 0.020990667850229523
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.9461967213872716,
    "0.05<x<0.22": 0.6658328802349944,
    "0.0025<x<0.05": 0.15147861518285463,
    "x<0.0025": 0.0031056052763117166
   },
   "adv_bins_frac_of_I": [
    0.05162500945879028,
    0.06983156741466091,
    0.08985930705811346,
    0.03354925649340635,
    0.09530364145643253
   ],
   "adv_bins_momentum": [
    0.031085589710717267,
    0.4112812789224456,
    0.3861607512030102,
    0.15060619410238305,
    0.020866186061443196
   ],
   "conv_shares": 1.2499445922742325e-12,
   "quad_errs": [
    -6.661338147750939e-16,
    -2.220446049250313e-15,
    -3.9968028886505635e-15,
    -2.0887291896087845e-11,
    -6.213725772858494e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 6.108111500489709e-37,
   "fail": []
  },
  {
   "input": "softq_hardg",
   "Q": "2",
   "tau": 0.042554345978988405,
   "zeta": 0.16312499291945556,
   "corr2": 0.721002518480777,
   "one_minus": 0.278997481519223,
   "kappa": 5.120434867388638,
   "B": 4.3478568526747665,
   "I": 26.218853231169298,
   "mean_xi": 2.2892606724482887,
   "var_xi": 2.2005906323273194,
   "drift_tau": 6.44977949199299,
   "beta_tau": 2.930931086065643,
   "alphas": 0.3559242662196108,
   "dtau_dlnQ2": 0.05664710633520677,
   "beta_per_lnQ2": 0.16602876489352353,
   "B_per_lnQ2": 0.24629350946372494,
   "kappa_per_lnQ2": 0.2900578184154645,
   "conversion_check": 4.270983566811992e-11,
   "conv_corr2": -1.3115064589896974e-12,
   "deficit_from_residual": 0.2789974815217849,
   "deficit_share": {
    "x>0.22": 0.4221028339743912,
    "0.05<x<0.22": 0.22160875489250897,
    "0.0025<x<0.05": 0.0930161392604053,
    "x<0.0025": 0.2632722718726946
   },
   "momentum_share": {
    "x>0.22": 0.3528149108764417,
    "0.05<x<0.22": 0.4156986970737667,
    "0.0025<x<0.05": 0.20234234920844674,
    "x<0.0025": 0.029144042841900992
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.9002987600675278,
    "0.05<x<0.22": 0.6646319554338724,
    "0.0025<x<0.05": 0.35888865042854357,
    "x<0.0025": 0.28778433475482035
   },
   "adv_bins_frac_of_I": [
    0.04116155384974589,
    0.07658061934284957,
    0.06202536524224223,
    0.02585471595690585,
    0.07337522713004134
   ],
   "adv_bins_momentum": [
    0.017831757865468603,
    0.329175386547712,
    0.4221961299745811,
    0.2018246770401148,
    0.028972048572679668
   ],
   "conv_shares": 2.4793500585928996e-12,
   "quad_errs": [
    5.562217353372034e-13,
    2.327471548824178e-12,
    4.348077453641963e-12,
    -1.476241351383578e-11,
    -4.22640279204826e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 2.1710594149114985e-36,
   "fail": []
  },
  {
   "input": "softq_hardg",
   "Q": "10",
   "tau": 0.18082100362433354,
   "zeta": 0.6931471805599453,
   "corr2": 0.8227418323031174,
   "one_minus": 0.17725816769688263,
   "kappa": 3.704498307703872,
   "B": 3.3601695391825217,
   "I": 13.723307711780851,
   "mean_xi": 3.1606777876686833,
   "var_xi": 3.3790108044671907,
   "drift_tau": 6.176692496265286,
   "beta_tau": 1.8279587884417077,
   "alphas": 0.20949414369367342,
   "dtau_dlnQ2": 0.03334202851765194,
   "beta_per_lnQ2": 0.0609478540533159,
   "B_per_lnQ2": 0.11203486859956902,
   "kappa_per_lnQ2": 0.12351548821905585,
   "conversion_check": 1.4160228545279097e-11,
   "conv_corr2": -8.26561041833429e-13,
   "deficit_from_residual": 0.1772581676980169,
   "deficit_share": {
    "x>0.22": 0.5312990272975948,
    "0.05<x<0.22": 0.10354654123640483,
    "0.0025<x<0.05": 0.13948331410319129,
    "x<0.0025": 0.22567111736280918
   },
   "momentum_share": {
    "x>0.22": 0.15410062347705505,
    "0.05<x<0.22": 0.41035522035320104,
    "0.0025<x<0.05": 0.35655640695931523,
    "x<0.0025": 0.07898774921077663
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.7366431781532009,
    "0.05<x<0.22": 0.6049200255768289,
    "0.0025<x<0.05": 0.5652042284032404,
    "x<0.0025": 0.6518178517655983
   },
   "adv_bins_frac_of_I": [
    0.014157518316399048,
    0.07982667146054528,
    0.018652474138150636,
    0.02462239515641411,
    0.03999910862650783
   ],
   "adv_bins_momentum": [
    0.0028641173635528,
    0.14742997025117188,
    0.4151328644318147,
    0.35598966778328633,
    0.07858338017052226
   ],
   "conv_shares": 1.480426892186415e-12,
   "quad_errs": [
    3.4794389591752406e-13,
    1.6622259124687844e-12,
    2.381650432425886e-12,
    -9.639400389005459e-12,
    -2.390852135553995e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 4.521000760977495e-35,
   "fail": []
  },
  {
   "input": "softq_hardg",
   "Q": "100",
   "tau": 0.30156396867971275,
   "zeta": 1.1559952132722322,
   "corr2": 0.8747413216402601,
   "one_minus": 0.12525867835973992,
   "kappa": 3.0046815625112484,
   "B": 2.8102067545934357,
   "I": 9.028111292095037,
   "mean_xi": 3.8966388031028485,
   "var_xi": 4.5956565340765465,
   "drift_tau": 6.024375795714172,
   "beta_tau": 1.3108846910215655,
   "alphas": 0.13187410962248644,
   "dtau_dlnQ2": 0.020988416412261197,
   "beta_per_lnQ2": 0.027513393763618974,
   "B_per_lnQ2": 0.05898178956995614,
   "kappa_per_lnQ2": 0.06306350782022971,
   "conversion_check": 1.7388979145493977e-11,
   "conv_corr2": -7.254197242900773e-13,
   "deficit_from_residual": 0.1252586783606453,
   "deficit_share": {
    "x>0.22": 0.49430234550513164,
    "0.05<x<0.22": 0.08539605541273769,
    "0.0025<x<0.05": 0.19020124104471933,
    "x<0.0025": 0.23010035803741138
   },
   "momentum_share": {
    "x>0.22": 0.07352181284750277,
    "0.05<x<0.22": 0.3332104954732931,
    "0.0025<x<0.05": 0.443569565131032,
    "x<0.0025": 0.14969812654845463
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.5735587726777475,
    "0.05<x<0.22": 0.527175376722245,
    "0.0025<x<0.05": 0.5815408994234398,
    "x<0.0025": 0.7042106314922308
   },
   "adv_bins_frac_of_I": [
    0.003948467818111392,
    0.05748576432552928,
    0.01121911811685868,
    0.023790279140801195,
    0.02881504895934473
   ],
   "adv_bins_momentum": [
    0.0006182356668925314,
    0.0706216340620594,
    0.3364760629488355,
    0.44323429334148173,
    0.14904977398101343
   ],
   "conv_shares": 1.2279066652354231e-12,
   "quad_errs": [
    2.824407374646398e-13,
    1.6151524562246777e-12,
    2.3527846337856317e-12,
    -7.824851877558103e-12,
    -1.6033436145502144e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 4.013731879635707e-34,
   "fail": []
  },
  {
   "input": "softq_hardg",
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "zeta": 1.7104683296054206,
   "corr2": 0.9184190843710712,
   "one_minus": 0.08158091562892877,
   "kappa": 2.472475917109198,
   "B": 2.369477122436733,
   "I": 6.11313716068497,
   "mean_xi": 4.758960967278441,
   "var_xi": 6.21794998037624,
   "drift_tau": 5.90848492686546,
   "beta_tau": 0.9502303726328698,
   "alphas": 0.07574516668358776,
   "dtau_dlnQ2": 0.012055217693012536,
   "beta_per_lnQ2": 0.011455234000601668,
   "B_per_lnQ2": 0.028564562529587736,
   "kappa_per_lnQ2": 0.029806235421482204,
   "conversion_check": -2.2373214392246155e-12,
   "conv_corr2": -4.851674617611934e-13,
   "deficit_from_residual": 0.0815809156294728,
   "deficit_share": {
    "x>0.22": 0.3531875778605135,
    "0.05<x<0.22": 0.17572431249246756,
    "0.0025<x<0.05": 0.18710709404000114,
    "x<0.0025": 0.28398101560701783
   },
   "momentum_share": {
    "x>0.22": 0.031503604360697185,
    "0.05<x<0.22": 0.23267181235026363,
    "0.0025<x<0.05": 0.47849925074116895,
    "x<0.0025": 0.25732533254811063
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.37588932005170783,
    "0.05<x<0.22": 0.42565164768998076,
    "0.0025<x<0.05": 0.5538863612255932,
    "x<0.0025": 0.6985514314685392
   },
   "adv_bins_frac_of_I": [
    0.000663581903806431,
    0.02768195435266808,
    0.014805900040938468,
    0.01529128220640796,
    0.02313819712565186
   ],
   "adv_bins_momentum": [
    0.0001272211746511352,
    0.030207759740500214,
    0.2346788327697714,
    0.47856392792122865,
    0.256422258394089
   ],
   "conv_shares": 1.0264011862659572e-12,
   "quad_errs": [
    2.404743071338089e-13,
    1.496580637194711e-12,
    1.9237944570704713e-12,
    -6.250111539429781e-12,
    -1.1377413902520937e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 4.660585104498691e-33,
   "fail": []
  }
 ],
 "adv_bins_comparison": [
  {
   "input": "A",
   "Q": "Q0",
   "adv_table": [
    0.00253,
    0.18,
    0.72,
    0.55,
    0.018
   ],
   "mine_exact_bin_edges": [
    0.0025318071548458,
    0.18277461587384514,
    0.7242039063405532,
    0.5524297733259523,
    0.01750276632857848
   ],
   "diff_exact_edges": [
    1.807154845799748e-06,
    0.002774615873845143,
    0.004203906340553232,
    0.002429773325952289,
    -0.0004972336714215188
   ],
   "exact_edges_within_rounding": true,
   "mine_on_adv_nodes": [
    0.002531807155214251,
    0.1826605939553021,
    0.7240478608185758,
    0.5525267328913618,
    0.017592264281679117
   ],
   "diff_on_adv_nodes": [
    1.8071552142506775e-06,
    0.002660593955302104,
    0.004047860818575777,
    0.002526732891361738,
    -0.0004077357183208813
   ],
   "adv_nodes_within_rounding": true
  },
  {
   "input": "A",
   "Q": "2",
   "adv_table": [
    0.00484,
    0.15,
    0.82,
    0.65,
    0.03
   ],
   "mine_exact_bin_edges": [
    0.004839799358662855,
    0.14916616529161147,
    0.8222563434281045,
    0.6496473385711287,
    0.029796067842922304
   ],
   "diff_exact_edges": [
    -2.0064133714452898e-07,
    -0.00083383470838852,
    0.002256343428104546,
    -0.0003526614288713592,
    -0.00020393215707769502
   ],
   "exact_edges_within_rounding": true,
   "mine_on_adv_nodes": [
    0.004839799359769222,
    0.14914200588068677,
    0.8198130767661274,
    0.6496352159133798,
    0.029937417687173812
   ],
   "diff_on_adv_nodes": [
    -2.0064023077779464e-07,
    -0.0008579941193132268,
    -0.00018692323387259346,
    -0.0003647840866202179,
    -6.258231282618709e-05
   ],
   "adv_nodes_within_rounding": true
  },
  {
   "input": "A",
   "Q": "100",
   "adv_table": [
    0.01851,
    0.37,
    0.62,
    0.44,
    0.167
   ],
   "mine_exact_bin_edges": [
    0.018508483421832866,
    0.3657459054984594,
    0.6167975325345028,
    0.437985189197084,
    0.16603837637001637
   ],
   "diff_exact_edges": [
    -1.5165781671322431e-06,
    -0.004254094501540573,
    -0.0032024674654972385,
    -0.0020148108029159895,
    -0.0009616236299836434
   ],
   "exact_edges_within_rounding": false,
   "mine_on_adv_nodes": [
    0.018508483422566925,
    0.365786206201951,
    0.6164600140935282,
    0.4382319112290706,
    0.1665795664704667
   ],
   "diff_on_adv_nodes": [
    -1.516577433073596e-06,
    -0.0042137937980489815,
    -0.0035399859064717543,
    -0.0017680887709293769,
    -0.00042043352953330393
   ],
   "adv_nodes_within_rounding": true
  },
  {
   "input": "A",
   "Q": "1e4",
   "adv_table": [
    0.01942,
    0.45,
    0.53,
    0.42,
    0.272
   ],
   "mine_exact_bin_edges": [
    0.019418582115581784,
    0.4503323277119955,
    0.5281807917935367,
    0.4161765407793041,
    0.2711748481044722
   ],
   "diff_exact_edges": [
    -1.4178844182158312e-06,
    0.0003323277119954837,
    -0.0018192082064633075,
    -0.0038234592206958795,
    -0.0008251518955278425
   ],
   "exact_edges_within_rounding": false,
   "mine_on_adv_nodes": [
    0.019418582115996945,
    0.4504438910529132,
    0.5281806347350387,
    0.41658233102175724,
    0.2719027748938247
   ],
   "diff_on_adv_nodes": [
    -1.41788400305487e-06,
    0.0004438910529132034,
    -0.0018193652649612924,
    -0.0034176689782427494,
    -9.722510617532487e-05
   ],
   "adv_nodes_within_rounding": true
  },
  {
   "input": "steep",
   "Q": "2",
   "adv_table": [
    0.05188,
    0.2136,
    0.756,
    0.5322,
    0.0799
   ],
   "mine_exact_bin_edges": [
    0.05187893124216658,
    0.213385379145499,
    0.7592249709712932,
    0.5321687330009423,
    0.07958540031218334
   ],
   "diff_exact_edges": [
    -1.0687578334209191e-06,
    -0.0002146208545010242,
    0.0032249709712931507,
    -3.126699905775521e-05,
    -0.0003145996878166635
   ],
   "exact_edges_within_rounding": true,
   "mine_on_adv_nodes": [
    0.05187893124343125,
    0.21342224050275516,
    0.7559397965852187,
    0.5321996206337,
    0.0798828622030841
   ],
   "diff_on_adv_nodes": [
    -1.068756568751994e-06,
    -0.00017775949724485596,
    -6.020341478130131e-05,
    -3.793663000406511e-07,
    -1.7137796915894787e-05
   ],
   "adv_nodes_within_rounding": true
  },
  {
   "input": "valence",
   "Q": "10",
   "adv_table": [
    0.02264,
    0.26,
    0.7,
    0.52,
    0.039
   ],
   "mine_exact_bin_edges": [
    0.022639598501231872,
    0.25942374780219574,
    0.704570950704126,
    0.5160193675078675,
    0.03853007892123739
   ],
   "diff_exact_edges": [
    -4.014987681280613e-07,
    -0.0005762521978042723,
    0.004570950704126053,
    -0.003980632492132541,
    -0.00046992107876261263
   ],
   "exact_edges_within_rounding": true,
   "mine_on_adv_nodes": [
    0.022639598504495147,
    0.25944048274728815,
    0.6988517982261346,
    0.516052164371235,
    0.038693032123989925
   ],
   "diff_on_adv_nodes": [
    -4.0149550485299446e-07,
    -0.0005595172527118608,
    -0.0011482017738653205,
    -0.003947835628764995,
    -0.00030696787601007525
   ],
   "adv_nodes_within_rounding": true
  }
 ],
 "checks_failed": [],
 "seconds": 1.3
}

==> anc/checks/numbers/plan/A25/research/nearsat/ns_scan.json <==
{
 "program": "ns_scan.py",
 "MUT": "",
 "M": 32,
 "grid": {
  "a_q": [
   -0.3,
   -0.15,
   0.0,
   0.3,
   0.6
  ],
  "b_q": [
   3,
   5
  ],
  "a_g": [
   -0.4,
   -0.2,
   0.0,
   0.3,
   0.5
  ],
  "b_g": [
   4,
   6
  ],
  "f_q": [
   0.4,
   0.6
  ]
 },
 "scales": [
  "Q0",
  "2",
  "10",
  "100",
  "1e4"
 ],
 "tau": {
  "Q0": 0.0,
  "2": 0.042554345978988405,
  "10": 0.18082100362433354,
  "100": 0.30156396867971275,
  "1e4": 0.44620912946228364
 },
 "max_abs_convergence": 4.402811448755983e-12,
 "max_abs_norm_err": 8.661960038125471e-13,
 "max_tail_rel": 1.3015547371117095e-25,
 "rows_with_tiny_negative_values": 0,
 "per_scale": {
  "Q0": {
   "n": 200,
   "min": 0.6948832680473694,
   "q1": 0.910355258570543,
   "median": 0.9504243438733735,
   "q3": 0.9868313664697755,
   "max": 0.9980276207516283,
   "mean": 0.9341254137731818,
   "argmin": {
    "a_q": 0.6,
    "b_q": 3,
    "a_g": 0.5,
    "b_g": 6,
    "f_q": 0.6,
    "corr2": 0.6948832680473694,
    "kappa": 7.014552446929168,
    "B": 5.8473069714743975
   },
   "argmax": {
    "a_q": 0.0,
    "b_q": 5,
    "a_g": 0.0,
    "b_g": 6,
    "f_q": 0.4,
    "corr2": 0.9980276207516283,
    "kappa": 4.979329110531019,
    "B": 4.974416124062932
   },
   "lowest5": [
    {
     "a_q": 0.6,
     "b_q": 3,
     "a_g": 0.5,
     "b_g": 6,
     "f_q": 0.6,
     "corr2": 0.6948832680473694,
     "kappa": 7.014552446929168,
     "B": 5.8473069714743975
    },
    {
     "a_q": 0.6,
     "b_q": 3,
     "a_g": 0.5,
     "b_g": 6,
     "f_q": 0.4,
     "corr2": 0.7178590976337332,
     "kappa": 7.959193383414853,
     "B": 6.7435512304565135
    },
    {
     "a_q": 0.6,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 6,
     "f_q": 0.6,
     "corr2": 0.7293028234321663,
     "kappa": 6.96377160487073,
     "B": 5.947007227477997
    },
    {
     "a_q": 0.6,
     "b_q": 3,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.7384823134316354,
     "kappa": 7.132036104372093,
     "B": 6.12891477369453
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.7438909944647418,
     "kappa": 3.96816306443381,
     "B": 3.422505549299145
    }
   ],
   "frac_ge_0p9": 0.785,
   "frac_ge_0p95": 0.505,
   "frac_ge_0p98": 0.325,
   "frac_ge_0p99": 0.19,
   "marginal": {
    "a_q": {
     "-0.3": {
      "mean": 0.8886977684729548,
      "min": 0.7438909944647418,
      "mean_one_minus": 0.11130223152704528
     },
     "-0.15": {
      "mean": 0.9609946435410782,
      "min": 0.8818157893516745,
      "mean_one_minus": 0.0390053564589218
     },
     "0.0": {
      "mean": 0.9807099270443438,
      "min": 0.9105863098121594,
      "mean_one_minus": 0.01929007295565631
     },
     "0.3": {
      "mean": 0.9424381163710059,
      "min": 0.8367607443726797,
      "mean_one_minus": 0.0575618836289941
     },
     "0.6": {
      "mean": 0.8977866134365261,
      "min": 0.6948832680473694,
      "mean_one_minus": 0.102213386563474
     }
    },
    "b_q": {
     "3": {
      "mean": 0.9391797558602175,
      "min": 0.6948832680473694,
      "mean_one_minus": 0.060820244139782466
     },
     "5": {
      "mean": 0.9290710716861459,
      "min": 0.7293028234321663,
      "mean_one_minus": 0.07092892831385414
     }
    },
    "a_g": {
     "-0.4": {
      "mean": 0.9321563017504844,
      "min": 0.8832261414802026,
      "mean_one_minus": 0.06784369824951567
     },
     "-0.2": {
      "mean": 0.9781896554233805,
      "min": 0.8955864826150578,
      "mean_one_minus": 0.0218103445766195
     },
     "0.0": {
      "mean": 0.9691346761310985,
      "min": 0.8589584206742017,
      "mean_one_minus": 0.03086532386890148
     },
     "0.3": {
      "mean": 0.9157671730348877,
      "min": 0.7890998366058497,
      "mean_one_minus": 0.08423282696511221
     },
     "0.5": {
      "mean": 0.8753792625260572,
      "min": 0.6948832680473694,
      "mean_one_minus": 0.12462073747394264
     }
    },
    "b_g": {
     "4": {
      "mean": 0.9283809062966907,
      "min": 0.7384823134316354,
      "mean_one_minus": 0.07161909370330913
     },
     "6": {
      "mean": 0.9398699212496726,
      "min": 0.6948832680473694,
      "mean_one_minus": 0.060130078750327456
     }
    },
    "f_q": {
     "0.4": {
      "mean": 0.9368802146026937,
      "min": 0.7178590976337332,
      "mean_one_minus": 0.0631197853973064
     },
     "0.6": {
      "mean": 0.9313706129436697,
      "min": 0.6948832680473694,
      "mean_one_minus": 0.0686293870563302
     }
    }
   },
   "variance_share_log10_deficit": {
    "a_q": 0.36314055443280985,
    "b_q": 0.010022705246830806,
    "a_g": 0.295724808417756,
    "b_g": 0.01639004648670975,
    "f_q": 0.0005952795627229253,
    "a_q*b_q": 0.016555878301878782,
    "a_q*a_g": 0.17608381436133916,
    "a_q*b_g": 0.023375052192781878,
    "a_q*f_q": 0.0022806985626339527,
    "b_q*a_g": 0.0004492131259372412,
    "b_q*b_g": 0.012146813919152831,
    "b_q*f_q": 5.388311807973529e-05,
    "a_g*b_g": 0.0026104751295150993,
    "a_g*f_q": 0.008293569993128518,
    "b_g*f_q": 0.00011127687906322245
   },
   "table_aq_ag_mean": {
    "-0.3,-0.4": 0.9196954279251368,
    "-0.3,-0.2": 0.937918201657301,
    "-0.3,0.0": 0.9162750242558527,
    "-0.3,0.3": 0.8569442313054989,
    "-0.3,0.5": 0.8126559572209843,
    "-0.15,-0.4": 0.9394882026789609,
    "-0.15,-0.2": 0.9805838788006835,
    "-0.15,0.0": 0.9827202902477773,
    "-0.15,0.3": 0.9628055385317378,
    "-0.15,0.5": 0.9393753074462315,
    "0.0,-0.4": 0.9414798123227566,
    "0.0,-0.2": 0.991066914700508,
    "0.0,0.0": 0.9928883840627422,
    "0.0,0.3": 0.9900752168717764,
    "0.0,0.5": 0.9880393072639353,
    "0.3,-0.4": 0.9336429460905128,
    "0.3,-0.2": 0.9916387353851601,
    "0.3,0.0": 0.978391854502626,
    "0.3,0.3": 0.9126965219154822,
    "0.3,0.5": 0.8958205239612484,
    "0.6,-0.4": 0.9264751197350546,
    "0.6,-0.2": 0.9897405465732498,
    "0.6,0.0": 0.9753978275864945,
    "0.6,0.3": 0.8563143565499438,
    "0.6,0.5": 0.7410052167378872
   },
   "near_one_ge_0p99": {
    "n": 38,
    "a_q": {
     "-0.3": 0,
     "-0.15": 6,
     "0.0": 21,
     "0.3": 7,
     "0.6": 4
    },
    "b_q": {
     "3": 24,
     "5": 14
    },
    "a_g": {
     "-0.4": 0,
     "-0.2": 18,
     "0.0": 9,
     "0.3": 6,
     "0.5": 5
    },
    "b_g": {
     "4": 14,
     "6": 24
    },
    "f_q": {
     "0.4": 19,
     "0.6": 19
    }
   }
  },
  "2": {
   "n": 200,
   "min": 0.8021962082146269,
   "q1": 0.93782858526104,
   "median": 0.9773525677726957,
   "q3": 0.9917447330072688,
   "max": 0.9990031609023099,
   "mean": 0.9614511245110946,
   "argmin": {
    "a_q": -0.3,
    "b_q": 5,
    "a_g": 0.5,
    "b_g": 4,
    "f_q": 0.6,
    "corr2": 0.8021962082146269,
    "kappa": 3.673993329217148,
    "B": 3.2906270684307173
   },
   "argmax": {
    "a_q": 0.3,
    "b_q": 5,
    "a_g": 0.3,
    "b_g": 6,
    "f_q": 0.4,
    "corr2": 0.9990031609023099,
    "kappa": 5.0569981240703745,
    "B": 5.054476988898683
   },
   "lowest5": [
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.8021962082146269,
     "kappa": 3.673993329217148,
     "B": 3.2906270684307173
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.8155039485537159,
     "kappa": 4.482601109902052,
     "B": 4.048024463428148
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.3,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.8382911475558595,
     "kappa": 3.5988951994231098,
     "B": 3.2950851362015414
    },
    {
     "a_q": -0.3,
     "b_q": 3,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.847089177851855,
     "kappa": 3.736013807926738,
     "B": 3.4385317544112017
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 6,
     "f_q": 0.6,
     "corr2": 0.8518900578294673,
     "kappa": 3.6489939054743847,
     "B": 3.3679443967643183
    }
   ],
   "frac_ge_0p9": 0.925,
   "frac_ge_0p95": 0.68,
   "frac_ge_0p98": 0.48,
   "frac_ge_0p99": 0.31,
   "marginal": {
    "a_q": {
     "-0.3": {
      "mean": 0.9105896612561717,
      "min": 0.8021962082146269,
      "mean_one_minus": 0.08941033874382838
     },
     "-0.15": {
      "mean": 0.9610156342845929,
      "min": 0.9047421548249586,
      "mean_one_minus": 0.03898436571540705
     },
     "0.0": {
      "mean": 0.9778827198027022,
      "min": 0.9122183136760723,
      "mean_one_minus": 0.022117280197297858
     },
     "0.3": {
      "mean": 0.9805362223634541,
      "min": 0.9076243242592764,
      "mean_one_minus": 0.019463777636545956
     },
     "0.6": {
      "mean": 0.9772313848485513,
      "min": 0.9040393201308636,
      "mean_one_minus": 0.022768615151448467
     }
    },
    "b_q": {
     "3": {
      "mean": 0.9684456936623236,
      "min": 0.847089177851855,
      "mean_one_minus": 0.031554306337676266
     },
     "5": {
      "mean": 0.9544565553598651,
      "min": 0.8021962082146269,
      "mean_one_minus": 0.04554344464013482
     }
    },
    "a_g": {
     "-0.4": {
      "mean": 0.9347096136885519,
      "min": 0.8944802091003258,
      "mean_one_minus": 0.0652903863114482
     },
     "-0.2": {
      "mean": 0.9757420012681607,
      "min": 0.9178771780447359,
      "mean_one_minus": 0.024257998731839214
     },
     "0.0": {
      "mean": 0.9787462558475308,
      "min": 0.8918764032001223,
      "mean_one_minus": 0.021253744152469004
     },
     "0.3": {
      "mean": 0.9651671427052337,
      "min": 0.8382911475558595,
      "mean_one_minus": 0.03483285729476632
     },
     "0.5": {
      "mean": 0.9528906090459952,
      "min": 0.8021962082146269,
      "mean_one_minus": 0.047109390954004966
     }
    },
    "b_g": {
     "4": {
      "mean": 0.9529719873539793,
      "min": 0.8021962082146269,
      "mean_one_minus": 0.04702801264602065
     },
     "6": {
      "mean": 0.9699302616682095,
      "min": 0.8518900578294673,
      "mean_one_minus": 0.030069738331790448
     }
    },
    "f_q": {
     "0.4": {
      "mean": 0.9607322722342926,
      "min": 0.8155039485537159,
      "mean_one_minus": 0.039267727765707305
     },
     "0.6": {
      "mean": 0.9621699767878964,
      "min": 0.8021962082146269,
      "mean_one_minus": 0.037830023212103776
     }
    }
   },
   "variance_share_log10_deficit": {
    "a_q": 0.39560338054244487,
    "b_q": 0.020666221938339686,
    "a_g": 0.2377827698736863,
    "b_g": 0.03284632203768788,
    "f_q": 0.0005912769193717261,
    "a_q*b_q": 0.015042297103408193,
    "a_q*a_g": 0.156506330387633,
    "a_q*b_g": 0.024614269577327826,
    "a_q*f_q": 0.005807031148314485,
    "b_q*a_g": 0.0007789916368125009,
    "b_q*b_g": 0.016811054072679233,
    "b_q*f_q": 2.1070583222124258e-05,
    "a_g*b_g": 0.0030870421643730546,
    "a_g*f_q": 0.006792804410165671,
    "b_g*f_q": 0.00013188130467213456
   },
   "table_aq_ag_mean": {
    "-0.3,-0.4": 0.929376100188338,
    "-0.3,-0.2": 0.9473029772311752,
    "-0.3,0.0": 0.932634854641512,
    "-0.3,0.3": 0.888775299543627,
    "-0.3,0.5": 0.8548590746762058,
    "-0.15,-0.4": 0.9419904875072616,
    "-0.15,-0.2": 0.9770354217666298,
    "-0.15,0.0": 0.9791440223947117,
    "-0.15,0.3": 0.9626928108711419,
    "-0.15,0.5": 0.94421542888322,
    "0.0,-0.4": 0.9417993049477535,
    "0.0,-0.2": 0.9852150579276586,
    "0.0,0.0": 0.992147716363852,
    "0.0,0.3": 0.98865140794579,
    "0.0,0.5": 0.9816001118284566,
    "0.3,-0.4": 0.933708837402281,
    "0.3,-0.2": 0.9859159593840088,
    "0.3,0.0": 0.9952356894317973,
    "0.3,0.3": 0.9940921401321252,
    "0.3,0.5": 0.993728485467058,
    "0.6,-0.4": 0.926673338397125,
    "0.6,-0.2": 0.9832405900313317,
    "0.6,0.0": 0.9945689964057819,
    "0.6,0.3": 0.9916240550334845,
    "0.6,0.5": 0.9900499443750347
   },
   "near_one_ge_0p99": {
    "n": 62,
    "a_q": {
     "-0.3": 0,
     "-0.15": 3,
     "0.0": 18,
     "0.3": 21,
     "0.6": 20
    },
    "b_q": {
     "3": 35,
     "5": 27
    },
    "a_g": {
     "-0.4": 0,
     "-0.2": 7,
     "0.0": 23,
     "0.3": 19,
     "0.5": 13
    },
    "b_g": {
     "4": 26,
     "6": 36
    },
    "f_q": {
     "0.4": 29,
     "0.6": 33
    }
   }
  },
  "10": {
   "n": 200,
   "min": 0.8821805943728879,
   "q1": 0.9491628111353093,
   "median": 0.9654240344336061,
   "q3": 0.9765177464624605,
   "max": 0.9899305892898197,
   "mean": 0.9609236457385276,
   "argmin": {
    "a_q": -0.3,
    "b_q": 5,
    "a_g": 0.5,
    "b_g": 4,
    "f_q": 0.4,
    "corr2": 0.8821805943728879,
    "kappa": 3.3958905875894505,
    "B": 3.189572214289767
   },
   "argmax": {
    "a_q": 0.0,
    "b_q": 3,
    "a_g": 0.0,
    "b_g": 6,
    "f_q": 0.6,
    "corr2": 0.9899305892898197,
    "kappa": 2.9483698283788495,
    "B": 2.933488097666166
   },
   "lowest5": [
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.8821805943728879,
     "kappa": 3.3958905875894505,
     "B": 3.189572214289767
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.8947785641959862,
     "kappa": 2.989805540532587,
     "B": 2.828138852070229
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.3,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.9023731434326783,
     "kappa": 3.325462717697562,
     "B": 3.1589675441230267
    },
    {
     "a_q": -0.3,
     "b_q": 3,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.9097126197250376,
     "kappa": 3.4039826180057826,
     "B": 3.246679684022001
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 6,
     "f_q": 0.4,
     "corr2": 0.9120294017020792,
     "kappa": 3.363686406145616,
     "B": 3.2123282696636095
    }
   ],
   "frac_ge_0p9": 0.99,
   "frac_ge_0p95": 0.74,
   "frac_ge_0p98": 0.165,
   "frac_ge_0p99": 0.0,
   "marginal": {
    "a_q": {
     "-0.3": {
      "mean": 0.9431385278085319,
      "min": 0.8821805943728879,
      "mean_one_minus": 0.05686147219146816
     },
     "-0.15": {
      "mean": 0.9612430140761546,
      "min": 0.919330209893793,
      "mean_one_minus": 0.038756985923845334
     },
     "0.0": {
      "mean": 0.9669861244634876,
      "min": 0.9296653207344409,
      "mean_one_minus": 0.033013875536512416
     },
     "0.3": {
      "mean": 0.9677492338899878,
      "min": 0.926254841081827,
      "mean_one_minus": 0.032250766110012374
     },
     "0.6": {
      "mean": 0.9655013284544761,
      "min": 0.9166853463754538,
      "mean_one_minus": 0.03449867154552398
     }
    },
    "b_q": {
     "3": {
      "mean": 0.9671751319658624,
      "min": 0.9097126197250376,
      "mean_one_minus": 0.032824868034137665
     },
     "5": {
      "mean": 0.9546721595111927,
      "min": 0.8821805943728879,
      "mean_one_minus": 0.045327840488807246
     }
    },
    "a_g": {
     "-0.4": {
      "mean": 0.9458048854466197,
      "min": 0.9166853463754538,
      "mean_one_minus": 0.0541951145533802
     },
     "-0.2": {
      "mean": 0.9704990800610691,
      "min": 0.9390091695622942,
      "mean_one_minus": 0.02950091993893083
     },
     "0.0": {
      "mean": 0.9723310427289006,
      "min": 0.9294664574046403,
      "mean_one_minus": 0.027668957271099404
     },
     "0.3": {
      "mean": 0.9627263561825196,
      "min": 0.9023731434326783,
      "mean_one_minus": 0.037273643817480474
     },
     "0.5": {
      "mean": 0.9532568642735285,
      "min": 0.8821805943728879,
      "mean_one_minus": 0.04674313572647136
     }
    },
    "b_g": {
     "4": {
      "mean": 0.9529869328581786,
      "min": 0.8821805943728879,
      "mean_one_minus": 0.047013067141821525
     },
     "6": {
      "mean": 0.9688603586188766,
      "min": 0.9120294017020792,
      "mean_one_minus": 0.031139641381123385
     }
    },
    "f_q": {
     "0.4": {
      "mean": 0.9578466898741709,
      "min": 0.8821805943728879,
      "mean_one_minus": 0.042153310125829006
     },
     "0.6": {
      "mean": 0.9640006016028841,
      "min": 0.8947785641959862,
      "mean_one_minus": 0.0359993983971159
     }
    }
   },
   "variance_share_log10_deficit": {
    "a_q": 0.19042522314824947,
    "b_q": 0.1144297424300555,
    "a_g": 0.284058756410938,
    "b_g": 0.193322895158934,
    "f_q": 0.03157053007902877,
    "a_q*b_q": 0.001108435700868163,
    "a_q*a_g": 0.13390180037805896,
    "a_q*b_g": 0.0007062439664868113,
    "a_q*f_q": 0.012345658054977558,
    "b_q*a_g": 0.005358858257284389,
    "b_q*b_g": 9.002560322537532e-05,
    "b_q*f_q": 0.0013083788747227589,
    "a_g*b_g": 0.0064556594252771805,
    "a_g*f_q": 0.008663542769344952,
    "b_g*f_q": 0.0001937530926922298
   },
   "table_aq_ag_mean": {
    "-0.3,-0.4": 0.9498894065522158,
    "-0.3,-0.2": 0.9621293277860244,
    "-0.3,0.0": 0.9549083361915569,
    "-0.3,0.3": 0.9328886902030502,
    "-0.3,0.5": 0.9158768783098118,
    "-0.15,-0.4": 0.952259152981195,
    "-0.15,-0.2": 0.9727677716637138,
    "-0.15,0.0": 0.9723518431085206,
    "-0.15,0.3": 0.9600813840534641,
    "-0.15,0.5": 0.9487549185738795,
    "0.0,-0.4": 0.949542551246104,
    "0.0,-0.2": 0.9749356440885735,
    "0.0,0.0": 0.977847601284645,
    "0.0,0.3": 0.9703885607396924,
    "0.0,0.5": 0.9622162649584229,
    "0.3,-0.4": 0.9419996977380205,
    "0.3,-0.2": 0.972933380367321,
    "0.3,0.0": 0.9790109230913484,
    "0.3,0.3": 0.9752529003653481,
    "0.3,0.5": 0.9695492678879001,
    "0.6,-0.4": 0.9353336187155635,
    "0.6,-0.2": 0.9697292763997131,
    "0.6,0.0": 0.9775365099684321,
    "0.6,0.3": 0.9750202455510427,
    "0.6,0.5": 0.9698869916376287
   },
   "near_one_ge_0p99": {
    "n": 0,
    "a_q": {
     "-0.3": 0,
     "-0.15": 0,
     "0.0": 0,
     "0.3": 0,
     "0.6": 0
    },
    "b_q": {
     "3": 0,
     "5": 0
    },
    "a_g": {
     "-0.4": 0,
     "-0.2": 0,
     "0.0": 0,
     "0.3": 0,
     "0.5": 0
    },
    "b_g": {
     "4": 0,
     "6": 0
    },
    "f_q": {
     "0.4": 0,
     "0.6": 0
    }
   }
  },
  "100": {
   "n": 200,
   "min": 0.9162347942890016,
   "q1": 0.9576420083007647,
   "median": 0.9665804430338504,
   "q3": 0.9740161402097776,
   "max": 0.9851766703663619,
   "mean": 0.9643815240127631,
   "argmin": {
    "a_q": -0.3,
    "b_q": 5,
    "a_g": 0.5,
    "b_g": 4,
    "f_q": 0.4,
    "corr2": 0.9162347942890016,
    "kappa": 2.818429186266154,
    "B": 2.6978047664711227
   },
   "argmax": {
    "a_q": 0.6,
    "b_q": 3,
    "a_g": 0.0,
    "b_g": 6,
    "f_q": 0.4,
    "corr2": 0.9851766703663619,
    "kappa": 2.5850285296978472,
    "B": 2.5657976321329716
   },
   "lowest5": [
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.9162347942890016,
     "kappa": 2.818429186266154,
     "B": 2.6978047664711227
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.9287708292864351,
     "kappa": 2.581094241165274,
     "B": 2.487471681124271
    },
    {
     "a_q": 0.6,
     "b_q": 5,
     "a_g": -0.4,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.9290891242586535,
     "kappa": 2.3546879918191923,
     "B": 2.26966655039092
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.3,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.9291376301564501,
     "kappa": 2.7733094499938344,
     "B": 2.6732424948056255
    },
    {
     "a_q": 0.6,
     "b_q": 3,
     "a_g": -0.4,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.930386728328548,
     "kappa": 2.288722082046613,
     "B": 2.2076225071826325
    }
   ],
   "frac_ge_0p9": 1.0,
   "frac_ge_0p95": 0.85,
   "frac_ge_0p98": 0.085,
   "frac_ge_0p99": 0.0,
   "marginal": {
    "a_q": {
     "-0.3": {
      "mean": 0.9571577194782233,
      "min": 0.9162347942890016,
      "mean_one_minus": 0.04284228052177667
     },
     "-0.15": {
      "mean": 0.9657127741871762,
      "min": 0.9349663284414967,
      "mean_one_minus": 0.034287225812823785
     },
     "0.0": {
      "mean": 0.9678025036749005,
      "min": 0.942868287049919,
      "mean_one_minus": 0.03219749632509963
     },
     "0.3": {
      "mean": 0.966790846744258,
      "min": 0.9398338392898729,
      "mean_one_minus": 0.03320915325574219
     },
     "0.6": {
      "mean": 0.9644437759792579,
      "min": 0.9290891242586535,
      "mean_one_minus": 0.03555622402074203
     }
    },
    "b_q": {
     "3": {
      "mean": 0.9690271738306245,
      "min": 0.930386728328548,
      "mean_one_minus": 0.03097282616937548
     },
     "5": {
      "mean": 0.9597358741949019,
      "min": 0.9162347942890016,
      "mean_one_minus": 0.040264125805098236
     }
    },
    "a_g": {
     "-0.4": {
      "mean": 0.955089741220472,
      "min": 0.9290891242586535,
      "mean_one_minus": 0.0449102587795282
     },
     "-0.2": {
      "mean": 0.9719002886981322,
      "min": 0.9540646288195546,
      "mean_one_minus": 0.028099711301867857
     },
     "0.0": {
      "mean": 0.9724277516187548,
      "min": 0.9471186555823548,
      "mean_one_minus": 0.027572248381245203
     },
     "0.3": {
      "mean": 0.9647388377316937,
      "min": 0.9291376301564501,
      "mean_one_minus": 0.035261162268306376
     },
     "0.5": {
      "mean": 0.9577510007947634,
      "min": 0.9162347942890016,
      "mean_one_minus": 0.042248999205236656
     }
    },
    "b_g": {
     "4": {
      "mean": 0.9584411901844412,
      "min": 0.9162347942890016,
      "mean_one_minus": 0.04155880981555907
     },
     "6": {
      "mean": 0.9703218578410854,
      "min": 0.9357471968965153,
      "mean_one_minus": 0.029678142158914643
     }
    },
    "f_q": {
     "0.4": {
      "mean": 0.9634356110651051,
      "min": 0.9162347942890016,
      "mean_one_minus": 0.03656438893489492
     },
     "0.6": {
      "mean": 0.9653274369604213,
      "min": 0.9287708292864351,
      "mean_one_minus": 0.0346725630395788
     }
    }
   },
   "variance_share_log10_deficit": {
    "a_q": 0.07629337918448154,
    "b_q": 0.14694347998283944,
    "a_g": 0.3172509538933438,
    "b_g": 0.24231636189690361,
    "f_q": 0.004347089968305927,
    "a_q*b_q": 0.0015445574291080445,
    "a_q*a_g": 0.1128663922940621,
    "a_q*b_g": 0.00015620307422625375,
    "a_q*f_q": 0.038960571202314484,
    "b_q*a_g": 0.006614312244897525,
    "b_q*b_g": 0.00020681861273251978,
    "b_q*f_q": 0.006132330297183321,
    "a_g*b_g": 0.005889886112003794,
    "a_g*f_q": 0.02075691458999025,
    "b_g*f_q": 0.0025897468703829853
   },
   "table_aq_ag_mean": {
    "-0.3,-0.4": 0.9610306328481536,
    "-0.3,-0.2": 0.9695504796131882,
    "-0.3,0.0": 0.9646681683900786,
    "-0.3,0.3": 0.9505470584756965,
    "-0.3,0.5": 0.9399922580639998,
    "-0.15,-0.4": 0.9607715034861525,
    "-0.15,-0.2": 0.9743818880620829,
    "-0.15,0.0": 0.9732532992038139,
    "-0.15,0.3": 0.9639886296140798,
    "-0.15,0.5": 0.9561685505697519,
    "0.0,-0.4": 0.9578506871979002,
    "0.0,-0.2": 0.9746753377789987,
    "0.0,0.0": 0.9755369508393883,
    "0.0,0.3": 0.9686832404381975,
    "0.0,0.5": 0.9622663021200171,
    "0.3,-0.4": 0.95110251252558,
    "0.3,-0.2": 0.9720812030494528,
    "0.3,0.0": 0.9751613703504781,
    "0.3,0.3": 0.9704511965155687,
    "0.3,0.5": 0.9651579512802094,
    "0.6,-0.4": 0.9446933700445725,
    "0.6,-0.2": 0.968812534986938,
    "0.6,0.0": 0.9735189693100151,
    "0.6,0.3": 0.9700240636149255,
    "0.6,0.5": 0.9651699419398385
   },
   "near_one_ge_0p99": {
    "n": 0,
    "a_q": {
     "-0.3": 0,
     "-0.15": 0,
     "0.0": 0,
     "0.3": 0,
     "0.6": 0
    },
    "b_q": {
     "3": 0,
     "5": 0
    },
    "a_g": {
     "-0.4": 0,
     "-0.2": 0,
     "0.0": 0,
     "0.3": 0,
     "0.5": 0
    },
    "b_g": {
     "4": 0,
     "6": 0
    },
    "f_q": {
     "0.4": 0,
     "0.6": 0
    }
   }
  },
  "1e4": {
   "n": 200,
   "min": 0.9406141430465935,
   "q1": 0.9656160650041737,
   "median": 0.9707680729894419,
   "q3": 0.9768114330012669,
   "max": 0.9853776918513789,
   "mean": 0.9700825439115576,
   "argmin": {
    "a_q": 0.6,
    "b_q": 3,
    "a_g": -0.4,
    "b_g": 4,
    "f_q": 0.6,
    "corr2": 0.9406141430465935,
    "kappa": 2.0145963219969767,
    "B": 1.95386156114432
   },
   "argmax": {
    "a_q": 0.3,
    "b_q": 3,
    "a_g": 0.0,
    "b_g": 6,
    "f_q": 0.4,
    "corr2": 0.9853776918513789,
    "kappa": 2.2147462597645555,
    "B": 2.1984942794763027
   },
   "lowest5": [
    {
     "a_q": 0.6,
     "b_q": 3,
     "a_g": -0.4,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.9406141430465935,
     "kappa": 2.0145963219969767,
     "B": 1.95386156114432
    },
    {
     "a_q": 0.6,
     "b_q": 5,
     "a_g": -0.4,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.9420038862411549,
     "kappa": 2.059622398740842,
     "B": 1.9990053362434277
    },
    {
     "a_q": 0.6,
     "b_q": 3,
     "a_g": -0.4,
     "b_g": 6,
     "f_q": 0.6,
     "corr2": 0.9427895128750604,
     "kappa": 1.9566820063543577,
     "B": 1.8998863510813409
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.9433642161094745,
     "kappa": 2.365051180234953,
     "B": 2.297101802728497
    },
    {
     "a_q": 0.6,
     "b_q": 5,
     "a_g": -0.4,
     "b_g": 6,
     "f_q": 0.6,
     "corr2": 0.947035100572845,
     "kappa": 2.0011232303184525,
     "B": 1.9474076489695642
    }
   ],
   "frac_ge_0p9": 1.0,
   "frac_ge_0p95": 0.975,
   "frac_ge_0p98": 0.1,
   "frac_ge_0p99": 0.0,
   "marginal": {
    "a_q": {
     "-0.3": {
      "mean": 0.9678456921769122,
      "min": 0.9433642161094745,
      "mean_one_minus": 0.03215430782308778
     },
     "-0.15": {
      "mean": 0.9717624765083022,
      "min": 0.9526068548469441,
      "mean_one_minus": 0.028237523491697874
     },
     "0.0": {
      "mean": 0.9722265492049222,
      "min": 0.9562172437161357,
      "mean_one_minus": 0.027773450795077793
     },
     "0.3": {
      "mean": 0.9705205327232903,
      "min": 0.9506053883227868,
      "mean_one_minus": 0.029479467276709637
     },
     "0.6": {
      "mean": 0.968057468944361,
      "min": 0.9406141430465935,
      "mean_one_minus": 0.03194253105563901
     }
    },
    "b_q": {
     "3": {
      "mean": 0.973064115908053,
      "min": 0.9406141430465935,
      "mean_one_minus": 0.026935884091947124
     },
     "5": {
      "mean": 0.9671009719150622,
      "min": 0.9420038862411549,
      "mean_one_minus": 0.03289902808493772
     }
    },
    "a_g": {
     "-0.4": {
      "mean": 0.9637466703224936,
      "min": 0.9406141430465935,
      "mean_one_minus": 0.036253329677506343
     },
     "-0.2": {
      "mean": 0.9752588120620416,
      "min": 0.9617091166314498,
      "mean_one_minus": 0.024741187937958303
     },
     "0.0": {
      "mean": 0.9754944158456776,
      "min": 0.9622269694133333,
      "mean_one_minus": 0.024505584154322448
     },
     "0.3": {
      "mean": 0.9702500198034256,
      "min": 0.951068933375694,
      "mean_one_minus": 0.029749980196574367
     },
     "0.5": {
      "mean": 0.9656628015241495,
      "min": 0.9433642161094745,
      "mean_one_minus": 0.034337198475850636
     }
    },
    "b_g": {
     "4": {
      "mean": 0.9661020005731175,
      "min": 0.9406141430465935,
      "mean_one_minus": 0.033897999426882416
     },
     "6": {
      "mean": 0.9740630872499978,
      "min": 0.9427895128750604,
      "mean_one_minus": 0.025936912750002417
     }
    },
    "f_q": {
     "0.4": {
      "mean": 0.9712491580069947,
      "min": 0.9433642161094745,
      "mean_one_minus": 0.02875084199300534
     },
     "0.6": {
      "mean": 0.9689159298161204,
      "min": 0.9406141430465935,
      "mean_one_minus": 0.031084070183879497
     }
    }
   },
   "variance_share_log10_deficit": {
    "a_q": 0.03762574388094536,
    "b_q": 0.13572193963553036,
    "a_g": 0.3119443035621093,
    "b_g": 0.23672133169016152,
    "f_q": 0.021776748594046328,
    "a_q*b_q": 0.003721506259286278,
    "a_q*a_g": 0.10732688245518807,
    "a_q*b_g": 0.00036361282618534564,
    "a_q*f_q": 0.06529633639636256,
    "b_q*a_g": 0.00785691027360071,
    "b_q*b_g": 7.172668981715495e-05,
    "b_q*f_q": 0.012380538457314901,
    "a_g*b_g": 0.005249923411659044,
    "a_g*f_q": 0.03205936877863981,
    "b_g*f_q": 0.0065436050034715235
   },
   "table_aq_ag_mean": {
    "-0.3,-0.4": 0.9699099400822199,
    "-0.3,-0.2": 0.9757428148844195,
    "-0.3,0.0": 0.9725481557985223,
    "-0.3,0.3": 0.9637030778066362,
    "-0.3,0.5": 0.9573244723127635,
    "-0.15,-0.4": 0.9686861129848581,
    "-0.15,-0.2": 0.9777450783887043,
    "-0.15,0.0": 0.9767063642676317,
    "-0.15,0.3": 0.9703667743665009,
    "-0.15,0.5": 0.9653080525338157,
    "0.0,-0.4": 0.9659872436349768,
    "0.0,-0.2": 0.9772385860687793,
    "0.0,0.0": 0.9774548714139214,
    "0.0,0.3": 0.9724229198807375,
    "0.0,0.5": 0.9680291250261959,
    "0.3,-0.4": 0.960042484094492,
    "0.3,-0.2": 0.9744573936687984,
    "0.3,0.0": 0.9763425146889765,
    "0.3,0.3": 0.9727628745905237,
    "0.3,0.5": 0.9689973965736611,
    "0.6,-0.4": 0.9541075708159215,
    "0.6,-0.2": 0.9711101872995069,
    "0.6,0.0": 0.974420173059336,
    "0.6,0.3": 0.97199445237273,
    "0.6,0.5": 0.9686549611743105
   },
   "near_one_ge_0p99": {
    "n": 0,
    "a_q": {
     "-0.3": 0,
     "-0.15": 0,
     "0.0": 0,
     "0.3": 0,
     "0.6": 0
    },
    "b_q": {
     "3": 0,
     "5": 0
    },
    "a_g": {
     "-0.4": 0,
     "-0.2": 0,
     "0.0": 0,
     "0.3": 0,
     "0.5": 0
    },
    "b_g": {
     "4": 0,
     "6": 0
    },
    "f_q": {
     "0.4": 0,
     "0.6": 0
    }
   }
  }
 },
 "checks_failed": [],
 "rows": [
  {
   "idx": 0,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9116351205505173,
   "one_minus": 0.08836487944948268,
   "kappa": 3.5958917813914426,
   "B": 3.433342560039938,
   "kappa_joint": 3.9385532125543605,
   "beta": 1.9293673940845555,
   "mean": 2.96584962537648,
   "var": 3.166681644299949,
   "drift": 6.109692311958388,
   "conv": -6.439293542825908e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -8.466116696581594e-12,
   "I_tail_rel": 7.5741016134823074e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 0,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9201692395184362,
   "one_minus": 0.07983076048156379,
   "kappa": 3.313486242523378,
   "B": 3.1784766643868028,
   "kappa_joint": 3.6270726963095448,
   "beta": 1.6677219350050068,
   "mean": 3.2247123435745713,
   "var": 3.632375792584778,
   "drift": 6.057792785474831,
   "conv": -1.0369483049998962e-12,
   "norm_err": 3.2018832030189515e-13,
   "drift_err": -6.694200749279844e-12,
   "I_tail_rel": 1.2496110820608564e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 0,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.943326349643202,
   "one_minus": 0.056673650356798055,
   "kappa": 2.6721203700942135,
   "B": 2.595296616646274,
   "kappa_joint": 2.928758446893379,
   "beta": 1.1352278902692006,
   "mean": 4.05301045946954,
   "var": 5.226463195875702,
   "drift": 5.933226787423597,
   "conv": -3.432809592140984e-13,
   "norm_err": 2.278177646530821e-13,
   "drift_err": -4.222400207254395e-12,
   "I_tail_rel": 6.376083148913295e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 0,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.957722868048454,
   "one_minus": 0.04227713195154603,
   "kappa": 2.3150803718112156,
   "B": 2.265614427249322,
   "kappa_joint": 2.523020094080179,
   "beta": 0.8753800236071577,
   "mean": 4.764921469553528,
   "var": 6.698518170459433,
   "drift": 5.863748994189754,
   "conv": -2.0805579481475434e-13,
   "norm_err": 2.227107387398064e-13,
   "drift_err": -4.344968829173013e-12,
   "I_tail_rel": 2.5305919330476586e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 0,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.969185575586153,
   "one_minus": 0.030814424413846964,
   "kappa": 2.020770127094554,
   "B": 1.9893920773869775,
   "kappa_joint": 2.1764182759591706,
   "beta": 0.6810803898172002,
   "mean": 5.608945075489854,
   "var": 8.531865811272674,
   "drift": 5.810886492609636,
   "conv": -1.1368683772161603e-13,
   "norm_err": 2.2137847111025621e-13,
   "drift_err": -4.402700426453521e-12,
   "I_tail_rel": 1.242636019638433e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 1,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9251259785897623,
   "one_minus": 0.07487402141023769,
   "kappa": 3.1235953565972627,
   "B": 3.004382384005034,
   "kappa_joint": 3.6271745651409844,
   "beta": 1.735175997144028,
   "mean": 2.8630488713608915,
   "var": 2.9979428589244943,
   "drift": 5.201958489615127,
   "conv": -7.281952818516402e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -8.00870481043603e-12,
   "I_tail_rel": 6.691819285595434e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 1,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9363045007717814,
   "one_minus": 0.0636954992282186,
   "kappa": 2.9506801219304064,
   "B": 2.8551615502968537,
   "kappa_joint": 3.2453026069710535,
   "beta": 1.5457388474274247,
   "mean": 3.08598114814729,
   "var": 3.411843715525258,
   "drift": 5.273819372438514,
   "conv": -1.2644330027455908e-12,
   "norm_err": 3.737010700888277e-13,
   "drift_err": -6.6133765130871325e-12,
   "I_tail_rel": 1.0505371345964483e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 1,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9548056351719134,
   "one_minus": 0.045194364828086586,
   "kappa": 2.5115419492973,
   "B": 2.4541320271999147,
   "kappa_joint": 2.6106103624397616,
   "beta": 1.1058460105544439,
   "mean": 3.8280412653914038,
   "var": 4.925003407128614,
   "drift": 5.446295369740221,
   "conv": -4.645173135031655e-13,
   "norm_err": 2.8133051444001467e-13,
   "drift_err": -4.6771475581408595e-12,
   "I_tail_rel": 4.811704881912135e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 1,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9629478414843563,
   "one_minus": 0.037052158515643696,
   "kappa": 2.234473507848582,
   "B": 2.1926867486654396,
   "kappa_joint": 2.316904786387922,
   "beta": 0.8674567750580153,
   "mean": 4.491852264775043,
   "var": 6.389362041434559,
   "drift": 5.54249539114092,
   "conv": -3.099742684753437e-13,
   "norm_err": 2.8532731732866523e-13,
   "drift_err": -5.168310224235029e-12,
   "I_tail_rel": 1.8110161722448874e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 1,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9694232494113624,
   "one_minus": 0.030576750588637625,
   "kappa": 1.98624960346946,
   "B": 1.9556473284972762,
   "kappa_joint": 2.0660128762908916,
   "beta": 0.6810484071353642,
   "mean": 5.299278754232827,
   "var": 8.245654149194465,
   "drift": 5.615689624097997,
   "conv": -1.9950707752514063e-13,
   "norm_err": 2.902122986370159e-13,
   "drift_err": -5.551115123125783e-12,
   "I_tail_rel": 8.575100707434731e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 2,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9394655659097089,
   "one_minus": 0.060534434090291134,
   "kappa": 3.466172259939953,
   "B": 3.3596232302383933,
   "kappa_joint": 3.859925758002624,
   "beta": 1.8474037108326204,
   "mean": 3.163901573428428,
   "var": 3.307177676505134,
   "drift": 6.109692311958388,
   "conv": -5.204725539442734e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -6.245670647331281e-12,
   "I_tail_rel": 1.0042796890705554e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 2,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9448874547400604,
   "one_minus": 0.05511254525993958,
   "kappa": 3.196364005966207,
   "B": 3.107035911512865,
   "kappa_joint": 3.559211138839497,
   "beta": 1.5935956374370925,
   "mean": 3.4227642916265193,
   "var": 3.8013362004537754,
   "drift": 6.057792785474829,
   "conv": -8.651968030903845e-13,
   "norm_err": 2.6845192735436285e-13,
   "drift_err": -5.208278253121534e-12,
   "I_tail_rel": 1.6544101949180323e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 2,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9599458165620813,
   "one_minus": 0.04005418343791867,
   "kappa": 2.5907320400442737,
   "B": 2.538316987645301,
   "kappa_joint": 2.8656837194622784,
   "beta": 1.0859273310478839,
   "mean": 4.251062407521488,
   "var": 5.463742018260309,
   "drift": 5.933226787423595,
   "conv": -2.6212365611399946e-13,
   "norm_err": 1.9628743075372768e-13,
   "drift_err": -3.4585667663122877e-12,
   "I_tail_rel": 8.356625765922676e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 2,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9694355223405318,
   "one_minus": 0.030564477659468237,
   "kappa": 2.255163223792517,
   "B": 2.2204318346682705,
   "kappa_joint": 2.4654874979257193,
   "beta": 0.8408131960105446,
   "mean": 4.962973417605479,
   "var": 6.973902196126112,
   "drift": 5.863748994189752,
   "conv": -1.3489209749195652e-13,
   "norm_err": 2.007283228522283e-13,
   "drift_err": -3.754330180072429e-12,
   "I_tail_rel": 3.28554593808935e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 2,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9770064246614008,
   "one_minus": 0.022993575338599248,
   "kappa": 1.9776975379098767,
   "B": 1.9548281424384821,
   "kappa_joint": 2.1298721726544776,
   "beta": 0.6576196370948799,
   "mean": 5.806997023541802,
   "var": 8.836242357785999,
   "drift": 5.810886492609634,
   "conv": -5.484501741648273e-14,
   "norm_err": 1.98507876802978e-13,
   "drift_err": -3.873346088312246e-12,
   "I_tail_rel": 1.598327079321134e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 3,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9517369080193285,
   "one_minus": 0.04826309198067147,
   "kappa": 3.0151703398711227,
   "B": 2.9415098569155065,
   "kappa_joint": 3.3464062045420038,
   "beta": 1.663312049799007,
   "mean": 2.9950835033955236,
   "var": 3.12746997188154,
   "drift": 5.201958489615127,
   "conv": -6.082911951921233e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.394884621840902e-12,
   "I_tail_rel": 8.84790651348347e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 3,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9578344614350183,
   "one_minus": 0.04216553856498173,
   "kappa": 2.852042139656442,
   "B": 2.7912656248380476,
   "kappa_joint": 3.0463185303777,
   "beta": 1.4773285238246694,
   "mean": 3.2180157801819216,
   "var": 3.5698352041461128,
   "drift": 5.273819372438514,
   "conv": -1.1352030426792226e-12,
   "norm_err": 3.306244167333716e-13,
   "drift_err": -5.4569682106375694e-12,
   "I_tail_rel": 1.385332171299712e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 3,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9672190617936975,
   "one_minus": 0.03278093820630246,
   "kappa": 2.439943584087272,
   "B": 2.3996185373154675,
   "kappa_joint": 2.519924626283976,
   "beta": 1.0572634669468322,
   "mean": 3.9600758974260364,
   "var": 5.151313310265078,
   "drift": 5.446295369740219,
   "conv": -3.667066650336892e-13,
   "norm_err": 2.617905892066119e-13,
   "drift_err": -4.172662215751188e-12,
   "I_tail_rel": 6.2810067872844584e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 3,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9713204385187847,
   "one_minus": 0.02867956148121531,
   "kappa": 2.1801679526833024,
   "B": 2.148677395940675,
   "kappa_joint": 2.256632728701462,
   "beta": 0.8329848247065538,
   "mean": 4.623886896809674,
   "var": 6.653777147853138,
   "drift": 5.542495391140919,
   "conv": -2.495781359357352e-13,
   "norm_err": 2.7755575615628914e-13,
   "drift_err": -4.837907852106582e-12,
   "I_tail_rel": 2.343690453908603e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 3,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9748920100085687,
   "one_minus": 0.025107989991431268,
   "kappa": 1.9463447291069884,
   "B": 1.921754996216126,
   "kappa_joint": 2.023046163870701,
   "beta": 0.657647148025002,
   "mean": 5.431313386267459,
   "var": 8.53906177645965,
   "drift": 5.615689624097996,
   "conv": -1.312283615106935e-13,
   "norm_err": 2.7333690866271354e-13,
   "drift_err": -5.0812687391044165e-12,
   "I_tail_rel": 1.1001987633891618e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 4,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9430888765320428,
   "one_minus": 0.056911123467957236,
   "kappa": 4.1431994500999965,
   "B": 4.023575468528782,
   "kappa_joint": 4.820153470439758,
   "beta": 2.649750384198541,
   "mean": 2.6434927297930395,
   "var": 2.3057614590388527,
   "drift": 6.109692311958388,
   "conv": -6.654676809603188e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -7.680078795146983e-12,
   "I_tail_rel": 9.931482114839114e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 4,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.947073337281266,
   "one_minus": 0.05292666271873403,
   "kappa": 3.770763742220262,
   "B": 3.6696202827909628,
   "kappa_joint": 4.212059905209904,
   "beta": 2.2229405159185065,
   "mean": 2.902355447991131,
   "var": 2.7251259051220202,
   "drift": 6.05779278547483,
   "conv": -9.36140054363932e-13,
   "norm_err": 2.8332891588433995e-13,
   "drift_err": -6.005862474012247e-12,
   "I_tail_rel": 3.244536337401094e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 4,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9584139756152611,
   "one_minus": 0.04158602438473891,
   "kappa": 2.954443618205834,
   "B": 2.892359524601527,
   "kappa_joint": 3.20991038477761,
   "beta": 1.409982109108938,
   "mean": 3.7306535638860994,
   "var": 4.208015654307273,
   "drift": 5.933226787423596,
   "conv": -4.334310688136611e-13,
   "norm_err": 2.3381296898605797e-13,
   "drift_err": -4.695799304954562e-12,
   "I_tail_rel": 5.762055001315222e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 4,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9672798916722544,
   "one_minus": 0.032720108327745634,
   "kappa": 2.5153969187450804,
   "B": 2.473902641726548,
   "kappa_joint": 2.726632150956687,
   "beta": 1.043734015014276,
   "mean": 4.442564573970089,
   "var": 5.618049148383413,
   "drift": 5.863748994189754,
   "conv": -3.7048142331741474e-13,
   "norm_err": 2.4069635173873394e-13,
   "drift_err": -4.899192163065891e-12,
   "I_tail_rel": 4.646442113077593e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 4,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9752358701924645,
   "one_minus": 0.024764129807535507,
   "kappa": 2.1624609292293666,
   "B": 2.135517343330987,
   "kappa_joint": 2.327411664459458,
   "beta": 0.7848087085279429,
   "mean": 5.2865881799064125,
   "var": 7.40420745777535,
   "drift": 5.810886492609636,
   "conv": -2.2493118478905672e-13,
   "norm_err": 2.375877272697835e-13,
   "drift_err": -4.811262499515578e-12,
   "I_tail_rel": 4.960636846526075e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 5,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9340514625082437,
   "one_minus": 0.06594853749175633,
   "kappa": 3.4722687220630615,
   "B": 3.355820561130934,
   "kappa_joint": 4.755352857300137,
   "beta": 2.1648638029294105,
   "mean": 2.648144274305265,
   "var": 2.40290335243078,
   "drift": 5.201958489615127,
   "conv": -6.640243910283061e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -6.885159109515371e-12,
   "I_tail_rel": 2.1209538431706922e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 5,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9484037597123586,
   "one_minus": 0.051596240287641426,
   "kappa": 3.253505450123571,
   "B": 3.1684595862369545,
   "kappa_joint": 3.9079451214202017,
   "beta": 1.9035798233975059,
   "mean": 2.8710765510916625,
   "var": 2.7704745068298795,
   "drift": 5.273819372438514,
   "conv": -9.632294961647858e-13,
   "norm_err": 3.0686564400639327e-13,
   "drift_err": -5.522693413695379e-12,
   "I_tail_rel": 6.536930322338263e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 5,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9659587747259014,
   "one_minus": 0.034041225274098585,
   "kappa": 2.7128577665174207,
   "B": 2.666283471998711,
   "kappa_joint": 2.8607092412040784,
   "beta": 1.3053033429937886,
   "mean": 3.6131366683357777,
   "var": 4.172436544327564,
   "drift": 5.44629536974022,
   "conv": -4.9649173661237e-13,
   "norm_err": 2.7977620220553945e-13,
   "drift_err": -4.921396623558394e-12,
   "I_tail_rel": 1.0248954204272917e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 5,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9715496887302416,
   "one_minus": 0.028450311269758388,
   "kappa": 2.381547297313093,
   "B": 2.34742496742279,
   "kappa_joint": 2.4778297640730527,
   "beta": 0.9942099341187856,
   "mean": 4.2769476677194165,
   "var": 5.574773698125931,
   "drift": 5.54249539114092,
   "conv": -4.4864112425102576e-13,
   "norm_err": 2.9887203822909214e-13,
   "drift_err": -5.527134305793879e-12,
   "I_tail_rel": 7.770049821518286e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 5,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9757453143522203,
   "one_minus": 0.02425468564777966,
   "kappa": 2.09214917751227,
   "B": 2.0666212239022763,
   "kappa_joint": 2.1799128657652513,
   "beta": 0.7605340695390277,
   "mean": 5.084374157177199,
   "var": 7.383876474464529,
   "drift": 5.615689624097997,
   "conv": -3.0098146197587994e-13,
   "norm_err": 3.028688411177427e-13,
   "drift_err": -5.725198093387007e-12,
   "I_tail_rel": 7.928627523679295e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 6,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9703344690859197,
   "one_minus": 0.029665530914080307,
   "kappa": 4.039546407285364,
   "B": 3.979177674617753,
   "kappa_joint": 4.652679427250311,
   "beta": 2.5915961324574464,
   "mean": 2.835176299772755,
   "var": 2.357501709251647,
   "drift": 6.109692311958387,
   "conv": -5.083711229758592e-13,
   "norm_err": 0.0,
   "drift_err": -5.45874456747697e-12,
   "I_tail_rel": 1.0447957022676245e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 6,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9712551336247175,
   "one_minus": 0.028744866375282507,
   "kappa": 3.6705115031815043,
   "B": 3.617372670331328,
   "kappa_joint": 4.106335114761639,
   "beta": 2.1600912245522323,
   "mean": 3.094039017970847,
   "var": 2.804415256457771,
   "drift": 6.057792785474829,
   "conv": -7.649436639667329e-13,
   "norm_err": 2.2071233729548112e-13,
   "drift_err": -4.319211655001709e-12,
   "I_tail_rel": 3.424306384064318e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 6,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9746658343304921,
   "one_minus": 0.025334165669507858,
   "kappa": 2.880364584640034,
   "B": 2.843644709068511,
   "kappa_joint": 3.152627560961062,
   "beta": 1.3628865912480452,
   "mean": 3.9223371338658146,
   "var": 4.35342663544024,
   "drift": 5.933226787423595,
   "conv": -3.164135620181696e-13,
   "norm_err": 1.9828583219805296e-13,
   "drift_err": -3.639755163931113e-12,
   "I_tail_rel": 6.062934222279025e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 6,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9787647234917329,
   "one_minus": 0.021235276508267065,
   "kappa": 2.460987963026016,
   "B": 2.4347178715710847,
   "kappa_joint": 2.6764976209210602,
   "beta": 1.0109319345049381,
   "mean": 4.634248143949804,
   "var": 5.800340056584798,
   "drift": 5.863748994189752,
   "conv": -2.62234678416462e-13,
   "norm_err": 2.113864638886298e-13,
   "drift_err": -3.9612757518625585e-12,
   "I_tail_rel": 4.855953151111257e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 6,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9829677543786688,
   "one_minus": 0.01703224562133121,
   "kappa": 2.1239798340746847,
   "B": 2.105814077854833,
   "kappa_joint": 2.286109888573303,
   "beta": 0.7631284720724449,
   "mean": 5.478271749886128,
   "var": 7.614558629727025,
   "drift": 5.810886492609635,
   "conv": -1.6064927166326015e-13,
   "norm_err": 2.1160850849355484e-13,
   "drift_err": -4.155786825776886e-12,
   "I_tail_rel": 5.14962286833547e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 7,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9648612164847961,
   "one_minus": 0.03513878351520394,
   "kappa": 3.387277012670129,
   "B": 3.3272324254672463,
   "kappa_joint": 4.389716802077859,
   "beta": 2.1281360924315473,
   "mean": 2.775933320958409,
   "var": 2.4443730399175356,
   "drift": 5.201958489615127,
   "conv": -5.35460564776713e-13,
   "norm_err": 0.0,
   "drift_err": -5.361044941309956e-12,
   "I_tail_rel": 2.2287495067830308e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 7,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9727309745243896,
   "one_minus": 0.027269025475610387,
   "kappa": 3.1732804400922316,
   "B": 3.1297152597314795,
   "kappa_joint": 3.6872798417349957,
   "beta": 1.8573100281337482,
   "mean": 2.998865597744806,
   "var": 2.839493295439601,
   "drift": 5.273819372438514,
   "conv": -8.58424442640171e-13,
   "norm_err": 2.7045032879868813e-13,
   "drift_err": -4.286349053472804e-12,
   "I_tail_rel": 6.871736078593707e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 7,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9796283727639571,
   "one_minus": 0.02037162723604291,
   "kappa": 2.651270200269748,
   "B": 2.6241259014497653,
   "kappa_joint": 2.7734317987761283,
   "beta": 1.2643524229182592,
   "mean": 3.7409257149889217,
   "var": 4.307576962734483,
   "drift": 5.44629536974022,
   "conv": -4.0589753780295723e-13,
   "norm_err": 2.5424107263916085e-13,
   "drift_err": -4.246381024586299e-12,
   "I_tail_rel": 1.0731177741921352e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 7,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.980916692274844,
   "one_minus": 0.019083307725155985,
   "kappa": 2.3344063809922506,
   "B": 2.3120249912557616,
   "kappa_joint": 2.4229489020503556,
   "beta": 0.9644499783861511,
   "mean": 4.40473671437256,
   "var": 5.746794043601284,
   "drift": 5.54249539114092,
   "conv": -3.4861002973229915e-13,
   "norm_err": 2.822186928597148e-13,
   "drift_err": -5.028866212342109e-12,
   "I_tail_rel": 8.088358654987523e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 7,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9820745260325721,
   "one_minus": 0.01792547396742794,
   "kappa": 2.0577041818247084,
   "B": 2.039178122931069,
   "kappa_joint": 2.142018096904951,
   "beta": 0.7404695941878349,
   "mean": 5.212163203830343,
   "var": 7.583957083690144,
   "drift": 5.615689624097997,
   "conv": -2.426947531830592e-13,
   "norm_err": 2.873257187729905e-13,
   "drift_err": -5.360156762890256e-12,
   "I_tail_rel": 8.201692703193123e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 8,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9290581589502054,
   "one_minus": 0.07094184104979462,
   "kappa": 4.538537946504827,
   "B": 4.37459066357051,
   "kappa_joint": 5.993495251721188,
   "beta": 3.132243408778817,
   "mean": 2.432978945331886,
   "var": 1.9505803076589139,
   "drift": 6.10969231195839,
   "conv": -8.520961713998076e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -9.339196083146817e-12,
   "I_tail_rel": 8.275978772425867e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 8,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9370527757784372,
   "one_minus": 0.06294722422156285,
   "kappa": 4.091224294784935,
   "B": 3.9603659268869444,
   "kappa_joint": 4.768695521014833,
   "beta": 2.589144071163154,
   "mean": 2.6918416635299782,
   "var": 2.339689340946335,
   "drift": 6.057792785474831,
   "conv": -1.1833867219479544e-12,
   "norm_err": 3.226308109560705e-13,
   "drift_err": -7.012168623532489e-12,
   "I_tail_rel": 2.7558692134940497e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 8,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9517581039127178,
   "one_minus": 0.04824189608728224,
   "kappa": 3.1406115762413744,
   "B": 3.0639206865588493,
   "kappa_joint": 3.4061704066928735,
   "beta": 1.5822098682325376,
   "mean": 3.5201397794249463,
   "var": 3.7499619402902056,
   "drift": 5.933226787423597,
   "conv": -5.686562332130052e-13,
   "norm_err": 2.611244553918368e-13,
   "drift_err": -5.481837206389173e-12,
   "I_tail_rel": 5.097353499050039e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 8,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9621855820426264,
   "one_minus": 0.037814417957373614,
   "kappa": 2.6419980355517563,
   "B": 2.5915638470759896,
   "kappa_joint": 2.8558445961908503,
   "beta": 1.1453769900666324,
   "mean": 4.2320507895089365,
   "var": 5.11949257322572,
   "drift": 5.863748994189755,
   "conv": -4.994893387788579e-13,
   "norm_err": 2.657873920952625e-13,
   "drift_err": -5.541345160509081e-12,
   "I_tail_rel": 4.2068985973975016e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 8,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9716879889953891,
   "one_minus": 0.028312011004610893,
   "kappa": 2.248266886147573,
   "B": 2.216211893371123,
   "kappa_joint": 2.419711149019607,
   "beta": 0.8452402507889716,
   "mean": 5.076074395445261,
   "var": 6.874834092656602,
   "drift": 5.810886492609638,
   "conv": -3.377298440909726e-13,
   "norm_err": 2.580158309228864e-13,
   "drift_err": -5.309530592967349e-12,
   "I_tail_rel": 4.5680815721618596e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 9,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9051621025666513,
   "one_minus": 0.0948378974333487,
   "kappa": 3.7055066901265747,
   "B": 3.5254193426202574,
   "kappa_joint": 6.316185700482771,
   "beta": 2.3892119797058564,
   "mean": 2.5078017513311632,
   "var": 2.1772695490399965,
   "drift": 5.201958489615127,
   "conv": -7.717160244169463e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -7.988276706782926e-12,
   "I_tail_rel": 1.862290232890897e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 9,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9294685160090362,
   "one_minus": 0.07053148399096376,
   "kappa": 3.4496475384294354,
   "B": 3.325768884623124,
   "kappa_joint": 4.48324458662635,
   "beta": 2.097291904180833,
   "mean": 2.7307340281175607,
   "var": 2.514585290643355,
   "drift": 5.273819372438515,
   "conv": -1.1041167979897182e-12,
   "norm_err": 3.348432642269472e-13,
   "drift_err": -6.257216966787382e-12,
   "I_tail_rel": 5.8144279516179575e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 9,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9586029383876535,
   "one_minus": 0.041397061612346464,
   "kappa": 2.8372268923705906,
   "B": 2.7778797734645946,
   "kappa_joint": 3.0341193234010286,
   "beta": 1.4168559565640628,
   "mean": 3.472794145361675,
   "var": 3.843930178299651,
   "drift": 5.446295369740221,
   "conv": -6.111777750561487e-13,
   "norm_err": 2.9909408283401717e-13,
   "drift_err": -5.405453862294962e-12,
   "I_tail_rel": 9.368634667349957e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 9,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.967213095626164,
   "one_minus": 0.03278690437383602,
   "kappa": 2.4700286978347568,
   "B": 2.429198941028687,
   "kappa_joint": 2.579045633108347,
   "beta": 1.0646842403382089,
   "mean": 4.136605144745315,
   "var": 5.205764470957405,
   "drift": 5.542495391140922,
   "conv": -5.697664562376303e-13,
   "norm_err": 3.1241675912951905e-13,
   "drift_err": -5.938360914115037e-12,
   "I_tail_rel": 7.219598399055628e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 9,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9731338593178683,
   "one_minus": 0.026866140682131667,
   "kappa": 2.154086408826831,
   "B": 2.124953409562352,
   "kappa_joint": 2.2479471354477063,
   "beta": 0.8040734611532135,
   "mean": 4.944031634203097,
   "var": 6.984050457334952,
   "drift": 5.615689624097999,
   "conv": -3.955724636739433e-13,
   "norm_err": 3.148592497836944e-13,
   "drift_err": -6.155964626941568e-12,
   "I_tail_rel": 7.46389227059611e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 10,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9624527344440726,
   "one_minus": 0.037547265555927356,
   "kappa": 4.463315040142202,
   "B": 4.378720734281239,
   "kappa_joint": 5.72006909285621,
   "beta": 3.13816053081709,
   "mean": 2.618693231046172,
   "var": 1.9469024136784983,
   "drift": 6.10969231195839,
   "conv": -6.322720125240266e-13,
   "norm_err": 0.0,
   "drift_err": -6.219913473159977e-12,
   "I_tail_rel": 8.55728950923203e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 10,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.966251532137321,
   "one_minus": 0.033748467862679044,
   "kappa": 4.009265190220734,
   "B": 3.9410312730074293,
   "kappa_joint": 4.64131737482541,
   "beta": 2.5639251860948433,
   "mean": 2.8775559492442633,
   "var": 2.3627026320146083,
   "drift": 6.057792785474831,
   "conv": -9.834355552129637e-13,
   "norm_err": 2.3780977187470853e-13,
   "drift_err": -4.906297590423492e-12,
   "I_tail_rel": 2.8696941729512306e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 10,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.97069080400851,
   "one_minus": 0.029309195991489956,
   "kappa": 3.0743439629441225,
   "B": 3.0289556410138134,
   "kappa_joint": 3.3553222887414162,
   "beta": 1.546303993414906,
   "mean": 3.7058540651392318,
   "var": 3.8370377446419663,
   "drift": 5.933226787423597,
   "conv": -4.446443213623752e-13,
   "norm_err": 2.1249668691325496e-13,
   "drift_err": -4.094502514817577e-12,
   "I_tail_rel": 5.319469377833104e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 10,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9753138716187364,
   "one_minus": 0.024686128381263606,
   "kappa": 2.5932372022323755,
   "B": 2.5610286909916087,
   "kappa_joint": 2.8135110740003,
   "beta": 1.1185451428056032,
   "mean": 4.4177650752232225,
   "var": 5.242299814097748,
   "drift": 5.863748994189754,
   "conv": -3.7780889527994077e-13,
   "norm_err": 2.2160051571518125e-13,
   "drift_err": -4.4284576006248244e-12,
   "I_tail_rel": 4.366598839694282e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 10,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.980391749777734,
   "one_minus": 0.019608250222265977,
   "kappa": 2.214240183520638,
   "B": 2.1924240220965303,
   "kappa_joint": 2.383881311229828,
   "beta": 0.8271927353561597,
   "mean": 5.261788681159547,
   "var": 7.024827762912686,
   "drift": 5.810886492609637,
   "conv": -2.488009798184976e-13,
   "norm_err": 2.2382096176443156e-13,
   "drift_err": -4.480860127387132e-12,
   "I_tail_rel": 4.709742963150949e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 11,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9445749145761904,
   "one_minus": 0.05542508542380964,
   "kappa": 3.6385187673478185,
   "B": 3.5362488821227616,
   "kappa_joint": 5.785951716893975,
   "beta": 2.403913099514118,
   "mean": 2.6316112751406866,
   "var": 2.1639544668509663,
   "drift": 5.201958489615127,
   "conv": -6.180611578088246e-13,
   "norm_err": 0.0,
   "drift_err": -5.88418203051333e-12,
   "I_tail_rel": 1.931493852687962e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 11,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9605374140655036,
   "one_minus": 0.039462585934496364,
   "kappa": 3.3844093771844004,
   "B": 3.316958459445632,
   "kappa_joint": 4.25886238489155,
   "beta": 2.0861945858795545,
   "mean": 2.8545435519270845,
   "var": 2.527961393503011,
   "drift": 5.273819372438515,
   "conv": -9.835465775154262e-13,
   "norm_err": 2.7688962234151404e-13,
   "drift_err": -4.791722574282176e-12,
   "I_tail_rel": 6.040747213135918e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 11,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9753490120617022,
   "one_minus": 0.024650987938297786,
   "kappa": 2.7848532995620032,
   "B": 2.7503144244758437,
   "kappa_joint": 2.953813597157593,
   "beta": 1.3888760928221,
   "mean": 3.5966036691711993,
   "var": 3.921368794442797,
   "drift": 5.446295369740221,
   "conv": -5.10480546722647e-13,
   "norm_err": 2.6356694604601216e-13,
   "drift_err": -4.567013434098044e-12,
   "I_tail_rel": 9.724332542076227e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 11,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9784173068813234,
   "one_minus": 0.021582693118676555,
   "kappa": 2.429578610432535,
   "B": 2.403217172082029,
   "kappa_joint": 2.530290563945615,
   "beta": 1.042031137350403,
   "mean": 4.260414668554839,
   "var": 5.318934523620815,
   "drift": 5.542495391140922,
   "conv": -4.621858451514527e-13,
   "norm_err": 2.8688162956314045e-13,
   "drift_err": -5.225153643095837e-12,
   "I_tail_rel": 7.46200376183941e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 11,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9806178119070674,
   "one_minus": 0.019382188092932573,
   "kappa": 2.1246081780892614,
   "B": 2.1039176529456585,
   "kappa_joint": 2.2148796229497614,
   "beta": 0.788232574567786,
   "mean": 5.06784115801262,
   "var": 7.1244069393824105,
   "drift": 5.615689624097998,
   "conv": -3.078648447285559e-13,
   "norm_err": 2.9198865547641617e-13,
   "drift_err": -5.424993787528365e-12,
   "I_tail_rel": 7.672581295588327e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 12,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8724811618341753,
   "one_minus": 0.12751883816582466,
   "kappa": 4.953303228608523,
   "B": 4.62671709040337,
   "kappa_joint": 9.911471030735017,
   "beta": 3.503697067155422,
   "mean": 2.2199475847966625,
   "var": 1.743784406829075,
   "drift": 6.109692311958388,
   "conv": -1.1215472994763331e-12,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -1.2373213564842445e-11,
   "I_tail_rel": 6.948026712692107e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 12,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8945677962515363,
   "one_minus": 0.10543220374846374,
   "kappa": 4.417361047470042,
   "B": 4.178010500524299,
   "kappa_joint": 5.4554503861518295,
   "beta": 2.881539920669813,
   "mean": 2.478810302994754,
   "var": 2.102276196842242,
   "drift": 6.057792785474829,
   "conv": -1.4744871990046704e-12,
   "norm_err": 4.007905118896815e-13,
   "drift_err": -9.170442183403793e-12,
   "I_tail_rel": 2.363955995835993e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 12,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9283657166765643,
   "one_minus": 0.07163428332343569,
   "kappa": 3.320559931332408,
   "B": 3.1994171622890613,
   "kappa_joint": 3.6063321735264573,
   "beta": 1.725245055531531,
   "mean": 3.307108418889722,
   "var": 3.439063203456408,
   "drift": 5.933226787423596,
   "conv": -7.728262474415715e-13,
   "norm_err": 2.986499936241671e-13,
   "drift_err": -6.643574579356937e-12,
   "I_tail_rel": 4.5598496746234724e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 12,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9466217803134678,
   "one_minus": 0.053378219686532224,
   "kappa": 2.7601769147361583,
   "B": 2.6855000549533887,
   "kappa_joint": 2.9766549827413216,
   "beta": 1.2299146079241727,
   "mean": 4.019019428973712,
   "var": 4.767606593506912,
   "drift": 5.863748994189754,
   "conv": -6.894484982922222e-13,
   "norm_err": 2.9687363678476686e-13,
   "drift_err": -6.566303056843026e-12,
   "I_tail_rel": 3.854354700910252e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 12,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9618333122748411,
   "one_minus": 0.038166687725158854,
   "kappa": 2.325472265079462,
   "B": 2.2806627612419574,
   "kappa_joint": 2.503203864329456,
   "beta": 0.8951168874372312,
   "mean": 4.863043034910036,
   "var": 6.491762778877433,
   "drift": 5.810886492609638,
   "conv": -4.4519943287468777e-13,
   "norm_err": 2.8466118351389014e-13,
   "drift_err": -6.012967901369848e-12,
   "I_tail_rel": 4.26947504716016e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 13,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8398609485335033,
   "one_minus": 0.16013905146649665,
   "kappa": 3.944573442386503,
   "B": 3.6149620338405355,
   "kappa_joint": 13.212796972236424,
   "beta": 2.512121258213914,
   "mean": 2.365780844307681,
   "var": 2.0707433897174425,
   "drift": 5.2019584896151265,
   "conv": -8.654188476953095e-13,
   "norm_err": 0.0,
   "drift_err": -9.65094670846156e-12,
   "I_tail_rel": 1.643396948047012e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 13,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8819038552890158,
   "one_minus": 0.11809614471098417,
   "kappa": 3.642165493615574,
   "B": 3.420348006970729,
   "kappa_joint": 5.145109905859144,
   "beta": 2.2182747763276818,
   "mean": 2.5887131210940777,
   "var": 2.3774418880465467,
   "drift": 5.273819372438514,
   "conv": -1.2243539515566226e-12,
   "norm_err": 3.89910326248355e-13,
   "drift_err": -7.569056492684467e-12,
   "I_tail_rel": 5.215994089271947e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 13,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.937345223015244,
   "one_minus": 0.06265477698475597,
   "kappa": 2.951214020523052,
   "B": 2.8572647982268404,
   "kappa_joint": 3.20979770317422,
   "beta": 1.498993641172215,
   "mean": 3.3307732383381925,
   "var": 3.6333011829731383,
   "drift": 5.446295369740221,
   "conv": -7.615019725903949e-13,
   "norm_err": 3.2174263253637037e-13,
   "drift_err": -6.317613099326991e-12,
   "I_tail_rel": 8.658905747402833e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 13,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9543799469982949,
   "one_minus": 0.04562005300170513,
   "kappa": 2.548943385055267,
   "B": 2.4901232437518974,
   "kappa_joint": 2.6740476375108626,
   "beta": 1.1187584889984101,
   "mean": 3.9945842377218312,
   "var": 4.954148232745878,
   "drift": 5.542495391140922,
   "conv": -6.931122342734852e-13,
   "norm_err": 3.375077994860476e-13,
   "drift_err": -6.560085807905125e-12,
   "I_tail_rel": 6.779473840911805e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 13,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9652771120427832,
   "one_minus": 0.034722887957216786,
   "kappa": 2.2080007586467505,
   "B": 2.1693280038349867,
   "kappa_joint": 2.30875653033119,
   "beta": 0.8380064254314215,
   "mean": 4.8020107271796135,
   "var": 6.701248885063066,
   "drift": 5.615689624097999,
   "conv": -4.776179451937423e-13,
   "norm_err": 3.312905505481467e-13,
   "drift_err": -6.5778493762991275e-12,
   "I_tail_rel": 7.103601694620243e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 14,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9186524107449744,
   "one_minus": 0.08134758925502561,
   "kappa": 4.90685076426721,
   "B": 4.703037690041098,
   "kappa_joint": 8.997172741902107,
   "beta": 3.620241803446444,
   "mean": 2.397377460856676,
   "var": 1.687647578165084,
   "drift": 6.109692311958387,
   "conv": -8.072431612049513e-13,
   "norm_err": 8.881784197001252e-16,
   "drift_err": -7.7999828818065e-12,
   "I_tail_rel": 7.080201383214588e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 14,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9343697170081495,
   "one_minus": 0.06563028299185047,
   "kappa": 4.354095021077835,
   "B": 4.208790221997553,
   "kappa_joint": 5.313233994842618,
   "beta": 2.9241533608174977,
   "mean": 2.6562401790547665,
   "var": 2.071639903244086,
   "drift": 6.057792785474829,
   "conv": -1.2383427616668996e-12,
   "norm_err": 2.8332891588433995e-13,
   "drift_err": -6.0742522123291565e-12,
   "I_tail_rel": 2.4331527675698113e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 14,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9527644472242435,
   "one_minus": 0.04723555277575653,
   "kappa": 3.2632961521296133,
   "B": 3.185292069422439,
   "kappa_joint": 3.5635867134626076,
   "beta": 1.7100451290740653,
   "mean": 3.484538294949734,
   "var": 3.4696316995073975,
   "drift": 5.933226787423596,
   "conv": -5.98965321785272e-13,
   "norm_err": 2.320366121466577e-13,
   "drift_err": -4.745537296457769e-12,
   "I_tail_rel": 4.7212847911262337e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 14,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9629138240083508,
   "one_minus": 0.037086175991649206,
   "kappa": 2.7183423423174893,
   "B": 2.667459663072149,
   "kappa_joint": 2.9443371537975866,
   "beta": 1.2134457087381134,
   "mean": 4.196449305033726,
   "var": 4.832312605306079,
   "drift": 5.863748994189754,
   "conv": -5.290212712338871e-13,
   "norm_err": 2.404743071338089e-13,
   "drift_err": -5.044853423896711e-12,
   "I_tail_rel": 3.9739047425239085e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 14,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9722423449517549,
   "one_minus": 0.027757655048245122,
   "kappa": 2.2970031443511494,
   "B": 2.2648990826990234,
   "kappa_joint": 2.4746867011528546,
   "beta": 0.8827857610598633,
   "mean": 5.04047291097005,
   "var": 6.582442478040367,
   "drift": 5.8108864926096375,
   "conv": -3.427258477017858e-13,
   "norm_err": 2.3514523661560816e-13,
   "drift_err": -4.937383835112996e-12,
   "I_tail_rel": 4.376024552794839e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 15,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8911667745451501,
   "one_minus": 0.10883322545484986,
   "kappa": 3.890827800866284,
   "B": 3.6730048642625195,
   "kappa_joint": 11.361001940251926,
   "beta": 2.593439520870586,
   "mean": 2.4840674283476893,
   "var": 2.0058144590427514,
   "drift": 5.2019584896151265,
   "conv": -7.365219545363288e-13,
   "norm_err": 6.661338147750939e-16,
   "drift_err": -7.01927405089009e-12,
   "I_tail_rel": 1.6891123926250752e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 15,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9235777833555944,
   "one_minus": 0.07642221664440563,
   "kappa": 3.588930150155782,
   "B": 3.4490679036256426,
   "kappa_joint": 4.929452199288994,
   "beta": 2.2556838912592614,
   "mean": 2.706999705134086,
   "var": 2.3380134924376943,
   "drift": 5.273819372438514,
   "conv": -1.1283196599265466e-12,
   "norm_err": 3.113065361048939e-13,
   "drift_err": -5.5848659030743875e-12,
   "I_tail_rel": 5.371881572336972e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 15,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9593519806537412,
   "one_minus": 0.040648019346258835,
   "kappa": 2.908465409016552,
   "B": 2.8487405089870337,
   "kappa_joint": 3.1406593984810147,
   "beta": 1.490062865968063,
   "mean": 3.4490598223782007,
   "var": 3.6550775770134205,
   "drift": 5.446295369740221,
   "conv": -6.467049118441537e-13,
   "norm_err": 2.7755575615628914e-13,
   "drift_err": -5.047517959155812e-12,
   "I_tail_rel": 8.915313495591325e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 15,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.968480458261322,
   "one_minus": 0.03151954173867799,
   "kappa": 2.516160575219554,
   "B": 2.4761889675509536,
   "kappa_joint": 2.6337429999615996,
   "beta": 1.1062727833426105,
   "mean": 4.11287082176184,
   "var": 5.010062142534352,
   "drift": 5.54249539114092,
   "conv": -5.985212325754219e-13,
   "norm_err": 3.0242475190789264e-13,
   "drift_err": -5.588418616753188e-12,
   "I_tail_rel": 6.957284550487918e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 15,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9743516417036087,
   "one_minus": 0.025648358296391338,
   "kappa": 2.184388885959627,
   "B": 2.1561939286232503,
   "kappa_joint": 2.2817439345535035,
   "beta": 0.8278898174644979,
   "mean": 4.920297311219623,
   "var": 6.783136482215298,
   "drift": 5.615689624097999,
   "conv": -3.9745984281580604e-13,
   "norm_err": 3.0664359940146824e-13,
   "drift_err": -5.857536677922326e-12,
   "I_tail_rel": 7.258048115413346e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 16,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8264962401213473,
   "one_minus": 0.17350375987865274,
   "kappa": 5.1622925880346155,
   "B": 4.693135106710507,
   "kappa_joint": 2631.6555135299736,
   "beta": 3.605012495756701,
   "mean": 2.1168317591847003,
   "var": 1.694777013713499,
   "drift": 6.10969231195839,
   "conv": -1.2492229473082261e-12,
   "norm_err": 0.0,
   "drift_err": -1.4525269875775848e-11,
   "I_tail_rel": 6.396848692074072e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 16,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8593073705418695,
   "one_minus": 0.14069262945813055,
   "kappa": 4.577098301044492,
   "B": 4.242916726589802,
   "kappa_joint": 5.821804300248774,
   "beta": 2.9717659527643336,
   "mean": 2.3756944773827913,
   "var": 2.0384488152035924,
   "drift": 6.057792785474831,
   "conv": -1.6162626792493029e-12,
   "norm_err": 4.631850458736153e-13,
   "drift_err": -1.0756728840988217e-11,
   "I_tail_rel": 2.2018346557239187e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 16,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9097126197250376,
   "one_minus": 0.09028738027496241,
   "kappa": 3.4039826180057826,
   "B": 3.246679684022001,
   "kappa_joint": 3.7025688145584534,
   "beta": 1.776592965059814,
   "mean": 3.20399259327776,
   "var": 3.3396658120977296,
   "drift": 5.933226787423597,
   "conv": -8.528733275170453e-13,
   "norm_err": 3.3151259515307174e-13,
   "drift_err": -7.386091738226241e-12,
   "I_tail_rel": 4.3390884197222845e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 16,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9347745677250952,
   "one_minus": 0.06522543227490485,
   "kappa": 2.8130120724379486,
   "B": 2.719725292375707,
   "kappa_joint": 3.030475502921701,
   "beta": 1.2614635574131052,
   "mean": 3.9159036033617496,
   "var": 4.648369712886989,
   "drift": 5.863748994189756,
   "conv": -7.521760991835436e-13,
   "norm_err": 3.199662756969701e-13,
   "drift_err": -7.1382899591299065e-12,
   "I_tail_rel": 3.710924495168607e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 16,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9546583560925661,
   "one_minus": 0.04534164390743389,
   "kappa": 2.3587264536548345,
   "B": 2.3046318891823874,
   "kappa_joint": 2.5391378673613523,
   "beta": 0.9140306132965071,
   "mean": 4.7599272092980724,
   "var": 6.3574309307347185,
   "drift": 5.810886492609639,
   "conv": -5.264677582772492e-13,
   "norm_err": 3.0619951019161817e-13,
   "drift_err": -6.5574212726460246e-12,
   "I_tail_rel": 4.149888210896689e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 17,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7944357436851615,
   "one_minus": 0.20556425631483854,
   "kappa": 4.065863286907273,
   "B": 3.6239496870054606,
   "kappa_joint": 4834.627553197697,
   "beta": 2.5246282453358515,
   "mean": 2.2970369605663725,
   "var": 2.060484944357862,
   "drift": 5.201958489615128,
   "conv": -9.369172104811696e-13,
   "norm_err": 0.0,
   "drift_err": -1.1172396341407875e-11,
   "I_tail_rel": 1.5468101949656477e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 17,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.847089177851855,
   "one_minus": 0.152910822148145,
   "kappa": 3.736013807926738,
   "B": 3.4385317544112017,
   "kappa_joint": 5.482279814096627,
   "beta": 2.2419236972515444,
   "mean": 2.51996923735277,
   "var": 2.3523634541638874,
   "drift": 5.273819372438516,
   "conv": -1.2498890811230012e-12,
   "norm_err": 4.247713292215849e-13,
   "drift_err": -8.476774837617995e-12,
   "I_tail_rel": 4.957234873320668e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 17,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9211704841801635,
   "one_minus": 0.07882951581983655,
   "kappa": 3.0021734596423943,
   "B": 2.881414838302567,
   "kappa_joint": 3.2934837189878996,
   "beta": 1.5244401757053851,
   "mean": 3.262029354596885,
   "var": 3.5726527393704544,
   "drift": 5.446295369740221,
   "conv": -7.982503547054876e-13,
   "norm_err": 3.446132268436486e-13,
   "drift_err": -6.719069745031447e-12,
   "I_tail_rel": 8.367444855617774e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 17,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9448111392301619,
   "one_minus": 0.05518886076983809,
   "kappa": 2.5828858357533044,
   "B": 2.510601090495109,
   "kappa_joint": 2.7166436559763154,
   "beta": 1.1372346552908428,
   "mean": 3.9258403539805227,
   "var": 4.873660299881957,
   "drift": 5.542495391140922,
   "conv": -7.48179296294893e-13,
   "norm_err": 3.554934124849751e-13,
   "drift_err": -6.964206988868682e-12,
   "I_tail_rel": 6.602461155264984e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 17,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9595702558246508,
   "one_minus": 0.04042974417534917,
   "kappa": 2.2305214442928754,
   "B": 2.1849665449509765,
   "kappa_joint": 2.3348023603652805,
   "beta": 0.8501322405833331,
   "mean": 4.733266843438305,
   "var": 6.605665984676332,
   "drift": 5.615689624098,
   "conv": -5.490052856771399e-13,
   "norm_err": 3.47499806707674e-13,
   "drift_err": -6.973976951485383e-12,
   "I_tail_rel": 6.960843945483715e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 18,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8795613463603585,
   "one_minus": 0.12043865363964146,
   "kappa": 5.125879448574988,
   "B": 4.807302553433176,
   "kappa_joint": 2064.4492104057827,
   "beta": 3.782540373598198,
   "mean": 2.289139451492392,
   "var": 1.6152351881300486,
   "drift": 6.10969231195839,
   "conv": -8.599787548746463e-13,
   "norm_err": 0.0,
   "drift_err": -8.780531857155438e-12,
   "I_tail_rel": 6.488055161356723e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 18,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.905211754761645,
   "one_minus": 0.09478824523835505,
   "kappa": 4.520687223258275,
   "B": 4.301100125367766,
   "kappa_joint": 5.675064253969038,
   "beta": 3.0538288356108825,
   "mean": 2.5480021696904838,
   "var": 1.9836713553931196,
   "drift": 6.057792785474831,
   "conv": -1.2788659020657178e-12,
   "norm_err": 3.015365734881925e-13,
   "drift_err": -6.715517031352647e-12,
   "I_tail_rel": 2.257128384045161e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 18,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9374450991770776,
   "one_minus": 0.06255490082292237,
   "kappa": 3.350917298671216,
   "B": 3.2444167209498773,
   "kappa_joint": 3.6640087246476103,
   "beta": 1.7741172276595205,
   "mean": 3.3763002855854523,
   "var": 3.344326234434307,
   "drift": 5.933226787423597,
   "conv": -7.024381076803365e-13,
   "norm_err": 2.6001423236721166e-13,
   "drift_err": -5.334399588718952e-12,
   "I_tail_rel": 4.4776047181696414e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 18,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9529556927145358,
   "one_minus": 0.04704430728546416,
   "kappa": 2.7747856171179444,
   "B": 2.708730445154155,
   "kappa_joint": 3.0035936392980953,
   "beta": 1.2512849086438211,
   "mean": 4.088211295669443,
   "var": 4.686182142598568,
   "drift": 5.863748994189756,
   "conv": -6.014078124394473e-13,
   "norm_err": 2.62234678416462e-13,
   "drift_err": -5.4427573559223674e-12,
   "I_tail_rel": 3.813876307626697e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 18,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9660167340019885,
   "one_minus": 0.03398326599801149,
   "kappa": 2.3332794222309428,
   "B": 2.2932905197609674,
   "kappa_joint": 2.5148154003072483,
   "beta": 0.9050566406200193,
   "mean": 4.932234901605765,
   "var": 6.420467219188431,
   "drift": 5.810886492609639,
   "conv": -4.247713292215849e-13,
   "norm_err": 2.498001805406602e-13,
   "drift_err": -5.338840480817453e-12,
   "I_tail_rel": 4.2409426370393745e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 19,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8511205223811372,
   "one_minus": 0.14887947761886278,
   "kappa": 4.014633557736,
   "B": 3.703748100012294,
   "kappa_joint": 3792.5989647112992,
   "beta": 2.6370356502709433,
   "mean": 2.411908755438168,
   "var": 1.972653835408198,
   "drift": 5.201958489615127,
   "conv": -7.578382366091319e-13,
   "norm_err": 0.0,
   "drift_err": -7.680966973566683e-12,
   "I_tail_rel": 1.5865389841951195e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 19,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8942934500301557,
   "one_minus": 0.1057065499698443,
   "kappa": 3.685820524406473,
   "B": 3.4855732104557724,
   "kappa_joint": 5.275199716691566,
   "beta": 2.303685383868084,
   "mean": 2.634841032224564,
   "var": 2.2892967109872107,
   "drift": 5.273819372438515,
   "conv": -1.1242118347354335e-12,
   "norm_err": 3.219646771412954e-13,
   "drift_err": -5.979217121421243e-12,
   "I_tail_rel": 5.0931688402420455e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 19,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9462865806236413,
   "one_minus": 0.05371341937635865,
   "kappa": 2.9635695463611875,
   "B": 2.8828793280108904,
   "kappa_joint": 3.23116271620296,
   "beta": 1.5259901741739255,
   "mean": 3.3769011494686794,
   "var": 3.569023878340829,
   "drift": 5.446295369740221,
   "conv": -7.025491299827991e-13,
   "norm_err": 2.9598545836506673e-13,
   "drift_err": -5.366374011828157e-12,
   "I_tail_rel": 8.586855925841844e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 19,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9605600439017664,
   "one_minus": 0.039439956098233586,
   "kappa": 2.5539007218015,
   "B": 2.5030312375743504,
   "kappa_joint": 2.6813466653533955,
   "beta": 1.1303871152129725,
   "mean": 4.040712148852318,
   "var": 4.903183446227338,
   "drift": 5.542495391140922,
   "conv": -6.510347816401918e-13,
   "norm_err": 3.106404022901188e-13,
   "drift_err": -6.019185150307749e-12,
   "I_tail_rel": 6.753180020485473e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 19,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.969466335680974,
   "one_minus": 0.030533664319026044,
   "kappa": 2.20996884119129,
   "B": 2.175968063704403,
   "kappa_joint": 2.3111967464051597,
   "beta": 0.8431443564728718,
   "mean": 4.8481386383101,
   "var": 6.660412989763852,
   "drift": 5.615689624097999,
   "conv": -4.555245070037017e-13,
   "norm_err": 3.155253835984695e-13,
   "drift_err": -6.108002992277761e-12,
   "I_tail_rel": 7.090948547049911e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 20,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8832261414802026,
   "one_minus": 0.11677385851979738,
   "kappa": 3.6702203391763675,
   "B": 3.4492771782325162,
   "kappa_joint": 3.9789506565970862,
   "beta": 1.947317875400842,
   "mean": 3.1211314469516944,
   "var": 3.1374910019252766,
   "drift": 6.109692311958389,
   "conv": -5.442313266712517e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -7.197797913249815e-12,
   "I_tail_rel": 7.270432621928343e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 20,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8944802091003258,
   "one_minus": 0.10551979089967423,
   "kappa": 3.3901009710708565,
   "B": 3.206254569873675,
   "kappa_joint": 3.6455438156981037,
   "beta": 1.6969990111720266,
   "mean": 3.3799941651497862,
   "var": 3.5697090838556456,
   "drift": 6.057792785474831,
   "conv": -8.130163209330021e-13,
   "norm_err": 2.2493118478905672e-13,
   "drift_err": -5.720757201288507e-12,
   "I_tail_rel": 1.1937693143560435e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 20,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.925757571679923,
   "one_minus": 0.07424242832007699,
   "kappa": 2.7350361005031023,
   "B": 2.6315504444992133,
   "kappa_joint": 2.9485322310460482,
   "beta": 1.1671655222454584,
   "mean": 4.208292281044754,
   "var": 5.083449326029545,
   "drift": 5.933226787423597,
   "conv": -3.219646771412954e-13,
   "norm_err": 1.4166445794216997e-13,
   "drift_err": -3.154809746774845e-12,
   "I_tail_rel": 6.0861306129739126e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 20,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.945616062978483,
   "one_minus": 0.054383937021517004,
   "kappa": 2.363221580009985,
   "B": 2.2980626496589016,
   "kappa_joint": 2.553212559384772,
   "beta": 0.900634039245233,
   "mean": 4.920203291128744,
   "var": 6.5106899569372345,
   "drift": 5.863748994189754,
   "conv": -2.2359891715950653e-13,
   "norm_err": 1.305622276959184e-13,
   "drift_err": -2.994049452809122e-12,
   "I_tail_rel": 2.428555447531096e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 20,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9614249163200294,
   "one_minus": 0.038575083679970645,
   "kappa": 2.0558231454200953,
   "B": 2.015781419677462,
   "kappa_joint": 2.208368522259631,
   "beta": 0.699269334736574,
   "mean": 5.764226897065068,
   "var": 8.309940396283345,
   "drift": 5.810886492609637,
   "conv": -1.5654144647214707e-13,
   "norm_err": 1.3145040611561853e-13,
   "drift_err": -2.9771740628348198e-12,
   "I_tail_rel": 1.2006371984408305e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 21,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8967623732082333,
   "one_minus": 0.10323762679176673,
   "kappa": 3.180032525267711,
   "B": 3.011412513866913,
   "kappa_joint": 3.8866176790384994,
   "beta": 1.7433059773118624,
   "mean": 3.095971603723714,
   "var": 2.9839618273072332,
   "drift": 5.201958489615127,
   "conv": -5.668798763736049e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -6.105338457018661e-12,
   "I_tail_rel": 6.456408679504276e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 21,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9139876474232155,
   "one_minus": 0.08601235257678452,
   "kappa": 3.0074757876540046,
   "B": 2.875228090539298,
   "kappa_joint": 3.4084842299624216,
   "beta": 1.5675426078925,
   "mean": 3.3189038805101108,
   "var": 3.3643866175535475,
   "drift": 5.273819372438515,
   "conv": -9.149347945935915e-13,
   "norm_err": 2.284838984678572e-13,
   "drift_err": -4.943601084050897e-12,
   "I_tail_rel": 1.0112358111125512e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 21,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9434742658177973,
   "one_minus": 0.05652573418220275,
   "kappa": 2.560013688042765,
   "B": 2.48660794455795,
   "kappa_joint": 2.6689346455313907,
   "beta": 1.1353073328143126,
   "mean": 4.060963997754227,
   "var": 4.797199148039855,
   "drift": 5.446295369740221,
   "conv": -3.888001032237298e-13,
   "norm_err": 1.5432100042289676e-13,
   "drift_err": -3.022471162239526e-12,
   "I_tail_rel": 4.631251880222529e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 21,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9560176970539421,
   "one_minus": 0.04398230294605787,
   "kappa": 2.2734787669307295,
   "B": 2.2229201793106257,
   "kappa_joint": 2.3558192939595117,
   "beta": 0.8915432084047623,
   "mean": 4.724774997137866,
   "var": 6.216743438669791,
   "drift": 5.54249539114092,
   "conv": -2.8199664825478976e-13,
   "norm_err": 1.5543122344752192e-13,
   "drift_err": -3.1867841698840493e-12,
   "I_tail_rel": 1.7494313190249943e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 21,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9653776645553893,
   "one_minus": 0.034622335444610686,
   "kappa": 2.015835663781483,
   "B": 1.9806318004007677,
   "kappa_joint": 2.095405735248896,
   "beta": 0.6985611013694316,
   "mean": 5.53220148659565,
   "var": 8.038938344962553,
   "drift": 5.615689624097997,
   "conv": -2.1815882433884326e-13,
   "norm_err": 1.5765166949677223e-13,
   "drift_err": -3.2667202276570606e-12,
   "I_tail_rel": 8.325476048028409e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 22,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9179326339158006,
   "one_minus": 0.0820673660841994,
   "kappa": 3.5556872470881054,
   "B": 3.4066613169080364,
   "kappa_joint": 3.8824651433090644,
   "beta": 1.899496854432862,
   "mean": 3.319183395003643,
   "var": 3.216479299610409,
   "drift": 6.109692311958387,
   "conv": -4.692912725090537e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -4.9968917892329046e-12,
   "I_tail_rel": 9.543507043224493e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 22,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9253792405926775,
   "one_minus": 0.07462075940732249,
   "kappa": 3.2839623546339474,
   "B": 3.159061249203429,
   "kappa_joint": 3.579307646739549,
   "beta": 1.6474099279439929,
   "mean": 3.5780461132017334,
   "var": 3.677161757204596,
   "drift": 6.057792785474829,
   "conv": -7.008837954458613e-13,
   "norm_err": 1.694200335577989e-13,
   "drift_err": -4.086508909040276e-12,
   "I_tail_rel": 1.567327303823136e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 22,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9460389670313912,
   "one_minus": 0.05396103296860877,
   "kappa": 2.6599639451852153,
   "B": 2.5872015489898197,
   "kappa_joint": 2.903408098272098,
   "beta": 1.1281570880256058,
   "mean": 4.406344229096701,
   "var": 5.259220413894106,
   "drift": 5.933226787423595,
   "conv": -2.779998453661392e-13,
   "norm_err": 1.1124434706744069e-13,
   "drift_err": -2.3510082769462315e-12,
   "I_tail_rel": 7.927305073625748e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 22,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9593793782300724,
   "one_minus": 0.040620621769927645,
   "kappa": 2.3085965572695977,
   "B": 2.261222161723941,
   "kappa_joint": 2.509003894671927,
   "beta": 0.8719891778686236,
   "mean": 5.118255239180693,
   "var": 6.724566248083875,
   "drift": 5.863748994189753,
   "conv": -1.766364832178624e-13,
   "norm_err": 1.1124434706744069e-13,
   "drift_err": -2.3936408410918375e-12,
   "I_tail_rel": 3.13523115107393e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 22,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9702952653990791,
   "one_minus": 0.029704734600920935,
   "kappa": 2.0171400114877436,
   "B": 1.986954856788433,
   "kappa_joint": 2.169236033260672,
   "beta": 0.6794126176679324,
   "mean": 5.962278845117016,
   "var": 8.55280920827665,
   "drift": 5.810886492609635,
   "conv": -1.2001510896197942e-13,
   "norm_err": 1.1257661469699087e-13,
   "drift_err": -2.4513724383723456e-12,
   "I_tail_rel": 1.5364477863896066e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 23,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9316787017275411,
   "one_minus": 0.06832129827245892,
   "kappa": 3.0849126477015028,
   "B": 2.9776658137162957,
   "kappa_joint": 3.6109529182191897,
   "beta": 1.7044529893645357,
   "mean": 3.228006235758346,
   "var": 3.0519812057442266,
   "drift": 5.201958489615127,
   "conv": -5.240252676230739e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -4.602540570886049e-12,
   "I_tail_rel": 8.45237600756952e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 23,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9419660479251897,
   "one_minus": 0.058033952074810324,
   "kappa": 2.9208883734451367,
   "B": 2.834866323013373,
   "kappa_joint": 3.224297709202366,
   "beta": 1.5238419259018823,
   "mean": 3.450938512544744,
   "var": 3.460870371654341,
   "drift": 5.273819372438514,
   "conv": -8.423262087831063e-13,
   "norm_err": 1.9251267247000214e-13,
   "drift_err": -3.869793374633446e-12,
   "I_tail_rel": 1.3207989897153963e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 23,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9585475847177204,
   "one_minus": 0.04145241528227961,
   "kappa": 2.4972723842080944,
   "B": 2.444965600642572,
   "kappa_joint": 2.5920713171792977,
   "beta": 1.0976005490885867,
   "mean": 4.192998629788858,
   "var": 4.962001316656277,
   "drift": 5.44629536974022,
   "conv": -3.467226505904364e-13,
   "norm_err": 1.34781075189494e-13,
   "drift_err": -2.5091040356528538e-12,
   "I_tail_rel": 5.995971174361656e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 23,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.965805254130605,
   "one_minus": 0.03419474586939497,
   "kappa": 2.225895932746536,
   "B": 2.1875079385325513,
   "kappa_joint": 2.3040712407488266,
   "beta": 0.863363998243741,
   "mean": 4.856809629172497,
   "var": 6.4196508105682994,
   "drift": 5.542495391140919,
   "conv": -2.44804176929847e-13,
   "norm_err": 1.4055423491754482e-13,
   "drift_err": -2.7968738436356944e-12,
   "I_tail_rel": 2.2484087911610975e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 23,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9716744147157756,
   "one_minus": 0.028325585284224353,
   "kappa": 1.9809246188361338,
   "B": 1.9526676580725901,
   "kappa_joint": 2.057909850503666,
   "beta": 0.6789746652879044,
   "mean": 5.66423611863028,
   "var": 8.270838237707714,
   "drift": 5.615689624097996,
   "conv": -1.822986206434507e-13,
   "norm_err": 1.4521717162097048e-13,
   "drift_err": -2.922107000813412e-12,
   "I_tail_rel": 1.0621476303349773e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 24,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.909662104845694,
   "one_minus": 0.09033789515430601,
   "kappa": 4.15521638177299,
   "B": 3.9630878182580433,
   "kappa_joint": 4.954647292034413,
   "beta": 2.5706802001279354,
   "mean": 2.798774551368254,
   "var": 2.376683148551238,
   "drift": 6.109692311958388,
   "conv": -5.309086503757499e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -6.775024985472555e-12,
   "I_tail_rel": 1.3226119639558611e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 24,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9178771780447359,
   "one_minus": 0.0821228219552641,
   "kappa": 3.804217700890193,
   "B": 3.6446652655154606,
   "kappa_joint": 4.263809503910582,
   "beta": 2.1928093891732003,
   "mean": 3.057637269566345,
   "var": 2.762571528279949,
   "drift": 6.05779278547483,
   "conv": -6.981082378842984e-13,
   "norm_err": 2.0516921495072893e-13,
   "drift_err": -5.093703236980218e-12,
   "I_tail_rel": 4.269839948917077e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 24,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9390091695622942,
   "one_minus": 0.06099083043770581,
   "kappa": 3.000147312170437,
   "B": 2.9072173140841984,
   "kappa_joint": 3.215364717344624,
   "beta": 1.4245052168284031,
   "mean": 3.885935385461313,
   "var": 4.165114116348173,
   "drift": 5.933226787423597,
   "conv": -3.5704772471945034e-13,
   "norm_err": 1.4921397450962104e-13,
   "drift_err": -3.5127456499139953e-12,
   "I_tail_rel": 7.484226508396127e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 24,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9540646288195546,
   "one_minus": 0.04593537118044544,
   "kappa": 2.552764914657801,
   "B": 2.4934445792114337,
   "kappa_joint": 2.741411372782089,
   "beta": 1.0602885416410934,
   "mean": 4.597846395545304,
   "var": 5.530333266748276,
   "drift": 5.863748994189754,
   "conv": -3.207434318142077e-13,
   "norm_err": 1.532107773982716e-13,
   "drift_err": -3.5091929362351948e-12,
   "I_tail_rel": 6.041234686575868e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 24,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9668308868919477,
   "one_minus": 0.03316911310805226,
   "kappa": 2.1899290113353205,
   "B": 2.153303741794781,
   "kappa_joint": 2.348938646162456,
   "beta": 0.7979362547047586,
   "mean": 5.441870001481628,
   "var": 7.282394374673075,
   "drift": 5.810886492609636,
   "conv": -2.3014923300479495e-13,
   "norm_err": 1.467714838554457e-13,
   "drift_err": -3.368860745922575e-12,
   "I_tail_rel": 6.47135290811321e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 25,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8955864826150578,
   "one_minus": 0.1044135173849422,
   "kappa": 3.484156432435783,
   "B": 3.2972464612614005,
   "kappa_joint": 5.131662899133811,
   "beta": 2.0899502077928327,
   "mean": 2.881067006668087,
   "var": 2.4890346527005747,
   "drift": 5.201958489615127,
   "conv": -4.702904732312163e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -5.346834086594754e-12,
   "I_tail_rel": 2.8216388162407966e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 25,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9179331095772938,
   "one_minus": 0.0820668904227062,
   "kappa": 3.2760786168510183,
   "B": 3.1387724541662974,
   "kappa_joint": 4.086942683643284,
   "beta": 1.8680754541044868,
   "mean": 3.103999283454484,
   "var": 2.823129740745223,
   "drift": 5.273819372438515,
   "conv": -6.510347816401918e-13,
   "norm_err": 1.8829382497642655e-13,
   "drift_err": -4.1664449668132875e-12,
   "I_tail_rel": 8.635864653625836e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 25,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9503669680531781,
   "one_minus": 0.04963303194682189,
   "kappa": 2.744142349255733,
   "B": 2.6751756497816426,
   "kappa_joint": 2.9050805853751864,
   "beta": 1.3140243544165306,
   "mean": 3.8460594006985986,
   "var": 4.144744617125877,
   "drift": 5.446295369740221,
   "conv": -3.786970736996409e-13,
   "norm_err": 1.5498713423767185e-13,
   "drift_err": -3.26316751397826e-12,
   "I_tail_rel": 1.3416693933353728e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 25,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9619073168327786,
   "one_minus": 0.038092683167221364,
   "kappa": 2.409172400323823,
   "B": 2.3628409739465512,
   "kappa_joint": 2.5037794675898475,
   "beta": 1.0073111611575785,
   "mean": 4.509870400082238,
   "var": 5.5022674272482135,
   "drift": 5.54249539114092,
   "conv": -3.5726976932437537e-13,
   "norm_err": 1.6719958750854857e-13,
   "drift_err": -3.5207392556912964e-12,
   "I_tail_rel": 1.0169318189625372e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 25,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9698626557624799,
   "one_minus": 0.030137344237520125,
   "kappa": 2.1137987862275613,
   "B": 2.081702974822982,
   "kappa_joint": 2.2004029979267252,
   "beta": 0.7716749972774547,
   "mean": 5.317296889540021,
   "var": 7.277273002119678,
   "drift": 5.615689624097997,
   "conv": -2.752242878045763e-13,
   "norm_err": 1.7075230118734908e-13,
   "drift_err": -3.5704772471945034e-12,
   "I_tail_rel": 1.0398389897984834e-32,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 26,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9472552348117321,
   "one_minus": 0.05274476518826787,
   "kappa": 4.078618349779691,
   "B": 3.969598435830039,
   "kappa_joint": 4.768124068660355,
   "beta": 2.579133438667937,
   "mean": 2.9904581213479697,
   "var": 2.3688934509390496,
   "drift": 6.109692311958387,
   "conv": -4.296563105299356e-13,
   "norm_err": 0.0,
   "drift_err": -4.416911281168723e-12,
   "I_tail_rel": 1.3727823523296856e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 26,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.950849367446435,
   "one_minus": 0.049150632553565,
   "kappa": 3.7243815000950673,
   "B": 3.6317004654983274,
   "kappa_joint": 4.161237361279712,
   "beta": 2.177236617060508,
   "mean": 3.249320839546062,
   "var": 2.7823309317907157,
   "drift": 6.057792785474829,
   "conv": -5.871969577242453e-13,
   "norm_err": 1.4077627952246985e-13,
   "drift_err": -3.3590907833058736e-12,
   "I_tail_rel": 4.454970464683332e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 26,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9604764427056076,
   "one_minus": 0.039523557294392386,
   "kappa": 2.9363125770950758,
   "B": 2.877700843518293,
   "kappa_joint": 3.178356630463033,
   "beta": 1.3957265483832704,
   "mean": 4.07761895544103,
   "var": 4.250995149656145,
   "drift": 5.933226787423595,
   "conv": -2.893241202173158e-13,
   "norm_err": 1.1257661469699087e-13,
   "drift_err": -2.517097641430155e-12,
   "I_tail_rel": 7.81383204740998e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 26,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9684459635901962,
   "one_minus": 0.03155403640980381,
   "kappa": 2.5060778762273475,
   "B": 2.466222520554796,
   "kappa_joint": 2.708387794227991,
   "beta": 1.0372636221158864,
   "mean": 4.78952996552502,
   "var": 5.653094227124679,
   "drift": 5.863748994189753,
   "conv": -2.560174294785611e-13,
   "norm_err": 1.1879386363489175e-13,
   "drift_err": -2.6760815785564773e-12,
   "I_tail_rel": 6.2701454981813864e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 26,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9759455786559404,
   "one_minus": 0.02405442134405955,
   "kappa": 2.157452421411151,
   "B": 2.131346339335157,
   "kappa_joint": 2.318017980453963,
   "beta": 0.7817459907321823,
   "mean": 5.633553571461344,
   "var": 7.433215598799766,
   "drift": 5.810886492609635,
   "conv": -1.928457393773897e-13,
   "norm_err": 1.212363542890671e-13,
   "drift_err": -2.69384514695048e-12,
   "I_tail_rel": 6.67502104391651e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 27,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9385057663749219,
   "one_minus": 0.06149423362507811,
   "kappa": 3.4159718826555454,
   "B": 3.3092742497558607,
   "kappa_joint": 4.754424260977294,
   "beta": 2.1052255764746515,
   "mean": 3.0088560533212316,
   "var": 2.470974392362349,
   "drift": 5.201958489615127,
   "conv": -4.1255887595070817e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -3.7836400679225335e-12,
   "I_tail_rel": 2.9354300345152323e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 27,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.952300957638205,
   "one_minus": 0.04769904236179501,
   "kappa": 3.211027986589739,
   "B": 3.133510839255369,
   "kappa_joint": 3.8874294489900563,
   "beta": 1.8618176858777813,
   "mean": 3.231788330107628,
   "var": 2.8326185815299603,
   "drift": 5.273819372438514,
   "conv": -6.054046153280979e-13,
   "norm_err": 1.4765966227514582e-13,
   "drift_err": -3.0171420917213254e-12,
   "I_tail_rel": 8.989407945092161e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 27,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9685150845315038,
   "one_minus": 0.03148491546849619,
   "kappa": 2.6938505603628378,
   "B": 2.6511035694501364,
   "kappa_joint": 2.8384465667727894,
   "beta": 1.2904827334560256,
   "mean": 3.973848447351744,
   "var": 4.22035508770781,
   "drift": 5.44629536974022,
   "conv": -3.3673064336881e-13,
   "norm_err": 1.290079154614432e-13,
   "drift_err": -2.5845992013273644e-12,
   "I_tail_rel": 1.3922846535434837e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 27,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9734749314939026,
   "one_minus": 0.02652506850609737,
   "kappa": 2.3707045869741115,
   "B": 2.3390517269500153,
   "kappa_joint": 2.4622038031383227,
   "beta": 0.9871299108507894,
   "mean": 4.637659446735381,
   "var": 5.614757824898593,
   "drift": 5.54249539114092,
   "conv": -3.049782648645305e-13,
   "norm_err": 1.438849039914203e-13,
   "drift_err": -2.9132252166164108e-12,
   "I_tail_rel": 1.0503300690005476e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 27,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9772799328090622,
   "one_minus": 0.022720067190937776,
   "kappa": 2.0857168679737046,
   "B": 2.0618869221145255,
   "kappa_joint": 2.170240926713234,
   "beta": 0.7570535346795945,
   "mean": 5.445085936193165,
   "var": 7.41782366352032,
   "drift": 5.615689624097997,
   "conv": -2.4080737404119645e-13,
   "norm_err": 1.4943601911454607e-13,
   "drift_err": -3.169020601490047e-12,
   "I_tail_rel": 1.0685536525638892e-32,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 28,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8884660882961767,
   "one_minus": 0.11153391170382332,
   "kappa": 4.486939159840622,
   "B": 4.229320610378655,
   "kappa_joint": 6.270149102546371,
   "beta": 2.9276683525230034,
   "mean": 2.588260766907101,
   "var": 2.0868799250069374,
   "drift": 6.10969231195839,
   "conv": -6.649125694480063e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -8.29292190474007e-12,
   "I_tail_rel": 1.1342105071650478e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 28,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9025543502189758,
   "one_minus": 0.09744564978102421,
   "kappa": 4.079991886198746,
   "B": 3.8761089998435505,
   "kappa_joint": 4.8360558206729785,
   "beta": 2.48014772223519,
   "mean": 2.8471234851051928,
   "var": 2.4425128919399004,
   "drift": 6.057792785474831,
   "conv": -8.509859483751825e-13,
   "norm_err": 2.4225066397320916e-13,
   "drift_err": -6.036060540282051e-12,
   "I_tail_rel": 3.711840462120616e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 28,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9294664574046403,
   "one_minus": 0.07053354259535971,
   "kappa": 3.1685678666419896,
   "B": 3.05477954848947,
   "kappa_joint": 3.398698790024543,
   "beta": 1.572782976988084,
   "mean": 3.675421601000161,
   "var": 3.7724383301667377,
   "drift": 5.933226787423598,
   "conv": -4.615197113366776e-13,
   "norm_err": 1.8096635301390052e-13,
   "drift_err": -4.4577674884749285e-12,
   "I_tail_rel": 6.707951053407502e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 28,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9471186555823548,
   "one_minus": 0.05288134441764525,
   "kappa": 2.6687584777699804,
   "B": 2.5972363203812048,
   "kappa_joint": 2.856636450680053,
   "beta": 1.1503965313984938,
   "mean": 4.38733261108415,
   "var": 5.097154619426238,
   "drift": 5.863748994189755,
   "conv": -4.083400284571326e-13,
   "norm_err": 1.7275070263167436e-13,
   "drift_err": -4.1096015479524795e-12,
   "I_tail_rel": 5.522689169902992e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 28,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9622269694133333,
   "one_minus": 0.0377730305866667,
   "kappa": 2.268623495958465,
   "B": 2.2253646671061964,
   "kappa_joint": 2.4313753259273154,
   "beta": 0.852236213511141,
   "mean": 5.2313562170204735,
   "var": 6.818398937389997,
   "drift": 5.810886492609638,
   "conv": -3.036459972349803e-13,
   "norm_err": 1.652011860642233e-13,
   "drift_err": -3.8475889141409425e-12,
   "I_tail_rel": 6.009429797392673e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 29,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8589584206742017,
   "one_minus": 0.1410415793257983,
   "kappa": 3.6780420849178705,
   "B": 3.408809762808185,
   "kappa_joint": 6.952920602554614,
   "beta": 2.233770996484078,
   "mean": 2.7407244836939855,
   "var": 2.328778777145433,
   "drift": 5.201958489615127,
   "conv": -5.236922007156863e-13,
   "norm_err": 0.0,
   "drift_err": -6.3824501239651e-12,
   "I_tail_rel": 2.5319311883897666e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 29,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8918764032001223,
   "one_minus": 0.10812359679987771,
   "kappa": 3.4417470894185334,
   "B": 3.250358697044055,
   "kappa_joint": 4.6589947348405225,
   "beta": 2.0032600499483815,
   "mean": 2.963656760480382,
   "var": 2.6326184523943397,
   "drift": 5.273819372438516,
   "conv": -7.227551890309769e-13,
   "norm_err": 2.1760371282653068e-13,
   "drift_err": -4.9187320882992935e-12,
   "I_tail_rel": 7.824223576376526e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 29,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9389304221588236,
   "one_minus": 0.06106957784117639,
   "kappa": 2.852845094486654,
   "B": 2.7643618838875894,
   "kappa_joint": 3.063546117464295,
   "beta": 1.4030999250514464,
   "mean": 3.7057168777244964,
   "var": 3.8816161789336032,
   "drift": 5.446295369740221,
   "conv": -4.550804177938517e-13,
   "norm_err": 1.7319479184152442e-13,
   "drift_err": -3.836930773104541e-12,
   "I_tail_rel": 1.241225729656464e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 29,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9551511238931336,
   "one_minus": 0.04484887610686639,
   "kappa": 2.487279467817126,
   "B": 2.4308638230333965,
   "kappa_joint": 2.592541000612283,
   "beta": 1.0661441298765164,
   "mean": 4.369527877108136,
   "var": 5.198636127915339,
   "drift": 5.542495391140922,
   "conv": -4.225508831723346e-13,
   "norm_err": 1.822986206434507e-13,
   "drift_err": -4.0172309923036664e-12,
   "I_tail_rel": 9.536967535510013e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 29,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9658018440645444,
   "one_minus": 0.03419815593545561,
   "kappa": 2.1686575316359593,
   "B": 2.1312529133245777,
   "kappa_joint": 2.260083269945516,
   "beta": 0.8088479393631165,
   "mean": 5.17695436656592,
   "var": 6.942824912825728,
   "drift": 5.615689624097999,
   "conv": -3.312905505481467e-13,
   "norm_err": 1.7963408538435033e-13,
   "drift_err": -3.928413150333654e-12,
   "I_tail_rel": 9.86383053242285e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 30,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9322735360078501,
   "one_minus": 0.06772646399214988,
   "kappa": 4.446095205440505,
   "B": 4.292896681209902,
   "kappa_joint": 5.954833619359746,
   "beta": 3.016348610464771,
   "mean": 2.7739750526213864,
   "var": 2.0255259258700153,
   "drift": 6.10969231195839,
   "conv": -5.060396546241464e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -5.156763904778927e-12,
   "I_tail_rel": 1.1551450237639198e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 30,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9403393890959352,
   "one_minus": 0.059660610904064826,
   "kappa": 4.025848042639708,
   "B": 3.903909059816717,
   "kappa_joint": 4.713113572959741,
   "beta": 2.5158513153276236,
   "mean": 3.0328377708194783,
   "var": 2.4078500778516645,
   "drift": 6.057792785474831,
   "conv": -7.172040739078511e-13,
   "norm_err": 1.5698553568199713e-13,
   "drift_err": -3.957723038183758e-12,
   "I_tail_rel": 3.81235332675287e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 30,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9536779452880081,
   "one_minus": 0.04632205471199191,
   "kappa": 3.1159700443593956,
   "B": 3.042945285872483,
   "kappa_joint": 3.3687513424730495,
   "beta": 1.5606206107679148,
   "mean": 3.8611358867144467,
   "var": 3.801838029361992,
   "drift": 5.933226787423598,
   "conv": -3.7914116290949096e-13,
   "norm_err": 1.2878587085651816e-13,
   "drift_err": -3.0455638011517294e-12,
   "I_tail_rel": 6.936324096453064e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 30,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9631841387850817,
   "one_minus": 0.03681586121491831,
   "kappa": 2.6296605420893577,
   "B": 2.5808000055121845,
   "kappa_joint": 2.8334251681455527,
   "beta": 1.13588229561863,
   "mean": 4.573046896798437,
   "var": 5.162285755141742,
   "drift": 5.863748994189755,
   "conv": -3.3650859876388495e-13,
   "norm_err": 1.3322676295501878e-13,
   "drift_err": -3.112177182629239e-12,
   "I_tail_rel": 5.688140696464681e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 30,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9722065465627192,
   "one_minus": 0.02779345343728079,
   "kappa": 2.2418243547903223,
   "B": 2.210450803416078,
   "kappa_joint": 2.408043609380224,
   "beta": 0.8408515224892078,
   "mean": 5.41707050273476,
   "var": 6.9107165024895565,
   "drift": 5.810886492609637,
   "conv": -2.4147350785597155e-13,
   "norm_err": 1.3211653993039363e-13,
   "drift_err": -3.0118130212031247e-12,
   "I_tail_rel": 6.154144727831979e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 31,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9092542385314732,
   "one_minus": 0.09074576146852675,
   "kappa": 3.6306357056070686,
   "B": 3.4619862729310555,
   "kappa_joint": 6.356149257370613,
   "beta": 2.3040070346370274,
   "mean": 2.8645340075035093,
   "var": 2.257787589799891,
   "drift": 5.201958489615128,
   "conv": -4.488631688559508e-13,
   "norm_err": 0.0,
   "drift_err": -4.271250020337902e-12,
   "I_tail_rel": 2.5984833479691934e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 31,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9329984566267652,
   "one_minus": 0.06700154337323483,
   "kappa": 3.3937194266391644,
   "B": 3.2780562163536326,
   "kappa_joint": 4.45986811982082,
   "beta": 2.0375465670539463,
   "mean": 3.0874662842899063,
   "var": 2.588318450097482,
   "drift": 5.273819372438515,
   "conv": -6.571410082756302e-13,
   "norm_err": 1.5942802633617248e-13,
   "drift_err": -3.3422153933315712e-12,
   "I_tail_rel": 8.047246238636029e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 31,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9607910063103997,
   "one_minus": 0.03920899368960029,
   "kappa": 2.813051431546175,
   "B": 2.757351529921214,
   "kappa_joint": 3.0077352590241953,
   "beta": 1.3959924946049171,
   "mean": 3.8295264015340207,
   "var": 3.901378689920241,
   "drift": 5.446295369740221,
   "conv": -3.971267759084185e-13,
   "norm_err": 1.3788969965844444e-13,
   "drift_err": -2.885691685605707e-12,
   "I_tail_rel": 1.2765910979710036e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 31,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9687615726912079,
   "one_minus": 0.031238427308792116,
   "kappa": 2.4566680557514573,
   "B": 2.4179923943963337,
   "kappa_joint": 2.5604527580995313,
   "beta": 1.054883550955011,
   "mean": 4.49333740091766,
   "var": 5.254130075422228,
   "drift": 5.54249539114092,
   "conv": -3.609335053056384e-13,
   "norm_err": 1.538769112130467e-13,
   "drift_err": -3.163691530971846e-12,
   "I_tail_rel": 9.776125489660096e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 31,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9743184763495215,
   "one_minus": 0.02568152365047849,
   "kappa": 2.1464157422103463,
   "B": 2.118674863439675,
   "kappa_joint": 2.2365992419440572,
   "beta": 0.7993289297380144,
   "mean": 5.300763890375444,
   "var": 7.025505289716687,
   "drift": 5.615689624097998,
   "conv": -2.902122986370159e-13,
   "norm_err": 1.5853984791647235e-13,
   "drift_err": -3.3359981443936704e-12,
   "I_tail_rel": 1.0069444918770579e-32,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 32,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8235448825420904,
   "one_minus": 0.17645511745790965,
   "kappa": 4.825886236253945,
   "B": 4.379461534470445,
   "kappa_joint": 11.284672943432565,
   "beta": 3.139222460411989,
   "mean": 2.3752294063718775,
   "var": 1.946243819610209,
   "drift": 6.109692311958388,
   "conv": -8.278933094629792e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -1.1055156790007459e-11,
   "I_tail_rel": 9.804825488222745e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 32,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8533728080139124,
   "one_minus": 0.14662719198608765,
   "kappa": 4.351225900472226,
   "B": 4.019583280420454,
   "kappa_joint": 5.527205600134295,
   "beta": 2.6671512744669115,
   "mean": 2.634092124569969,
   "var": 2.2712595432689184,
   "drift": 6.057792785474831,
   "conv": -1.059707877004712e-12,
   "norm_err": 3.1752378504279477e-13,
   "drift_err": -8.307132759455271e-12,
   "I_tail_rel": 3.2635076764325e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 32,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9023731434326783,
   "one_minus": 0.09762685656732173,
   "kappa": 3.325462717697562,
   "B": 3.1589675441230267,
   "kappa_joint": 3.5837312698732275,
   "beta": 1.6818969343924086,
   "mean": 3.462390240464937,
   "var": 3.5276993887660524,
   "drift": 5.933226787423597,
   "conv": -6.058487045379479e-13,
   "norm_err": 2.2026824808563106e-13,
   "drift_err": -5.660361068748898e-12,
   "I_tail_rel": 6.08992184452685e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 32,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9291376301564501,
   "one_minus": 0.07086236984354988,
   "kappa": 2.7733094499938344,
   "B": 2.6732424948056255,
   "kappa_joint": 2.960793341358873,
   "beta": 1.2187127114608118,
   "mean": 4.174301250548927,
   "var": 4.81142843514052,
   "drift": 5.863748994189755,
   "conv": -5.584421813864537e-13,
   "norm_err": 2.0605739337042905e-13,
   "drift_err": -5.215383680479135e-12,
   "I_tail_rel": 5.114125204058749e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 32,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.951068933375694,
   "one_minus": 0.04893106662430602,
   "kappa": 2.3368456670413567,
   "B": 2.2789564652110377,
   "kappa_joint": 2.5023979952812776,
   "beta": 0.8937780107962063,
   "mean": 5.0183248564852505,
   "var": 6.501487419043922,
   "drift": 5.810886492609638,
   "conv": -3.701483564100272e-13,
   "norm_err": 1.9095836023552692e-13,
   "drift_err": -4.5430326167661406e-12,
   "I_tail_rel": 5.663352455379357e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 33,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7890998366058497,
   "one_minus": 0.2109001633941503,
   "kappa": 3.8710943647099176,
   "B": 3.438743122950844,
   "kappa_joint": 16.121549573314322,
   "beta": 2.2731735151767047,
   "mean": 2.5987035766705024,
   "var": 2.2884124132559913,
   "drift": 5.201958489615127,
   "conv": -5.883071807488705e-13,
   "norm_err": 0.0,
   "drift_err": -8.192557743313955e-12,
   "I_tail_rel": 2.2856923282755997e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 33,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8382911475558595,
   "one_minus": 0.16170885244414046,
   "kappa": 3.5988951994231098,
   "B": 3.2950851362015414,
   "kappa_joint": 5.300575635917044,
   "beta": 2.0587709377304644,
   "mean": 2.8216358534569,
   "var": 2.561634845230638,
   "drift": 5.273819372438514,
   "conv": -7.788214517745473e-13,
   "norm_err": 2.6489921367556235e-13,
   "drift_err": -6.182609979532572e-12,
   "I_tail_rel": 7.155842271605474e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 33,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9129656997019796,
   "one_minus": 0.0870343002980204,
   "kappa": 2.948518593609759,
   "B": 2.8172870661704774,
   "kappa_joint": 3.2196945364643317,
   "beta": 1.4573404258076517,
   "mean": 3.5636959707010147,
   "var": 3.7371469790401974,
   "drift": 5.446295369740221,
   "conv": -5.362377208939506e-13,
   "norm_err": 2.0450308113595383e-13,
   "drift_err": -4.6496140271301556e-12,
   "I_tail_rel": 1.1619819920642256e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 33,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9395627289355043,
   "one_minus": 0.0604372710644957,
   "kappa": 2.5537937206750243,
   "B": 2.4754189148492802,
   "kappa_joint": 2.67179525666114,
   "beta": 1.1055848262477674,
   "mean": 4.227506970084654,
   "var": 5.013179685136905,
   "drift": 5.542495391140922,
   "conv": -5.114797474448096e-13,
   "norm_err": 2.013944566670034e-13,
   "drift_err": -4.675371201301459e-12,
   "I_tail_rel": 9.046640743751938e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 33,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9564785765876684,
   "one_minus": 0.04352142341233156,
   "kappa": 2.214017907060368,
   "B": 2.165303374276287,
   "kappa_joint": 2.3101836351386438,
   "beta": 0.8348998994767903,
   "mean": 5.034933459542437,
   "var": 6.726183135986965,
   "drift": 5.615689624097999,
   "conv": -3.8058445284150366e-13,
   "norm_err": 1.9739765377835283e-13,
   "drift_err": -4.409805853811122e-12,
   "I_tail_rel": 9.463557390528111e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 34,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.875780257906153,
   "one_minus": 0.12421974209384701,
   "kappa": 4.819514477350101,
   "B": 4.510252591011686,
   "kappa_joint": 10.065820957451152,
   "beta": 3.3295258412460256,
   "mean": 2.5526592824318906,
   "var": 1.8350037222332913,
   "drift": 6.109692311958388,
   "conv": -6.227240945122503e-13,
   "norm_err": 8.881784197001252e-16,
   "drift_err": -6.7057470687359455e-12,
   "I_tail_rel": 9.830768052319503e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 34,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.898122690221438,
   "one_minus": 0.10187730977856202,
   "kappa": 4.323835756880179,
   "B": 4.097670403752111,
   "kappa_joint": 5.390078826443797,
   "beta": 2.7717855879862126,
   "mean": 2.8115220006299815,
   "var": 2.185519980957835,
   "drift": 6.057792785474829,
   "conv": -8.871792189779626e-13,
   "norm_err": 1.9917401061775308e-13,
   "drift_err": -5.264233493562642e-12,
   "I_tail_rel": 3.304985230729682e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 34,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9304545550603747,
   "one_minus": 0.06954544493962533,
   "kappa": 3.2863445399024607,
   "B": 3.1700103196399074,
   "kappa_joint": 3.561120855706647,
   "beta": 1.693676272062255,
   "mean": 3.6398201165249504,
   "var": 3.503164616104103,
   "drift": 5.933226787423597,
   "conv": -4.755085214469545e-13,
   "norm_err": 1.5165646516379638e-13,
   "drift_err": -3.637090628672013e-12,
   "I_tail_rel": 6.235764470181935e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 34,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9475717548799681,
   "one_minus": 0.05242824512003186,
   "kappa": 2.743464519645676,
   "B": 2.670578826435536,
   "kappa_joint": 2.948549869068781,
   "beta": 1.2162852255907817,
   "mean": 4.351731126608939,
   "var": 4.821031178226782,
   "drift": 5.863748994189754,
   "conv": -4.360956040727615e-13,
   "norm_err": 1.525446435834965e-13,
   "drift_err": -3.669065051781217e-12,
   "I_tail_rel": 5.226001126932044e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 34,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9621935697966628,
   "one_minus": 0.03780643020333718,
   "kappa": 2.3169667618143,
   "B": 2.272746662916581,
   "kappa_joint": 2.488277608709593,
   "beta": 0.8889138344670559,
   "mean": 5.195754732545262,
   "var": 6.537063849493947,
   "drift": 5.8108864926096375,
   "conv": -3.097522238704187e-13,
   "norm_err": 1.4699352846037073e-13,
   "drift_err": -3.4443559115970857e-12,
   "I_tail_rel": 5.7610098176708926e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 35,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8449675777320944,
   "one_minus": 0.1550324222679056,
   "kappa": 3.8430774943706894,
   "B": 3.532638229147296,
   "kappa_joint": 13.686060143902157,
   "beta": 2.399006620861417,
   "mean": 2.716990160710511,
   "var": 2.1683802138683754,
   "drift": 5.201958489615127,
   "conv": -5.228040222959862e-13,
   "norm_err": 6.661338147750939e-16,
   "drift_err": -5.448974604860268e-12,
   "I_tail_rel": 2.319140194444289e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 35,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8859965986535101,
   "one_minus": 0.1140034013464899,
   "kappa": 3.5671023223321967,
   "B": 3.3576203976953067,
   "kappa_joint": 5.113752814630168,
   "beta": 2.1376565898211415,
   "mean": 2.939922437496908,
   "var": 2.4671031809088557,
   "drift": 5.273819372438515,
   "conv": -7.467360063628803e-13,
   "norm_err": 1.865174681370263e-13,
   "drift_err": -4.262368236140901e-12,
   "I_tail_rel": 7.283967929855168e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 35,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9394887558595765,
   "one_minus": 0.060511244140423526,
   "kappa": 2.9196477319050826,
   "B": 2.829933618544052,
   "kappa_joint": 3.1773633459089847,
   "beta": 1.4704535361525621,
   "mean": 3.681982554741023,
   "var": 3.703820104367553,
   "drift": 5.44629536974022,
   "conv": -4.722888746755416e-13,
   "norm_err": 1.5565326805244695e-13,
   "drift_err": -3.3884006711559778e-12,
   "I_tail_rel": 1.1850760751143014e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 35,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9557083442522146,
   "one_minus": 0.044291655747785375,
   "kappa": 2.531925401652163,
   "B": 2.4752187990497534,
   "kappa_joint": 2.6511738923899206,
   "beta": 1.1054060798971856,
   "mean": 4.345793554124662,
   "var": 5.013990326212454,
   "drift": 5.54249539114092,
   "conv": -4.4020342926387457e-13,
   "norm_err": 1.6653345369377348e-13,
   "drift_err": -3.5917935292673064e-12,
   "I_tail_rel": 9.203589502401604e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 35,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9661791317200762,
   "one_minus": 0.03382086827992381,
   "kappa": 2.198502386634265,
   "B": 2.161004981085882,
   "kappa_joint": 2.294940583797685,
   "beta": 0.8315884318532095,
   "mean": 5.1532200435824445,
   "var": 6.752967464426284,
   "drift": 5.615689624097998,
   "conv": -3.405054016525355e-13,
   "norm_err": 1.680877659282487e-13,
   "drift_err": -3.660183267584216e-12,
   "I_tail_rel": 9.597648196064202e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 36,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7747159116684765,
   "one_minus": 0.22528408833152347,
   "kappa": 4.997498477660644,
   "B": 4.3986955961953225,
   "kappa_joint": 3525.088700780828,
   "beta": 3.1668571770983642,
   "mean": 2.2721135807599153,
   "var": 1.929260452963149,
   "drift": 6.10969231195839,
   "conv": -9.04498698162115e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -1.3042900093296339e-11,
   "I_tail_rel": 9.14299930681428e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 36,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8155039485537159,
   "one_minus": 0.18449605144628412,
   "kappa": 4.482601109902052,
   "B": 4.048024463428148,
   "kappa_joint": 5.891719193347634,
   "beta": 2.7050284875712065,
   "mean": 2.5309762989580062,
   "var": 2.2394561880987833,
   "drift": 6.057792785474831,
   "conv": -1.1611822614554512e-12,
   "norm_err": 3.7636560534792807e-13,
   "drift_err": -9.85256320973349e-12,
   "I_tail_rel": 3.0750183503574207e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 36,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.8821805943728879,
   "one_minus": 0.11781940562711213,
   "kappa": 3.3958905875894505,
   "B": 3.189572214289767,
   "kappa_joint": 3.672391539809668,
   "beta": 1.7146438649089528,
   "mean": 3.359274414852974,
   "var": 3.460326023875897,
   "drift": 5.933226787423598,
   "conv": -6.410427744185654e-13,
   "norm_err": 2.4846791291111003e-13,
   "drift_err": -6.4073191197167034e-12,
   "I_tail_rel": 5.839941600614427e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 36,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9162347942890016,
   "one_minus": 0.08376520571099844,
   "kappa": 2.818429186266154,
   "B": 2.6978047664711227,
   "kappa_joint": 3.0059695633566013,
   "beta": 1.2412111373126729,
   "mean": 4.071185424936965,
   "var": 4.724215580989121,
   "drift": 5.8637489941897565,
   "conv": -5.964118088286341e-13,
   "norm_err": 2.3026025530725747e-13,
   "drift_err": -5.707434524993005e-12,
   "I_tail_rel": 4.951691843582983e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 36,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9433642161094745,
   "one_minus": 0.05663578389052548,
   "kappa": 2.365051180234953,
   "B": 2.297101802728497,
   "kappa_joint": 2.531453979804583,
   "beta": 0.9080674177355653,
   "mean": 4.915209030873287,
   "var": 6.399179597369724,
   "drift": 5.810886492609639,
   "conv": -4.3354209111612363e-13,
   "norm_err": 2.1604940059205546e-13,
   "drift_err": -5.193179219986632e-12,
   "I_tail_rel": 5.5290261382695455e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 37,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7438909944647418,
   "one_minus": 0.25610900553525817,
   "kappa": 3.96816306443381,
   "B": 3.422505549299145,
   "kappa_joint": 6475.973796050908,
   "beta": 2.25175657559891,
   "mean": 2.529959692929194,
   "var": 2.3101779943649277,
   "drift": 5.201958489615128,
   "conv": -6.465938895416912e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -9.658940314238862e-12,
   "I_tail_rel": 2.1752354186845862e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 37,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8021962082146269,
   "one_minus": 0.1978037917853731,
   "kappa": 3.673993329217148,
   "B": 3.2906270684307173,
   "kappa_joint": 5.622045191849909,
   "beta": 2.053203900019459,
   "mean": 2.752891969715592,
   "var": 2.568580437816495,
   "drift": 5.273819372438516,
   "conv": -8.053557820630886e-13,
   "norm_err": 3.0597746558669314e-13,
   "drift_err": -7.146283564907208e-12,
   "I_tail_rel": 6.866294594352943e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 37,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.8947785641959862,
   "one_minus": 0.10522143580401377,
   "kappa": 2.989805540532587,
   "B": 2.828138852070229,
   "kappa_joint": 3.2926429941981836,
   "beta": 1.4685889808746493,
   "mean": 3.494952086959706,
   "var": 3.7085225619060314,
   "drift": 5.446295369740222,
   "conv": -5.506706202140776e-13,
   "norm_err": 2.184918912462308e-13,
   "drift_err": -5.1239013032500225e-12,
   "I_tail_rel": 1.130111392948848e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 37,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9287708292864351,
   "one_minus": 0.07122917071356494,
   "kappa": 2.581094241165274,
   "B": 2.487471681124271,
   "kappa_joint": 2.7056853801399683,
   "beta": 1.116377178100189,
   "mean": 4.158763086343345,
   "var": 4.964715778741503,
   "drift": 5.542495391140922,
   "conv": -5.421219029244639e-13,
   "norm_err": 2.1649348980190553e-13,
   "drift_err": -5.0031090381708054e-12,
   "I_tail_rel": 8.856276790328675e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 37,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9502080246148996,
   "one_minus": 0.049791975385100384,
   "kappa": 2.2318812757348967,
   "B": 2.175606940441979,
   "kappa_joint": 2.3301282273792436,
   "beta": 0.8428645235285012,
   "mean": 4.9661895758011285,
   "var": 6.662624262068739,
   "drift": 5.615689624098,
   "conv": -4.1378012127779584e-13,
   "norm_err": 2.120525977034049e-13,
   "drift_err": -4.766853578530572e-12,
   "I_tail_rel": 9.312638774572865e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 38,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8303834620238326,
   "one_minus": 0.16961653797616738,
   "kappa": 5.002670598548095,
   "B": 4.5587025217326165,
   "kappa_joint": 2765.314548512826,
   "beta": 3.4014427602148705,
   "mean": 2.4444212730676074,
   "var": 1.796206122713774,
   "drift": 6.10969231195839,
   "conv": -6.546985176214548e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -7.783107491832197e-12,
   "I_tail_rel": 9.124103698283134e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 38,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8633806296263113,
   "one_minus": 0.13661937037368865,
   "kappa": 4.465854824730843,
   "B": 4.1495953794384475,
   "kappa_joint": 5.749281730940442,
   "beta": 2.842477850075094,
   "mean": 2.7032839912656987,
   "var": 2.131166223622391,
   "drift": 6.057792785474831,
   "conv": -9.090506125630782e-13,
   "norm_err": 2.227107387398064e-13,
   "drift_err": -5.778488798569015e-12,
   "I_tail_rel": 3.0981233037139505e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 38,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9120294017020792,
   "one_minus": 0.08797059829792075,
   "kappa": 3.363686406145616,
   "B": 3.2123282696636095,
   "kappa_joint": 3.6528128452971225,
   "beta": 1.7391974522114757,
   "mean": 3.5315821071606672,
   "var": 3.4114739415465483,
   "drift": 5.933226787423598,
   "conv": -5.544453784978032e-13,
   "norm_err": 1.7275070263167436e-13,
   "drift_err": -4.32809343919871e-12,
   "I_tail_rel": 5.952300998961106e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 38,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9357471968965153,
   "one_minus": 0.06425280310348469,
   "kappa": 2.793534900858096,
   "B": 2.702298803709598,
   "kappa_joint": 2.998990591238683,
   "beta": 1.2453498319532623,
   "mean": 4.243493117244657,
   "var": 4.708515506034789,
   "drift": 5.863748994189755,
   "conv": -4.894973315572315e-13,
   "norm_err": 1.6986412276764895e-13,
   "drift_err": -4.126476937926782e-12,
   "I_tail_rel": 5.04033942304096e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 38,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9549522352440756,
   "one_minus": 0.045047764755924424,
   "kappa": 2.3489105675511492,
   "B": 2.295394340752304,
   "kappa_joint": 2.5221744605539804,
   "beta": 0.9067179657112006,
   "mean": 5.08751672318098,
   "var": 6.408703381157519,
   "drift": 5.810886492609638,
   "conv": -3.581579477440755e-13,
   "norm_err": 1.6187051699034782e-13,
   "drift_err": -3.858247055177344e-12,
   "I_tail_rel": 5.605314842149341e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 39,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8006434370628186,
   "one_minus": 0.1993565629371814,
   "kappa": 3.9476088479943,
   "B": 3.532268332002942,
   "kappa_joint": 5080.176400423213,
   "beta": 2.3985042545377877,
   "mean": 2.6448314878009893,
   "var": 2.1688343807493435,
   "drift": 5.201958489615128,
   "conv": -5.17808018685173e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -6.064482249712455e-12,
   "I_tail_rel": 2.1979462083886515e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 39,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8518900578294673,
   "one_minus": 0.14810994217053275,
   "kappa": 3.6489939054743847,
   "B": 3.3679443967643183,
   "kappa_joint": 5.444662542128391,
   "beta": 2.150822517543174,
   "mean": 2.867763764587386,
   "var": 2.452001189973897,
   "drift": 5.273819372438515,
   "conv": -7.23643367450677e-13,
   "norm_err": 2.013944566670034e-13,
   "drift_err": -4.6069814629845496e-12,
   "I_tail_rel": 6.960699471582538e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 39,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9234116825016213,
   "one_minus": 0.07658831749837869,
   "kappa": 2.9660257772411125,
   "B": 2.850182068435619,
   "kappa_joint": 3.257263892935392,
   "beta": 1.4915712923626143,
   "mean": 3.6098238818315007,
   "var": 3.651381196210485,
   "drift": 5.446295369740222,
   "conv": -5.091482790930968e-13,
   "norm_err": 1.694200335577989e-13,
   "drift_err": -3.6699532302009175e-12,
   "I_tail_rel": 1.148305108031132e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 39,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9460838004684872,
   "one_minus": 0.05391619953151283,
   "kappa": 2.563569725875162,
   "B": 2.4935032426154544,
   "kappa_joint": 2.6910826991580747,
   "beta": 1.1217976709320998,
   "mean": 4.27363488121514,
   "var": 4.940726420420958,
   "drift": 5.542495391140922,
   "conv": -4.711786516509164e-13,
   "norm_err": 1.7918999617450027e-13,
   "drift_err": -3.850253449400043e-12,
   "I_tail_rel": 8.977774458331943e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 39,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9603596209334789,
   "one_minus": 0.03964037906652107,
   "kappa": 2.2198481071220533,
   "B": 2.1754054121548356,
   "kappa_joint": 2.3193866758007893,
   "beta": 0.8427083802717594,
   "mean": 5.0810613706729235,
   "var": 6.663858762490332,
   "drift": 5.615689624097999,
   "conv": -3.7481129311345285e-13,
   "norm_err": 1.8030021919912542e-13,
   "drift_err": -3.8404834867833415e-12,
   "I_tail_rel": 9.413906041059458e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 40,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9283914246810582,
   "one_minus": 0.07160857531894183,
   "kappa": 3.6719288689851575,
   "B": 3.538016221757702,
   "kappa_joint": 4.0870527930308285,
   "beta": 2.0488034660796672,
   "mean": 2.8339221126440135,
   "var": 2.9820782779370862,
   "drift": 6.109692311958388,
   "conv": -7.627232179174825e-13,
   "norm_err": -7.771561172376096e-16,
   "drift_err": -9.047873561485176e-12,
   "I_tail_rel": 7.263656812693777e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 40,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9313111539858506,
   "one_minus": 0.06868884601414937,
   "kappa": 3.366772549062983,
   "B": 3.249085796978415,
   "kappa_joint": 3.7350046606649223,
   "beta": 1.7426410724115582,
   "mean": 3.092784830842105,
   "var": 3.4762137088228613,
   "drift": 6.057792785474831,
   "conv": -1.2507772595427014e-12,
   "norm_err": 3.779199175824033e-13,
   "drift_err": -7.355005493536737e-12,
   "I_tail_rel": 1.2103647922550647e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 40,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.946374028116384,
   "one_minus": 0.05362597188361595,
   "kappa": 2.6905350436159226,
   "B": 2.6173997681302534,
   "kappa_joint": 2.9807644943042835,
   "beta": 1.15464683748978,
   "mean": 3.921082946737072,
   "var": 5.138564100103997,
   "drift": 5.933226787423597,
   "conv": -4.2532644073389747e-13,
   "norm_err": 2.673417043297377e-13,
   "drift_err": -4.651390383969556e-12,
   "I_tail_rel": 6.289043747011163e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 40,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9586109969923061,
   "one_minus": 0.04138900300769388,
   "kappa": 2.3226620076852,
   "B": 2.274087754169744,
   "kappa_joint": 2.548817823083725,
   "beta": 0.8819400555496286,
   "mean": 4.632993956821063,
   "var": 6.64869336333232,
   "drift": 5.863748994189754,
   "conv": -2.601252546696742e-13,
   "norm_err": 2.644551244657123e-13,
   "drift_err": -5.056399743352813e-12,
   "I_tail_rel": 2.514053055641302e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 40,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9691379238582483,
   "one_minus": 0.030862076141751738,
   "kappa": 2.0232942506984113,
   "B": 1.9918280393001582,
   "kappa_joint": 2.1874947181094573,
   "beta": 0.6827493435275459,
   "mean": 5.477017562757386,
   "var": 8.511010003446739,
   "drift": 5.810886492609637,
   "conv": -1.3311574065255627e-13,
   "norm_err": 2.7000623958883807e-13,
   "drift_err": -5.198508290504833e-12,
   "I_tail_rel": 1.2394909903135387e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 41,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9476714045936447,
   "one_minus": 0.05232859540635526,
   "kappa": 3.27191695450289,
   "B": 3.1851593193435197,
   "kappa_joint": 3.5328689110402367,
   "beta": 1.9502731346000188,
   "mean": 2.6651576022621923,
   "var": 2.6672974145654713,
   "drift": 5.201958489615127,
   "conv": -9.102718578901658e-13,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -8.743228363528033e-12,
   "I_tail_rel": 6.098851131593782e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 41,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9496662136731527,
   "one_minus": 0.05033378632684726,
   "kappa": 3.068914093503029,
   "B": 2.990681920565925,
   "kappa_joint": 3.230318681095365,
   "beta": 1.6959584161609749,
   "mean": 2.88808987904859,
   "var": 3.1096395537671846,
   "drift": 5.273819372438515,
   "conv": -1.6603385333269216e-12,
   "norm_err": 4.46753745109163e-13,
   "drift_err": -7.37276906193074e-12,
   "I_tail_rel": 9.711428452360721e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 41,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9556527802457055,
   "one_minus": 0.044347219754294454,
   "kappa": 2.5722639414692785,
   "B": 2.5145807905193047,
   "kappa_joint": 2.667880249399282,
   "beta": 1.1609940561028171,
   "mean": 3.6301499962927046,
   "var": 4.691062233360736,
   "drift": 5.446295369740221,
   "conv": -6.044054146059352e-13,
   "norm_err": 3.4305891460917337e-13,
   "drift_err": -5.32196509084315e-12,
   "I_tail_rel": 4.5871147367011115e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 41,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9609186626672783,
   "one_minus": 0.03908133733272168,
   "kappa": 2.2719257057538336,
   "B": 2.2270883161265234,
   "kappa_joint": 2.366354737351057,
   "beta": 0.8948897595395701,
   "mean": 4.293960995676343,
   "var": 6.193495156311311,
   "drift": 5.542495391140921,
   "conv": -4.4009240696141205e-13,
   "norm_err": 3.5571545708990016e-13,
   "drift_err": -6.24389429049188e-12,
   "I_tail_rel": 1.7517291667860207e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 41,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9665766831496905,
   "one_minus": 0.033423316850309526,
   "kappa": 2.0096141803918406,
   "B": 1.975744782617737,
   "kappa_joint": 2.0998657328633534,
   "beta": 0.6951180900899961,
   "mean": 5.1013874851341265,
   "var": 8.078756263372373,
   "drift": 5.615689624097998,
   "conv": -2.986499936241671e-13,
   "norm_err": 3.6481928589182644e-13,
   "drift_err": -6.6986416413783445e-12,
   "I_tail_rel": 8.376157589060787e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 42,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9497425303750094,
   "one_minus": 0.05025746962499056,
   "kappa": 3.518487955682182,
   "B": 3.42893310054994,
   "kappa_joint": 4.105063996410469,
   "beta": 1.9244147835455037,
   "mean": 3.0319740606959615,
   "var": 3.1748313119389007,
   "drift": 6.109692311958387,
   "conv": -5.835332217429823e-13,
   "norm_err": -8.881784197001252e-16,
   "drift_err": -6.793676732286258e-12,
   "I_tail_rel": 9.746359050404547e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 42,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9518245170792841,
   "one_minus": 0.04817548292071594,
   "kappa": 3.2291329342756296,
   "B": 3.1503903437358525,
   "kappa_joint": 3.6959803153992086,
   "beta": 1.6383788071625418,
   "mean": 3.290836778894053,
   "var": 3.6974311184884865,
   "drift": 6.057792785474829,
   "conv": -1.0306200337595328e-12,
   "norm_err": 3.184119634624949e-13,
   "drift_err": -5.774936084890214e-12,
   "I_tail_rel": 1.6209988133336935e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 42,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.962037581563287,
   "one_minus": 0.037962418436713,
   "kappa": 2.5963964875803676,
   "B": 2.5466369252358834,
   "kappa_joint": 2.9091749968100844,
   "beta": 1.0930577679453635,
   "mean": 4.119134894789021,
   "var": 5.428099924285217,
   "drift": 5.933226787423595,
   "conv": -3.0253577421035516e-13,
   "norm_err": 2.3669954885008337e-13,
   "drift_err": -3.886668764607748e-12,
   "I_tail_rel": 8.32013941772643e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 42,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9700998823555219,
   "one_minus": 0.029900117644478086,
   "kappa": 2.2539978681594417,
   "B": 2.2200447407479724,
   "kappa_joint": 2.4823424714103943,
   "beta": 0.840520059062276,
   "mean": 4.83104590487301,
   "var": 6.976334390795657,
   "drift": 5.863748994189753,
   "conv": -1.4810375148499588e-13,
   "norm_err": 2.475797344914099e-13,
   "drift_err": -4.5075054799781356e-12,
   "I_tail_rel": 3.2888962740154543e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 42,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.976893433640123,
   "one_minus": 0.023106566359876957,
   "kappa": 1.974306990055834,
   "B": 1.9513639540448744,
   "kappa_joint": 2.13439442496285,
   "beta": 0.6552909415781027,
   "mean": 5.675069510809335,
   "var": 8.867643551756693,
   "drift": 5.810886492609635,
   "conv": -5.2735593669694936e-14,
   "norm_err": 2.5135449277513544e-13,
   "drift_err": -4.733102798581967e-12,
   "I_tail_rel": 1.6037726771623565e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 43,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9644854350130923,
   "one_minus": 0.03551456498690775,
   "kappa": 3.138098757352159,
   "B": 3.081870911396827,
   "kappa_joint": 3.2878178655799357,
   "beta": 1.8258370060958762,
   "mean": 2.7971922342968245,
   "var": 2.849081529319144,
   "drift": 5.2019584896151265,
   "conv": -7.395195567028168e-13,
   "norm_err": -8.881784197001252e-16,
   "drift_err": -7.181810701695213e-12,
   "I_tail_rel": 8.168269741533123e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 43,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9647250848080914,
   "one_minus": 0.03527491519190862,
   "kappa": 2.946875217114734,
   "B": 2.89443320659092,
   "kappa_joint": 3.0502743893780018,
   "beta": 1.5885533795865456,
   "mean": 3.020124511083222,
   "var": 3.3198880441846637,
   "drift": 5.273819372438514,
   "conv": -1.4875878306952472e-12,
   "norm_err": 4.1233683134578314e-13,
   "drift_err": -6.481926106971514e-12,
   "I_tail_rel": 1.2975968815689445e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 43,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9661210297227476,
   "one_minus": 0.033878970277252396,
   "kappa": 2.485555315941548,
   "B": 2.4430885065163044,
   "kappa_joint": 2.5735390921463273,
   "beta": 1.0959158557272233,
   "mean": 3.7621846283273372,
   "var": 4.969629138293826,
   "drift": 5.446295369740221,
   "conv": -4.842792833414933e-13,
   "norm_err": 3.170796958329447e-13,
   "drift_err": -4.839684208945982e-12,
   "I_tail_rel": 6.05249591410953e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 43,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9683337628086277,
   "one_minus": 0.03166623719137229,
   "kappa": 2.2074797577644336,
   "B": 2.172247305410271,
   "kappa_joint": 2.298951169011515,
   "beta": 0.8513599061181807,
   "mean": 4.425995627710977,
   "var": 6.510167264526483,
   "drift": 5.54249539114092,
   "conv": -3.405054016525355e-13,
   "norm_err": 3.4572344986827375e-13,
   "drift_err": -5.9685589803848416e-12,
   "I_tail_rel": 2.2859801768783994e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 43,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9713923724791913,
   "one_minus": 0.0286076275208087,
   "kappa": 1.9630697183552381,
   "B": 1.9347865886490836,
   "kappa_joint": 2.0503892207168213,
   "beta": 0.6665965169358217,
   "mean": 5.233422117168759,
   "var": 8.424420892434188,
   "drift": 5.615689624097996,
   "conv": -2.049471703458039e-13,
   "norm_err": 3.5416114485542494e-13,
   "drift_err": -6.281197784119286e-12,
   "I_tail_rel": 1.081457537614832e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 44,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9808191141014269,
   "one_minus": 0.01918088589857314,
   "kappa": 4.323396326534803,
   "B": 4.281732285082979,
   "kappa_joint": 4.751737493550473,
   "beta": 3.000679972907738,
   "mean": 2.511565217060573,
   "var": 2.036102605783027,
   "drift": 6.109692311958388,
   "conv": -4.620748228489902e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -5.949907233571139e-12,
   "I_tail_rel": 1.66439688780138e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 44,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.973958031729405,
   "one_minus": 0.026041968270595017,
   "kappa": 3.894722411342292,
   "B": 3.843674754877475,
   "kappa_joint": 4.2327001467719665,
   "beta": 2.438814951991527,
   "mean": 2.770427935258664,
   "var": 2.483908334467139,
   "drift": 6.057792785474829,
   "conv": -6.966649479522857e-13,
   "norm_err": 2.3669954885008337e-13,
   "drift_err": -4.704681089151563e-12,
   "I_tail_rel": 5.529503294481595e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 44,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9685771702923556,
   "one_minus": 0.03142282970764443,
   "kappa": 3.0012265415513504,
   "B": 2.9536966653048617,
   "kappa_joint": 3.2736374318719648,
   "beta": 1.4704180883706703,
   "mean": 3.598726051153634,
   "var": 4.035061071642584,
   "drift": 5.933226787423597,
   "conv": -5.054845431118338e-13,
   "norm_err": 2.6756374893466273e-13,
   "drift_err": -5.056399743352813e-12,
   "I_tail_rel": 2.6269072520418594e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 44,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9722929763409592,
   "one_minus": 0.027707023659040764,
   "kappa": 2.5395746722553842,
   "B": 2.5041455114878524,
   "kappa_joint": 2.76823689743881,
   "beta": 1.0694087944279822,
   "mean": 4.310637061237622,
   "var": 5.483168854363335,
   "drift": 5.863748994189754,
   "conv": -4.4642067820177544e-13,
   "norm_err": 2.8266278206956486e-13,
   "drift_err": -5.561773264162184e-12,
   "I_tail_rel": 6.893245557272408e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 44,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9776784315281198,
   "one_minus": 0.02232156847188016,
   "kappa": 2.1753724972480555,
   "B": 2.1509566150411867,
   "kappa_joint": 2.349862984711499,
   "beta": 0.7961976826898324,
   "mean": 5.154660667173946,
   "var": 7.298296163056445,
   "drift": 5.810886492609637,
   "conv": -2.765565554341265e-13,
   "norm_err": 2.8821389719269064e-13,
   "drift_err": -5.772271549631114e-12,
   "I_tail_rel": 3.0195947161096327e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 45,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9841423023170573,
   "one_minus": 0.01585769768294265,
   "kappa": 3.7197767752475492,
   "B": 3.6901653661597886,
   "kappa_joint": 4.484726975214921,
   "beta": 2.6177295448992903,
   "mean": 2.450253005206566,
   "var": 1.9872024211787922,
   "drift": 5.201958489615127,
   "conv": -4.89164264649844e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -5.536904268410581e-12,
   "I_tail_rel": 1.4995362612093616e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 45,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.981912362200555,
   "one_minus": 0.018087637799445,
   "kappa": 3.4475239219540046,
   "B": 3.4162028626564793,
   "kappa_joint": 3.827865248156415,
   "beta": 2.2129013480843076,
   "mean": 2.6731852819929625,
   "var": 2.3832148581788433,
   "drift": 5.273819372438514,
   "conv": -8.179013022413528e-13,
   "norm_err": 2.7489122089718876e-13,
   "drift_err": -4.565237077258644e-12,
   "I_tail_rel": 4.713895977261988e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 45,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9766025582658857,
   "one_minus": 0.023397441734114288,
   "kappa": 2.80748838344321,
   "B": 2.7744499630476613,
   "kappa_joint": 2.9257048041012403,
   "beta": 1.4133593708896348,
   "mean": 3.415245399237078,
   "var": 3.8534398836667183,
   "drift": 5.446295369740221,
   "conv": -6.59250432022418e-13,
   "norm_err": 3.3217872896784684e-13,
   "drift_err": -5.624833931960893e-12,
   "I_tail_rel": 2.0193187562938424e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 45,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9757373680826931,
   "one_minus": 0.02426263191730693,
   "kappa": 2.4386698090325547,
   "B": 2.408903876448904,
   "kappa_joint": 2.542833175745668,
   "beta": 1.0469684639243426,
   "mean": 4.079056398620717,
   "var": 5.293851326109703,
   "drift": 5.54249539114092,
   "conv": -6.084022174945858e-13,
   "norm_err": 3.623767952376511e-13,
   "drift_err": -6.604494728890131e-12,
   "I_tail_rel": 5.107905397873368e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 45,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9769594267595622,
   "one_minus": 0.023040573240437845,
   "kappa": 2.1274605066580263,
   "B": 2.1028087265737185,
   "kappa_joint": 2.2260625919491503,
   "beta": 0.7874018751997574,
   "mean": 4.8864828880785,
   "var": 7.131923101749464,
   "drift": 5.615689624097998,
   "conv": -4.163336342344337e-13,
   "norm_err": 3.772537837676282e-13,
   "drift_err": -6.867395541121368e-12,
   "I_tail_rel": 2.2259654228423167e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 46,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.99216978711998,
   "one_minus": 0.007830212880019949,
   "kappa": 4.194496964312648,
   "B": 4.178042789010508,
   "kappa_joint": 4.627295584567766,
   "beta": 2.8571064884292645,
   "mean": 2.703248787040289,
   "var": 2.1384195292340253,
   "drift": 6.109692311958387,
   "conv": -3.2451819009793326e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -4.11404244005098e-12,
   "I_tail_rel": 2.3244992382818877e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 46,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9875925270948261,
   "one_minus": 0.012407472905173855,
   "kappa": 3.770435097978022,
   "B": 3.7469713035497447,
   "kappa_joint": 4.148109342497919,
   "beta": 2.317641828767966,
   "mean": 2.9621115052383806,
   "var": 2.6137743590410984,
   "drift": 6.057792785474829,
   "conv": -5.536682223805656e-13,
   "norm_err": 1.9451107391432743e-13,
   "drift_err": -3.4239278079439828e-12,
   "I_tail_rel": 7.75370976900213e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 46,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9813994526884297,
   "one_minus": 0.018600547311570348,
   "kappa": 2.911682590119823,
   "B": 2.8844760371950207,
   "kappa_joint": 3.207410975114494,
   "beta": 1.4023064189604657,
   "mean": 3.7904096211333487,
   "var": 4.231048726013759,
   "drift": 5.933226787423595,
   "conv": -3.7325698087897763e-13,
   "norm_err": 2.262634524186069e-13,
   "drift_err": -4.058087199609872e-12,
   "I_tail_rel": 3.6628115432161027e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 46,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.982320694834574,
   "one_minus": 0.01767930516542604,
   "kappa": 2.474578472378262,
   "B": 2.4526065130946177,
   "kappa_joint": 2.707302725068525,
   "beta": 1.0258417804095186,
   "mean": 4.502320631217339,
   "var": 5.716036435802927,
   "drift": 5.863748994189754,
   "conv": -3.0730973321624333e-13,
   "norm_err": 2.5157653738006047e-13,
   "drift_err": -4.583000645652646e-12,
   "I_tail_rel": 9.496703304440792e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 46,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9847753358526281,
   "one_minus": 0.015224664147371891,
   "kappa": 2.1297822492144363,
   "B": 2.1135074573453934,
   "kappa_joint": 2.3005822929887514,
   "beta": 0.768714683712317,
   "mean": 5.346344237153661,
   "var": 7.559224008246336,
   "drift": 5.810886492609635,
   "conv": -1.928457393773897e-13,
   "norm_err": 2.6423307986078726e-13,
   "drift_err": -4.9675819013828004e-12,
   "I_tail_rel": 4.089448458108612e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 47,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9949156152397447,
   "one_minus": 0.0050843847602553005,
   "kappa": 3.616766994844259,
   "B": 3.607560760427463,
   "kappa_joint": 4.140060879827774,
   "beta": 2.5018451543120386,
   "mean": 2.5780420518597094,
   "var": 2.0792487819037584,
   "drift": 5.2019584896151265,
   "conv": -3.6359804056473877e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -4.196643033083092e-12,
   "I_tail_rel": 2.0849223393556864e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 47,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9929762413619123,
   "one_minus": 0.007023758638087685,
   "kappa": 3.3453522520268404,
   "B": 3.3335830762593557,
   "kappa_joint": 3.6091735228269717,
   "beta": 2.1071590324839757,
   "mean": 2.8009743286461064,
   "var": 2.502810320026768,
   "drift": 5.273819372438514,
   "conv": -6.964429033473607e-13,
   "norm_err": 2.418065747633591e-13,
   "drift_err": -3.68860497701462e-12,
   "I_tail_rel": 6.576001790858813e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 47,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.98614995537122,
   "one_minus": 0.013850044628780034,
   "kappa": 2.728879414913953,
   "B": 2.709915974006109,
   "kappa_joint": 2.8326061835027527,
   "beta": 1.3483742778577508,
   "mean": 3.5430344458902217,
   "var": 4.039156975311855,
   "drift": 5.446295369740219,
   "conv": -5.401235014801387e-13,
   "norm_err": 3.0464519795714295e-13,
   "drift_err": -4.943601084050897e-12,
   "I_tail_rel": 2.7990379431036477e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 47,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9832634346509704,
   "one_minus": 0.016736565349029564,
   "kappa": 2.379800865859406,
   "B": 2.359801988292465,
   "kappa_joint": 2.4794260447369894,
   "beta": 1.004721705831272,
   "mean": 4.206845445273861,
   "var": 5.516448344823257,
   "drift": 5.54249539114092,
   "conv": -4.916067553040193e-13,
   "norm_err": 3.483879851273741e-13,
   "drift_err": -6.021849685566849e-12,
   "I_tail_rel": 6.975833772380704e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 47,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9823357894739534,
   "one_minus": 0.01766421052604661,
   "kappa": 2.0853022934391907,
   "B": 2.0668026245732642,
   "kappa_joint": 2.1807092783476603,
   "beta": 0.7606675893575684,
   "mean": 5.014271934731643,
   "var": 7.382580384213295,
   "drift": 5.615689624097998,
   "conv": -3.2374103398069565e-13,
   "norm_err": 3.608224830031759e-13,
   "drift_err": -6.539657704252022e-12,
   "I_tail_rel": 2.9698729565338036e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 48,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9890489020257598,
   "one_minus": 0.01095109797424021,
   "kappa": 4.818739963062053,
   "B": 4.792282081218037,
   "kappa_joint": 5.750499068767759,
   "beta": 3.7589401189668106,
   "mean": 2.3010514325994205,
   "var": 1.6253763344433674,
   "drift": 6.10969231195839,
   "conv": -4.0034642267983145e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -5.490718990586174e-12,
   "I_tail_rel": 7.302637597470841e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 48,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.979949342536122,
   "one_minus": 0.02005065746387802,
   "kappa": 4.281404032399964,
   "B": 4.2382642091148455,
   "kappa_joint": 4.749826638312454,
   "beta": 2.965252220137783,
   "mean": 2.559914150797512,
   "var": 2.0429266503317383,
   "drift": 6.057792785474831,
   "conv": -8.916201110764632e-13,
   "norm_err": 2.5845992013273644e-13,
   "drift_err": -5.310418771387049e-12,
   "I_tail_rel": 7.284919812059583e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 48,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.968437932212845,
   "one_minus": 0.03156206778715498,
   "kappa": 3.212872824329658,
   "B": 3.161763859957203,
   "kappa_joint": 3.4785985745238217,
   "beta": 1.684875880241279,
   "mean": 3.38821226669248,
   "var": 3.521462237665805,
   "drift": 5.933226787423598,
   "conv": -6.943334796005729e-13,
   "norm_err": 2.9665159217984183e-13,
   "drift_err": -5.892175636290631e-12,
   "I_tail_rel": 1.942850326974711e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 48,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9706882018384859,
   "one_minus": 0.02931179816151408,
   "kappa": 2.680730330987064,
   "B": 2.6411496151332847,
   "kappa_joint": 2.9106911511916107,
   "beta": 1.189626516488124,
   "mean": 4.10012327677647,
   "var": 4.929067159245935,
   "drift": 5.863748994189755,
   "conv": -5.974110095507967e-13,
   "norm_err": 3.099742684753437e-13,
   "drift_err": -6.105338457018661e-12,
   "I_tail_rel": 1.7434182836392766e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 48,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9760529601340899,
   "one_minus": 0.02394703986591007,
   "kappa": 2.2700486284375923,
   "B": 2.242703454946135,
   "kappa_joint": 2.451885873476961,
   "beta": 0.8655682387229888,
   "mean": 4.944146882712793,
   "var": 6.7133776779779915,
   "drift": 5.810886492609638,
   "conv": -4.0312198024139434e-13,
   "norm_err": 3.055333763768431e-13,
   "drift_err": -6.10089756492016e-12,
   "I_tail_rel": 2.218223650752033e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 49,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9835604674263124,
   "one_minus": 0.016439532573687576,
   "kappa": 4.015816369321137,
   "B": 3.9826705071730926,
   "kappa_joint": 5.73999388619207,
   "beta": 3.0491716534016255,
   "mean": 2.3099104822324636,
   "var": 1.706023497828295,
   "drift": 5.201958489615127,
   "conv": -3.83026943495679e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -4.874323167314287e-12,
   "I_tail_rel": 1.5772103535269298e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 49,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9822152919873526,
   "one_minus": 0.01778470801264742,
   "kappa": 3.697004955212914,
   "B": 3.6639823955662805,
   "kappa_joint": 4.387882536459813,
   "beta": 2.5455492588879203,
   "mean": 2.532842759018861,
   "var": 2.0717805220326007,
   "drift": 5.273819372438515,
   "conv": -9.525713551283843e-13,
   "norm_err": 2.8688162956314045e-13,
   "drift_err": -5.076827847005916e-12,
   "I_tail_rel": 1.4650426188097903e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 49,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9766840752392391,
   "one_minus": 0.023315924760760942,
   "kappa": 2.9586778239720557,
   "B": 2.923982236478293,
   "kappa_joint": 3.1056123891338028,
   "beta": 1.5698142569980382,
   "mean": 3.274902876262976,
   "var": 3.4693883976790936,
   "drift": 5.446295369740221,
   "conv": -8.241185511792537e-13,
   "norm_err": 3.5060843117662444e-13,
   "drift_err": -6.0325078266032506e-12,
   "I_tail_rel": 3.3028068313632915e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 49,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9755364966284199,
   "one_minus": 0.024463503371580098,
   "kappa": 2.5430239376626878,
   "B": 2.5117256989646464,
   "kappa_joint": 2.655854616322714,
   "beta": 1.1382537181579475,
   "mean": 3.9387138756466142,
   "var": 4.869296978981472,
   "drift": 5.542495391140922,
   "conv": -7.600586826583822e-13,
   "norm_err": 3.8191672047105385e-13,
   "drift_err": -7.007727731433988e-12,
   "I_tail_rel": 2.5144881949957846e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 49,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9768024892079202,
   "one_minus": 0.023197510792079767,
   "kappa": 2.1989917549177522,
   "B": 2.1733365300836747,
   "kappa_joint": 2.3037166101105377,
   "beta": 0.8411062557174045,
   "mean": 4.746140365104397,
   "var": 6.676551964660174,
   "drift": 5.615689624098,
   "conv": -5.296874050486622e-13,
   "norm_err": 3.888001032237298e-13,
   "drift_err": -7.272404900504625e-12,
   "I_tail_rel": 2.749246635705087e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 50,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9972692848091709,
   "one_minus": 0.002730715190829125,
   "kappa": 4.7332982432458905,
   "B": 4.726831180593457,
   "kappa_joint": 5.524495519546857,
   "beta": 3.6569653378614695,
   "mean": 2.486765718313706,
   "var": 1.6707000880492986,
   "drift": 6.10969231195839,
   "conv": -2.8421709430404007e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -3.580247209811205e-12,
   "I_tail_rel": 7.56866832052969e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 50,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9933368900892965,
   "one_minus": 0.006663109910703513,
   "kappa": 4.179428912388279,
   "B": 4.165481643407569,
   "kappa_joint": 4.634187277075641,
   "beta": 2.8642837310595413,
   "mean": 2.7456284365117973,
   "var": 2.1149415889863548,
   "drift": 6.057792785474831,
   "conv": -7.103206911551752e-13,
   "norm_err": 1.971756091734278e-13,
   "drift_err": -3.653966018646315e-12,
   "I_tail_rel": 7.64639210858379e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 50,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9822246563187053,
   "one_minus": 0.017775343681294742,
   "kappa": 3.1303363844623697,
   "B": 3.1023902370009626,
   "kappa_joint": 3.4198135533858367,
   "beta": 1.6221906775989436,
   "mean": 3.573926552406766,
   "var": 3.65753968960391,
   "drift": 5.933226787423597,
   "conv": -5.292433158388121e-13,
   "norm_err": 2.4091839634365897e-13,
   "drift_err": -4.5421444383464404e-12,
   "I_tail_rel": 2.097106663312423e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 50,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9815578664145184,
   "one_minus": 0.018442133585481635,
   "kappa": 2.6205655795985745,
   "B": 2.596288719210967,
   "kappa_joint": 2.8570812852280745,
   "beta": 1.149557240629047,
   "mean": 4.285837562490756,
   "var": 5.1008760477043005,
   "drift": 5.863748994189755,
   "conv": -4.5141668181258865e-13,
   "norm_err": 2.660094367001875e-13,
   "drift_err": -5.119460411151522e-12,
   "I_tail_rel": 1.9739719616963216e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 50,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9837888423779793,
   "one_minus": 0.016211157622020744,
   "kappa": 2.2283215656702784,
   "B": 2.2101859293698967,
   "kappa_joint": 2.40736978398586,
   "beta": 0.8406500193382508,
   "mean": 5.129861168427079,
   "var": 6.912372995820419,
   "drift": 5.810886492609638,
   "conv": -2.8388402739665253e-13,
   "norm_err": 2.76445533131664e-13,
   "drift_err": -5.262457136723242e-12,
   "I_tail_rel": 2.6033380587437625e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 51,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9961310340323967,
   "one_minus": 0.0038689659676033328,
   "kappa": 3.949305376537004,
   "B": 3.9416581085650533,
   "kappa_joint": 5.276563005158629,
   "beta": 2.9866960060971435,
   "mean": 2.4337200060419875,
   "var": 1.7417100632256082,
   "drift": 5.201958489615127,
   "conv": -2.894351425197783e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -3.6219915955371107e-12,
   "I_tail_rel": 1.6307826884899318e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 51,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9950384479665212,
   "one_minus": 0.004961552033478811,
   "kappa": 3.619028540231331,
   "B": 3.610039377109883,
   "kappa_joint": 4.1551134810974375,
   "beta": 2.471147262341293,
   "mean": 2.656652282828385,
   "var": 2.1341582724786,
   "drift": 5.273819372438515,
   "conv": -8.251177519014163e-13,
   "norm_err": 2.517985819849855e-13,
   "drift_err": -3.905320511421451e-12,
   "I_tail_rel": 1.529000966049159e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 51,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9876144576904811,
   "one_minus": 0.012385542309518938,
   "kappa": 2.890067435197651,
   "B": 2.872114145438868,
   "kappa_joint": 3.0186722252919793,
   "beta": 1.5146148169381244,
   "mean": 3.3987124000725,
   "var": 3.595828661408582,
   "drift": 5.446295369740221,
   "conv": -6.954437026251981e-13,
   "norm_err": 3.1730174043786974e-13,
   "drift_err": -5.202949182603334e-12,
   "I_tail_rel": 3.5006416213039886e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 51,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9842090530115126,
   "one_minus": 0.015790946988487375,
   "kappa": 2.4906590255789713,
   "B": 2.470915842225162,
   "kappa_joint": 2.598367339549408,
   "beta": 1.1015661121014444,
   "mean": 4.062523399456139,
   "var": 5.031468679231217,
   "drift": 5.542495391140922,
   "conv": -6.157296894571118e-13,
   "norm_err": 3.5416114485542494e-13,
   "drift_err": -6.161293697459769e-12,
   "I_tail_rel": 2.730693333459341e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 51,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.983102476809074,
   "one_minus": 0.016897523190925967,
   "kappa": 2.1614970409345045,
   "B": 2.143157263467377,
   "kappa_joint": 2.2629946428985614,
   "beta": 0.8179089948709072,
   "mean": 4.869949888913922,
   "var": 6.865910094293973,
   "drift": 5.615689624097999,
   "conv": -4.334310688136611e-13,
   "norm_err": 3.672617765460018e-13,
   "drift_err": -6.743050562363351e-12,
   "I_tail_rel": 3.0580557097532833e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 52,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9751973762494203,
   "one_minus": 0.024802623750579733,
   "kappa": 5.30060419552834,
   "B": 5.234457018614287,
   "kappa_joint": 8.125724892303346,
   "beta": 4.484602313948242,
   "mean": 2.088020072064196,
   "var": 1.36237103855468,
   "drift": 6.109692311958388,
   "conv": -5.95745675013859e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -7.289280290478928e-12,
   "I_tail_rel": 6.035243446011326e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 52,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.965667071874008,
   "one_minus": 0.03433292812599198,
   "kappa": 4.6608813120018695,
   "B": 4.5801716604432245,
   "kappa_joint": 5.421362579765808,
   "beta": 3.4629729312345443,
   "mean": 2.346882790262288,
   "var": 1.749304111168792,
   "drift": 6.05779278547483,
   "conv": -1.2165823903842465e-12,
   "norm_err": 3.0397906414236786e-13,
   "drift_err": -6.8691718979607685e-12,
   "I_tail_rel": 6.14399093040448e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 52,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9547680838875536,
   "one_minus": 0.04523191611244637,
   "kappa": 3.418903002907683,
   "B": 3.3406865314063308,
   "kappa_joint": 3.684956202739034,
   "beta": 1.8809640859802335,
   "mean": 3.1751809061572565,
   "var": 3.1543541057731534,
   "drift": 5.933226787423596,
   "conv": -9.586775817638227e-13,
   "norm_err": 3.339550858072471e-13,
   "drift_err": -7.058353901356895e-12,
   "I_tail_rel": 1.6287550747169353e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 52,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9599323399522998,
   "one_minus": 0.04006766004770024,
   "kappa": 2.814745681866252,
   "B": 2.7577790823182102,
   "kappa_joint": 3.044763840364799,
   "beta": 1.297010747630538,
   "mean": 3.887091916241246,
   "var": 4.5209717844682675,
   "drift": 5.863748994189755,
   "conv": -8.423262087831063e-13,
   "norm_err": 3.448352714485736e-13,
   "drift_err": -7.204903340607416e-12,
   "I_tail_rel": 1.3261548595774733e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 52,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9686240618747803,
   "one_minus": 0.03137593812521966,
   "kappa": 2.357160486001137,
   "B": 2.319886720295854,
   "kappa_joint": 2.5461135059224174,
   "beta": 0.9261709726820152,
   "mean": 4.73111552217757,
   "var": 6.274096969139958,
   "drift": 5.810886492609638,
   "conv": -5.268008251846368e-13,
   "norm_err": 3.306244167333716e-13,
   "drift_err": -6.7483796328815515e-12,
   "I_tail_rel": 1.544815390029144e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 53,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9579096451092771,
   "one_minus": 0.04209035489072288,
   "kappa": 4.278397457923268,
   "B": 4.187389894461017,
   "kappa_joint": 8.999890128998679,
   "beta": 3.370698586549378,
   "mean": 2.167889575208981,
   "var": 1.5432879434468898,
   "drift": 5.201958489615127,
   "conv": -4.919398222114069e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.0458305028987525e-12,
   "I_tail_rel": 1.3895511205093906e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 53,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9633471727767667,
   "one_minus": 0.036652827223233264,
   "kappa": 3.9204560794184258,
   "B": 3.8479374735872116,
   "kappa_joint": 5.0600410520833154,
   "beta": 2.807571089373589,
   "mean": 2.3908218519953786,
   "var": 1.8784277243769392,
   "drift": 5.273819372438514,
   "conv": -1.1404210908949608e-12,
   "norm_err": 3.2462921240039577e-13,
   "drift_err": -6.007638830851647e-12,
   "I_tail_rel": 1.3025174531970361e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 53,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9656511555901299,
   "one_minus": 0.03434884440987007,
   "kappa": 3.097013500747647,
   "B": 3.0433593175994544,
   "kappa_joint": 3.286892345158969,
   "beta": 1.7006121238814125,
   "mean": 3.132881969239493,
   "var": 3.2025500072937287,
   "drift": 5.446295369740221,
   "conv": -1.0460521338018225e-12,
   "norm_err": 3.7636560534792807e-13,
   "drift_err": -7.112532784958603e-12,
   "I_tail_rel": 2.943974669579377e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 53,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9677465801561088,
   "one_minus": 0.032253419843891185,
   "kappa": 2.6379833036935305,
   "B": 2.595092634937571,
   "kappa_joint": 2.761759924832987,
   "beta": 1.215067457642203,
   "mean": 3.7966929686231325,
   "var": 4.561471345711082,
   "drift": 5.542495391140922,
   "conv": -9.39359701135345e-13,
   "norm_err": 4.04121180963557e-13,
   "drift_err": -7.624123554705875e-12,
   "I_tail_rel": 2.1442632256821542e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 53,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9716004271700086,
   "one_minus": 0.028399572829991393,
   "kappa": 2.26307453161167,
   "B": 2.230707901866896,
   "kappa_joint": 2.3743659255420146,
   "beta": 0.8860991394713473,
   "mean": 4.604119458080914,
   "var": 6.337540997329437,
   "drift": 5.615689624097999,
   "conv": -6.559197629485425e-13,
   "norm_err": 4.0167869030938164e-13,
   "drift_err": -7.645439836778678e-12,
   "I_tail_rel": 2.2263451060244574e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 54,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9918689240341,
   "one_minus": 0.008131075965900014,
   "kappa": 5.2739411444432625,
   "B": 5.252455972867399,
   "kappa_joint": 7.630722428824642,
   "beta": 4.515496417538468,
   "mean": 2.2654499481242096,
   "var": 1.3530499743567423,
   "drift": 6.109692311958387,
   "conv": -4.1155967522854553e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -4.355626970209414e-12,
   "I_tail_rel": 6.09642171097538e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 54,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.986599754474437,
   "one_minus": 0.01340024552556296,
   "kappa": 4.589993499906104,
   "B": 4.559136257672807,
   "kappa_joint": 5.281953941924128,
   "beta": 3.4312371109599713,
   "mean": 2.524312666322301,
   "var": 1.7654835820366888,
   "drift": 6.057792785474829,
   "conv": -9.935385847370526e-13,
   "norm_err": 2.2581936320875684e-13,
   "drift_err": -4.454214774796128e-12,
   "I_tail_rel": 6.335429780470615e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 54,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9727182307312513,
   "one_minus": 0.0272817692687487,
   "kappa": 3.3464113456867137,
   "B": 3.300447674179465,
   "kappa_joint": 3.63636848893402,
   "beta": 1.8359242348676046,
   "mean": 3.352610782217269,
   "var": 3.2317383662901875,
   "drift": 5.933226787423595,
   "conv": -7.600586826583822e-13,
   "norm_err": 2.673417043297377e-13,
   "drift_err": -5.3370641239780525e-12,
   "I_tail_rel": 1.7115171993216778e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 54,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9733447075028974,
   "one_minus": 0.026655292497102634,
   "kappa": 2.7614337179625514,
   "B": 2.724381730689705,
   "kappa_joint": 3.0018216750393054,
   "beta": 1.2657867555160298,
   "mean": 4.064521792301259,
   "var": 4.632493560733497,
   "drift": 5.863748994189754,
   "conv": -6.364908600176022e-13,
   "norm_err": 2.9043434324194095e-13,
   "drift_err": -5.697664562376303e-12,
   "I_tail_rel": 1.4201132100666562e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 54,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9778396855810224,
   "one_minus": 0.02216031441897759,
   "kappa": 2.320735303142826,
   "B": 2.294877132274553,
   "kappa_joint": 2.508648377393335,
   "beta": 0.9063094002842135,
   "mean": 4.908545398237583,
   "var": 6.411592432768959,
   "drift": 5.810886492609637,
   "conv": -4.1655567883935873e-13,
   "norm_err": 2.8821389719269064e-13,
   "drift_err": -5.628386645639694e-12,
   "I_tail_rel": 1.6946038069601963e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 55,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9842725053356485,
   "one_minus": 0.015727494664351527,
   "kappa": 4.245700923287535,
   "B": 4.212181487478283,
   "kappa_joint": 8.071741458905105,
   "beta": 3.4107294240957025,
   "mean": 2.2861761592489898,
   "var": 1.5251747772382558,
   "drift": 5.201958489615127,
   "conv": -3.771427614651657e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -4.079403481682675e-12,
   "I_tail_rel": 1.411035673101639e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 55,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9857903165956464,
   "one_minus": 0.014209683404353579,
   "kappa": 3.867972908904052,
   "B": 3.8403932485756926,
   "kappa_joint": 4.82870261116361,
   "beta": 2.7965728937899286,
   "mean": 2.509108436035387,
   "var": 1.8858150932341369,
   "drift": 5.273819372438514,
   "conv": -9.92761428619815e-13,
   "norm_err": 2.6356694604601216e-13,
   "drift_err": -4.282796339794004e-12,
   "I_tail_rel": 1.3381226460685525e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 55,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9806050387448806,
   "one_minus": 0.019394961255119414,
   "kappa": 3.040915980758175,
   "B": 3.0112823677167126,
   "kappa_joint": 3.2108917767234826,
   "beta": 1.6649522074220686,
   "mean": 3.2511685532795016,
   "var": 3.271142165800063,
   "drift": 5.446295369740221,
   "conv": -8.699707620962727e-13,
   "norm_err": 3.3639757646142243e-13,
   "drift_err": -5.786482404346316e-12,
   "I_tail_rel": 3.0628014738634985e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 55,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9787670218516206,
   "one_minus": 0.021232978148379433,
   "kappa": 2.5940422593070562,
   "B": 2.5663548780586627,
   "kappa_joint": 2.71311896693554,
   "beta": 1.1883054283929195,
   "mean": 3.9149795526631417,
   "var": 4.6642010199656045,
   "drift": 5.54249539114092,
   "conv": -7.969180870759374e-13,
   "norm_err": 3.6992631180510216e-13,
   "drift_err": -6.709299782414746e-12,
   "I_tail_rel": 2.249288081043299e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 55,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9793361909909426,
   "one_minus": 0.0206638090090574,
   "kappa": 2.2315732061124867,
   "B": 2.208396449842035,
   "kappa_joint": 2.3398836101959803,
   "beta": 0.8684623271818123,
   "mean": 4.722406042120924,
   "var": 6.466244358947716,
   "drift": 5.615689624097999,
   "conv": -5.471179065352771e-13,
   "norm_err": 3.8347103270552907e-13,
   "drift_err": -7.099210108663101e-12,
   "I_tail_rel": 2.3621292073063818e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 56,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9537868175687454,
   "one_minus": 0.04621318243125461,
   "kappa": 5.51628701638682,
   "B": 5.387316771485559,
   "kappa_joint": 11.777954989103963,
   "beta": 4.750350838375779,
   "mean": 1.9849042464522337,
   "var": 1.2861560166464234,
   "drift": 6.10969231195839,
   "conv": -6.832312493543213e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -8.068212764555938e-12,
   "I_tail_rel": 5.572522385816462e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 56,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9471594623922209,
   "one_minus": 0.05284053760777907,
   "kappa": 4.833651757583584,
   "B": 4.704212260250467,
   "kappa_joint": 5.787641948131252,
   "beta": 3.653081868787661,
   "mean": 2.2437669646503258,
   "var": 1.658269100737459,
   "drift": 6.057792785474831,
   "conv": -1.3699041900849807e-12,
   "norm_err": 3.5127456499139953e-13,
   "drift_err": -7.693401471442485e-12,
   "I_tail_rel": 5.712458455164302e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 56,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9418989329669506,
   "one_minus": 0.0581010670330494,
   "kappa": 3.513410181808454,
   "B": 3.4098165001781857,
   "kappa_joint": 3.782705827287043,
   "beta": 1.959616407977584,
   "mean": 3.072065080545294,
   "var": 3.027749085621796,
   "drift": 5.933226787423598,
   "conv": -1.0860201626883281e-12,
   "norm_err": 3.679279103607769e-13,
   "drift_err": -8.003375739917828e-12,
   "I_tail_rel": 1.5329765481508527e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 56,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9508692896580728,
   "one_minus": 0.049130710341927175,
   "kappa": 2.875076444741945,
   "B": 2.8035596907132474,
   "kappa_joint": 3.1042797166322553,
   "beta": 1.3404303197801244,
   "mean": 3.7839760906292828,
   "var": 4.3745272750556765,
   "drift": 5.8637489941897565,
   "conv": -9.269252032595432e-13,
   "norm_err": 3.6770586575585185e-13,
   "drift_err": -7.911893362688716e-12,
   "I_tail_rel": 1.236974265892258e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 56,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9627811829124525,
   "one_minus": 0.037218817087547484,
   "kappa": 2.395339724485116,
   "B": 2.350341200904472,
   "kappa_joint": 2.5872771852788157,
   "beta": 0.950647335427168,
   "mean": 4.627999696565605,
   "var": 6.112557492204562,
   "drift": 5.810886492609639,
   "conv": -6.316058787092516e-13,
   "norm_err": 3.5282887722587475e-13,
   "drift_err": -7.37099270509134e-12,
   "I_tail_rel": 1.4150184381064161e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 57,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9306239749044819,
   "one_minus": 0.0693760250955181,
   "kappa": 4.394332994388976,
   "B": 4.239162670830796,
   "kappa_joint": 15.01823132862474,
   "beta": 3.454564311814578,
   "mean": 2.0991456914676734,
   "var": 1.5058218692946248,
   "drift": 5.201958489615127,
   "conv": -5.578870698741412e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.6915362140207435e-12,
   "I_tail_rel": 1.3171973551426792e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 57,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9434379755197765,
   "one_minus": 0.056562024480223516,
   "kappa": 4.017920524913,
   "B": 3.902635752777801,
   "kappa_joint": 5.40853090035362,
   "beta": 2.8879574257806304,
   "mean": 2.3220779682540704,
   "var": 1.8261416617016,
   "drift": 5.273819372438515,
   "conv": -1.227462576025573e-12,
   "norm_err": 3.47499806707674e-13,
   "drift_err": -6.73949784868455e-12,
   "I_tail_rel": 1.2400760708407428e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 57,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9553044703456239,
   "one_minus": 0.044695529654376065,
   "kappa": 3.157349055040147,
   "B": 3.0859828074710363,
   "kappa_joint": 3.3727321751381822,
   "beta": 1.7485812357733113,
   "mean": 3.0641380854981852,
   "var": 3.1146939348983658,
   "drift": 5.446295369740222,
   "conv": -1.0943468353730168e-12,
   "norm_err": 3.9768188742073107e-13,
   "drift_err": -7.342570995660935e-12,
   "I_tail_rel": 2.824842964123438e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 57,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.960940676345722,
   "one_minus": 0.039059323654278,
   "kappa": 2.679124384395038,
   "B": 2.626280843323589,
   "kappa_joint": 2.808889398815851,
   "beta": 1.244448679025179,
   "mean": 3.7279490848818235,
   "var": 4.453775784054475,
   "drift": 5.542495391140922,
   "conv": -1.0010881013045037e-12,
   "norm_err": 4.225508831723346e-13,
   "drift_err": -8.022027486731531e-12,
   "I_tail_rel": 2.052828113852395e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 57,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9672380189598926,
   "one_minus": 0.03276198104010741,
   "kappa": 2.29046979644816,
   "B": 2.252637184177811,
   "kappa_joint": 2.404987012314338,
   "beta": 0.9036066134719097,
   "mean": 4.535375574339606,
   "var": 6.214750468150015,
   "drift": 5.6156896240980005,
   "conv": -7.222000775186643e-13,
   "norm_err": 4.189981694935341e-13,
   "drift_err": -8.074430013493838e-12,
   "I_tail_rel": 2.114573615040203e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 58,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9809105793908603,
   "one_minus": 0.01908942060913965,
   "kappa": 5.5130110280050575,
   "B": 5.460137387194888,
   "kappa_joint": 10.655310046408474,
   "beta": 4.879640211781333,
   "mean": 2.1572119387599265,
   "var": 1.252078441604616,
   "drift": 6.10969231195839,
   "conv": -5.071498776487715e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -4.994227253973804e-12,
   "I_tail_rel": 5.579147163118913e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 58,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.975260229746368,
   "one_minus": 0.024739770253632054,
   "kappa": 4.776938357373451,
   "B": 4.717478117323377,
   "kappa_joint": 5.640595561869039,
   "beta": 3.6737142678082733,
   "mean": 2.4160746569580183,
   "var": 1.648955891468634,
   "drift": 6.057792785474831,
   "conv": -1.1020073742429304e-12,
   "norm_err": 2.375877272697835e-13,
   "drift_err": -4.8974158062264905e-12,
   "I_tail_rel": 5.849020718121226e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 58,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9629737552580051,
   "one_minus": 0.037026244741994896,
   "kappa": 3.446341595810577,
   "B": 3.381937266494095,
   "kappa_joint": 3.7395892540869986,
   "beta": 1.927703100570017,
   "mean": 3.2443727728529854,
   "var": 3.0778737585000293,
   "drift": 5.933226787423598,
   "conv": -8.605338663869588e-13,
   "norm_err": 2.8754776337791554e-13,
   "drift_err": -5.799805080641818e-12,
   "I_tail_rel": 1.6005000018827542e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 58,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9660218409599599,
   "one_minus": 0.03397815904004009,
   "kappa": 2.8256698393443904,
   "B": 2.777249446262835,
   "kappa_joint": 3.067562851093988,
   "beta": 1.3153896072990092,
   "mean": 3.9562837829369752,
   "var": 4.4578039553089095,
   "drift": 5.8637489941897565,
   "conv": -7.331912854624534e-13,
   "norm_err": 3.070876886113183e-13,
   "drift_err": -6.178169087434071e-12,
   "I_tail_rel": 1.3085997226702123e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 58,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9729072731349198,
   "one_minus": 0.02709272686508024,
   "kappa": 2.361970890186379,
   "B": 2.3297550722027487,
   "kappa_joint": 2.554114855838676,
   "beta": 0.9340672379950166,
   "mean": 4.800307388873298,
   "var": 6.221058031199934,
   "drift": 5.810886492609638,
   "conv": -5.078160114635466e-13,
   "norm_err": 3.013145288832675e-13,
   "drift_err": -6.17106366007647e-12,
   "I_tail_rel": 1.524563522096442e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 59,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9676360246218743,
   "one_minus": 0.03236397537812574,
   "kappa": 4.3714063622569395,
   "B": 4.3000865239356125,
   "kappa_joint": 12.844261392628363,
   "beta": 3.5545735611398013,
   "mean": 2.2140174863394675,
   "var": 1.4634550108866167,
   "drift": 5.201958489615127,
   "conv": -4.377609386096992e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -4.534150832569139e-12,
   "I_tail_rel": 1.3310501581490944e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 59,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9734790077076051,
   "one_minus": 0.026520992292394907,
   "kappa": 3.974641806527981,
   "B": 3.921581919984007,
   "kappa_joint": 5.183915269654495,
   "beta": 2.916065884910005,
   "mean": 2.436949763125865,
   "var": 1.808539169066571,
   "drift": 5.273819372438516,
   "conv": -1.0699219288312634e-12,
   "norm_err": 2.8066438062523957e-13,
   "drift_err": -4.742872761198669e-12,
   "I_tail_rel": 1.2672399888780011e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 59,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9731897694679114,
   "one_minus": 0.02681023053208864,
   "kappa": 3.107402488760927,
   "B": 3.0654643980253846,
   "kappa_joint": 3.3037352821770023,
   "beta": 1.7254062326056616,
   "mean": 3.17900988036998,
   "var": 3.1565293244103874,
   "drift": 5.446295369740221,
   "conv": -9.61564161627848e-13,
   "norm_err": 3.40394379350073e-13,
   "drift_err": -6.1382010585475655e-12,
   "I_tail_rel": 2.9223392994339287e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 59,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9734807959979761,
   "one_minus": 0.0265192040020239,
   "kappa": 2.639683397187815,
   "B": 2.604447066401308,
   "kappa_joint": 2.7656407578657114,
   "beta": 1.2238430603890984,
   "mean": 3.842820879753619,
   "var": 4.528763180941507,
   "drift": 5.542495391140922,
   "conv": -8.705258736085852e-13,
   "norm_err": 3.8324898810060404e-13,
   "drift_err": -6.9251271384018764e-12,
   "I_tail_rel": 2.13593124821024e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 59,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9757825592947031,
   "one_minus": 0.024217440705296855,
   "kappa": 2.2622531915151667,
   "B": 2.2346923141007746,
   "kappa_joint": 2.3741158685500254,
   "beta": 0.8892674048920918,
   "mean": 4.650247369211401,
   "var": 6.314961723779177,
   "drift": 5.615689624098,
   "conv": -6.150635556423367e-13,
   "norm_err": 3.9457326295178063e-13,
   "drift_err": -7.261746759468224e-12,
   "I_tail_rel": 2.2178374733546156e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 60,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9058970940961982,
   "one_minus": 0.09410290590380177,
   "kappa": 3.774583503900876,
   "B": 3.592596734818028,
   "kappa_joint": 4.043596048158288,
   "beta": 2.1125043030011534,
   "mean": 2.9847724078242055,
   "var": 2.892156150062551,
   "drift": 6.109692311958388,
   "conv": -6.48703313288479e-13,
   "norm_err": -9.992007221626409e-16,
   "drift_err": -7.717382288774388e-12,
   "I_tail_rel": 6.873940378759338e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 60,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9099842582530617,
   "one_minus": 0.09001574174693827,
   "kappa": 3.467614253595429,
   "B": 3.3078645607746404,
   "kappa_joint": 3.720221324109627,
   "beta": 1.8062631621644578,
   "mean": 3.243635126022297,
   "var": 3.353770874790877,
   "drift": 6.057792785474829,
   "conv": -1.0158540675320182e-12,
   "norm_err": 2.560174294785611e-13,
   "drift_err": -6.052047751836653e-12,
   "I_tail_rel": 1.1409911564553621e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 60,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9303998687053839,
   "one_minus": 0.06960013129461606,
   "kappa": 2.7680736110771935,
   "B": 2.6700073402136537,
   "kappa_joint": 3.008423226937015,
   "beta": 1.2015281822541644,
   "mean": 4.071933241917265,
   "var": 4.938067100758619,
   "drift": 5.933226787423596,
   "conv": -3.7969627442180354e-13,
   "norm_err": 1.580957587066223e-13,
   "drift_err": -3.3377745012330706e-12,
   "I_tail_rel": 5.9416443357906684e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 60,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9470997514870099,
   "one_minus": 0.05290024851299013,
   "kappa": 2.380835764559912,
   "B": 2.317006750817045,
   "kappa_joint": 2.589448136246827,
   "beta": 0.9155440126532183,
   "mean": 4.783844252001256,
   "var": 6.404660959113031,
   "drift": 5.863748994189754,
   "conv": -2.7211566333562587e-13,
   "norm_err": 1.545430450278218e-13,
   "drift_err": -3.383959779057477e-12,
   "I_tail_rel": 2.392696395294493e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 60,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9616167540038559,
   "one_minus": 0.038383245996144066,
   "kappa": 2.0650939489972036,
   "B": 2.0250736598033954,
   "kappa_joint": 2.22723286388327,
   "beta": 0.7057311019317151,
   "mean": 5.627867857937578,
   "var": 8.233853484286264,
   "drift": 5.810886492609637,
   "conv": -1.9473311851925246e-13,
   "norm_err": 1.5787371410169726e-13,
   "drift_err": -3.4141578453272814e-12,
   "I_tail_rel": 1.1898215805293626e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 61,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9305538181658953,
   "one_minus": 0.06944618183410467,
   "kappa": 3.3496693233156303,
   "B": 3.2312657972839265,
   "kappa_joint": 3.758552428034999,
   "beta": 2.007143785084187,
   "mean": 2.89143304503248,
   "var": 2.5917218927078203,
   "drift": 5.201958489615127,
   "conv": -7.401856905175919e-13,
   "norm_err": -7.771561172376096e-16,
   "drift_err": -6.625811010962934e-12,
   "I_tail_rel": 5.819004662226448e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 61,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9358826656222183,
   "one_minus": 0.06411733437778167,
   "kappa": 3.1466050927291525,
   "B": 3.044058139457469,
   "kappa_joint": 3.3748837166898307,
   "beta": 1.7570358978966532,
   "mean": 3.114365321818878,
   "var": 3.001543325752081,
   "drift": 5.273819372438514,
   "conv": -1.2678746941219288e-12,
   "norm_err": 2.724487302430134e-13,
   "drift_err": -5.511147094239277e-12,
   "I_tail_rel": 9.237790220635362e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 61,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9478772124596362,
   "one_minus": 0.05212278754036381,
   "kappa": 2.6356151863098853,
   "B": 2.566008216145027,
   "kappa_joint": 2.7300331546874794,
   "beta": 1.208968246912736,
   "mean": 3.856425439062993,
   "var": 4.504911840032252,
   "drift": 5.446295369740219,
   "conv": -5.089262344881718e-13,
   "norm_err": 1.7608137170554983e-13,
   "drift_err": -3.3946179200938786e-12,
   "I_tail_rel": 4.369247638213521e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 61,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9559379746282001,
   "one_minus": 0.04406202537179993,
   "kappa": 2.321285761139601,
   "B": 2.2695693855073817,
   "kappa_joint": 2.4128395259304205,
   "beta": 0.9293548901936092,
   "mean": 4.520236438446632,
   "var": 5.963809358108904,
   "drift": 5.542495391140919,
   "conv": -3.794742298168785e-13,
   "norm_err": 1.887379141862766e-13,
   "drift_err": -3.730349362740526e-12,
   "I_tail_rel": 1.6780233398528765e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 61,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9637858125743888,
   "one_minus": 0.03621418742561122,
   "kappa": 2.046077347595323,
   "B": 2.008687198320351,
   "kappa_joint": 2.135783646850345,
   "beta": 0.7184913217749533,
   "mean": 5.327662927904416,
   "var": 7.815946350228778,
   "drift": 5.615689624097997,
   "conv": -2.950972799453666e-13,
   "norm_err": 1.971756091734278e-13,
   "drift_err": -3.948841253986757e-12,
   "I_tail_rel": 8.080274599226896e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 62,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9347543806640104,
   "one_minus": 0.0652456193359896,
   "kappa": 3.63326136163159,
   "B": 3.51273505609386,
   "kappa_joint": 4.0143166553761995,
   "beta": 2.019628312568087,
   "mean": 3.182824355876153,
   "var": 3.025156794415068,
   "drift": 6.109692311958387,
   "conv": -5.579980921766037e-13,
   "norm_err": -8.881784197001252e-16,
   "drift_err": -5.496936239524075e-12,
   "I_tail_rel": 9.140317111790865e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 62,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9367341740616971,
   "one_minus": 0.06326582593830288,
   "kappa": 3.3383279168744653,
   "B": 3.2310016255757263,
   "kappa_joint": 3.6796351878941054,
   "beta": 1.7232962358012907,
   "mean": 3.4416870740742453,
   "var": 3.5152358948071996,
   "drift": 6.057792785474828,
   "conv": -8.761880110341735e-13,
   "norm_err": 2.007283228522283e-13,
   "drift_err": -4.551026222543442e-12,
   "I_tail_rel": 1.5166890681614622e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 62,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9494370912663612,
   "one_minus": 0.05056290873363878,
   "kappa": 2.6785692542507973,
   "B": 2.6099727713750074,
   "kappa_joint": 2.954560340117726,
   "beta": 1.1481034033214352,
   "mean": 4.269985189969213,
   "var": 5.167850535290562,
   "drift": 5.933226787423595,
   "conv": -3.2807090377673376e-13,
   "norm_err": 1.290079154614432e-13,
   "drift_err": -2.6192381596956693e-12,
   "I_tail_rel": 7.817481650797583e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 62,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9606284581518905,
   "one_minus": 0.03937154184810954,
   "kappa": 2.3160703244772063,
   "B": 2.270018863744242,
   "kappa_joint": 2.534580427011395,
   "beta": 0.8787868728454561,
   "mean": 4.981896200053203,
   "var": 6.672549596927073,
   "drift": 5.863748994189751,
   "conv": -2.1604940059205546e-13,
   "norm_err": 1.3300471835009375e-13,
   "drift_err": -2.779110275241692e-12,
   "I_tail_rel": 3.1149687541343955e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 62,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9705914258008971,
   "one_minus": 0.02940857419910292,
   "kappa": 2.0194399822930906,
   "B": 1.9895239688832158,
   "kappa_joint": 2.18007269934409,
   "beta": 0.6811707005110019,
   "mean": 5.825919805989527,
   "var": 8.530734642946932,
   "drift": 5.810886492609634,
   "conv": -1.4210854715202004e-13,
   "norm_err": 1.412203687323199e-13,
   "drift_err": -2.8972380050618085e-12,
   "I_tail_rel": 1.5328874772552107e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 63,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9544095338427788,
   "one_minus": 0.04559046615722118,
   "kappa": 3.232319558493461,
   "B": 3.1577785807669603,
   "kappa_joint": 3.5012879749397308,
   "beta": 1.9168868004343413,
   "mean": 3.0234676770671127,
   "var": 2.7137536178121895,
   "drift": 5.2019584896151265,
   "conv": -6.579181643928678e-13,
   "norm_err": -9.992007221626409e-16,
   "drift_err": -5.183409257369931e-12,
   "I_tail_rel": 7.699006825681693e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 63,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9557958325747361,
   "one_minus": 0.044204167425263896,
   "kappa": 3.038413411266867,
   "B": 2.970499137607378,
   "kappa_joint": 3.198947074288735,
   "beta": 1.6731451161639213,
   "mean": 3.2463999538535098,
   "var": 3.1520394265202683,
   "drift": 5.273819372438514,
   "conv": -1.142419492339286e-12,
   "norm_err": 2.3003821070233244e-13,
   "drift_err": -4.377831430701917e-12,
   "I_tail_rel": 1.2205892966889274e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 63,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9601736317700552,
   "one_minus": 0.039826368229944786,
   "kappa": 2.5573133020525294,
   "B": 2.5058716642761354,
   "kappa_joint": 2.6461480228051624,
   "beta": 1.1529658917712295,
   "mean": 3.9884600710976255,
   "var": 4.723726355316041,
   "drift": 5.446295369740219,
   "conv": -4.446443213623752e-13,
   "norm_err": 1.567634910770721e-13,
   "drift_err": -2.800426557314495e-12,
   "I_tail_rel": 5.717596394240675e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 63,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.964542538798385,
   "one_minus": 0.03545746120161497,
   "kappa": 2.262684511065065,
   "B": 2.2222079497140927,
   "kappa_joint": 2.3520584799691044,
   "beta": 0.8909719942511282,
   "mean": 4.652271070481264,
   "var": 6.220729076674793,
   "drift": 5.542495391140919,
   "conv": -3.255173908200959e-13,
   "norm_err": 1.723066134218243e-13,
   "drift_err": -3.353761712787673e-12,
   "I_tail_rel": 2.175794686955868e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 63,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9694944983724704,
   "one_minus": 0.03050550162752963,
   "kappa": 2.003724889095692,
   "B": 1.97292586859523,
   "kappa_joint": 2.0909466728111643,
   "beta": 0.6931359714520289,
   "mean": 5.4596975599390465,
   "var": 8.101858589641314,
   "drift": 5.615689624097996,
   "conv": -2.4857893521357255e-13,
   "norm_err": 1.8673951274195133e-13,
   "drift_err": -3.664624159682717e-12,
   "I_tail_rel": 1.0380176439307974e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 64,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9593630711164323,
   "one_minus": 0.040636928883567736,
   "kappa": 4.363624264265662,
   "B": 4.274042600395259,
   "kappa_joint": 4.83778296011712,
   "beta": 2.989911638306065,
   "mean": 2.662415512240765,
   "var": 2.043435743612756,
   "drift": 6.109692311958388,
   "conv": -3.695932448977146e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -4.998668146072305e-12,
   "I_tail_rel": 1.634070779724116e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 64,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9533793746654146,
   "one_minus": 0.04662062533458544,
   "kappa": 3.9566436050976987,
   "B": 3.8633122309709433,
   "kappa_joint": 4.258725145088165,
   "beta": 2.4637986016551747,
   "mean": 2.9212782304388565,
   "var": 2.4587207661394146,
   "drift": 6.057792785474829,
   "conv": -5.441203043687892e-13,
   "norm_err": 1.5587531265737198e-13,
   "drift_err": -3.823608096809039e-12,
   "I_tail_rel": 5.361286369505172e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 64,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9527857990780011,
   "one_minus": 0.047214200921998906,
   "kappa": 3.0654662137307405,
   "B": 2.9922244798151905,
   "kappa_joint": 3.285868233926935,
   "beta": 1.5090283345621374,
   "mean": 3.7495763463338245,
   "var": 3.9318193380014907,
   "drift": 5.933226787423595,
   "conv": -4.255484853388225e-13,
   "norm_err": 1.596500709410975e-13,
   "drift_err": -3.740119325357227e-12,
   "I_tail_rel": 2.525528910340675e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 64,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9607809572506611,
   "one_minus": 0.03921904274933885,
   "kappa": 2.5896395993769596,
   "B": 2.5383500952310856,
   "kappa_joint": 2.7950396464772265,
   "beta": 1.0988228200668366,
   "mean": 4.461487356417815,
   "var": 5.336391715848318,
   "drift": 5.863748994189754,
   "conv": -3.915756607852927e-13,
   "norm_err": 1.716404796070492e-13,
   "drift_err": -3.9257486150745535e-12,
   "I_tail_rel": 6.6838556853976636e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 64,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9700197571810333,
   "one_minus": 0.029980242818966718,
   "kappa": 2.2113682165097464,
   "B": 2.177967291509808,
   "kappa_joint": 2.381127854237127,
   "beta": 0.816319769611654,
   "mean": 5.305510962354138,
   "var": 7.118394909600237,
   "drift": 5.810886492609636,
   "conv": -2.765565554341265e-13,
   "norm_err": 1.7363888105137448e-13,
   "drift_err": -3.799627279477136e-12,
   "I_tail_rel": 2.9763324595408056e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 65,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9616898997818012,
   "one_minus": 0.038310100218198806,
   "kappa": 3.742588883908456,
   "B": 3.6701993229209857,
   "kappa_joint": 4.820196088850964,
   "beta": 2.5894791542187567,
   "mean": 2.676528447976854,
   "var": 2.008882165025404,
   "drift": 5.201958489615127,
   "conv": -3.660405312189141e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -4.080291660102375e-12,
   "I_tail_rel": 1.4817624229669126e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 65,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9636817572740941,
   "one_minus": 0.03631824272590589,
   "kappa": 3.487922800512289,
   "B": 3.4239994232249593,
   "kappa_joint": 4.001401575171446,
   "beta": 2.223013573713656,
   "mean": 2.8994607247632507,
   "var": 2.3723738958680016,
   "drift": 5.273819372438515,
   "conv": -5.846434447676074e-13,
   "norm_err": 1.5076828674409626e-13,
   "drift_err": -3.1530333899354446e-12,
   "I_tail_rel": 4.612090198821802e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 65,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9661609055442374,
   "one_minus": 0.03383909445576261,
   "kappa": 2.855750281318009,
   "B": 2.807016454357582,
   "kappa_joint": 2.9750061992946324,
   "beta": 1.446734126616061,
   "mean": 3.641520842007366,
   "var": 3.7645447560425005,
   "drift": 5.446295369740219,
   "conv": -5.037081862724335e-13,
   "norm_err": 1.7208456881689926e-13,
   "drift_err": -3.623767952376511e-12,
   "I_tail_rel": 1.9647371492782806e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 65,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9687027152188012,
   "one_minus": 0.03129728478119875,
   "kappa": 2.4787084572737412,
   "B": 2.439611697723013,
   "kappa_joint": 2.5780479098460907,
   "beta": 1.0738313369064987,
   "mean": 4.305331841391005,
   "var": 5.161420793611576,
   "drift": 5.54249539114092,
   "conv": -4.7839510131098e-13,
   "norm_err": 2.0028423364237824e-13,
   "drift_err": -4.122924224247981e-12,
   "I_tail_rel": 5.033797116030801e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 65,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9725043710153786,
   "one_minus": 0.027495628984621434,
   "kappa": 2.157516348313481,
   "B": 2.127648473776598,
   "kappa_joint": 2.2546362702577625,
   "beta": 0.8061143565588357,
   "mean": 5.112758330848787,
   "var": 6.96636845431015,
   "drift": 5.615689624097997,
   "conv": -3.715916463420399e-13,
   "norm_err": 2.0605739337042905e-13,
   "drift_err": -4.320988011841109e-12,
   "I_tail_rel": 2.2501339531104005e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 66,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9841440067862275,
   "one_minus": 0.015855993213772512,
   "kappa": 4.26219109773711,
   "B": 4.228265442584841,
   "kappa_joint": 4.685209205769241,
   "beta": 2.926207694283468,
   "mean": 2.8540990822204817,
   "var": 2.087921620838486,
   "drift": 6.109692311958387,
   "conv": -2.9609648066752925e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -3.0953017926549364e-12,
   "I_tail_rel": 2.2514788393598923e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 66,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9774599042146287,
   "one_minus": 0.022540095785371306,
   "kappa": 3.8515879760219476,
   "B": 3.8079329961681205,
   "kappa_joint": 4.173346062146955,
   "beta": 2.39366947943059,
   "mean": 3.112961800418572,
   "var": 2.5307557444881095,
   "drift": 6.057792785474828,
   "conv": -4.583000645652646e-13,
   "norm_err": 1.0857981180834031e-13,
   "drift_err": -2.4424906541753444e-12,
   "I_tail_rel": 7.434105991402791e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 66,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9708926676393699,
   "one_minus": 0.029107332360630123,
   "kappa": 2.984760007080081,
   "B": 2.941000020649558,
   "kappa_joint": 3.2414718935379305,
   "beta": 1.4578038951409429,
   "mean": 3.941259916313541,
   "var": 4.06997594614738,
   "drift": 5.933226787423595,
   "conv": -3.3939517862791035e-13,
   "norm_err": 1.234568003383174e-13,
   "drift_err": -2.708944180085382e-12,
   "I_tail_rel": 3.4936295482861176e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 66,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9737484552637207,
   "one_minus": 0.02625154473627933,
   "kappa": 2.5311617651974148,
   "B": 2.4977173604953875,
   "kappa_joint": 2.7506146200862553,
   "beta": 1.0639254884719174,
   "mean": 4.653170926397531,
   "var": 5.511428251062647,
   "drift": 5.863748994189752,
   "conv": -3.0830893393840597e-13,
   "norm_err": 1.425526363618701e-13,
   "drift_err": -3.028688411177427e-12,
   "I_tail_rel": 9.13394067485899e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 66,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9786660287792236,
   "one_minus": 0.021333971220776404,
   "kappa": 2.1708276672129823,
   "B": 2.147546641123696,
   "kappa_joint": 2.3409775921588003,
   "beta": 0.7936752131825702,
   "mean": 5.497194532333853,
   "var": 7.32149170856486,
   "drift": 5.810886492609635,
   "conv": -2.2448709557920665e-13,
   "norm_err": 1.48991929904696e-13,
   "drift_err": -3.156586103614245e-12,
   "I_tail_rel": 3.992505818103454e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 67,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.987427233942798,
   "one_minus": 0.012572766057202034,
   "kappa": 3.662433836374594,
   "B": 3.6393375487779243,
   "kappa_joint": 4.465070558949872,
   "beta": 2.5461137032112005,
   "mean": 2.8043174946299976,
   "var": 2.043097479525102,
   "drift": 5.2019584896151265,
   "conv": -3.1508129438861943e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -2.815525590449397e-12,
   "I_tail_rel": 2.0337227276649107e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 67,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9853231755922026,
   "one_minus": 0.014676824407797384,
   "kappa": 3.405361928121287,
   "B": 3.3802796061944234,
   "kappa_joint": 3.7981153994404013,
   "beta": 2.1666062883702106,
   "mean": 3.027249771416395,
   "var": 2.4341383114906616,
   "drift": 5.273819372438514,
   "conv": -5.185851748024106e-13,
   "norm_err": 1.1746159600534156e-13,
   "drift_err": -2.263078613395919e-12,
   "I_tail_rel": 6.3533685043642135e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 67,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9795736644302114,
   "one_minus": 0.020426335569788567,
   "kappa": 2.789152048643567,
   "B": 2.760518999330416,
   "kappa_joint": 2.900729128631645,
   "beta": 1.3992015908655517,
   "mean": 3.7693098886605094,
   "var": 3.8924308014623676,
   "drift": 5.446295369740219,
   "conv": -4.310996004619483e-13,
   "norm_err": 1.467714838554457e-13,
   "drift_err": -2.7995383788947947e-12,
   "I_tail_rel": 2.693092214844519e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 67,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9782085028542844,
   "one_minus": 0.0217914971457156,
   "kappa": 2.428183078652602,
   "B": 2.4015804804589878,
   "kappa_joint": 2.5265054044248,
   "beta": 1.0406122869024825,
   "mean": 4.433120888044149,
   "var": 5.326186766099866,
   "drift": 5.542495391140919,
   "conv": -4.0667469392019484e-13,
   "norm_err": 1.7696955012524995e-13,
   "drift_err": -3.462119479991088e-12,
   "I_tail_rel": 6.793845808468621e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 67,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9790214865197348,
   "one_minus": 0.02097851348026525,
   "kappa": 2.121167177992307,
   "B": 2.098799780405892,
   "kappa_joint": 2.2162401616157674,
   "beta": 0.7844024177065082,
   "mean": 5.240547377501932,
   "var": 7.1591946905486985,
   "drift": 5.615689624097996,
   "conv": -3.2429614549300823e-13,
   "norm_err": 1.9206858326015208e-13,
   "drift_err": -3.836930773104541e-12,
   "I_tail_rel": 2.9588810618399104e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 68,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9651995242205563,
   "one_minus": 0.034800475779443674,
   "kappa": 4.774957324973414,
   "B": 4.69113622057572,
   "kappa_joint": 5.952160781885411,
   "beta": 3.601942277342513,
   "mean": 2.4519017277796125,
   "var": 1.6962216053240242,
   "drift": 6.10969231195839,
   "conv": -3.2451819009793326e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -4.75086636697597e-12,
   "I_tail_rel": 1.0550547295579718e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 68,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.956876890829156,
   "one_minus": 0.043123109170844054,
   "kappa": 4.292636641508584,
   "B": 4.1990607848902615,
   "kappa_joint": 4.800087029509763,
   "beta": 2.910649488949324,
   "mean": 2.710764445977704,
   "var": 2.0812512150549436,
   "drift": 6.057792785474831,
   "conv": -6.5580874064608e-13,
   "norm_err": 1.751931932858497e-13,
   "drift_err": -4.334310688136611e-12,
   "I_tail_rel": 1.027878705022282e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 68,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9508749896876304,
   "one_minus": 0.0491250103123696,
   "kappa": 3.2608552985871726,
   "B": 3.17975192976954,
   "kappa_joint": 3.4757242725197512,
   "beta": 1.7041017808900523,
   "mean": 3.539062561872672,
   "var": 3.4817326370756287,
   "drift": 5.933226787423597,
   "conv": -5.572209360593661e-13,
   "norm_err": 1.900701818158268e-13,
   "drift_err": -4.529709940470639e-12,
   "I_tail_rel": 2.618251604360139e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 68,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9579460237166509,
   "one_minus": 0.04205397628334906,
   "kappa": 2.7215856889956713,
   "B": 2.6637442923150947,
   "kappa_joint": 2.9234134247874066,
   "beta": 1.2100677675446265,
   "mean": 4.250973571956662,
   "var": 4.845802153781857,
   "drift": 5.863748994189755,
   "conv": -5.067057884389214e-13,
   "norm_err": 1.9517720772910252e-13,
   "drift_err": -4.547473508864641e-12,
   "I_tail_rel": 2.2194123982262116e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 68,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9676008710793199,
   "one_minus": 0.03239912892068009,
   "kappa": 2.299965923217594,
   "B": 2.2624007016002374,
   "kappa_joint": 2.474188483400633,
   "beta": 0.8808392559570671,
   "mean": 5.094997177892985,
   "var": 6.596988557572718,
   "drift": 5.810886492609638,
   "conv": -3.6504133049675147e-13,
   "norm_err": 1.9273471707492718e-13,
   "drift_err": -4.368949646504916e-12,
   "I_tail_rel": 2.6784011153293367e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 69,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9536358283022643,
   "one_minus": 0.04636417169773566,
   "kappa": 3.980170701899882,
   "B": 3.886807017400131,
   "kappa_joint": 6.247537379055108,
   "beta": 2.904150200481248,
   "mean": 2.536185925002752,
   "var": 1.7912153747258346,
   "drift": 5.2019584896151265,
   "conv": -2.69562150378988e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -3.679723192817619e-12,
   "I_tail_rel": 2.277725381142448e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 69,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9581328821575094,
   "one_minus": 0.04186711784249064,
   "kappa": 3.6964850031093377,
   "B": 3.6182770792617127,
   "kappa_joint": 4.567228482293627,
   "beta": 2.482437887564058,
   "mean": 2.7591182017891493,
   "var": 2.124451692772687,
   "drift": 5.273819372438515,
   "conv": -6.318279233141766e-13,
   "norm_err": 1.6298074001497298e-13,
   "drift_err": -3.604228027143108e-12,
   "I_tail_rel": 2.0787683977889965e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 69,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9631743656327785,
   "one_minus": 0.03682563436722153,
   "kappa": 2.9903141848642374,
   "B": 2.934737616520133,
   "kappa_joint": 3.139767334262276,
   "beta": 1.5813840956314273,
   "mean": 3.5011783190332637,
   "var": 3.4440054031058036,
   "drift": 5.446295369740221,
   "conv": -5.919709167301335e-13,
   "norm_err": 1.9051427102567686e-13,
   "drift_err": -4.0811798385220754e-12,
   "I_tail_rel": 4.53959820212484e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 69,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9665415382502619,
   "one_minus": 0.0334584617497381,
   "kappa": 2.5731039680542427,
   "B": 2.5296917014736366,
   "kappa_joint": 2.6786579760061753,
   "beta": 1.1545954760256967,
   "mean": 4.164989318416903,
   "var": 4.800378579534264,
   "drift": 5.542495391140921,
   "conv": -5.703215677499429e-13,
   "norm_err": 2.1294077612310502e-13,
   "drift_err": -4.4781955921280314e-12,
   "I_tail_rel": 3.34344663624547e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 69,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9710079289759379,
   "one_minus": 0.028992071024062094,
   "kappa": 2.222593456796106,
   "B": 2.190137692968495,
   "kappa_joint": 2.3245454620540724,
   "beta": 0.8541610087526545,
   "mean": 4.972415807874686,
   "var": 6.574509450271773,
   "drift": 5.615689624097998,
   "conv": -4.382050278195493e-13,
   "norm_err": 2.1960211427085596e-13,
   "drift_err": -4.558131649901043e-12,
   "I_tail_rel": 3.5239507588131954e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 70,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9909862704174986,
   "one_minus": 0.00901372958250135,
   "kappa": 4.727365458544389,
   "B": 4.706011633276987,
   "kappa_joint": 5.689918514686517,
   "beta": 3.6248217359802726,
   "mean": 2.637616013493898,
   "var": 1.6855152492915968,
   "drift": 6.109692311958388,
   "conv": -2.6201263381153694e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -2.7640112421067897e-12,
   "I_tail_rel": 1.0764056365921296e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 70,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9826922624186094,
   "one_minus": 0.017307737581390592,
   "kappa": 4.219704012933557,
   "B": 4.183027860091283,
   "kappa_joint": 4.686264596131058,
   "beta": 2.888464940605975,
   "mean": 2.8964787316919893,
   "var": 2.0972360440712006,
   "drift": 6.05779278547483,
   "conv": -5.483391518623648e-13,
   "norm_err": 1.1457501614131615e-13,
   "drift_err": -2.7053914664065815e-12,
   "I_tail_rel": 1.0638781409855368e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 70,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9706199030278816,
   "one_minus": 0.029380096972118408,
   "kappa": 3.191044116196526,
   "B": 3.1438180609419777,
   "kappa_joint": 3.440534289086109,
   "beta": 1.6658038457681743,
   "mean": 3.724776847586958,
   "var": 3.5617799793753804,
   "drift": 5.933226787423597,
   "conv": -4.565237077258644e-13,
   "norm_err": 1.412203687323199e-13,
   "drift_err": -3.232969447708456e-12,
   "I_tail_rel": 2.7824138066014613e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 70,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.971987090092946,
   "one_minus": 0.028012909907053962,
   "kappa": 2.6701464581634977,
   "B": 2.6324815223443685,
   "kappa_joint": 2.8894602484180214,
   "beta": 1.181830766008445,
   "mean": 4.4366878576709485,
   "var": 4.961580932601862,
   "drift": 5.863748994189754,
   "conv": -4.026778910315443e-13,
   "norm_err": 1.5698553568199713e-13,
   "drift_err": -3.424815986363683e-12,
   "I_tail_rel": 2.4491349413548856e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 70,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9768382643813069,
   "one_minus": 0.023161735618693058,
   "kappa": 2.2646578750275093,
   "B": 2.2382775229541148,
   "kappa_joint": 2.441343292915449,
   "beta": 0.8621552453542585,
   "mean": 5.280711463607272,
   "var": 6.739953765776779,
   "drift": 5.810886492609637,
   "conv": -2.9332092310596636e-13,
   "norm_err": 1.609823385706477e-13,
   "drift_err": -3.525180147789797e-12,
   "I_tail_rel": 3.053689016231272e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 71,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9859310107482588,
   "one_minus": 0.01406898925174116,
   "kappa": 3.9368607535288507,
   "B": 3.909068830393664,
   "kappa_joint": 5.742109925696133,
   "beta": 2.9375126985847704,
   "mean": 2.6599954488122757,
   "var": 1.77087183048479,
   "drift": 5.201958489615127,
   "conv": -2.539080057317733e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -2.389199948993337e-12,
   "I_tail_rel": 2.3281169972376542e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 71,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9849101711731261,
   "one_minus": 0.01508982882687393,
   "kappa": 3.640454972858665,
   "B": 3.612883644638423,
   "kappa_joint": 4.356912616614688,
   "beta": 2.475042717221539,
   "mean": 2.8829277255986727,
   "var": 2.1307993335803346,
   "drift": 5.273819372438515,
   "conv": -5.765388166878438e-13,
   "norm_err": 1.2390088954816747e-13,
   "drift_err": -2.4851232183209504e-12,
   "I_tail_rel": 2.1433934370030415e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 71,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9791843650586044,
   "one_minus": 0.0208156349413956,
   "kappa": 2.9359077086904115,
   "B": 2.9051906276502524,
   "kappa_joint": 3.0768586270699423,
   "beta": 1.5497015879602298,
   "mean": 3.6249878428427884,
   "var": 3.5144155571969318,
   "drift": 5.446295369740221,
   "conv": -5.162537064506978e-13,
   "norm_err": 1.567634910770721e-13,
   "drift_err": -3.148592497836944e-12,
   "I_tail_rel": 4.747271768618972e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 71,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9775601236777159,
   "one_minus": 0.022439876322284058,
   "kappa": 2.5307357933981853,
   "B": 2.502179988181431,
   "kappa_joint": 2.6370529784621985,
   "beta": 1.1296183851163872,
   "mean": 4.288798842226427,
   "var": 4.906520170145658,
   "drift": 5.54249539114092,
   "conv": -4.884981308350689e-13,
   "norm_err": 1.8740564655672642e-13,
   "drift_err": -3.75788289375123e-12,
   "I_tail_rel": 3.561933876810879e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 71,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9784570811754254,
   "one_minus": 0.021542918824574597,
   "kappa": 2.192001972829365,
   "B": 2.16826236130465,
   "kappa_joint": 2.2927215850465013,
   "beta": 0.8371833171256433,
   "mean": 5.09622533168421,
   "var": 6.707837470267222,
   "drift": 5.615689624097997,
   "conv": -3.7980729672426605e-13,
   "norm_err": 1.9895196601282805e-13,
   "drift_err": -4.028777311759768e-12,
   "I_tail_rel": 3.829367038245821e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 72,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9407816468873378,
   "one_minus": 0.059218353112662214,
   "kappa": 5.1474631501818315,
   "B": 4.992725215756119,
   "kappa_joint": 8.723000881848124,
   "beta": 4.079960791357241,
   "mean": 2.2388703672443886,
   "var": 1.4974879966740895,
   "drift": 6.109692311958387,
   "conv": -4.424238753131249e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.468603430676012e-12,
   "I_tail_rel": 9.078762386116802e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 72,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9356742641583596,
   "one_minus": 0.06432573584164036,
   "kappa": 4.601964488537219,
   "B": 4.451492082114844,
   "kappa_joint": 5.483423329599434,
   "beta": 3.2711224135372796,
   "mean": 2.49773308544248,
   "var": 1.8519003631307518,
   "drift": 6.057792785474829,
   "conv": -8.558709296835332e-13,
   "norm_err": 2.275957200481571e-13,
   "drift_err": -5.738520769682509e-12,
   "I_tail_rel": 8.940363421998105e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 72,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9339422125540066,
   "one_minus": 0.06605778744599344,
   "kappa": 3.4434420066811184,
   "B": 3.3277659656867202,
   "kappa_joint": 3.663702978502781,
   "beta": 1.8664424467738205,
   "mean": 3.326031201337448,
   "var": 3.17889619242173,
   "drift": 5.933226787423596,
   "conv": -7.380762667708041e-13,
   "norm_err": 2.282618538629322e-13,
   "drift_err": -5.734968056003709e-12,
   "I_tail_rel": 2.2624046738450995e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 72,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9451039401841586,
   "one_minus": 0.05489605981584145,
   "kappa": 2.8427186443839734,
   "B": 2.7635903324964275,
   "kappa_joint": 3.039297650117572,
   "beta": 1.302482683592947,
   "mean": 4.037942211421439,
   "var": 4.501978466242932,
   "drift": 5.863748994189754,
   "conv": -6.632472349110685e-13,
   "norm_err": 2.2737367544323206e-13,
   "drift_err": -5.4862780984876736e-12,
   "I_tail_rel": 1.784969536477485e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 72,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9589946828811265,
   "one_minus": 0.04100531711887345,
   "kappa": 2.3788661324865457,
   "B": 2.3295825419087786,
   "kappa_joint": 2.5561783623393017,
   "beta": 0.9339288981927695,
   "mean": 4.881965817357761,
   "var": 6.221979535973443,
   "drift": 5.810886492609637,
   "conv": -4.476419235288631e-13,
   "norm_err": 2.1516122217235534e-13,
   "drift_err": -4.9471537977296975e-12,
   "I_tail_rel": 2.0013876044475947e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 73,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9152112147803084,
   "one_minus": 0.08478878521969158,
   "kappa": 4.179358356648488,
   "B": 3.998253054308495,
   "kappa_joint": 10.273569074909101,
   "beta": 3.073078633403313,
   "mean": 2.3941650179792693,
   "var": 1.692751507583183,
   "drift": 5.201958489615126,
   "conv": -3.1386004906153175e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -4.775735362727573e-12,
   "I_tail_rel": 2.0657852150411432e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 73,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9296400822063167,
   "one_minus": 0.07035991779368334,
   "kappa": 3.8721845554485297,
   "B": 3.7334769003001984,
   "kappa_joint": 5.225372826376388,
   "beta": 2.643027525349264,
   "mean": 2.6170972947656663,
   "var": 1.995370582355779,
   "drift": 5.273819372438514,
   "conv": -7.062128659640621e-13,
   "norm_err": 1.9761969838327786e-13,
   "drift_err": -4.527045405211538e-12,
   "I_tail_rel": 1.8941132160740267e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 73,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9476089823986562,
   "one_minus": 0.05239101760134379,
   "kappa": 3.107546957988171,
   "B": 3.025048098382103,
   "kappa_joint": 3.300517593013546,
   "beta": 1.6802092755321238,
   "mean": 3.359157412009781,
   "var": 3.2414386999591898,
   "drift": 5.44629536974022,
   "conv": -7.208678098891141e-13,
   "norm_err": 2.1893598045608087e-13,
   "drift_err": -4.898303984646191e-12,
   "I_tail_rel": 4.1337392561262446e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 73,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.95620920971902,
   "one_minus": 0.043790790280979985,
   "kappa": 2.6552029494867395,
   "B": 2.596415439416092,
   "kappa_joint": 2.767899555100822,
   "beta": 1.216306493427782,
   "mean": 4.02296841139342,
   "var": 4.556824633502629,
   "drift": 5.54249539114092,
   "conv": -6.855627177060342e-13,
   "norm_err": 2.3669954885008337e-13,
   "drift_err": -5.1247894816697226e-12,
   "I_tail_rel": 2.950309073609693e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 73,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9643299197594906,
   "one_minus": 0.03567008024050944,
   "kappa": 2.2783892504119674,
   "B": 2.2373851112648824,
   "kappa_joint": 2.3846747648988162,
   "beta": 0.8914118249392788,
   "mean": 4.830394900851203,
   "var": 6.299770170179791,
   "drift": 5.615689624097999,
   "conv": -5.098144129078719e-13,
   "norm_err": 2.375877272697835e-13,
   "drift_err": -5.063505170710414e-12,
   "I_tail_rel": 2.9895073734901064e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 74,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9767513846981309,
   "one_minus": 0.023248615301869058,
   "kappa": 5.1612681595727326,
   "B": 5.100919170302838,
   "kappa_joint": 8.110507145246395,
   "beta": 4.258704866534073,
   "mean": 2.4163002433044016,
   "var": 1.4346362341212746,
   "drift": 6.109692311958387,
   "conv": -3.483879851273741e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -3.595346242946107e-12,
   "I_tail_rel": 9.0302610256308e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 74,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.968558603379508,
   "one_minus": 0.031441396620491946,
   "kappa": 4.56948331259373,
   "B": 4.497074137048979,
   "kappa_joint": 5.349111506176646,
   "beta": 3.3384561853298225,
   "mean": 2.675162961502493,
   "var": 1.8145491356437704,
   "drift": 6.057792785474828,
   "conv": -7.209788321915767e-13,
   "norm_err": 1.3877787807814457e-13,
   "drift_err": -3.489653011001792e-12,
   "I_tail_rel": 9.068116124389581e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 74,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9572225510832407,
   "one_minus": 0.042777448916759275,
   "kappa": 3.3886208971761578,
   "B": 3.3153504739977686,
   "kappa_joint": 3.6388333652020326,
   "beta": 1.8525414853070405,
   "mean": 3.503461077397461,
   "var": 3.2027497545838877,
   "drift": 5.933226787423595,
   "conv": -5.95745675013859e-13,
   "norm_err": 1.6431300764452317e-13,
   "drift_err": -3.89910326248355e-12,
   "I_tail_rel": 2.34733175033634e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 74,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9612522483890379,
   "one_minus": 0.03874775161096211,
   "kappa": 2.8007588446364085,
   "B": 2.745961225351683,
   "kappa_joint": 3.0182795324410043,
   "beta": 1.2859184556853336,
   "mean": 4.215372087481451,
   "var": 4.55996954415329,
   "drift": 5.863748994189754,
   "conv": -5.307976280732873e-13,
   "norm_err": 1.745270594710746e-13,
   "drift_err": -4.0891734442993766e-12,
   "I_tail_rel": 1.8798136336535327e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 74,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9692667411986996,
   "one_minus": 0.0307332588013004,
   "kappa": 2.3504210695206944,
   "B": 2.3140211656176426,
   "kappa_joint": 2.5329985405956594,
   "beta": 0.921493469496712,
   "mean": 5.059395693417774,
   "var": 6.305944301247564,
   "drift": 5.810886492609637,
   "conv": -3.7425618160114027e-13,
   "norm_err": 1.7608137170554983e-13,
   "drift_err": -3.941735826629156e-12,
   "I_tail_rel": 2.148294841854363e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 75,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9604516111596791,
   "one_minus": 0.03954838884032086,
   "kappa": 4.168916637044264,
   "B": 4.0856480796766705,
   "kappa_joint": 9.122441110600773,
   "beta": 3.2088914712198484,
   "mean": 2.5124516020192784,
   "var": 1.621107643019669,
   "drift": 5.2019584896151265,
   "conv": -2.885469641000782e-13,
   "norm_err": 0.0,
   "drift_err": -2.8483881919783016e-12,
   "I_tail_rel": 2.0761463750576964e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 75,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9662652215040921,
   "one_minus": 0.03373477849590789,
   "kappa": 3.8427828127200674,
   "B": 3.7774090266955165,
   "kappa_joint": 5.023108596024337,
   "beta": 2.705594929839839,
   "mean": 2.7353838788056755,
   "var": 1.9492272528581003,
   "drift": 5.273819372438514,
   "conv": -6.630251903061435e-13,
   "norm_err": 1.3633538742396922e-13,
   "drift_err": -2.971844992316619e-12,
   "I_tail_rel": 1.9232272471855018e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 75,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9681348174379945,
   "one_minus": 0.031865182562005545,
   "kappa": 3.06731034472065,
   "B": 3.0180444990440507,
   "kappa_joint": 3.252450020547429,
   "beta": 1.6724382318332696,
   "mean": 3.4774439960497894,
   "var": 3.2565001601106527,
   "drift": 5.446295369740219,
   "conv": -6.371569938323773e-13,
   "norm_err": 1.7719159473017498e-13,
   "drift_err": -3.693934047532821e-12,
   "I_tail_rel": 4.251944393733061e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 75,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9695529891574955,
   "one_minus": 0.03044701084250445,
   "kappa": 2.6227475255723096,
   "B": 2.5825114801635984,
   "kappa_joint": 2.7391245051436486,
   "beta": 1.203314585671472,
   "mean": 4.14125499543343,
   "var": 4.606023609402278,
   "drift": 5.54249539114092,
   "conv": -5.887512699587205e-13,
   "norm_err": 2.0250467969162855e-13,
   "drift_err": -4.1460168631601846e-12,
   "I_tail_rel": 3.0548009919805226e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 75,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9729424854759365,
   "one_minus": 0.027057514524063464,
   "kappa": 2.25486925562558,
   "B": 2.2241544857240765,
   "kappa_joint": 2.361468235268825,
   "beta": 0.8809003893553153,
   "mean": 4.948681484891212,
   "var": 6.374942833443207,
   "drift": 5.615689624097998,
   "conv": -4.4875214655348827e-13,
   "norm_err": 2.0516921495072893e-13,
   "drift_err": -4.316547119742609e-12,
   "I_tail_rel": 3.1230905451903905e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 76,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9111572635365077,
   "one_minus": 0.08884273646349228,
   "kappa": 5.311070644783036,
   "B": 5.069659006928223,
   "kappa_joint": 13.462874095708969,
   "beta": 4.206667232034499,
   "mean": 2.1357545416324264,
   "var": 1.4523830802284587,
   "drift": 6.10969231195839,
   "conv": -5.18030063290098e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -7.318590178329032e-12,
   "I_tail_rel": 8.528035039788125e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 76,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9124021001198375,
   "one_minus": 0.08759789988016253,
   "kappa": 4.737565710996089,
   "B": 4.525310516809214,
   "kappa_joint": 5.849810173525175,
   "beta": 3.380511020886447,
   "mean": 2.3946172598305173,
   "var": 1.7919754581620442,
   "drift": 6.057792785474831,
   "conv": -9.86100090472064e-13,
   "norm_err": 2.7133850721838826e-13,
   "drift_err": -6.841638366950065e-12,
   "I_tail_rel": 8.435719386089128e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 76,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.919330209893793,
   "one_minus": 0.080669790106207,
   "kappa": 3.5240345611135164,
   "B": 3.378904558935924,
   "kappa_joint": 3.7520367987392826,
   "beta": 1.924247366137779,
   "mean": 3.2229153757254854,
   "var": 3.083401277733005,
   "drift": 5.933226787423597,
   "conv": -8.1556983388964e-13,
   "norm_err": 2.604583215770617e-13,
   "drift_err": -6.572520305780927e-12,
   "I_tail_rel": 2.1508415341744777e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 76,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9349663284414967,
   "one_minus": 0.06503367155850326,
   "kappa": 2.8954174524320853,
   "B": 2.799685017235487,
   "kappa_joint": 3.0888788284101354,
   "beta": 1.3367277834538251,
   "mean": 3.9348263858094756,
   "var": 4.386644062292962,
   "drift": 5.863748994189755,
   "conv": -7.228662113334394e-13,
   "norm_err": 2.495781359357352e-13,
   "drift_err": -6.127542917511164e-12,
   "I_tail_rel": 1.687033728088255e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 76,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9526068548469441,
   "one_minus": 0.04739314515305593,
   "kappa": 2.412246186651187,
   "B": 2.3543904077228803,
   "kappa_joint": 2.590243113673259,
   "beta": 0.9539257390464203,
   "mean": 4.7788499917457985,
   "var": 6.0915501645006636,
   "drift": 5.810886492609638,
   "conv": -5.304645611658998e-13,
   "norm_err": 2.4202861936828413e-13,
   "drift_err": -5.5919713304319885e-12,
   "I_tail_rel": 1.866716202724384e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 77,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8818157893516745,
   "one_minus": 0.11818421064832552,
   "kappa": 4.265777749060658,
   "B": 4.005780609584353,
   "kappa_joint": 18.485549489153044,
   "beta": 3.0846609645493728,
   "mean": 2.325421134237961,
   "var": 1.6863955388935468,
   "drift": 5.201958489615127,
   "conv": -3.532729664357248e-13,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -5.465849994834571e-12,
   "I_tail_rel": 1.982932512168323e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 77,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9047421548249586,
   "one_minus": 0.09525784517504143,
   "kappa": 3.9460979001799075,
   "B": 3.753446833569161,
   "kappa_joint": 5.559439996600678,
   "beta": 2.6713776368712012,
   "mean": 2.548353411024358,
   "var": 1.9741946251430678,
   "drift": 5.273819372438515,
   "conv": -7.503997423441433e-13,
   "norm_err": 2.2182256032010628e-13,
   "drift_err": -5.31841237716435e-12,
   "I_tail_rel": 1.8238045036342687e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 77,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9347831861118904,
   "one_minus": 0.06521681388810963,
   "kappa": 3.1565449361905307,
   "B": 3.051879783587024,
   "kappa_joint": 3.3747775870303074,
   "beta": 1.7101478309854214,
   "mean": 3.290413528268473,
   "var": 3.184692733026452,
   "drift": 5.446295369740221,
   "conv": -7.608358387756198e-13,
   "norm_err": 2.3803181647963356e-13,
   "drift_err": -5.4285465012071654e-12,
   "I_tail_rel": 3.9987119913952644e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 77,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.948102557574925,
   "one_minus": 0.05189744242507499,
   "kappa": 2.689224640420952,
   "B": 2.6185130397038137,
   "kappa_joint": 2.805539959206997,
   "beta": 1.2370981038718507,
   "mean": 3.9542245276521117,
   "var": 4.480239177308658,
   "drift": 5.542495391140921,
   "conv": -7.304157279008905e-13,
   "norm_err": 2.511324481702104e-13,
   "drift_err": -5.616840326183592e-12,
   "I_tail_rel": 2.850276752442143e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 77,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9593217738023277,
   "one_minus": 0.04067822619767225,
   "kappa": 2.3011342281710703,
   "B": 2.2538452987170277,
   "kappa_joint": 2.409106095010473,
   "beta": 0.904576102060622,
   "mean": 4.761651017109896,
   "var": 6.208089746462981,
   "drift": 5.615689624097999,
   "conv": -5.525579993559404e-13,
   "norm_err": 2.5512925105886097e-13,
   "drift_err": -5.453415496958769e-12,
   "I_tail_rel": 2.8724838671901084e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 78,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9553902447460162,
   "one_minus": 0.04460975525398381,
   "kappa": 5.347523453306067,
   "B": 5.226886856094673,
   "kappa_joint": 11.9430790063911,
   "beta": 4.471640274411469,
   "mean": 2.308062233940118,
   "var": 1.3663201726937908,
   "drift": 6.109692311958389,
   "conv": -4.135580766728708e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -4.217959315155895e-12,
   "I_tail_rel": 8.412164221118288e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 78,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9504675125407303,
   "one_minus": 0.04953248745926975,
   "kappa": 4.723215647281886,
   "B": 4.604753780180755,
   "kappa_joint": 5.7087513096757805,
   "beta": 3.5002447470521942,
   "mean": 2.56692495213821,
   "var": 1.7306769164003546,
   "drift": 6.057792785474831,
   "conv": -7.860379014346108e-13,
   "norm_err": 1.5365486660812167e-13,
   "drift_err": -3.951505789245857e-12,
   "I_tail_rel": 8.487175357687011e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 78,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9446469151129037,
   "one_minus": 0.05535308488709634,
   "kappa": 3.4775408894655824,
   "B": 3.379924510201491,
   "kappa_joint": 3.7318113029199567,
   "beta": 1.925409242551711,
   "mean": 3.3952230680331787,
   "var": 3.081540618118357,
   "drift": 5.933226787423597,
   "conv": -6.818989817247711e-13,
   "norm_err": 1.8451906669270102e-13,
   "drift_err": -4.498623695781134e-12,
   "I_tail_rel": 2.215877381221097e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 78,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9522578551282236,
   "one_minus": 0.047742144871776415,
   "kappa": 2.8588305107145713,
   "B": 2.789752595762569,
   "kappa_joint": 3.074526001517198,
   "beta": 1.3272600094710223,
   "mean": 4.107134078117168,
   "var": 4.417935410053335,
   "drift": 5.863748994189755,
   "conv": -5.92526028242446e-13,
   "norm_err": 1.9162449405030202e-13,
   "drift_err": -4.480860127387132e-12,
   "I_tail_rel": 1.757771188281105e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 78,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9633700331914075,
   "one_minus": 0.03662996680859254,
   "kappa": 2.3876825608313923,
   "B": 2.343544227120461,
   "kappa_joint": 2.5724571361802795,
   "beta": 0.9451569139157497,
   "mean": 4.951157684053491,
   "var": 6.148065371003163,
   "drift": 5.810886492609638,
   "conv": -4.3309800190627357e-13,
   "norm_err": 1.8984813721090177e-13,
   "drift_err": -4.3014480866077065e-12,
   "I_tail_rel": 1.972987407730004e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 79,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9336817654496924,
   "one_minus": 0.06631823455030761,
   "kappa": 4.266679286245211,
   "B": 4.122773141166307,
   "kappa_joint": 15.539639854122031,
   "beta": 3.2674728964974595,
   "mean": 2.4402929291097557,
   "var": 1.5920433479926714,
   "drift": 5.201958489615127,
   "conv": -3.425038030968608e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -3.4230396295242826e-12,
   "I_tail_rel": 1.9820946365229374e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 79,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9467749882142629,
   "one_minus": 0.05322501178573713,
   "kappa": 3.9273463018918884,
   "B": 3.82140076235228,
   "kappa_joint": 5.3662958899443565,
   "beta": 2.7689806486023785,
   "mean": 2.663225205896153,
   "var": 1.9046068000151735,
   "drift": 5.273819372438515,
   "conv": -6.897815651996098e-13,
   "norm_err": 1.48991929904696e-13,
   "drift_err": -3.3013591860253655e-12,
   "I_tail_rel": 1.8412735457396363e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 79,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9579121094339584,
   "one_minus": 0.042087890566041564,
   "kappa": 3.1231854044650036,
   "B": 3.0567547667229378,
   "kappa_joint": 3.3346603748676524,
   "beta": 1.7156156744266113,
   "mean": 3.4052853231402684,
   "var": 3.174542790045601,
   "drift": 5.446295369740221,
   "conv": -6.817879594223086e-13,
   "norm_err": 1.9051427102567686e-13,
   "drift_err": -3.966604822380759e-12,
   "I_tail_rel": 4.09048403548314e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 79,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9627090604516387,
   "one_minus": 0.03729093954836127,
   "kappa": 2.661921258244237,
   "B": 2.6118169387193686,
   "kappa_joint": 2.7837503571635485,
   "beta": 1.2307791418798442,
   "mean": 4.069096322523907,
   "var": 4.5032412417028205,
   "drift": 5.542495391140921,
   "conv": -6.417089082333405e-13,
   "norm_err": 2.0894397323445446e-13,
   "drift_err": -4.5066173015584354e-12,
   "I_tail_rel": 2.9299646641037007e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 79,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.968456724127878,
   "one_minus": 0.03154327587212202,
   "kappa": 2.281411678867425,
   "B": 2.2451417701757856,
   "kappa_joint": 2.390785458445611,
   "beta": 0.8976033053104672,
   "mean": 4.87652281198169,
   "var": 6.256315669599299,
   "drift": 5.615689624098,
   "conv": -4.883871085326064e-13,
   "norm_err": 2.1604940059205546e-13,
   "drift_err": -4.582112467232946e-12,
   "I_tail_rel": 2.971646208161497e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 80,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9308525945925205,
   "one_minus": 0.06914740540747955,
   "kappa": 3.707081427276769,
   "B": 3.5766182015607066,
   "kappa_joint": 4.610718796458755,
   "beta": 2.093754825377607,
   "mean": 2.7362040133779266,
   "var": 2.9180552746219988,
   "drift": 6.109692311958388,
   "conv": -8.523182160047327e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -9.758416297245276e-12,
   "I_tail_rel": 7.126554077446678e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 80,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9322754084177972,
   "one_minus": 0.06772459158220279,
   "kappa": 3.3860170470087723,
   "B": 3.269348781139323,
   "kappa_joint": 3.881395506126277,
   "beta": 1.7644448780694575,
   "mean": 2.9950667315760175,
   "var": 3.4332570321510296,
   "drift": 6.057792785474831,
   "conv": -1.4168666240266248e-12,
   "norm_err": 4.1744385725905886e-13,
   "drift_err": -7.998934847819328e-12,
   "I_tail_rel": 1.196645623266702e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 80,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9456914783356862,
   "one_minus": 0.05430852166431377,
   "kappa": 2.6895162189707764,
   "B": 2.6154649561498653,
   "kappa_joint": 3.0165701532250604,
   "beta": 1.1529404120111943,
   "mean": 3.823364847470986,
   "var": 5.146169503308197,
   "drift": 5.933226787423597,
   "conv": -4.50417481090426e-13,
   "norm_err": 3.079758670310184e-13,
   "drift_err": -5.363709476569056e-12,
   "I_tail_rel": 6.293809396853908e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 80,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9577199680786228,
   "one_minus": 0.04228003192137719,
   "kappa": 2.317510067460207,
   "B": 2.2679887742628,
   "kappa_joint": 2.560032901716392,
   "beta": 0.8772157684919526,
   "mean": 4.535275857554976,
   "var": 6.684500216258421,
   "drift": 5.863748994189754,
   "conv": -2.8377300509419e-13,
   "norm_err": 3.1441516057384433e-13,
   "drift_err": -5.801581437481218e-12,
   "I_tail_rel": 2.525243209611232e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 80,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9681739355283367,
   "one_minus": 0.03182606447166325,
   "kappa": 2.017525461355377,
   "B": 1.985160922536008,
   "kappa_joint": 2.1884433581906433,
   "beta": 0.678186347879288,
   "mean": 5.3792994634913,
   "var": 8.56827406033825,
   "drift": 5.810886492609637,
   "conv": -1.162403506782539e-13,
   "norm_err": 3.1308289294429414e-13,
   "drift_err": -5.779376976988715e-12,
   "I_tail_rel": 1.2465893691158906e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 81,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9483179503422542,
   "one_minus": 0.05168204965774581,
   "kappa": 3.368628263260665,
   "B": 3.2804247035579257,
   "kappa_joint": 3.6268631284989765,
   "beta": 2.068679759209167,
   "mean": 2.518580453363062,
   "var": 2.5146272478654588,
   "drift": 5.201958489615127,
   "conv": -1.120881165661558e-12,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -9.99822447056431e-12,
   "I_tail_rel": 5.753689228195909e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 81,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9473317270224262,
   "one_minus": 0.052668272977573816,
   "kappa": 3.139852588911242,
   "B": 3.0560489086256006,
   "kappa_joint": 3.2772074426579523,
   "beta": 1.7709053481657913,
   "mean": 2.7415127301494593,
   "var": 2.9780357137104216,
   "drift": 5.273819372438515,
   "conv": -2.0090595853616833e-12,
   "norm_err": 5.162537064506978e-13,
   "drift_err": -8.212097668547358e-12,
   "I_tail_rel": 9.27756615703019e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 81,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9501463369563667,
   "one_minus": 0.049853663043633256,
   "kappa": 2.602282939782961,
   "B": 2.5365870080773667,
   "kappa_joint": 2.713412651185298,
   "beta": 1.1814037272557603,
   "mean": 3.483572847393575,
   "var": 4.610020473180004,
   "drift": 5.446295369740221,
   "conv": -7.176481631177012e-13,
   "norm_err": 4.0234482412415673e-13,
   "drift_err": -6.503242389044317e-12,
   "I_tail_rel": 4.4818945429948485e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 81,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9554314167151258,
   "one_minus": 0.04456858328487423,
   "kappa": 2.288222428719205,
   "B": 2.236649834019983,
   "kappa_joint": 2.396734088231807,
   "beta": 0.9025902823514723,
   "mean": 4.147383846777214,
   "var": 6.140654845852474,
   "drift": 5.542495391140921,
   "conv": -5.518918655411653e-13,
   "norm_err": 4.3209880118411093e-13,
   "drift_err": -7.497114040688757e-12,
   "I_tail_rel": 1.726866384224212e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 81,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9617444329570239,
   "one_minus": 0.03825556704297606,
   "kappa": 2.018581022800833,
   "B": 1.9795935338555366,
   "kappa_joint": 2.117690467714313,
   "beta": 0.6978289082192811,
   "mean": 4.954810336234996,
   "var": 8.047373156878965,
   "drift": 5.615689624097998,
   "conv": -3.008704396734174e-13,
   "norm_err": 4.367617378875366e-13,
   "drift_err": -7.704059612478886e-12,
   "I_tail_rel": 8.301906478352569e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 82,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9502710445082497,
   "one_minus": 0.04972895549175027,
   "kappa": 3.5316183331680246,
   "B": 3.442686771205511,
   "kappa_joint": 4.867937212952539,
   "beta": 1.9398836470759004,
   "mean": 2.934255961429874,
   "var": 3.1495148284629764,
   "drift": 6.109692311958388,
   "conv": -6.490363801958665e-13,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -7.543299318513164e-12,
   "I_tail_rel": 9.674020840448495e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 82,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9520665525304568,
   "one_minus": 0.0479334474695432,
   "kappa": 3.2305797432625707,
   "B": 3.1522025759491896,
   "kappa_joint": 3.8662748204258235,
   "beta": 1.6402642730939598,
   "mean": 3.193118679627966,
   "var": 3.693180961655816,
   "drift": 6.057792785474829,
   "conv": -1.1636247521096266e-12,
   "norm_err": 3.61710661422876e-13,
   "drift_err": -6.281197784119286e-12,
   "I_tail_rel": 1.6195472159900166e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 82,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9618259010291538,
   "one_minus": 0.038174098970846226,
   "kappa": 2.5856752677378374,
   "B": 2.5358421448083375,
   "kappa_joint": 2.937036007600091,
   "beta": 1.0838108189318827,
   "mean": 4.021416795522935,
   "var": 5.474411847328586,
   "drift": 5.933226787423595,
   "conv": -3.3728575488112256e-13,
   "norm_err": 2.793321129956894e-13,
   "drift_err": -4.616751425601251e-12,
   "I_tail_rel": 8.389279559249506e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 82,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9695951388430463,
   "one_minus": 0.030404861156953733,
   "kappa": 2.242639606544211,
   "B": 2.208282864778266,
   "kappa_joint": 2.4867089828026305,
   "beta": 0.8316374414568777,
   "mean": 4.7333278056069235,
   "var": 7.05084776356092,
   "drift": 5.863748994189752,
   "conv": -1.653122083666858e-13,
   "norm_err": 2.964295475749168e-13,
   "drift_err": -5.132783087447024e-12,
   "I_tail_rel": 3.3222950797239784e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 82,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9760647402418132,
   "one_minus": 0.023935259758186778,
   "kappa": 1.964542840048629,
   "B": 1.9408895241708035,
   "kappa_joint": 2.130652302243795,
   "beta": 0.6482749490679188,
   "mean": 5.577351411543248,
   "var": 8.963614128487382,
   "drift": 5.810886492609635,
   "conv": -2.808864252301646e-14,
   "norm_err": 2.9398705692074145e-13,
   "drift_err": -5.266898028821743e-12,
   "I_tail_rel": 1.6197543974238246e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 83,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9619780824302756,
   "one_minus": 0.038021917569724395,
   "kappa": 3.2069801306006207,
   "B": 3.1454215492933177,
   "kappa_joint": 3.497595370450299,
   "beta": 1.9019138162117037,
   "mean": 2.650615085397694,
   "var": 2.735117882458294,
   "drift": 5.201958489615127,
   "conv": -9.10715947100016e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -8.348877145181177e-12,
   "I_tail_rel": 7.821152364402979e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 83,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9608885852413551,
   "one_minus": 0.03911141475864488,
   "kappa": 2.994952063361257,
   "B": 2.935799503379178,
   "kappa_joint": 3.125308032177152,
   "beta": 1.634284019867029,
   "mean": 2.8735473621840915,
   "var": 3.2269907239670683,
   "drift": 5.273819372438514,
   "conv": -1.7773560401224131e-12,
   "norm_err": 4.816147480823929e-13,
   "drift_err": -7.108980071279802e-12,
   "I_tail_rel": 1.2562715795284829e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 83,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9605666871927291,
   "one_minus": 0.039433312807270915,
   "kappa": 2.503416997098208,
   "B": 2.453561549731204,
   "kappa_joint": 2.6155194445970906,
   "beta": 1.1053319494507203,
   "mean": 3.6156074794282067,
   "var": 4.927293897952268,
   "drift": 5.446295369740219,
   "conv": -5.857536677922326e-13,
   "norm_err": 3.856914787547794e-13,
   "drift_err": -5.697664562376303e-12,
   "I_tail_rel": 5.9664358750532214e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 83,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9627170270353523,
   "one_minus": 0.037282972964647665,
   "kappa": 2.2163170479625123,
   "B": 2.174609162594628,
   "kappa_joint": 2.323586510053307,
   "beta": 0.8532122584349258,
   "mean": 4.279418478811846,
   "var": 6.496033473906827,
   "drift": 5.54249539114092,
   "conv": -4.0745185003743245e-13,
   "norm_err": 4.225508831723346e-13,
   "drift_err": -7.0468075819007936e-12,
   "I_tail_rel": 2.2677863946274423e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 83,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9662370742946772,
   "one_minus": 0.0337629257053228,
   "kappa": 1.9674446986101064,
   "B": 1.9339461741731252,
   "kappa_joint": 2.0633711111942477,
   "beta": 0.6660175428052824,
   "mean": 5.086844968269627,
   "var": 8.431744305779954,
   "drift": 5.615689624097997,
   "conv": -2.1516122217235534e-13,
   "norm_err": 4.2432724001173483e-13,
   "drift_err": -7.440270621827949e-12,
   "I_tail_rel": 1.076653232135876e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 84,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9910916702552124,
   "one_minus": 0.008908329744787613,
   "kappa": 4.441712364187668,
   "B": 4.421883986783571,
   "kappa_joint": 4.790626063952903,
   "beta": 3.2003343203228303,
   "mean": 2.413847117794486,
   "var": 1.9090793962244792,
   "drift": 6.109692311958388,
   "conv": -5.190292640122607e-13,
   "norm_err": 0.0,
   "drift_err": -6.342482095078594e-12,
   "I_tail_rel": 1.576399866538073e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 84,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.981936033643055,
   "one_minus": 0.01806396635694496,
   "kappa": 3.964343911943989,
   "B": 3.928374848167323,
   "kappa_joint": 4.30550049363587,
   "beta": 2.547483793885501,
   "mean": 2.672709835992577,
   "var": 2.377951451551845,
   "drift": 6.057792785474829,
   "conv": -8.187894806610529e-13,
   "norm_err": 2.6845192735436285e-13,
   "drift_err": -5.03419528286031e-12,
   "I_tail_rel": 5.328660849106691e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 84,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9713048715221552,
   "one_minus": 0.028695128477844833,
   "kappa": 3.0177957205220003,
   "B": 2.9741825539442837,
   "kappa_joint": 3.3202022865123593,
   "beta": 1.490885513248292,
   "mean": 3.5010079518875457,
   "var": 3.9796662686033333,
   "drift": 5.933226787423596,
   "conv": -5.802025526691068e-13,
   "norm_err": 3.113065361048939e-13,
   "drift_err": -5.640821143515495e-12,
   "I_tail_rel": 2.5797555330257914e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 84,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9734926569289172,
   "one_minus": 0.026507343071082823,
   "kappa": 2.5443264087722115,
   "B": 2.5103782625578024,
   "kappa_joint": 2.789960141640707,
   "beta": 1.0747388790630754,
   "mean": 4.2129189619715355,
   "var": 5.455975501045977,
   "drift": 5.863748994189754,
   "conv": -4.939382236557321e-13,
   "norm_err": 3.306244167333716e-13,
   "drift_err": -6.3291594187830924e-12,
   "I_tail_rel": 6.740812845149564e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 84,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9781146646183245,
   "one_minus": 0.021885335381675475,
   "kappa": 2.1757425302703295,
   "B": 2.1518023936902995,
   "kappa_joint": 2.3578212614196934,
   "beta": 0.7968239523143538,
   "mean": 5.056942567907859,
   "var": 7.292560013704499,
   "drift": 5.810886492609637,
   "conv": -2.828848266744899e-13,
   "norm_err": 3.284039706841213e-13,
   "drift_err": -6.338041202980094e-12,
   "I_tail_rel": 2.902878163711669e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 85,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9957379327419946,
   "one_minus": 0.004262067258005375,
   "kappa": 3.916695866174225,
   "B": 3.9083403431120027,
   "kappa_joint": 4.333668911802536,
   "beta": 2.9364179410679982,
   "mean": 2.3036758563074353,
   "var": 1.7715320482353185,
   "drift": 5.201958489615127,
   "conv": -6.270539643082884e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -6.257216966787382e-12,
   "I_tail_rel": 1.351562998580452e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 85,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.990294897415144,
   "one_minus": 0.009705102584856018,
   "kappa": 3.5822732525412038,
   "B": 3.564847705577771,
   "kappa_joint": 3.801929555877905,
   "beta": 2.4096652286532696,
   "mean": 2.5266081330938324,
   "var": 2.188610811878621,
   "drift": 5.273819372438515,
   "conv": -1.0772494007937894e-12,
   "norm_err": 3.2729374765949615e-13,
   "drift_err": -5.207390074701834e-12,
   "I_tail_rel": 4.350629991868855e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 85,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9776564392694522,
   "one_minus": 0.022343560730547773,
   "kappa": 2.859936209610302,
   "B": 2.8278051358498986,
   "kappa_joint": 2.9794203866730635,
   "beta": 1.4682424186480512,
   "mean": 3.2686682503379476,
   "var": 3.7093979172425335,
   "drift": 5.446295369740221,
   "conv": -8.274492202531292e-13,
   "norm_err": 3.999023334699814e-13,
   "drift_err": -6.544098596350523e-12,
   "I_tail_rel": 1.9152121692309723e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 85,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9747015429207792,
   "one_minus": 0.02529845707922085,
   "kappa": 2.467107295373894,
   "B": 2.4357003823054395,
   "kappa_joint": 2.5840070506249804,
   "beta": 1.0703908499131167,
   "mean": 3.932479249721586,
   "var": 5.178010809407427,
   "drift": 5.542495391140921,
   "conv": -7.498446308318307e-13,
   "norm_err": 4.3853809472693683e-13,
   "drift_err": -7.639222587840777e-12,
   "I_tail_rel": 4.788433235304951e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 85,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9751966264229928,
   "one_minus": 0.024803373577007237,
   "kappa": 2.1436139262333596,
   "B": 2.1168625752271995,
   "kappa_joint": 2.251674120463129,
   "beta": 0.7979620424833027,
   "mean": 4.7399057391793695,
   "var": 7.037539789012591,
   "drift": 5.615689624097999,
   "conv": -4.773959005888173e-13,
   "norm_err": 4.474198789239381e-13,
   "drift_err": -8.131273432354647e-12,
   "I_tail_rel": 2.0134606236922793e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 86,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9939993827390701,
   "one_minus": 0.00600061726092993,
   "kappa": 4.281247428841127,
   "B": 4.268383037621192,
   "kappa_joint": 4.738543657092282,
   "beta": 2.981998573020187,
   "mean": 2.605530687774202,
   "var": 2.048858227913387,
   "drift": 6.109692311958388,
   "conv": -3.608224830031759e-13,
   "norm_err": 0.0,
   "drift_err": -4.60875781982395e-12,
   "I_tail_rel": 2.2307055467120703e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 86,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9903214920609742,
   "one_minus": 0.009678507939025804,
   "kappa": 3.8155625856376107,
   "B": 3.797053214582999,
   "kappa_joint": 4.246365825850189,
   "beta": 2.380010942095139,
   "mean": 2.864393405972293,
   "var": 2.5452793843637185,
   "drift": 6.057792785474829,
   "conv": -6.281641873329136e-13,
   "norm_err": 2.1782575743145571e-13,
   "drift_err": -3.735678433258727e-12,
   "I_tail_rel": 7.562392052534764e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 86,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9829287050840364,
   "one_minus": 0.017071294915963597,
   "kappa": 2.915602003761366,
   "B": 2.8906083251441976,
   "kappa_joint": 3.244247607439563,
   "beta": 1.4082752587688006,
   "mean": 3.692691521867261,
   "var": 4.213115831212416,
   "drift": 5.933226787423596,
   "conv": -4.2665870836344766e-13,
   "norm_err": 2.7489122089718876e-13,
   "drift_err": -4.67892391498026e-12,
   "I_tail_rel": 3.633276188538194e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 86,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9831583371640839,
   "one_minus": 0.01684166283591615,
   "kappa": 2.4713052999929,
   "B": 2.4504064883557253,
   "kappa_joint": 2.7200105780989055,
   "beta": 1.024002214986614,
   "mean": 4.404602531951251,
   "var": 5.726304990723488,
   "drift": 5.863748994189754,
   "conv": -3.3939517862791035e-13,
   "norm_err": 3.044231533522179e-13,
   "drift_err": -5.401901148616162e-12,
   "I_tail_rel": 9.387605488949969e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 86,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9850501495064315,
   "one_minus": 0.01494985049356845,
   "kappa": 2.1250304758813234,
   "B": 2.109086216453361,
   "kappa_joint": 2.302480168040522,
   "beta": 0.7655019030385282,
   "mean": 5.248626137887575,
   "var": 7.590949767132283,
   "drift": 5.810886492609635,
   "conv": -1.652011860642233e-13,
   "norm_err": 2.984279490192421e-13,
   "drift_err": -5.6274984672199935e-12,
   "I_tail_rel": 3.9865380751524444e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 87,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9958128456273063,
   "one_minus": 0.00418715437269368,
   "kappa": 3.7807882663952177,
   "B": 3.7728645912207748,
   "kappa_joint": 4.020208172687318,
   "beta": 2.7363746273839755,
   "mean": 2.431464902960579,
   "var": 1.9010403171981958,
   "drift": 5.201958489615127,
   "conv": -4.645173135031655e-13,
   "norm_err": 0.0,
   "drift_err": -4.956923760346399e-12,
   "I_tail_rel": 1.9068956648863703e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 87,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9951002400967172,
   "one_minus": 0.004899759903282841,
   "kappa": 3.451902713042621,
   "B": 3.443435581326837,
   "kappa_joint": 3.5977286033839584,
   "beta": 2.248322850174735,
   "mean": 2.6543971797469768,
   "var": 2.345668181964456,
   "drift": 5.273819372438514,
   "conv": -8.886225089099753e-13,
   "norm_err": 2.944311461305915e-13,
   "drift_err": -4.218847493575595e-12,
   "I_tail_rel": 6.159820781365575e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 87,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.985834579311138,
   "one_minus": 0.014165420688861952,
   "kappa": 2.7660533622776113,
   "B": 2.746392332490976,
   "kappa_joint": 2.8800888428808062,
   "beta": 1.384917697610109,
   "mean": 3.3964572969910907,
   "var": 3.9325769171255818,
   "drift": 5.446295369740221,
   "conv": -6.432632204678157e-13,
   "norm_err": 3.752553823233029e-13,
   "drift_err": -5.779376976988715e-12,
   "I_tail_rel": 2.691473791614165e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 87,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9816876706209037,
   "one_minus": 0.018312329379096326,
   "kappa": 2.398812405237804,
   "B": 2.376746999804312,
   "kappa_joint": 2.512980344759198,
   "beta": 1.0192027060785644,
   "mean": 4.060268296374731,
   "var": 5.438069736358884,
   "drift": 5.54249539114092,
   "conv": -5.933031843596837e-13,
   "norm_err": 4.225508831723346e-13,
   "drift_err": -6.937561636277678e-12,
   "I_tail_rel": 6.6517341070629034e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 87,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9801918850263255,
   "one_minus": 0.019808114973674518,
   "kappa": 2.095676272886672,
   "B": 2.074816761044941,
   "kappa_joint": 2.2003315440949285,
   "beta": 0.7665780839168927,
   "mean": 4.867694785832513,
   "var": 7.3256589797143405,
   "drift": 5.615689624097999,
   "conv": -3.539391002504999e-13,
   "norm_err": 4.292122213200855e-13,
   "drift_err": -7.578826455301169e-12,
   "I_tail_rel": 2.7533309796568216e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 88,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9978888661193368,
   "one_minus": 0.0021111338806631963,
   "kappa": 5.066604609537522,
   "B": 5.061253643568459,
   "kappa_joint": 5.644634326187811,
   "beta": 4.192729704963489,
   "mean": 2.203333333333334,
   "var": 1.457211111111107,
   "drift": 6.10969231195839,
   "conv": -3.1885605267234496e-13,
   "norm_err": 0.0,
   "drift_err": -4.195754854663392e-12,
   "I_tail_rel": 4.555021969430491e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 88,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9928837098556745,
   "one_minus": 0.007116290144325466,
   "kappa": 4.415356580739335,
   "B": 4.3996180515025705,
   "kappa_joint": 4.773758981255319,
   "beta": 3.1953286757381276,
   "mean": 2.4621960515314245,
   "var": 1.8958277536427355,
   "drift": 6.057792785474831,
   "conv": -1.1108891584399316e-12,
   "norm_err": 2.9198865547641617e-13,
   "drift_err": -5.632827537738194e-12,
   "I_tail_rel": 1.222665128282183e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 88,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9741615058990115,
   "one_minus": 0.025838494100988485,
   "kappa": 3.2482534405834955,
   "B": 3.206013814150674,
   "kappa_joint": 3.5357080970178383,
   "beta": 1.732366711198684,
   "mean": 3.290494167426393,
   "var": 3.424925420852837,
   "drift": 5.933226787423598,
   "conv": -8.290035324876044e-13,
   "norm_err": 3.4017233474514796e-13,
   "drift_err": -6.649791828294838e-12,
   "I_tail_rel": 1.9648498218128e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 88,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9735422880029764,
   "one_minus": 0.026457711997023625,
   "kappa": 2.6955483864382184,
   "B": 2.6596503281848975,
   "kappa_joint": 2.9428877278739987,
   "beta": 1.2063510691237342,
   "mean": 4.002405177510383,
   "var": 4.860731792154873,
   "drift": 5.863748994189756,
   "conv": -6.70019595361282e-13,
   "norm_err": 3.554934124849751e-13,
   "drift_err": -6.929568030500377e-12,
   "I_tail_rel": 5.4770850924297065e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 88,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9774730457496306,
   "one_minus": 0.022526954250369435,
   "kappa": 2.2763606576679725,
   "B": 2.250574875510259,
   "kappa_joint": 2.4667063627154375,
   "beta": 0.8716548286943586,
   "mean": 4.846428783446706,
   "var": 6.666499514852337,
   "drift": 5.810886492609638,
   "conv": -4.285460875053104e-13,
   "norm_err": 3.503863865716994e-13,
   "drift_err": -6.8540728648258664e-12,
   "I_tail_rel": 1.1330107461574077e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 89,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9976595876229638,
   "one_minus": 0.002340412377036194,
   "kappa": 4.32623258905937,
   "B": 4.321167039305648,
   "kappa_joint": 5.423574124987405,
   "beta": 3.5895104927996155,
   "mean": 2.163333333333333,
   "var": 1.4492111111111123,
   "drift": 5.201958489615127,
   "conv": -3.2296387786345804e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -3.841371665203042e-12,
   "I_tail_rel": 4.461638527367644e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 89,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9963856597152485,
   "one_minus": 0.003614340284751494,
   "kappa": 3.899160413932917,
   "B": 3.892107589056434,
   "kappa_joint": 4.3311585895543345,
   "beta": 2.8723967233231775,
   "mean": 2.386265610119731,
   "var": 1.8360344619586693,
   "drift": 5.273819372438515,
   "conv": -1.298072760391733e-12,
   "norm_err": 3.3595348725157237e-13,
   "drift_err": -5.519140700016578e-12,
   "I_tail_rel": 1.3006779856306612e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 89,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9815896927394385,
   "one_minus": 0.018410307260561476,
   "kappa": 3.0333400946325106,
   "B": 3.005288021445886,
   "kappa_joint": 3.1678810032741427,
   "beta": 1.6583302003829676,
   "mean": 3.1283257273638454,
   "var": 3.284204417481197,
   "drift": 5.446295369740221,
   "conv": -1.0347278589506459e-12,
   "norm_err": 4.1944225870338414e-13,
   "drift_err": -6.927791673660977e-12,
   "I_tail_rel": 1.8770936234516618e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 89,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.976905290138071,
   "one_minus": 0.023094709861928964,
   "kappa": 2.5832234741953957,
   "B": 2.553219832622789,
   "kappa_joint": 2.707277797186457,
   "beta": 1.1761726539490043,
   "mean": 3.792136726747484,
   "var": 4.712314448505474,
   "drift": 5.542495391140922,
   "conv": -9.279244039817058e-13,
   "norm_err": 4.662936703425657e-13,
   "drift_err": -8.290257369480969e-12,
   "I_tail_rel": 4.9813123316996336e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 89,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9766234639096084,
   "one_minus": 0.023376536090391586,
   "kappa": 2.2218593355117355,
   "B": 2.1957360774236676,
   "kappa_joint": 2.336504211983563,
   "beta": 0.8585333671239479,
   "mean": 4.599563216205268,
   "var": 6.541026638149585,
   "drift": 5.6156896240980005,
   "conv": -5.982991879704969e-13,
   "norm_err": 4.60964599824365e-13,
   "drift_err": -8.37374614093278e-12,
   "I_tail_rel": 9.959897727842878e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 90,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9902231647763189,
   "one_minus": 0.009776835223681113,
   "kappa": 4.9494558422000905,
   "B": 4.925201406574426,
   "kappa_joint": 5.466105163409071,
   "beta": 3.9703486946214497,
   "mean": 2.3890476190476195,
   "var": 1.5388301587301552,
   "drift": 6.10969231195839,
   "conv": -1.971756091734278e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -2.7329249974172853e-12,
   "I_tail_rel": 6.593843722974641e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 90,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9970449320771978,
   "one_minus": 0.0029550679228022014,
   "kappa": 4.285418485373383,
   "B": 4.279081949335379,
   "kappa_joint": 4.677479827888634,
   "beta": 3.02264256595773,
   "mean": 2.6479103372457105,
   "var": 2.004137986310468,
   "drift": 6.057792785474831,
   "conv": -8.620881786214341e-13,
   "norm_err": 2.320366121466577e-13,
   "drift_err": -4.061639913288673e-12,
   "I_tail_rel": 1.6873827022524372e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 90,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9855048021498574,
   "one_minus": 0.014495197850142638,
   "kappa": 3.1511810650703027,
   "B": 3.1282592011224444,
   "kappa_joint": 3.466976469139058,
   "beta": 1.6493564092561246,
   "mean": 3.4762084531406776,
   "var": 3.5972981668040678,
   "drift": 5.933226787423597,
   "conv": -6.076250613773482e-13,
   "norm_err": 2.902122986370159e-13,
   "drift_err": -5.097255950659019e-12,
   "I_tail_rel": 2.6703629415221786e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 90,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9835355337989068,
   "one_minus": 0.01646446620109321,
   "kappa": 2.6261904942213268,
   "B": 2.6044813536891627,
   "kappa_joint": 2.8790664378386053,
   "beta": 1.1568235830755993,
   "mean": 4.188119463224669,
   "var": 5.068835974626353,
   "drift": 5.863748994189755,
   "conv": -5.171418848703979e-13,
   "norm_err": 3.1863400806741993e-13,
   "drift_err": -5.8619775700208265e-12,
   "I_tail_rel": 7.312982524937398e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 90,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9848756306217388,
   "one_minus": 0.015124369378261227,
   "kappa": 2.228798577838327,
   "B": 2.2118797760770437,
   "kappa_joint": 2.4152354403897447,
   "beta": 0.8419390311686293,
   "mean": 5.032143069160993,
   "var": 6.901790126707873,
   "drift": 5.8108864926096375,
   "conv": -2.9898306053155466e-13,
   "norm_err": 3.161915174132446e-13,
   "drift_err": -5.992539797716745e-12,
   "I_tail_rel": 1.4848146429639692e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 91,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9894231712561673,
   "one_minus": 0.0105768287438327,
   "kappa": 4.24017410012479,
   "B": 4.217690693652234,
   "kappa_joint": 4.998103086267911,
   "beta": 3.4196571969640606,
   "mean": 2.2871428571428574,
   "var": 1.5211929705215415,
   "drift": 5.201958489615127,
   "conv": -2.270406085358445e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -2.9549696023423166e-12,
   "I_tail_rel": 6.21888152110836e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 91,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9979946124370536,
   "one_minus": 0.002005387562946437,
   "kappa": 3.7953645293210876,
   "B": 3.7915570310737348,
   "kappa_joint": 4.100776023725483,
   "beta": 2.725900093396169,
   "mean": 2.5100751339292544,
   "var": 1.9347075064177872,
   "drift": 5.273819372438515,
   "conv": -1.0796918914479647e-12,
   "norm_err": 2.9665159217984183e-13,
   "drift_err": -4.39737135593532e-12,
   "I_tail_rel": 1.7037991077877462e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 91,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9899305892898197,
   "one_minus": 0.010069410710180304,
   "kappa": 2.9483698283788495,
   "B": 2.933488097666166,
   "kappa_joint": 3.0736521795232115,
   "beta": 1.5800377752115051,
   "mean": 3.2521352511733697,
   "var": 3.4469399752238044,
   "drift": 5.446295369740221,
   "conv": -8.58202398035246e-13,
   "norm_err": 3.8680170177940454e-13,
   "drift_err": -6.113332062795962e-12,
   "I_tail_rel": 2.4305103517497113e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 91,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9846349856905999,
   "one_minus": 0.015365014309400071,
   "kappa": 2.5205331066991383,
   "B": 2.5010941339984045,
   "kappa_joint": 2.6413103696889517,
   "beta": 1.128638172098424,
   "mean": 3.915946250557008,
   "var": 4.910781442768341,
   "drift": 5.542495391140922,
   "conv": -7.732703366514215e-13,
   "norm_err": 4.32764934998886e-13,
   "drift_err": -7.423395231853647e-12,
   "I_tail_rel": 6.348727193194244e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 91,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9824621407475272,
   "one_minus": 0.017537859252472754,
   "kappa": 2.177997431333997,
   "B": 2.158814245089231,
   "kappa_joint": 2.2892603025060683,
   "beta": 0.8299032276999747,
   "mean": 4.72337274001479,
   "var": 6.766680061796524,
   "drift": 5.615689624098,
   "conv": -4.848343948538059e-13,
   "norm_err": 4.425348976155874e-13,
   "drift_err": -7.72981678665019e-12,
   "I_tail_rel": 1.2479927541179789e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 92,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9961231198772308,
   "one_minus": 0.0038768801227692107,
   "kappa": 5.7020213509050865,
   "B": 5.690957590656221,
   "kappa_joint": 7.6453545805081085,
   "beta": 5.300921330401072,
   "mean": 1.9903019727981095,
   "var": 1.1525717759512806,
   "drift": 6.109692311958388,
   "conv": -4.708455847435289e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -5.219824572577636e-12,
   "I_tail_rel": 4.821130757944384e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 92,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9907699564359366,
   "one_minus": 0.009230043564063428,
   "kappa": 4.87176362888736,
   "B": 4.849228212354844,
   "kappa_joint": 5.415480929471017,
   "beta": 3.881779236800847,
   "mean": 2.2491646909962006,
   "var": 1.5605711752086489,
   "drift": 6.057792785474829,
   "conv": -1.6220358389773537e-12,
   "norm_err": 3.388400671155978e-13,
   "drift_err": -7.129408174932905e-12,
   "I_tail_rel": 3.299738406747558e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 92,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9651969132770823,
   "one_minus": 0.03480308672291765,
   "kappa": 3.4773957960558013,
   "B": 3.416347874547265,
   "kappa_joint": 3.752521100629498,
   "beta": 1.9671307398299767,
   "mean": 3.0774628068911687,
   "var": 3.016183249689046,
   "drift": 5.933226787423597,
   "conv": -1.1303180613708719e-12,
   "norm_err": 3.8036240823657863e-13,
   "drift_err": -7.776002064474596e-12,
   "I_tail_rel": 7.29144416799051e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 92,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9650736027666195,
   "one_minus": 0.034926397233380535,
   "kappa": 2.8420159250666304,
   "B": 2.7919441440955417,
   "kappa_joint": 3.0893318506663237,
   "beta": 1.3293461421137254,
   "mean": 3.7893738169751594,
   "var": 4.4110023781060566,
   "drift": 5.863748994189755,
   "conv": -9.476863738200336e-13,
   "norm_err": 3.888001032237298e-13,
   "drift_err": -7.927880574243318e-12,
   "I_tail_rel": 2.3240356393374534e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 92,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9712251438505366,
   "one_minus": 0.0287748561494634,
   "kappa": 2.370784352494254,
   "B": 2.336425894133178,
   "kappa_joint": 2.569409903615566,
   "beta": 0.9394239529061017,
   "mean": 4.633397422911482,
   "var": 6.1855847667431725,
   "drift": 5.810886492609638,
   "conv": -5.788702850395566e-13,
   "norm_err": 3.7125857943465235e-13,
   "drift_err": -7.505107646466058e-12,
   "I_tail_rel": 5.344949661410997e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 93,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9972418140298898,
   "one_minus": 0.0027581859701102385,
   "kappa": 4.668846655729266,
   "B": 4.662403436090731,
   "kappa_joint": 7.95015822776294,
   "beta": 4.178811854086703,
   "mean": 2.021312426309851,
   "var": 1.244841517458564,
   "drift": 5.201958489615127,
   "conv": -4.4708681201655054e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -4.524380869952438e-12,
   "I_tail_rel": 9.488420019591358e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 93,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9927892633672758,
   "one_minus": 0.007210736632724202,
   "kappa": 4.183064777231616,
   "B": 4.167956002393089,
   "kappa_joint": 4.9981167429059905,
   "beta": 3.2939803226237827,
   "mean": 2.244244703096248,
   "var": 1.6010476250318684,
   "drift": 5.273819372438515,
   "conv": -1.6651124923328098e-12,
   "norm_err": 3.714806240395774e-13,
   "drift_err": -6.5139005300807185e-12,
   "I_tail_rel": 5.202099598916276e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 93,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9757155201454009,
   "one_minus": 0.02428447985459914,
   "kappa": 3.1962642517098474,
   "B": 3.1572159201808963,
   "kappa_joint": 3.3574042779274045,
   "beta": 1.8302371960996233,
   "mean": 2.986304820340363,
   "var": 2.975731987824691,
   "drift": 5.446295369740221,
   "conv": -1.3138379273414102e-12,
   "norm_err": 4.39870362356487e-13,
   "drift_err": -7.973177673648024e-12,
   "I_tail_rel": 9.130387393844695e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 93,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.971728785652192,
   "one_minus": 0.028271214347807994,
   "kappa": 2.6918287547985225,
   "B": 2.653505316454001,
   "kappa_joint": 2.824416996795488,
   "beta": 1.2703827369354364,
   "mean": 3.6501158197240016,
   "var": 4.3628547759639495,
   "drift": 5.542495391140922,
   "conv": -1.1548539902150878e-12,
   "norm_err": 4.756195437494171e-13,
   "drift_err": -8.816058993943443e-12,
   "I_tail_rel": 2.652911196857669e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 93,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9729151258978326,
   "one_minus": 0.027084874102167422,
   "kappa": 2.2938330732348913,
   "B": 2.262555743800015,
   "kappa_joint": 2.415417703267671,
   "beta": 0.9115814506263219,
   "mean": 4.457542309181785,
   "var": 6.1603816315477005,
   "drift": 5.6156896240980005,
   "conv": -7.475131624801179e-13,
   "norm_err": 4.733990977001667e-13,
   "drift_err": -8.778755500316038e-12,
   "I_tail_rel": 5.712102555938288e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 94,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9811517018571835,
   "one_minus": 0.018848298142816522,
   "kappa": 5.683188786705473,
   "B": 5.62937478653668,
   "kappa_joint": 7.249742870039143,
   "beta": 5.186817742894991,
   "mean": 2.1677318488581228,
   "var": 1.1779269322365469,
   "drift": 6.109692311958388,
   "conv": -3.0331293032759277e-13,
   "norm_err": 8.881784197001252e-16,
   "drift_err": -3.240074875066057e-12,
   "I_tail_rel": 5.271183672721244e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 94,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9971255604350415,
   "one_minus": 0.0028744395649584753,
   "kappa": 4.778968731846832,
   "B": 4.772095360618501,
   "kappa_joint": 5.285468579319932,
   "beta": 3.759272549804063,
   "mean": 2.426594567056214,
   "var": 1.6114268665597464,
   "drift": 6.057792785474829,
   "conv": -1.2883027977750316e-12,
   "norm_err": 2.517985819849855e-13,
   "drift_err": -4.775735362727573e-12,
   "I_tail_rel": 3.922062458018879e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 94,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9794624724188856,
   "one_minus": 0.02053752758111438,
   "kappa": 3.389586778193733,
   "B": 3.3545993414298807,
   "kappa_joint": 3.6953500968754724,
   "beta": 1.8966638466230548,
   "mean": 3.2548926829511817,
   "var": 3.1282437306892863,
   "drift": 5.933226787423597,
   "conv": -8.576472865229334e-13,
   "norm_err": 3.1175062531474396e-13,
   "drift_err": -5.844214001626824e-12,
   "I_tail_rel": 9.022531577336062e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 94,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9771384153225984,
   "one_minus": 0.022861584677401625,
   "kappa": 2.778742256641131,
   "B": 2.7467953862514203,
   "kappa_joint": 3.0357669323660645,
   "beta": 1.2866998402230605,
   "mean": 3.9668036930351716,
   "var": 4.557200374854498,
   "drift": 5.863748994189754,
   "conv": -7.257527911974648e-13,
   "norm_err": 3.3084646133829665e-13,
   "drift_err": -6.430411758628907e-12,
   "I_tail_rel": 2.8731705631036617e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 94,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9799879515649061,
   "one_minus": 0.020012048435093854,
   "kappa": 2.327984478780169,
   "B": 2.304572889308817,
   "kappa_joint": 2.524313624615685,
   "beta": 0.913983814499192,
   "mean": 4.810827298971494,
   "var": 6.357756450855373,
   "drift": 5.810886492609638,
   "conv": -4.3098857815948577e-13,
   "norm_err": 3.346212196220222e-13,
   "drift_err": -6.302514066192089e-12,
   "I_tail_rel": 6.561140090238999e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 95,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9909325490079594,
   "one_minus": 0.009067450992040649,
   "kappa": 4.652834821034269,
   "B": 4.631692108409002,
   "kappa_joint": 7.211876386470906,
   "beta": 4.1239413636085,
   "mean": 2.1395990103498597,
   "var": 1.2614045717331317,
   "drift": 5.201958489615127,
   "conv": -3.1374902675906924e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -3.2462921240039577e-12,
   "I_tail_rel": 9.939568288055525e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 95,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9981884321015121,
   "one_minus": 0.0018115678984879091,
   "kappa": 4.117992061117596,
   "B": 4.114260359181555,
   "kappa_joint": 4.758669126157848,
   "beta": 3.209654542132328,
   "mean": 2.3625312871362567,
   "var": 1.6431112143722677,
   "drift": 5.273819372438514,
   "conv": -1.4160894679093872e-12,
   "norm_err": 3.035349749325178e-13,
   "drift_err": -4.863665026277886e-12,
   "I_tail_rel": 5.809740510798505e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 95,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9866935983146194,
   "one_minus": 0.013306401685380553,
   "kappa": 3.1246772485458214,
   "B": 3.103818522217926,
   "kappa_joint": 3.2740002314219585,
   "beta": 1.7688518093212746,
   "mean": 3.1045914043803715,
   "var": 3.079000366814231,
   "drift": 5.446295369740221,
   "conv": -1.1031175972675555e-12,
   "norm_err": 4.034550471487819e-13,
   "drift_err": -6.632028259900835e-12,
   "I_tail_rel": 1.0611158004978763e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 95,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9813502570669063,
   "one_minus": 0.018649742933093738,
   "kappa": 2.63739078957187,
   "B": 2.6126817127680795,
   "kappa_joint": 2.7670571612699844,
   "beta": 1.2315943001312257,
   "mean": 3.7684024037640103,
   "var": 4.5002606707016835,
   "drift": 5.54249539114092,
   "conv": -9.590106486712102e-13,
   "norm_err": 4.383160501220118e-13,
   "drift_err": -7.768008458697295e-12,
   "I_tail_rel": 3.090698950082613e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 95,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9801096475632975,
   "one_minus": 0.019890352436702452,
   "kappa": 2.2556828273645197,
   "B": 2.233136989893553,
   "kappa_joint": 2.3741920181360343,
   "beta": 0.8880299926532785,
   "mean": 4.575828893221793,
   "var": 6.323761213649213,
   "drift": 5.615689624097999,
   "conv": -6.163958232718869e-13,
   "norm_err": 4.474198789239381e-13,
   "drift_err": -8.121503469737945e-12,
   "I_tail_rel": 6.62969917926636e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 96,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9971122614137251,
   "one_minus": 0.0028877385862748906,
   "kappa": 5.953513849296154,
   "B": 5.944911538666883,
   "kappa_joint": 10.080674824313357,
   "beta": 5.784574966795046,
   "mean": 1.887186147186147,
   "var": 1.056204189076916,
   "drift": 6.10969231195839,
   "conv": -5.926370505449086e-13,
   "norm_err": 0.0,
   "drift_err": -6.023626042406249e-12,
   "I_tail_rel": 4.057214258409668e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 96,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9836333752432088,
   "one_minus": 0.01636662475679118,
   "kappa": 5.07348188605646,
   "B": 5.031792717475992,
   "kappa_joint": 5.775631322073595,
   "beta": 4.17956487589891,
   "mean": 2.1460488653842384,
   "var": 1.4493835998112043,
   "drift": 6.057792785474832,
   "conv": -1.9156898289907076e-12,
   "norm_err": 3.7991831902672857e-13,
   "drift_err": -8.241407556397462e-12,
   "I_tail_rel": 2.629158516133838e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 96,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9554705604428233,
   "one_minus": 0.0445294395571767,
   "kappa": 3.5833134894435155,
   "B": 3.502623520040562,
   "kappa_joint": 3.854165973871863,
   "beta": 2.0677401964721915,
   "mean": 2.974346981279206,
   "var": 2.869425664571585,
   "drift": 5.933226787423598,
   "conv": -1.2616574451840279e-12,
   "norm_err": 4.0878411766698264e-13,
   "drift_err": -8.450129485026991e-12,
   "I_tail_rel": 5.782564720436403e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 96,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9574081289671906,
   "one_minus": 0.04259187103280937,
   "kappa": 2.9088303433778275,
   "B": 2.846210045861223,
   "kappa_joint": 3.1549050891154695,
   "beta": 1.3815242830462797,
   "mean": 3.6862579913631963,
   "var": 4.244405303727351,
   "drift": 5.8637489941897565,
   "conv": -1.049826892085548e-12,
   "norm_err": 4.063416270128073e-13,
   "drift_err": -8.591349853759311e-12,
   "I_tail_rel": 1.8653530462469787e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 96,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.966027277389132,
   "one_minus": 0.033972722610868034,
   "kappa": 2.4128550644988365,
   "B": 2.371515296716799,
   "kappa_joint": 2.615056879085998,
   "beta": 0.9678531511008779,
   "mean": 4.530281597299519,
   "var": 6.003892724841663,
   "drift": 5.810886492609639,
   "conv": -6.759037773917953e-13,
   "norm_err": 3.965716643961059e-13,
   "drift_err": -7.883471653258312e-12,
   "I_tail_rel": 4.3501756516903936e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 97,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9926361615068161,
   "one_minus": 0.007363838493183894,
   "kappa": 4.791877504339553,
   "B": 4.77420159757077,
   "kappa_joint": 11.300310657809538,
   "beta": 4.381619142050029,
   "mean": 1.9525685425685424,
   "var": 1.1872228783401941,
   "drift": 5.201958489615127,
   "conv": -5.299094496535872e-13,
   "norm_err": 0.0,
   "drift_err": -5.1807447221108305e-12,
   "I_tail_rel": 8.650976029588747e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 97,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9852855363947728,
   "one_minus": 0.014714463605227213,
   "kappa": 4.297303149101974,
   "B": 4.265569726020952,
   "kappa_joint": 5.3519843908946925,
   "beta": 3.450077411190022,
   "mean": 2.1755008193549394,
   "var": 1.5286089973904202,
   "drift": 5.273819372438516,
   "conv": -1.8398615964088094e-12,
   "norm_err": 3.999023334699814e-13,
   "drift_err": -7.208456054286216e-12,
   "I_tail_rel": 4.545548004004846e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 97,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9686746596134568,
   "one_minus": 0.03132534038654322,
   "kappa": 3.2677106616491325,
   "B": 3.2161223676035893,
   "kappa_joint": 3.4464955978476226,
   "beta": 1.8991704234163638,
   "mean": 2.9175609365990547,
   "var": 2.8677233504632174,
   "drift": 5.446295369740222,
   "conv": -1.4006573678670975e-12,
   "norm_err": 4.634070904785403e-13,
   "drift_err": -8.403056028782885e-12,
   "I_tail_rel": 7.866470701460745e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 97,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9663731423006054,
   "one_minus": 0.03362685769939455,
   "kappa": 2.7397180227587077,
   "B": 2.6932600702676575,
   "kappa_joint": 2.876788800639132,
   "beta": 1.3087335747166013,
   "mean": 3.581371935982694,
   "var": 4.235006649341228,
   "drift": 5.542495391140922,
   "conv": -1.2395640069939873e-12,
   "norm_err": 4.958256027975949e-13,
   "drift_err": -9.179323967600794e-12,
   "I_tail_rel": 2.2955971063835064e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 97,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9692684771728552,
   "one_minus": 0.030731522827144753,
   "kappa": 2.325279809869236,
   "B": 2.2892713072993796,
   "kappa_joint": 2.450196933196433,
   "beta": 0.9332358925135558,
   "mean": 4.388798425440475,
   "var": 6.017438537402192,
   "drift": 5.6156896240980005,
   "conv": -8.1556983388964e-13,
   "norm_err": 4.944933351680447e-13,
   "drift_err": -9.104716980345984e-12,
   "I_tail_rel": 4.9771949109458e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 98,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9874527130215582,
   "one_minus": 0.012547286978441763,
   "kappa": 5.983702486345783,
   "B": 5.946044370518548,
   "kappa_joint": 9.366451482885813,
   "beta": 5.78677973471344,
   "mean": 2.0594938394938396,
   "var": 1.055801774397577,
   "drift": 6.10969231195839,
   "conv": -4.065636716177323e-13,
   "norm_err": 0.0,
   "drift_err": -3.7907454952801345e-12,
   "I_tail_rel": 4.231426261847846e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 98,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.995140791012003,
   "one_minus": 0.004859208987996966,
   "kappa": 5.002198203869343,
   "B": 4.990030040720555,
   "kappa_joint": 5.633599039986953,
   "beta": 4.1104740107649285,
   "mean": 2.3183565576919305,
   "var": 1.4737455509048507,
   "drift": 6.057792785474831,
   "conv": -1.5070167336261875e-12,
   "norm_err": 2.7000623958883807e-13,
   "drift_err": -5.231370892033738e-12,
   "I_tail_rel": 2.9929458449486567e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 98,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9723918757074959,
   "one_minus": 0.027608124292504144,
   "kappa": 3.5012408210260713,
   "B": 3.4525712048474646,
   "kappa_joint": 3.8037057027285495,
   "beta": 2.009066626242688,
   "mean": 3.1466546735868985,
   "var": 2.9532254978122783,
   "drift": 5.933226787423598,
   "conv": -1.032618435203858e-12,
   "norm_err": 3.297362383136715e-13,
   "drift_err": -6.497025140106416e-12,
   "I_tail_rel": 6.913567111053503e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 98,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9710423620369636,
   "one_minus": 0.02895763796303641,
   "kappa": 2.8493477574568935,
   "B": 2.807789499668776,
   "kappa_joint": 3.1078214777177666,
   "beta": 1.3444780604118594,
   "mean": 3.858565683670889,
   "var": 4.361357144343055,
   "drift": 5.863748994189756,
   "conv": -8.399947404313934e-13,
   "norm_err": 3.526068326209497e-13,
   "drift_err": -6.8682837195410684e-12,
   "I_tail_rel": 2.2368603453943902e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 98,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9756778457057442,
   "one_minus": 0.02432215429425577,
   "kappa": 2.372960312990117,
   "B": 2.3439249219604683,
   "kappa_joint": 2.5740987015354997,
   "beta": 0.9454640091102633,
   "mean": 4.702589289607213,
   "var": 6.1460684241994805,
   "drift": 5.810886492609639,
   "conv": -5.341282971471628e-13,
   "norm_err": 3.461675390781238e-13,
   "drift_err": -6.796341267545358e-12,
   "I_tail_rel": 5.196088242754428e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 99,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9964482314769512,
   "one_minus": 0.003551768523048837,
   "kappa": 4.800306559725139,
   "B": 4.791774187863533,
   "kappa_joint": 9.99617369868506,
   "beta": 4.413933696955359,
   "mean": 2.067440337440337,
   "var": 1.1785311802946499,
   "drift": 5.201958489615127,
   "conv": -3.956834859764058e-13,
   "norm_err": 0.0,
   "drift_err": -3.610445276081009e-12,
   "I_tail_rel": 8.832892552893361e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 99,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9969003564618093,
   "one_minus": 0.0030996435381906995,
   "kappa": 4.249911434547631,
   "B": 4.243319717331837,
   "kappa_joint": 5.115823958791866,
   "beta": 3.414178786174774,
   "mean": 2.2903726142267344,
   "var": 1.5446816651178574,
   "drift": 5.273819372438515,
   "conv": -1.5806245201588354e-12,
   "norm_err": 3.239630785856207e-13,
   "drift_err": -5.333511410299252e-12,
   "I_tail_rel": 4.913360784723053e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 99,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9820176619712934,
   "one_minus": 0.017982338028706635,
   "kappa": 3.203532636925307,
   "B": 3.1745984674544547,
   "kappa_joint": 3.3703523073571797,
   "beta": 1.8504459904173134,
   "mean": 3.0324327314708492,
   "var": 2.9432339003377077,
   "drift": 5.446295369740222,
   "conv": -1.2291279105625108e-12,
   "norm_err": 4.1677772344428377e-13,
   "drift_err": -7.000622304076387e-12,
   "I_tail_rel": 8.86684891588706e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 99,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.977322826213124,
   "one_minus": 0.022677173786875948,
   "kappa": 2.6900351046767614,
   "B": 2.659358998752036,
   "kappa_joint": 2.824964954188113,
   "beta": 1.2759938953756391,
   "mean": 3.6962437308544884,
   "var": 4.343669206590734,
   "drift": 5.542495391140922,
   "conv": -1.0610401446342621e-12,
   "norm_err": 4.585221091701897e-13,
   "drift_err": -8.133937967613747e-12,
   "I_tail_rel": 2.6001601796090315e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 99,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9772530326803376,
   "one_minus": 0.022746967319662414,
   "kappa": 2.2904206376315694,
   "B": 2.2642207267506635,
   "kappa_joint": 2.412598733628405,
   "beta": 0.9129235842108635,
   "mean": 4.503670220312271,
   "var": 6.151324953393811,
   "drift": 5.6156896240980005,
   "conv": -7.189804307472514e-13,
   "norm_err": 4.625189120588402e-13,
   "drift_err": -8.469669410260394e-12,
   "I_tail_rel": 5.6295848218378945e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 100,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9105863098121594,
   "one_minus": 0.08941369018784062,
   "kappa": 3.8359604770696563,
   "B": 3.6604517127565863,
   "kappa_joint": 4.369445937629504,
   "beta": 2.19305753175118,
   "mean": 2.8828706800445927,
   "var": 2.785924319586698,
   "drift": 6.10969231195839,
   "conv": -7.418510250545296e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -8.08419997611054e-12,
   "I_tail_rel": 6.655728353292616e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 100,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9122183136760723,
   "one_minus": 0.08778168632392769,
   "kappa": 3.507711489431554,
   "B": 3.350219473807321,
   "kappa_joint": 3.8378127887091265,
   "beta": 1.8528151952622507,
   "mean": 3.141733398242684,
   "var": 3.2695072886734398,
   "drift": 6.057792785474831,
   "conv": -1.1215472994763331e-12,
   "norm_err": 2.744471316873387e-13,
   "drift_err": -6.2092553321235755e-12,
   "I_tail_rel": 1.1150545306551618e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 100,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9296653207344409,
   "one_minus": 0.07033467926555914,
   "kappa": 2.7780521231204967,
   "B": 2.6785743474834076,
   "kappa_joint": 3.0525229665849234,
   "beta": 1.20925101838416,
   "mean": 3.9700315141376525,
   "var": 4.906530321017851,
   "drift": 5.933226787423596,
   "conv": -4.2876813211023546e-13,
   "norm_err": 1.8340884366807586e-13,
   "drift_err": -3.661959624423616e-12,
   "I_tail_rel": 5.899037295243775e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 100,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9459789643689369,
   "one_minus": 0.054021035631063086,
   "kappa": 2.3826415897404933,
   "B": 2.3173917569642146,
   "kappa_joint": 2.6088827629938116,
   "beta": 0.9158483012432821,
   "mean": 4.681942524221642,
   "var": 6.402533024551772,
   "drift": 5.863748994189754,
   "conv": -3.0031532816110484e-13,
   "norm_err": 1.7541523789077473e-13,
   "drift_err": -3.696598582791921e-12,
   "I_tail_rel": 2.3890708774402593e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 100,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9605716536522085,
   "one_minus": 0.039428346347791465,
   "kappa": 2.0636812051642206,
   "B": 2.0225883068715946,
   "kappa_joint": 2.2335715734551895,
   "beta": 0.7039998912896543,
   "mean": 5.5259661301579674,
   "var": 8.254101406130474,
   "drift": 5.810886492609637,
   "conv": -2.0017321133991572e-13,
   "norm_err": 1.800781745942004e-13,
   "drift_err": -3.727684827481426e-12,
   "I_tail_rel": 1.1914511747296629e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 101,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9372099257383102,
   "one_minus": 0.06279007426168981,
   "kappa": 3.471365451007539,
   "B": 3.3606151161680056,
   "kappa_joint": 3.764618670430233,
   "beta": 2.1710542253582026,
   "mean": 2.738580453363062,
   "var": 2.39605184838571,
   "drift": 5.201958489615127,
   "conv": -8.615330671091215e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -7.070788399232697e-12,
   "I_tail_rel": 5.418160969283702e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 101,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9376759835055872,
   "one_minus": 0.06232401649441277,
   "kappa": 3.2387044726277803,
   "B": 3.1361564329708624,
   "kappa_joint": 3.3953457301082,
   "beta": 1.864962843336211,
   "mean": 2.9615127301494595,
   "var": 2.8278415257883847,
   "drift": 5.273819372438515,
   "conv": -1.4915846335838978e-12,
   "norm_err": 2.9976021664879227e-13,
   "drift_err": -5.8619775700208265e-12,
   "I_tail_rel": 8.719868509645432e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 101,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9438209293118628,
   "one_minus": 0.05617907068813721,
   "kappa": 2.677467724723893,
   "B": 2.6011718546948206,
   "kappa_joint": 2.779501972730511,
   "beta": 1.2423297963693116,
   "mean": 3.7035728473935734,
   "var": 4.383936846445227,
   "drift": 5.446295369740221,
   "conv": -6.050715484207103e-13,
   "norm_err": 2.1516122217235534e-13,
   "drift_err": -3.924860436654853e-12,
   "I_tail_rel": 4.2337204061173085e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 101,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9513698874444213,
   "one_minus": 0.0486301125555787,
   "kappa": 2.344923197102618,
   "B": 2.2871956873353647,
   "kappa_joint": 2.448983297643956,
   "beta": 0.9438463621507202,
   "mean": 4.367383846777213,
   "var": 5.872243209701384,
   "drift": 5.54249539114092,
   "conv": -4.495293026707259e-13,
   "norm_err": 2.2315482794965646e-13,
   "drift_err": -4.279243626115203e-12,
   "I_tail_rel": 1.6443640217760196e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 101,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9597534349795419,
   "one_minus": 0.04024656502045809,
   "kappa": 2.0595072199408184,
   "B": 2.0176375706845158,
   "kappa_joint": 2.158073672810228,
   "beta": 0.7249085400248744,
   "mean": 5.174810336234997,
   "var": 7.74675605822674,
   "drift": 5.615689624097997,
   "conv": -3.447242491461111e-13,
   "norm_err": 2.298161660974074e-13,
   "drift_err": -4.573230683035945e-12,
   "I_tail_rel": 7.975236515167683e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 102,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9372577612793387,
   "one_minus": 0.06274223872066131,
   "kappa": 3.668564452833244,
   "B": 3.5516133215624532,
   "kappa_joint": 4.50968413240584,
   "beta": 2.064581412915151,
   "mean": 3.080922628096541,
   "var": 2.9592886353324346,
   "drift": 6.109692311958387,
   "conv": -6.163958232718869e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -5.806022329579719e-12,
   "I_tail_rel": 8.965246536263914e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 102,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9378794525128575,
   "one_minus": 0.06212054748714246,
   "kappa": 3.357318767289823,
   "B": 3.251367713210463,
   "kappa_joint": 3.820634311614749,
   "beta": 1.7450897349699979,
   "mean": 3.339785346294633,
   "var": 3.4713359800829817,
   "drift": 6.057792785474828,
   "conv": -9.71001057337162e-13,
   "norm_err": 2.1871393585115584e-13,
   "drift_err": -4.7553072590744705e-12,
   "I_tail_rel": 1.4995791338594234e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 102,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9491025764443382,
   "one_minus": 0.05089742355566185,
   "kappa": 2.6767562215811824,
   "B": 2.607746654697744,
   "kappa_joint": 2.9893125160946985,
   "beta": 1.146145741386739,
   "mean": 4.168083462189601,
   "var": 5.176677426943012,
   "drift": 5.933226787423595,
   "conv": -3.6337599595981374e-13,
   "norm_err": 1.5498713423767185e-13,
   "drift_err": -2.986944025451521e-12,
   "I_tail_rel": 7.82807518140565e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 102,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9601247629846434,
   "one_minus": 0.03987523701535656,
   "kappa": 2.3100685240155117,
   "B": 2.2635427341850303,
   "kappa_joint": 2.544966954601516,
   "beta": 0.873779848789353,
   "mean": 4.879994472273593,
   "var": 6.710785333759006,
   "drift": 5.863748994189752,
   "conv": -2.3936408410918375e-13,
   "norm_err": 1.5409895581797173e-13,
   "drift_err": -3.1397107136399427e-12,
   "I_tail_rel": 3.131175811390818e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 102,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9700041230173158,
   "one_minus": 0.029995876982684244,
   "kappa": 2.012912937639434,
   "B": 1.9824935423346384,
   "kappa_joint": 2.1802435674137506,
   "beta": 0.6763650693224049,
   "mean": 5.724018078209914,
   "var": 8.591346236184386,
   "drift": 5.810886492609635,
   "conv": -1.52433621281034e-13,
   "norm_err": 1.5987211554602254e-13,
   "drift_err": -3.2569502650403592e-12,
   "I_tail_rel": 1.542844628466048e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 103,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9553648298789441,
   "one_minus": 0.04463517012105589,
   "kappa": 3.32731581658677,
   "B": 3.2522105115740128,
   "kappa_joint": 3.5746522362730904,
   "beta": 2.0332482915247265,
   "mean": 2.870615085397694,
   "var": 2.5584472448833058,
   "drift": 5.201958489615126,
   "conv": -7.495115639244432e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -5.573319583618286e-12,
   "I_tail_rel": 7.2656627598056214e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 103,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.954058416675476,
   "one_minus": 0.04594158332452403,
   "kappa": 3.10761849031225,
   "B": 3.03539476261687,
   "kappa_joint": 3.235842244747131,
   "beta": 1.7470490955896576,
   "mean": 3.093547362184091,
   "var": 3.0187012979497947,
   "drift": 5.273819372438514,
   "conv": -1.357469692209179e-12,
   "norm_err": 2.6423307986078726e-13,
   "drift_err": -4.806821607417078e-12,
   "I_tail_rel": 1.1668308213754661e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 103,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9555211799642545,
   "one_minus": 0.04447882003574555,
   "kappa": 2.585689132206007,
   "B": 2.52753087307179,
   "kappa_joint": 2.6884837636950243,
   "beta": 1.172983079438779,
   "mean": 3.8356074794282056,
   "var": 4.643115033122244,
   "drift": 5.446295369740219,
   "conv": -5.234701561107613e-13,
   "norm_err": 1.942890293094024e-13,
   "drift_err": -3.3706371027619753e-12,
   "I_tail_rel": 5.5927930618981814e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 103,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9598683321130538,
   "one_minus": 0.04013166788694622,
   "kappa": 2.277579726154552,
   "B": 2.2314102318179283,
   "kappa_joint": 2.380550137860824,
   "beta": 0.8983663983952862,
   "mean": 4.499418478811845,
   "var": 6.1695265996605,
   "drift": 5.54249539114092,
   "conv": -3.8491432263754177e-13,
   "norm_err": 2.05613304160579e-13,
   "drift_err": -3.915090474038152e-12,
   "I_tail_rel": 2.147428650289929e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 103,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9653485544088978,
   "one_minus": 0.034651445591102226,
   "kappa": 2.0116049014841852,
   "B": 1.9764451229977498,
   "kappa_joint": 2.1075090700852,
   "beta": 0.6956109731312002,
   "mean": 5.306844968269628,
   "var": 8.073031969032513,
   "drift": 5.615689624097996,
   "conv": -2.957634137601417e-13,
   "norm_err": 2.2004620348070603e-13,
   "drift_err": -4.273914555597003e-12,
   "I_tail_rel": 1.029901157647027e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 104,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9766611998762786,
   "one_minus": 0.02333880012372136,
   "kappa": 4.519097447848642,
   "B": 4.46605095414622,
   "kappa_joint": 4.811832465778618,
   "beta": 3.264585204395839,
   "mean": 2.5605137844611527,
   "var": 1.8715064638936507,
   "drift": 6.109692311958388,
   "conv": -4.3876013933186186e-13,
   "norm_err": 0.0,
   "drift_err": -5.17541565159263e-12,
   "I_tail_rel": 1.5228735337843235e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 104,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9661838787361218,
   "one_minus": 0.03381612126387823,
   "kappa": 4.0559738920514,
   "B": 3.986805458623836,
   "kappa_joint": 4.301217294483063,
   "beta": 2.6238298878470045,
   "mean": 2.8193765026592437,
   "var": 2.3087597307787275,
   "drift": 6.057792785474829,
   "conv": -6.52811138479592e-13,
   "norm_err": 1.6409096303959814e-13,
   "drift_err": -3.9328540424321545e-12,
   "I_tail_rel": 5.090617461804106e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 104,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9570353590172963,
   "one_minus": 0.042964640982703695,
   "kappa": 3.0971894143948324,
   "B": 3.029924160003062,
   "kappa_joint": 3.3413557128011395,
   "beta": 1.5472930235583855,
   "mean": 3.6476746185542126,
   "var": 3.834585109017466,
   "drift": 5.933226787423596,
   "conv": -4.901634653720066e-13,
   "norm_err": 1.8696155734687636e-13,
   "drift_err": -4.058975378029572e-12,
   "I_tail_rel": 2.4493142649716885e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 104,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9624897519146901,
   "one_minus": 0.037510248085309894,
   "kappa": 2.603940691344986,
   "B": 2.554636690348584,
   "kappa_joint": 2.827266371707923,
   "beta": 1.11296861890606,
   "mean": 4.359585628638203,
   "var": 5.2685663320438,
   "drift": 5.863748994189754,
   "conv": -4.468647674116255e-13,
   "norm_err": 1.9562129693895258e-13,
   "drift_err": -4.289013588731905e-12,
   "I_tail_rel": 6.439677320679227e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 104,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9706435093538518,
   "one_minus": 0.029356490646148203,
   "kappa": 2.2177488493299293,
   "B": 2.1849537072344583,
   "kappa_joint": 2.396465215400008,
   "beta": 0.8215652996886567,
   "mean": 5.203609234574526,
   "var": 7.072945382201208,
   "drift": 5.810886492609636,
   "conv": -3.149702720861569e-13,
   "norm_err": 1.9251267247000214e-13,
   "drift_err": -4.296119016089506e-12,
   "I_tail_rel": 2.802826973244599e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 105,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9840812813448359,
   "one_minus": 0.015918718655164144,
   "kappa": 3.966806183269967,
   "B": 3.9351062859432178,
   "kappa_joint": 4.630791387399795,
   "beta": 2.976775288111825,
   "mean": 2.523675856307435,
   "var": 1.7475146714600482,
   "drift": 5.2019584896151265,
   "conv": -4.635181127810029e-13,
   "norm_err": 0.0,
   "drift_err": -4.307665335545607e-12,
   "I_tail_rel": 1.317631686274385e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 105,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9794776836915651,
   "one_minus": 0.02052231630843493,
   "kappa": 3.6486745865696597,
   "B": 3.61104087593174,
   "kappa_joint": 3.959575685782148,
   "beta": 2.472518546197497,
   "mean": 2.7466081330938326,
   "var": 2.132974646661056,
   "drift": 5.273819372438514,
   "conv": -7.698286452750835e-13,
   "norm_err": 1.674216321134736e-13,
   "drift_err": -3.426592343203083e-12,
   "I_tail_rel": 4.193719640303895e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 105,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9698198643112932,
   "one_minus": 0.03018013568870681,
   "kappa": 2.923770194002214,
   "B": 2.87931229726882,
   "kappa_joint": 3.0346396403812825,
   "beta": 1.522216248363131,
   "mean": 3.488668250337948,
   "var": 3.577872313212218,
   "drift": 5.44629536974022,
   "conv": -6.252776074688882e-13,
   "norm_err": 2.120525977034049e-13,
   "drift_err": -4.090061622719077e-12,
   "I_tail_rel": 1.832703439427783e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 105,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9689278958488272,
   "one_minus": 0.031072104151172786,
   "kappa": 2.5170633086175447,
   "B": 2.4776494984735247,
   "kappa_joint": 2.62752787145714,
   "beta": 1.1075781943090528,
   "mean": 4.152479249721586,
   "var": 5.004157195960804,
   "drift": 5.54249539114092,
   "conv": -5.749845044533686e-13,
   "norm_err": 2.3225865675158275e-13,
   "drift_err": -4.579447931973846e-12,
   "I_tail_rel": 4.6066370897170915e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 105,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9715402908692807,
   "one_minus": 0.02845970913071927,
   "kappa": 2.1797930588088947,
   "B": 2.1485510313928433,
   "kappa_joint": 2.2864806397315363,
   "beta": 0.8220311027678503,
   "mean": 4.95990573917937,
   "var": 6.831480713064849,
   "drift": 5.615689624097998,
   "conv": -4.3942627314663696e-13,
   "norm_err": 2.4158453015843406e-13,
   "drift_err": -4.8760995241536875e-12,
   "I_tail_rel": 1.9609766328482396e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 106,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9935560534912751,
   "one_minus": 0.006443946508724929,
   "kappa": 4.3837251478520995,
   "B": 4.3695780750918525,
   "kappa_joint": 4.708714645041823,
   "beta": 3.1250694109345947,
   "mean": 2.752197354440869,
   "var": 1.955058115055179,
   "drift": 6.109692311958387,
   "conv": -3.375077994860476e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -3.3146818623208674e-12,
   "I_tail_rel": 2.1276308051650313e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 106,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9851734341048112,
   "one_minus": 0.014826565895188826,
   "kappa": 3.9234028550598823,
   "B": 3.8942089441147973,
   "kappa_joint": 4.2382715591047155,
   "beta": 2.503364482321924,
   "mean": 3.01106007263896,
   "var": 2.419860483063216,
   "drift": 6.057792785474829,
   "conv": -5.259126467649367e-13,
   "norm_err": 1.1812772982011666e-13,
   "drift_err": -2.580158309228864e-12,
   "I_tail_rel": 7.1523798901054e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 106,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9738097871600048,
   "one_minus": 0.02619021283999523,
   "kappa": 3.0018144150293686,
   "B": 2.962244530926254,
   "kappa_joint": 3.287531854994359,
   "beta": 1.4789410510318377,
   "mean": 3.8393581885339283,
   "var": 4.011807491099162,
   "drift": 5.933226787423595,
   "conv": -3.9124259387790516e-13,
   "norm_err": 1.5076828674409626e-13,
   "drift_err": -3.076650045841234e-12,
   "I_tail_rel": 3.427707930134072e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 106,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9752003120564172,
   "one_minus": 0.024799687943582782,
   "kappa": 2.535901941355552,
   "B": 2.5042597421732853,
   "kappa_joint": 2.7723255708962466,
   "beta": 1.0695063623091485,
   "mean": 4.551269198617918,
   "var": 5.482668641193921,
   "drift": 5.863748994189753,
   "conv": -3.4072744625746054e-13,
   "norm_err": 1.603162047558726e-13,
   "drift_err": -3.3564262480467733e-12,
   "I_tail_rel": 8.919632410971415e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 106,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.979373130012866,
   "one_minus": 0.020626869987134033,
   "kappa": 2.170990534956777,
   "B": 2.148483498017148,
   "kappa_joint": 2.348778913857065,
   "beta": 0.7943678382158503,
   "mean": 5.395292804554241,
   "var": 7.31510795510161,
   "drift": 5.810886492609635,
   "conv": -2.4646951146678475e-13,
   "norm_err": 1.723066134218243e-13,
   "drift_err": -3.574029960873304e-12,
   "I_tail_rel": 3.828789944327933e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 107,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9975949515280913,
   "one_minus": 0.0024050484719086995,
   "kappa": 3.859749719238887,
   "B": 3.855105482572221,
   "kappa_joint": 4.297169610057845,
   "beta": 2.8569697954006497,
   "mean": 2.651464902960579,
   "var": 1.820795759895538,
   "drift": 5.201958489615126,
   "conv": -3.8136160895874127e-13,
   "norm_err": 0.0,
   "drift_err": -3.072209153742733e-12,
   "I_tail_rel": 1.829672480213025e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 107,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9932328036728798,
   "one_minus": 0.006767196327120195,
   "kappa": 3.54060200077506,
   "B": 3.5286016897683874,
   "kappa_joint": 3.7619007149309294,
   "beta": 2.3609132216599216,
   "mean": 2.8743971797469765,
   "var": 2.233804836219509,
   "drift": 5.273819372438514,
   "conv": -6.730171975277699e-13,
   "norm_err": 1.383337888682945e-13,
   "drift_err": -2.55351295663786e-12,
   "I_tail_rel": 5.855055503891849e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 107,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9810955470332122,
   "one_minus": 0.018904452966787777,
   "kappa": 2.841383309849542,
   "B": 2.8143977660240656,
   "kappa_joint": 2.951827505048373,
   "beta": 1.4543527751744143,
   "mean": 3.6164572969910913,
   "var": 3.7448241325678833,
   "drift": 5.44629536974022,
   "conv": -5.346834086594754e-13,
   "norm_err": 1.8740564655672642e-13,
   "drift_err": -3.4097169532287808e-12,
   "I_tail_rel": 2.5508736465073775e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 107,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9777445347773711,
   "one_minus": 0.02225546522262889,
   "kappa": 2.4561654350951683,
   "B": 2.428680097686901,
   "kappa_joint": 2.5665743051991194,
   "beta": 1.0642294852113994,
   "mean": 4.2802682963747305,
   "var": 5.20798894238488,
   "drift": 5.54249539114092,
   "conv": -4.887201754399939e-13,
   "norm_err": 2.1316282072803006e-13,
   "drift_err": -3.995026531811163e-12,
   "I_tail_rel": 6.351424647290196e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 107,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9777984327401619,
   "one_minus": 0.02220156725983813,
   "kappa": 2.136841778532436,
   "B": 2.1129880194567905,
   "kappa_joint": 2.2411909462155215,
   "beta": 0.7950436489953023,
   "mean": 5.087694785832514,
   "var": 7.0633727232392225,
   "drift": 5.615689624097997,
   "conv": -3.809175197488912e-13,
   "norm_err": 2.2581936320875684e-13,
   "drift_err": -4.47020198635073e-12,
   "I_tail_rel": 2.662615729092541e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 108,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9867962144659878,
   "one_minus": 0.013203785534012247,
   "kappa": 5.053253210517325,
   "B": 5.0197813186306,
   "kappa_joint": 5.788892663250303,
   "beta": 4.124300079326872,
   "mean": 2.35,
   "var": 1.4813888888888886,
   "drift": 6.10969231195839,
   "conv": -2.539080057317733e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -3.4212632726848824e-12,
   "I_tail_rel": 4.6754247848989155e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 108,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9772452313307628,
   "one_minus": 0.022754768669237202,
   "kappa": 4.45930484352872,
   "B": 4.408277670217009,
   "kappa_joint": 4.800353838636455,
   "beta": 3.2079195683829713,
   "mean": 2.608862718198091,
   "var": 1.8883867429782244,
   "drift": 6.057792785474831,
   "conv": -8.479883462086946e-13,
   "norm_err": 1.8562928971732617e-13,
   "drift_err": -4.659383989746857e-12,
   "I_tail_rel": 1.3075913698929274e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 108,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9591015945929212,
   "one_minus": 0.040898405407078786,
   "kappa": 3.3142230842637463,
   "B": 3.2457423671814554,
   "kappa_joint": 3.5408657621501365,
   "beta": 1.77556730790182,
   "mean": 3.437160834093059,
   "var": 3.3415949713755797,
   "drift": 5.933226787423597,
   "conv": -6.749045766696327e-13,
   "norm_err": 2.1804780203638074e-13,
   "drift_err": -5.113243162213621e-12,
   "I_tail_rel": 2.050675174119053e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 108,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9617633241794984,
   "one_minus": 0.03823667582050161,
   "kappa": 2.747754393197574,
   "B": 2.6947098928441853,
   "kappa_joint": 2.9671030364469493,
   "beta": 1.238364980115541,
   "mean": 4.149071844177049,
   "var": 4.7350733332612975,
   "drift": 5.863748994189755,
   "conv": -5.6754601018838e-13,
   "norm_err": 2.1360690993788012e-13,
   "drift_err": -4.900968519905291e-12,
   "I_tail_rel": 5.714188742201084e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 108,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.969342921728432,
   "one_minus": 0.03065707827156805,
   "kappa": 2.3134424061282375,
   "B": 2.2777046780056884,
   "kappa_joint": 2.497653634029168,
   "beta": 0.8927964101186774,
   "mean": 4.993095450113373,
   "var": 6.508635593457651,
   "drift": 5.810886492609638,
   "conv": -4.0334402484631937e-13,
   "norm_err": 2.107203300738547e-13,
   "drift_err": -4.728661906483467e-12,
   "I_tail_rel": 1.1867343167785467e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 109,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9852232887453697,
   "one_minus": 0.014776711254630315,
   "kappa": 4.2978591281026866,
   "B": 4.265986836311768,
   "kappa_joint": 5.862662231637778,
   "beta": 3.4984215510208223,
   "mean": 2.3833333333333333,
   "var": 1.4869444444444442,
   "drift": 5.201958489615127,
   "conv": -2.389199948993337e-13,
   "norm_err": 0.0,
   "drift_err": -2.7355895326763857e-12,
   "I_tail_rel": 4.879507901136977e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 109,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9827575717451005,
   "one_minus": 0.017242428254899522,
   "kappa": 3.9195812706365305,
   "B": 3.885642789638247,
   "kappa_joint": 4.504892817054649,
   "beta": 2.862862533285164,
   "mean": 2.606265610119731,
   "var": 1.842149006849712,
   "drift": 5.273819372438515,
   "conv": -8.949507801503387e-13,
   "norm_err": 1.8074430840897548e-13,
   "drift_err": -3.867128839374345e-12,
   "I_tail_rel": 1.4986076726043246e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 109,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9716313737056951,
   "one_minus": 0.02836862629430492,
   "kappa": 3.081757572848176,
   "B": 3.037730464762151,
   "kappa_joint": 3.208073426655652,
   "beta": 1.6943271985970572,
   "mean": 3.3483257273638456,
   "var": 3.214429523559488,
   "drift": 5.446295369740221,
   "conv": -7.678302438307583e-13,
   "norm_err": 2.3070434451710753e-13,
   "drift_err": -4.660272168166557e-12,
   "I_tail_rel": 2.1018163130160262e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 109,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9694817339208222,
   "one_minus": 0.030518266079177847,
   "kappa": 2.6245002797435895,
   "B": 2.5841423817543414,
   "kappa_joint": 2.7394241248111046,
   "beta": 1.2048348943785732,
   "mean": 4.012136726747484,
   "var": 4.600211545167454,
   "drift": 5.542495391140922,
   "conv": -6.851186284961841e-13,
   "norm_err": 2.48245868306185e-13,
   "drift_err": -5.0386361749588104e-12,
   "I_tail_rel": 5.5546463565469637e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 109,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9716420401335433,
   "one_minus": 0.028357959866456728,
   "kappa": 2.252533902157757,
   "B": 2.220365571958515,
   "kappa_joint": 2.3645870758228154,
   "beta": 0.8779016653596721,
   "mean": 4.8195632162052675,
   "var": 6.396718272310462,
   "drift": 5.615689624097999,
   "conv": -5.160316618457728e-13,
   "norm_err": 2.5157653738006047e-13,
   "drift_err": -5.2162718588988355e-12,
   "I_tail_rel": 1.1110580685542225e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 110,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9980276207516283,
   "one_minus": 0.0019723792483716807,
   "kappa": 4.979329110531019,
   "B": 4.974416124062932,
   "kappa_joint": 5.567291301792652,
   "beta": 4.0500919705734955,
   "mean": 2.5357142857142856,
   "var": 1.5085317460317453,
   "drift": 6.109692311958388,
   "conv": -1.9240165016753963e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -2.0312640458541864e-12,
   "I_tail_rel": 6.577366712004087e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 110,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9948937896236483,
   "one_minus": 0.0051062103763517275,
   "kappa": 4.357894928609138,
   "B": 4.3467545249454345,
   "kappa_joint": 4.70188187082092,
   "beta": 3.119003169840616,
   "mean": 2.794577003912377,
   "var": 1.9422207851697664,
   "drift": 6.057792785474831,
   "conv": -6.830092047493963e-13,
   "norm_err": 1.2589929099249275e-13,
   "drift_err": -2.921218822393712e-12,
   "I_tail_rel": 1.7457595469027207e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 110,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9764894758613187,
   "one_minus": 0.023510524138681266,
   "kappa": 3.228130102624756,
   "B": 3.1899568846973465,
   "kappa_joint": 3.497460675106028,
   "beta": 1.715057470548278,
   "mean": 3.6228751198073454,
   "var": 3.459491526850604,
   "drift": 5.933226787423597,
   "conv": -5.28355137419112e-13,
   "norm_err": 1.6653345369377348e-13,
   "drift_err": -3.580247209811205e-12,
   "I_tail_rel": 2.716667454510159e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 110,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9750524246433931,
   "one_minus": 0.024947575356606855,
   "kappa": 2.685744133171795,
   "B": 2.6520311387147144,
   "kappa_joint": 2.9223429927198663,
   "beta": 1.1994492205722924,
   "mean": 4.334786129891335,
   "var": 4.888701325256594,
   "drift": 5.863748994189755,
   "conv": -4.4986236957811343e-13,
   "norm_err": 1.7541523789077473e-13,
   "drift_err": -3.764100142689131e-12,
   "I_tail_rel": 7.456222992085117e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 110,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9784839825462505,
   "one_minus": 0.021516017453749536,
   "kappa": 2.2712781624415834,
   "B": 2.2467108659800807,
   "kappa_joint": 2.4565868034755862,
   "beta": 0.8686643116730484,
   "mean": 5.1788097358276595,
   "var": 6.689450014836989,
   "drift": 5.810886492609637,
   "conv": -3.214095656289828e-13,
   "norm_err": 1.8141044222375058e-13,
   "drift_err": -3.83071352416664e-12,
   "I_tail_rel": 1.522911943962028e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 111,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9978651587641649,
   "one_minus": 0.002134841235835072,
   "kappa": 4.245629155747752,
   "B": 4.241094862358791,
   "kappa_joint": 5.4015793173136,
   "beta": 3.457714179656383,
   "mean": 2.507142857142857,
   "var": 1.5044501133786836,
   "drift": 5.201958489615127,
   "conv": -1.9562129693895258e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -1.809219440929155e-12,
   "I_tail_rel": 6.512881205314578e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 111,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9979762241261301,
   "one_minus": 0.0020237758738699263,
   "kappa": 3.8437443266090345,
   "B": 3.8398529182605645,
   "kappa_joint": 4.291062512253329,
   "beta": 2.795786012492234,
   "mean": 2.730075133929254,
   "var": 1.8863458608326393,
   "drift": 5.273819372438515,
   "conv": -7.833733661755105e-13,
   "norm_err": 1.3877787807814457e-13,
   "drift_err": -2.7045032879868813e-12,
   "I_tail_rel": 1.8810543879785307e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 111,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.984371776039098,
   "one_minus": 0.01562822396090202,
   "kappa": 3.0114577502140203,
   "B": 2.987833216276221,
   "kappa_joint": 3.136924356648885,
   "beta": 1.639122875685921,
   "mean": 3.47213525117337,
   "var": 3.322688890825905,
   "drift": 5.446295369740221,
   "conv": -6.609157665593557e-13,
   "norm_err": 1.978417429882029e-13,
   "drift_err": -3.732125719579926e-12,
   "I_tail_rel": 2.626365004328234e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 111,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9793800263408389,
   "one_minus": 0.020619973659161128,
   "kappa": 2.5712725720706895,
   "B": 2.5446247005795524,
   "kappa_joint": 2.68800900849764,
   "beta": 1.1682670728331765,
   "mean": 4.135946250557009,
   "var": 4.744202348954129,
   "drift": 5.542495391140921,
   "conv": -5.871969577242453e-13,
   "norm_err": 2.2026824808563106e-13,
   "drift_err": -4.279243626115203e-12,
   "I_tail_rel": 6.859921086969234e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 111,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9787357458746407,
   "one_minus": 0.02126425412535926,
   "kappa": 2.2149159685604314,
   "B": 2.1912401621578415,
   "kappa_joint": 2.3253656913857323,
   "beta": 0.8550211585143921,
   "mean": 4.943372740014792,
   "var": 6.567895505481193,
   "drift": 5.615689624097999,
   "conv": -4.5285997174460135e-13,
   "norm_err": 2.3447910280083306e-13,
   "drift_err": -4.665601238684758e-12,
   "I_tail_rel": 1.3536126024335893e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 112,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9852157332499558,
   "one_minus": 0.014784266750044184,
   "kappa": 5.529376687249216,
   "B": 5.488350597497374,
   "kappa_joint": 8.06907239214629,
   "beta": 4.93019791227335,
   "mean": 2.136968639464776,
   "var": 1.2392387528193902,
   "drift": 6.109692311958388,
   "conv": -3.702593787124897e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -4.491518268423533e-12,
   "I_tail_rel": 7.078071561632383e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 112,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9713723159133759,
   "one_minus": 0.028627684086624083,
   "kappa": 4.835618471372551,
   "B": 4.765899596756053,
   "kappa_joint": 5.463114606477785,
   "beta": 3.7495173193810594,
   "mean": 2.3958313576628676,
   "var": 1.6156193636344645,
   "drift": 6.05779278547483,
   "conv": -1.1650680420416393e-12,
   "norm_err": 2.389199948993337e-13,
   "drift_err": -5.853095785823825e-12,
   "I_tail_rel": 4.274308767727062e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 112,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9476143072140009,
   "one_minus": 0.05238569278599914,
   "kappa": 3.5216965852829345,
   "B": 3.428212552843105,
   "kappa_joint": 3.7366216611013168,
   "beta": 1.9808178127258853,
   "mean": 3.224129473557836,
   "var": 2.9953419993021146,
   "drift": 5.933226787423595,
   "conv": -8.804068585277491e-13,
   "norm_err": 2.582378755278114e-13,
   "drift_err": -6.136424701708165e-12,
   "I_tail_rel": 8.554327855691042e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 112,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9515406987262727,
   "one_minus": 0.04845930127372733,
   "kappa": 2.882871296546987,
   "B": 2.812152953193322,
   "kappa_joint": 3.095226072987625,
   "beta": 1.3486600875975365,
   "mean": 3.9360404836418255,
   "var": 4.347833118302821,
   "drift": 5.863748994189754,
   "conv": -7.58948459633757e-13,
   "norm_err": 2.473576898864849e-13,
   "drift_err": -5.9117155615240335e-12,
   "I_tail_rel": 2.6611398451257595e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 112,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9619762811009444,
   "one_minus": 0.03802371889905565,
   "kappa": 2.4007341738309322,
   "B": 2.3546494293531133,
   "kappa_joint": 2.5890243217560345,
   "beta": 0.9541356456031878,
   "mean": 4.78006408957815,
   "var": 6.090210044438805,
   "drift": 5.810886492609638,
   "conv": -5.115907697472721e-13,
   "norm_err": 2.4358293160275934e-13,
   "drift_err": -5.4791726711300726e-12,
   "I_tail_rel": 6.045602993499522e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 113,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9754899815324988,
   "one_minus": 0.024510018467501227,
   "kappa": 4.541339740287935,
   "B": 4.485340314355543,
   "kappa_joint": 8.872279234662718,
   "beta": 3.86744295936732,
   "mean": 2.2413124263098507,
   "var": 1.3450640498822306,
   "drift": 5.2019584896151265,
   "conv": -2.9898306053155466e-13,
   "norm_err": 0.0,
   "drift_err": -3.3875124927362776e-12,
   "I_tail_rel": 1.441043656090149e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 113,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9716492198488687,
   "one_minus": 0.02835078015113135,
   "kappa": 4.140545859101885,
   "B": 4.081429998664691,
   "kappa_joint": 5.166844742354655,
   "beta": 3.1586350721560046,
   "mean": 2.4642447030962478,
   "var": 1.6696513690132422,
   "drift": 5.273819372438514,
   "conv": -1.0710321518558885e-12,
   "norm_err": 2.1316282072803006e-13,
   "drift_err": -4.741984582778969e-12,
   "I_tail_rel": 7.203481414521977e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 113,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9621050731937165,
   "one_minus": 0.03789492680628348,
   "kappa": 3.2227405273590786,
   "B": 3.1610880493203615,
   "kappa_joint": 3.3760231965766088,
   "beta": 1.8347292934339392,
   "mean": 3.206304820340363,
   "var": 2.968446292993315,
   "drift": 5.446295369740221,
   "conv": -9.169331960379168e-13,
   "norm_err": 2.5712765250318625e-13,
   "drift_err": -5.4578563890572696e-12,
   "I_tail_rel": 1.1570343016229824e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 113,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9620749838423609,
   "one_minus": 0.0379250161576391,
   "kappa": 2.7208150022028867,
   "B": 2.668722853103075,
   "kappa_joint": 2.8399543938123513,
   "beta": 1.2849955054646496,
   "mean": 3.8701158197240018,
   "var": 4.313241071716259,
   "drift": 5.542495391140921,
   "conv": -8.281153540679043e-13,
   "norm_err": 2.6911806116913795e-13,
   "drift_err": -5.704769989733904e-12,
   "I_tail_rel": 3.274650459044576e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 113,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9664439225719453,
   "one_minus": 0.033556077428054665,
   "kappa": 2.316937532905718,
   "B": 2.2777321642947306,
   "kappa_joint": 2.433728568263953,
   "beta": 0.9238515942903581,
   "mean": 4.677542309181784,
   "var": 6.078562464798907,
   "drift": 5.615689624097999,
   "conv": -6.051825707231728e-13,
   "norm_err": 2.7489122089718876e-13,
   "drift_err": -5.681677350821701e-12,
   "I_tail_rel": 6.940755599278697e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 114,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9965317592263645,
   "one_minus": 0.0034682407736355003,
   "kappa": 5.558074083916972,
   "B": 5.548427342766401,
   "kappa_joint": 7.587465330127933,
   "beta": 5.038722804044129,
   "mean": 2.3143985155247897,
   "var": 1.2125478121270508,
   "drift": 6.109692311958387,
   "conv": -2.660094367001875e-13,
   "norm_err": 6.661338147750939e-16,
   "drift_err": -2.5144331061710545e-12,
   "I_tail_rel": 7.421840720420241e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 114,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9927754663900373,
   "one_minus": 0.007224533609962669,
   "kappa": 4.784972278601915,
   "B": 4.767656350509473,
   "kappa_joint": 5.33571117008156,
   "beta": 3.752282040920225,
   "mean": 2.5732612337228806,
   "var": 1.614428958007962,
   "drift": 6.057792785474828,
   "conv": -9.614531393253856e-13,
   "norm_err": 1.5121237595394632e-13,
   "drift_err": -3.5775826745521044e-12,
   "I_tail_rel": 4.856556079620899e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 114,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.967853858919725,
   "one_minus": 0.032146141080275026,
   "kappa": 3.450286179398295,
   "B": 3.394376495900143,
   "kappa_joint": 3.7062884469985735,
   "beta": 1.9419098930014906,
   "mean": 3.401559349617848,
   "var": 3.055356383324755,
   "drift": 5.933226787423596,
   "conv": -7.086553566182374e-13,
   "norm_err": 1.887379141862766e-13,
   "drift_err": -4.299671729768306e-12,
   "I_tail_rel": 1.0213335397592183e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 114,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9666193478174389,
   "one_minus": 0.033380652182561144,
   "kappa": 2.8298217802487553,
   "B": 2.7821902655108124,
   "kappa_joint": 3.0642708538648527,
   "beta": 1.3200740142821734,
   "mean": 4.1134703597018385,
   "var": 4.441985018073648,
   "drift": 5.863748994189754,
   "conv": -6.029621246739225e-13,
   "norm_err": 1.9451107391432743e-13,
   "drift_err": -4.488853733164433e-12,
   "I_tail_rel": 3.188106612178423e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 114,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.972069176338939,
   "one_minus": 0.027930823661061033,
   "kappa": 2.365027909615476,
   "B": 2.331765413769022,
   "kappa_joint": 2.557449597476389,
   "beta": 0.9356799434586158,
   "mean": 4.957493965638162,
   "var": 6.210335631573411,
   "drift": 5.810886492609637,
   "conv": -4.1611158962950867e-13,
   "norm_err": 1.9695356456850277e-13,
   "drift_err": -4.279243626115203e-12,
   "I_tail_rel": 7.215730791832402e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 115,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9979150761931286,
   "one_minus": 0.0020849238068714193,
   "kappa": 4.550445386604872,
   "B": 4.545699245519252,
   "kappa_joint": 7.989757979059443,
   "beta": 3.9722311648517414,
   "mean": 2.3595990103498594,
   "var": 1.3095810071791938,
   "drift": 5.201958489615126,
   "conv": -2.4702462297909733e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -2.1271873151818e-12,
   "I_tail_rel": 1.474628673067863e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 115,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9945410490742715,
   "one_minus": 0.005458950925728456,
   "kappa": 4.104905577030558,
   "B": 4.093686005253959,
   "kappa_joint": 4.954031987369439,
   "beta": 3.1776334997729374,
   "mean": 2.582531287136257,
   "var": 1.6596688613760406,
   "drift": 5.273819372438514,
   "conv": -9.673373213558989e-13,
   "norm_err": 1.5565326805244695e-13,
   "drift_err": -3.170796958329447e-12,
   "I_tail_rel": 7.773499405003649e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 115,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9784667424341086,
   "one_minus": 0.021533257565891417,
   "kappa": 3.1684621005721687,
   "B": 3.1341627965408763,
   "kappa_joint": 3.3211319203939156,
   "beta": 1.8036069967482258,
   "mean": 3.3245914043803713,
   "var": 3.0196685750052534,
   "drift": 5.44629536974022,
   "conv": -7.972511539833249e-13,
   "norm_err": 2.1382895454280515e-13,
   "drift_err": -4.1602277178753866e-12,
   "I_tail_rel": 1.2998576619117616e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 115,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9739398323111915,
   "one_minus": 0.026060167688808478,
   "kappa": 2.6778238098516125,
   "B": 2.6427012052939487,
   "kappa_joint": 2.801987094321963,
   "beta": 1.260058722218344,
   "mean": 3.9884024037640105,
   "var": 4.398600869476393,
   "drift": 5.54249539114092,
   "conv": -7.098766019453251e-13,
   "norm_err": 2.3225865675158275e-13,
   "drift_err": -4.700240197053063e-12,
   "I_tail_rel": 3.697950714932805e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 115,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.974656110157498,
   "one_minus": 0.02534388984250202,
   "kappa": 2.2863131662748986,
   "B": 2.257155202095686,
   "kappa_joint": 2.4030048735270917,
   "beta": 0.9072348985394549,
   "mean": 4.795828893221793,
   "var": 6.1898959499228035,
   "drift": 5.615689624097998,
   "conv": -5.258016244624741e-13,
   "norm_err": 2.4225066397320916e-13,
   "drift_err": -4.898303984646191e-12,
   "I_tail_rel": 7.831419591595485e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 116,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9784762737477923,
   "one_minus": 0.021523726252207664,
   "kappa": 5.70260450263054,
   "B": 5.640900019803965,
   "kappa_joint": 10.997537528574995,
   "beta": 5.208077822698886,
   "mean": 2.033852813852814,
   "var": 1.1731184747911998,
   "drift": 6.10969231195839,
   "conv": -4.606315329169774e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -5.348610443434154e-12,
   "I_tail_rel": 6.270202447117142e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 116,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9600527312910515,
   "one_minus": 0.03994726870894849,
   "kappa": 4.9906611189797205,
   "B": 4.889963581733383,
   "kappa_joint": 5.826848492067434,
   "beta": 3.9472700168968373,
   "mean": 2.292715532050905,
   "var": 1.5346790970832016,
   "drift": 6.057792785474832,
   "conv": -1.3697931677825181e-12,
   "norm_err": 2.8266278206956486e-13,
   "drift_err": -7.0814465402690985e-12,
   "I_tail_rel": 3.585964350069854e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 116,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9363006532060294,
   "one_minus": 0.0636993467939706,
   "kappa": 3.613891801194867,
   "B": 3.496896746129577,
   "kappa_joint": 3.826986456982452,
   "beta": 2.060984231887341,
   "mean": 3.121013647945873,
   "var": 2.8788317230308262,
   "drift": 5.933226787423598,
   "conv": -9.851008897499014e-13,
   "norm_err": 2.893241202173158e-13,
   "drift_err": -6.943778885215579e-12,
   "I_tail_rel": 7.05759923084782e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 116,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.942868287049919,
   "one_minus": 0.057131712950081015,
   "kappa": 2.942607333305397,
   "B": 2.857313066928028,
   "kappa_joint": 3.1502367594830485,
   "beta": 1.3923239160692922,
   "mean": 3.8329246580298633,
   "var": 4.211483352770285,
   "drift": 5.863748994189756,
   "conv": -8.386624728018433e-13,
   "norm_err": 2.7777780076121417e-13,
   "drift_err": -6.560973986324825e-12,
   "I_tail_rel": 2.209114662501512e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 116,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9562172437161357,
   "one_minus": 0.0437827562838643,
   "kappa": 2.4384621849054,
   "B": 2.384483439909933,
   "kappa_joint": 2.6277618348189007,
   "beta": 0.978467103502354,
   "mean": 4.676948263966186,
   "var": 5.93876531138347,
   "drift": 5.810886492609639,
   "conv": -5.900835375882707e-13,
   "norm_err": 2.62234678416462e-13,
   "drift_err": -5.971223515643942e-12,
   "I_tail_rel": 5.066879788445648e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 117,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9607820594886388,
   "one_minus": 0.03921794051136118,
   "kappa": 4.623249875200596,
   "B": 4.531685990374268,
   "kappa_joint": 13.175209925286762,
   "beta": 3.9477781217115804,
   "mean": 2.1725685425685426,
   "var": 1.3176927196100348,
   "drift": 5.201958489615127,
   "conv": -3.473887844052115e-13,
   "norm_err": 0.0,
   "drift_err": -4.093614336397877e-12,
   "I_tail_rel": 1.3528326971119778e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 117,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9581527204388918,
   "one_minus": 0.04184727956110823,
   "kappa": 4.223307604269436,
   "B": 4.1339962932898615,
   "kappa_joint": 5.509079184880885,
   "beta": 3.2405215548806803,
   "mean": 2.39550081935494,
   "var": 1.6274600502179668,
   "drift": 5.273819372438516,
   "conv": -1.170175067954915e-12,
   "norm_err": 2.3669954885008337e-13,
   "drift_err": -5.545786052607582e-12,
   "I_tail_rel": 6.527002765054822e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 117,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9527732675997562,
   "one_minus": 0.047226732400243776,
   "kappa": 3.28175403060706,
   "B": 3.2033235682104184,
   "kappa_joint": 3.452684807472473,
   "beta": 1.8840847192505046,
   "mean": 3.1375609365990544,
   "var": 2.8906849644780177,
   "drift": 5.446295369740221,
   "conv": -9.847678228425139e-13,
   "norm_err": 2.7622348852673895e-13,
   "drift_err": -5.950795411990839e-12,
   "I_tail_rel": 1.0296485050652509e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 117,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9555121095753394,
   "one_minus": 0.044487890424660614,
   "kappa": 2.7615662825913785,
   "B": 2.69943931825654,
   "kappa_joint": 2.8824470801175606,
   "beta": 1.3147458173076285,
   "mean": 3.801371935982693,
   "var": 4.215640253939725,
   "drift": 5.542495391140922,
   "conv": -8.834044606942371e-13,
   "norm_err": 2.871036741680655e-13,
   "drift_err": -6.1168847764747625e-12,
   "I_tail_rel": 2.9175355354027856e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 117,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.962113179905093,
   "one_minus": 0.03788682009490696,
   "kappa": 2.3439764425832146,
   "B": 2.2991448035963833,
   "kappa_joint": 2.4625324047523023,
   "beta": 0.9413032382026115,
   "mean": 4.608798425440476,
   "var": 5.9658666794995625,
   "drift": 5.615689624098,
   "conv": -6.703526622686695e-13,
   "norm_err": 2.902122986370159e-13,
   "drift_err": -6.055600465515454e-12,
   "I_tail_rel": 6.209345814782242e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 118,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.99783313822088,
   "one_minus": 0.002166861779119955,
   "kappa": 5.773784534971902,
   "B": 5.767525646081572,
   "kappa_joint": 10.080718668562621,
   "beta": 5.444521651786122,
   "mean": 2.2061605061605056,
   "var": 1.122172470368274,
   "drift": 6.109692311958389,
   "conv": -3.391731340229853e-13,
   "norm_err": 0.0,
   "drift_err": -3.035793838535028e-12,
   "I_tail_rel": 6.340193067230933e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 118,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9861509810794803,
   "one_minus": 0.013849018920519707,
   "kappa": 4.966728456738935,
   "B": 4.932216392402692,
   "kappa_joint": 5.689813252906197,
   "beta": 4.015779245506003,
   "mean": 2.465023224358597,
   "var": 1.5084974584332578,
   "drift": 6.057792785474831,
   "conv": -1.0978995490518173e-12,
   "norm_err": 1.6564527527407336e-13,
   "drift_err": -4.139799614222284e-12,
   "I_tail_rel": 3.912775758122064e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 118,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9584900041418463,
   "one_minus": 0.041509995858153736,
   "kappa": 3.5513617262970953,
   "B": 3.476872011152786,
   "kappa_joint": 3.8030569191207095,
   "beta": 2.037447651177161,
   "mean": 3.293321340253566,
   "var": 2.912087966527926,
   "drift": 5.933226787423597,
   "conv": -8.042455590384634e-13,
   "norm_err": 2.1049828546892968e-13,
   "drift_err": -4.802380715318577e-12,
   "I_tail_rel": 8.140882621004835e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 118,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9590491614336689,
   "one_minus": 0.04095083856633108,
   "kappa": 2.8949432095594285,
   "B": 2.8350484387333457,
   "kappa_joint": 3.126889769814647,
   "beta": 1.3707100453870962,
   "mean": 4.005232350337556,
   "var": 4.277891603642402,
   "drift": 5.863748994189755,
   "conv": -6.806777363976835e-13,
   "norm_err": 2.1271873151818e-13,
   "drift_err": -4.877875880993088e-12,
   "I_tail_rel": 2.5660956479755053e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 118,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9668108421889455,
   "one_minus": 0.03318915781105447,
   "kappa": 2.4065709443474947,
   "B": 2.3662979365338965,
   "kappa_joint": 2.601786832657099,
   "beta": 0.9635992600381927,
   "mean": 4.849255956273877,
   "var": 6.03039742099773,
   "drift": 5.810886492609638,
   "conv": -4.858335955759685e-13,
   "norm_err": 2.1271873151818e-13,
   "drift_err": -4.674483022881759e-12,
   "I_tail_rel": 5.881070254890406e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 119,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9935736192351207,
   "one_minus": 0.006426380764879336,
   "kappa": 4.652084466297975,
   "B": 4.637112340317016,
   "kappa_joint": 11.484136285534868,
   "beta": 4.133599085738045,
   "mean": 2.2874403374403376,
   "var": 1.2584574318209016,
   "drift": 5.201958489615127,
   "conv": -2.9676261448230434e-13,
   "norm_err": 0.0,
   "drift_err": -2.509992214072554e-12,
   "I_tail_rel": 1.3583352765204749e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 119,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9874844027064361,
   "one_minus": 0.012515597293563885,
   "kappa": 4.204881129183899,
   "B": 4.178484978798235,
   "kappa_joint": 5.303666261681908,
   "beta": 3.3106436692331083,
   "mean": 2.5103726142267346,
   "var": 1.5929891282018174,
   "drift": 5.273819372438515,
   "conv": -1.0309531006669204e-12,
   "norm_err": 1.6275869541004795e-13,
   "drift_err": -3.525180147789797e-12,
   "I_tail_rel": 6.855705725987623e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 119,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9716114369846824,
   "one_minus": 0.02838856301531756,
   "kappa": 3.2358400329050236,
   "B": 3.189578923138632,
   "kappa_joint": 3.406755961917891,
   "beta": 1.8679511514292788,
   "mean": 3.2524327314708494,
   "var": 2.915651924608918,
   "drift": 5.446295369740221,
   "conv": -8.892886427247504e-13,
   "norm_err": 2.2137847111025621e-13,
   "drift_err": -4.633626815575553e-12,
   "I_tail_rel": 1.1259091391272333e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 119,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.968554399383325,
   "one_minus": 0.03144560061667501,
   "kappa": 2.724195719206591,
   "B": 2.681021613970674,
   "kappa_joint": 2.852167298465671,
   "beta": 1.296866553297809,
   "mean": 3.916243730854489,
   "var": 4.27375922144563,
   "drift": 5.542495391140922,
   "conv": -7.669420654110581e-13,
   "norm_err": 2.438049762076844e-13,
   "drift_err": -4.942712905631197e-12,
   "I_tail_rel": 3.2116299998419345e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 119,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9708651014513242,
   "one_minus": 0.02913489854867579,
   "kappa": 2.317257724106972,
   "B": 2.283251668126676,
   "kappa_joint": 2.4368260029775217,
   "beta": 0.9283344573803091,
   "mean": 4.723670220312272,
   "var": 6.049209505747594,
   "drift": 5.6156896240980005,
   "conv": -5.776490397124689e-13,
   "norm_err": 2.504663143554353e-13,
   "drift_err": -5.212719145220035e-12,
   "I_tail_rel": 6.841553609538415e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 120,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9278043027427476,
   "one_minus": 0.07219569725725239,
   "kappa": 3.707385716679889,
   "B": 3.571050267506257,
   "kappa_joint": 1838.8492138617553,
   "beta": 2.0872409545234336,
   "mean": 2.5987114082412366,
   "var": 2.927161954501499,
   "drift": 6.109692311958389,
   "conv": -9.460210392830959e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -1.1151080059335072e-11,
   "I_tail_rel": 7.125384279607438e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 120,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9295448800642787,
   "one_minus": 0.07045511993572129,
   "kappa": 3.3720117392115703,
   "B": 3.251054570913448,
   "kappa_joint": 4.181700171964841,
   "beta": 1.744753608674114,
   "mean": 2.8575741264393275,
   "var": 3.472004731990962,
   "drift": 6.057792785474831,
   "conv": -1.6503465261052952e-12,
   "norm_err": 5.278000259067994e-13,
   "drift_err": -9.226397423844901e-12,
   "I_tail_rel": 1.2066065580411369e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 120,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9438509717671048,
   "one_minus": 0.05614902823289525,
   "kappa": 2.663845848050531,
   "B": 2.5879793282367682,
   "kappa_joint": 3.05652797081971,
   "beta": 1.1288354959863538,
   "mean": 3.6858722423342956,
   "var": 5.256059725725812,
   "drift": 5.933226787423596,
   "conv": -5.353495424742505e-13,
   "norm_err": 4.070077608275824e-13,
   "drift_err": -6.652456363553938e-12,
   "I_tail_rel": 6.4156954934417e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 120,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.95599565725115,
   "one_minus": 0.04400434274885001,
   "kappa": 2.2940753291478777,
   "B": 2.2430328508006108,
   "kappa_joint": 2.5623582312134,
   "beta": 0.8580170083603519,
   "mean": 4.397783252418287,
   "var": 6.834070813345793,
   "drift": 5.863748994189754,
   "conv": -3.3739677718358507e-13,
   "norm_err": 4.0745185003743245e-13,
   "drift_err": -7.084111075528199e-12,
   "I_tail_rel": 2.577099115599376e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 120,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9661963338612836,
   "one_minus": 0.03380366613871644,
   "kappa": 1.9987313635196113,
   "B": 1.9646587191706644,
   "kappa_joint": 2.178988977802531,
   "beta": 0.6642504354064336,
   "mean": 5.241806858354611,
   "var": 8.748035654736366,
   "drift": 5.810886492609637,
   "conv": -1.1890488593735427e-13,
   "norm_err": 4.001243780749064e-13,
   "drift_err": -7.386979916645942e-12,
   "I_tail_rel": 1.2701429809952716e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 121,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9338114794827258,
   "one_minus": 0.0661885205172742,
   "kappa": 3.4573244461018233,
   "B": 3.340948193099461,
   "kappa_joint": 1000.9458059797443,
   "beta": 2.145717781342846,
   "mean": 2.312341545658027,
   "var": 2.42434421471756,
   "drift": 5.2019584896151265,
   "conv": -1.379230063491832e-12,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -1.2115641823129408e-11,
   "I_tail_rel": 5.462259177572582e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 121,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9320975798458602,
   "one_minus": 0.06790242015413983,
   "kappa": 3.1981368285235856,
   "B": 3.087647623113579,
   "kappa_joint": 3.4588664744419746,
   "beta": 1.8077160348612376,
   "mean": 2.535273822444424,
   "var": 2.9173937005229584,
   "drift": 5.273819372438515,
   "conv": -2.4937829579130266e-12,
   "norm_err": 6.821210263296962e-13,
   "drift_err": -1.0258460747536446e-11,
   "I_tail_rel": 8.94249069634113e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 121,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9357136957208618,
   "one_minus": 0.06428630427913817,
   "kappa": 2.619293856627221,
   "B": 2.5337030686009463,
   "kappa_joint": 2.7752579809228832,
   "beta": 1.1787188912862905,
   "mean": 3.277333939688539,
   "var": 4.620520982570227,
   "drift": 5.44629536974022,
   "conv": -9.530154443382344e-13,
   "norm_err": 5.659916979539048e-13,
   "drift_err": -8.131273432354647e-12,
   "I_tail_rel": 4.423868550671116e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 121,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9427633638676434,
   "one_minus": 0.05723663613235663,
   "kappa": 2.2941898381270156,
   "B": 2.2275666151629214,
   "kappa_joint": 2.4282515279174754,
   "beta": 0.8952741815391854,
   "mean": 3.941144939072178,
   "var": 6.1908357299124575,
   "drift": 5.54249539114092,
   "conv": -7.619460618002449e-13,
   "norm_err": 5.74207348336131e-13,
   "drift_err": -9.497291841853439e-12,
   "I_tail_rel": 1.717894575068934e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 121,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9511100912497048,
   "one_minus": 0.0488899087502952,
   "kappa": 2.019773482110855,
   "B": 1.9697815294083314,
   "kappa_joint": 2.13213253745762,
   "beta": 0.690928369144234,
   "mean": 4.748571428529961,
   "var": 8.127745038249689,
   "drift": 5.615689624097997,
   "conv": -4.560796185160143e-13,
   "norm_err": 5.644373857194296e-13,
   "drift_err": -9.699796521545068e-12,
   "I_tail_rel": 8.292106596118017e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 122,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9489819828897682,
   "one_minus": 0.051018017110231795,
   "kappa": 3.4988827792424018,
   "B": 3.40846137110471,
   "kappa_joint": 2265.460151966894,
   "beta": 1.9015047444490891,
   "mean": 2.796763356293184,
   "var": 3.2130828649225958,
   "drift": 6.109692311958388,
   "conv": -7.218670106112768e-13,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -9.026557279412373e-12,
   "I_tail_rel": 9.855887968377588e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 122,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9516287804982797,
   "one_minus": 0.0483712195017203,
   "kappa": 3.191302381641145,
   "B": 3.11316214103295,
   "kappa_joint": 4.192503731582445,
   "beta": 1.599886106966135,
   "mean": 3.055626074491276,
   "var": 3.786390018075865,
   "drift": 6.057792785474829,
   "conv": -1.3506973317589654e-12,
   "norm_err": 4.771738559838923e-13,
   "drift_err": -7.44293515708705e-12,
   "I_tail_rel": 1.6596581096631116e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 122,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9615483819218267,
   "one_minus": 0.03845161807817332,
   "kappa": 2.5480822410263286,
   "B": 2.4986130948657825,
   "kappa_joint": 2.9651550762660324,
   "beta": 1.0522212653438303,
   "mean": 3.883924190386244,
   "var": 5.638763426326323,
   "drift": 5.933226787423595,
   "conv": -3.7403413699621524e-13,
   "norm_err": 3.765876499528531e-13,
   "drift_err": -5.782041512247815e-12,
   "I_tail_rel": 8.638647390999386e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 122,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9683813611951699,
   "one_minus": 0.03161863880483007,
   "kappa": 2.2122645103482017,
   "B": 2.1770091944158647,
   "kappa_joint": 2.480403071098837,
   "beta": 0.8082489610771776,
   "mean": 4.595835200470233,
   "var": 7.2548797172284125,
   "drift": 5.863748994189752,
   "conv": -1.596500709410975e-13,
   "norm_err": 3.8413716652030416e-13,
   "drift_err": -6.66400268301004e-12,
   "I_tail_rel": 3.4141537430160306e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 122,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9738979078613847,
   "one_minus": 0.02610209213861525,
   "kappa": 1.9415242503647336,
   "B": 1.91601778435859,
   "kappa_joint": 2.115624507900797,
   "beta": 0.631766625393111,
   "mean": 5.439858806406558,
   "var": 9.19783707946564,
   "drift": 5.810886492609635,
   "conv": 1.6209256159527285e-14,
   "norm_err": 3.892441924335799e-13,
   "drift_err": -6.856737400084967e-12,
   "I_tail_rel": 1.6583894878015094e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 123,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9506271371225591,
   "one_minus": 0.049372862877440915,
   "kappa": 3.2474053834696854,
   "B": 3.1662238079082785,
   "kappa_joint": 1233.162227017521,
   "beta": 1.9271536329592878,
   "mean": 2.4443761776926594,
   "var": 2.699296205890514,
   "drift": 5.201958489615126,
   "conv": -1.13464793116691e-12,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -1.0671463712697005e-11,
   "I_tail_rel": 7.6276414875399085e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 123,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9487924624543681,
   "one_minus": 0.0512075375456319,
   "kappa": 3.016873364684794,
   "B": 2.9386150174154877,
   "kappa_joint": 3.36156541984358,
   "beta": 1.6374201713675594,
   "mean": 2.6673084544790564,
   "var": 3.2208100673597206,
   "drift": 5.273819372438514,
   "conv": -2.1671553440683056e-12,
   "norm_err": 6.490363801958665e-13,
   "drift_err": -9.205081141772098e-12,
   "I_tail_rel": 1.2380811871931376e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 123,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9473178145472914,
   "one_minus": 0.05268218545270864,
   "kappa": 2.504407092623106,
   "B": 2.437545758940574,
   "kappa_joint": 2.6724765737003504,
   "beta": 1.0909487869389254,
   "mean": 3.409368571723171,
   "var": 4.9922557639226,
   "drift": 5.446295369740219,
   "conv": -7.716050021144838e-13,
   "norm_err": 5.31574784190525e-13,
   "drift_err": -7.669420654110581e-12,
   "I_tail_rel": 5.961719250687972e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 123,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9498813251242137,
   "one_minus": 0.05011867487578625,
   "kappa": 2.213484410227467,
   "B": 2.157302974428844,
   "kappa_joint": 2.3476349699231296,
   "beta": 0.8396860610688797,
   "mean": 4.07317957110681,
   "var": 6.600675714546924,
   "drift": 5.542495391140919,
   "conv": -5.885292253537955e-13,
   "norm_err": 5.571099137569036e-13,
   "drift_err": -9.025669100992673e-12,
   "I_tail_rel": 2.2735943665277514e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 123,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9547665749127768,
   "one_minus": 0.04523342508722317,
   "kappa": 1.9635900289528285,
   "B": 1.9186661843393304,
   "kappa_joint": 2.071842555436888,
   "beta": 0.6555347915116551,
   "mean": 4.880606060564594,
   "var": 8.566577543730801,
   "drift": 5.615689624097997,
   "conv": -3.115285807098189e-13,
   "norm_err": 5.488942633746774e-13,
   "drift_err": -9.35873600838022e-12,
   "I_tail_rel": 1.0808844771481626e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 124,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9929895574608205,
   "one_minus": 0.0070104425391794845,
   "kappa": 4.532895677273457,
   "B": 4.516978930009412,
   "kappa_joint": 5.429781072259489,
   "beta": 3.3394641845080093,
   "mean": 2.2763545126577958,
   "var": 1.8295426973888942,
   "drift": 6.109692311958387,
   "conv": -6.31050767196939e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -7.144507208067807e-12,
   "I_tail_rel": 1.5136163257497239e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 124,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9836617304892925,
   "one_minus": 0.016338269510707493,
   "kappa": 4.003085220278085,
   "B": 3.9702488027625056,
   "kappa_joint": 4.526479456538247,
   "beta": 2.602082328341239,
   "mean": 2.535217230855887,
   "var": 2.3280557726766924,
   "drift": 6.05779278547483,
   "conv": -1.0197398481182063e-12,
   "norm_err": 3.5482727867020003e-13,
   "drift_err": -5.9179328104619344e-12,
   "I_tail_rel": 5.226019001910746e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 124,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9718275894470771,
   "one_minus": 0.028172410552922855,
   "kappa": 3.0089625103684137,
   "B": 2.966274845273521,
   "kappa_joint": 3.373743777105473,
   "beta": 1.4829681677351108,
   "mean": 3.363515346750856,
   "var": 4.000913112305858,
   "drift": 5.933226787423597,
   "conv": -7.318590178329032e-13,
   "norm_err": 4.030109579389318e-13,
   "drift_err": -6.988187806200585e-12,
   "I_tail_rel": 2.594707554962335e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 124,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9736934263258504,
   "one_minus": 0.02630657367414957,
   "kappa": 2.5299770957297625,
   "B": 2.4964778000793184,
   "kappa_joint": 2.803177482879835,
   "beta": 1.062869746379732,
   "mean": 4.075426356834845,
   "var": 5.5169027194182725,
   "drift": 5.863748994189754,
   "conv": -5.947464742916964e-13,
   "norm_err": 4.3098857815948577e-13,
   "drift_err": -7.776890242894297e-12,
   "I_tail_rel": 6.81078023396107e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 124,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9778134014239819,
   "one_minus": 0.022186598576018124,
   "kappa": 2.1626090614028293,
   "B": 2.1384840281707342,
   "kappa_joint": 2.355215815615652,
   "beta": 0.7869907534001014,
   "mean": 4.919449962771168,
   "var": 7.383678229387552,
   "drift": 5.810886492609637,
   "conv": -3.218536548388329e-13,
   "norm_err": 4.143352327901084e-13,
   "drift_err": -7.73159314348959e-12,
   "I_tail_rel": 2.9239239249231066e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 125,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9949421890781193,
   "one_minus": 0.005057810921880734,
   "kappa": 4.132509253035884,
   "B": 4.122045279846353,
   "kappa_joint": 4.367475249046329,
   "beta": 3.2663192762925566,
   "mean": 2.0974369486024007,
   "var": 1.5926056363723333,
   "drift": 5.2019584896151265,
   "conv": -8.357758929378178e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -7.421618875014246e-12,
   "I_tail_rel": 1.2140828464851335e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 125,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9890411583638296,
   "one_minus": 0.010958841636170447,
   "kappa": 3.713426244052659,
   "B": 3.693022765367902,
   "kappa_joint": 3.870561020313815,
   "beta": 2.5860607241881026,
   "mean": 2.3203692253887973,
   "var": 2.039325419976067,
   "drift": 5.273819372438514,
   "conv": -1.4525047831170923e-12,
   "norm_err": 4.403144515663371e-13,
   "drift_err": -6.416200903913705e-12,
   "I_tail_rel": 4.048739251795878e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 125,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9721783548652341,
   "one_minus": 0.027821645134765927,
   "kappa": 2.8986771053396287,
   "B": 2.858069688856635,
   "kappa_joint": 3.050997935022223,
   "beta": 1.4998382922354592,
   "mean": 3.062429342632912,
   "var": 3.631255047917664,
   "drift": 5.44629536974022,
   "conv": -1.1410872247097359e-12,
   "norm_err": 5.593303598061539e-13,
   "drift_err": -8.468781231840694e-12,
   "I_tail_rel": 1.8640103773947504e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 125,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9686153316118534,
   "one_minus": 0.031384668388146575,
   "kappa": 2.484089245742948,
   "B": 2.444797338640961,
   "kappa_joint": 2.6262176603367284,
   "beta": 1.0784012624673658,
   "mean": 3.7262403420165513,
   "var": 5.139548314752316,
   "drift": 5.54249539114092,
   "conv": -1.0309531006669204e-12,
   "norm_err": 5.921929613350585e-13,
   "drift_err": -9.735323658333073e-12,
   "I_tail_rel": 4.712738332898986e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 125,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9693663950043097,
   "one_minus": 0.030633604995690344,
   "kappa": 2.1513152546406373,
   "B": 2.1181076888350505,
   "kappa_joint": 2.273637752397699,
   "beta": 0.7989010222805486,
   "mean": 4.533666831474334,
   "var": 7.0292682916682345,
   "drift": 5.615689624097998,
   "conv": -6.636913241209186e-13,
   "norm_err": 5.679900993982301e-13,
   "drift_err": -1.0096812275151024e-11,
   "I_tail_rel": 1.9773473929256222e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 126,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9897670729710145,
   "one_minus": 0.010232927028985483,
   "kappa": 4.318757920203941,
   "B": 4.296604333135473,
   "kappa_joint": 5.786841237517485,
   "beta": 3.0215611282724546,
   "mean": 2.468038082637512,
   "var": 2.0220316758746293,
   "drift": 6.109692311958387,
   "conv": -4.122258090433206e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -5.361933119729656e-12,
   "I_tail_rel": 2.192124322051411e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 126,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9888929493906983,
   "one_minus": 0.011107050609301727,
   "kappa": 3.8162082264857826,
   "B": 3.794955639359399,
   "kappa_joint": 4.5051902859421755,
   "beta": 2.3773821282295406,
   "mean": 2.726900800835604,
   "var": 2.5480938522853815,
   "drift": 6.057792785474829,
   "conv": -7.492895193195181e-13,
   "norm_err": 2.9687363678476686e-13,
   "drift_err": -4.583000645652646e-12,
   "I_tail_rel": 7.55983247421187e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 126,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9834001262776672,
   "one_minus": 0.016599873722332847,
   "kappa": 2.8896509666240147,
   "B": 2.8655666787517164,
   "kappa_joint": 3.2810313770507524,
   "beta": 1.3839808732370802,
   "mean": 3.555198916730572,
   "var": 4.28707282171176,
   "drift": 5.933226787423595,
   "conv": -5.014877402231832e-13,
   "norm_err": 3.665956427312267e-13,
   "drift_err": -5.965894445125741e-12,
   "I_tail_rel": 3.69859292128665e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 126,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9833588737011667,
   "one_minus": 0.016641126298833298,
   "kappa": 2.446893519292125,
   "B": 2.4264485736791803,
   "kappa_joint": 2.7205929728779754,
   "beta": 1.0040765193980268,
   "mean": 4.267109926814562,
   "var": 5.8399423558926,
   "drift": 5.863748994189754,
   "conv": -3.9601655288379334e-13,
   "norm_err": 3.97015753605956e-13,
   "drift_err": -6.827427512234863e-12,
   "I_tail_rel": 9.568677174005659e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 126,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9844793122563325,
   "one_minus": 0.01552068774366755,
   "kappa": 2.1057905128154744,
   "B": 2.089384948972168,
   "kappa_joint": 2.2920193537484725,
   "beta": 0.7512673790038006,
   "mean": 5.111133532750886,
   "var": 7.734778129612145,
   "drift": 5.810886492609636,
   "conv": -1.7619239400801234e-13,
   "norm_err": 3.9612757518625585e-13,
   "drift_err": -7.144507208067807e-12,
   "I_tail_rel": 4.0446212940256964e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 127,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.990161520691309,
   "one_minus": 0.009838479308690973,
   "kappa": 3.9240651304682603,
   "B": 3.904713999598493,
   "kappa_joint": 4.247642714768326,
   "beta": 2.9309713733968135,
   "mean": 2.225225995255544,
   "var": 1.7748240521320344,
   "drift": 5.2019584896151265,
   "conv": -6.27831120425526e-13,
   "norm_err": 0.0,
   "drift_err": -6.219025294740277e-12,
   "I_tail_rel": 1.7701873376257253e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 127,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9917739074861823,
   "one_minus": 0.008226092513817673,
   "kappa": 3.5311422336322913,
   "B": 3.516588490369574,
   "kappa_joint": 3.7111072817642716,
   "beta": 2.3448650280340892,
   "mean": 2.4481582720419417,
   "var": 2.2490929368587285,
   "drift": 5.273819372438514,
   "conv": -1.1743939154484906e-12,
   "norm_err": 4.0589753780295723e-13,
   "drift_err": -5.502265310042276e-12,
   "I_tail_rel": 5.8864658539266775e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 127,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9806716602148291,
   "one_minus": 0.0193283397851709,
   "kappa": 2.7823365354171887,
   "B": 2.755316361598417,
   "kappa_joint": 2.940821588510551,
   "beta": 1.3939325242387752,
   "mean": 3.190218389286056,
   "var": 3.907144194597535,
   "drift": 5.446295369740219,
   "conv": -9.088285679581531e-13,
   "norm_err": 5.153655280309977e-13,
   "drift_err": -7.685407865665184e-12,
   "I_tail_rel": 2.6596830853997284e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 127,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9755123889240699,
   "one_minus": 0.024487611075930116,
   "kappa": 2.403246848999896,
   "B": 2.3736395857246158,
   "kappa_joint": 2.5440688135256546,
   "beta": 1.0165393898070767,
   "mean": 3.854029388669695,
   "var": 5.452317388500607,
   "drift": 5.54249539114092,
   "conv": -8.250067295989538e-13,
   "norm_err": 5.586642259913788e-13,
   "drift_err": -9.2255092454252e-12,
   "I_tail_rel": 6.616048085090753e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 127,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9738080396473566,
   "one_minus": 0.026191960352643373,
   "kappa": 2.09618591413124,
   "B": 2.0685521587928686,
   "kappa_joint": 2.2141591452308393,
   "beta": 0.7619559341892803,
   "mean": 4.6614558781274775,
   "var": 7.3700976291668105,
   "drift": 5.615689624097997,
   "conv": -5.183631301974856e-13,
   "norm_err": 5.706546346573305e-13,
   "drift_err": -9.780620757737779e-12,
   "I_tail_rel": 2.729124107647367e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 128,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.990372388063712,
   "one_minus": 0.009627611936288027,
   "kappa": 5.34402253000878,
   "B": 5.318235224804033,
   "kappa_joint": 5.706319940540384,
   "beta": 4.629304466116466,
   "mean": 2.065840728196643,
   "var": 1.3197862349900316,
   "drift": 6.109692311958389,
   "conv": -3.8458125573015423e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -4.723332835965266e-12,
   "I_tail_rel": 4.1598430229105043e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 128,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9974683093369847,
   "one_minus": 0.0025316906630152847,
   "kappa": 4.536028472960728,
   "B": 4.5302829237017574,
   "kappa_joint": 4.917024863774453,
   "beta": 3.3879441069681695,
   "mean": 2.3247034463947345,
   "var": 1.788043897482086,
   "drift": 6.057792785474831,
   "conv": -1.4445111773397912e-12,
   "norm_err": 3.672617765460018e-13,
   "drift_err": -6.529887741635321e-12,
   "I_tail_rel": 9.697315227899583e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 128,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.976828250497632,
   "one_minus": 0.023171749502368,
   "kappa": 3.2613088962242025,
   "B": 3.2233023196859905,
   "kappa_joint": 3.6061205440812785,
   "beta": 1.751100744390158,
   "mean": 3.153001562289703,
   "var": 3.38828408726987,
   "drift": 5.933226787423597,
   "conv": -1.0212941603526815e-12,
   "norm_err": 4.2787995369053533e-13,
   "drift_err": -7.879030761159811e-12,
   "I_tail_rel": 1.6706269547697278e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 128,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9751494238313383,
   "one_minus": 0.02485057616866171,
   "kappa": 2.6924846447179345,
   "B": 2.658819280640495,
   "kappa_joint": 2.969333265788471,
   "beta": 1.2055973020179511,
   "mean": 3.864912572373693,
   "var": 4.8637708332416665,
   "drift": 5.863748994189755,
   "conv": -8.19455614475828e-13,
   "norm_err": 4.474198789239381e-13,
   "drift_err": -8.347988966761477e-12,
   "I_tail_rel": 4.7574781332755746e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 128,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.978262906991222,
   "one_minus": 0.02173709300877802,
   "kappa": 2.2697914874371885,
   "B": 2.2449866160596526,
   "kappa_joint": 2.47212290859411,
   "beta": 0.8673315014321589,
   "mean": 4.708936178310015,
   "var": 6.699729553249895,
   "drift": 5.810886492609638,
   "conv": -4.936051567483446e-13,
   "norm_err": 4.3653969328261155e-13,
   "drift_err": -8.108180793442443e-12,
   "I_tail_rel": 9.969331459718138e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 129,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9790474415306646,
   "one_minus": 0.020952558469335414,
   "kappa": 4.774662437829191,
   "B": 4.72437694405673,
   "kappa_joint": 5.121928656210649,
   "beta": 4.290641217936007,
   "mean": 1.957094425628298,
   "var": 1.2123965219626323,
   "drift": 5.201958489615127,
   "conv": -4.3154368967179835e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -4.5492498657040414e-12,
   "I_tail_rel": 3.536237428698725e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 129,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9983840558036134,
   "one_minus": 0.001615944196386554,
   "kappa": 4.135561033270254,
   "B": 4.132218264366997,
   "kappa_joint": 4.32380302065324,
   "beta": 3.2377346622079948,
   "mean": 2.180026702414695,
   "var": 1.6288608927706258,
   "drift": 5.273819372438515,
   "conv": -1.908251334725719e-12,
   "norm_err": 4.3809400551708677e-13,
   "drift_err": -6.709299782414746e-12,
   "I_tail_rel": 8.156413286147343e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 129,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9804863531656682,
   "one_minus": 0.019513646834331766,
   "kappa": 3.09992433622005,
   "B": 3.0695299148652406,
   "kappa_joint": 3.2545699752552975,
   "beta": 1.7299858451676344,
   "mean": 2.9220868196588103,
   "var": 3.1481733708708344,
   "drift": 5.446295369740221,
   "conv": -1.4633849687584188e-12,
   "norm_err": 5.644373857194296e-13,
   "drift_err": -8.988365607365267e-12,
   "I_tail_rel": 1.3349249138969651e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 129,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9739761802615877,
   "one_minus": 0.02602381973841228,
   "kappa": 2.6139662546883766,
   "B": 2.579729349287956,
   "kappa_joint": 2.762879270678268,
   "beta": 1.2007233287401489,
   "mean": 3.585897819042449,
   "var": 4.615963776564872,
   "drift": 5.542495391140921,
   "conv": -1.25910393222739e-12,
   "norm_err": 6.004086117172847e-13,
   "drift_err": -1.0303757846941153e-11,
   "I_tail_rel": 3.699798955981119e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 129,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9731470353708441,
   "one_minus": 0.026852964629155873,
   "kappa": 2.23716718192304,
   "B": 2.206925495050527,
   "kappa_joint": 2.3670937232047415,
   "beta": 0.8673057926498783,
   "mean": 4.393324308500232,
   "var": 6.474866963519741,
   "drift": 5.615689624098,
   "conv": -8.285594432777543e-13,
   "norm_err": 5.928590951498336e-13,
   "drift_err": -1.0516920667669183e-11,
   "I_tail_rel": 7.621607289438283e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 130,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9714541233678208,
   "one_minus": 0.028545876632179223,
   "kappa": 5.143443970119218,
   "B": 5.069500394942402,
   "kappa_joint": 5.696471499136645,
   "beta": 4.206404012198676,
   "mean": 2.251555013910929,
   "var": 1.452473964516991,
   "drift": 6.109692311958389,
   "conv": -2.2581936320875684e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -3.2214231282523542e-12,
   "I_tail_rel": 6.222726073047148e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 130,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9938333453186824,
   "one_minus": 0.006166654681317607,
   "kappa": 4.354391815865374,
   "B": 4.34094503806051,
   "kappa_joint": 4.861856114106551,
   "beta": 3.1106715747433946,
   "mean": 2.5104177321090204,
   "var": 1.9474228120577308,
   "drift": 6.057792785474831,
   "conv": -1.0682565942943256e-12,
   "norm_err": 3.090860900556436e-13,
   "drift_err": -4.862776847858186e-12,
   "I_tail_rel": 1.4295177560449028e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 130,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9867782464453971,
   "one_minus": 0.013221753554602866,
   "kappa": 3.1428510345855742,
   "B": 3.1220048987673787,
   "kappa_joint": 3.51785786642917,
   "beta": 1.6427679131678607,
   "mean": 3.338715848003989,
   "var": 3.6117255151290077,
   "drift": 5.933226787423597,
   "conv": -7.531752999057062e-13,
   "norm_err": 3.814726312612038e-13,
   "drift_err": -6.4721561443548126e-12,
   "I_tail_rel": 2.384607837309561e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 130,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9847574929086562,
   "one_minus": 0.015242507091343782,
   "kappa": 2.6106637147583105,
   "B": 2.5906907830211345,
   "kappa_joint": 2.8899535948137207,
   "beta": 1.1446053949241515,
   "mean": 4.050626858087979,
   "var": 5.122943697621068,
   "drift": 5.863748994189755,
   "conv": -6.130651541980114e-13,
   "norm_err": 4.083400284571326e-13,
   "drift_err": -7.2448713694939215e-12,
   "I_tail_rel": 6.621505349373386e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 130,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9853776918513789,
   "one_minus": 0.014622308148621088,
   "kappa": 2.2147462597645555,
   "B": 2.1984942794763027,
   "kappa_joint": 2.411055167651483,
   "beta": 0.831779643783643,
   "mean": 4.894650464024302,
   "var": 6.986088847013342,
   "drift": 5.810886492609638,
   "conv": -3.3728575488112256e-13,
   "norm_err": 4.04121180963557e-13,
   "drift_err": -7.440270621827949e-12,
   "I_tail_rel": 1.353885222398004e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 131,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9597103362422613,
   "one_minus": 0.04028966375773868,
   "kappa": 4.594978223097661,
   "B": 4.501461536663373,
   "kappa_joint": 4.785725732685554,
   "beta": 3.895293668050581,
   "mean": 2.0809039494378223,
   "var": 1.3354470632809754,
   "drift": 5.201958489615127,
   "conv": -2.823297151621773e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -3.610445276081009e-12,
   "I_tail_rel": 5.2646431981115454e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 131,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9928174801929911,
   "one_minus": 0.0071825198070089025,
   "kappa": 3.9687256671129427,
   "B": 3.9544472568116595,
   "kappa_joint": 4.122135523946778,
   "beta": 2.965147647761532,
   "mean": 2.303836226224219,
   "var": 1.7786026191376543,
   "drift": 5.273819372438515,
   "conv": -1.5438761380437427e-12,
   "norm_err": 3.9901415505028126e-13,
   "drift_err": -5.516476164757478e-12,
   "I_tail_rel": 1.1883515630504385e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 131,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9880264435176848,
   "one_minus": 0.01197355648231524,
   "kappa": 2.988267684057225,
   "B": 2.9703237130653926,
   "kappa_joint": 3.14576782876735,
   "beta": 1.6199677691772734,
   "mean": 3.0458963434683337,
   "var": 3.3619776105213557,
   "drift": 5.446295369740221,
   "conv": -1.1930456622621932e-12,
   "norm_err": 5.278000259067994e-13,
   "drift_err": -8.08952904662874e-12,
   "I_tail_rel": 1.8684149127777013e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 131,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9814849831297371,
   "one_minus": 0.018515016870262913,
   "kappa": 2.5362951838264784,
   "B": 2.512705709743743,
   "kappa_joint": 2.6833468623173564,
   "beta": 1.139142126102722,
   "mean": 3.709707342851973,
   "var": 4.865499452735653,
   "drift": 5.542495391140922,
   "conv": -1.0482725798510728e-12,
   "norm_err": 5.822009541134321e-13,
   "drift_err": -9.376499576774222e-12,
   "I_tail_rel": 5.0325140541551124e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 131,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.978577337591263,
   "one_minus": 0.021422662408737025,
   "kappa": 2.184753878130355,
   "B": 2.161225563764502,
   "kappa_joint": 2.310367179488359,
   "beta": 0.8317582078299847,
   "mean": 4.517133832309755,
   "var": 6.751589069074594,
   "drift": 5.615689624097999,
   "conv": -6.538103392017547e-13,
   "norm_err": 5.659916979539048e-13,
   "drift_err": -9.971579117973306e-12,
   "I_tail_rel": 1.0093334155321592e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 132,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9218691409924576,
   "one_minus": 0.07813085900754235,
   "kappa": 6.506195871661065,
   "B": 6.24685999314228,
   "kappa_joint": 7.273230194111425,
   "beta": 6.387107203016109,
   "mean": 1.8528093676614195,
   "var": 0.9565664263585991,
   "drift": 6.109692311958387,
   "conv": -5.502265310042276e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -5.786482404346316e-12,
   "I_tail_rel": 8.277416974037727e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 132,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9989097027479584,
   "one_minus": 0.0010902972520415721,
   "kappa": 5.133194171294218,
   "B": 5.130395054369187,
   "kappa_joint": 5.482783693130432,
   "beta": 4.344974208594145,
   "mean": 2.111672085859511,
   "var": 1.3942068455763934,
   "drift": 6.057792785474829,
   "conv": -2.2863932969130474e-12,
   "norm_err": 4.176659018639839e-13,
   "drift_err": -7.923439682144817e-12,
   "I_tail_rel": 1.505774809901078e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 132,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9712395558863366,
   "one_minus": 0.028760444113663408,
   "kappa": 3.5226123701954917,
   "B": 3.471586866524757,
   "kappa_joint": 3.845126114286141,
   "beta": 2.0312581675409924,
   "mean": 2.939970201754479,
   "var": 2.920961442634475,
   "drift": 5.933226787423597,
   "conv": -1.4418466420806908e-12,
   "norm_err": 4.738431869100168e-13,
   "drift_err": -9.00701735417897e-12,
   "I_tail_rel": 4.722027663425669e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 132,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9684630480953584,
   "one_minus": 0.031536951904641564,
   "kappa": 2.8550701411835497,
   "B": 2.8096893772765568,
   "kappa_joint": 3.1342018311782107,
   "beta": 1.3462981455384684,
   "mean": 3.651881211838469,
   "var": 4.3554609457212585,
   "drift": 5.863748994189754,
   "conv": -1.1656231535539519e-12,
   "norm_err": 4.898303984646191e-13,
   "drift_err": -9.342748796825617e-12,
   "I_tail_rel": 1.6524842389622232e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 132,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9731603362083039,
   "one_minus": 0.02683966379169611,
   "kappa": 2.3732941893021304,
   "B": 2.3412283578036854,
   "kappa_joint": 2.586079311329648,
   "beta": 0.9432898457671466,
   "mean": 4.495904817774792,
   "var": 6.160234331669113,
   "drift": 5.810886492609638,
   "conv": -7.028821968901866e-13,
   "norm_err": 4.725109192804666e-13,
   "drift_err": -8.888889624358853e-12,
   "I_tail_rel": 4.030001326531857e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 133,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9193061197052597,
   "one_minus": 0.08069388029474034,
   "kappa": 5.568030020161644,
   "B": 5.338652386055941,
   "kappa_joint": 7.055524654130821,
   "beta": 5.478938241440964,
   "mean": 1.8150735186048157,
   "var": 0.9494464548384847,
   "drift": 5.201958489615126,
   "conv": -5.626610288800293e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -5.267786207241443e-12,
   "I_tail_rel": 8.197348162367205e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 133,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9976940274712931,
   "one_minus": 0.002305972528706901,
   "kappa": 4.569179126522064,
   "B": 4.563907885161481,
   "kappa_joint": 4.944955982895488,
   "beta": 3.9495579414598136,
   "mean": 2.038005795391213,
   "var": 1.3352935823722172,
   "drift": 5.273819372438514,
   "conv": -2.720157432634096e-12,
   "norm_err": 4.716227408607665e-13,
   "drift_err": -7.58415552581937e-12,
   "I_tail_rel": 1.5794494889935181e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 133,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9788403204272118,
   "one_minus": 0.021159679572788193,
   "kappa": 3.300922780730877,
   "B": 3.2658128246836475,
   "kappa_joint": 3.4636315948430867,
   "beta": 1.9583097650425294,
   "mean": 2.7800659126353278,
   "var": 2.7811204677427224,
   "drift": 5.44629536974022,
   "conv": -1.8504087151427484e-12,
   "norm_err": 5.988542994828094e-13,
   "drift_err": -9.750422691467975e-12,
   "I_tail_rel": 4.487542526317439e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 133,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9714154078255967,
   "one_minus": 0.028584592174403345,
   "kappa": 2.7413779940253304,
   "B": 2.7019133431223517,
   "kappa_joint": 2.8978910942815324,
   "beta": 1.3171568397533355,
   "mean": 3.443876912018966,
   "var": 4.207923630551747,
   "drift": 5.542495391140921,
   "conv": -1.5447643164634428e-12,
   "norm_err": 6.177280909014371e-13,
   "drift_err": -1.0929035454410041e-11,
   "I_tail_rel": 1.4995244844508464e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 133,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9713125938994923,
   "one_minus": 0.028687406100507684,
   "kappa": 2.3193263885792903,
   "B": 2.2858165834709103,
   "kappa_joint": 2.4574365372165117,
   "beta": 0.9304213378975457,
   "mean": 4.251303401476749,
   "var": 6.035641483446263,
   "drift": 5.615689624097999,
   "conv": -1.0127454430630678e-12,
   "norm_err": 6.117328865684613e-13,
   "drift_err": -1.1028511437416455e-11,
   "I_tail_rel": 3.539383274298798e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 134,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8835167827151668,
   "one_minus": 0.11648321728483324,
   "kappa": 6.402406352368691,
   "B": 6.017978565153075,
   "kappa_joint": 7.006860264414633,
   "beta": 5.927641550746643,
   "mean": 2.0302392437214327,
   "var": 1.0307121744210077,
   "drift": 6.109692311958387,
   "conv": -3.3006930522105904e-13,
   "norm_err": 6.661338147750939e-16,
   "drift_err": -3.724132113802625e-12,
   "I_tail_rel": 1.0733962046958354e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 134,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9911629892736114,
   "one_minus": 0.00883701072638865,
   "kappa": 4.978378641489582,
   "B": 4.9563328359279035,
   "kappa_joint": 5.385395109732299,
   "beta": 4.0551461646887015,
   "mean": 2.2891019619195236,
   "var": 1.4938531287046377,
   "drift": 6.057792785474828,
   "conv": -1.7474910407599964e-12,
   "norm_err": 3.3706371027619753e-13,
   "drift_err": -5.638156608256395e-12,
   "I_tail_rel": 2.0560098934120253e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 134,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9826103448624952,
   "one_minus": 0.01738965513750479,
   "kappa": 3.4095508785609714,
   "B": 3.379775407588547,
   "kappa_joint": 3.7677482668358815,
   "beta": 1.9252393705821123,
   "mean": 3.117400077814492,
   "var": 3.0818125154118547,
   "drift": 5.933226787423595,
   "conv": -1.1021183965453929e-12,
   "norm_err": 4.0811798385220754e-13,
   "drift_err": -7.127631818093505e-12,
   "I_tail_rel": 6.373159102716547e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 134,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9797708274627368,
   "one_minus": 0.020229172537263196,
   "kappa": 2.7770645090506862,
   "B": 2.7488321416683656,
   "kappa_joint": 3.0626940076624454,
   "beta": 1.2886087297659277,
   "mean": 3.8293110878984824,
   "var": 4.550449534246821,
   "drift": 5.863748994189754,
   "conv": -8.871792189779626e-13,
   "norm_err": 4.3298697960381105e-13,
   "drift_err": -7.927880574243318e-12,
   "I_tail_rel": 2.189237559342796e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 134,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9816860392326164,
   "one_minus": 0.018313960767383564,
   "kappa": 2.321694229508165,
   "B": 2.300336281973524,
   "kappa_joint": 2.5296662891779285,
   "beta": 0.9106264623984026,
   "mean": 4.673334693834806,
   "var": 6.381196607558447,
   "drift": 5.810886492609637,
   "conv": -5.325739849126876e-13,
   "norm_err": 4.2432724001173483e-13,
   "drift_err": -7.8026474170656e-12,
   "I_tail_rel": 5.234450806403887e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 135,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8781422792123156,
   "one_minus": 0.12185772078768442,
   "kappa": 5.510540362887729,
   "B": 5.163885826420884,
   "kappa_joint": 6.476260256284539,
   "beta": 5.126091813601418,
   "mean": 1.933360102644824,
   "var": 1.014800100890196,
   "drift": 5.2019584896151265,
   "conv": -3.8846703631634227e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -4.091837979558477e-12,
   "I_tail_rel": 1.0376447983580486e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 135,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.987081505069863,
   "one_minus": 0.01291849493013697,
   "kappa": 4.444945918393635,
   "B": 4.416141583174075,
   "kappa_joint": 4.711575003168422,
   "beta": 3.6979473708485626,
   "mean": 2.1562923794312217,
   "var": 1.4261477634897597,
   "drift": 5.273819372438514,
   "conv": -2.2996049509060867e-12,
   "norm_err": 4.2321701698710967e-13,
   "drift_err": -6.2518878962691815e-12,
   "I_tail_rel": 2.0495841947127207e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 135,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9873362179903177,
   "one_minus": 0.012663782009682323,
   "kappa": 3.200363735862816,
   "B": 3.1800348161981593,
   "kappa_joint": 3.3637037072516263,
   "beta": 1.8567890181679256,
   "mean": 2.8983524966753365,
   "var": 2.933179438509402,
   "drift": 5.44629536974022,
   "conv": -1.538547067525542e-12,
   "norm_err": 5.46229728115577e-13,
   "drift_err": -8.542500040675804e-12,
   "I_tail_rel": 5.78243779535556e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 135,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9805071255570494,
   "one_minus": 0.01949287444295056,
   "kappa": 2.6702012895396994,
   "B": 2.6440482636730964,
   "kappa_joint": 2.8251233797688737,
   "beta": 1.2613436236333293,
   "mean": 3.5621634960589748,
   "var": 4.39412011706662,
   "drift": 5.54249539114092,
   "conv": -1.3061773884714967e-12,
   "norm_err": 5.904166044956582e-13,
   "drift_err": -9.908518450174597e-12,
   "I_tail_rel": 1.8996979721424287e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 135,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.97821878778246,
   "one_minus": 0.021781212217540036,
   "kappa": 2.2715438883003554,
   "B": 2.2466692026412987,
   "kappa_joint": 2.4056974436851624,
   "beta": 0.8988250498099116,
   "mean": 4.3695899855167575,
   "var": 6.247811657324899,
   "drift": 5.615689624097999,
   "conv": -8.424372310855688e-13,
   "norm_err": 5.739853037312059e-13,
   "drift_err": -1.0085265955694922e-11,
   "I_tail_rel": 4.402518952498986e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 136,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8939091041939862,
   "one_minus": 0.10609089580601383,
   "kappa": 7.085195567338817,
   "B": 6.698823303999759,
   "kappa_joint": 9.097592730438768,
   "beta": 7.344761629055973,
   "mean": 1.7496935420494573,
   "var": 0.831843512495813,
   "drift": 6.10969231195839,
   "conv": -6.746825320647076e-13,
   "norm_err": 0.0,
   "drift_err": -6.59561294469313e-12,
   "I_tail_rel": 1.0094632912670078e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 136,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9981789141306984,
   "one_minus": 0.0018210858693016307,
   "kappa": 5.413105722029924,
   "B": 5.4081746108429725,
   "kappa_joint": 5.816314240559929,
   "beta": 4.82821939560185,
   "mean": 2.0085562602475484,
   "var": 1.2546639431905335,
   "drift": 6.057792785474831,
   "conv": -2.887468042445107e-12,
   "norm_err": 4.645173135031655e-13,
   "drift_err": -9.130474154517287e-12,
   "I_tail_rel": 9.902108070020192e-47,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 136,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9639489062321501,
   "one_minus": 0.03605109376784987,
   "kappa": 3.6469151002122264,
   "B": 3.5805740560186354,
   "kappa_joint": 3.957712799594451,
   "beta": 2.1607990103814707,
   "mean": 2.836854376142516,
   "var": 2.7458485305285922,
   "drift": 5.933226787423598,
   "conv": -1.6036061367685761e-12,
   "norm_err": 5.093703236980218e-13,
   "drift_err": -9.616307750093256e-12,
   "I_tail_rel": 3.359026699234546e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 136,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9618653503252371,
   "one_minus": 0.03813464967476288,
   "kappa": 2.93119709930703,
   "B": 2.8747637662428756,
   "kappa_joint": 3.2100478409743514,
   "beta": 1.409382754939166,
   "mean": 3.5487653862265063,
   "var": 4.1605085443541245,
   "drift": 5.863748994189756,
   "conv": -1.2874146193553315e-12,
   "norm_err": 5.102585021177219e-13,
   "drift_err": -9.949374657480803e-12,
   "I_tail_rel": 1.2200515412719385e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 136,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9685213176926624,
   "one_minus": 0.031478682307337635,
   "kappa": 2.4205970187047483,
   "B": 2.382193779020692,
   "kappa_joint": 2.6382489567781318,
   "beta": 0.976588891905259,
   "mean": 4.39278899216283,
   "var": 5.950186962779181,
   "drift": 5.810886492609639,
   "conv": -8.271161533457416e-13,
   "norm_err": 4.929390229335695e-13,
   "drift_err": -9.584333326984051e-12,
   "I_tail_rel": 3.069343103504638e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 137,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9139330343681077,
   "one_minus": 0.08606696563189231,
   "kappa": 5.855789305293636,
   "B": 5.598125493156947,
   "kappa_joint": 9.24587082218752,
   "beta": 6.024463497680152,
   "mean": 1.7463296348635073,
   "var": 0.863472488731694,
   "drift": 5.201958489615127,
   "conv": -6.875611191503594e-13,
   "norm_err": 0.0,
   "drift_err": -5.930367308337736e-12,
   "I_tail_rel": 7.95873627908694e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 137,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9981927448398266,
   "one_minus": 0.0018072551601734377,
   "kappa": 4.750863636068605,
   "B": 4.746568683261369,
   "kappa_joint": 5.2926651458054135,
   "beta": 4.272029941461602,
   "mean": 1.9692619116499048,
   "var": 1.2344996277423488,
   "drift": 5.273819372438515,
   "conv": -3.1755709173353353e-12,
   "norm_err": 5.078160114635466e-13,
   "drift_err": -8.450129485026991e-12,
   "I_tail_rel": 1.1460388201752208e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 137,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9744093121916356,
   "one_minus": 0.025590687808364376,
   "kappa": 3.3926388504829665,
   "B": 3.3489475353982314,
   "kappa_joint": 3.562063338537073,
   "beta": 2.0592804527575312,
   "mean": 2.711322028894019,
   "var": 2.644756503392834,
   "drift": 5.446295369740221,
   "conv": -2.0088375407567582e-12,
   "norm_err": 6.02629057766535e-13,
   "drift_err": -1.0452083643031074e-11,
   "I_tail_rel": 3.441955702164362e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 137,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9672891098854949,
   "one_minus": 0.03271089011450512,
   "kappa": 2.799674034129587,
   "B": 2.75350340950491,
   "kappa_joint": 2.959837424010423,
   "beta": 1.3679363700101252,
   "mean": 3.3751330282776584,
   "var": 4.051720176940611,
   "drift": 5.542495391140922,
   "conv": -1.7067458557562531e-12,
   "norm_err": 6.330491686412643e-13,
   "drift_err": -1.1390000054234406e-11,
   "I_tail_rel": 1.183627764786246e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 137,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9684245616250183,
   "one_minus": 0.03157543837498167,
   "kappa": 2.3564624000396854,
   "B": 2.318960826763861,
   "kappa_joint": 2.49852937627436,
   "beta": 0.9575990975336505,
   "mean": 4.182559517735441,
   "var": 5.864343062312319,
   "drift": 5.6156896240980005,
   "conv": -1.1184386750073827e-12,
   "norm_err": 6.188383139260623e-13,
   "drift_err": -1.1375789199519204e-11,
   "I_tail_rel": 2.8626504800253865e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 138,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8367607443726797,
   "one_minus": 0.16323925562732033,
   "kappa": 7.1247223188509645,
   "B": 6.517313188907184,
   "kappa_joint": 8.621491583435338,
   "beta": 6.9521293435951375,
   "mean": 1.9220012343571489,
   "var": 0.8788231648174283,
   "drift": 6.109692311958389,
   "conv": -4.255484853388225e-13,
   "norm_err": 0.0,
   "drift_err": -4.267697306659102e-12,
   "I_tail_rel": 1.5908038923351814e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 138,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9913797204957163,
   "one_minus": 0.008620279504283679,
   "kappa": 5.282698663463102,
   "B": 5.259880212162527,
   "kappa_joint": 5.6989608659957245,
   "beta": 4.567066062846574,
   "mean": 2.180863952555241,
   "var": 1.3264079612851303,
   "drift": 6.057792785474831,
   "conv": -2.1536106231678787e-12,
   "norm_err": 3.490541189421492e-13,
   "drift_err": -6.0964566728216596e-12,
   "I_tail_rel": 1.2990239858176866e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 138,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9772523895725773,
   "one_minus": 0.022747610427422682,
   "kappa": 3.5384686363938007,
   "B": 3.497991268341539,
   "kappa_joint": 3.8880419364118586,
   "beta": 2.062274602300665,
   "mean": 3.009162068450209,
   "var": 2.877030430770235,
   "drift": 5.933226787423597,
   "conv": -1.2942980021080075e-12,
   "norm_err": 4.2787995369053533e-13,
   "drift_err": -7.702283255639486e-12,
   "I_tail_rel": 4.407073531120124e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 138,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9745918867073975,
   "one_minus": 0.025408113292602508,
   "kappa": 2.8561356492611707,
   "B": 2.8196176845797396,
   "kappa_joint": 3.144437519621411,
   "beta": 1.355829503458029,
   "mean": 3.7210730785341983,
   "var": 4.324842451970786,
   "drift": 5.863748994189756,
   "conv": -1.0088596624768797e-12,
   "norm_err": 4.4164671919588727e-13,
   "drift_err": -8.236078485879261e-12,
   "I_tail_rel": 1.5764590863909504e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 138,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.977997865970291,
   "one_minus": 0.022002134029708964,
   "kappa": 2.371364320280127,
   "B": 2.345131686450193,
   "kappa_joint": 2.585275760644222,
   "beta": 0.9464377997724173,
   "mean": 4.565096684470522,
   "var": 6.139744729137973,
   "drift": 5.810886492609639,
   "conv": -6.362688154126772e-13,
   "norm_err": 4.383160501220118e-13,
   "drift_err": -8.260059303211165e-12,
   "I_tail_rel": 3.897453545323725e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 139,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8594324328458579,
   "one_minus": 0.1405675671541421,
   "kappa": 5.9077014707680195,
   "B": 5.476768838369316,
   "kappa_joint": 8.368929840342576,
   "beta": 5.7660969361469085,
   "mean": 1.8612014297353023,
   "var": 0.9021628576871001,
   "drift": 5.201958489615127,
   "conv": -4.736211423050918e-13,
   "norm_err": 0.0,
   "drift_err": -4.366285111245816e-12,
   "I_tail_rel": 1.1158838865069145e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 139,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9881856637705262,
   "one_minus": 0.01181433622947381,
   "kappa": 4.656678612037109,
   "B": 4.629089098558512,
   "kappa_joint": 5.052293172883014,
   "beta": 4.063177816513868,
   "mean": 2.0841337065216994,
   "var": 1.2979543624707413,
   "drift": 5.273819372438515,
   "conv": -2.6519897389221114e-12,
   "norm_err": 4.292122213200855e-13,
   "drift_err": -6.544986774770223e-12,
   "I_tail_rel": 1.4153555870307542e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 139,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9843073390795956,
   "one_minus": 0.015692660920404444,
   "kappa": 3.299744504449061,
   "B": 3.273751239521339,
   "kappa_joint": 3.469414730647175,
   "beta": 1.9678417071931062,
   "mean": 2.8261938237658137,
   "var": 2.767649120268275,
   "drift": 5.446295369740221,
   "conv": -1.7132961716015416e-12,
   "norm_err": 5.564437799421285e-13,
   "drift_err": -8.757439218243235e-12,
   "I_tail_rel": 4.28167149831482e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 139,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9775144339608429,
   "one_minus": 0.02248556603915708,
   "kappa": 2.7328640208328765,
   "B": 2.7019643368374933,
   "kappa_joint": 2.892125686125554,
   "beta": 1.317206558116568,
   "mean": 3.490004823149453,
   "var": 4.207764801191061,
   "drift": 5.542495391140922,
   "conv": -1.4193091146808001e-12,
   "norm_err": 5.879741138414829e-13,
   "drift_err": -1.0061285138363019e-11,
   "I_tail_rel": 1.4544221146159172e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 139,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9761821022447312,
   "one_minus": 0.02381789775526877,
   "kappa": 2.311625927188339,
   "B": 2.283930989582992,
   "kappa_joint": 2.450096672774018,
   "beta": 0.9288869425392077,
   "mean": 4.297431312607236,
   "var": 6.045611545304897,
   "drift": 5.6156896240980005,
   "conv": -9.28368493191556e-13,
   "norm_err": 5.937472735695337e-13,
   "drift_err": -1.049560438559638e-11,
   "I_tail_rel": 3.4654113177459767e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 140,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9061142738871857,
   "one_minus": 0.09388572611281432,
   "kappa": 3.8763213482782253,
   "B": 3.68987164316446,
   "kappa_joint": 1423.1593139682366,
   "beta": 2.2284514584114987,
   "mean": 2.7376751698465074,
   "var": 2.741676193527475,
   "drift": 6.109692311958388,
   "conv": -8.454348332520567e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -8.72457661671433e-12,
   "I_tail_rel": 6.517848927576461e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 140,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9076243242592764,
   "one_minus": 0.09237567574072358,
   "kappa": 3.5235606828300594,
   "B": 3.3568722855523534,
   "kappa_joint": 4.104412221097729,
   "beta": 1.8601810825436167,
   "mean": 2.9965378880445983,
   "var": 3.256560795248701,
   "drift": 6.05779278547483,
   "conv": -1.3246070906802743e-12,
   "norm_err": 3.228528555609955e-13,
   "drift_err": -6.965983345708082e-12,
   "I_tail_rel": 1.1050459228816813e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 140,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.926254841081827,
   "one_minus": 0.07374515891817301,
   "kappa": 2.7656918439950835,
   "B": 2.6617608582757564,
   "kappa_joint": 3.1062746383642605,
   "beta": 1.1941176564608313,
   "mean": 3.8248360039395672,
   "var": 4.9687120488685395,
   "drift": 5.933226787423596,
   "conv": -5.169198402654729e-13,
   "norm_err": 2.2537527399890678e-13,
   "drift_err": -4.357403327048814e-12,
   "I_tail_rel": 5.9518824296508015e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 140,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9435634840578963,
   "one_minus": 0.05643651594210375,
   "kappa": 2.3665307255427717,
   "B": 2.29878158851991,
   "kappa_joint": 2.621680684903833,
   "beta": 0.9011976462420717,
   "mean": 4.5367470140235575,
   "var": 6.506618185967483,
   "drift": 5.863748994189754,
   "conv": -3.865796571744795e-13,
   "norm_err": 2.220446049250313e-13,
   "drift_err": -4.4995118742008344e-12,
   "I_tail_rel": 2.4217102275985557e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 140,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9586957876696236,
   "one_minus": 0.0413042123303764,
   "kappa": 2.048892707263272,
   "B": 2.0061325579128377,
   "kappa_joint": 2.2298725664331,
   "beta": 0.6925910263496635,
   "mean": 5.380770619959881,
   "var": 8.390068989539486,
   "drift": 5.810886492609637,
   "conv": -2.5202062658991053e-13,
   "norm_err": 2.278177646530821e-13,
   "drift_err": -4.583000645652646e-12,
   "I_tail_rel": 1.2087125573348728e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 141,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9248393643591662,
   "one_minus": 0.07516063564083375,
   "kappa": 3.605323966011139,
   "B": 3.467188462193723,
   "kappa_joint": 774.6747335243583,
   "beta": 2.3109365167692237,
   "mean": 2.520787188065934,
   "var": 2.2510174779217476,
   "drift": 5.2019584896151265,
   "conv": -1.0614842338441122e-12,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -8.184564137536654e-12,
   "I_tail_rel": 5.023009343946454e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 141,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9235230780639049,
   "one_minus": 0.07647692193609512,
   "kappa": 3.3311006046595644,
   "B": 3.201191282657464,
   "kappa_joint": 3.5258214127744143,
   "beta": 1.9431127432458566,
   "mean": 2.743719464852331,
   "var": 2.7141087879589048,
   "drift": 5.273819372438514,
   "conv": -1.8379742172669467e-12,
   "norm_err": 3.7125857943465235e-13,
   "drift_err": -6.7341687781663495e-12,
   "I_tail_rel": 8.242843979124398e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 141,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9299744397227326,
   "one_minus": 0.07002556027726736,
   "kappa": 2.709281842132591,
   "B": 2.6127008851660523,
   "kappa_joint": 2.8467041836753046,
   "beta": 1.2533668212844415,
   "mean": 3.4857795820964457,
   "var": 4.345332329891177,
   "drift": 5.44629536974022,
   "conv": -7.690514891578459e-13,
   "norm_err": 2.744471316873387e-13,
   "drift_err": -4.785505325344275e-12,
   "I_tail_rel": 4.1348740950339514e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 141,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9398338392898729,
   "one_minus": 0.06016616071012715,
   "kappa": 2.358608337626628,
   "B": 2.286553505899338,
   "kappa_joint": 2.4867668137011067,
   "beta": 0.9433164245291876,
   "mean": 4.149590581480085,
   "var": 5.875542126712357,
   "drift": 5.54249539114092,
   "conv": -6.27387031215676e-13,
   "norm_err": 2.922107000813412e-13,
   "drift_err": -5.413447468072263e-12,
   "I_tail_rel": 1.6253374900577028e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 141,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9506053883227868,
   "one_minus": 0.04939461167721315,
   "kappa": 2.0647101576846407,
   "B": 2.0130716382871423,
   "kappa_joint": 2.176939479261989,
   "beta": 0.7216313030346637,
   "mean": 4.957017070937868,
   "var": 7.781937397231015,
   "drift": 5.615689624097997,
   "conv": -4.57522908448027e-13,
   "norm_err": 2.986499936241671e-13,
   "drift_err": -5.679012815562601e-12,
   "I_tail_rel": 7.935092974612821e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 142,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9345896333912503,
   "one_minus": 0.06541036660874966,
   "kappa": 3.6655914186222,
   "B": 3.543680304908205,
   "kappa_joint": 1753.3296961699482,
   "beta": 2.0553686605159176,
   "mean": 2.9357271178984554,
   "var": 2.97255301655947,
   "drift": 6.109692311958387,
   "conv": -6.856737400084967e-13,
   "norm_err": -7.771561172376096e-16,
   "drift_err": -6.3851146592242e-12,
   "I_tail_rel": 8.979795235588391e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 142,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9357651322428869,
   "one_minus": 0.06423486775711307,
   "kappa": 3.3397395833494765,
   "B": 3.2306955491631086,
   "kappa_joint": 4.1156095665872705,
   "beta": 1.7229697516905416,
   "mean": 3.1945898360965472,
   "var": 3.515901993944496,
   "drift": 6.057792785474828,
   "conv": -1.1217693440812582e-12,
   "norm_err": 2.688960165642129e-13,
   "drift_err": -5.323741447682551e-12,
   "I_tail_rel": 1.5154071678444633e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 142,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9482140924319046,
   "one_minus": 0.051785907568095424,
   "kappa": 2.6475765110319474,
   "B": 2.5781116549459626,
   "kappa_joint": 3.0262034331994774,
   "beta": 1.120243662260955,
   "mean": 4.022887951991515,
   "var": 5.2963716620799595,
   "drift": 5.933226787423595,
   "conv": -4.242162177092723e-13,
   "norm_err": 1.9539925233402755e-13,
   "drift_err": -3.5162983635927958e-12,
   "I_tail_rel": 8.001577034077776e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 142,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9594016964796033,
   "one_minus": 0.04059830352039673,
   "kappa": 2.2836074591530044,
   "B": 2.236771878286101,
   "kappa_joint": 2.544397844653555,
   "beta": 0.8532337316022619,
   "mean": 4.734798962075505,
   "var": 6.872383002460996,
   "drift": 5.863748994189752,
   "conv": -3.0453417565468044e-13,
   "norm_err": 2.0161650127192843e-13,
   "drift_err": -3.891109656706249e-12,
   "I_tail_rel": 3.2041605779880836e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 142,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9689309089783756,
   "one_minus": 0.031069091021624362,
   "kappa": 1.9917251029747625,
   "B": 1.9605404276439544,
   "kappa_joint": 2.1683145856588557,
   "beta": 0.6614685682322025,
   "mean": 5.578822568011828,
   "var": 8.784826326879642,
   "drift": 5.810886492609635,
   "conv": -1.7696955012524995e-13,
   "norm_err": 2.091660178393795e-13,
   "drift_err": -4.105160655853979e-12,
   "I_tail_rel": 1.5758445747193257e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 143,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9423753948486997,
   "one_minus": 0.0576246051513003,
   "kappa": 3.4089850597493276,
   "B": 3.3093070692212496,
   "kappa_joint": 954.3949175085943,
   "beta": 2.1052673334976957,
   "mean": 2.6528218201005656,
   "var": 2.4709253817056007,
   "drift": 5.201958489615126,
   "conv": -9.18043419062542e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.640910044097836e-12,
   "I_tail_rel": 6.921705050656495e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 143,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.940694461789392,
   "one_minus": 0.05930553821060802,
   "kappa": 3.1591712308739863,
   "B": 3.0640613692740617,
   "kappa_joint": 3.4019826779027342,
   "beta": 1.780203570062087,
   "mean": 2.8757540968869626,
   "var": 2.962481067406568,
   "drift": 5.273819372438514,
   "conv": -1.6477930131486573e-12,
   "norm_err": 3.3240077357277187e-13,
   "drift_err": -5.767830657532613e-12,
   "I_tail_rel": 1.1290598250730034e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 143,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9431233447106155,
   "one_minus": 0.05687665528938446,
   "kappa": 2.5973455768604707,
   "B": 2.5224001513679633,
   "kappa_joint": 2.743607580858823,
   "beta": 1.1682257556157127,
   "mean": 3.617814214131077,
   "var": 4.662023023854454,
   "drift": 5.446295369740219,
   "conv": -6.861178292183467e-13,
   "norm_err": 2.6401103525586223e-13,
   "drift_err": -4.377831430701917e-12,
   "I_tail_rel": 5.542706698415235e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 143,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9489993729390906,
   "one_minus": 0.051000627060909354,
   "kappa": 2.279379158842356,
   "B": 2.220493651193004,
   "kappa_joint": 2.4073980913032487,
   "beta": 0.8895978628813037,
   "mean": 4.281625213514717,
   "var": 6.230338023957728,
   "drift": 5.542495391140919,
   "conv": -5.664357871637549e-13,
   "norm_err": 2.822186928597148e-13,
   "drift_err": -5.170086581074429e-12,
   "I_tail_rel": 2.1440394571555125e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 143,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9561368799000003,
   "one_minus": 0.04386312009999971,
   "kappa": 2.0097667871314813,
   "B": 1.9651952236661563,
   "kappa_joint": 2.118648917187995,
   "beta": 0.6877146932315719,
   "mean": 5.0890517029725,
   "var": 8.165725815323018,
   "drift": 5.615689624097996,
   "conv": -3.8702374638432957e-13,
   "norm_err": 2.886579864025407e-13,
   "drift_err": -5.380584866543359e-12,
   "I_tail_rel": 1.0317858944174719e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 144,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9840986801859333,
   "one_minus": 0.015901319814066728,
   "kappa": 4.677560940996879,
   "B": 4.640222216197711,
   "kappa_joint": 5.135677438930919,
   "beta": 3.5241811070503943,
   "mean": 2.415318274263067,
   "var": 1.7336487899942146,
   "drift": 6.109692311958388,
   "conv": -5.406786129924512e-13,
   "norm_err": 0.0,
   "drift_err": -5.597300400950189e-12,
   "I_tail_rel": 1.4214393788999279e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 144,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9712453246968882,
   "one_minus": 0.02875467530311182,
   "kappa": 4.1421059181345985,
   "B": 4.082119092011083,
   "kappa_joint": 4.472472284513497,
   "beta": 2.75078677522893,
   "mean": 2.6741809924611584,
   "var": 2.2022036895137678,
   "drift": 6.057792785474829,
   "conv": -8.275602425555917e-13,
   "norm_err": 1.9340085088970227e-13,
   "drift_err": -4.3725023601837165e-12,
   "I_tail_rel": 4.881106251192724e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 144,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9577710865121347,
   "one_minus": 0.04222891348786528,
   "kappa": 3.1087653602967453,
   "B": 3.0424174634773187,
   "kappa_joint": 3.4122721419985518,
   "beta": 1.5600792542924453,
   "mean": 3.5024791083561264,
   "var": 3.8031572890279453,
   "drift": 5.933226787423595,
   "conv": -6.236122729319504e-13,
   "norm_err": 2.2093438190040615e-13,
   "drift_err": -4.743760939618369e-12,
   "I_tail_rel": 2.4308139931921997e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 144,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9625605666348535,
   "one_minus": 0.037439433365146546,
   "kappa": 2.6012601158574906,
   "B": 2.552100749506106,
   "kappa_joint": 2.8557331506082457,
   "beta": 1.1107600687006587,
   "mean": 4.214390118440117,
   "var": 5.279041945619301,
   "drift": 5.863748994189754,
   "conv": -5.720979245893432e-13,
   "norm_err": 2.4491519923230953e-13,
   "drift_err": -5.068834241228615e-12,
   "I_tail_rel": 6.44386933465996e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 144,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9704790468283039,
   "one_minus": 0.029520953171696118,
   "kappa": 2.2113251148762636,
   "B": 2.17844038706785,
   "kappa_joint": 2.403052887136303,
   "beta": 0.8166744482178141,
   "mean": 5.0584137243764395,
   "var": 7.115303417769994,
   "drift": 5.810886492609637,
   "conv": -3.7769787297747826e-13,
   "norm_err": 2.433608869978343e-13,
   "drift_err": -5.002220859751105e-12,
   "I_tail_rel": 2.799733225518586e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 145,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9913158674769106,
   "one_minus": 0.008684132523089416,
   "kappa": 4.253386351410515,
   "B": 4.234877595294246,
   "kappa_joint": 4.5140286475177405,
   "beta": 3.447583882671863,
   "mean": 2.305882591010307,
   "var": 1.5088707531558683,
   "drift": 5.2019584896151265,
   "conv": -6.340483693634269e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -4.934719299853896e-12,
   "I_tail_rel": 1.1460572850910134e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 145,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9839905378772043,
   "one_minus": 0.016009462122795748,
   "kappa": 3.8312730275257323,
   "B": 3.8004809790401244,
   "kappa_joint": 3.9815993566118433,
   "beta": 2.738746751079438,
   "mean": 2.528814867796704,
   "var": 1.9256323609913597,
   "drift": 5.273819372438514,
   "conv": -1.084687895058778e-12,
   "norm_err": 2.0583534876550402e-13,
   "drift_err": -3.9745984281580604e-12,
   "I_tail_rel": 3.803498253214005e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 145,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9659791302909957,
   "one_minus": 0.03402086970900431,
   "kappa": 2.985253516989053,
   "B": 2.934033650836571,
   "kappa_joint": 3.117491505054814,
   "beta": 1.5806255224552752,
   "mean": 3.2708749850408187,
   "var": 3.4456582488179617,
   "drift": 5.446295369740219,
   "conv": -8.57980353430321e-13,
   "norm_err": 2.6845192735436285e-13,
   "drift_err": -5.115907697472721e-12,
   "I_tail_rel": 1.757511892860876e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 145,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9639286461145905,
   "one_minus": 0.036071353885409496,
   "kappa": 2.546666652631546,
   "B": 2.5003139554438953,
   "kappa_joint": 2.681279049294724,
   "beta": 1.1279341586426859,
   "mean": 3.9346859844244575,
   "var": 4.913846565131562,
   "drift": 5.54249539114092,
   "conv": -8.087974734394265e-13,
   "norm_err": 3.022027073029676e-13,
   "drift_err": -5.834444039010123e-12,
   "I_tail_rel": 4.4859347764280386e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 145,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9668738492595439,
   "one_minus": 0.033126150740456106,
   "kappa": 2.1944514066261265,
   "B": 2.157798443364596,
   "kappa_joint": 2.316043235807226,
   "beta": 0.8291224112896985,
   "mean": 4.74211247388224,
   "var": 6.7730525042289,
   "drift": 5.615689624097997,
   "conv": -5.787592627370941e-13,
   "norm_err": 3.093081346605686e-13,
   "drift_err": -5.933920022016537e-12,
   "I_tail_rel": 1.905281533659869e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 146,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9945205992511239,
   "one_minus": 0.005479400748876095,
   "kappa": 4.476714208795972,
   "B": 4.464432505999162,
   "kappa_joint": 5.299435211355532,
   "beta": 3.2622195329887678,
   "mean": 2.607001844242783,
   "var": 1.8728636286353275,
   "drift": 6.109692311958387,
   "conv": -4.050093593832571e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -3.734790254839027e-12,
   "I_tail_rel": 2.0401596917219815e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 146,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9866888984246646,
   "one_minus": 0.013311101575335438,
   "kappa": 3.9622760518461133,
   "B": 3.935816576175079,
   "kappa_joint": 4.448900543779929,
   "beta": 2.5571446019806894,
   "mean": 2.865864562440875,
   "var": 2.3689676292778437,
   "drift": 6.057792785474828,
   "conv": -6.443734434924409e-13,
   "norm_err": 1.4432899320127035e-13,
   "drift_err": -2.9745095275757194e-12,
   "I_tail_rel": 7.012725564292297e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 146,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9747678223907776,
   "one_minus": 0.02523217760922236,
   "kappa": 2.991317225834964,
   "B": 2.953337392954797,
   "kappa_joint": 3.3392096272164244,
   "beta": 1.4700604020586427,
   "mean": 3.6941626783358426,
   "var": 4.036042858589228,
   "drift": 5.933226787423595,
   "conv": -4.787281682183675e-13,
   "norm_err": 1.8340884366807586e-13,
   "drift_err": -3.6557423754857155e-12,
   "I_tail_rel": 3.4514903408234317e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 146,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9760025233196146,
   "one_minus": 0.023997476680385432,
   "kappa": 2.519707184217362,
   "B": 2.4892902867084565,
   "kappa_joint": 2.7839036861173407,
   "beta": 1.0567584215560895,
   "mean": 4.406073688419832,
   "var": 5.548807442249018,
   "drift": 5.863748994189754,
   "conv": -4.4941828036826337e-13,
   "norm_err": 2.1183055309847987e-13,
   "drift_err": -4.179767643108789e-12,
   "I_tail_rel": 9.02497474178247e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 146,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.979710282209722,
   "one_minus": 0.020289717790277995,
   "kappa": 2.15621853604402,
   "B": 2.1342319061008754,
   "kappa_joint": 2.344562613536094,
   "beta": 0.7838641891924784,
   "mean": 5.250097294356157,
   "var": 7.413129178149976,
   "drift": 5.810886492609635,
   "conv": -2.907674101493285e-13,
   "norm_err": 2.1960211427085596e-13,
   "drift_err": -4.3511860781109135e-12,
   "I_tail_rel": 3.8610337493970187e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 147,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.99531439596605,
   "one_minus": 0.004685604033950019,
   "kappa": 4.074312285462461,
   "B": 4.064755770767268,
   "kappa_joint": 4.292069753963113,
   "beta": 3.1761575008662217,
   "mean": 2.4336716376634513,
   "var": 1.63781502907095,
   "drift": 5.2019584896151265,
   "conv": -5.075939668586216e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -3.729461184320826e-12,
   "I_tail_rel": 1.6420372955443785e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 147,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.992033168343311,
   "one_minus": 0.007966831656688989,
   "kappa": 3.6695150935394447,
   "B": 3.6548686592809188,
   "kappa_joint": 3.8111811804675457,
   "beta": 2.5329014843406332,
   "mean": 2.656603914449848,
   "var": 2.0821257380294043,
   "drift": 5.273819372438514,
   "conv": -8.905098880518381e-13,
   "norm_err": 1.7341683644644945e-13,
   "drift_err": -3.042011087472929e-12,
   "I_tail_rel": 5.450893593785387e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 147,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9768712729398523,
   "one_minus": 0.02312872706014768,
   "kappa": 2.8770783027986067,
   "B": 2.8436120836117156,
   "kappa_joint": 3.0178047243854076,
   "beta": 1.4847027443625886,
   "mean": 3.3986640316939623,
   "var": 3.668273255653217,
   "drift": 5.446295369740219,
   "conv": -7.139844271364382e-13,
   "norm_err": 2.4069635173873394e-13,
   "drift_err": -4.330757974457811e-12,
   "I_tail_rel": 2.487456575544455e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 147,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9729778677636239,
   "one_minus": 0.027022132236376062,
   "kappa": 2.470405730294622,
   "B": 2.4367993312123155,
   "kappa_joint": 2.605339690599383,
   "beta": 1.0713569541416355,
   "mean": 4.062475031077601,
   "var": 5.173341499035242,
   "drift": 5.542495391140919,
   "conv": -7.029932191926491e-13,
   "norm_err": 2.857714065385153e-13,
   "drift_err": -5.363709476569056e-12,
   "I_tail_rel": 6.26329699864691e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 147,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9731288227208371,
   "one_minus": 0.026871177279162883,
   "kappa": 2.1423818853427923,
   "B": 2.113401715087787,
   "kappa_joint": 2.2607434460910647,
   "beta": 0.7953549979275095,
   "mean": 4.869901520535385,
   "var": 7.060607701882855,
   "drift": 5.615689624097996,
   "conv": -4.939382236557321e-13,
   "norm_err": 2.9198865547641617e-13,
   "drift_err": -5.5493387662863825e-12,
   "I_tail_rel": 2.6178435527484544e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 148,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9872585219225587,
   "one_minus": 0.012741478077441304,
   "kappa": 5.429904053989855,
   "B": 5.39520065472428,
   "kappa_joint": 5.703824074008413,
   "beta": 4.764264486407011,
   "mean": 2.2048044898019143,
   "var": 1.2823999023123163,
   "drift": 6.109692311958389,
   "conv": -3.1230573682705653e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -3.6344260934129125e-12,
   "I_tail_rel": 4.056056306317969e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 148,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9886056019372318,
   "one_minus": 0.011394398062768207,
   "kappa": 4.6446220312407815,
   "B": 4.618084884829031,
   "kappa_joint": 4.891170473444517,
   "beta": 3.520541021908642,
   "mean": 2.4636672080000057,
   "var": 1.7206993890361293,
   "drift": 6.057792785474831,
   "conv": -1.138533711753098e-12,
   "norm_err": 2.1271873151818e-13,
   "drift_err": -4.9604764740251994e-12,
   "I_tail_rel": 9.406190071782822e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 148,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9633014858457619,
   "one_minus": 0.03669851415423808,
   "kappa": 3.3537646500858185,
   "B": 3.2916503581979097,
   "kappa_joint": 3.629997473493497,
   "beta": 1.8261499970961546,
   "mean": 3.2919653238949738,
   "var": 3.24903583870892,
   "drift": 5.933226787423597,
   "conv": -8.230083281546285e-13,
   "norm_err": 2.5068835896036035e-13,
   "drift_err": -5.5493387662863825e-12,
   "I_tail_rel": 1.6223273384018538e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 148,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9636405482015509,
   "one_minus": 0.03635945179844913,
   "kappa": 2.7598789551217062,
   "B": 2.709240554211343,
   "kappa_joint": 3.011925816012548,
   "beta": 1.251756237836305,
   "mean": 4.003876333978964,
   "var": 4.684417634159672,
   "drift": 5.863748994189756,
   "conv": -7.226441667285144e-13,
   "norm_err": 2.617905892066119e-13,
   "drift_err": -5.689670956599002e-12,
   "I_tail_rel": 4.668428394984538e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 148,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9702439945854263,
   "one_minus": 0.029756005414573683,
   "kappa": 2.3157099884300356,
   "B": 2.280996666388314,
   "kappa_joint": 2.514894388211679,
   "beta": 0.8953790095008353,
   "mean": 4.847899939915287,
   "var": 6.489862316349306,
   "drift": 5.810886492609638,
   "conv": -4.931610675384945e-13,
   "norm_err": 2.6201263381153694e-13,
   "drift_err": -5.5502269447060826e-12,
   "I_tail_rel": 9.905088810835754e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 149,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9776597840816329,
   "one_minus": 0.0223402159183671,
   "kappa": 4.828549567731499,
   "B": 4.774309503016583,
   "kappa_joint": 5.452554855882638,
   "beta": 4.381817209056757,
   "mean": 2.1655400680362047,
   "var": 1.1871692134631324,
   "drift": 5.201958489615127,
   "conv": -3.2940317140628395e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -3.0384583737941284e-12,
   "I_tail_rel": 3.5090660720874277e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 149,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9939141048472899,
   "one_minus": 0.006085895152710075,
   "kappa": 4.216899445842866,
   "B": 4.20404805900587,
   "kappa_joint": 4.464559952855727,
   "beta": 3.351275201952714,
   "mean": 2.3884723448226017,
   "var": 1.573675408502882,
   "drift": 5.273819372438515,
   "conv": -1.3888890038060708e-12,
   "norm_err": 2.2226664952995634e-13,
   "drift_err": -4.376943252282217e-12,
   "I_tail_rel": 8.130717752652544e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 149,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.973249995222786,
   "one_minus": 0.02675000477721401,
   "kappa": 3.17619804962603,
   "B": 3.1334284324689867,
   "kappa_joint": 3.308702572465368,
   "beta": 1.8027618913135393,
   "mean": 3.1305324620667174,
   "var": 3.021084146488091,
   "drift": 5.446295369740221,
   "conv": -1.039057728746684e-12,
   "norm_err": 2.8954616482224083e-13,
   "drift_err": -5.548450587866682e-12,
   "I_tail_rel": 1.3427408433147716e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 149,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9677442339627326,
   "one_minus": 0.03225576603726743,
   "kappa": 2.671191888134733,
   "B": 2.6277580994446863,
   "kappa_joint": 2.809985896078619,
   "beta": 1.2458490520775582,
   "mean": 3.7943434614503553,
   "var": 4.448769601661086,
   "drift": 5.54249539114092,
   "conv": -9.64561763794336e-13,
   "norm_err": 3.1796787425264483e-13,
   "drift_err": -6.362910198731697e-12,
   "I_tail_rel": 3.767916141543915e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 149,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9691180186247235,
   "one_minus": 0.030881981375276535,
   "kappa": 2.2768436368062,
   "B": 2.241411214319014,
   "kappa_joint": 2.4050459672435855,
   "beta": 0.8946228456281515,
   "mean": 4.601769950908138,
   "var": 6.277158750797373,
   "drift": 5.615689624097999,
   "conv": -6.726841306203823e-13,
   "norm_err": 3.197442310920451e-13,
   "drift_err": -6.413536368654604e-12,
   "I_tail_rel": 7.866038809956551e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 150,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9873433876783704,
   "one_minus": 0.012656612321629623,
   "kappa": 5.265771791351344,
   "B": 5.232342262308534,
   "kappa_joint": 5.595241083689481,
   "beta": 4.480979426141427,
   "mean": 2.3905187755161994,
   "var": 1.3634725203858942,
   "drift": 6.109692311958389,
   "conv": -2.191580250610059e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -2.2177815139912127e-12,
   "I_tail_rel": 5.965262660434754e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 150,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9984955825335025,
   "one_minus": 0.001504417466497543,
   "kappa": 4.483304418122586,
   "B": 4.479930768063365,
   "kappa_joint": 4.831181990646397,
   "beta": 3.3130515350018994,
   "mean": 2.649381493714291,
   "var": 1.8284631921583907,
   "drift": 6.057792785474829,
   "conv": -8.926193117986259e-13,
   "norm_err": 1.5343282200319663e-13,
   "drift_err": -3.248068480843358e-12,
   "I_tail_rel": 1.3653380376589906e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 150,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.979382212470093,
   "one_minus": 0.02061778752990695,
   "kappa": 3.2415076846582815,
   "B": 3.2079172846050703,
   "kappa_joint": 3.56712213894659,
   "beta": 1.7344243989932742,
   "mean": 3.4776796096092593,
   "var": 3.420862155114669,
   "drift": 5.933226787423597,
   "conv": -6.45705711121991e-13,
   "norm_err": 2.042810365310288e-13,
   "drift_err": -4.1318060084449826e-12,
   "I_tail_rel": 2.2871958399092054e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 150,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9770768360957742,
   "one_minus": 0.022923163904225774,
   "kappa": 2.682062420374025,
   "B": 2.6511435251713436,
   "kappa_joint": 2.9484257697139538,
   "beta": 1.1986464628725357,
   "mean": 4.1895906196932495,
   "var": 4.8919753870856795,
   "drift": 5.863748994189754,
   "conv": -5.762057497804562e-13,
   "norm_err": 2.2448709557920665e-13,
   "drift_err": -4.54125625992674e-12,
   "I_tail_rel": 6.422372787372387e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 150,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.979773659661184,
   "one_minus": 0.020226340338815985,
   "kappa": 2.2638417991220323,
   "B": 2.2408302273896727,
   "kappa_joint": 2.461296583891103,
   "beta": 0.8641229035138501,
   "mean": 5.033614225629574,
   "var": 6.724606498659366,
   "drift": 5.810886492609637,
   "conv": -3.878009025015672e-13,
   "norm_err": 2.26929586233382e-13,
   "drift_err": -4.625633209798252e-12,
   "I_tail_rel": 1.330033143004526e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 151,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9742888531339873,
   "one_minus": 0.025711146866012724,
   "kappa": 4.697625058775305,
   "B": 4.636841144647118,
   "kappa_joint": 5.0613349000385,
   "beta": 4.133115603212573,
   "mean": 2.2893495918457285,
   "var": 1.2586046433280904,
   "drift": 5.2019584896151265,
   "conv": -2.4935609133081016e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -2.084554751036194e-12,
   "I_tail_rel": 5.090834383913416e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 151,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9983670354840829,
   "one_minus": 0.0016329645159171013,
   "kappa": 4.082138274370003,
   "B": 4.078803919117333,
   "kappa_joint": 4.263714255837602,
   "beta": 3.154571712780229,
   "mean": 2.512281868632126,
   "var": 1.6718020234165234,
   "drift": 5.273819372438514,
   "conv": -1.1756151607755783e-12,
   "norm_err": 1.8052226380405045e-13,
   "drift_err": -3.218758592993254e-12,
   "I_tail_rel": 1.1537334287387991e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 151,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.984034397565764,
   "one_minus": 0.015965602434235948,
   "kappa": 3.077223847075034,
   "B": 3.052560141983093,
   "kappa_joint": 3.219136528274839,
   "beta": 1.710910405666871,
   "mean": 3.2543419858762404,
   "var": 3.1832732746852326,
   "drift": 5.44629536974022,
   "conv": -8.972822485020515e-13,
   "norm_err": 2.5979218776228663e-13,
   "drift_err": -4.625633209798252e-12,
   "I_tail_rel": 1.837750508528456e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 151,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9774612644124478,
   "one_minus": 0.02253873558755215,
   "kappa": 2.6006607608386525,
   "B": 2.571185930352294,
   "kappa_joint": 2.7413945015465853,
   "beta": 1.1927835066869985,
   "mean": 3.9181529852598795,
   "var": 4.646690166378484,
   "drift": 5.54249539114092,
   "conv": -8.305578447220796e-13,
   "norm_err": 2.9265478929119126e-13,
   "drift_err": -5.4862780984876736e-12,
   "I_tail_rel": 5.02377235788367e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 151,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9762394728357698,
   "one_minus": 0.02376052716423016,
   "kappa": 2.228910125977841,
   "B": 2.2022708943281333,
   "kappa_joint": 2.3544135216071305,
   "beta": 0.8636512016605352,
   "mean": 4.725579474717663,
   "var": 6.502265744898818,
   "drift": 5.615689624097999,
   "conv": -5.915268275202834e-13,
   "norm_err": 2.9887203822909214e-13,
   "drift_err": -5.800693259061518e-12,
   "I_tail_rel": 1.022716056540616e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 152,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9341348211667625,
   "one_minus": 0.0658651788332375,
   "kappa": 6.390857580391919,
   "B": 6.176805413924785,
   "kappa_joint": 7.519274902828697,
   "beta": 6.244655732795991,
   "mean": 1.9917731292666905,
   "var": 0.9783873720806104,
   "drift": 6.109692311958388,
   "conv": -4.388711616343244e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -4.657607632907457e-12,
   "I_tail_rel": 8.328734143411635e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 152,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9904485190003286,
   "one_minus": 0.009551480999671402,
   "kappa": 5.170183276083655,
   "B": 5.145432579163013,
   "kappa_joint": 5.48865047619478,
   "beta": 4.370482346341416,
   "mean": 2.250635847464782,
   "var": 1.3860696155301673,
   "drift": 6.057792785474829,
   "conv": -1.7579271371914729e-12,
   "norm_err": 2.6201263381153694e-13,
   "drift_err": -6.24211793365248e-12,
   "I_tail_rel": 1.6118067606784477e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 152,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9563806243656089,
   "one_minus": 0.04361937563439111,
   "kappa": 3.5995318945394223,
   "B": 3.5201519505549608,
   "kappa_joint": 3.846503348830392,
   "beta": 2.0884874620436817,
   "mean": 3.07893396335975,
   "var": 2.8409204724732504,
   "drift": 5.933226787423596,
   "conv": -1.09978692819368e-12,
   "norm_err": 2.9465319073551655e-13,
   "drift_err": -6.649791828294838e-12,
   "I_tail_rel": 4.8920471292783614e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 152,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9555166633401448,
   "one_minus": 0.044483336659855155,
   "kappa": 2.9148309980108484,
   "B": 2.8492628264092867,
   "kappa_joint": 3.1605456231370406,
   "beta": 1.3844894558075491,
   "mean": 3.79084497344374,
   "var": 4.235315025038981,
   "drift": 5.863748994189755,
   "conv": -9.441336601412331e-13,
   "norm_err": 2.984279490192421e-13,
   "drift_err": -6.660449969331239e-12,
   "I_tail_rel": 1.7114055442734682e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 152,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9638983639306288,
   "one_minus": 0.036101636069371223,
   "kappa": 2.414376045194928,
   "B": 2.370393977526445,
   "kappa_joint": 2.620071414385254,
   "beta": 0.9669381110506396,
   "mean": 4.634868579380064,
   "var": 6.009574373168249,
   "drift": 5.810886492609638,
   "conv": -6.23945339839338e-13,
   "norm_err": 2.8466118351389014e-13,
   "drift_err": -6.190603585309873e-12,
   "I_tail_rel": 4.195109089338254e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 153,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9325808546499024,
   "one_minus": 0.06741914535009763,
   "kappa": 5.431911653250352,
   "B": 5.245609358766464,
   "kappa_joint": 7.696095398757684,
   "beta": 5.2896265127279305,
   "mean": 2.023519161012722,
   "var": 0.9834264247387114,
   "drift": 5.2019584896151265,
   "conv": -4.056754931980322e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -3.657518732325116e-12,
   "I_tail_rel": 8.598712018647337e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 153,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9917350081809644,
   "one_minus": 0.008264991819035616,
   "kappa": 4.575999851399143,
   "B": 4.55705031505171,
   "kappa_joint": 5.100954255524844,
   "beta": 3.9376979201149154,
   "mean": 2.2464514377991196,
   "var": 1.3393153765042003,
   "drift": 5.273819372438514,
   "conv": -1.9068080447937064e-12,
   "norm_err": 2.5268676040468563e-13,
   "drift_err": -5.278444348277844e-12,
   "I_tail_rel": 1.818886360523807e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 153,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9694511721421475,
   "one_minus": 0.030548827857852512,
   "kappa": 3.3581047075307047,
   "B": 3.306413790053257,
   "kappa_joint": 3.4961363159614445,
   "beta": 2.007304306665946,
   "mean": 2.988511555043234,
   "var": 2.713238521759715,
   "drift": 5.446295369740221,
   "conv": -1.3089529460330596e-12,
   "norm_err": 3.2218672174622043e-13,
   "drift_err": -6.482814285391214e-12,
   "I_tail_rel": 4.9731269548312394e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 153,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9632047394531004,
   "one_minus": 0.03679526054689963,
   "kappa": 2.789057434005,
   "B": 2.73726448762443,
   "kappa_joint": 2.930739158473628,
   "beta": 1.3518490041842832,
   "mean": 3.652322554426873,
   "var": 4.099936734047681,
   "drift": 5.54249539114092,
   "conv": -1.1467493621353242e-12,
   "norm_err": 3.377298440909726e-13,
   "drift_err": -6.937561636277678e-12,
   "I_tail_rel": 1.6551007933361318e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 153,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.965570181001046,
   "one_minus": 0.03442981899895403,
   "kappa": 2.3533712014106256,
   "B": 2.312503279261835,
   "kappa_joint": 2.487807692145266,
   "beta": 0.952273322522822,
   "mean": 4.459749043884656,
   "var": 5.897140549123609,
   "drift": 5.615689624097999,
   "conv": -7.850387007124482e-13,
   "norm_err": 3.383959779057477e-13,
   "drift_err": -6.88160639583657e-12,
   "I_tail_rel": 3.913065299837665e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 154,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9172104101201779,
   "one_minus": 0.0827895898798221,
   "kappa": 6.369225987216026,
   "B": 6.099877957696742,
   "kappa_joint": 7.168653937412233,
   "beta": 6.09007936880341,
   "mean": 2.1692030053267035,
   "var": 1.003220474146108,
   "drift": 6.109692311958387,
   "conv": -2.949862576429041e-13,
   "norm_err": 8.881784197001252e-16,
   "drift_err": -2.688516076432279e-12,
   "I_tail_rel": 1.0637327101350117e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 154,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9990031609023099,
   "one_minus": 0.0009968390976901054,
   "kappa": 5.0569981240703745,
   "B": 5.054476988898683,
   "kappa_joint": 5.387513125075167,
   "beta": 4.217334355272732,
   "mean": 2.428065723524795,
   "var": 1.4364032526614965,
   "drift": 6.057792785474828,
   "conv": -1.3898882045282335e-12,
   "norm_err": 1.765254609153999e-13,
   "drift_err": -3.9959147102308634e-12,
   "I_tail_rel": 2.125851473239963e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 154,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9740757721611455,
   "one_minus": 0.025924227838854508,
   "kappa": 3.498667315186731,
   "B": 3.4530194014891404,
   "kappa_joint": 3.7992768979509974,
   "beta": 2.0095882753603513,
   "mean": 3.256363839419763,
   "var": 2.952458899253715,
   "drift": 5.933226787423595,
   "conv": -8.683054275593349e-13,
   "norm_err": 2.2382096176443156e-13,
   "drift_err": -4.803268893738277e-12,
   "I_tail_rel": 6.443928180406955e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 154,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9703242862856276,
   "one_minus": 0.029675713714372387,
   "kappa": 2.8440075293219893,
   "B": 2.801490748219859,
   "kappa_joint": 3.110445740215616,
   "beta": 1.3384526554834126,
   "mean": 3.9682748495037523,
   "var": 4.380990967567641,
   "drift": 5.863748994189754,
   "conv": -7.515099653687685e-13,
   "norm_err": 2.4158453015843406e-13,
   "drift_err": -5.1390003363849246e-12,
   "I_tail_rel": 2.2197294632306914e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 154,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9743901957547088,
   "one_minus": 0.025609804245291246,
   "kappa": 2.367765554353953,
   "B": 2.337249906079436,
   "kappa_joint": 2.5746977463436544,
   "beta": 0.9400867028491975,
   "mean": 4.812298455440076,
   "var": 6.181224003060684,
   "drift": 5.810886492609637,
   "conv": -5.052624985069087e-13,
   "norm_err": 2.433608869978343e-13,
   "drift_err": -5.079492382265016e-12,
   "I_tail_rel": 5.345792227176705e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 155,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9148117667618147,
   "one_minus": 0.08518823323818525,
   "kappa": 5.440222838360494,
   "B": 5.203344260218384,
   "kappa_joint": 7.019107602719577,
   "beta": 5.204730399982636,
   "mean": 2.141805745052731,
   "var": 0.9994674247935071,
   "drift": 5.201958489615126,
   "conv": -3.128608483393691e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -2.4424906541753444e-12,
   "I_tail_rel": 1.0605834231869875e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 155,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9967022084106724,
   "one_minus": 0.0032977915893276366,
   "kappa": 4.4953985575161015,
   "B": 4.487979992468084,
   "kappa_joint": 4.883095096774022,
   "beta": 3.819236684149187,
   "mean": 2.3647380218391283,
   "var": 1.380856911624833,
   "drift": 5.273819372438514,
   "conv": -1.645572567099407e-12,
   "norm_err": 1.9317880628477724e-13,
   "drift_err": -3.7054803669889225e-12,
   "I_tail_rel": 2.2568137747805966e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 155,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9820891950875213,
   "one_minus": 0.01791080491247865,
   "kappa": 3.2749944443147374,
   "B": 3.2455330355924503,
   "kappa_joint": 3.4241069247061584,
   "beta": 1.934064161052723,
   "mean": 3.106798139083243,
   "var": 2.8159848465294797,
   "drift": 5.446295369740219,
   "conv": -1.1047829318044933e-12,
   "norm_err": 2.6778579353958776e-13,
   "drift_err": -5.225153643095837e-12,
   "I_tail_rel": 6.191763891450445e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 155,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9744074741049351,
   "one_minus": 0.025592525895064888,
   "kappa": 2.727815552621267,
   "B": 2.6926834709874465,
   "kappa_joint": 2.8748197161073983,
   "beta": 1.308173261906219,
   "mean": 3.7706091384668823,
   "var": 4.236820574565645,
   "drift": 5.54249539114092,
   "conv": -9.908740494779522e-13,
   "norm_err": 3.0309088572266774e-13,
   "drift_err": -5.934808200436237e-12,
   "I_tail_rel": 2.0360799846973894e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 155,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9738664989149334,
   "one_minus": 0.026133501085066624,
   "kappa": 2.311623709611609,
   "B": 2.281218334429483,
   "kappa_joint": 2.444646671090315,
   "beta": 0.9266817501818568,
   "mean": 4.578035627924664,
   "var": 6.059998077005343,
   "drift": 5.615689624097998,
   "conv": -6.932232565759477e-13,
   "norm_err": 3.133049375492192e-13,
   "drift_err": -6.092015780723159e-12,
   "I_tail_rel": 4.743852882498239e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 156,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9236164660780076,
   "one_minus": 0.07638353392199237,
   "kappa": 6.767989254374588,
   "B": 6.50437383198337,
   "kappa_joint": 9.60739883886424,
   "beta": 6.924551480830475,
   "mean": 1.888657303654728,
   "var": 0.8823231842339689,
   "drift": 6.10969231195839,
   "conv": -5.592193375036913e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -5.587530438333488e-12,
   "I_tail_rel": 8.454792836869812e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 156,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9883325349548754,
   "one_minus": 0.011667465045124614,
   "kappa": 5.396052855825803,
   "B": 5.364481366783898,
   "kappa_joint": 5.833749656660206,
   "beta": 4.750519100549911,
   "mean": 2.1475200218528196,
   "var": 1.2751854391604471,
   "drift": 6.057792785474831,
   "conv": -2.1447288389708774e-12,
   "norm_err": 3.0664359940146824e-13,
   "drift_err": -7.37809813244894e-12,
   "I_tail_rel": 1.1135240444805428e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 156,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9479281167981385,
   "one_minus": 0.05207188320186151,
   "kappa": 3.7125034782270054,
   "B": 3.614552789016324,
   "kappa_joint": 3.9456006244273634,
   "beta": 2.202004462778835,
   "mean": 2.975818137747787,
   "var": 2.6944662863835074,
   "drift": 5.933226787423597,
   "conv": -1.2168044349891716e-12,
   "norm_err": 3.2507330161024584e-13,
   "drift_err": -7.434941551309748e-12,
   "I_tail_rel": 3.5888934088388306e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 156,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9479864857044178,
   "one_minus": 0.05201351429558221,
   "kappa": 2.9855841336905993,
   "B": 2.906901976433335,
   "kappa_joint": 3.22603341736062,
   "beta": 1.441071080799162,
   "mean": 3.6877291478317766,
   "var": 4.069021349688002,
   "drift": 5.863748994189755,
   "conv": -1.048938713665848e-12,
   "norm_err": 3.2440716779547074e-13,
   "drift_err": -7.38076266770804e-12,
   "I_tail_rel": 1.2960869895941475e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 156,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9585829518277907,
   "one_minus": 0.04141704817220926,
   "kappa": 2.458447000349426,
   "B": 2.4069978401677,
   "kappa_joint": 2.666331530816926,
   "beta": 0.9970317971174274,
   "mean": 4.5317527537681,
   "var": 5.828185730294468,
   "drift": 5.810886492609639,
   "conv": -7.263079027097774e-13,
   "norm_err": 3.1041835768519377e-13,
   "drift_err": -6.901146321069973e-12,
   "I_tail_rel": 3.2659365543703295e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 157,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9339056119031792,
   "one_minus": 0.06609438809682078,
   "kappa": 5.593502353449034,
   "B": 5.4054931048104615,
   "kappa_joint": 10.334784051108237,
   "beta": 5.616991324418521,
   "mean": 1.954775277271414,
   "var": 0.9261111846480627,
   "drift": 5.201958489615127,
   "conv": -4.908295991867817e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -4.345857007592713e-12,
   "I_tail_rel": 7.728273874710806e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 157,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9892688525292237,
   "one_minus": 0.010731147470776303,
   "kappa": 4.710303632711796,
   "B": 4.684961981627811,
   "kappa_joint": 5.445891798136137,
   "beta": 4.161854477611592,
   "mean": 2.1777075540578106,
   "var": 1.26718014789048,
   "drift": 5.273819372438514,
   "conv": -2.2022383916464605e-12,
   "norm_err": 2.877698079828406e-13,
   "drift_err": -6.0467186813184526e-12,
   "I_tail_rel": 1.3962715589276014e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 157,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.963484770870389,
   "one_minus": 0.036515229129611027,
   "kappa": 3.437402994219089,
   "B": 3.3740605974345073,
   "kappa_joint": 3.5809694097748483,
   "beta": 2.0902804828418837,
   "mean": 2.919767671301926,
   "var": 2.605533283425963,
   "drift": 5.446295369740221,
   "conv": -1.3750112159982564e-12,
   "norm_err": 3.377298440909726e-13,
   "drift_err": -6.899369964230573e-12,
   "I_tail_rel": 3.9609292681436836e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 157,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.95802133087125,
   "one_minus": 0.041978669128750035,
   "kappa": 2.8411338960969683,
   "B": 2.7808610614309166,
   "kappa_joint": 2.983237417416724,
   "beta": 1.3952538878685126,
   "mean": 3.5835786706855646,
   "var": 3.9723920064526936,
   "drift": 5.542495391140922,
   "conv": -1.2346790256856366e-12,
   "norm_err": 3.61710661422876e-13,
   "drift_err": -7.37898631086864e-12,
   "I_tail_rel": 1.3482392370356224e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 157,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9618707448705669,
   "one_minus": 0.038129255129433104,
   "kappa": 2.3869367397319037,
   "B": 2.340988429417624,
   "kappa_joint": 2.5238565426734456,
   "beta": 0.9758777983652251,
   "mean": 4.391005160143347,
   "var": 5.754500854005812,
   "drift": 5.615689624098,
   "conv": -8.598677325721837e-13,
   "norm_err": 3.554934124849751e-13,
   "drift_err": -7.178257988016412e-12,
   "I_tail_rel": 3.252078442475389e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 158,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8926634855481137,
   "one_minus": 0.1073365144518863,
   "kappa": 6.887879404561933,
   "B": 6.507728407678224,
   "kappa_joint": 9.002923401707951,
   "beta": 6.931695880201729,
   "mean": 2.0609649959624203,
   "var": 0.8814137864023808,
   "drift": 6.10969231195839,
   "conv": -3.765876499528531e-13,
   "norm_err": 0.0,
   "drift_err": -3.1965541325007507e-12,
   "I_tail_rel": 1.239522916442607e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 158,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9986123437626846,
   "one_minus": 0.0013876562373154044,
   "kappa": 5.31868926967976,
   "B": 5.314997732419295,
   "kappa_joint": 5.715386948463601,
   "beta": 4.6632827988697825,
   "mean": 2.3198277141605117,
   "var": 1.2990404071018444,
   "drift": 6.057792785474831,
   "conv": -1.6425749649329191e-12,
   "norm_err": 1.9229062786507711e-13,
   "drift_err": -4.4293457790445245e-12,
   "I_tail_rel": 1.4019788440970932e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 158,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.967206248830082,
   "one_minus": 0.032793751169918006,
   "kappa": 3.6197961150900246,
   "B": 3.5599480176485487,
   "kappa_joint": 3.9073740795679854,
   "beta": 2.135975977729813,
   "mean": 3.1481258300554797,
   "var": 2.7777591364719516,
   "drift": 5.933226787423597,
   "conv": -1.0311751452718454e-12,
   "norm_err": 2.4868995751603507e-13,
   "drift_err": -5.504041666881676e-12,
   "I_tail_rel": 4.5768056202684026e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 158,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9638055676351253,
   "one_minus": 0.03619443236487474,
   "kappa": 2.9195017247264223,
   "B": 2.866179936214057,
   "kappa_joint": 3.184227143288012,
   "beta": 1.4009786972286924,
   "mean": 3.8600368401394696,
   "var": 4.18546620715145,
   "drift": 5.863748994189755,
   "conv": -8.554268404736831e-13,
   "norm_err": 2.609024107869118e-13,
   "drift_err": -5.664801960847399e-12,
   "I_tail_rel": 1.634349807167276e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 158,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9696397513816302,
   "one_minus": 0.030360248618369834,
   "kappa": 2.415212318884913,
   "B": 2.378266513342247,
   "kappa_joint": 2.626327800207068,
   "beta": 0.9733715528050078,
   "mean": 4.704060446075793,
   "var": 5.9698544465000545,
   "drift": 5.810886492609638,
   "conv": -5.798694857617193e-13,
   "norm_err": 2.5934809855243657e-13,
   "drift_err": -5.4782844927103724e-12,
   "I_tail_rel": 4.058092807464018e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 159,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9123433123800553,
   "one_minus": 0.08765668761994472,
   "kappa": 5.687531150902476,
   "B": 5.432540025886034,
   "kappa_joint": 9.251878583805281,
   "beta": 5.673342298246087,
   "mean": 2.0696470721432085,
   "var": 0.9169125034502699,
   "drift": 5.201958489615127,
   "conv": -3.806954751439662e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -2.8341773372630996e-12,
   "I_tail_rel": 1.0058160380621268e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 159,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9976771092529132,
   "one_minus": 0.002322890747086803,
   "kappa": 4.661867664033471,
   "B": 4.656450011420057,
   "kappa_joint": 5.228495747238131,
   "beta": 4.111351788453131,
   "mean": 2.2925793489296065,
   "var": 1.2827458324656655,
   "drift": 5.273819372438514,
   "conv": -1.852296094284611e-12,
   "norm_err": 2.0383694732117874e-13,
   "drift_err": -4.002131959168764e-12,
   "I_tail_rel": 1.6474316975196851e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 159,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.977857059528633,
   "one_minus": 0.022142940471367,
   "kappa": 3.363973857392894,
   "B": 3.326521232549223,
   "kappa_joint": 3.519614945706702,
   "beta": 2.031792761751851,
   "mean": 3.0346394661737204,
   "var": 2.6805368501482008,
   "drift": 5.446295369740221,
   "conv": -1.2145839889399213e-12,
   "norm_err": 2.8621549574836536e-13,
   "drift_err": -5.4711790653527714e-12,
   "I_tail_rel": 4.7546066413762276e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 159,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9701894451519099,
   "one_minus": 0.029810554848090143,
   "kappa": 2.7855941694652624,
   "B": 2.743759981651751,
   "kappa_joint": 2.9354213637062276,
   "beta": 1.3582724577356722,
   "mean": 3.6984504655573596,
   "var": 4.080547580549943,
   "drift": 5.542495391140922,
   "conv": -1.0799139360528898e-12,
   "norm_err": 3.204103649068202e-13,
   "drift_err": -6.245670647331281e-12,
   "I_tail_rel": 1.606796939563007e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 159,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9707598769765989,
   "one_minus": 0.029240123023401066,
   "kappa": 2.3489171670847613,
   "B": 2.3143210789196718,
   "kappa_joint": 2.485466303864595,
   "beta": 0.9537710263309316,
   "mean": 4.505876955015142,
   "var": 5.887880286845192,
   "drift": 5.615689624097999,
   "conv": -7.567280135845067e-13,
   "norm_err": 3.184119634624949e-13,
   "drift_err": -6.31050767196939e-12,
   "I_tail_rel": 3.833392822003046e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 160,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9268613744001056,
   "one_minus": 0.07313862559989437,
   "kappa": 3.6662224079187613,
   "B": 3.529605759771783,
   "kappa_joint": 47377036306.14328,
   "beta": 2.039074340131679,
   "mean": 2.5047844667409884,
   "var": 2.996306800449383,
   "drift": 6.109692311958389,
   "conv": -1.1015632850330803e-12,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -1.2688516903835989e-11,
   "I_tail_rel": 7.286286117918757e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 160,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9291211372607941,
   "one_minus": 0.07087886273920585,
   "kappa": 3.3301818682823194,
   "B": 3.2099932711695516,
   "kappa_joint": 4.433792206873462,
   "beta": 1.7009589409628727,
   "mean": 2.76364718493908,
   "var": 3.5613985967501707,
   "drift": 6.057792785474831,
   "conv": -1.9134693829414573e-12,
   "norm_err": 6.534772722943671e-13,
   "drift_err": -1.0651035609043902e-11,
   "I_tail_rel": 1.2371089060290948e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 160,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9434704040787745,
   "one_minus": 0.05652959592122553,
   "kappa": 2.630081233729867,
   "B": 2.554661147612195,
   "kappa_joint": 3.0744365509523086,
   "beta": 1.099956872195204,
   "mean": 3.5919453008340483,
   "var": 5.39405401921127,
   "drift": 5.933226787423597,
   "conv": -5.401235014801387e-13,
   "norm_err": 5.118128143521972e-13,
   "drift_err": -7.7973183465474e-12,
   "I_tail_rel": 6.58148046775641e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 160,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.954789782746766,
   "one_minus": 0.04521021725323404,
   "kappa": 2.2682877305151115,
   "B": 2.2164198199333134,
   "kappa_joint": 2.555030123084766,
   "beta": 0.837777473602795,
   "mean": 4.3038563109180386,
   "var": 6.999172428178536,
   "drift": 5.863748994189754,
   "conv": -3.54605234065275e-13,
   "norm_err": 5.140332604014475e-13,
   "drift_err": -8.72724115197343e-12,
   "I_tail_rel": 2.6360289986106465e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 160,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9641567012642114,
   "one_minus": 0.03584329873578862,
   "kappa": 1.9799370880202716,
   "B": 1.944129556821037,
   "kappa_joint": 2.166028189629614,
   "beta": 0.6504411570441374,
   "mean": 5.147879916854363,
   "var": 8.933762000880463,
   "drift": 5.810886492609637,
   "conv": -1.0169642905566434e-13,
   "norm_err": 5.211386877590485e-13,
   "drift_err": -8.979483823168266e-12,
   "I_tail_rel": 1.2943707356915142e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 161,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9190792634464795,
   "one_minus": 0.0809207365535205,
   "kappa": 3.473190774659932,
   "B": 3.3297001260922303,
   "kappa_joint": 25788792105.666924,
   "beta": 2.1312940024092524,
   "mean": 2.1714511334076554,
   "var": 2.4407512448938258,
   "drift": 5.201958489615127,
   "conv": -1.5785150964120476e-12,
   "norm_err": -7.771561172376096e-16,
   "drift_err": -1.3815615318435448e-11,
   "I_tail_rel": 5.412467473429895e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 161,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9172311427135185,
   "one_minus": 0.08276885728648153,
   "kappa": 3.2038852475852146,
   "B": 3.068430907752984,
   "kappa_joint": 3.661678471832399,
   "beta": 1.7852845482078694,
   "mean": 2.394383410194052,
   "var": 2.9540497495105518,
   "drift": 5.273819372438515,
   "conv": -2.9627411635146927e-12,
   "norm_err": 8.661960038125471e-13,
   "drift_err": -1.1928236176572682e-11,
   "I_tail_rel": 8.910430204521549e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 161,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9218867080187814,
   "one_minus": 0.07811329198121864,
   "kappa": 2.6148496435708197,
   "B": 2.5106460953604617,
   "kappa_joint": 2.8144634840158704,
   "beta": 1.1573635633444155,
   "mean": 3.1364435274381672,
   "var": 4.705777460284084,
   "drift": 5.446295369740221,
   "conv": -1.0942358130705543e-12,
   "norm_err": 6.823430709346212e-13,
   "drift_err": -9.945821943802002e-12,
   "I_tail_rel": 4.4389189930871006e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 161,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.930386728328548,
   "one_minus": 0.06961327167145204,
   "kappa": 2.288722082046613,
   "B": 2.2076225071826325,
   "kappa_joint": 2.4430375134889415,
   "beta": 0.8793146029510913,
   "mean": 3.800254526821806,
   "var": 6.303199528973593,
   "drift": 5.542495391140921,
   "conv": -9.520162436160717e-13,
   "norm_err": 7.243095012654521e-13,
   "drift_err": -1.1453948900452815e-11,
   "I_tail_rel": 1.726112478454636e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 161,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9406141430465935,
   "one_minus": 0.05938585695340648,
   "kappa": 2.0145963219969767,
   "B": 1.95386156114432,
   "kappa_joint": 2.1360652459323854,
   "beta": 0.6798051985877879,
   "mean": 4.60768101627959,
   "var": 8.260733568622168,
   "drift": 5.615689624097999,
   "conv": -6.081801728896608e-13,
   "norm_err": 7.309708394132031e-13,
   "drift_err": -1.2321699216499837e-11,
   "I_tail_rel": 8.334779882274137e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 162,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9505776432384974,
   "one_minus": 0.04942235676150264,
   "kappa": 3.439486570789992,
   "B": 3.353415875764428,
   "kappa_joint": 58368508729.20371,
   "beta": 1.8405833651914838,
   "mean": 2.7028364147929365,
   "var": 3.3194325383478462,
   "drift": 6.109692311958388,
   "conv": -7.790434963794723e-13,
   "norm_err": -8.881784197001252e-16,
   "drift_err": -1.035882490896256e-11,
   "I_tail_rel": 1.019922817143922e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 162,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9533277512564721,
   "one_minus": 0.04667224874352793,
   "kappa": 3.1364545490729645,
   "B": 3.062387308258156,
   "kappa_joint": 4.452410094046909,
   "beta": 1.548124268672148,
   "mean": 2.9616991329910274,
   "var": 3.9129887103124474,
   "drift": 6.057792785474829,
   "conv": -1.5620837956475953e-12,
   "norm_err": 6.044054146059352e-13,
   "drift_err": -8.86846152070575e-12,
   "I_tail_rel": 1.7182112097602024e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 162,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9613499536378136,
   "one_minus": 0.038650046362186385,
   "kappa": 2.5096553210850567,
   "B": 2.4606782692358826,
   "kappa_joint": 2.976488881776128,
   "beta": 1.0205134173404746,
   "mean": 3.789997248885996,
   "var": 5.813962547289163,
   "drift": 5.933226787423595,
   "conv": -3.2096547641913276e-13,
   "norm_err": 4.75397499144492e-13,
   "drift_err": -6.9677597025474824e-12,
   "I_tail_rel": 8.905216276143685e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 162,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.966367458501962,
   "one_minus": 0.03363254149803796,
   "kappa": 2.184322355018777,
   "B": 2.1472760444550327,
   "kappa_joint": 2.469070574848927,
   "beta": 0.7863219274322922,
   "mean": 4.501908258969986,
   "var": 7.457186159538534,
   "drift": 5.863748994189753,
   "conv": -1.6864287744056128e-13,
   "norm_err": 4.956035581926699e-13,
   "drift_err": -8.143707930230448e-12,
   "I_tail_rel": 3.502061090050951e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 162,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9707559652319644,
   "one_minus": 0.02924403476803561,
   "kappa": 1.9215168535460585,
   "B": 1.8932119276938266,
   "kappa_joint": 2.1002443232676065,
   "beta": 0.616816626468384,
   "mean": 5.3459318649063094,
   "var": 9.4207682530871,
   "drift": 5.810886492609636,
   "conv": 5.417888360170764e-14,
   "norm_err": 4.971578704271451e-13,
   "drift_err": -8.528289185960602e-12,
   "I_tail_rel": 1.6931045584789592e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 163,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9416346575553952,
   "one_minus": 0.058365342444604784,
   "kappa": 3.2309468293872197,
   "B": 3.1352417112807935,
   "kappa_joint": 31771791874.165447,
   "beta": 1.8896230348201384,
   "mean": 2.303485765442287,
   "var": 2.75290806354415,
   "drift": 5.201958489615127,
   "conv": -1.3978818103055346e-12,
   "norm_err": -8.881784197001252e-16,
   "drift_err": -1.291144968718072e-11,
   "I_tail_rel": 7.705550353879573e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 163,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9379046286296658,
   "one_minus": 0.06209537137033416,
   "kappa": 3.000128721811863,
   "B": 2.905488951262133,
   "kappa_joint": 3.604995649699237,
   "beta": 1.600712017181387,
   "mean": 2.526418042228684,
   "var": 3.294670943824684,
   "drift": 5.273819372438514,
   "conv": -2.6186830481833567e-12,
   "norm_err": 8.377742943821431e-13,
   "drift_err": -1.1072920358401461e-11,
   "I_tail_rel": 1.2519399798890628e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 163,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.933572201864984,
   "one_minus": 0.06642779813501598,
   "kappa": 2.4923924531589976,
   "B": 2.408187974526883,
   "kappa_joint": 2.7100991609966045,
   "beta": 1.064828278113112,
   "mean": 3.2684781594727994,
   "var": 5.114717069113828,
   "drift": 5.44629536974022,
   "conv": -8.997247391562269e-13,
   "norm_err": 6.825651155395462e-13,
   "drift_err": -9.419132140919828e-12,
   "I_tail_rel": 6.019335016083223e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 163,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9362823744764859,
   "one_minus": 0.06371762552351412,
   "kappa": 2.2046627788454614,
   "B": 2.1332688602966963,
   "kappa_joint": 2.3588973145659358,
   "beta": 0.8210807062799877,
   "mean": 3.932289158856438,
   "var": 6.750244341085436,
   "drift": 5.54249539114092,
   "conv": -7.277511926417901e-13,
   "norm_err": 7.065459328714496e-13,
   "drift_err": -1.113953373987897e-11,
   "I_tail_rel": 2.2918256704473352e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 163,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9427895128750604,
   "one_minus": 0.05721048712493959,
   "kappa": 1.9566820063543577,
   "B": 1.8998863510813409,
   "kappa_joint": 2.0730111338236945,
   "beta": 0.6427648941878527,
   "mean": 4.739715648314221,
   "var": 8.736770901580652,
   "drift": 5.615689624097998,
   "conv": -4.0312198024139434e-13,
   "norm_err": 7.214229214014267e-13,
   "drift_err": -1.2042811192713998e-11,
   "I_tail_rel": 1.088530026958112e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 164,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9916714932007641,
   "one_minus": 0.008328506799235913,
   "kappa": 4.5252974444167124,
   "B": 4.506413558296937,
   "kappa_joint": 25.78549917247908,
   "beta": 3.3238602079280573,
   "mean": 2.182427571157548,
   "var": 1.8381315487894394,
   "drift": 6.109692311958388,
   "conv": -7.328582185550658e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -8.307132759455271e-12,
   "I_tail_rel": 1.5187034894893985e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 164,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9827985394621266,
   "one_minus": 0.017201460537873414,
   "kappa": 3.9802666702674436,
   "B": 3.9458849750410327,
   "kappa_joint": 4.751873388623848,
   "beta": 2.5702444417689243,
   "mean": 2.44129028935564,
   "var": 2.3568936428885587,
   "drift": 6.05779278547483,
   "conv": -1.1574075031717257e-12,
   "norm_err": 4.318767565791859e-13,
   "drift_err": -6.689759857181343e-12,
   "I_tail_rel": 5.286111393294618e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 164,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9720454056544069,
   "one_minus": 0.02795459434559311,
   "kappa": 2.9799251174741666,
   "B": 2.937978591157778,
   "kappa_joint": 3.3974156799764916,
   "beta": 1.4548100909268662,
   "mean": 3.269588405250607,
   "var": 4.078351411244,
   "drift": 5.933226787423597,
   "conv": -7.857048345272233e-13,
   "norm_err": 5.122569035620472e-13,
   "drift_err": -8.105516258183343e-12,
   "I_tail_rel": 2.645489357760093e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 164,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9737070455550983,
   "one_minus": 0.02629295444490165,
   "kappa": 2.506323367640224,
   "B": 2.473154565830666,
   "kappa_joint": 2.7995212412784207,
   "beta": 1.0431028873421686,
   "mean": 3.9814994153345977,
   "var": 5.621448339703685,
   "drift": 5.863748994189754,
   "conv": -6.494804694057166e-13,
   "norm_err": 5.402345237826012e-13,
   "drift_err": -9.15445497184919e-12,
   "I_tail_rel": 6.938714054677684e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 164,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9771319854480928,
   "one_minus": 0.022868014551907234,
   "kappa": 2.145255894706753,
   "B": 2.1205851648505654,
   "kappa_joint": 2.3443679096098426,
   "beta": 0.7738718433243351,
   "mean": 4.8255230212709215,
   "var": 7.508848580984299,
   "drift": 5.8108864926096375,
   "conv": -3.6415315207705135e-13,
   "norm_err": 5.342393194496253e-13,
   "drift_err": -9.493739128174639e-12,
   "I_tail_rel": 2.9683530141099456e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 165,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9917584539228358,
   "one_minus": 0.008241546077164208,
   "kappa": 4.197729002155688,
   "B": 4.180395325697434,
   "kappa_joint": 14.375397725703555,
   "beta": 3.3594472378048357,
   "mean": 1.9565465363520282,
   "var": 1.5484566720012678,
   "drift": 5.201958489615127,
   "conv": -1.0587086762825493e-12,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -8.86490880702695e-12,
   "I_tail_rel": 1.1766497223570678e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 165,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9836557513765152,
   "one_minus": 0.016344248623484825,
   "kappa": 3.7455906443427107,
   "B": 3.7148551072668603,
   "kappa_joint": 4.011371461769991,
   "beta": 2.6167275542479844,
   "mean": 2.1794788131384255,
   "var": 2.0154254744163254,
   "drift": 5.273819372438515,
   "conv": -1.8164358905892186e-12,
   "norm_err": 5.593303598061539e-13,
   "drift_err": -7.852385408568807e-12,
   "I_tail_rel": 3.979502460868379e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 165,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9649014400508359,
   "one_minus": 0.03509855994916411,
   "kappa": 2.8997413475267053,
   "B": 2.8483984351465934,
   "kappa_joint": 3.091880349941327,
   "beta": 1.4897050370098743,
   "mean": 2.9215389303825403,
   "var": 3.655955531084185,
   "drift": 5.446295369740221,
   "conv": -1.3948842081390467e-12,
   "norm_err": 6.943334796005729e-13,
   "drift_err": -1.0487610779819079e-11,
   "I_tail_rel": 1.8625917419193198e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 165,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9614970865714634,
   "one_minus": 0.03850291342853662,
   "kappa": 2.480795374121566,
   "B": 2.432567665866354,
   "kappa_joint": 2.6436498790768046,
   "beta": 1.0676392186950272,
   "mean": 3.585349929766179,
   "var": 5.191356119266112,
   "drift": 5.542495391140921,
   "conv": -1.2844170171888436e-12,
   "norm_err": 7.418510250545296e-13,
   "drift_err": -1.2180478847767517e-11,
   "I_tail_rel": 4.7233810908643185e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 165,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9628176766432317,
   "one_minus": 0.0371823233567683,
   "kappa": 2.147582629878656,
   "B": 2.1072783736231155,
   "kappa_joint": 2.279669094407223,
   "beta": 0.7907527732451815,
   "mean": 4.392776419223962,
   "var": 7.101700827493392,
   "drift": 5.615689624098,
   "conv": -8.139044993527023e-13,
   "norm_err": 7.425171588693047e-13,
   "drift_err": -1.2648548874949483e-11,
   "I_tail_rel": 1.979635876998128e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 166,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9869368224811389,
   "one_minus": 0.013063177518861102,
   "kappa": 4.278025808204692,
   "B": 4.249991648156039,
   "kappa_joint": 33.61117900469169,
   "beta": 2.956356570369807,
   "mean": 2.3741111411372646,
   "var": 2.0666290302032593,
   "drift": 6.109692311958388,
   "conv": -4.5297099404706387e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -6.265210572564683e-12,
   "I_tail_rel": 2.234066532069979e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 166,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.98782304561314,
   "one_minus": 0.01217695438685995,
   "kappa": 3.77059684084247,
   "B": 3.747569332026099,
   "kappa_joint": 4.746325461970561,
   "beta": 2.318381693744532,
   "mean": 2.6329738593353555,
   "var": 2.612940225425344,
   "drift": 6.057792785474829,
   "conv": -8.296696663023795e-13,
   "norm_err": 3.808064974464287e-13,
   "drift_err": -5.496048061104375e-12,
   "I_tail_rel": 7.743835087933198e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 166,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9836621469033014,
   "one_minus": 0.01633785309669855,
   "kappa": 2.8517797981552504,
   "B": 2.828387881563414,
   "kappa_joint": 3.2932187344609534,
   "beta": 1.3483014041417667,
   "mean": 3.4612719752303236,
   "var": 4.400519623577985,
   "drift": 5.933226787423596,
   "conv": -5.158096172408477e-13,
   "norm_err": 4.780620344035924e-13,
   "drift_err": -7.256417688950023e-12,
   "I_tail_rel": 3.797443684224113e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 166,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9828275728330069,
   "one_minus": 0.017172427166993076,
   "kappa": 2.4186224847250744,
   "B": 2.3977657475512775,
   "kappa_joint": 2.7097287506310312,
   "beta": 0.9804786299391328,
   "mean": 4.173182985314313,
   "var": 5.9804964791060975,
   "drift": 5.863748994189754,
   "conv": -4.175548795615214e-13,
   "norm_err": 4.996003610813204e-13,
   "drift_err": -8.202327705930657e-12,
   "I_tail_rel": 9.792360678369944e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 166,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.982970588917879,
   "one_minus": 0.01702941108212097,
   "kappa": 2.085785977937825,
   "B": 2.0679498638213665,
   "kappa_joint": 2.277019747268057,
   "beta": 0.7359318831502925,
   "mean": 5.017206591250638,
   "var": 7.895956984136987,
   "drift": 5.810886492609637,
   "conv": -1.5754064719430971e-13,
   "norm_err": 5.089262344881718e-13,
   "drift_err": -8.86846152070575e-12,
   "I_tail_rel": 4.119333991526813e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 167,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9891580110713211,
   "one_minus": 0.010841988928678936,
   "kappa": 3.9350898980155864,
   "B": 3.913699661276876,
   "kappa_joint": 18.504969880449348,
   "beta": 2.944476598430524,
   "mean": 2.0843355830051724,
   "var": 1.7666835906890528,
   "drift": 5.2019584896151265,
   "conv": -7.793765632868599e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -7.577938276881468e-12,
   "I_tail_rel": 1.7602823209486285e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 167,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9888324451236156,
   "one_minus": 0.011167554876384433,
   "kappa": 3.5269090898796605,
   "B": 3.5071603233182964,
   "kappa_joint": 3.891405687563658,
   "beta": 2.332308458977564,
   "mean": 2.3072678597915695,
   "var": 2.261201494227075,
   "drift": 5.273819372438514,
   "conv": -1.4305223672295142e-12,
   "norm_err": 5.271338920920243e-13,
   "drift_err": -6.944667063635279e-12,
   "I_tail_rel": 5.9006045734485545e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 167,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9741071699143875,
   "one_minus": 0.025892830085612495,
   "kappa": 2.7702567633604436,
   "B": 2.734156653435348,
   "kappa_joint": 2.9749176825296253,
   "beta": 1.3726050641798662,
   "mean": 3.0493279770356843,
   "var": 3.96785318069214,
   "drift": 5.446295369740221,
   "conv": -1.0452749776845849e-12,
   "norm_err": 6.579181643928678e-13,
   "drift_err": -9.367617792577221e-12,
   "I_tail_rel": 2.6828733821355634e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 167,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9678877494984568,
   "one_minus": 0.032112250501543205,
   "kappa": 2.3934960849546214,
   "B": 2.354752236033086,
   "kappa_joint": 2.5549941474589306,
   "beta": 1.0004262884847273,
   "mean": 3.713138976419323,
   "var": 5.54013369594249,
   "drift": 5.54249539114092,
   "conv": -1.0202949596305189e-12,
   "norm_err": 7.294165271787278e-13,
   "drift_err": -1.1542766742422828e-11,
   "I_tail_rel": 6.6680439345165404e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 167,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9662762472987242,
   "one_minus": 0.03372375270127581,
   "kappa": 2.0890270947449663,
   "B": 2.053500083357905,
   "kappa_joint": 2.2156424701866215,
   "beta": 0.7509073461352922,
   "mean": 4.520565465877106,
   "var": 7.478538667920038,
   "drift": 5.615689624097999,
   "conv": -6.580291866953303e-13,
   "norm_err": 7.356337761166287e-13,
   "drift_err": -1.2494894008341362e-11,
   "I_tail_rel": 2.7430108372396474e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 168,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9884219413151385,
   "one_minus": 0.011578058684861503,
   "kappa": 5.413154940112626,
   "B": 5.38172679324979,
   "kappa_joint": 6.372632399732428,
   "beta": 4.7404978513392475,
   "mean": 1.9719137866963956,
   "var": 1.2888292545544195,
   "drift": 6.10969231195839,
   "conv": -4.369837824924616e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -5.255351709365641e-12,
   "I_tail_rel": 4.027432417451395e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 168,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9971129827503306,
   "one_minus": 0.0028870172496694435,
   "kappa": 4.5504826957300955,
   "B": 4.543909286896242,
   "kappa_joint": 5.105128546212159,
   "beta": 3.408355541154998,
   "mean": 2.230776504894487,
   "var": 1.7773359358577983,
   "drift": 6.057792785474831,
   "conv": -1.6915358003188885e-12,
   "norm_err": 4.476419235288631e-13,
   "drift_err": -7.30615568045323e-12,
   "I_tail_rel": 9.47849344949604e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 168,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9775644532637556,
   "one_minus": 0.02243554673624437,
   "kappa": 3.2420027494813493,
   "B": 3.2054283922473426,
   "kappa_joint": 3.639799346396179,
   "beta": 1.7317341045524113,
   "mean": 3.059074620789455,
   "var": 3.426176554371848,
   "drift": 5.933226787423598,
   "conv": -1.1365353103087728e-12,
   "norm_err": 5.395683899678261e-13,
   "drift_err": -9.054090810423077e-12,
   "I_tail_rel": 1.648360050623641e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 168,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9759552518575608,
   "one_minus": 0.024044748142439176,
   "kappa": 2.673567265322157,
   "B": 2.641229065804611,
   "kappa_joint": 2.9723110297541075,
   "beta": 1.1896980899017906,
   "mean": 3.770985630873444,
   "var": 4.928770621690926,
   "drift": 5.8637489941897565,
   "conv": -9.366951658762446e-13,
   "norm_err": 5.484501741648273e-13,
   "drift_err": -9.71134284100117e-12,
   "I_tail_rel": 4.6887947167454027e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 168,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.97846477412335,
   "one_minus": 0.02153522587665002,
   "kappa": 2.255192077327091,
   "B": 2.230776879830849,
   "kappa_joint": 2.464993224705769,
   "beta": 0.8563866277403395,
   "mean": 4.615009236809767,
   "var": 6.785354073010499,
   "drift": 5.810886492609638,
   "conv": -5.678790770957676e-13,
   "norm_err": 5.482281295599023e-13,
   "drift_err": -9.870326778127492e-12,
   "I_tail_rel": 9.790063488679627e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 169,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9761011606514589,
   "one_minus": 0.02389883934854109,
   "kappa": 4.955983743945903,
   "B": 4.8964044929434465,
   "kappa_joint": 5.194394260691727,
   "beta": 4.608798206748199,
   "mean": 1.816204013377926,
   "var": 1.128701725755409,
   "drift": 5.201958489615127,
   "conv": -5.606626274357041e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -5.440980999082967e-12,
   "I_tail_rel": 3.2338612759954363e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 169,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9970066064345812,
   "one_minus": 0.0029933935654188337,
   "kappa": 4.221448269072103,
   "B": 4.215125305703614,
   "kappa_joint": 4.408414588383318,
   "beta": 3.3689590196502555,
   "mean": 2.0391362901643237,
   "var": 1.565415115374722,
   "drift": 5.273819372438515,
   "conv": -2.4896751327219135e-12,
   "norm_err": 5.730971253115058e-13,
   "drift_err": -8.034461984607333e-12,
   "I_tail_rel": 7.553594242645944e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 169,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9762695954867711,
   "one_minus": 0.023730404513228942,
   "kappa": 3.113962493932801,
   "B": 3.076792862556124,
   "kappa_joint": 3.304025175378818,
   "beta": 1.7381823196136807,
   "mean": 2.7811964074084385,
   "var": 3.133328022201196,
   "drift": 5.446295369740222,
   "conv": -1.744382416291046e-12,
   "norm_err": 7.114309141798003e-13,
   "drift_err": -1.0790479620936821e-11,
   "I_tail_rel": 1.2542559033143262e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 169,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9694404392803508,
   "one_minus": 0.03055956071964916,
   "kappa": 2.616601027327596,
   "B": 2.5763097288910077,
   "kappa_joint": 2.7867782984356295,
   "beta": 1.1975421449673331,
   "mean": 3.4450074067920773,
   "var": 4.628225749242514,
   "drift": 5.542495391140922,
   "conv": -1.546318628697918e-12,
   "norm_err": 7.59170504238682e-13,
   "drift_err": -1.2605028132384177e-11,
   "I_tail_rel": 3.4789672397139694e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 169,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9686578132077104,
   "one_minus": 0.03134218679228962,
   "kappa": 2.236672256680457,
   "B": 2.2013421221354377,
   "kappa_joint": 2.3771509192651727,
   "beta": 0.8629228933687924,
   "mean": 4.25243389624986,
   "var": 6.507753667508727,
   "drift": 5.6156896240980005,
   "conv": -1.0820233597996776e-12,
   "norm_err": 7.498446308318307e-13,
   "drift_err": -1.2995826637052232e-11,
   "I_tail_rel": 7.1541071459662866e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 170,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9643924795656906,
   "one_minus": 0.03560752043430937,
   "kappa": 5.155270767701464,
   "B": 5.062655641558992,
   "kappa_joint": 6.873851037930092,
   "beta": 4.1950528498535045,
   "mean": 2.1576280724106813,
   "var": 1.4564041337814722,
   "drift": 6.10969231195839,
   "conv": -2.4868995751603507e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -3.848477092560643e-12,
   "I_tail_rel": 6.164756145120487e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 170,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9907832072449487,
   "one_minus": 0.009216792755051273,
   "kappa": 4.334265091744579,
   "B": 4.314244842788384,
   "kappa_joint": 5.073268209584804,
   "beta": 3.072523148720949,
   "mean": 2.4164907906087723,
   "var": 1.971602000133542,
   "drift": 6.057792785474831,
   "conv": -1.2096990076315706e-12,
   "norm_err": 3.856914787547794e-13,
   "drift_err": -5.553779658384883e-12,
   "I_tail_rel": 1.4254905677015375e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 170,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9872755417281274,
   "one_minus": 0.01272445827187263,
   "kappa": 3.110872249791781,
   "B": 3.0910168030595333,
   "kappa_joint": 3.53634356843199,
   "beta": 1.6103185027493623,
   "mean": 3.24478890650374,
   "var": 3.684505131931079,
   "drift": 5.933226787423597,
   "conv": -8.247846849940288e-13,
   "norm_err": 4.924949337237194e-13,
   "drift_err": -7.717382288774388e-12,
   "I_tail_rel": 2.388033963998679e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 170,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9851766703663619,
   "one_minus": 0.014823329633638083,
   "kappa": 2.5850285296978472,
   "B": 2.5657976321329716,
   "kappa_joint": 2.8829881318167656,
   "beta": 1.1227147505090023,
   "mean": 3.956699916587731,
   "var": 5.222830635770414,
   "drift": 5.863748994189755,
   "conv": -6.434852650727407e-13,
   "norm_err": 5.18030063290098e-13,
   "drift_err": -8.646416915780719e-12,
   "I_tail_rel": 6.607758576984325e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 170,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9849728047293007,
   "one_minus": 0.01502719527069929,
   "kappa": 2.1963387342274663,
   "B": 2.179773862253894,
   "kappa_joint": 2.398317401605919,
   "beta": 0.8176745659389785,
   "mean": 4.800723522524053,
   "var": 7.1066005164740496,
   "drift": 5.810886492609638,
   "conv": -3.6903813338540203e-13,
   "norm_err": 5.231370892033738e-13,
   "drift_err": -9.089617947211082e-12,
   "I_tail_rel": 1.3441232300772988e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 171,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.95629329357207,
   "one_minus": 0.04370670642792995,
   "kappa": 4.689676669202236,
   "B": 4.58604652477542,
   "kappa_joint": 5.101985599607709,
   "beta": 4.043058546005576,
   "mean": 1.94001353718745,
   "var": 1.2866394167738457,
   "drift": 5.201958489615127,
   "conv": -3.6914915568786455e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -4.504840944719035e-12,
   "I_tail_rel": 5.000525641426516e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 171,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9915457568867035,
   "one_minus": 0.008454243113296456,
   "kappa": 4.00354199214238,
   "B": 3.986582612723427,
   "kappa_joint": 4.241657276788105,
   "beta": 3.013535315814238,
   "mean": 2.1629458139738476,
   "var": 1.7500439914418466,
   "drift": 5.273819372438515,
   "conv": -2.0030643810287074e-12,
   "norm_err": 5.380140777333509e-13,
   "drift_err": -6.969536059386883e-12,
   "I_tail_rel": 1.1372880803071597e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 171,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9845967305152189,
   "one_minus": 0.015403269484781101,
   "kappa": 2.984584973873096,
   "B": 2.9615095866033845,
   "kappa_joint": 3.1840904715904252,
   "beta": 1.6103678622120141,
   "mean": 2.9050059312179624,
   "var": 3.382019411551809,
   "drift": 5.446295369740221,
   "conv": -1.4102052858788738e-12,
   "norm_err": 6.685763054292693e-13,
   "drift_err": -9.800160682971182e-12,
   "I_tail_rel": 1.7982982161227426e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 171,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.976853965040819,
   "one_minus": 0.023146034959180994,
   "kappa": 2.530070773122043,
   "B": 2.5006187979872907,
   "kappa_joint": 2.698333443270288,
   "beta": 1.128209214723443,
   "mean": 3.5688169306016,
   "var": 4.912648575113392,
   "drift": 5.542495391140922,
   "conv": -1.287747686262719e-12,
   "norm_err": 7.269740365245525e-13,
   "drift_err": -1.1804779376234364e-11,
   "I_tail_rel": 4.829098814986891e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 171,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.973450738884454,
   "one_minus": 0.026549261115546008,
   "kappa": 2.1795869805506434,
   "B": 2.1504591374184034,
   "kappa_joint": 2.3145758904434515,
   "beta": 0.8234918258056496,
   "mean": 4.376243420059384,
   "var": 6.819362922763663,
   "drift": 5.615689624098,
   "conv": -8.529843498195078e-13,
   "norm_err": 7.436273818939299e-13,
   "drift_err": -1.2459366871553357e-11,
   "I_tail_rel": 9.645417188218515e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 172,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8826215370744446,
   "one_minus": 0.11737846292555543,
   "kappa": 6.910596900827624,
   "B": 6.492363408148282,
   "kappa_joint": 7.256261709949846,
   "beta": 6.899002514572107,
   "mean": 1.7588824261611715,
   "var": 0.8855906776455678,
   "drift": 6.109692311958388,
   "conv": -5.99631455600047e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.316724920907291e-12,
   "I_tail_rel": 9.129922559999447e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 172,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9980042970873669,
   "one_minus": 0.0019957029126330683,
   "kappa": 5.2315765754927,
   "B": 5.2263536320257105,
   "kappa_joint": 5.618100729786024,
   "beta": 4.50903047599825,
   "mean": 2.0177451443592624,
   "var": 1.3434801156746898,
   "drift": 6.05779278547483,
   "conv": -2.7420288262192116e-12,
   "norm_err": 5.031530747601209e-13,
   "drift_err": -8.661515948915621e-12,
   "I_tail_rel": 1.3299702075673095e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 172,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9727083360508053,
   "one_minus": 0.02729166394919469,
   "kappa": 3.5212336768773196,
   "B": 3.4728511200762675,
   "kappa_joint": 3.895485312574026,
   "beta": 2.032737890245409,
   "mean": 2.8460432602542305,
   "var": 2.9188351414590343,
   "drift": 5.933226787423597,
   "conv": -1.6017187576267133e-12,
   "norm_err": 5.870859354217828e-13,
   "drift_err": -1.0254019855437946e-11,
   "I_tail_rel": 4.367514331246127e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 172,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9700475455621791,
   "one_minus": 0.029952454437820908,
   "kappa": 2.8445914176304865,
   "B": 2.801666298419682,
   "kappa_joint": 3.148461217801708,
   "beta": 1.3386204040245164,
   "mean": 3.557954270338221,
   "var": 4.380441965893089,
   "drift": 5.863748994189755,
   "conv": -1.3103962359650723e-12,
   "norm_err": 5.797584634592567e-13,
   "drift_err": -1.0964562591198046e-11,
   "I_tail_rel": 1.5442852302327892e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 172,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9741951658227519,
   "one_minus": 0.025804834177248104,
   "kappa": 2.3633014260642504,
   "B": 2.33260983341751,
   "kappa_joint": 2.585201642714587,
   "beta": 0.9363577557186991,
   "mean": 4.401977876274543,
   "var": 6.205840083152307,
   "drift": 5.810886492609638,
   "conv": -8.25894908018654e-13,
   "norm_err": 5.693223670277803e-13,
   "drift_err": -1.0697220886868308e-11,
   "I_tail_rel": 3.782956566157444e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 173,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.851112339007541,
   "one_minus": 0.14888766099245898,
   "kappa": 6.205169470862855,
   "B": 5.724625628066454,
   "kappa_joint": 6.685188559722798,
   "beta": 6.299807783345051,
   "mean": 1.6741831063544437,
   "var": 0.8257328903538399,
   "drift": 5.2019584896151265,
   "conv": -6.690203946391193e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.2376770415539795e-12,
   "I_tail_rel": 9.852520571985788e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 173,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9942330260537039,
   "one_minus": 0.005766973946296106,
   "kappa": 4.765472196037086,
   "B": 4.751711150454255,
   "kappa_joint": 4.97470393977345,
   "beta": 4.281291652753611,
   "mean": 1.8971153831408407,
   "var": 1.2318290366988984,
   "drift": 5.273819372438515,
   "conv": -3.696265515884534e-12,
   "norm_err": 5.950795411990839e-13,
   "drift_err": -9.107381515605084e-12,
   "I_tail_rel": 1.2356174685539992e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 173,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9764566245683608,
   "one_minus": 0.023543375431639202,
   "kappa": 3.3380387012757486,
   "B": 3.29851030840306,
   "kappa_joint": 3.528793602132118,
   "beta": 1.9977194617632745,
   "mean": 2.639175500384956,
   "var": 2.726256350795663,
   "drift": 5.446295369740221,
   "conv": -2.1910251390977464e-12,
   "norm_err": 7.343015084870785e-13,
   "drift_err": -1.1477041539365018e-11,
   "I_tail_rel": 3.790396866374309e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 173,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9686396633605011,
   "one_minus": 0.03136033663949889,
   "kappa": 2.7544025314505243,
   "B": 2.7108690110025546,
   "kappa_joint": 2.932910478059196,
   "beta": 1.3259029148784223,
   "mean": 3.3029864997685943,
   "var": 4.180166834951967,
   "drift": 5.542495391140922,
   "conv": -1.8909318555415666e-12,
   "norm_err": 7.760458942129844e-13,
   "drift_err": -1.304822916381454e-11,
   "I_tail_rel": 1.292764859083629e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 173,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9684035836115265,
   "one_minus": 0.03159641638847355,
   "kappa": 2.3241809153920676,
   "B": 2.287168308318821,
   "kappa_joint": 2.474005436629371,
   "beta": 0.931522078451444,
   "mean": 4.110412989226377,
   "var": 6.028509419157821,
   "drift": 5.6156896240980005,
   "conv": -1.2913003999415196e-12,
   "norm_err": 7.758238496080594e-13,
   "drift_err": -1.355182632778451e-11,
   "I_tail_rel": 3.0885051879892278e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 174,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8454297049456542,
   "one_minus": 0.15457029505434583,
   "kappa": 6.667933246865322,
   "B": 6.1309813491029725,
   "kappa_joint": 7.171513180138444,
   "beta": 6.152344567250364,
   "mean": 1.9363123022211843,
   "var": 0.9930673168861479,
   "drift": 6.109692311958388,
   "conv": -3.567146578120628e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -4.340527937074512e-12,
   "I_tail_rel": 1.1389982844016661e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 174,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9846891962542437,
   "one_minus": 0.01531080374575633,
   "kappa": 5.024054974524767,
   "B": 4.9854454589325865,
   "kappa_joint": 5.5494458757162946,
   "beta": 4.10292449810882,
   "mean": 2.1951750204192755,
   "var": 1.476457289981104,
   "drift": 6.057792785474829,
   "conv": -2.0640156250806285e-12,
   "norm_err": 4.1522341120980855e-13,
   "drift_err": -6.474820679613913e-12,
   "I_tail_rel": 1.8889960721062387e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 174,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9834495481864008,
   "one_minus": 0.016550451813599154,
   "kappa": 3.3909716017229576,
   "B": 3.3627934690293833,
   "kappa_joint": 3.799759282022934,
   "beta": 1.9059409526223667,
   "mean": 3.023473136314244,
   "var": 3.1130171054145848,
   "drift": 5.933226787423596,
   "conv": -1.2220224832049098e-12,
   "norm_err": 5.055955654142963e-13,
   "drift_err": -8.43769498715119e-12,
   "I_tail_rel": 6.056917760877378e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 174,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9811596696905216,
   "one_minus": 0.018840330309478404,
   "kappa": 2.7574866129855873,
   "B": 2.7313871183708227,
   "kappa_joint": 3.064044651666705,
   "beta": 1.272304731630646,
   "mean": 3.7353841463982334,
   "var": 4.608761445596839,
   "drift": 5.863748994189754,
   "conv": -9.869882688917642e-13,
   "norm_err": 5.351274978693255e-13,
   "drift_err": -9.329426120530115e-12,
   "I_tail_rel": 2.0923090952987813e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 174,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9824057941585855,
   "one_minus": 0.017594205841414468,
   "kappa": 2.3066207605199884,
   "B": 2.2862391328162355,
   "kappa_joint": 2.521508894193088,
   "beta": 0.8994994789638306,
   "mean": 4.579407752334556,
   "var": 6.460133250219812,
   "drift": 5.810886492609638,
   "conv": -5.970779426434092e-13,
   "norm_err": 5.31574784190525e-13,
   "drift_err": -9.542588941258145e-12,
   "I_tail_rel": 5.007893157756527e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 175,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8185582590089028,
   "one_minus": 0.18144174099109722,
   "kappa": 5.9800941663014076,
   "B": 5.410442926114373,
   "kappa_joint": 6.227035385173949,
   "beta": 5.627283015652601,
   "mean": 1.7924696903944528,
   "var": 0.9244174275837183,
   "drift": 5.2019584896151265,
   "conv": -4.480860127387132e-13,
   "norm_err": 0.0,
   "drift_err": -4.798828001639777e-12,
   "I_tail_rel": 1.156326477097516e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 175,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9802532625074819,
   "one_minus": 0.019746737492518096,
   "kappa": 4.574293205923302,
   "B": 4.528904334592146,
   "kappa_joint": 4.764429355031087,
   "beta": 3.8892068581415287,
   "mean": 2.01540196718085,
   "var": 1.3560141089946107,
   "drift": 5.273819372438514,
   "conv": -3.0272451212454143e-12,
   "norm_err": 5.453415496958769e-13,
   "drift_err": -7.44915240602495e-12,
   "I_tail_rel": 1.700444969684531e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 175,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9854105755135184,
   "one_minus": 0.014589424486481595,
   "kappa": 3.215313170736265,
   "B": 3.1917722086357987,
   "kappa_joint": 3.4137587959017868,
   "beta": 1.8705209945867787,
   "mean": 2.757462084424964,
   "var": 2.911646212740518,
   "drift": 5.446295369740221,
   "conv": -1.7605916724505732e-12,
   "norm_err": 6.816769371198461e-13,
   "drift_err": -1.0111023129866226e-11,
   "I_tail_rel": 5.084357020723934e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 175,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9779512724036183,
   "one_minus": 0.022048727596381656,
   "kappa": 2.671994045579311,
   "B": 2.642372823513535,
   "kappa_joint": 2.848766699567121,
   "beta": 1.2597455921394318,
   "mean": 3.4212730838086034,
   "var": 4.399694212645011,
   "drift": 5.542495391140921,
   "conv": -1.5523138330308939e-12,
   "norm_err": 7.414069358446795e-13,
   "drift_err": -1.184563558354057e-11,
   "I_tail_rel": 1.692468567460362e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 175,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9750292216338399,
   "one_minus": 0.02497077836616013,
   "kappa": 2.2705008074518167,
   "B": 2.241973508168181,
   "kappa_joint": 2.4151658625478962,
   "beta": 0.8950717628265102,
   "mean": 4.228699573266386,
   "var": 6.274010484214635,
   "drift": 5.6156896240980005,
   "conv": -1.0632605906835124e-12,
   "norm_err": 7.51843032276156e-13,
   "drift_err": -1.2612133559741778e-11,
   "I_tail_rel": 3.9495796170627706e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 176,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.761372651826932,
   "one_minus": 0.23862734817306797,
   "kappa": 8.13141239637699,
   "B": 7.095199708434375,
   "kappa_joint": 8.7915331521468,
   "beta": 8.239671710477799,
   "mean": 1.6557666005492089,
   "var": 0.7414970555427751,
   "drift": 6.10969231195839,
   "conv": -6.447065103998284e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -7.155165349104209e-12,
   "I_tail_rel": 7.48457023462861e-26,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 176,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9969543030535208,
   "one_minus": 0.0030456969464791595,
   "kappa": 5.5743863225128045,
   "B": 5.565890903261322,
   "kappa_joint": 5.9242742782135664,
   "beta": 5.11393219346952,
   "mean": 1.9146293187473005,
   "var": 1.1845665050488194,
   "drift": 6.057792785474832,
   "conv": -3.4888758548845544e-12,
   "norm_err": 5.377920331284258e-13,
   "drift_err": -9.975131831652106e-12,
   "I_tail_rel": 8.28317504760981e-47,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 176,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9659386613339586,
   "one_minus": 0.03406133866604144,
   "kappa": 3.6575022552876035,
   "B": 3.594672895673349,
   "kappa_joint": 4.018158229945083,
   "beta": 2.1778492024404206,
   "mean": 2.7429274346422687,
   "var": 2.7243515211131397,
   "drift": 5.933226787423598,
   "conv": -1.8114398869784054e-12,
   "norm_err": 6.079581282847357e-13,
   "drift_err": -1.0889955603943235e-11,
   "I_tail_rel": 3.007618335106224e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 176,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9638037266058116,
   "one_minus": 0.036196273394188405,
   "kappa": 2.9262757135354325,
   "B": 2.8728274610769238,
   "kappa_joint": 3.23150693447076,
   "beta": 1.4074848069546486,
   "mean": 3.4548384447262586,
   "var": 4.166118856285953,
   "drift": 5.8637489941897565,
   "conv": -1.5014656185030617e-12,
   "norm_err": 6.141753772226366e-13,
   "drift_err": -1.1477041539365018e-11,
   "I_tail_rel": 1.1103990559126115e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 176,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9698990381823022,
   "one_minus": 0.030100961817697836,
   "kappa": 2.4135622235931558,
   "B": 2.3769594018032025,
   "kappa_joint": 2.641423468164454,
   "beta": 0.972301903505825,
   "mean": 4.298862050662581,
   "var": 5.976422006022357,
   "drift": 5.810886492609639,
   "conv": -9.75108882528275e-13,
   "norm_err": 5.992983886926595e-13,
   "drift_err": -1.1096901175733365e-11,
   "I_tail_rel": 2.817673940504972e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 177,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7384823134316354,
   "one_minus": 0.2615176865683646,
   "kappa": 7.132036104372093,
   "B": 6.12891477369453,
   "kappa_joint": 8.475035451664217,
   "beta": 7.221048837317856,
   "mean": 1.6054392226131353,
   "var": 0.720388216007041,
   "drift": 5.201958489615127,
   "conv": -6.857847623109592e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.914468997365475e-12,
   "I_tail_rel": 9.558355025495207e-26,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 177,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9931420313768681,
   "one_minus": 0.006857968623131927,
   "kappa": 5.019179483552909,
   "B": 5.001939186640967,
   "kappa_joint": 5.30319000376856,
   "beta": 4.744075187255795,
   "mean": 1.8283714993995326,
   "var": 1.1116643738290222,
   "drift": 5.273819372438515,
   "conv": -4.402811448755983e-12,
   "norm_err": 6.357137039003646e-13,
   "drift_err": -9.761969010924076e-12,
   "I_tail_rel": 8.317277192614473e-47,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 177,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9726694414712447,
   "one_minus": 0.027330558528755322,
   "kappa": 3.4443551023907566,
   "B": 3.396960957562377,
   "kappa_joint": 3.6366354457440164,
   "beta": 2.118750997479137,
   "mean": 2.5704316166436474,
   "var": 2.57052167820577,
   "drift": 5.446295369740221,
   "conv": -2.4346080707005058e-12,
   "norm_err": 7.644995747568828e-13,
   "drift_err": -1.2012613126444194e-11,
   "I_tail_rel": 2.7778458638009082e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 177,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9650841859894013,
   "one_minus": 0.034915814010598734,
   "kappa": 2.8193147715819133,
   "B": 2.769658134908515,
   "kappa_joint": 3.001813109179981,
   "beta": 1.3840347430015343,
   "mean": 3.234242616027286,
   "var": 4.004592673100822,
   "drift": 5.542495391140923,
   "conv": -2.056355086210715e-12,
   "norm_err": 7.842615445952106e-13,
   "drift_err": -1.3454126701617497e-11,
   "I_tail_rel": 9.833614812228747e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 177,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9660835714434636,
   "one_minus": 0.033916428556536427,
   "kappa": 2.364665109390345,
   "B": 2.324218704076509,
   "kappa_joint": 2.5191344642861226,
   "beta": 0.9619464297311058,
   "mean": 4.041669105485069,
   "var": 5.837840289783873,
   "drift": 5.6156896240980005,
   "conv": -1.425748408223626e-12,
   "norm_err": 7.964739978660873e-13,
   "drift_err": -1.404210081545898e-11,
   "I_tail_rel": 2.4215484228076703e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 178,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7178590976337332,
   "one_minus": 0.28214090236626677,
   "kappa": 7.959193383414853,
   "B": 6.7435512304565135,
   "kappa_joint": 8.474170096552838,
   "beta": 7.443170764718089,
   "mean": 1.8280742928569014,
   "var": 0.8208453769352415,
   "drift": 6.10969231195839,
   "conv": -4.013456234019941e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -4.817479748453479e-12,
   "I_tail_rel": 8.141910282057026e-26,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 178,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.982759486474357,
   "one_minus": 0.017240513525643042,
   "kappa": 5.382925673575741,
   "B": 5.3363217298380805,
   "kappa_joint": 5.835178373041405,
   "beta": 4.700776439996702,
   "mean": 2.0869370110549927,
   "var": 1.2886791922142722,
   "drift": 6.057792785474831,
   "conv": -2.5749402610131256e-12,
   "norm_err": 4.2876813211023546e-13,
   "drift_err": -7.02105040772949e-12,
   "I_tail_rel": 1.138040543611367e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 178,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9783827482630517,
   "one_minus": 0.021617251736948284,
   "kappa": 3.529761185597573,
   "B": 3.4914008737578985,
   "kappa_joint": 3.929406061588428,
   "beta": 2.0545110608473247,
   "mean": 2.9152351269499603,
   "var": 2.8879020904256443,
   "drift": 5.933226787423597,
   "conv": -1.4415135751733033e-12,
   "norm_err": 5.306866057708248e-13,
   "drift_err": -8.943068507960561e-12,
   "I_tail_rel": 4.0723790112147095e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 178,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9764436672212353,
   "one_minus": 0.023556332778764677,
   "kappa": 2.840979211880199,
   "B": 2.807318272581064,
   "kappa_joint": 3.1517243618287925,
   "beta": 1.344026814820459,
   "mean": 3.6271461370339506,
   "var": 4.362821432973464,
   "drift": 5.863748994189756,
   "conv": -1.1514122988387498e-12,
   "norm_err": 5.397904345727511e-13,
   "drift_err": -9.631406783228158e-12,
   "I_tail_rel": 1.472627697480068e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 178,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9792356536230697,
   "one_minus": 0.020764346376930254,
   "kappa": 2.358635278822933,
   "B": 2.33401906364502,
   "kappa_joint": 2.5803460336104025,
   "beta": 0.9374894857070023,
   "mean": 4.4711697429702735,
   "var": 6.198348441452005,
   "drift": 5.810886492609639,
   "conv": -7.496225862269057e-13,
   "norm_err": 5.553335569175033e-13,
   "drift_err": -1.000444171950221e-11,
   "I_tail_rel": 3.6573355318403623e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 179,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.6948832680473694,
   "one_minus": 0.30511673195263056,
   "kappa": 7.014552446929168,
   "B": 5.8473069714743975,
   "kappa_joint": 7.776970398473384,
   "beta": 6.572716581054984,
   "mean": 1.7203110174849303,
   "var": 0.7914472540333031,
   "drift": 5.201958489615127,
   "conv": -4.640732242933154e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -5.1736392947532295e-12,
   "I_tail_rel": 9.474996922538413e-26,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 179,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9767746393758601,
   "one_minus": 0.023225360624139935,
   "kappa": 4.856089605795835,
   "B": 4.7993660987722695,
   "kappa_joint": 5.077427774241034,
   "beta": 4.367596484328227,
   "mean": 1.943243294271328,
   "var": 1.2074877776282653,
   "drift": 5.273819372438515,
   "conv": -3.627875777567624e-12,
   "norm_err": 5.651035195342047e-13,
   "drift_err": -7.788436562350398e-12,
   "I_tail_rel": 1.0931192280595958e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 179,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9826664398088447,
   "one_minus": 0.017333560191155284,
   "kappa": 3.3277637934037787,
   "B": 3.2987967220601746,
   "kappa_joint": 3.527669542495669,
   "beta": 1.9980664056407957,
   "mean": 2.685303411515443,
   "var": 2.72578296415206,
   "drift": 5.446295369740221,
   "conv": -2.0764501229564303e-12,
   "norm_err": 7.152056724635258e-13,
   "drift_err": -1.0702549957386509e-11,
   "I_tail_rel": 3.608296397507068e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 179,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9756315280229991,
   "one_minus": 0.024368471977000872,
   "kappa": 2.740309947969058,
   "B": 2.706715440930317,
   "kappa_joint": 2.9216841613785833,
   "beta": 1.3218429536055025,
   "mean": 3.3491144108990807,
   "var": 4.193005966422129,
   "drift": 5.542495391140922,
   "conv": -1.7745804825608502e-12,
   "norm_err": 7.507328092515309e-13,
   "drift_err": -1.220268330826002e-11,
   "I_tail_rel": 1.2519388794842731e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 179,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.973737894148751,
   "one_minus": 0.026262105851248996,
   "kappa": 2.3134033040961577,
   "B": 2.2828237764098476,
   "kappa_joint": 2.463075626832163,
   "beta": 0.9279865418094865,
   "mean": 4.156540900356864,
   "var": 6.051477441847307,
   "drift": 5.6156896240980005,
   "conv": -1.2003731342247193e-12,
   "norm_err": 7.556177905598815e-13,
   "drift_err": -1.3199219495163561e-11,
   "I_tail_rel": 3.0199235143527553e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 180,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.901455720009806,
   "one_minus": 0.098544279990194,
   "kappa": 3.8592183447573007,
   "B": 3.664135705953341,
   "kappa_joint": 34851133388.459206,
   "beta": 2.1974740766182186,
   "mean": 2.63681909877562,
   "var": 2.780325090961182,
   "drift": 6.109692311958388,
   "conv": -9.64339719189411e-13,
   "norm_err": -7.771561172376096e-16,
   "drift_err": -9.621636820611457e-12,
   "I_tail_rel": 6.575747598311444e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 180,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9040393201308636,
   "one_minus": 0.09596067986913637,
   "kappa": 3.498252287066893,
   "B": 3.3261726390115145,
   "kappa_joint": 4.345319697706799,
   "beta": 1.8263127869009195,
   "mean": 2.895681816973712,
   "var": 3.3169525115981546,
   "drift": 6.05779278547483,
   "conv": -1.5009105069907491e-12,
   "norm_err": 3.8258285428582894e-13,
   "drift_err": -7.614353592089174e-12,
   "I_tail_rel": 1.121092852500902e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 180,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9248228348606136,
   "one_minus": 0.07517716513938644,
   "kappa": 2.73699942571633,
   "B": 2.632109656473405,
   "kappa_joint": 3.133000401018823,
   "beta": 1.1676616269557623,
   "mean": 3.723979932868681,
   "var": 5.081289519543645,
   "drift": 5.933226787423596,
   "conv": -5.720979245893432e-13,
   "norm_err": 2.6201263381153694e-13,
   "drift_err": -4.8974158062264905e-12,
   "I_tail_rel": 6.077325660752065e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 180,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9426242973883847,
   "one_minus": 0.05737570261161529,
   "kappa": 2.342343927978843,
   "B": 2.274154563121993,
   "kappa_joint": 2.618947246541686,
   "beta": 0.8819918762029502,
   "mean": 4.435890942952671,
   "var": 6.64830272522882,
   "drift": 5.863748994189754,
   "conv": -4.409805853811122e-13,
   "norm_err": 2.737809978725636e-13,
   "drift_err": -5.32018873400375e-12,
   "I_tail_rel": 2.4719810915721278e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 180,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9575895769503069,
   "one_minus": 0.04241042304969311,
   "kappa": 2.030348590490193,
   "B": 1.9868281905825842,
   "kappa_joint": 2.2184955400297426,
   "beta": 0.6793259968017156,
   "mean": 5.2799145488889945,
   "var": 8.553899777084112,
   "drift": 5.810886492609637,
   "conv": -2.9831692671677956e-13,
   "norm_err": 2.9398705692074145e-13,
   "drift_err": -5.714539952350606e-12,
   "I_tail_rel": 1.2308928546637478e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 181,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9072545583210979,
   "one_minus": 0.09274544167890209,
   "kappa": 3.652513287130342,
   "B": 3.479015662483752,
   "kappa_joint": 18970554168.769924,
   "beta": 2.3267294431453167,
   "mean": 2.369503081459603,
   "var": 2.2357384546537657,
   "drift": 5.201958489615127,
   "conv": -1.2116974090758958e-12,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -9.2246210670055e-12,
   "I_tail_rel": 4.894056378994113e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 181,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9067047797582588,
   "one_minus": 0.0932952202417412,
   "kappa": 3.357856559247335,
   "B": 3.1973861734972626,
   "kappa_joint": 3.6919380953731493,
   "beta": 1.938496110788189,
   "mean": 2.592435358246001,
   "var": 2.7205725836066748,
   "drift": 5.273819372438514,
   "conv": -2.115752018028161e-12,
   "norm_err": 4.4497738826976274e-13,
   "drift_err": -7.752021247142693e-12,
   "I_tail_rel": 8.112006651675832e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 181,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9166853463754538,
   "one_minus": 0.08331465362454615,
   "kappa": 2.710617791750025,
   "B": 2.5952453949629932,
   "kappa_joint": 2.886820482408349,
   "beta": 1.2366752448826304,
   "mean": 3.3344954754901157,
   "var": 4.403981879864599,
   "drift": 5.44629536974022,
   "conv": -8.946177132429511e-13,
   "norm_err": 3.3661962106634746e-13,
   "drift_err": -5.701217276055104e-12,
   "I_tail_rel": 4.1307992880168815e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 181,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9290891242586535,
   "one_minus": 0.07091087574134647,
   "kappa": 2.3546879918191923,
   "B": 2.26966655039092,
   "kappa_joint": 2.502743629322197,
   "beta": 0.9294344670448175,
   "mean": 3.9983064748737545,
   "var": 5.963298745272011,
   "drift": 5.54249539114092,
   "conv": -7.699396675775461e-13,
   "norm_err": 3.652633751016765e-13,
   "drift_err": -6.647127293035737e-12,
   "I_tail_rel": 1.6307540797218566e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 181,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9420038862411549,
   "one_minus": 0.05799611375884506,
   "kappa": 2.059622398740842,
   "B": 1.9990053362434277,
   "kappa_joint": 2.181546642790367,
   "beta": 0.7115817649860854,
   "mean": 4.805732964331537,
   "var": 7.891840264073952,
   "drift": 5.615689624097997,
   "conv": -5.988542994828094e-13,
   "norm_err": 4.034550471487819e-13,
   "drift_err": -7.394085344003543e-12,
   "I_tail_rel": 7.974344540429667e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 182,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9345841415970751,
   "one_minus": 0.06541585840292485,
   "kappa": 3.6180807621739297,
   "B": 3.497739492528119,
   "kappa_joint": 42936596334.594604,
   "beta": 2.0024218787000327,
   "mean": 2.8348710468275686,
   "var": 3.0511513966900843,
   "drift": 6.109692311958388,
   "conv": -7.809308755213351e-13,
   "norm_err": -9.992007221626409e-16,
   "drift_err": -7.219114195322618e-12,
   "I_tail_rel": 9.21717918006684e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 182,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9364719911582041,
   "one_minus": 0.06352800884179588,
   "kappa": 3.2918360933899904,
   "B": 3.1855586037275607,
   "kappa_joint": 4.365787122509068,
   "beta": 1.6751618909967834,
   "mean": 3.09373376502566,
   "var": 3.6162431929908685,
   "drift": 6.057792785474829,
   "conv": -1.3138379273414102e-12,
   "norm_err": 3.3151259515307174e-13,
   "drift_err": -6.104450278598961e-12,
   "I_tail_rel": 1.559833127327773e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 182,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.949182889365633,
   "one_minus": 0.050817110634367,
   "kappa": 2.608925242640585,
   "B": 2.5417719644940693,
   "kappa_joint": 3.0400767050641897,
   "beta": 1.0888855172673166,
   "mean": 3.922031880920628,
   "var": 5.448898615451981,
   "drift": 5.933226787423595,
   "conv": -4.758415883543421e-13,
   "norm_err": 2.389199948993337e-13,
   "drift_err": -4.1309178300252825e-12,
   "I_tail_rel": 8.240420236256924e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 182,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9594591319668209,
   "one_minus": 0.040540868033179134,
   "kappa": 2.253947932374017,
   "B": 2.2077867353605667,
   "kappa_joint": 2.5333209111634196,
   "beta": 0.8312637996039591,
   "mean": 4.633942891004619,
   "var": 7.054017024419242,
   "drift": 5.863748994189753,
   "conv": -3.2152058793144533e-13,
   "norm_err": 2.573496971081113e-13,
   "drift_err": -4.7766235411472735e-12,
   "I_tail_rel": 3.2890420048198206e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 182,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9679156803452349,
   "one_minus": 0.0320843196547651,
   "kappa": 1.970050880620714,
   "B": 1.9381893622840418,
   "kappa_joint": 2.1523417827363396,
   "beta": 0.6464724459596118,
   "mean": 5.477966496940941,
   "var": 8.988606597121183,
   "drift": 5.810886492609635,
   "conv": -2.1227464230832993e-13,
   "norm_err": 2.7422508708241367e-13,
   "drift_err": -5.2020610041836335e-12,
   "I_tail_rel": 1.610709756398461e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 183,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9303535993119801,
   "one_minus": 0.06964640068801986,
   "kappa": 3.4139388248438785,
   "B": 3.2929092017697656,
   "kappa_joint": 23371722735.91643,
   "beta": 2.084455505123081,
   "mean": 2.5015377134942356,
   "var": 2.4955958411345254,
   "drift": 5.2019584896151265,
   "conv": -1.0563772079308364e-12,
   "norm_err": -7.771561172376096e-16,
   "drift_err": -7.677414259887883e-12,
   "I_tail_rel": 6.901632269270651e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 183,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9285859562692222,
   "one_minus": 0.07141404373077775,
   "kappa": 3.1550825486740433,
   "B": 3.040337401262262,
   "kappa_joint": 3.594553941797238,
   "beta": 1.7527432892037176,
   "mean": 2.7244699902806326,
   "var": 3.0088943457512505,
   "drift": 5.273819372438514,
   "conv": -1.9237944570704713e-12,
   "norm_err": 4.163336342344337e-13,
   "drift_err": -6.726175172389048e-12,
   "I_tail_rel": 1.1319880261078482e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 183,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9316986115224547,
   "one_minus": 0.0683013884775453,
   "kappa": 2.586018422704747,
   "B": 2.496142292125481,
   "kappa_joint": 2.7758191714159377,
   "beta": 1.1440301929189431,
   "mean": 3.466530107524748,
   "var": 4.760622056524779,
   "drift": 5.446295369740219,
   "conv": -7.764899834228345e-13,
   "norm_err": 3.161915174132446e-13,
   "drift_err": -5.098144129078719e-12,
   "I_tail_rel": 5.591368836644368e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 183,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9385480626889597,
   "one_minus": 0.06145193731104026,
   "kappa": 2.268899780227348,
   "B": 2.1980803904427124,
   "kappa_joint": 2.416968497277796,
   "beta": 0.8717296203027087,
   "mean": 4.130341106908387,
   "var": 6.358044125214288,
   "drift": 5.542495391140919,
   "conv": -6.540323838066797e-13,
   "norm_err": 3.566036355096003e-13,
   "drift_err": -6.266986929404084e-12,
   "I_tail_rel": 2.163890565978504e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 183,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.947035100572845,
   "one_minus": 0.05296489942715499,
   "kappa": 2.0011232303184525,
   "B": 1.9474076489695642,
   "kappa_joint": 2.1188637397183503,
   "beta": 0.6753216087640008,
   "mean": 4.937767596366169,
   "var": 8.315578164862877,
   "drift": 5.615689624097996,
   "conv": -5.10480546722647e-13,
   "norm_err": 3.8968828164342995e-13,
   "drift_err": -7.167599846980011e-12,
   "I_tail_rel": 1.0407184381755253e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 184,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9836498388916627,
   "one_minus": 0.016350161108337313,
   "kappa": 4.714627817476578,
   "B": 4.675926510171694,
   "kappa_joint": 19.224602800759616,
   "beta": 3.5786235398027926,
   "mean": 2.3144622031921807,
   "var": 1.7072743874856071,
   "drift": 6.109692311958388,
   "conv": -6.085132397970483e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -5.9117155615240335e-12,
   "I_tail_rel": 1.3991762440201525e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 184,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9700562617472201,
   "one_minus": 0.02994373825277985,
   "kappa": 4.149009077502831,
   "B": 4.086418546931782,
   "kappa_joint": 4.672678979502454,
   "beta": 2.7565843091807154,
   "mean": 2.5733249213902716,
   "var": 2.19757210592092,
   "drift": 6.057792785474829,
   "conv": -9.491296637520463e-13,
   "norm_err": 2.3314683517128287e-13,
   "drift_err": -4.75441908065477e-12,
   "I_tail_rel": 4.864877215556824e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 184,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9572878250440359,
   "one_minus": 0.04271217495596413,
   "kappa": 3.090289685507726,
   "B": 3.0235730110794266,
   "kappa_joint": 3.4491906911769523,
   "beta": 1.540813132696326,
   "mean": 3.4016230372852396,
   "var": 3.8507114597607455,
   "drift": 5.933226787423596,
   "conv": -7.032152637975742e-13,
   "norm_err": 2.62234678416462e-13,
   "drift_err": -5.380584866543359e-12,
   "I_tail_rel": 2.459923605499518e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 184,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9625885695637354,
   "one_minus": 0.0374114304362646,
   "kappa": 2.582538301305832,
   "B": 2.5337696007853436,
   "kappa_joint": 2.860923340824797,
   "beta": 1.0948607104815247,
   "mean": 4.11353404736923,
   "var": 5.3557031849383385,
   "drift": 5.863748994189754,
   "conv": -6.484812686835539e-13,
   "norm_err": 2.9398705692074145e-13,
   "drift_err": -5.913491918363434e-12,
   "I_tail_rel": 6.535976211391107e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 184,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9703902273691926,
   "one_minus": 0.02960977263080744,
   "kappa": 2.196229788565778,
   "B": 2.1634705355556187,
   "kappa_joint": 2.3964078829398887,
   "beta": 0.8054889325699565,
   "mean": 4.957557653305552,
   "var": 7.214110905372326,
   "drift": 5.8108864926096375,
   "conv": -4.4997339188057595e-13,
   "norm_err": 3.135269821541442e-13,
   "drift_err": -6.200373547926574e-12,
   "I_tail_rel": 2.8341940627064027e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 185,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9892107265899993,
   "one_minus": 0.010789273410000688,
   "kappa": 4.375945954871145,
   "B": 4.352275295748772,
   "kappa_joint": 11.002515841608576,
   "beta": 3.64137858612296,
   "mean": 2.154598484403976,
   "var": 1.428568429945578,
   "drift": 5.201958489615126,
   "conv": -7.889244812986362e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -5.710099060252105e-12,
   "I_tail_rel": 1.0827597252803419e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 185,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9789746489046753,
   "one_minus": 0.021025351095324663,
   "kappa": 3.9008468121874804,
   "B": 3.859620625350701,
   "kappa_joint": 4.080662477592152,
   "beta": 2.8246457300915475,
   "mean": 2.3775307611903735,
   "var": 1.8670728566968249,
   "drift": 5.273819372438514,
   "conv": -1.330380250408325e-12,
   "norm_err": 2.646771690706373e-13,
   "drift_err": -4.728661906483467e-12,
   "I_tail_rel": 3.6690329847997434e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 185,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9589251159739981,
   "one_minus": 0.0410748840260019,
   "kappa": 2.99898844735741,
   "B": 2.9367510969717303,
   "kappa_joint": 3.1655937813959034,
   "beta": 1.583554768895327,
   "mean": 3.1195908784344892,
   "var": 3.4392844988490694,
   "drift": 5.446295369740219,
   "conv": -1.0318412790866205e-12,
   "norm_err": 3.2795988147427124e-13,
   "drift_err": -5.8824056736739294e-12,
   "I_tail_rel": 1.741381793186254e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 185,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9577886465658517,
   "one_minus": 0.04221135343414828,
   "kappa": 2.5489270942004016,
   "B": 2.4945502460689917,
   "kappa_joint": 2.704298843470011,
   "beta": 1.1227399377019434,
   "mean": 3.783401877818126,
   "var": 4.936579883748912,
   "drift": 5.54249539114092,
   "conv": -9.514611321037592e-13,
   "norm_err": 3.781419621873283e-13,
   "drift_err": -6.8327565827530634e-12,
   "I_tail_rel": 4.475425412678547e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 185,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9617091166314498,
   "one_minus": 0.038290883368550244,
   "kappa": 2.193082124889329,
   "B": 2.1506847796305135,
   "kappa_joint": 2.325209439392134,
   "beta": 0.823664648681024,
   "mean": 4.590828367275909,
   "var": 6.81793207112954,
   "drift": 5.615689624097999,
   "conv": -7.563949466771192e-13,
   "norm_err": 4.1389114358025836e-13,
   "drift_err": -7.910117005849315e-12,
   "I_tail_rel": 1.901402664162429e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 186,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.992937357140745,
   "one_minus": 0.007062642859254953,
   "kappa": 4.465653090599077,
   "B": 4.44985549151826,
   "kappa_joint": 24.908510845726095,
   "beta": 3.2409510797521945,
   "mean": 2.5061457731718964,
   "var": 1.885154129640716,
   "drift": 6.109692311958387,
   "conv": -4.560796185160143e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -4.164668609973887e-12,
   "I_tail_rel": 2.0502788813460418e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 186,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9859511797925414,
   "one_minus": 0.014048820207458568,
   "kappa": 3.9355889902760843,
   "B": 3.907846015541591,
   "kappa_joint": 4.669675475829155,
   "beta": 2.520928170042594,
   "mean": 2.7650084913699877,
   "var": 2.403000949198991,
   "drift": 6.057792785474828,
   "conv": -7.562839243746566e-13,
   "norm_err": 1.8252066524837574e-13,
   "drift_err": -3.517186542012496e-12,
   "I_tail_rel": 7.108153907749611e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 186,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9756545816482181,
   "one_minus": 0.024345418351781944,
   "kappa": 2.958524109269323,
   "B": 2.9222889568343295,
   "kappa_joint": 3.3597486698300747,
   "beta": 1.4393133876724988,
   "mean": 3.5933066072649558,
   "var": 4.12226193283602,
   "drift": 5.933226787423595,
   "conv": -5.551115123125783e-13,
   "norm_err": 2.3159252293680765e-13,
   "drift_err": -4.2659209498197015e-12,
   "I_tail_rel": 3.5283819451462765e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 186,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9768217428469762,
   "one_minus": 0.023178257153023796,
   "kappa": 2.4928776780964874,
   "B": 2.4638180229095736,
   "kappa_joint": 2.777260847743991,
   "beta": 1.0352420023485065,
   "mean": 4.305217617348946,
   "var": 5.664133585082038,
   "drift": 5.863748994189753,
   "conv": -5.003775171985581e-13,
   "norm_err": 2.6489921367556235e-13,
   "drift_err": -4.956035581926699e-12,
   "I_tail_rel": 9.218500701471158e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 186,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9797912615355169,
   "one_minus": 0.020208738464483122,
   "kappa": 2.136411142158503,
   "B": 2.1147138770764218,
   "kappa_joint": 2.3311937118790973,
   "beta": 0.7695925204505647,
   "mean": 5.149241223285269,
   "var": 7.550601569266295,
   "drift": 5.810886492609637,
   "conv": -3.468336728928989e-13,
   "norm_err": 2.859934511434403e-13,
   "drift_err": -5.4649618164148706e-12,
   "I_tail_rel": 3.928566687899601e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 187,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9926016692875319,
   "one_minus": 0.007398330712468093,
   "kappa": 4.132746573714831,
   "B": 4.117430479790826,
   "kappa_joint": 13.896161095208472,
   "beta": 3.2590098113537276,
   "mean": 2.2823875310571204,
   "var": 1.5961776093746511,
   "drift": 5.201958489615126,
   "conv": -6.140643549201741e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -4.3582915054685145e-12,
   "I_tail_rel": 1.5959309421239333e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 187,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9878328482308185,
   "one_minus": 0.012167151769181483,
   "kappa": 3.695003460346889,
   "B": 3.672455831395927,
   "kappa_joint": 3.9375272562049632,
   "beta": 2.5573367006154872,
   "mean": 2.5053198078435184,
   "var": 2.0622311372488564,
   "drift": 5.273819372438514,
   "conv": -1.1310952174881095e-12,
   "norm_err": 2.3447910280083306e-13,
   "drift_err": -3.83071352416664e-12,
   "I_tail_rel": 5.3759515813793565e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 187,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9712505260085207,
   "one_minus": 0.028749473991479313,
   "kappa": 2.8727747403826043,
   "B": 2.8311782091840367,
   "kappa_joint": 3.052387396884464,
   "beta": 1.4717472167766146,
   "mean": 3.2473799250876323,
   "var": 3.700564409198316,
   "drift": 5.446295369740219,
   "conv": -8.557599073810707e-13,
   "norm_err": 3.006483950684924e-13,
   "drift_err": -5.10791409169542e-12,
   "I_tail_rel": 2.494839998538072e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 187,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9673818664609153,
   "one_minus": 0.032618133539084715,
   "kappa": 2.462968304980598,
   "B": 2.4224665797127423,
   "kappa_joint": 2.6182919929628743,
   "beta": 1.0587910166249421,
   "mean": 3.911190924471271,
   "var": 5.234739721166571,
   "drift": 5.54249539114092,
   "conv": -8.311129562343922e-13,
   "norm_err": 3.574918139293004e-13,
   "drift_err": -6.4144245470743044e-12,
   "I_tail_rel": 6.2984430220236645e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 187,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9677943945519691,
   "one_minus": 0.03220560544803086,
   "kappa": 2.135680081059595,
   "B": 2.1010082042921243,
   "kappa_joint": 2.2635929332565343,
   "beta": 0.7860540325377829,
   "mean": 4.718617413929055,
   "var": 7.144152172297481,
   "drift": 5.615689624097997,
   "conv": -6.52145004664817e-13,
   "norm_err": 3.934630399271555e-13,
   "drift_err": -7.467804152838653e-12,
   "I_tail_rel": 2.627702320338939e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 188,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9889866909076008,
   "one_minus": 0.01101330909239917,
   "kappa": 5.576902800341411,
   "B": 5.546107699444723,
   "kappa_joint": 6.0055971841563895,
   "beta": 5.034510584704142,
   "mean": 2.1039484187310276,
   "var": 1.21356231338968,
   "drift": 6.10969231195839,
   "conv": -3.714806240395774e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -3.872457909892546e-12,
   "I_tail_rel": 3.8070307660099003e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 188,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9905465552517835,
   "one_minus": 0.009453444748216522,
   "kappa": 4.704901490362701,
   "B": 4.682609919084813,
   "kappa_joint": 5.04332381480487,
   "beta": 3.6196080702672604,
   "mean": 2.3628111369291194,
   "var": 1.6736046190292484,
   "drift": 6.057792785474831,
   "conv": -1.3388179453954763e-12,
   "norm_err": 2.511324481702104e-13,
   "drift_err": -5.411671111232863e-12,
   "I_tail_rel": 8.949724911963963e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 188,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.963817316372109,
   "one_minus": 0.03618268362789101,
   "kappa": 3.350243313542128,
   "B": 3.289074505957613,
   "kappa_joint": 3.6799088736392105,
   "beta": 1.8232930399139273,
   "mean": 3.191109252824087,
   "var": 3.2541268230276845,
   "drift": 5.933226787423598,
   "conv": -9.421352586969078e-13,
   "norm_err": 3.019806626980426e-13,
   "drift_err": -6.040501432380552e-12,
   "I_tail_rel": 1.5684787121873185e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 188,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9643431700186457,
   "one_minus": 0.03565682998135433,
   "kappa": 2.7488577321768424,
   "B": 2.699405123645365,
   "kappa_joint": 3.027098498608318,
   "beta": 1.242684164820689,
   "mean": 3.9030202629080772,
   "var": 4.7186156870646645,
   "drift": 5.863748994189755,
   "conv": -8.112399640936019e-13,
   "norm_err": 3.161915174132446e-13,
   "drift_err": -6.412648190234904e-12,
   "I_tail_rel": 4.5211497775656044e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 188,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9707762690022848,
   "one_minus": 0.029223730997715247,
   "kappa": 2.3050904006621646,
   "B": 2.271158991065606,
   "kappa_joint": 2.514248017988887,
   "beta": 0.8876723317962516,
   "mean": 4.747043868844401,
   "var": 6.546206617537582,
   "drift": 5.810886492609638,
   "conv": -5.876410469340954e-13,
   "norm_err": 3.297362383136715e-13,
   "drift_err": -6.671108110367641e-12,
   "I_tail_rel": 9.576875691135695e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 189,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9756949606742146,
   "one_minus": 0.024305039325785427,
   "kappa": 5.104540604404521,
   "B": 5.042125994107226,
   "kappa_joint": 5.342995185571989,
   "beta": 4.887204423334938,
   "mean": 2.0142559614298743,
   "var": 1.0644037038388108,
   "drift": 5.201958489615127,
   "conv": -4.127809205556332e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -3.376854351699876e-12,
   "I_tail_rel": 3.0711186695911156e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 189,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9950259362931368,
   "one_minus": 0.004974063706863152,
   "kappa": 4.35670224004679,
   "B": 4.345853475370574,
   "kappa_joint": 4.508763081745834,
   "beta": 3.5811697549015142,
   "mean": 2.2371882382162718,
   "var": 1.4726527177943147,
   "drift": 5.273819372438515,
   "conv": -1.8495205367230483e-12,
   "norm_err": 2.8332891588433995e-13,
   "drift_err": -5.171862937913829e-12,
   "I_tail_rel": 7.237488781351723e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 189,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9693820158877516,
   "one_minus": 0.030617984112248364,
   "kappa": 3.208567998066702,
   "B": 3.159066199103856,
   "kappa_joint": 3.3697873258642974,
   "beta": 1.832383037058179,
   "mean": 2.9792483554603866,
   "var": 2.9722472101051753,
   "drift": 5.446295369740221,
   "conv": -1.2640999358382032e-12,
   "norm_err": 3.5438318946034997e-13,
   "drift_err": -6.284750497798086e-12,
   "I_tail_rel": 1.2221260832171355e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 189,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9638023692721753,
   "one_minus": 0.03619763072782467,
   "kappa": 2.682603937078998,
   "B": 2.63360448070766,
   "kappa_joint": 2.8430743089695607,
   "beta": 1.2513988864816568,
   "mean": 3.6430593548440258,
   "var": 4.429039733864398,
   "drift": 5.542495391140921,
   "conv": -1.141309269314661e-12,
   "norm_err": 3.9390712913700554e-13,
   "drift_err": -7.395861700842943e-12,
   "I_tail_rel": 3.4448554104194144e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 189,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.965631359671883,
   "one_minus": 0.03436864032811704,
   "kappa": 2.2805115989228515,
   "B": 2.2409799253116525,
   "kappa_joint": 2.4202470462687793,
   "beta": 0.8942785947605604,
   "mean": 4.450485844301808,
   "var": 6.2795751312839805,
   "drift": 5.615689624098,
   "conv": -8.834044606942371e-13,
   "norm_err": 4.249933738265099e-13,
   "drift_err": -8.114398042380344e-12,
   "I_tail_rel": 7.197542036821796e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 190,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9840847381081,
   "one_minus": 0.015915261891899957,
   "kappa": 5.3362401794099235,
   "B": 5.29360603566752,
   "kappa_joint": 6.207977535397173,
   "beta": 4.586526363366635,
   "mean": 2.2896627044453135,
   "var": 1.332095757861012,
   "drift": 6.109692311958389,
   "conv": -2.4846791291111003e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -2.383870878475136e-12,
   "I_tail_rel": 5.767447710138561e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 190,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9977108436455704,
   "one_minus": 0.002289156354429611,
   "kappa": 4.49692974539647,
   "B": 4.491779708746994,
   "kappa_joint": 5.011420656598668,
   "beta": 3.330600049623479,
   "mean": 2.5485254226434044,
   "var": 1.8188292485492692,
   "drift": 6.057792785474831,
   "conv": -1.0615952561465747e-12,
   "norm_err": 1.9473311851925246e-13,
   "drift_err": -3.765876499528531e-12,
   "I_tail_rel": 1.3333335797541794e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 190,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9804535238518911,
   "one_minus": 0.019546476148108893,
   "kappa": 3.219772902159989,
   "B": 3.188150003387578,
   "kappa_joint": 3.598728878401061,
   "beta": 1.713115107220415,
   "mean": 3.376823538538372,
   "var": 3.463413965831199,
   "drift": 5.933226787423597,
   "conv": -7.539524560229438e-13,
   "norm_err": 2.5002222514558525e-13,
   "drift_err": -4.778399897986674e-12,
   "I_tail_rel": 2.256191817535371e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 190,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.97844386858986,
   "one_minus": 0.02155613141014001,
   "kappa": 2.660771171002003,
   "B": 2.631936969493124,
   "kappa_joint": 2.9493393444908573,
   "beta": 1.1813418715993025,
   "mean": 4.088734548622362,
   "var": 4.963634266388443,
   "drift": 5.863748994189754,
   "conv": -6.538103392017547e-13,
   "norm_err": 2.8199664825478976e-13,
   "drift_err": -5.4356519285647664e-12,
   "I_tail_rel": 6.328357221815318e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 190,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9805922958713996,
   "one_minus": 0.019407704128600378,
   "kappa": 2.247276683400955,
   "B": 2.2253625964374524,
   "kappa_joint": 2.452232391965086,
   "beta": 0.8522346275256213,
   "mean": 4.932758154558686,
   "var": 6.818411626245428,
   "drift": 5.810886492609638,
   "conv": -4.757305660518796e-13,
   "norm_err": 2.957634137601417e-13,
   "drift_err": -5.837108574269223e-12,
   "I_tail_rel": 1.3055598475983818e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 191,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9692073558976826,
   "one_minus": 0.030792644102317412,
   "kappa": 4.8781371175673085,
   "B": 4.802444497423823,
   "kappa_joint": 5.091937366123137,
   "beta": 4.433613454793779,
   "mean": 2.138065485239398,
   "var": 1.1732999601015255,
   "drift": 5.201958489615127,
   "conv": -3.0964120156795616e-13,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -2.4353852268177434e-12,
   "I_tail_rel": 4.6463694784934376e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 191,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.996820082739201,
   "one_minus": 0.0031799172607990256,
   "kappa": 4.165253234995755,
   "B": 4.158625381465089,
   "kappa_joint": 4.330970603120559,
   "beta": 3.2792486511287473,
   "mean": 2.360997762025795,
   "var": 1.60824015910572,
   "drift": 5.273819372438514,
   "conv": -1.517230785452739e-12,
   "norm_err": 2.391420395042587e-13,
   "drift_err": -4.012790100205166e-12,
   "I_tail_rel": 1.0666182612463919e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 191,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9809329026418315,
   "one_minus": 0.019067097358168472,
   "kappa": 3.0876068122784424,
   "B": 3.058029294530109,
   "kappa_joint": 3.263306450083368,
   "beta": 1.7170466402101083,
   "mean": 3.103057879269911,
   "var": 3.171897164700068,
   "drift": 5.446295369740221,
   "conv": -1.0691447727140257e-12,
   "norm_err": 3.204103649068202e-13,
   "drift_err": -5.340616837656853e-12,
   "I_tail_rel": 1.7242854789554775e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 191,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9741360200543472,
   "one_minus": 0.025863979945652815,
   "kappa": 2.6001395825869733,
   "B": 2.5662943266820806,
   "kappa_joint": 2.761716726301258,
   "beta": 1.188249354557413,
   "mean": 3.7668688786535487,
   "var": 4.664421124979556,
   "drift": 5.54249539114092,
   "conv": -9.867662242868391e-13,
   "norm_err": 3.603783937933258e-13,
   "drift_err": -6.567191235262726e-12,
   "I_tail_rel": 4.71598776827818e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 191,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9728153289843058,
   "one_minus": 0.027184671015694217,
   "kappa": 2.2260139370239647,
   "B": 2.1955487355459593,
   "kappa_joint": 2.361895648663089,
   "beta": 0.8583868719296833,
   "mean": 4.574295368111332,
   "var": 6.542142951783191,
   "drift": 5.615689624097999,
   "conv": -7.616129948928574e-13,
   "norm_err": 4.0456527017340704e-13,
   "drift_err": -7.51398943066306e-12,
   "I_tail_rel": 9.578734585489873e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 192,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.887221890655315,
   "one_minus": 0.11277810934468502,
   "kappa": 6.967856407249127,
   "B": 6.563195132042933,
   "kappa_joint": 7.33780356438488,
   "beta": 7.050360008631058,
   "mean": 1.8909170581958041,
   "var": 0.8665787710810364,
   "drift": 6.109692311958388,
   "conv": -4.940492459581947e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -4.885869486770389e-12,
   "I_tail_rel": 9.892229496916249e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 192,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9939644760056598,
   "one_minus": 0.006035523994340153,
   "kappa": 5.337351919196449,
   "B": 5.321220684458008,
   "kappa_joint": 5.582630967750544,
   "beta": 4.674209002426995,
   "mean": 2.149779776393895,
   "var": 1.2960038334463508,
   "drift": 6.057792785474829,
   "conv": -2.1600499167107046e-12,
   "norm_err": 3.019806626980426e-13,
   "drift_err": -6.828315690654563e-12,
   "I_tail_rel": 1.3429094851271296e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 192,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9581436561493798,
   "one_minus": 0.0418563438506202,
   "kappa": 3.620436648608587,
   "B": 3.543857633185642,
   "kappa_joint": 3.915002364409024,
   "beta": 2.1167110872803234,
   "mean": 2.9780778922888627,
   "var": 2.803040444715089,
   "drift": 5.933226787423597,
   "conv": -1.2670975380046912e-12,
   "norm_err": 3.3706371027619753e-13,
   "drift_err": -7.23421322845752e-12,
   "I_tail_rel": 4.345068299932354e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 192,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.956846789548815,
   "one_minus": 0.04315321045118503,
   "kappa": 2.9158257809214123,
   "B": 2.85221837592468,
   "kappa_joint": 3.1902755637181057,
   "beta": 1.3873632162671594,
   "mean": 3.689988902372852,
   "var": 4.226542065867049,
   "drift": 5.863748994189754,
   "conv": -1.0654810367327627e-12,
   "norm_err": 3.503863865716994e-13,
   "drift_err": -7.422507053433947e-12,
   "I_tail_rel": 1.5459707720625263e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 192,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.964915504120846,
   "one_minus": 0.035084495879153965,
   "kappa": 2.410422681176562,
   "B": 2.3677609162849635,
   "kappa_joint": 2.6283218784931233,
   "beta": 0.9647911319239786,
   "mean": 4.534012508309175,
   "var": 6.022947662279623,
   "drift": 5.810886492609638,
   "conv": -7.432943149865423e-13,
   "norm_err": 3.523847880160247e-13,
   "drift_err": -7.247535904753022e-12,
   "I_tail_rel": 3.82505446426469e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 193,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8530480884103813,
   "one_minus": 0.14695191158961873,
   "kappa": 6.228533544464098,
   "B": 5.752711105189831,
   "kappa_joint": 7.163717313424003,
   "beta": 6.361774152146855,
   "mean": 1.8722350544063917,
   "var": 0.8176899030374516,
   "drift": 5.201958489615127,
   "conv": -4.879430193227563e-13,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -4.064304448547773e-12,
   "I_tail_rel": 1.1779865809884511e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 193,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9933912085296523,
   "one_minus": 0.0066087914703476525,
   "kappa": 4.839747430954278,
   "B": 4.823728479834282,
   "kappa_joint": 5.100877809459542,
   "beta": 4.412050319502222,
   "mean": 2.095167331192789,
   "var": 1.1953216737186985,
   "drift": 5.273819372438514,
   "conv": -2.680966559864828e-12,
   "norm_err": 3.1441516057384433e-13,
   "drift_err": -6.09823302966106e-12,
   "I_tail_rel": 1.316802699263033e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 193,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.967963693706703,
   "one_minus": 0.03203630629329701,
   "kappa": 3.419026576390101,
   "B": 3.3638142861150513,
   "kappa_joint": 3.5759032289517076,
   "beta": 2.077604276539896,
   "mean": 2.837227448436904,
   "var": 2.6214305732998593,
   "drift": 5.446295369740219,
   "conv": -1.5687451337953462e-12,
   "norm_err": 3.7969627442180354e-13,
   "drift_err": -7.188916129052814e-12,
   "I_tail_rel": 3.972251838664585e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 193,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9607361880991482,
   "one_minus": 0.03926381190085182,
   "kappa": 2.814240476488473,
   "B": 2.758438336027066,
   "kappa_joint": 2.978566004014477,
   "beta": 1.3728440921801945,
   "mean": 3.5010384478205427,
   "var": 4.03723585417406,
   "drift": 5.54249539114092,
   "conv": -1.3694601008751306e-12,
   "norm_err": 4.076738946423575e-13,
   "drift_err": -8.050449196161935e-12,
   "I_tail_rel": 1.361104640625018e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 193,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9632429854563673,
   "one_minus": 0.03675701454363267,
   "kappa": 2.364356222966804,
   "B": 2.3204960695267554,
   "kappa_joint": 2.5117910146998,
   "beta": 0.9588674533546749,
   "mean": 4.308464937278325,
   "var": 5.856585917533291,
   "drift": 5.615689624097999,
   "conv": -1.0268452754758073e-12,
   "norm_err": 4.418687638008123e-13,
   "drift_err": -8.521183758603001e-12,
   "I_tail_rel": 3.278402034700859e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 194,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8730740988067273,
   "one_minus": 0.12692590119327274,
   "kappa": 6.790577235757399,
   "B": 6.345009043076213,
   "kappa_joint": 7.113633472966831,
   "beta": 6.589389072493952,
   "mean": 2.0683469342558167,
   "var": 0.9272016335265496,
   "drift": 6.109692311958388,
   "conv": -3.226308109560705e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -2.915889751875511e-12,
   "I_tail_rel": 1.1812795245219362e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 194,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9969656826295483,
   "one_minus": 0.003034317370451678,
   "kappa": 5.160601177750068,
   "B": 5.152765778564618,
   "kappa_joint": 5.511041796883057,
   "beta": 4.3829487255506185,
   "mean": 2.3272096524539085,
   "var": 1.3821272309576935,
   "drift": 6.057792785474828,
   "conv": -1.6942003355779889e-12,
   "norm_err": 2.1938006966593093e-13,
   "drift_err": -4.425793065365724e-12,
   "I_tail_rel": 1.860024099261715e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 194,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9756715327221684,
   "one_minus": 0.024328467277831556,
   "kappa": 3.497043148832038,
   "B": 3.4542423767788533,
   "kappa_joint": 3.8490910582546087,
   "beta": 2.0110120217932885,
   "mean": 3.1555077683488753,
   "var": 2.9503686318755733,
   "drift": 5.933226787423595,
   "conv": -9.924283617124274e-13,
   "norm_err": 2.6845192735436285e-13,
   "drift_err": -5.418776538590464e-12,
   "I_tail_rel": 5.924017861909922e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 194,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9722765336966345,
   "one_minus": 0.02772346630336553,
   "kappa": 2.8324307057762743,
   "B": 2.7928923459722284,
   "kappa_joint": 3.1240796028122864,
   "beta": 1.330249242237233,
   "mean": 3.8674187784328655,
   "var": 4.408007768775732,
   "drift": 5.863748994189754,
   "conv": -8.670841822322473e-13,
   "norm_err": 2.9598545836506673e-13,
   "drift_err": -6.0538241086760536e-12,
   "I_tail_rel": 2.0638242385534052e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 194,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9759074917978702,
   "one_minus": 0.024092508202129825,
   "kappa": 2.3565711280473836,
   "B": 2.328010198516627,
   "kappa_joint": 2.5728292437610043,
   "beta": 0.9326686197175221,
   "mean": 4.711442384369191,
   "var": 6.230387052552047,
   "drift": 5.810886492609638,
   "conv": -6.152856002472618e-13,
   "norm_err": 3.0686564400639327e-13,
   "drift_err": -6.246558825750981e-12,
   "I_tail_rel": 4.9951200148052296e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 195,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8394489344905848,
   "one_minus": 0.16055106550941523,
   "kappa": 6.088773063642719,
   "B": 5.578621917183041,
   "kappa_joint": 6.601076429850025,
   "beta": 5.982558791463467,
   "mean": 1.9905216384464008,
   "var": 0.8695206634722616,
   "drift": 5.201958489615126,
   "conv": -3.6481928589182644e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -2.8119728767705965e-12,
   "I_tail_rel": 1.2901342721756736e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 195,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9914912912002191,
   "one_minus": 0.00850870879978094,
   "kappa": 4.694894111889557,
   "B": 4.6748776990512955,
   "kappa_joint": 4.8941712290668615,
   "beta": 4.143957150921921,
   "mean": 2.213453915232798,
   "var": 1.2726529692193438,
   "drift": 5.273819372438514,
   "conv": -2.176037128265307e-12,
   "norm_err": 2.509104035652854e-13,
   "drift_err": -4.408917675391422e-12,
   "I_tail_rel": 1.7404705491407519e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 195,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9803579975110055,
   "one_minus": 0.019642002488994503,
   "kappa": 3.310982802159455,
   "B": 3.2783043726801044,
   "kappa_joint": 3.485506533877571,
   "beta": 1.9733192620520912,
   "mean": 2.9555140324769127,
   "var": 2.75996665844964,
   "drift": 5.44629536974022,
   "conv": -1.3424816813767393e-12,
   "norm_err": 3.3506530883187224e-13,
   "drift_err": -6.034284183442651e-12,
   "I_tail_rel": 5.1779091084385756e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 195,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9725348465579866,
   "one_minus": 0.02746515344201339,
   "kappa": 2.7391535433275758,
   "B": 2.701276018411701,
   "kappa_joint": 2.9076526730216354,
   "beta": 1.3165355336712532,
   "mean": 3.6193250318605514,
   "var": 4.209909455072038,
   "drift": 5.542495391140921,
   "conv": -1.1651790643441018e-12,
   "norm_err": 3.774758283725532e-13,
   "drift_err": -6.921574424723076e-12,
   "I_tail_rel": 1.740044079415102e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 195,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9718558723800527,
   "one_minus": 0.028144127619947334,
   "kappa": 2.314923949682367,
   "B": 2.2821157048271243,
   "kappa_joint": 2.459546346587681,
   "beta": 0.9274109573060904,
   "mean": 4.426751521318334,
   "var": 6.055233205795034,
   "drift": 5.615689624097999,
   "conv": -8.975042931069765e-13,
   "norm_err": 4.1655567883935873e-13,
   "drift_err": -7.911893362688716e-12,
   "I_tail_rel": 4.1061042221151804e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 196,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7771874187110347,
   "one_minus": 0.2228125812889653,
   "kappa": 8.004024263912173,
   "B": 7.056206424158605,
   "kappa_joint": 9.10035980599248,
   "beta": 8.149354592355495,
   "mean": 1.7878012325838415,
   "var": 0.7497148691614903,
   "drift": 6.10969231195839,
   "conv": -5.468958619303521e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -5.785594225926616e-12,
   "I_tail_rel": 8.917191691607655e-26,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 196,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9927556480604846,
   "one_minus": 0.007244351939515448,
   "kappa": 5.634521783088449,
   "B": 5.6140754562790605,
   "kappa_joint": 5.902136659865332,
   "beta": 5.2028592500501745,
   "mean": 2.046663950781933,
   "var": 1.1643199430037265,
   "drift": 6.057792785474831,
   "conv": -2.790323527790406e-12,
   "norm_err": 3.4994229736184934e-13,
   "drift_err": -8.064660050877137e-12,
   "I_tail_rel": 8.691733637155371e-47,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 196,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9504224849864881,
   "one_minus": 0.04957751501351193,
   "kappa": 3.748672319767952,
   "B": 3.654566176972952,
   "kappa_joint": 4.024072126182545,
   "beta": 2.2510270415053943,
   "mean": 2.8749620666769005,
   "var": 2.6357865445524364,
   "drift": 5.933226787423598,
   "conv": -1.4286349880876514e-12,
   "norm_err": 3.739231146937527e-13,
   "drift_err": -8.044231947224034e-12,
   "I_tail_rel": 3.062357666446447e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 196,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9495647217950083,
   "one_minus": 0.05043527820499172,
   "kappa": 2.9940016718556843,
   "B": 2.917523240124016,
   "kappa_joint": 3.2641867937236766,
   "beta": 1.4516211156204013,
   "mean": 3.5868730767608916,
   "var": 4.039448676443147,
   "drift": 5.863748994189755,
   "conv": -1.1972645097557688e-12,
   "norm_err": 3.739231146937527e-13,
   "drift_err": -8.09041722504844e-12,
   "I_tail_rel": 1.1330208261611958e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 196,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9597294940592205,
   "one_minus": 0.04027050594077952,
   "kappa": 2.4585449379281252,
   "B": 2.4085328367165824,
   "kappa_joint": 2.679921859400098,
   "beta": 0.998303861711953,
   "mean": 4.430896682697213,
   "var": 5.8207593053329205,
   "drift": 5.810886492609639,
   "conv": -8.648637361829969e-13,
   "norm_err": 3.75921516138078e-13,
   "drift_err": -7.94209142895852e-12,
   "I_tail_rel": 2.896756308756203e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 197,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7564393688985332,
   "one_minus": 0.24356063110146675,
   "kappa": 6.954865320847709,
   "B": 6.048891383830464,
   "kappa_joint": 9.262535824951652,
   "beta": 7.033713753468552,
   "mean": 1.803491170665084,
   "var": 0.7395749488738965,
   "drift": 5.201958489615127,
   "conv": -5.091482790930968e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -4.685141163918161e-12,
   "I_tail_rel": 1.3015547371117095e-25,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 197,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.991814028323603,
   "one_minus": 0.008185971676397008,
   "kappa": 5.043629070483143,
   "B": 5.022943147537872,
   "kappa_joint": 5.434688085642621,
   "beta": 4.784001134974749,
   "mean": 2.026423447451481,
   "var": 1.1023867310320679,
   "drift": 5.273819372438515,
   "conv": -3.175126828125485e-12,
   "norm_err": 3.4083846855992306e-13,
   "drift_err": -6.9180217110442754e-12,
   "I_tail_rel": 9.330904351173494e-47,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 197,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9631056356797661,
   "one_minus": 0.03689436432023385,
   "kappa": 3.514872437916529,
   "B": 3.449423599278581,
   "kappa_joint": 3.6704670791838026,
   "beta": 2.1847003071791793,
   "mean": 2.7684835646955963,
   "var": 2.4929256208932005,
   "drift": 5.446295369740221,
   "conv": -1.673994276529811e-12,
   "norm_err": 3.97237798210881e-13,
   "drift_err": -7.680078795146983e-12,
   "I_tail_rel": 3.0074675992695374e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 197,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9560399349900011,
   "one_minus": 0.04396006500999894,
   "kappa": 2.874447728373993,
   "B": 2.810557225054045,
   "kappa_joint": 3.039452829585418,
   "beta": 1.4252121757159342,
   "mean": 3.4322945640792346,
   "var": 3.8888914125061635,
   "drift": 5.542495391140922,
   "conv": -1.4579448759377556e-12,
   "norm_err": 4.2943426592501055e-13,
   "drift_err": -8.406608742461685e-12,
   "I_tail_rel": 1.0636417814174092e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 197,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.959891299800978,
   "one_minus": 0.04010870019902202,
   "kappa": 2.4022372046399707,
   "B": 2.353568899115926,
   "kappa_joint": 2.553014857134231,
   "beta": 0.9863947143936892,
   "mean": 4.239721053537018,
   "var": 5.693146508342572,
   "drift": 5.6156896240980005,
   "conv": -1.1144418721187321e-12,
   "norm_err": 4.614086890342151e-13,
   "drift_err": -9.027445457832073e-12,
   "I_tail_rel": 2.63115497280053e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 198,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7525147919216929,
   "one_minus": 0.2474852080783071,
   "kappa": 7.956556093666161,
   "B": 6.902122285567366,
   "kappa_joint": 8.648114089388377,
   "beta": 7.7973308003877975,
   "mean": 1.960108924891533,
   "var": 0.7835620250527944,
   "drift": 6.109692311958389,
   "conv": -3.6781688805831436e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -3.47544215628659e-12,
   "I_tail_rel": 9.105723943030318e-26,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 198,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9958709195189566,
   "one_minus": 0.0041290804810434345,
   "kappa": 5.489235063044411,
   "B": 5.477890593696855,
   "kappa_joint": 5.810101995268502,
   "beta": 4.953501451628213,
   "mean": 2.2189716430896245,
   "var": 1.2229314646680152,
   "drift": 6.05779278547483,
   "conv": -2.07467376611703e-12,
   "norm_err": 2.2937207688755734e-13,
   "drift_err": -4.936495656693296e-12,
   "I_tail_rel": 1.1559639627617638e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 198,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9692810071609077,
   "one_minus": 0.030718992839092296,
   "kappa": 3.631592118674561,
   "B": 3.5753776119007994,
   "kappa_joint": 3.9681078684028153,
   "beta": 2.154531678239187,
   "mean": 3.047269758984593,
   "var": 2.75383594836377,
   "drift": 5.933226787423597,
   "conv": -1.1719514247943152e-12,
   "norm_err": 2.9465319073551655e-13,
   "drift_err": -5.971223515643942e-12,
   "I_tail_rel": 4.059510442848392e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 198,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.966035984372796,
   "one_minus": 0.03396401562720397,
   "kappa": 2.9143252543479328,
   "B": 2.864406639516828,
   "kappa_joint": 3.205957942982073,
   "beta": 1.399245671095071,
   "mean": 3.7591807690685832,
   "var": 4.190650087629498,
   "drift": 5.863748994189755,
   "conv": -9.717782134543995e-13,
   "norm_err": 3.097522238704187e-13,
   "drift_err": -6.433076293888007e-12,
   "I_tail_rel": 1.4757325990979782e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 198,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9714324506166571,
   "one_minus": 0.02856754938334294,
   "kappa": 2.407478298880995,
   "B": 2.372841255007922,
   "kappa_joint": 2.62913746719219,
   "beta": 0.9689357430451198,
   "mean": 4.603204375004905,
   "var": 5.997184575261404,
   "drift": 5.810886492609639,
   "conv": -7.078782005009998e-13,
   "norm_err": 3.248512570053208e-13,
   "drift_err": -6.716405209772347e-12,
   "I_tail_rel": 3.699459009575012e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 199,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7293028234321663,
   "one_minus": 0.27069717656783365,
   "kappa": 6.96377160487073,
   "B": 5.947007227477997,
   "kappa_joint": 8.404903157465073,
   "beta": 6.798765317770189,
   "mean": 1.9183629655368786,
   "var": 0.7651328213989932,
   "drift": 5.201958489615127,
   "conv": -3.752553823233029e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -3.1104008257898386e-12,
   "I_tail_rel": 1.1855600908815993e-25,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 199,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9903284988166274,
   "one_minus": 0.009671501183372566,
   "kappa": 4.936007108528827,
   "B": 4.912079815459984,
   "kappa_joint": 5.220864387793933,
   "beta": 4.575152543059663,
   "mean": 2.1412952423232756,
   "var": 1.152708969330149,
   "drift": 5.273819372438515,
   "conv": -2.6343371928305714e-12,
   "norm_err": 2.6711965972481266e-13,
   "drift_err": -4.82369699739138e-12,
   "I_tail_rel": 1.1722395571062293e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 199,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9766295143967679,
   "one_minus": 0.023370485603232072,
   "kappa": 3.416059307066001,
   "B": 3.3759058361672465,
   "kappa_joint": 3.5912680002273443,
   "beta": 2.092567413436426,
   "mean": 2.883355359567391,
   "var": 2.602685741338332,
   "drift": 5.446295369740221,
   "conv": -1.4905854328617352e-12,
   "norm_err": 3.488320743372242e-13,
   "drift_err": -6.3717919829286984e-12,
   "I_tail_rel": 3.784098292725241e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 199,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9687557865214562,
   "one_minus": 0.03124421347854378,
   "kappa": 2.804455188192607,
   "B": 2.760296023108047,
   "kappa_joint": 2.9760746242047933,
   "beta": 1.3746938152379198,
   "mean": 3.547166358951029,
   "var": 4.031803540326306,
   "drift": 5.542495391140922,
   "conv": -1.2658762926776035e-12,
   "norm_err": 3.8835601401387976e-13,
   "drift_err": -7.30793203729263e-12,
   "I_tail_rel": 1.3189109932487265e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 199,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9692302875200418,
   "one_minus": 0.03076971247995819,
   "kappa": 2.356097624252894,
   "B": 2.3195661899821656,
   "kappa_joint": 2.5049751242587326,
   "beta": 0.9580991240363619,
   "mean": 4.354592848408812,
   "var": 5.861282494904852,
   "drift": 5.6156896240980005,
   "conv": -9.813261314661759e-13,
   "norm_err": 4.249933738265099e-13,
   "drift_err": -8.061995515618037e-12,
   "I_tail_rel": 3.2074959145617722e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  }
 ],
 "seconds": 11.0
}

==> anc/checks/numbers/plan/A25/research/theory/t2_lo.json <==
{
 "rows": [
  {
   "input": "A",
   "Q": "2",
   "beta": "2.4632800083735435880727626678031887803576682979955",
   "zb": 2.463280008373554,
   "rel": 4.218847493575595e-15,
   "corr2": "0.99516020064024827576756945492311264141490835499546",
   "points": [
    {
     "x": "0.5",
     "dtau_lambda": "2.8373715876797209791731616412148451945102893028418",
     "s": "-4.5129632661871227263257621345633633295325879375288",
     "r": "-0.01872633969629378646306859609502584106038257194995"
    },
    {
     "x": "0.2",
     "dtau_lambda": "2.4631128189597872018401400626683867057968244182289",
     "s": "-2.3264422085392532477414898794033852266136117502801",
     "r": "-0.089285923731993379539405378258700243847909119800275"
    },
    {
     "x": "0.1",
     "dtau_lambda": "2.6267093377782611905087090080127028118365080287066",
     "s": "-0.54993762552568015918970734659268107979692330472611",
     "r": "-0.020196933452220502137345918932633533633627244177856"
    },
    {
     "x": "0.03",
     "dtau_lambda": "2.6073294787052036738755257167588491570792935218063",
     "s": "2.6233861094169440719931595027814476748193096783075",
     "r": "0.18740466196889336126033836082326009035126700202374"
    },
    {
     "x": "0.01",
     "dtau_lambda": "2.4405796017265618315117209014479710162529415876528",
     "s": "5.4060757791243577680218766798060454149893632768533",
     "r": "0.26390464404664793111418292317316558224134346243941"
    },
    {
     "x": "1e-3",
     "dtau_lambda": "1.9439736951809098627547022982574865696239059551081",
     "s": "10.454797627011609829512906888345251526765853574802",
     "r": "-0.35928533521726950135484205258055568489348211457448"
    },
    {
     "x": "1e-4",
     "dtau_lambda": "1.5534148016660144640693823301658795331689515457816",
     "s": "14.452419366636085480922191406193956690281045145893",
     "r": "-2.0335754227439633439056127190247779002896064184457"
    },
    {
     "x": "1e-6",
     "dtau_lambda": "1.0897118378489097913792292020598603178456575825854",
     "s": "20.42858439980776778172523475827303143967768695508",
     "r": "-7.4012340438746200310226797355315579087155963591828"
    }
   ],
   "mom_x_lt_001": 0.08913380848422962,
   "zb_x_lt_001": 0.23896849485909274,
   "resid_share_x_lt_001": 0.6906987538346968,
   "rms_resid_over_kappa": 0.06956866650836242
  },
  {
   "input": "A",
   "Q": "10000",
   "beta": "0.80084373179334633653335430146940802589248273274895",
   "zb": 0.8008437317933437,
   "rel": 3.3306690738754696e-15,
   "corr2": "0.98058141788394559092914418753766972839178872016615",
   "points": [
    {
     "x": "0.5",
     "dtau_lambda": "3.7122268979881598371413895503610127452229334251173",
     "s": "-4.5981789663052369387266624303310370166790546452659",
     "r": "-1.3508505036380385538750361051516917564550743300575"
    },
    {
     "x": "0.2",
     "dtau_lambda": "1.167972270261641302220839800352068901892878843273",
     "s": "-2.6998026145596098230816601456912750494090609088313",
     "r": "-0.18627984101416629843598488982507598145612982725835"
    },
    {
     "x": "0.1",
     "dtau_lambda": "0.89155671370728002188130296831320655411615329853794",
     "s": "-2.0198246437566773203895278415331192560826803833844",
     "r": "-0.061404444972896842869154263398118138966500443827283"
    },
    {
     "x": "0.03",
     "dtau_lambda": "0.91379523774841030033969844060749187418548939333348",
     "s": "-0.93822216777085916329503423883605337039585388172652",
     "r": "0.056003957418838380228380439243215923653369088331085"
    },
    {
     "x": "0.01",
     "dtau_lambda": "0.88229625251170086344550141053518352106079354586156",
     "s": "0.054413056598921949332194446869726690193961611555674",
     "r": "0.16882241673762147239601360022918571336559003344565"
    },
    {
     "x": "1e-3",
     "dtau_lambda": "0.74347315833361490048075660954014212427517288068079",
     "s": "1.9254240887242454001654620767050168754861360245419",
     "r": "0.19582261021786396877272680528893380471321292876473"
    },
    {
     "x": "1e-4",
     "dtau_lambda": "0.6370858246460259514442563114297898146902455232602",
     "s": "3.5071763551942439857012117889817501917091250213941",
     "r": "-0.066435961957218400148077907209874973008349592050128"
    },
    {
     "x": "1e-6",
     "dtau_lambda": "0.50859650892358535039568052788803595288395974388132",
     "s": "6.1147241992166032543899842958447113737171718130523",
     "r": "-1.1469097952250210403724142498979979788894058357262"
    }
   ],
   "mom_x_lt_001": 0.4479152857320507,
   "zb_x_lt_001": 0.6620840926045208,
   "resid_share_x_lt_001": 0.4997029786002861,
   "rms_resid_over_kappa": 0.13935057271520063
  },
  {
   "input": "valence",
   "Q": "2",
   "beta": "4.508099019724440046326880435940363136417731033048300686785620482789540353112210364736110731213312996",
   "zb": 4.508099019724435,
   "rel": 1.2212453270876722e-15,
   "corr2": "0.9821389335755679665243467348472988108066684933981677559879929555080435980078895162685611783699046476",
   "points": [
    {
     "x": "0.5",
     "dtau_lambda": "3.684129581898368833501288907197743024856680432077690975973324543084707426729953406445812607028700298",
     "s": "-4.211760986412445372790110935342827570589677219114344573366741341795025496993622465951290535881990483",
     "r": "0.7203222808379971912109194912884922843547116839892398210711662415232876121400398402825130480308799461"
    },
    {
     "x": "0.2",
     "dtau_lambda": "3.590655366281869421951688176336650248634561836147847328695627879503139211609940560833320983985338196",
     "s": "-1.119983917501663671156964301841535663439552398882619702196649035655920740933781425131819584445492241",
     "r": "-0.318630000395689288211478029057217426476296812889702158807274577535916468131980473718208796404563997"
    },
    {
     "x": "0.1",
     "dtau_lambda": "4.393027159973937449428277805603296217218234536953897281912498744308002336515880149083103585957962488",
     "s": "1.633595698386452177628470466641295384508311687666893858558795636637825018287155837502270503450804509",
     "r": "-0.6898265097146223350997121872792534088891925473368842289964099149791628433578657621920213612758012326"
    },
    {
     "x": "0.03",
     "dtau_lambda": "5.838919709525404126731222961668418014264072938756693390080930804666951458259845470079824670682029002",
     "s": "7.850395981658328391191873747035521863084999134385235781081979692775883262995689788375023297381973171",
     "r": "0.09934515460061675972211240710978712675591214355513530704374418389380000678627165450866197889653435199"
    },
    {
     "x": "0.01",
     "dtau_lambda": "6.016117163693540355503543685742251507729545536406373246203964728979256992549103130413500340080758639",
     "s": "14.49808629835553205611563995953607504386200894523115042480078022417422990080894991295166813440350728",
     "r": "1.794382489695891570984575298358790571761851751123314224307881527884948933938421856221378168269891384"
    },
    {
     "x": "1e-3",
     "dtau_lambda": "3.782295442710665993155893180463374891343937295793869254683340218149493377182853639251748223426639006",
     "s": "25.92592502167282620371492836951333457920532895376388866010074671984905074240754198154715504105336143",
     "r": "2.841939612454619746180981701079314428402518800551994346670154878887476670311507467780866973512735381"
    },
    {
     "x": "1e-4",
     "dtau_lambda": "2.401021302912881134460446374797311264615913130461822752581183874669998048104546973793924658113445498",
     "s": "32.78812333884740238236797050571673768441095145017977099917688144949844654813638224536283790490947476",
     "r": "-0.676143670929370047568858169974018145094511662136181427191403536135420629185158725439448264038161451"
    },
    {
     "x": "1e-6",
     "dtau_lambda": "1.666296127057801735782334138670271839883704933713740156344588373692286957175659429394947849882729825",
     "s": "41.71456057867799372738886176436782484442495598997745254245117555616857201532559452232687419234954559",
     "r": "-12.51026963221591064735373092583640234248581304054661610979249571880988137244695936254740817941211093"
    }
   ],
   "mom_x_lt_001": 0.020610431321424472,
   "zb_x_lt_001": 0.09761307376663603,
   "resid_share_x_lt_001": 0.3387457107615347,
   "rms_resid_over_kappa": 0.133645300794424
  },
  {
   "input": "steep",
   "Q": "2",
   "beta": "1.4598301328475095910680839148805246188665341055147",
   "zb": 1.4598301328475136,
   "rel": 2.6645352591003757e-15,
   "corr2": "0.94812106875641205055849950012910171805379707441532",
   "points": [
    {
     "x": "0.5",
     "dtau_lambda": "3.0443328782277868317938877361897733096034027286825",
     "s": "-4.1666463742903632479222739339071720240792215512315",
     "r": "-0.71420437058041341198465850477702665766701655959896"
    },
    {
     "x": "0.2",
     "dtau_lambda": "1.7413596053702831922531054995950315567847080368691",
     "s": "-2.3683440848065840785612045011393333238812905390042",
     "r": "-0.25353090193542382228906668874907858019947333617401"
    },
    {
     "x": "0.1",
     "dtau_lambda": "1.9100854617234592093978220397898618402127302827448",
     "s": "-1.0915894399785019642978675570511970635232124013693",
     "r": "0.011346602212956613468576870588641959424534143888784"
    },
    {
     "x": "0.03",
     "dtau_lambda": "1.7487167349407414807623574858558399345785523527575",
     "s": "1.1496273375687705684778994203947998880660113566551",
     "r": "0.49496760087630933605896098502879725162617425948061"
    },
    {
     "x": "0.01",
     "dtau_lambda": "1.443644749599846358621741550268738062889073791467",
     "s": "2.9059744452456949574366279149367151976790223955307",
     "r": "0.64752738523896059852620795633583215642823983684228"
    },
    {
     "x": "1e-3",
     "dtau_lambda": "0.87574230975592206167121154425316239235931118125761",
     "s": "5.5375996583755964340927288069306757971870983448098",
     "r": "-0.082230503829330861494555537910929308262213317825148"
    },
    {
     "x": "1e-4",
     "dtau_lambda": "0.51488496779626823292175783193943029715334025912183",
     "s": "7.1028263377002621969899169607065824192025124335215",
     "r": "-1.87838692670285803527423177037574475044532833306"
    },
    {
     "x": "1e-6",
     "dtau_lambda": "0.17933259931344326654262815229935515419281012555632",
     "s": "8.5644992657703976692088294648426720546705941832092",
     "r": "-7.1394802030291084364090480387210992433743047912653"
    }
   ],
   "mom_x_lt_001": 0.17749251684585224,
   "zb_x_lt_001": 0.4007594177267081,
   "resid_share_x_lt_001": 0.6051695411859792,
   "rms_resid_over_kappa": 0.22776946951597343
  }
 ],
 "fails": []
}

==> anc/checks/numbers/plan/A25/research/theory/t3_transient.json <==
{
 "DPS": 100,
 "MT": 96,
 "XMAX": 90,
 "MUT": "NONE",
 "eigen": "-3.444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444",
 "valence_consts": {
  "R": "35.93333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
  "A": "5.2787109375",
  "a": "0.5",
  "C": "3330.172673081357264115520947851854256834735889289017916220617497392848242273165772163345234992380714"
 },
 "valence": [
  {
   "tau": "0",
   "I": "47.25803825406791873198437294232042052683923405947451047570334809593110780989979552377312473587899594",
   "corr2": "0.6768264898679647488500517079528371042695972811846222597360528687746090692464221040236048023518303196",
   "d": "0.3231735101320352511499482920471628957304027188153777402639471312253909307535778959763951976481696804",
   "J1": "31.98549214954679070724451233087957187453181364200640512725371056149943571135045127157605581707494044",
   "beta": "6.736494362232197292012689248017764718549310345986125930558331879968001419481461744470919540201469458",
   "norm_err": "-0.00000000000000005567685520969335669940502471095675968923249311306690420051566656247761524823739831469949213739308508",
   "int_d1": "0.00000000000000004920196130120085489042291059573165645187727524330547873578934810876719914771433228727524301661371039",
   "R2_over_I": "0.3231735101320352733441828064447109158232259727165083231412462262952837716996619423836585412070531675",
   "I_frac": {
    "x<1e-2": "0.5466673876289010917715483648476846679005755824680780618728539955100651823311174590820831295755040778",
    "x<1e-3": "0.2325290042360660598504071683426090309509583752497353538424682928708306103147181237209262568204327837",
    "x<1e-4": "0.08420838786717325911158996308095181486315767094064030764142088789009184278552411366520231349446642152",
    "x<1e-6": "0.009582050864506127464549551182781882468593650961722787677623858186064545672039272334894432426065151475"
   },
   "resid_frac": {
    "x<1e-2": "0.8480654533659115059412617372378071067047072371427264125122853398830585802358708757211707789022441615",
    "x<1e-3": "0.544591193151859338396309649112310668574176777637994711211565856482923020683667185569071580584826693",
    "x<1e-4": "0.2347138197126991479263816660130630686980216570487684027395157922697354703320515772376894656717932937",
    "x<1e-6": "0.02923213713322157676280762913386710845921540078523797757661716556135638670445626850088996926228009772"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "145408.2509109149402293800189319094688541571774954962377359678967810444942706218605490048792361761826"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "158760.2133356977515387255870287321383041607136964189960205954915507408557437302221081508864722067677"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "190096.0163167685355150683397081931273115646211096706054001135305349020155199874717882945026395301662"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "225519.2083942933306662269794640227443127891960735701223641591696033108366577641048434353799323978297"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "241114.6131000944077450665039763940983403313770402542912816861947371645961291162436960329401514537539"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "263204.1730491137484148154599502900661008466890444589534634678637413542212630793635343761992269390848"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "315037.0156398531709436684512084023536570568278516461796846203957181901614510328182667610035300333255"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "373618.0828319223264604894764011017706828783426429424956128536866553599423801141937200141201887942724"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "399405.41814385179967061011395154052031863331120866180014465060994426065483008005986454572709887976"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "435927.7792913404002865968873316678701872778432265378812189731266029807994425740484058533930965260636"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "521614.4071324964596806187322413521375946102549553974423135094398301786169824540669891320830304966765"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "618439.4590608453381975514368063519969804964137708174965041638202159188018672586493315485400538085497"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "661056.9554782701679616908182701585348950230054149429996754609069669467822170423462137260066132086299"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "721411.3831492848950436373579385213228755354873803557942334036885287346620812624434265060861183327443"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "862994.3749902605835449024340270408191056614833852166440365511747472984120267781764672787588571585429"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "1022958.355968934305252510022377245776870249045020434022255086562197475629992162107041966653939162143"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "1093359.910429731708198700492106148917333688899747226332308833342347566719432989894504589710842175878"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "1193055.94942906339804095621810100711807675709174955189864451019000145175355947404371265808587906267"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "1426905.766993623658675988664892863972020177118105255852604634775377609316781747429721899468390997873"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "1691083.414887199055395599547755433281393007668532679288146882344059680114735667890375773017283887847"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "1807341.514160936754526222927768329062262293126893456710181521249750232682737366926754531734748399802"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "1971967.331288934194408906120756502627201604165496496878720096414350161941481931195092850166333215308"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "2358087.064670506484113741241687949578120950267255657643254941080099947370504221209897603712984203189"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "2794239.561855319402350625534276669135648773572971877152678773764812075162234758212725385566648384151"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "2986167.662458649874077275390872571840511100310121078132892527455423999151078949561820788173198805984"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "3257934.303091211885178729454609121045350367457814035499188442920386813490529842834115315111618593802"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "3895304.082096667147815547955782938699549470888965891389973394734250218218649842755842900392999748197"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "4615205.260096778031633396972628143624244034098742305618541597801044255551046294098079610373596680074"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "4931980.343918666898654977019284951546547003044582219085956214383224695823534090489129244737992542233"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "5380513.50076538236865679064257117587050039122951512433042114974744198720069980017252856157207019293"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "6432393.849458187155234242631530483202857090416832372788361802990056276505681052702970786681641172755"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "7620401.219345839029449131460690994833865818353409999445766051479199633326236690569237717791567186444"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "8143133.341435899863848924806311278618474875159859268557022951319452431472411222343395817241272762641"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "8883268.826527674260726773722142614658624450173545498062653272404731898300668847230907383945728302019"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "10618925.1827028490734818008526318879867259118122599147355869808004667396264095475011901730024304995"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "12579092.28021824590219706163810210156696300221931239005994867962871714208028498283823213488174970952"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "13441551.05489388377700616533866502706105055761803276171812289399365613467801707245146026369889916393"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "14662678.42435984358863874598409143455236448842387380744089506708213673000604747206272496306962490713"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "17526181.80136708215642626848162345434934684676717510772309697547431191148313906054606836824769396308"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "20759942.32902347463565943058566194835285487956402304586921320866212589589936354802627325873942460958"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "22182732.91519372948561779336825057014876227337331369255107000590513196741628232184729766660260182935"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "24197180.12675275959618361216476492078598143668272025992706197394152799795249671282891005404446037637"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "28920851.78172869884668656614258828757569652000341741446899770575727411938956103866557828491056627109"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "34255111.27755479637455813528987138596068268753442215588786894725141019875803997111835033296535383853"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "36602026.16438479151736071607819160175094307142394901442222100205958221996755658803336707830460851644"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "39924839.4095322879514551641610607022809364233356958627706861305238783749350293657064933419262302969"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "47716305.0769014767600268974481937004676926169547095281461476835801971030998875054860875899224612984"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "56514644.80292206972839081658570822046888908336259190311692704335201970540375250956347450107447066452"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "60385579.09765076178937395998897994552166342039828333733904403734634736047458575688726741029313664621"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "65866066.98162204103764448607391156212551861555235043496105547742196376135696956986048682847401465555"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "78716678.21912601657173900662319789634319807118110269777313954890437310504752292247130126770368589559"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "93227593.68259318055815636422083705075798162157052262060552797561455877582268441181769531405495515921"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "99611745.83622695655512346844374806218795711066562646598458445022523907741290033939027040805071876044"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "108650371.8537366666075673686474059766501444546071617132239100562379105318622614968414194076604649227"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "129843735.2940331960159635251966781992636706039313881063938417442747823796670331729986408080877806413"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "153774814.4417910257318901606705267955911779060390481504863099019696486358007054566437395022271972401"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "164303284.1172983432900568330713167446008031148882721482823973012331574933348784743448946029646248021"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "179209279.1531049880202780775463362614078058335886819228429660387841433632526755930391595541909279269"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "214159717.8582323536551401296700102070625845227494413016175871488767013066686865779385424183497029962"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "253624341.2900453040193212241921358955898734042977764498372092084657937392598826902790928019507013019"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "270986609.8125159432153409146965554414578969065762821338065156640338029801816595133699820896658554013"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "295567598.7796258299589398112752581499878808041062982407468925309913006509943172119748304774841474495"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "353202593.0923635243112101991964136602293657378248080853324856716011082700192988061587030455611008705"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "418280833.3891216954387629624463671451413978187621130538757513158278920742193275804456189119166716402"
    ]
   ]
  },
  {
   "tau": "1e-8",
   "I": "47.2576592404959400636876853765854131327880555744030871542800282594894245344130685391190612387336288",
   "corr2": "0.6768318467810676371096879160450076286666386412594612465670827168943427362952543232407439403121134392",
   "d": "0.3231681532189323628903120839549923713333613587405387534329172831056572637047456767592560596878865608",
   "J1": "31.98548877829525330712006643379477792122420158037428325665458865797192570436580985789905087646813232",
   "beta": "6.736493604272237054702006026789169218434425354361629858810483776965326993670335408324698858188185301",
   "norm_err": "-0.00000000000000005567685471767374975209603295747676438348476304571866001128557675718656198880992751555682181511873696",
   "int_d1": "0.00000000000000004920196008826089070262052848237300818782148334742942406780332775319551739914329091245035423194396829",
   "R2_over_I": "0.3231681532189323850847222211402092905369663238517725693004877641684011740663465269191077845657946558",
   "I_frac": {
    "x<1e-2": "0.5466638089919657826100825899958070834406249500086186983765556180033724875631061762028116822357046839",
    "x<1e-3": "0.2325230636210680457371162845016613052422524026538809977934631542665565162145408060729523016683948093",
    "x<1e-4": "0.08420158762153536975897733137050698702374960734141747628359893490545661825971056157344089509326104263",
    "x<1e-6": "0.00957573151866155404315199705140285680906823751019973823482814945130588711020202623222032005287052402"
   },
   "resid_frac": {
    "x<1e-2": "0.8480617959269369642119967378322601050305614567940840531237539792518338910588741123479595085721985354",
    "x<1e-3": "0.544580455763557904819856319843086859818540970336892756296164654158471631483352880782628318501016265",
    "x<1e-4": "0.2346964624839426891074650288669669533059563502055939096605872823053961653590350862524606917225663226",
    "x<1e-6": "0.02921306396774752650387655249806190857923495828420463743803173906221437408692940694237718610451785689"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "145197.2538866169133145707368689547910637899184353381553507323960926964884012848872983219844299612879"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "158508.7100723175864038699097864529991202481273905309645105506427035079904885309356235130738932624024"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "189735.5149107437264159615534706411850383637372194684928449914611503228966892741634428142697071608114"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "225011.9791538623261602501292221429009231850128585188843202550293556379091522985480797863811015938196"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "240534.8811757373403857182361989460593724175834961944500514470290304531032911399647302002903315588904"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "262513.483467316002448547760593229019046286782108578686758003917649550558623286309236726079288680013"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "314047.9623944226832737434007160759974021562314378602229879576663718944667611443112130259169577100716"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "372227.7525777902856751966297865526603385833908037032274493114219743107121391256172204710984735194121"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "397816.9250653317404285286890517994337927000329611687384554973542057419054237074645623874368792794578"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "434036.1463035840141144128944444496449692529631383823731486313166791359503626384211299001235310686315"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "518908.2576074813408402731594060196349458202784661014936315922612308118565319415508610721313411868453"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "614638.9543563303878799131332604020401998003130686953037029345476524480583404242325263491458409285306"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "656716.4020597808027925414113188276152486606378689483137466676517175893506066168595820540424265740912"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "716245.0981392005448875001169948075351415515068522521827837776958413446848935109486561849204347669965"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "855611.4573768222584708641943948918836085303985649173492129794080365031445787283286185565400711467801"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "1012601.028170728178595167125218329063755893789776951476463823179144421878030095082002598129469114067"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "1081536.075565786524938666318691956350340923778174204699380212953936283262858817521844879881223612293"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "1178991.29601906031694749837943380044811748240340350050827750972865820841784458786162954295797336328"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "1406833.251966938049452516252852630785696376114025511450826632409984122840285935005682335171373622018"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "1662963.328226276962021479883098387836364670568509175115173896349902163221609658279406008694522407627"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "1775258.688493631051788506855353935217022149626807215825701173757505932139113752867351241753140448455"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "1933835.111581543571674043475879566334651319062287576287206232655568890219924636790817481728178619669"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "2303765.163191576021982525515670621391177941190592889168612615628279970391191721704398064934093368683"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "2718287.564824940473574644090969704932126613412811361310025400709299225680097225705536832569307348121"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "2899584.922925812065507067304225004081690509570005728595438734571678682581096947257183296027117439185"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "3155145.820255402332090121059267339125661187976252690733621723505135585739160788026345927713522289258"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "3749263.818712346449700359510703723843808661038843394836568946557522518681101211121775364520916583406"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "4411606.516250219048905104854542761315713949808310839751148587891045698896929528944549452164419278319"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "4700175.025093506758646730476943844389923416109610191060465194495453775076777902425762988654265729754"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "5105802.138148122323727825631066531905640486646764654198574083496511934402348469141584231739923130057"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "6043650.895261605102119879734503024518902593134911830770246530762931151914041991368820572244236402789"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "7080824.144678907846428095689272290682323609378652009607749086619118954676832422737019501324903359194"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "7529968.807859766352682671714714207495893896304377381385582844273652992651136485935223731117568445289"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "8158536.042316747096968005830574562349486595791165136044111670231902180796937295360612730583843126463"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "9599568.52318598219768504358283477217266924777035983331915742654874248605904035445192603747167979103"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "11173575.05085388909795337675163918329940041841618270508412470429893072664276157838257916129554706561"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "11848894.1872222965551319613479557137539241574692689231456203504900154549731868852783001604170823178"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "12787681.76802658355693554169490488575663965329147662190745767733850931473680179234997351075651310888"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "14912596.93189915199236512519532160319773989205738017996026005474144030356513540169872529763251211679"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "17191106.89233734027022762242926086678004200814382618588859724768007350273568755768679642403608884301"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "18155399.51907034403490875550597319192090142992109965070407383860901237533554394353890965065898675303"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "19482900.68745441409211980888403664520527043903521863618952362276901625583663602266064738332714998227"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "22433059.42027665672931659130328549910760339235590854466506257072382322127878596484407135328580838681"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "25514974.8381135176816244257241265370797037186409376951718810567871333140393206548407984298690560939"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "26794680.03085370966481569622600668382565706080377664835494436666876570012396562714617249678074802671"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "28533099.31330810223045877719427370340851571565794314704437503236354913724603528044880429666188780049"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "32302709.58010716865845493762479231012372569682420826049870212227255437158921694248986119282349868234"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "36108263.12226863037465813661946923646369453386979995652466522329159280830808343526331440338370449729"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "37650304.45704183105479754813500058902054268700758504808316617348717680820628252049791668086231479672"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "39710445.06022495472137054489412155417334165532416112384113616518809278796546016645363153631836536556"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "44045570.23055524436692707589721254501545958718640577219832990265369231000592788523608561475717228483"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "48247618.6023405582136316866341000123200951647146002842910147342280813438825726540152603424293220535"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "49902810.83535387494087884867432491253596190342215040854963892773477444754043272511856511972725238826"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "52073000.04873772895753003305239967829925735764939488830933033171789695372889498922776170183823126813"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "56492249.06460459814249398411089914866877031929163943408930556401045206562182045540132303305263353881"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "60595059.89572406426438344787585031971204530732197315076042463733352027126082871334859317332400882978"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "62164752.30437910857612095332847527236449946709888929765672764020535345153336245346126662773680824191"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "64184647.99333498846087242314395076974090578866019051479596606303569596968367544273440950473034907417"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "68169137.14363381642802819939749404350873663105255997450616308874163831067463271042449341478993586406"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "71721486.41556261922083540810077489663409642788115264599497083434427234368753153942878658063187017426"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "73044933.00483461630199066300157368073006044998094981580731930149543026536369758548016282287343723443"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "74719955.86083014343953413642051884704327965348483658622657422231300940378348427979389782437860073578"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "77934900.37245676873904288307610157827494693428723710648788201052162438226078729667016844578185790289"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "80705530.70681885098231548207130264834374206099472087395805723220500540224581097120419044648022990713"
    ]
   ]
  },
  {
   "tau": "1e-7",
   "I": "47.25500552286399605341852890971337882990724407382988654429068619657047170344268054834115882303234982",
   "corr2": "0.6768692138145373887743958927892623154739628313434662757381668901863056220579522027481712198433005968",
   "d": "0.3231307861854626112256041072107376845260371686565337242618331098136943779420477972518287801566994032",
   "J1": "31.98545843706257531982580143796906548827266109242429888015962298333996449634671720097104574287671266",
   "beta": "6.736486782639717000567782334365557830034584894707806494470963554284036217526261720025366160464749337",
   "norm_err": "-0.00000000000000005567685028949783304975006910846772738452686242144777209186159116738208187806535843299226583754203455",
   "int_d1": "0.00000000000000004920194917178696846766306574389046560284615777467690273379039981807428826083029602034814124760903504",
   "R2_over_I": "0.3231307861854626334212392183292921791373008771460491307881676466985223296045293978810601748114242084",
   "I_frac": {
    "x<1e-2": "0.5466388652766203168074189146702848761397887353931255770624677251739032685381986138962549674955655737",
    "x<1e-3": "0.2324818957846074600676111422428525052445358865103988519711012148783774781593160828106763818276918812",
    "x<1e-4": "0.08415505982542071215126532493325296326613362091682895232155863653663618146303346158897025359116308048",
    "x<1e-6": "0.009534725825291534409917685016466614494543286522262546572818323079533967538569146861461604123109948709"
   },
   "resid_frac": {
    "x<1e-2": "0.8480364089917469466804153706050721580596731601650042807055892970288554985411657262926742369314048832",
    "x<1e-3": "0.5445063901070983559011425116756238907804386194031473503080855406683440005555270107421670266166718542",
    "x<1e-4": "0.2345781772450553500538807675491302289099728710888662348973715416313410552786619283940798071125321217",
    "x<1e-6": "0.02908951735159645396870301915804179672422538614049155563159641205353094681897578181472850763900161377"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "143325.4891814178980976306776751534760672718875090471816054390028133900399287976662698226423741684866"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "156280.5448781407798326133265789819072168238752297770025411181071881673796336817177284237077755204654"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "186551.5139011243977136011486285499054555442204894011555703095889493924845015105142234640022123483324"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "220547.5754603243637812074447998419676760903919912869597867451651481784967856438288659201750049912023"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "235440.1115638491195616248210876637256167177937639637707807206390198074241630207112925129299698697631"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "256456.6656055093178005953557628840234905956848410972307469797224416051186218794791684865851129245755"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "305418.3062058154555154957329231780105272546414086628932756395383474177693439384055305781184046310174"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "360165.3904943361490226142630910141406961576714342214701893136663653599170287906622588385828099827286"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "384069.4965172930143522343001844955397426737874327094415300951574633536021953187165306706431003676863"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "417722.5210462891572419648829117575267107717926564828773265036397970439336536976977611228858021146608"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "495760.2241310102207619501165336064084847500317702234393177776603158533275528451947784335790453593323"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "582426.3903128816262056123511825921577532103163491788823875384117966334239691809350390075850898159273"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "620073.5250415967355884585689060429283715266889633024756013349251915700958110710680682993315153767061"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "672876.9245326104306810520039845093558118468966949161983707796531006302871571030465336788013512981315"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "794443.6077623780729391479539724608767236000173401283835546584864854971110300348206937355070204745547"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "928035.3165759118559467221826738652650064675118483904333311043723421472582576433765385154657938527093"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "985609.2646844589525256196553041019141792806340109047238193179146629468543659274249587622916947775481"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "1065901.058998671362448332073276274414687823195091793920194073175743598331507001307943945401048598096"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "1248738.33936237305812308902246089233756062355245246357513755514040176134257743746072505752317042432"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "1446488.884802417771282874062586863205405910698530368396128899474682758592646550954178681270823797337"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "1530710.069125592264550666820433593583732193307505672137800554028535568750976449658849758503656623663"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "1647172.349762868308164392429936484913847114126471264032598496223292960875865364831216045020448106362"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "1908154.126761811788107345041615470459105690301603033668859850355598724315400985971636732487274270484"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "2184007.013994524197372722398752109588792137007861524757226384930752702059330158196796606368963336678"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "2299524.553560380731315455100707235492197023615883778756018969157407660536985852881878060115863388415"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "2457374.37246308059379013808674304784848264221992390040623982415344351159392492605169610394382129277"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "2803355.399520283105836844807637184439846729102767424134143954730248366825918848087031453317882610111"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "3157845.840791748449481285074853854405729230548861974451584367352240788862154777105756761417810027727"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "3303001.247893171924511292937171201745557542257605512128205741286894837416358422131130118996346802108"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "3498305.086296934732525044809001277702758362768283272558375092589066557196496494765362118848950729839"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "3914502.164929669077601107255347855271610029716419232473295455157750254064643558353049128025104770378"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "4324807.06461881080457152860340254382791067577846629926565117792141686367921022868554398392059165756"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "4488321.156375322727107385136870336535964871146993510012174848316352881145489367931203701095157975566"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "4704356.976366474133646466920815782001081375711930664472322379700229581800839997999199085457923767479"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "5150140.916290957920656934521439221410936828158793282463728538949423037014978938940921049422498836191"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "5571181.823352349681478730423970948465202817022364766089860003980547550133602057083591936542935872225"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "5734129.849618103433645844182412979242275537792772609674004186602430411913022782727571585941119107535"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "5945351.236199840796692419001369523690286332384544764118701915771463050365207651353738983106958616761"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "6367159.294746681895422717345391694163084663940013692280386880487182993367108129428135205937889109234"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "6749085.630398331120090832204997877827942570991761265801567572796300495636979271012423698726742362668"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "6892811.749286618239315103476448401543021672781874374231692296375535786552501495298394918729939983649"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "7075851.652402684452849464594304598633165179595020655935397428541778926596794088919524760560855026851"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "7430755.003760237171436726656407387429819720026535309055870346070561455627827890600596855052936568252"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "7740447.960467309494559260281257339185118174599320215041464667817059383650858831161276213520098537449"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "7854245.281941350008036055941877601306819488480877765189669231310456544932116100307681859001599132024"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "7997064.742412465121727614010883453409457119968180058372875624417452364965842105854225991877546978677"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "8267464.879772485282361872154794802915673483594536235204303200578145268779026890608854056455547321968"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "8496650.79910384453907113356728865234967499761446379218102292873862167690017854162752215891509719343"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "8579334.119076091067513442787547299641909958595599731849495681847865505641628830358426708218180574247"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "8681968.081445513288918925835639707365510318718789847934898485402922992113396453580121978115406773567"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "8872898.098366508768631468199865890452304784164205599486225830697535374642029581499682650432417019897"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "9031349.922842503103794647398474805249040044396838604670214288509793118771964767692796764373195182192"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "9087772.646476972008408793888347086596177995689924993322848538053608357365548967304633891814107964818"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "9157271.892302906514484055219624420365763668403418052157658477102563804155203980700487224824887264152"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "9285001.610524018220610254401109743311620468112089409126741032660644082217660627941951089013858958157"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "9389492.119652998897383708294540966177221122572449339617258063819316709224259433832883463689157763159"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "9426374.392090662512739453351341662537322818096565422343618325966795232522445052899016266380698353529"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "9471572.304685548122052719627881282510857085826679338671329434466859162782568320437342402087256120339"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "9553978.263978654171339836058887140718783657802498262230730265569300067197123966769058111443724762302"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "9620762.165688280289236199830627898154635230996925036440514576306578590469330636711602141012290972695"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "9644201.375735712648907055408561302449514179127057124338771449250116448167306169779779814072127359443"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "9672830.929793698372986762528808628161731602252270556983289208287312434446479894946027575596530937047"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "9724763.423474706963369207906024331817168135784187822653311516905048255846141379585412852699923962052"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "9766601.233714457951420702494456249321169295589811299854799491733327199691065302346083060765231358178"
    ]
   ]
  },
  {
   "tau": "1e-6",
   "I": "47.23514787784337056661970992933474492464286081245542922137347346872482045056382804100388204740089556",
   "corr2": "0.6771473460936018263541532811076794708404211521607941393243594403582032054823624667882191468389248801",
   "d": "0.3228526539063981736458467188923205291595788478392058606756405596417967945176375332117808531610751199",
   "J1": "31.9851550278204666923556998015138021871073619255444056455965328916400394213324739253485922423824108",
   "beta": "6.736418567019595311657368836875026563377058255086656439058788810353543987715324847371766798062578655",
   "norm_err": "-0.00000000000000005567680600779270301641625355907496946221702993796948417366142518865001474989357064982131171492916036",
   "int_d1": "0.00000000000000004920184000563755854758047455218836557653021526411769827523290583977658500583008807781421779792773609",
   "R2_over_I": "0.3228526539063981958505987197698181308074193925906400459359584140616341975281695554740436358906723295",
   "I_frac": {
    "x<1e-2": "0.5464534190597425987012294903588321737107160664478734848018175897933932426641703480735203125967081872",
    "x<1e-3": "0.232178554973787055309716806971963583861168544171384621097509978631876435110521925715736735302279326",
    "x<1e-4": "0.08381906008417870246133860533002195410149059234547582005356266591132819000521402040955454326497648577",
    "x<1e-6": "0.009264290752580424653607545503630722900352722960513512947865147120931651477571378680344935011063603626"
   },
   "resid_frac": {
    "x<1e-2": "0.8478487306082293523266961270842094990732856823269613877715702778114234457310476907467450452341235822",
    "x<1e-3": "0.5439641602343931040294004212542091129834891954112045971751344201817391901724431656626658734949153416",
    "x<1e-4": "0.233728830704011633691348222184502292977454808408159426389552001274848093252560922404289537401454692",
    "x<1e-6": "0.02827675786369510617526047368199676563154073171618023376295677525456366675226952301194027194698761929"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "126959.6232414292525760986402181961527340743318028872115492931879123812905008295296472019236324637135"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "137020.3912630217486304339466541612072547023377754763969156276923026208527284012410837818966265449051"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "159745.4582177305245998093480954218739477485754935799245322888516088998104941082429304138617966755868"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "184035.3388335935927536219672793130565363913709680730521967325142224817941094317864977494615903603199"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "194289.5981935581969178371866595027800219183400890089796737271773361648810653680966768225355399867769"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "208380.5764160647732000297180950676706149234631969580647271795466644061566836366592842381039588655655"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "239586.1879267767991916697322775005856804450511288130017964885803079477688317621711895500624914899869"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "272019.5488369250215167156127129546804652604505040056786081045819392725499004629974667253108879670504"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "285435.9216474638971800707331764762973792206524258757167440756265856629371803693286999995112582577107"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "303612.8527268545141864438424447389056013436180510560061784664429304590736387718226989771203033401366"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "342833.3453995678220432566405148338934514439046453225329383294812119971452088664811262106745489108408"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "382154.1954738740384887128939135908692678267297648120267109550254085430987876630770835472780927854855"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "398008.3270912918675869515293505585533419350609908137401986544091343908399301835824629247382123040914"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "419117.6814566453395231907956283119578322020515791785150817474421694589278298800498274014430331171901"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "463269.5386673114951876937836023406151135445589225656683194454132316528619529539295373892149372564292"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "505717.4766683067420194863115020776437218383436863595186777775004723090980239532053578520843886593854"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "522343.3107265459684739535790556757064066346132271865968739242032902487739457785046792184571106623099"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "544061.1084021234786311591376410671809011857182237427904910823568008994381518118800088376876362401793"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "588001.607341156488729408810950741131497214215908586495748909134512893820301016924750148265450287516"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "628454.1133600513425078286288588321963544731798071952740184245931248872060812494067217987734622203581"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "643843.7914732840411000583282388995435227872320278942867617466325810718687424253686977932761786483673"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "663576.5124129366826413902391595678543482136526454206585309687991589410598939181762221499220765131634"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "702267.8463230984980866750789786841167046806906290130103810004358732791424230002692185470639893256026"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "736501.1434146102987234611573536129850885372214653231126307835601527868131896544774653245618420436342"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "749191.8278869036534833535410370317716232494670697643046645831031066482226400571965625853756062516109"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "765204.6665438592534234643651243092254288500709483126056329292194684486398942232781448460356877444553"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "795784.8122595257643968493881267716416097862951704222421271912308045093659659298630617775517889231868"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "821975.9663039865010599447585725841075469814313392691243968146017093762015272194407795951498485176067"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "831486.682330345948808185956082434808416363463060574981780180086122973152274497073468075862237343382"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "843338.0152214889664329481146216829190055029495964377298632027199261832529865856655594163040371780896"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "865520.5404676868168279340422573321526389228949846719160462665733449709434361561123221591371152189792"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "884064.1280234221571311331832051852548916599685594791639094969078015522421183722224871957420425527181"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "890696.8086575772047665654379961950666611333577196059795148020155611513138216028069763848965771497588"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "898888.0406035173676109537489489922896687040933852249124514352822966877556506558122766942721333315536"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "914003.9166376078611464010798292096190245239799887157938290499445324535158324222285358353316014638576"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "926428.9216048255346559604539533747693640651857279408045567848864213135677692325553993499914935294727"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "930827.347119360008226171016762528792848433427235863513428282562030801436922368413148200139223666333"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "936226.5168576398558288877524650870541273715582748674209888702028257403647447780126917490539782342844"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "946096.0439043364632796086125676786540839000913940270948281548475047294172956344222427512647446733013"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "954118.7739907959797085628556824241967464584420888196279535721064376924494438579250269211230737880103"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "956939.6404189848422379297431782483889487119001397516834572981826956992835438048501753619322857634461"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "960388.7538790213358954154747621286948428083225230991265419360667362932429757154787672247752402864323"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "966655.3277859219492255499143040428352603652555297963003284191107597840470354924849540675338455647726"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "971713.1920268405236440197053532795634459276094929917526581179530795477899551496521065741712349406055"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "973483.9661724471159972700135765554155426285258641274569787568067025774464822841559522796441806561027"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "975643.7688265186231136211089538543988692977761292652633416028980418669131568330915023118561087104097"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "979552.8799006188827642033080626141771163360029336046638002872477982063538599151533967002721998936839"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "982694.0354175469702083567088568715744418281300704053082354552061657310148273858540695998694253991433"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "983790.8402871348413238690458781566386895487504629959849201327923219618318443726476273646219034053307"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "985126.5665096681299348234728019848612875660717365635181865387724791735163668926360229881402474849945"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "987538.4822738272294663094679422018475094684674114166083316950866417945033233741614319633873859379283"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "989471.323725079852173431955916021564968564818099131396233824417375605761686491941130473847485888006"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "990145.1270183938718130984620253330342080115466527406880040738006777002172449201757644763932445475276"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "990964.9501578295599169375749194135993705866414576226947253173576157039960183712528159063865961512262"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "992443.21199617854493922931474390773983872632474471226889295654248038312862125383377343810156385546"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "993625.9323747855343445039298239552087799874659446293002924456373964368476336372018294161935030265995"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "994037.8427353033636295940500529097732559303695056192716097329376554204272828572563907024995250222182"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "994538.7465941776358914539053185336701883126853799477416560645327635551736812188962712196448840542851"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "995441.2092267844543991941424988492063702144688475589697823474830180347083691066503135804225980959937"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "996162.5796279023027635982903783880879242975941432773792519740132093119884036370804570923953051406718"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "996413.6795086964208119045798974091298706890954934204390542390310654437320135136779587619108367640174"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "996718.9393643886498710329078717335787366544666958511031026070530236465675478001754691280772114222118"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "997268.6773161334534820830552492228736883980898365609303423094592621473263181439437170240215779229195"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "997707.8982937705966705450743679871364280753830140032661980544798707012732112782584184868906236812885"
    ]
   ]
  },
  {
   "tau": "1e-5",
   "I": "47.10025818073710095807271190438009394033771212262034092900210725780188029393448237821533395732876018",
   "corr2": "0.6790222066535285498333630370140076821593128490925864469414139087071826299355371202417282023227401974",
   "d": "0.3209777933464714501666369629859923178406871509074135530585860912928173700644628797582717976772598026",
   "J1": "31.98212124383501642422935788695333249643232022685966056986709035298160873461627827607320322015991927",
   "beta": "6.735736481319039536713389596253167342357919245204924520443736178273605779256438960175989075262034149",
   "norm_err": "-0.00000000000000005567636319614557123435113126075542108053840474472554185183131052133281781792587639375143396691492693",
   "int_d1": "0.00000000000000004920074820314703639890029330932737105278057108555303670913677084307612521835883681789220009229439592",
   "R2_over_I": "0.3209777933464714724328333195691381422375041310841158514441544407091610609263789459354239455361705235",
   "I_frac": {
    "x<1e-2": "0.5452061212784921525727764137317338206054340720642529569902038233794353666801432094184974425435660128",
    "x<1e-3": "0.2301732794224845995674081530149753300565033526646084343530433682790787352923207791340488954336931424",
    "x<1e-4": "0.08168585581666761578840681693205745030010292778127629733040713853178942422539501859336992361897711755",
    "x<1e-6": "0.007866933970254230954142263604888208364260236600571188465337686416703218927953501775179536376809126924"
   },
   "resid_frac": {
    "x<1e-2": "0.8465940803785998087462771080651770394609536928854506141332279404857866199698753939039196391616147039",
    "x<1e-3": "0.5404083107601144780416966336707241506185318809815513320068162810874146333352380640722710037584212241",
    "x<1e-4": "0.2283752382304872484235725005705912528416058330801733507223239343650943118957126016955328143111893866",
    "x<1e-6": "0.0240872679061675588902784501740294110488604279643084267559172500934299703984714398177301661588202994"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "59289.38459701523221588665468678731732431003666733591229561611028222636270235595906606465811853526742"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "61393.19227557021775717628611187577387387150877197048791701488855712812513089694631614227506549328696"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "65570.00398421562287729477366435959315716527144366510339840647164871057090871475078916765599880269921"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "69323.26075511835946764665611732989226167474684147424533427074783210379634600306381065207851089041592"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "70728.52079192314248989537166144533245254084115054665755389483302945404014811485993715695068795718529"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "72512.42787394321164092194114277971683485110458351292301250026759839871900247754982289869095123428095"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "75952.78690625451734860193323384022181336166616792084709823959612660604980094782268654835995255969171"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "78934.6050096795805513475614412356859984379011192542663458707303568201379460603568201782883409317436"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "80025.46123656774307732962769197803958160416227362938183277671251666930331906856339333964663646238278"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "81390.81517347200524337082353592246599923793174646627384186551478555736232514645372454616713069345222"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "83964.40538536188623673045876405251746901915197231855499326698149693583591901785532681667369532453828"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "86133.82903689869970139930774700010614333806218414868504053335119527695104211911210561202838590965096"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "86913.7688297756695993303120263951049747710677376653265658044186040378239019552229287184198707803462"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "87879.86732334966781287874304275184113870350966412027997078930824975995871619961844966597626917918196"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "89671.0356888428696379832390821220585091354398107843974873370954201493048470350471522152534234711901"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "91151.42736801020881938627157215704068152429396175344430888269825611598398351893268104990064858399806"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "91677.22107189546543608524295015928625442977967591745569263154454716360407612719355477737935822419189"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "92323.88210017046369688830758784970679713770122919619152497360223356550427559358629720008305290904477"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "93509.46756423338779765994820567578598647728716934988045672181030540527822685536800150831120422055086"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "94476.52655880310236230770919570362939805719643762901592546076300578216975985704210589735893783016346"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "94817.25761573515543462845493426406746000000376351221849403375187801520442340403489603440908469302123"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "95234.370630557966418385512062568463374655538929851341886553459690503847114953092601799683294285436"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "95993.60416610921112258134399588635708424163985997157267731602303435055157710821139555358462859854446"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "96607.71009555770874722316325006946037612320067029448723980202158505958337098085385519455833419042042"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "96822.98985910576795516006148544721961055397816190513686483456026333423638144286980678030853549151537"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "97085.76335461100055872666744702415433404164263209660146375350979876237225597887925090625627507661479"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "97561.92981026780584855795166096923759736726336244340023382719204775834039433236457403648006482144681"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "97945.09425817184725844950299968723792259762427455625567372890498263563135636114144623070732102930953"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "98079.00379856705351136854682006819512370849486068740115668945142158644361137909172253791370767030974"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "98242.1706885966473435612072586643725630512185034072370426535110036691922054722806690865291408865998"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "98537.05878894898676935880367160174918706119088741975331902249310497546073579133090494368360535295796"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "98773.63955597240894833807976776329249813959581706939197268556988230470109578863208254783191274443733"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "98856.1762633271220129016740316617543895910809801539718778188015643692000307344153943600582540289255"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "98956.64854346716403275702084738618120179309778048110049478480909946732782971615934801435838822783849"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "99137.96981487279569502344682474044141616796138583485888965610424972209585932004450101376721977377511"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "99283.21439879073996989174625800767423477574251402581906604336168065505704457904565624705604305998613"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "99333.84388543020602357937070082027234609493811489804095230488608501166128139044949086712092804311368"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "99395.44881963667521763782251689617440491960369792050925780096159747618613324036359664298310569259785"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "99506.56340727631969128930614186569002626603559582977273771464247820160632331745603903265154117634599"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "99595.52771960339409697435710751786465777936274618972876154062662898909837037501786355604983079625174"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "99626.53445464294847851674243586453409268433034474161102343617733677922303023284884102228384872912376"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "99664.26262040617368068682537468500902418032335574907479635061759735830989723386689482702975162835067"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "99732.32117276673989680611507728443729568879003906310358265178539603216013781640022849613912283965334"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "99786.83726105078056856150175279297349210048279281345717791111872134869978122418773223409594434686414"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "99805.8471233029216779789955665117720127651252066822878878360358771483882640892217029221970952858021"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "99828.98722116213582042539781098024935524970239205391782608865756977632899408832240232136573803056542"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "99870.76613083256307486361180579584345674356813930561934638252452499208731092857603819435554527112088"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "99904.28067088550979841405929251570771106008460964051479200258155381995565002985848135149802125020873"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "99915.98157712624512717692594095947360078347181526352480083515499181428984855138426356095411248458712"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "99930.23751499712866284479805148983792690337779371675013515529763086267606123725534204997344183794666"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "99956.02154710357250136011454284190373127657674351072350452315796767304071578473585859990407721049964"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "99976.76232550646433620985999339137752850564351080241707404245989360277728077425327359497789437670199"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "99984.01948753901641982049676088989986165132339963154498287842549971192284045092614589395923029207212"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "99992.87520209519364942181206515797212581758527022359866820842312109618283577532893900905667329368882"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "100008.9401166629127662104312075173202073473250828639522518152472775953325829897965409053571583738673"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "100021.9220934429311235340411121805572957211472818168793861902486469524019776357336893041913750524288"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "100026.4807404031766502672100318265235181443806009229210795446564474906235831209587992156354759964548"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "100032.0575325107753750833055165603237781075026680907862748608562775261067286355438213555302138512469"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "100042.2223247453810287175395497418450254813591416911725628716827039531160362603503572163717704890413"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "100050.4952604885651344285413897283980724077358863742587316469535699988762428729864249757240864860265"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "100053.4163127162366416205611162880697444667747674849375038493874536766777094896360677744414711916007"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "100057.0034338984674546529148887493953158734691682705918299764516824119417670502393038692667104414525"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "100063.5883839548013356606276660050641432850932536009063773492209371184536793655454247693239555644595"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "100069.0045019919055285905397258975712011160836999857282074355449255781155892336294786537656254806408"
    ]
   ]
  },
  {
   "tau": "1e-4",
   "I": "46.31934973897031611010717302465810993661041940051628753249875360014667250773738660506010508937230061",
   "corr2": "0.6898156903356811985637778623726596634693149346129989873534133370186814544209823776279532984640105571",
   "d": "0.3101843096643188014362221376273403365306850653870010126465866629813185455790176223720467015359894429",
   "J1": "31.95181421608766333408406251456169305319184776525693699642321287133176102085757021759694108596132505",
   "beta": "6.728922667162832530224506784570090167227046949049591741302578400340622130178462459704539475900169067",
   "norm_err": "-0.00000000000000005567193562056008930365833952741552018059429098601140464284256950047295789305215336782759275942396453",
   "int_d1": "0.00000000000000004918981610091466564238983223215291694931981692206035176891371078603434731252760526414134059095301302",
   "R2_over_I": "0.3101843096643188240559871354462501489739070346715983229210090554517937459773861750057351223786351304",
   "I_frac": {
    "x<1e-2": "0.5380626952913772776765470778327992216660618153284786220953961597570682863210918131284733152893436343",
    "x<1e-3": "0.219152589847320961443808240429728526374069720317240508860473344415639292444379524725723915777600603",
    "x<1e-4": "0.07109568648223911838623135698213237891122212721582655463874980884726347548312106791591725586102672248",
    "x<1e-6": "0.003937116811545278110652962534005707007542136066572763246215516884459740808575653559340967768058428843"
   },
   "resid_frac": {
    "x<1e-2": "0.839339060960815906458514569141612905298278869647392215450623212767790168983015516799680043252040782",
    "x<1e-3": "0.5207987337946789012471252024334662764370943565201685702517214124321119226624594356325014611772088206",
    "x<1e-4": "0.2017428833916433675185162391148693555063119202299729800925160254639002360168343107937349444797840926",
    "x<1e-6": "0.01224862199045307728765271529610797650298809355196429449777766635880416842606888861043410303122184809"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "9401.612463958934880245874325931046736504137617142266116373298938885880726567694647868881754804043692"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "9453.066765070247180282617813236300540560209649576374542748646918224496994132737796526246631268817231"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "9546.969876707478489542826002900553508875892915776443364841771647928875881108120099887229292546189851"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "9623.175861161892409485735068792907826877901791795951672418321257725325747064201426113706589804764331"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "9649.949968984738979080337585695289000883456916278138374457998139971303255825028501277161882971662603"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "9682.67715065755026782981799578970483701153154999285180362550742749417185969037232308723586771040638"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "9742.127739041171078203102905052446255773738497977415742938735486363872896589653554628477379603890826"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "9790.13097848713319676295917061736451468199126386576365390621622640566832261806631830975834338004138"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "9806.949389683766564847161819484291748100266800345242128873659352029336400210066147280233770380326077"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "9827.477232576315619056104407150422016702460218680155554978072366029918686786633167369036004376453276"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "9864.693123509949898465307858932370395919907964344614024342698649652608894571507979588095717378838406"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "9894.689547959610617397439017854731521163132752543347560660892508697232735047227523743010199612684398"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "9905.192012019408862387515845821575953216312706155244455547328434646707412728327489272327223311778506"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "9918.008753217823750455260416795417269350144590832765718331020540335392440608535580818858546788436476"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "9941.248676339350868433646097223624010411369967211009192994747990888780821903047946811755431736127183"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "9959.999075016961870829748182579992324321403796795041171168745310004078181204195154129119459953724595"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "9966.571976448798086750013340610187250103853506059487008413029826873372334694883214222852919739107865"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "9974.601539092082100754784616720681472472301549093389294170672337288337758748799566584164567380034115"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "9989.193651326164609656826402082791992191847940144327580523247637663511957614571185726409876066898215"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "10001.01175964637658691939636585116747007087033312885876401757772731098817243939655994784692339503738"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "10005.16782528120764954001506799029373731731553540593510932948963245965094476917143638516862805575853"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "10010.25682868978801873419323346300736442525131469844837599436284034776437161275036230704107369148341"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "10019.54723414275330203041994872049458970165924041824997016390130044530950180378576588727991064283461"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "10027.12473436538385840471755308185207340944919675695346571035218015107043157462374590042254118811484"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "10029.80429788877078625991078994901602979509185566855656141876307188298972222394462984097070114559003"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "10033.09816146966411790306576386726040300595160224276820764757489169300052819539504181924443115760246"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "10039.15559748772440932164023804160072766932545677834898583677180895574312330074166290948173018944533"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "10044.15043458541971208101499794547938325649143987782980928729626454131025663957250747007063374972879"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "10045.93142331523000539002203221739782820194773160796043003226280253974432789390209900840410448605006"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "10048.13324487834257238020833148502614512090003977514044652205390362835094465410065380109035217509338"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "10052.22517918769304936530240101573267109859634665825674853740576376555592556930866868691509954810128"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "10055.65096171217089752036299053345145531500965326748523367438821618247529350070029755133990996134574"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "10056.88625486594804066040311849223041272317624635375947157416609182008401757707925458594062488816993"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "10058.4250373741623773664661162097846733850043951332073548741058245357798539136425956450012994934671"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "10061.32399989057194360385530460574526821444326959574656827993409973055272210664819625346051975225438"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "10063.79777996192125921932961340838798683213831661142756666059288756831949973247444343211770225533355"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "10064.70204690924389280478404022114527567974861667485771509477881954582991291350098705325457351640215"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "10065.83866510687044945540590527372330570641833434946873508621453344509077238830127854016821484775026"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "10068.01414791141396705572088912229676789858070831633197462039113647631657021184625483004258504277793"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "10069.91067850426043983894776852764305763030818436822841784138790414912460103339217621486034414650502"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "10070.61424372186864347360645353116340250093494671197983115703054333213692326285067880501838722318695"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "10071.50703925217069003351326392522911981488396592173474854534881077606713578644801876041284786388904"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "10073.243916778453238779382887716455283561236923193690603103583869680847295409210813735134475961161"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "10074.79050782168931652586440256962762455847865729960269667026360663533117368202025788894131143185857"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "10075.37240518288965389128172650087216498989875668238216313666593072315478227594683829597624226909198"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "10076.1173922627990072689347100404449955920052250898402168057497274761542881287432406608285030354478"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "10077.58837773720981401303783547217346687846738840349004969885484164643563286328425650319741839801903"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "10078.92281923064364153260033790547764435068102119805885797292761930227644772114808090512113288114588"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "10079.43095285979466786108867825432486650747285418980852835433210635705860377714026434261240005803476"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "10080.08632497709842574178189403189695422667573333142563693911880054299523438048782902178758065997198"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "10081.39609160579730617960132872040842003941696049377908188759329123368931513659880902191165004195318"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "10082.60188598967956944052617440173843623894717938325518368181680674883399404884751261314582664571251"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "10083.06528545260345486604503732833476939772131667841064714186172216278820160519549739543923606662177"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "10083.66630693744726737471782877202044782641804440665266118223626356688948728776880135458298173975452"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "10084.87828395132128023230715576542030884276388057916576176810925292367328976536402996122627067752135"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "10086.0060310095782332501423494922644261949477095013395334291739916758532952762694645387027675914561"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "10086.44228728493893754211522587474123950846796659429223078423409481631721094936602920375013358842339"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "10087.01032724208660269944382953840859796752692434459688448829410736589026789563253025406058794251177"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "10088.16295115953375224010909526062588298703307311633647148087198119123505519172896516927684379595455"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "10089.24331364185676554896663118688190092887540854862241266104944895843611927001850290091130250319563"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "10089.6630867803688771932286429478477919837488148346519273365868505320450797392987162911501519082357"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "10090.2110949342564116982753766226740167554615256338043097955354441198654408327944748963211590540563"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "10091.32765886499389348108615495351168049114674761610151419051568483495166221439142415274707410042869"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "10092.37921943359330691160715218573510387175941794347221814595251833216423535256528598493680295532133"
    ]
   ]
  },
  {
   "tau": "3e-4",
   "I": "45.2236052996815890469518060736950781347334334575918003394401405239965389840219125856610986669541796",
   "corr2": "0.7050447441306676762849338806164565128686432304041962136013487781530203082328350168789883425379323171",
   "d": "0.2949552558693323237150661193835434871313567695958037863986512218469796917671649831210116574620676829",
   "J1": "31.88466522718031264885775422782346283531863766297944101915712153680079285360811234960714534105758115",
   "beta": "6.713826563460332218476592626765990226731661186378200556674905831839154862392464611503832554351623415",
   "norm_err": "-0.00000000000000005566210009372598113936076792851080169179667855597372380694711619877285303807177349407025125814851502",
   "int_d1": "0.00000000000000004916543133713669743617874598691456704040076374199249630709497567385247308076000383297072088107775422",
   "R2_over_I": "0.2949552558693323468333254125772660532280531031694117607201460865498511317819919050997238885133077249",
   "I_frac": {
    "x<1e-2": "0.5280581498711264223174291856166097552184391804655922917861718652538563443012050820720412067017333734",
    "x<1e-3": "0.2046152596965141826704008179982101888977659579131610388557474360835624964097289385392580324274735774",
    "x<1e-4": "0.05912876398843485015249804779340665359069349170457125319978872549613911374781292695746233626167830044",
    "x<1e-6": "0.002026693276340306403323658517014764906103528099571444663932882277999409697897841089817625942225536159"
   },
   "resid_frac": {
    "x<1e-2": "0.8287527894688727661639522941987822745012215986242660998675526741143989566750279996503961682925086457",
    "x<1e-3": "0.4941407827322514817067577825123844151079139900220629125573727087561765027039590791241038897744946462",
    "x<1e-4": "0.1709304080259445970139673106211632644677914139182293580240991869481226135506118472845910847798799004",
    "x<1e-6": "0.006392368371853402661703796384153624143577011292718986965419043906813484312103905128107449929191438149"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "3303.7097250884637319259614104086860629872270799122557179912098045878985731182279549972745764280455"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "3310.380685046933545266816759832986936140272806793122998509758023043865497434253949894701740853685169"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "3322.546257922888903281726020372041100582760388762425744999261476217303286950454746425930053318212251"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "3332.443241784013612037759497558704217147338411355333725007537715712004031592529129104256447944302337"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "3335.934178490320778814507090746030001164738850241971366757093187913035122672542298783757418681232153"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "3340.216925700514333220426157717355468420322234655713433814185613745154721544541731151503235186313943"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "3348.06132013187271861265106626966291228924795975366701806963421204668874818262313150384868568057006"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "3354.488327764739859778932385797494700725344723425291904158594978099804036348468757307804970332910078"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "3356.768357480227061376055884183214111583390441694984776086391531889949821503470393238762224526222999"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "3359.577052585856875039787211736956625811019415069961846250371025475144465213549932643898202543035272"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "3364.761901167719760595958349997393422196436011880119804665577585657993915337766511458014009951462138"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "3369.060123970478326503873060926556811330802094864824086399821062012489454443554646821648484144346749"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "3370.598679964705142874529858855941173890355303268312255653069793939528465146351098372640104675618495"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "3372.505727024582873654220137118850365293816011302138714818154869967789756389512006420988466912784186"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "3376.066382177718736143618097542304526993540373081674239288767190469230223914521974526065808963654637"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "3379.066878604271194521933043825135414113088848761371491851520559516135658213415194279167298197980363"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "3380.153894475110100934444370034074121962169540284815713886777148361306049751764034049139922172281847"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "3381.51217531936468552170170652950684953549281961097376161122097211513329504485475843723421873232454"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "3384.08515061377821130650982574304826692491936680031073877364685718051759176820281142197857643584921"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "3386.297235420644628263312316928892830897702720250560998235563871588303882949610897175013122059637303"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "3387.110071092830758305068469945529872188955201971118816396504399807455678660785255659953323367674941"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "3388.135230400680951900956738609349894647032101709178885079856880750165970908873413501162221026711535"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "3390.108893960045117330998212104557364280099633494522756204751513768124405291706544076538688560084059"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "3391.842784416574825678654220578068467797948788247605744664947013503821355933362417722410083755365462"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "3392.489358631719477891510037433450592099659935154305580671940932017722480398578963576723632234456579"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "3393.3125366984405481728320549780002260185318803249248469523802067563481410143861263257723175230209"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "3394.922869467965281677042968747924723400146529489126753734470121160569021824470764076188791280714612"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "3396.366885298846749277932338028990853611959397346173845476311188045662573847911590484119417402287272"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "3396.912676195529876151262970486243249192979599033829052859329859499960617595104071932540962144272858"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "3397.613417336727879195613825927307761270254757936727116992688273702447963054949757188555315075600582"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "3399.003494449765480278425217502478996552208823041810751102941464734576289515873316461936203785093545"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "3400.271760992244036489688036267789213315357026035666116737839561784134549121481634373622306472888106"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "3400.756439392335639294834444727342491980197812903660894448763643102657660303291451570844968943226154"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "3401.382930017300854480060678727705397065214794468334264670875199146430411216061015669297570393040006"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "3402.639406762748138126475282498610320338203996745021915004554969376038040574541669624986491147000706"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "3403.801031720600129892456430292686665886157189622412086751363907055496944165919543492637280818766682"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "3404.248617513329199552529489538517279436622980856696505864523299886236967451696615507270242913861034"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "3404.830032047399943265888043859801333703547347576979247764021022218278930964922994802454304833942671"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "3406.005370383824215795986295054111048964333189261661509708336931698123995898692945259876840869203699"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "3407.102189961426648165201163105848276022090323848581900705798698626790635887833037981437251616253988"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "3407.527223955999595068987909722008042514594144732092957235232368747339158048227569852651948965948689"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "3408.081223509145693119992409369518987020591351407119279766721301853006283123638918969388408179240423"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "3409.207182073602755963717738099230601069252831779018680100743076625041296185389428101788237527796448"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "3410.264523000194348506568009622659385463652748781340742719165880771288559593876402311478241455140581"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "3410.675808100550588505101852756468761807578431471255062746388251605921196110167733538905957051420825"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "3411.213084791150676701840134711150099755860581811917604654242273995882560940181136322535670086034335"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "3412.308891149499985325665424152705968769531963324069219791267115666985966629991647277245400937056316"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "3413.342087839067359595854387413679663858538899229648906827511443477316277473171197761676658826386868"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "3413.744954122358142483766039340471127979434178592296229229452816457588367142781229544923170128857848"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "3414.271982124933939022295869083812796359647227815512195600122378150831823476135247382874436407014985"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "3415.349279369907542397589275776125896567330470293758435990665121463536135208637125354948403221804729"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "3416.367618144728863720933972070896795548907693363232762725101982604299596402425604910620607899897247"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "3416.765293607868853743122775473826840713279293552612838894938450049517012908375049410056094739771638"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "3417.285993941389267596481055383169760722386359008164353780569000424615152768092690909311863931423248"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "3418.351834014994143193878250357361559924182262403975377594295765982761033091175278696320204756808359"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "3419.360939828476938199912064091546181240282279548329662809828796378410203262717947439574409491316404"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "3419.755379857050848196640783301265172630979291793415882397965587719674017314374490206787458290982971"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "3420.272127795246846098809446806923257356709789963276646975149547557258384700187701071836132620100814"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "3421.330782881192526837842645929178184579669755528042231506303885878829003453170192677728633826471648"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "3422.334063701445704565550177432368490957610529933385742432532622272235258723811300239893710472521916"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "3422.726453063891583343927314599375508721876034552553987869922357917227552415568692086936763069622873"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "3423.240687837409520133566602193536356021784974483097633304713363333890731364305454737199187017988951"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "3424.294746706677653740976591826085020033232666929635537529346265116167405791140772255176507162897097"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "3425.294267797966966087873981231089735242238956368754220204724944568088579150127672193601263482722365"
    ]
   ]
  },
  {
   "tau": "1e-3",
   "I": "42.86346434084523273846817453108561136874235413727989259963824685592027027519947247024962745038914705",
   "corr2": "0.7384329404371933682601277549477594133447167594203989342505379456079499452516020525993705018290637033",
   "d": "0.2615670595628066317398722450522405866552832405796010657494620543920500547483979474006294981709362967",
   "J1": "31.65179401053512964652330923136484645024163966917059198197502438539677158717113414565549967358030687",
   "beta": "6.661481666714755309463668572810790923535967884627833572192098732655551501539031098550697544180924984",
   "norm_err": "-0.00000000000000005562771441672806838845705292460739311232726886773468127858471685103163749552437708009703218665824622",
   "int_d1": "0.00000000000000004907910947259337090498373211474449738362967402381629966468723171321081156823810264939407144190079561",
   "R2_over_I": "0.2615670595628066559491322739365888293322113178547296653960745765372425386688661754405625178319624193",
   "I_frac": {
    "x<1e-2": "0.506404773805234430667864349610283962479391723267323661073734674889247321652533119419301011463229424",
    "x<1e-3": "0.1762136913804583999259112061795337557111524634922886430170927148498747388336430406497515896843538009",
    "x<1e-4": "0.04093503331016376924895938294105018432791924029759524011118211006346672492497082862155540037552090204",
    "x<1e-6": "0.0008300070253031919447654730046518168164534225605804506205208679813682205433713920890619490525234180858"
   },
   "resid_frac": {
    "x<1e-2": "0.8035787555964957842447592100497152857277115054036226760258226511671476609979985068594388666892499073",
    "x<1e-3": "0.4381739700271011905789291309175509571536316075511479434334869927195465991779501178811397821841316449",
    "x<1e-4": "0.1215346485462684084798775416759941790777571179112075501379445765326115304159057106482879422683672353",
    "x<1e-6": "0.002602092829295614892549318406135794589423394485555444896387138898379985268087815905996165160524379164"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "1037.69652213827934437731579762184174843732979499073265197072230854130881843002733192379779476329574"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "1038.770177144155750956699968623765602996612017576719733153356472710332419867619011949386843873333821"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "1040.827784231079632417346369666324722307628084750213103099264524672670787654973047188737790478493099"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "1042.624506252370434829571776752890496691505321705683379502056582023144510001981430997479817638163907"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "1043.291771464921637079580034572592215304629122785357479843712106328303646709292932392682195855384495"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "1044.139083411378724777292892947073316461818291991760278286156965161312008227101958278542243466435651"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "1045.789364264100296653704177533986017897129149621575972877278184961297974574092495316763017824671073"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "1047.260968068308919837116432269830535277138213538208277044314615515916002365374352581216538463280304"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "1047.815168405030476787636789824116610251043764244414037138096036681046941115777169372897985458337924"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "1048.52510318423387156938070444027618279115377847062629027354685677801556328769057073314850435038274"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "1049.928190683225821796791169216095474849657177472356860530500560339263737399996946746331698386481306"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "1051.20247871144046529665938368911486016946447726561477796751499134205606225121399272624448933320217"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "1051.688046876460012162035646083680086200892215941421292280637097150430071106518480361394081390853042"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "1052.314576127262938813189955277309680167068499464781599710744670263633317811391811150581554694668439"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "1053.567520663315213145852050128188010880790317558897963033868020685608407729983041717393014470928781"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "1054.721867146720464696919517361835533641260420134805793579619212093715081209074394066670088325737869"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "1055.165687858725786831408377230195059225142230133121918053488484116252652146060773095386643214368303"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "1055.741457785634266904277297239208671576448654875158047420745016135467785552149189800753901750295284"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "1056.902936894652914639086540930629797496360778337471007316949427549628040951734251036164261185780176"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "1057.984101817568877287144257793243674268534796865415638298603252917774989596758336466965956631589254"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "1058.40241869180177292713332297109407334095415460845745703661749530030140785745106457674876703388947"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "1058.947151721148739562464682973847903727460698600018186191632315093746208879008434392174844893095969"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "1060.052608902313847365365940921803645989568153226095393720303236135646837344245380299280092086609359"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "1061.08883379311500682731651299226020146914894576332339225508626367944604141280790642938788594345299"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "1061.491457086335066805638939144700984425959800407826351521562358692066429109115795546210653246744065"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "1062.017064423681416857178175362354762538386854793329232943407767313486545942344945563391359374741511"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "1063.087905892391364816269750743881861182358190903618130487302533962771797032645107478326436908340886"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "1064.096248430406412520491513195769657969516800560075970412442498781286880431975292754992767119971715"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "1064.489103873827131606595401852209957967900192580728482767459012739507417629074771790824108052036204"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "1065.002780682435348030317211545974205193719922000064884739946075483050523421619995114569876937441615"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "1066.05193860636796426700481170211334008718884959660505297827471301064317845953220576798971829743656"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "1067.042705581296907619370387884210007094014476243148465284955821472230054703826163481852110054084484"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "1067.429374146845189279619180012792074559084979127866001558489072002124641089412744390718796441912049"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "1067.935468907962937724326267634826032343881758304978954708464114531752287385394664454341080337768743"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "1068.970760238675281671074018390439295301614351077292136280095657154296618390109520351642574131328434"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "1069.950183092525166846555574284038021533458327948708694119371981508002546394687240890576883149921976"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "1070.332830182869561152914435910214419907955203715887448147781871168958128878489263751768619889172262"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "1070.833972702973135433591776080366983506760147715968575219702224270942021648444287480434845013023137"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "1071.860125798446294023882392022854131967685236139016508453004832747926604561560258695795828388401997"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "1072.831974903695035303426978491255275041166454864412311593462849685920485341396586559899126792208672"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "1073.211910979533625861697079207637762938560660884802334644399594465229420445218427889402598690187557"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "1073.709692987199945452412946102119491033808728622791119298921031637654472323676270329661619404106929"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "1074.72957046543747133602597718111720505380325741492988608236871342726173074914929398933597220749024"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "1075.696129272525348223072722092728808450692487755951091068908140091325350593950220613105450384761953"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "1076.074148196720726541336219206037336159669634349087157167049455002851549661734538645102118256508223"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "1076.569534115271951145800869134867772205803817002354953806130276302374929667340826986640755857870696"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "1077.584870990378205953321211794660751742647421994543664897543538482561432659258543920691749921308869"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "1078.547524138666967131297125448898061046647179706315950277431171996179857516890910775867444846928913"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "1078.924107465664475308541533152284117302548460203823150371664330808859062423079318932618151856421959"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "1079.417682454028746579087771858796616648137268177096106716588154129559022875107291816440288377611238"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "1080.429531913812400268773031791166428514757686430346652585459981223075375322613023016922910164891574"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "1081.389120471914597594378579837070770399551059608640915103462968629158720712890134168947732364728317"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "1081.764560861899418764539512825578911330597652014832448790368962616705146357156439658341601741971852"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "1082.25668067194672828834121028404196332290342316618916894935947850034050194408278502492391140604754"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "1083.265683438239946403098313832148201785328289938042614846087720182611094433532953194396349699771538"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "1084.222719596708121174878246107809858530965562594663457790040660468371102048495048796864002906078201"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "1084.59719541130282617193372441997498424686539731467603452744313639556813028659220544711151501840247"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "1085.088076973722659548034642519302063998805611396602808803608363055450493683447280644265716661125755"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "1086.094624146696462820753186450938053078208739789081898064032898887228158941654022755732568437120999"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "1087.049421034366639823382187495217508095802633715960704016584773660851338614553153227440937095065646"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "1087.423041446825064102453103745637336431362428262844999423324817042773526866046679799502608667385036"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "1087.912817654869577136467368540071735556479157709737966633504478641154607537180093945578485465765794"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "1088.917149208041248608477035812730102161380272891157374176639804825609839102318054680853541998659605"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "1089.869899422043035206320434228113175679929578597935806141257263408724712318827804886862164350043294"
    ]
   ]
  },
  {
   "tau": "3e-3",
   "I": "39.1052110677598010400590042198205570291633107098672256791983808513789173505150339938226404030286964",
   "corr2": "0.7928444188096085052362479475518107859664025571521347569784787828777457308644109503212599934376416639",
   "d": "0.2071555811903914947637520524481892140335974428478652430215212171222542691355890496787400065623583361",
   "J1": "31.00434834144508949891836795880139725994541113437874942626857095612165291530200991674151245697816617",
   "beta": "6.516015797286801977399241355624939752567961651820124921539781032530459024910795654455923879456861217",
   "norm_err": "-0.00000000000000005552980889532608081513209922682475150301863855008362027067922321301445430908753138242509166059042051",
   "int_d1": "0.00000000000000004882449536778696614124817569933600620170053324835848017013628904266850102511861604095006024507001527",
   "R2_over_I": "0.207155581190391520740284944070783415199664033441111032549662317333435809283234289465353855382052383",
   "I_frac": {
    "x<1e-2": "0.4720516587467882414042519493806139967257228444786818285626071422290196636360003361153276381434209793",
    "x<1e-3": "0.1392121273867255172362327864293732522923897958501724509873835630460538932067532580057723020486138331",
    "x<1e-4": "0.02512291776152172210752698860895702632917898937904654116249393359045604134988330001298169582357789665",
    "x<1e-6": "0.0003822543871170472862455646830716841777122620141766986604686548025234030799672994243943005703670862655"
   },
   "resid_frac": {
    "x<1e-2": "0.7549896184242691151538607233461808265400896774787266328785619806459148933933609329055672476514957593",
    "x<1e-3": "0.3533586929098604389118900762665235305396770174897735824485844332162508864901437097054930084690040487",
    "x<1e-4": "0.07355036589925007079532699457974374702762820365881430262034894977337388290584713978237158513692600674",
    "x<1e-6": "0.001049608860701927833840366532966198046447137062680714952164494356201410129879083277213590675479245218"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "375.5697182919305347352695115943051657035202765440451293133755079767480310443533846859644768554448182"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "376.1055636546492244472815652034432364230272800374940258207970351967560996784494475005304236717347361"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "377.1874423297890495208621874778124262530902812585700134753064271853142359301850918037684747719186063"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "378.1954218889569366322551067906050386933246129613280093994487776591819051848174215294255269675352298"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "378.5856060845010967837477277150969719467180526418722153899992848789570368378811904851577831275547708"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "379.0938258974557458750084804998798278468750313383004850112621263332004996833097045784457995889586009"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "380.1254967385424383540769024017208470792557589807093323834931853728427974625116735592306207750758283"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "381.0927714634338301451407134591190540074116489104998019787219309262561177675245590495663420012676409"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "381.4686221379025120325640024971128304101840259260330197782211750715579397857655484804263835188345478"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "381.9592707152618175568739954559227598481995047375980222727001526338686184031936962270676731969564447"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "382.9587832305609122090150608546473038881620595294985740241618730968122093971082503403525652838183626"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "383.8997161859727336148426333282339259530600880734778540104168189681381487823374150488961347807410692"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "384.2662185437513835641879920162912249613288293668499944002127961879572131202042846585165775568628127"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "384.7453458274639977126576797624873715600518553028693046671468886498172000235874603033909146738292722"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "385.7235647540094011377688506452814247972812323019200207093787473084957146288646410378108038984168405"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "386.6468066478123124397616495854278978990730141679514021827401095918426134526101561856447333512781425"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "387.0069646105456656754970998675006130215985072762311355219966531656758801331786783495437394717539814"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "387.4782172917874663575216782904021626507529954204995995528396514788862069026389528297484353776276902"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "388.4416955498392735901034885313753629632695667689477584803651485172477897657058060952995965735849921"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "389.3524687724749178809069963220067658484994520660485377694241460978356716328884165084762876754966476"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "389.7080970807841252060045970478580834270289360659296566933706598760931772524386658436869679934239412"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "390.1736792936606419014196080694788436858242917436231819664628156614539964305483690976433682605093585"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "391.1263812123761456950187710482193225228618451100411102190903392120302924590109940892923699608518268"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "392.0278494371761755465527866880233936467647108067379227691096346866314241071281651142960443957469107"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "392.3800485785444865342774793851354389395450849485732575548039174687431007604748314220325992458615146"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "392.8412978982845715652051407882655216450678935075208033018251351723722458227945971960245296363058761"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "393.7856324177739677735352368671570298918649088191758796683297850624357453940449127881891480914027384"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "394.679721865014547705261454667767837388059202548728590431551459173826209682175132887068694275177514"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "395.0291628924474365387199015155472530647149961304858419675811052785419146884488949127035373553935241"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "395.4868957996279625640105549473129640817601570529159864771052972597372003096492816786268697652900112"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "396.4243362675783195037878910361204834911589719538092140520177936209097097545973194715986135153615128"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "397.3122285063511668220953623987583762054888580766902360346105445985485515315810763943442721841378369"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "397.6593239820294102953143489847597377234047401674922846441514284670683721820241092813060116596867973"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "398.11404323517298636727115864978291324591045179547572177668522168081005051294482000244275925634832"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "399.0454995505738482429795056638080640612228864103191722185755073084315356172030899019477336736322067"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "399.9279274975978459717228055013976980458863518431312237434226135343581681593272044830108984583066343"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "400.2729341952135413828959501946611480131656461117873537531968554472954400477084840739125619545444326"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "400.7249534397231043714251032224127431051994603418574769247216690043081623961333777805771811615820835"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "401.6509957339998429315396108950464878238609301559840440099715544072326176016808507403308426610488701"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "402.5284216327911485362179144565032822008540039144765107972129092740543249298711292824979593019434029"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "402.8715023063392389896397301509211921191597250170706674058910062654979637639740410924743305747861244"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "403.3210210306080338037927997509325924932944507325918914744891591736309721874696268589055773300103971"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "404.2420142548367633838859663326887845192554426771384970475854960217250134796194678726093315380605074"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "405.1147368019557241301683091881160915400796604948441498171924535786524769514999693345068495303795284"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "405.4559973733458699273612370545949864241813074510259309779564445639542182255837659269036855014740919"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "405.9031460423864174118665373104291678996882295957322782922098274376060172608372881857740719527724993"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "406.8193310268689897571666100210368789812624682451507916252866348230660630054391720837053998219000348"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "407.6875499128881577264442878036170949887008179297610311283837793440498313427246079424393871292730609"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "408.0270618813821064563754207034391249394645757025586051491778464098684637707423000905486323627465523"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "408.4719291382046366198281931480017393035228004289652818572001032330520543252309838003280909797818458"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "409.3834714568066891985350284962652126858429039069831343123255811162107479044767044866050338362211635"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "410.2473262841662739958301883870369281240125069385074486348311185721400725384014608583050790592330246"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "410.5851402417700172722171666544942177363763792244237983313782972929212352172143516261173767199880001"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "411.027789314838778995129715626916919520795411567522275982256358234570397370675855325091555365135903"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "411.9348087652160370344669529240124428346246330291873072703456128784111934749288677301873620858379597"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "412.794402533903890049556908004986835987836053790786992807102976041348998634049443300535827445453988"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "413.1305563229410561378678898085651349041356484099145568410488606656222446390630397255798858116829223"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "413.5710349304523259857334603655947745672176286034097998458716340115039871196001114187286024194021787"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "414.473623333066107429330692634104310177756083700933077174040072065829174943602617925903710829808528"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "415.3290366239815158061934416306414796578757300718691943624741923778476961539228582338354326626239492"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "415.6635602644447468975037550541050067962383147270022438301302563724818437315941708244481482982307475"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "416.1019065974002261339553294582783725847297400494513744748547518666325600441977903468867611008786552"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "417.0001385498177260821157762232931501309389813585066444357262944144140423305728362322946078728377121"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "417.8514380967426538011943848019523164882854299166400976331633196148966981939160523758544379184582326"
    ]
   ]
  },
  {
   "tau": "1e-2",
   "I": "32.79859382924545336279610411039396565324050349917934350131612489019566781832693791809146918533760164",
   "corr2": "0.881999488715116314989215341190251468026884204401838689320525283932876175256428141917915802118487555",
   "d": "0.118000511284883685010784658809748531973115795598161310679474716067123824743571858082084197881512445",
   "J1": "28.92834298796925884831206826918134543564228920915702406604821998826432598921942877023527146223122939",
   "beta": "6.050303841355576813778767343750517010178512622702973712128478829601024362614659840963873259125144736",
   "norm_err": "-0.00000000000000005519136919338411779305201451408905590271184436726419229612487587061120809413595686921690305395318015",
   "int_d1": "0.00000000000000004785383446789069407684904853797850915895853238864062302200589464689061020974522586582891715921442291",
   "R2_over_I": "0.1180005112848837137863368404526322543062191800667647516170462898295952942473030214490215685154970649",
   "I_frac": {
    "x<1e-2": "0.4193663013684997644013637307953999892516766441657178190699157894050212366099846890874019668019366944",
    "x<1e-3": "0.09986275677652834165445200361803286109005374609239172406313340218462648566417772224663755190403450916",
    "x<1e-4": "0.01506862099056456066633692171338943231704337357733243514022166846554554387926844184256420149422409617",
    "x<1e-6": "0.0002304461095445809605961260555415127016843505624843597237538179568682842957994466175541033739332562044"
   },
   "resid_frac": {
    "x<1e-2": "0.6417920562118219426277063037921485802603542551101905252040709243747758093496305970886057230058586922",
    "x<1e-3": "0.2251511184144074477051985388666157826099534249352053684458540734238849826738436626870538098780153263",
    "x<1e-4": "0.03199034636886050408234044947784119201992996869676005299826807666700036218930171780039120388171662474",
    "x<1e-6": "0.0002587156945947349647063998324314625410326586774029027500516015006589265388590112719117283172734346631"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "138.5218962146197507822186243599766532981962780037083798121844846571209881109928371161317361422361701"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "138.9191375650759578702835983796873707608141651550541541710486072333230325679718565679327609869143527"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "139.7299442935492616880849236047843317112042043903403716941361331095983388418481815770473162735638249"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "140.4946670878290813209755255804986117467084129574346760427800758078707154487624551880648047130001876"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "140.7927983708938824703539027944706101383416754642240568050133004211431864539696654161652413675081784"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "141.1827014432710026002505560771252462629427407588863110943565537141920141251014275935770007186130198"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "141.9790913224545970966639516266198423711264403829632057339560312248717833377491614488145776208798741"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "142.7308272129593321713895100359060795481232589073569579868381189523003274927552733210371824534111166"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "143.0240381974122006061484154571878938895316697950364743004124251450359515979356966216585980706469607"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "143.4076167439359337146713201750342947580310716110211783362274805883162451651854583036564767509899275"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "144.1914435454954949438531375243027457938319269875516106769151423802799108042446931745515819461469243"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "144.9317096540073441167888256075985767634640853905029622698559768883212133404098164375543440333220103"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "145.220538485168293385098740536120195271097363422341970027296969416272531046934493057389449219163764"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "145.5984555703884018382042338121540509511035360115832557111995208258621444127128440037208743095200729"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "146.3709443027754162282694212064245817229575086264543303483977247609991648916547197514332532460233159"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "147.1007579321851399526892380661357028386202104402608418838575796128011230166089546798401248054719063"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "147.3855693248719891876727782510622380373754159957841803961386069033134411600364999316273245981760274"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "147.7582775310081020711135173760024845346555982836040118141480936457341416269730113077976814552133328"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "148.5202750157463171144782428452511223952095013882983727227050941415596949081234656761603116736354237"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "149.2403519011682342023520628929756565188471762533913094878407468688516911942948898193834840959933963"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "149.5214056842698085479308897402799536304001195785311423960360760542686485756173619370272572547792235"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "149.8892300950974151026911846287051664561847593231691822281181592389028795803758510377161803769135145"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "150.6413533904670728406071040349886439541042106305744482440365439875304392105183043293652348052958426"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "151.3522252547218533678778771820151897625093018134414657244121278974047965720255883939319676711085313"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "151.6297170466445643721930669011443086551437305411593368329621416970356113464661318117298980333839926"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "151.992904516157556319567943303169880989641769553930778127114724071852932597067792505095461036001932"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "152.7356291163570200565656828750772065018768304640043585678885280573505926334542613921200248270097611"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "153.4377136121868986315340581117283754620949616165421182942263930990199600701794762237178442745250255"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "153.7117990430914842466766727871637896304523514221899943999521830585591966348943896823193200320045015"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "154.0705475522134553325284711944868224857621102697421483021585035240970284714781649217438226073793825"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "154.8042599957377898886610659468156313885291928878471344661696592088575212466137384809589139992228761"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "155.4979024860709126102603264066466563382887395891348716574553130720011896919559809645652324177813553"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "155.7687116827531865496148819441912598893372152480744023191574305688931222208912665748677485896850564"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "156.1231879073223398035916407643359865414611444296594041418947818673462049149859704271337305493589122"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "156.8482173005973626932042702757035808987160645673147324016610386342954458273727212679619297392311413"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "157.5337159408637702608182645394942660972723989181441672504999924134798726263657035048350442566225069"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "157.8013622347276569905413565072242041174486690550878057872001285758875587961672874677534467498878467"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "158.1517121169497820119382437254955552395276329141849132225859777433754294621068824825574426421394697"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "158.8683491363422249192844254645306535575471655043461903748231551516080069886941984607577981292816924"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "159.5459700319127888341342104418484162600498344816455722411852460009270274867574451762006487243012708"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "159.8105552312569118569948546399331793108927796732688407837506077442176734744076528129153770467383321"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "160.1569103885542518375301352045874602998423893050009781408907000973868122009811374823608474286928735"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "160.8654188277416133637338298647980702109795533572750254765147079040255104762016360547461508730146072"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "161.5354052774310476509253209085198603714488621011835928465591546281785139415634400474176855518263825"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "161.7970228912327968900196927899403690408324001808095092567274896572550771195224430359926563729725496"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "162.1395045421613389049904591870144687531624959375260807506309946482084763230784525366338305647518978"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "162.8401284097419392622523903172912027112300959542093543313859954582022459173360104682508138218281476"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "163.5027066157121580716468084056182864542859342512868478140971523902588356889243962419485068329304321"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "163.7614438525487271476969491584973908807454801651926166981699478406267267598196649841377859864933745"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "164.1001652573910994546429421554705067514318129505548994403147021230150551048478718839842567445425031"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "164.7931332103314839015482261640393794339306053245369522861359810536773651872130611206956934906697152"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "165.4485158698082229382157663077649060690941293009036404184496985793187225468654531154456459880216384"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "165.7044549018928253482658004293316904307866454704944994643418108832992560640034794558681422569379258"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "166.0395229115645055388776160864781150767723708308704692854517350298801281100966111685564470040757275"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "166.7250510875304252404561832429826087605432160105356459036700769691305982743344703266731668523614517"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "167.3734397095210301247734440337753981188367392450370649021202835272036605030656681114775883605762835"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "167.6266584938686967973272634341444467108752119145808445750884984387490097820267780356556130047532467"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "167.9581745610267390070437750262315333681394603379399836847946454944029358574936053026076878734504882"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "168.6364684436143826077870033070791047539624001073441583619998503699119881793627839727879460531725363"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "169.2780548938320540435028554525331560273756418865463353992813624308833278110966940742071792856810641"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "169.5286277249022313328186411738726812836409881656027605811938375489609134381650251054675005470904651"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "169.8566885886057990138341734954335801731592259899489168588819765596399386961486444832235563489539883"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "170.5279442843066347676877358062853791475851040692587611298931222226620602629875084090746463187012135"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "171.1629118591771950690103328513807961046836033084339231881025939529842556666367669122712365343641868"
    ]
   ]
  },
  {
   "tau": "0.02",
   "I": "28.14491642263286402800226434586830029436050413499094319278843732901446085811503988127337200409527363",
   "corr2": "0.9377447255747516999389948512004980508010357596503683381080936236243692500244802943019511966632116801",
   "d": "0.06225527442524830006100514879950194919896424034963166189190637637563074997551970569804880333678831989",
   "J1": "26.39274692706617741245054794004445922276063487289500480434552102110892708021301118741249027888919487",
   "beta": "5.483190555276250616910086855254665194877807961689961023922428659232659171647433154229936897793869405",
   "norm_err": "-0.00000000000000005472041528389410328591886051484397036893502732807254219662494568395337969565060191286957169360748368",
   "int_d1": "0.00000000000000004631341919478771344245063698520096400927536827576837956458306200861675599465263993286214781119465284",
   "R2_over_I": "0.0622552744252483303387722243236988645256480749074391077454291374731334900517999785043019761593856256",
   "I_frac": {
    "x<1e-2": "0.3907786955377161253422426822777192972038875089623874383687227828162203123606593361178286810593153756",
    "x<1e-3": "0.08702561478818230671851783992799573974979473662540278050756114590221758475449420736743061450032277646",
    "x<1e-4": "0.01330409144059628808998126950363032923703845954787167130871715685272084845443750989014119062173405581",
    "x<1e-6": "0.0002375164735793933881812079172865106856700003088360361934841640469963756460427391333320683544164342895"
   },
   "resid_frac": {
    "x<1e-2": "0.5229724476290233309299351706001948536719612056772493142160737667265778424209919962975796100046250072",
    "x<1e-3": "0.1344506105369978158869912998268442923814817164594775211408773948095399509749266074269985513872437631",
    "x<1e-4": "0.011851957534497464326178645088787321588181677959947511578601352124108907108131022740292844225151501",
    "x<1e-6": "0.00001033128199590384281665515493718351068268918475518650574397807258401680309893535028210917137733867362"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "83.99190743585169382861661079707116364293865297808065483445775527417459623038734756781119598390839261"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "84.31314461818980551228135264345446068155986154441018582847440464572298436846124964799467628191902162"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "84.96851804778305835658257436443393028974299278509061637454737022997944402863248370129161104121236912"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "85.58616207601883404049251205000117507242134248115270859465249245010018758873644358144771520747887988"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "85.82680391675058160224996810262016526710115067884916003913263385968288614366719255934719741612326616"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "86.14138034390126173898140440231920573353060537030006415358751614727344974511204096161640057427367283"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "86.78337529453946549857796133934114346006692431644949877474929341072814617280664327922344208466883206"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "87.38865143804175639831997692600665131605696216391582402025861651836204132395742663324802798472897852"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "87.62453368269797238904679816748800677573674287278656012815012970930419279779929584862037023766272685"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "87.93293575968878357825426845472077104054155289660217121746001577535539596138796640115464504883836278"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "88.56248955669442335375355827577789847545379266729516775824822873983962038862587337964652463747242026"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "89.15622122599683801155255656512734351803705303772810454685755601768999466171005010853411455994721479"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "89.38765063170919465119508907288095877169672210578118735894269570721204924542184566508607599943238795"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "89.69026846682317493891087757771240975884548347960026329916125585326824781809424071681022576868205945"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "90.30814209794336009958215793586809074672641045950157534566072599559105560878705842263884251997449452"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "90.89100806001005322153149287344787476364884364551550359373514105362385847586710183562056753576799877"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "91.11823998416777201911209291979662075566722472172889630311292680164308348659605334350458457860341167"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "91.415400275430011868190009709059809828001617697738047820346084927110657631454747183541057965090256"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "92.02223731239474390995497124220353676701748360504382625239756401866394077753822115107692535521161851"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "92.59481851959637297091271652663182578898871790944262234204566969331683052590863349594998009533917324"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "92.81807317539013043704655636769178981422280363409728497485471898165124211135773439356956231660942586"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "93.11005894955608325215875129632767115001094225658400442770101090016303376511476504826473268558734866"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "93.70642106534744403418094327603536176446663404675150645979180406196369949919887744486980199108733622"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "94.2692290586122729266536141728303989856198484184253387278098060798062755479396106017476158166192993"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "94.48870141996226686988796046851408860530502061730170642481015730511205154805172915752459285545530412"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "94.77576409749787257136742868370006646380925073554131538128917736087172280900429528040177207847903974"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "95.36215289867091486894413597846098612830259590332270840656006266492817217883347573424976499383736331"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "95.91564740979440278468591112309084548629666346498327312838226240907431412653517909429896436916284788"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "96.13151338691542253214693205855336742950979710056057750564961554275658788529271926108728581031404252"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "96.4138803350140811146830948594415297015201901566205050642024032137966474318038617064214441902233569"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "96.99075113045357343039585622241662268371312061681565293865623370958025241947056747619757986041233101"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "97.53535130057715748603088565676669690208420603972820003179318890270775907552428709357784345881729052"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "97.74777170629892998202857973236326706746396672273639355375940895540356110415089253024417716932797469"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "98.02565111497454452867225794506630553636809401012400161212703595481003992303919305057536083098576856"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "98.59342188739075445112439139328136282312346013657424332258175943077520174817725804549207163192821439"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "99.12951367247730629733823746547952429756408810801986062929491956283364365048894373323003269911820381"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "99.33863686512453987938517784982256986171804817862511473983829557109683195827953385363420705663977167"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "99.61222101652133113911425992033442637914306767202287603780854202257238385049771697770589527871412104"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "100.1712785040700271061431291333060726389344696568072089933338403379171080211504280874968221195568123"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "100.6992197714349143198746698171463104645432598771996274638648972370105018512730132408342137445025747"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "100.9051834931971466251294694912897396880168540235465589094654715387631553029083356236086162866844473"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "101.1746510515851932599914751063733407832821167233773741292976605010982303456812939871420135375458213"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "101.7253550597288976859707953091131471306114961152712903557020768314543035594388201159125976671239512"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "102.2454792608140525375364748210045837567729196441882355638584731436680577493864718367132030082172852"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "102.4484119774954795542429330963835215841838905311850193347104665437420848169450402125772606298346712"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "102.713929670210597091499963033281142642916951286112498298453990979562723004592063054343592442784674"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "103.2566162760288788472052563930278800531968813403146665279680394450589721586655649052291782733958223"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "103.7692352201441516413941832932429381140109387384207340276278886981290756842418342145295244579130096"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "103.9692571439782369742625705795058909144235899075227089241746249247901696162514214893960164193057953"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "104.2309810535145947685203948810273473843527323494780469236225219853523154058009565865861352092671349"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "104.7659650972521533317009118361710022311615986075402783641923057372224120364748800602445081159889519"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "105.2713711401911728850541777789286204947162062780149212351331737209895169327660997281611148277375356"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "105.4685950446887356955962842061383946373704858193395139447447768965093035328336694712454353644988378"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "105.7266716442471129516279563657964734893114584837036173166033684300121921156472059855819764369865669"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "106.2542487460405796129565393217063528692818574652197570647021165542183806611056065823247899716437517"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "106.7527165836290480937999183476728091287094611728659636121535345762714707311892344160075427883591358"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "106.9472484766602780730863899792627687453427082261736521614049652705394936030770861758617568850904291"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "107.2018154897134371210840751567129086463083905790780595145706374685175931899564325950007080465753055"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "107.7222637369914568741396455057073995970098520029561648630828053397451375342319705195708033683443172"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "108.2140519204891484910086227324153798046179543681141071077927569415908747589470200338439210868843411"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "108.4059916165088559125846410521491499345053495600652786602616121597083813304245560600182259780813932"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "108.6571787503195861425159799980707092795820223536035365766331728511821524318358865241105356531204756"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "109.1707601465597921334386934249221672881590950848155516274730249050662263898173995427290727030132366"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "109.6561123933712856908991115128121206347884738763122274671758847929515519489181950851872469843823192"
    ]
   ]
  },
  {
   "tau": "0.04255434597898838625755237138970515708445264359030344977933373622920478872251044403934214279612904366",
   "I": "22.40801612005435043908715664143880883759240868715998575966639522968181100504370082254350258426794242",
   "corr2": "0.9821389335755679665243467348473000555699155170425693899975560749277682187995736722681764482432019101",
   "d": "0.01786106642443203347565326515269994443008448295743061000244392507223178120042632773182355175679808994",
   "J1": "22.00778505569431591431760589645934080034073542229480144220763593063721597936696516354957584657226776",
   "beta": "4.508099019724440046326880435940371192985485998009378125000733742576341000135878781678495481776668401",
   "norm_err": "-0.00000000000000005371786387578134786531377738522746666819206753535403482632315701593801062260665712865944337366716787",
   "int_d1": "0.00000000000000004255876275134937355493330628948277238917900562995495003332581772276961086005987349269385872598661381",
   "R2_over_I": "0.01786106642443206407987682224888744916488964499020517803745417946203234776224245455820454410333594118",
   "I_frac": {
    "x<1e-2": "0.3778511335060153532160618686618342663834982233126292295600501808188597966353987948320241350783995868",
    "x<1e-3": "0.08829028407952063408523391854965821543493967453711849627563119116140316553176843104252905637942327087",
    "x<1e-4": "0.01529677516053916900731202161793260390487522740209637723351744536640359422638841760937215943527199306",
    "x<1e-6": "0.0003603148286755210453052345371465147400289118097158168270626807614609563078814264737577635540028600793"
   },
   "resid_frac": {
    "x<1e-2": "0.3387457107615350485171875413034295386081242543957632550309726661529751188195515051324618892124732022",
    "x<1e-3": "0.03543173839423773215293388516488479420136121083459894777732769990048546093604640540953344120263501456",
    "x<1e-4": "0.013016033448065313756171901454025991501670372198648728453951335234850592115514852724481257526796477",
    "x<1e-6": "0.00273870904477810745218797813047632982287252170579727915228804835160483702942325724164387699325591124"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "50.98001248093201939351488051088177055351303761084119170353280645065374032942647747255346250883058016"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "51.21645132226610395812690478559461035789053057528851349236892359117268050146553821420260162213575731"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "51.6983347765157871024750246588094136957880973303513439297264896064047330893677422644642591463532198"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "52.1518690318633447947045916085943520394268991212959325429269009341594975771433077038095830789869169"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "52.3284107995777475828636015534280659417467229400884788741002139015187988722682283645764808353720073"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "52.55905661684752032539210573515256834458137172747468778410173710132091519227290599980092853458959614"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "53.02928359707076378435877620137794071451916750427497297583290585243218653328468726762275409146805546"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "53.47202620250076782345300345371773164458101138109710168554877495511004352316052171881585309265663416"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "53.64441301065813749663619727553277500552185028527888374572568978500161917017566425327946384422654063"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "53.86966843890757388043303643527375238715363691445328846604825311611368945831447883149558066265473818"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "54.32903645546305517257620334325982691819021711902337956306561397492234317616998232052614780653333755"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "54.76171132582786507854789510631806202900253594338000560450186876957232362859779198318428821139021641"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "54.93021833894968153250798515531452520670709497383768031796382437198145460719115879916678110782431671"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "55.15043749869647435272731068144978214485540953765332229158453210398758919921848611955279531856102498"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "55.59965038327653798126737758619892051692104045827156116328893160709854675367118371494978769426132525"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "56.02289904525613252933918778607197149409908088969754463676508274701493059469244645936237715671620016"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "56.18777074110994082297836138972672392411684067260600680219986791271791252155709485247164022527227462"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "56.40326875256406408661120515876035254647436894230644308784129286096394715304106809809506655054526601"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "56.84295440538760492346242493643805804691356207439338753855932643734953327829856730615102118000074337"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "57.2573509258338891217991646787571232775154258263445755935395863205519003222719136149293686440794807"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "57.4188064939183721924806774151961891537360098658496610911343599922209289840594840446292320161338827"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "57.62986621224958666739778094593806218858983041253266013121215000264962392135505482118042254512541398"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "58.06058931595350621757146030007275708453775266950118600371078015572955759503344586910933144283440466"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "58.46665116288320726553191292686199666906769005987555162942364545342791975804510407517206587620467855"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "58.62488847274526735035333834263028438267587393142269268828188759620412740196196487910560765690334604"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "58.83176547115616265773739923537033229967562016575163715393290943229182018058698049370674680030884404"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "59.25403699948259194132231021139172367474948289730984985375353785275201814395144295368953216237071217"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "59.65223327754057700902884845372893092331812954676396936607818065260411914406973214205616103608058798"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "59.80743191501865087043119427690755766875260619611177393759227575585650610140652336174982208938592439"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "60.01035831874710708584257811914553377676341122355232365317952624673617121894935875508494063346417362"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "60.42464292044108412181415086999637799352917151732485662438030419990629580551020557655666458252407675"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "60.81540084031234715033248778925181601492920400970176589245029301960877172119433677925823166408709867"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "60.96772451047557695174819844973582264498794071121204472881333212001452294506243013734255668246851078"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "61.1669120449873542946106794351097893501892619704208200651927811393065517149722182364170395953353082"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "61.57363395841083955490797397198009728228322198374036450573437484146986360637487821594737164101186879"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "61.95734406699434869824679776035933975527556639060788969435678175795392414385894777013169076140331513"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "62.10694254825540337576873877460301673988265824203267999773956470415570888267433378549942141500687623"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "62.30258502701069719794517886849584944363783735784965118388535910008384332017970421091493035420011711"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "62.7021329356597810380813077529668718535107886488354454475805083976259303382249012153845622118474203"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "63.07915344056484061616855226100662726637564395088914926709571274275790368354473620912163197763173226"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "63.22616420775167592238601669139933188075353155981824151419004798367619566081234485953473314595415358"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "63.41843960423582141609359399346218895936108412945510536780308930956638529361412416017741555775478982"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "63.81117069901421553041175628413198705589779659996861101109549133142079014032779924175626324042923175"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "64.18183110639402695455020259447615400263826566859404716709028371808519502006711613680146360518927688"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "64.32638070082285841546192732430787129615217416952526522844304902080630196111347121679665451187714997"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "64.51545290127399453449192615718267521543894372468662736211182246899454925162896511928321318852611996"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "64.90169632851383859693209648382876637700965272135902502670321646921785684039665111106426457875908144"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "65.26630054370451357601807204538856388257462009262285610047091589919068217785845531317059319426601665"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "65.40850574401253864329417097414193432253046971146245353883431434867849769716562705836816614965431376"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "65.59452604766908439603215503883799520216674104199291040987467434309973285752963080748095543887945257"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "65.97458586819644022928950723018459587564908947467571286951358830655586488160731073151985325854425694"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "66.33341486519521762640157899152912144683589149688417179651323636077229008291795060983752040019548062"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "66.4733836974137868115385502078285807521982447569259586826528601568463442736825041301592474542672503"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "66.65649211238605395055750466986731525507914855748967434652735513035937481048597351877893263033681212"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "67.03064986269718522084333773400732563313966512181704792242912594954863641300393304714888157950380683"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "67.3839640005006482188420651698365509139198860447259427778327971623792707797342934797043779986463205"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "67.52179661591560793296747851955457947323693153167257772076476682655403755661920294243567732261397468"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "67.70212298655012081110259772779978326997191139617111395905501127546293975244966745650049450439969301"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "68.07063991058185835687962869478012145332298794329042491388041191743128443518066964003079658476800491"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "68.4186809556936465512430684040792209001478012615121067003588295843646821895612331397122691708501509"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "68.55447039834682720434228971665753769253747683364558499153387478777609406593818008795892867672627382"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "68.73213539166268683784130830491776014443583594269551375926200537764270210812661853011597709715618667"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "69.09525439619503078448665205073490484697968259385367451755080484934602899348389785709731480487450134"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "69.43824729765285268413173429027208539608107999459998491520159318047265470347454581960233557992131253"
    ]
   ]
  }
 ],
 "tau_half": "0.005551040233505790413562423675398445029022469881357046547170844941487819098221132606383281374781880148",
 "valence_g07": [
  {
   "tau": "0",
   "I": "64.50015236295395602045576883950400945366998764760646665244851329970293983337846143301755933781667347",
   "corr2": "0.546502192617075130193941863416377905930050451592852134321848766793577434997328854831374775863042099",
   "d": "0.453497807382924869806058136583622094069949548407147865678151233206422565002671145168625224136957901",
   "J1": "35.24947469048975647714957384508284436198947803323785542917524247202861152895241278093635882320401891",
   "beta": "7.423924772328237057199979987808008679338711458098921664838652454916264260773367901828012765019184441",
   "norm_err": "-0.000000000000000056171888174760681087211467353474066089745660838891226463067883205418342751131298953211734752975771",
   "int_d1": "0.00000000000000005422553380793145623099240132603113607617024300177667826410578666298078121661601608939968095717801852",
   "R2_over_I": "0.4534978073829248890174693177160737129029390215145600765605801158102791709164888880266245811965003994",
   "I_frac": {
    "x<1e-2": "0.6145323860991643987838414282290641571269207633013035407712835949469682701271898933157013164416991799",
    "x<1e-3": "0.3335158984823345009498337841317362404323026320979054089462343555503189833522837000055994220197533547",
    "x<1e-4": "0.1693694054510397942321725499646156042906021883323044682743116630153696672661673919834757068923967259",
    "x<1e-6": "0.04286298035248725212169091689960625693630382175027264735980562949916484936030990893836074783326159779"
   },
   "resid_frac": {
    "x<1e-2": "0.8979238344226636615627582280050032408828924293188069387085925814907514591543367879119349562415592961",
    "x<1e-3": "0.6460190782136176508788346882773717550284851533884041677117953678684985469633756392400140675528630134",
    "x<1e-4": "0.3607227594552687185221868097230368367211520258878438727712224998504849693707669767687092275799881477",
    "x<1e-6": "0.09431568661477177043553889007303404303227363183832671020030936967904764427275022591815826977228591363"
   },
   "first_nonpos_xi": "80.566206492373954872743269106649677269160747528076171875",
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "2117263.287738259561727018642495576506177434938309355925052304129761600864151801149188110080941441835"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "2390751.150103708597566316931486724447453984321111680348113789799916039858004651993116912996095228789"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "3067494.659846115172549379913645195785527238490450710597884678226252910902270752692175311356628361263"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "3886408.056672463203829509994549945482309746393040529521408936738963241008544497380456529108415300829"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "4263654.135042425637227734800046393838816344034941656175393120567818320422485946109664239498747978207"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "4814391.06068309226958820413019974300613413339965570846087493823281891900179353683733025617079366832"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "6177185.140129661732631808395110746923382358118662322313607531308731502606990681183967101836634459934"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "7826274.213970416556720925991843400114175871783969856831536449840015909192642512483466522538779629735"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "8585954.527055657452659623106391197440230196722025379601332874742750362469876824189092122554566142547"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "9695002.503903475967714661461024902853957657765190463410389882706528198886131275650087419460481879813"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "12439332.77440279367410294641997884443091437280455422170006631859596572339320110682543769320944350105"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "15760190.36452312767133733101917295160030841769026229364790177131825547899802347894388880842795501344"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "17289998.65283666995227246480945555007761077752220160664321880327254558022864759996180965851545588736"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "19523347.02021391394303763505058442452939951142302687511299589768229368962657477866398487882550027698"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "25049749.53506169897350391550086357638915948840960169281741008794100443131340159987334456725595361911"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "31737135.50037472609892265603547541602868570327197145138465393914046092546826493579741031265743064029"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "34817791.08363706675359417017694259500916085857518614230321995052681736494847677765540459254302557937"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "39315202.40611993232406785129675385524752553499701935011481078710742619209225785208593572952508773889"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "50444010.43477138969831096665626821504810083571717726321550650713713654625953430439555134394974248061"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "63910752.02986467050703761187219914478706095454889609898640640260558872021106697586812403239178410531"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "70114430.55200639711331794273118429195315240103178848514153774119753951189236547268416164271856562186"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "79171104.77997003117104846199204280907725278964345635317750109483628167478493973725981065491905347707"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "101581772.0799233171838610729309850549498793314677582279568189868921020496215025220999091078991179173"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "128700459.4289915978938242271113248658459784762497497398722078319790497396892972055520232044502436077"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "141193133.8496481349900312421805583621809436595399769431595130413012796598903350679720510792192202556"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "159431036.0974105546604667615030003947835617511706644317726480988771164186097491745686626571096730705"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "204560578.0499022083073086930050814269388526166367766384640103055783751685760509312207458376423187258"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "259170908.1229812425490240669580674603346797454452935804693730764621275073697554424047893630761335906"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "284328065.0614345733468831918484937318512572030616862991669265133772815163218257341639143822379040926"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "321054690.0918351604211872020539094098468897130776415853033646207525119706097958290646000469295256897"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "411934427.3863015751188197225103403098901519365899587572135882589637670618382983750654853372408186223"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "521906127.4274486537822935248320546556221045796273534537914173835318042963075423143171587071749273749"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "572566420.3247476919208662568645736257816691322807966248482188216993455198042255612722236292196822023"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "646524760.9162566354912897885347985607684874788834579473659288416839599629456476972760199553125069105"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "829534077.9477376974109209852721291207850669372643293948134149631141294451761789379769365675330645119"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "1050989886.65119381782228056557129634541625881513797592625600470223719355788625901489660438338810898"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "1153007188.634546724379258520382027129592561917355968441491893681231149698641812555124420693494746058"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "1301940997.240933962258200528455987642156844729736055262922583428462351147904669110255215737474110776"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "1670476504.905804510271703829483895095933762186819263018381126889501166146924858319689357620754032457"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "2116433739.267797728704434935027803070547147557974241489164488582214756315283763201754667754871332421"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "2321871357.345733514067462898661579142833701720396843954645404839662509044728178395333381315083532655"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "2621787217.660892965359727289086141698416874936047051473774781736264540272054905158196575306253719411"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "3363926594.020330962183419977141626613669801223087160911886138809740893727001565693713709771855126851"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "4261974182.133095871520022672168419736557679839006718675962546629758106107599078504988940744724326163"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "4675674741.753917860090713200086210265926948420145312437497391499416325703185502206961763969220626409"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "5279631117.477024048832951277855398054218146618709830766509879295518072429089312181862720087556285625"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "6774116295.941514316307193475513297741784568964642924147714916410695581328846700315771387749213094202"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "8582562057.941115065236800549138529488180381018176377609411236909425829558772333225327109343967512909"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "9415652679.959665599753784785366955024767528900241794814580635307318694201532329981615955787521073698"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "10631871466.76621344392043058884085780043138388051775561051557765864859498969094557279443761483535611"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "13641395041.17374276524514711187627112715335244011958879207336232939104506951332907559242083004995011"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "17283157590.71408785632083524435538913607947966166914416923375330702876235084151764553442450560831134"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "18960796086.37225846516720828670964540993054176853443200426630608134453773643899245002632544712210507"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "21409959961.18046644737528368038390739622132679704450771089216465042014182661387659912150524916007153"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "27470396207.33997603394149998378715510553445766357511091092689659076582802415950757988683359375244536"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "34804005401.44153511629183720041496334287742727540254983805524327030943548596681603216057485991448224"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "38182354464.22991129720472392111037547081592697294203282870662201551027843045476612946888531692916299"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "43114364848.16387073385520756420255182472845228560938123834595036905248398624804569211252438654800156"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "55318584747.31988435200953907102959825295924007561962025791146475083927446234761416623855203100347342"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "70086660117.47235520823490061839600280351995715799250157218109021929320114609324426206225207142138853"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "76889819689.44282266410173758149355157487485274135143832213311043339463028135450403793519232154592472"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "86821668953.36237299812706945320252461369565414154922661798005370624775868159920121003410916582951487"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "111397949817.8529279414909602229948513669629228760781589522292185174971537704486141803103889340673932"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "141137201578.6255828137981268833346422031826641734133523283167704620628934800368233439706164805862828"
    ]
   ]
  },
  {
   "tau": "1e-8",
   "I": "64.38588887790105961508580928167982533411480188382465058038398409434047309301475236532606616319904804",
   "corr2": "0.5474719897547642986239439065261297757046380419817549711686362027709314106584466363347261179543828717",
   "d": "0.4525280102452357013760560934738702242953619580182450288313637972290685893415533636652738820456171283",
   "J1": "35.2494706961136415128867864185871837807387077768523074971443246059792937452598496864870508202859263",
   "beta": "7.423923878239608858534578581802481722694547542077357129476523724866220947703800572663108097498657091",
   "norm_err": "-0.00000000000000005617188763250535118556321061165216141303249108751099821965531591543876221782063071066949886339440447",
   "int_d1": "0.00000000000000005422553217239814590991863683963344674792845888414303382361220855960112195860088074200850161642503972",
   "R2_over_I": "0.4525280102452357206215588193962108628369027227965199661014869365711170619416285427760907612264012685",
   "I_frac": {
    "x<1e-2": "0.6138483646099788131595286263156270499560878152447640990513860874519236730028648255300849501200787779",
    "x<1e-3": "0.3323333817425505978495778893486217758259677272549705280923228762181218681350998351822224439328004373",
    "x<1e-4": "0.1678963309977922307430549980829390851005945576786168181159202630644957312305243117375313494381270773",
    "x<1e-6": "0.04117279737570125919224487429596446256987425651147586426468857606704095398157964348737747094706454736"
   },
   "resid_frac": {
    "x<1e-2": "0.8975235980742561268985585717465380893496867865388692891722396128912615320865107928098598989972982342",
    "x<1e-3": "0.6446314019117218583661628802345264251460086984064779582724094478211901485191320352895308511662183091",
    "x<1e-4": "0.3582179246630064104788200687277463417489360458370768054701195178726499446444993576476807690502037706",
    "x<1e-6": "0.09078247453809565716777800603147551895410340032335129242063272348237313823548601475943744656171752709"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "2073366.620817083847443876788624885115461185790373221363476394220044497345034566776792492297049671092"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "2334930.999032938127087032316437856564331725425831251270219881574171429759497199703679859946958659678"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "2976202.727676898003691275696338383752418350505851499792841554379925933491120181219782159374641614957"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "3741020.506385948826120845611845797862843287813964414197530712515980471716856243005122996655259566329"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "4089304.498730587773202118733788067293791802186055675587070191898505678648423087647522977960217586047"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "4593258.378701399584854933342792759481143914588813536147016140176018563695227113635071474395073987331"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "5817814.158660997035645314648390374660699163689350932826344400488517953890652020155948172849667202957"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "7258232.915356800855472450459403937825338281968699320145476884052638539451881953475731497435442942443"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "7907066.140539320643853719095638650938286719731160174175496645207556125239917055351685935798669845968"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "8838153.219437309699512823589850133006321497892824659813684338273123776801593698067291190101581302343"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "11063162.02898027721837783569627768571825075449189043969023544029496610745847773713340940012015863609"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "13614530.69863572079022280696634267064554728351356315589655707250872614514788180050543023192201856782"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "14741253.93571971480165561819964799541175057171805922781488773607513245418399364187121323372672540545"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "16334354.51777567952748867570890933775800316996334845275940802097166033854255973488340256032119511145"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "20031847.74300562683255968512200286880249826817166011030737702250883034990088887368586864401903434386"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "24091284.52182793132053886328548878757023504426448908053518701785069544878215542148874858936173919569"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "25825839.8191819515303352124513969627644980125995755909209082639410230221958370201615930525178744006"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "28220353.43169255387794187246993545589552710472014034904503629890277807932105929105539533878937147597"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "33530122.63023270181648028861606811093376483837543663417540052832591540726168551046062928880989186731"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "38991228.13832167747639472303388692731091312707011419725992973847871422905093204341352793734925595544"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "41216079.77848353629765723381476553121822617073407681416068050591317888347393121020039456485717323229"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "44187471.97989784543889444313060004199483885350064011915215004757220447743767592629009870910199406459"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "50392387.88506626048247484618247533555276363168226873281670444591706591284983691955433286557870695061"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "56274735.50955991816619868659626773340198729800754407996007184722985592629440060490895826552851606888"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "58539503.64368298394735075484412052787295753614019383857382362324543374672624264546085129705715566958"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "61454166.35262946056843169157729034414620620979194961032909799916150086845095778806735755808440218015"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "67165868.90343473501783756486843693461178506140803602176330979493645314494234727531246148963365381214"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "72158163.63634329392795511611204607851190403212992172365994885056108013564923856592823608077536436895"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "73980625.93527882571091928460657572324067639415547480369268881193902788847751548461391466101070532583"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "76250180.62750694382186700416733776222847287721311725084616564297992402458878353410345542088415391666"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "80466315.07315581315152421320061496781017246434268923603210875351867770634426914151086374761445350491"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "83920471.47293618165713256214071923798974882207646216177687989458586274293239560052121455582338156854"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "85131649.30741033026507475891255835911431279397463951060737173148816475747772201886827009307738170606"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "86604667.12036140998317414127608141513455393425546626161332889799065790919468150680570893795258548919"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "89241993.72433684667514312469615682802637802657505343838512037140183277332531198410309911092161235121"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "91311899.25350030918279756593033689443847197771206123743562804863480639795391813274340740439627235799"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "92019273.19788463070862230271244328753026349164883629169543561110240449574593070574200727403693870667"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "92867106.18667589121198411528237915060602310590249280968274030435951335994829839953077152190766751858"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "94351878.24638414941945598018560285622830304772704719553002110695797441172586592646756556409193670019"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "95488324.00776412538278398665921764964062489455677983546662230317387112091844434047451857747869265855"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "95871038.25155407709585130880933779725647257963550791198101106552043185038245193444102259924776151135"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "96326020.77403390062754507707193956024738723809825992960230106980210229735802473292031322905006043602"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "97113181.17022124789428112095792214037711859184618262801477398584708719628644680997509175966548008465"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "97707539.47901349536238752728120926483597040836321683652581208460748948406914943692345980325230903296"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "97906134.86771020574998497953135344918362728302953323515927635386544311425087836836036479873698139291"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "98141216.83041255686581552875923316408124567373564871135112743927721169627614239482527685502824291486"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "98545348.97853839371449005421503571697451357643940825457884488080546425547814776752714203016979421491"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "98848348.66520062250093732416728365019639048420664899233110284546150324682596468925670964027020932912"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "98949182.77891342687149598626341456367803266430323457071769050969922129823049649767805249402329647698"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "99068279.43521212561219514098000810711682487691088885464963626923727335510430486586071636533875326089"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "99272356.28476505880765576757714212580338228646144674451166472144525437616009006569027313518544320665"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "99424815.97271974609511955054283565054286991185610121184001798523447555629612705162190103658328956154"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "99475448.78965841090647761287191753808653464065869501185432768331062634576127109278241316381158462743"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "99535185.45788579069391117164075754011706861399488361000570515837643198780176794235105285988308468489"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "99637379.55720358355990655691107685245759136571722235718725951355357013281904329076192586862209576349"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "99713588.38294696067531487987752019738020694461663378800080509657346017940487259933994757292462778305"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "99738871.89701863993869457584636985805498808554603087844638881587903131298499275982815421630609237161"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "99768684.83620048301318430110659348988475250643218159663017231727402657063540410122445198165397910415"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "99819645.55727545175637057522692799946294799780253819170808774324851632571870663985768248846108616292"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "99857614.23680701277328613404718790234723157118354953836342784803628594810399803190939011395274845704"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "99870204.54830494790625271958586527446530029870024883167808457709889824799894152450381557073630342316"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "99885046.26019423591108670870071209688146234204185391677942631074410132708118293574567625767992041718"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "99910405.69198855774101009804554075935394709183768260642863140886567267569665764264922764058246931883"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "99929291.57838074053076162288607062636931862407598945120958725368514767265040184412480844809984013501"
    ]
   ]
  },
  {
   "tau": "1e-7",
   "I": "64.19390293864276206176714681184225605005247939779271903262706869461963564863067142754895014247403309",
   "corr2": "0.549108764744524792477824886742429417390365986892528634913696733090767903781735274573783119753607939",
   "d": "0.450891235255475207522175113257570582609634013107471365086303266909232096218264725426216880246392061",
   "J1": "35.24943474676804717701768522921140265077541868556125420691392068217098192142013194282746429265275115",
   "beta": "7.423915831450916140393588389629432604277603726863131067191248068889526951289273321325370347781063614",
   "norm_err": "-0.00000000000000005617188275220811806113926763157071550334021254808792324156900055693152840376398323309753144738915196",
   "int_d1": "0.0000000000000000542255174525850670295104741901169623631602796208874388370934903357372507125573564787299431908174874",
   "R2_over_I": "0.4508912352554752268252149311924667439324896683742729426256001295915590251270895360093863332205013476",
   "I_frac": {
    "x<1e-2": "0.6126939899893402339378927992664865986025652220885814559059666631644633633875310827635087379902512321",
    "x<1e-3": "0.3303390184845120189494612682582002553424927613973908622093091493652816914386864557163377956442073821",
    "x<1e-4": "0.1654169306351750497047330294071921090990744563935402246582278592685271185540665738623769742745045764",
    "x<1e-6": "0.03838110535163302061982250489559234097406005461696067376857058446748799055946127420338904020076257183"
   },
   "resid_frac": {
    "x<1e-2": "0.8968445429054949429920470480698008532941103554186211595491494703715440159951047220416705708749322564",
    "x<1e-3": "0.6422789961034664225517320157725586852448676089582576704754628271927888463857634557835384231408576614",
    "x<1e-4": "0.3539809876176767000885863792050075074177988971190729435016602084222113991166369174859145373227446489",
    "x<1e-6": "0.08491992044343275253526765242939586347421118213245767475656038138937013341938216695109672474072068105"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "1747326.391691775913249483110957503362570299146787590912676124522146357148828099709784331261025480887"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "1929480.777096759334885234719029552285293849197165817042820504906871907263422862695203945162938500863"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "2347443.767614888508274880571819254061614813388392382325176484457541247987906896048108458549659174153"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "2798737.514779189481556882354003867181518082462272879326651808493562747996902129982527172236415809809"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "2989199.156731023647894739052611452851857677744053337321072526957578983720452135018647322533234234172"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "3249834.341331457845299186069887265778376216650852278113410424064065132751204761410663187639130537945"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "3818486.655233878547538776882387170622663365651031596840145577874427981501991378043392977592636663153"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "4390338.777989730220639152247973447080274894615658239067473600853182453709947670517002297971742171907"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "4619630.542673227826883225048795147854767600048320060271391209232712615214846884576453828596235318677"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "4922609.437825749608991284788731032638486187395310619915102125486728031044487171188408497681601130712"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "5543583.135041279347975791622248911607955930716402375510853334268859583538741484104235920843993688314"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "6118088.207033108942224011731861591508561515080505793696041730498022154209261840858753878455776263414"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "6335702.256499344766597494319741884184380085366309812752756960526082155371508353840000307776253062277"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "6612900.06883098164703296041161140531998285558218798293305824686428313849486489501443141465733782815"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "7146965.329120038054520751085141666486941812584673170670226443232537464990240577855628748087837776731"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "7604107.249938624525479760147232336173628992270686910514195141350967560914460299848715587708429588656"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "7768799.145948437481083767207360698082043747705201028243011647575787722285792653654043564690804151596"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "7972284.658844821423305773516340041947225690145579166106184544902678248211315952343746623554265701716"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "8345635.141494866342449989675839427518110794830146051168312232775351997315664093202936664786852980314"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "8647077.207328919187290653137031237851580914760439298189755161686698641697302189601040295391847349672"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "8751846.310768851161661138605624096482664890639034076731487182240805044242224512494529085538128049535"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "8878622.077693169654342524317792609165708818079187064047274832241174563950386374815831060083729913819"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "9103859.203233489271018455067752214178277231718554052771118759832342645569297504518832573225078702531"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "9279085.97343104229341877768319544265261554385992157107378657633760801608895252597446984939549908863"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "9338658.870663399299069062037333704843236334911634051606429649861543789788948706986712510015264018201"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "9409854.50525508721727620066432655781489430174019648493837283186371351647135214648822945094165826687"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "9533997.45409257226556259966485998297706117265532206922994581015433272312017748440630649817476585231"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "9628556.187013758728591094084199811145916424806324553138450380062268594652813025969767748243320713042"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "9660310.841824403191053853117917902897233669236240356793628833045809959686853062874026307096185257478"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "9698003.414695607339474944138334043992443013337742055173824845460285307338144720533968506804613187977"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "9763065.749145905390646710732630151472254065095014919440944869662066727143900685017610802600035343012"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "9812067.330507220059727990907467980286087332983717764941884065467866771903399659495587921281717167009"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "9828416.583293857376348880223244719954543562800394147589322057490047520193572556714178069171200153898"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "9847754.175169608481217312632218072735805144441265143761323608604003469568224027668175901407967063199"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "9880958.741659948057613747808069622172071427460557958453441998719506717643588430790216423790654413731"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "9905821.841960532594518357143729247707682075677530729873116129734884507818867374418683286060569574281"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "9914089.854024485526429525636738698264277841673078394849954230040714770877324883517344750001870866384"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "9923851.427045978415051196960839242591706836341363127572820162235020090595932382249750838557630313771"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "9940568.505636327040623391442463230953079122491100984388039003791389402367811376161465514960220684325"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "9953049.357744454946390619215367755995737712127807034329617431297389215236678602150786858723127017288"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "9957192.837049551128274114181359789573245302496613570294496976969840779592526788793445455769622325212"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "9962080.377480768156283598876709098244982024486563786429540922903239868568103415587345838632408237821"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "9970439.38272391156374775079236510949625352303066852215971090318873705043880488644082550580892391816"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "9976671.072122747129828173570376810369199102412030271884924898092366269666904437642564114919905557403"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "9978738.206871757673648460305663399917783572400721849351510473301425170762714519813580289090499959508"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "9981175.461147304739262733048007372341735002897547046751917036642841647358668976872142817591481742585"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "9985341.126088257369287785310604032016220008538025550827508261742037766007210929295674747948137352651"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "9988444.481206458371796686853355096976743817183841948773951267071924098647457810023667013310914920454"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "9989473.5057666575934474208858720489868758153344647868643997216629550939828572399329896508554320074"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "9990686.527871107157204653186584603499061969365939507557137585581173900213605658940988657142733587186"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "9992759.180872483350366690724895178345170859306685951502060720641623720494439229044686088146141940595"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "9994302.819723331164321474019085901178658523452461076628907751764045550160366252549886106926540195158"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "9994814.590622744779655516839589665317475332808738645298935805711663580058860393584086518977978822225"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "9995417.82853299163833965779118855110764836015091501695070811965712972900215446241151861423761974581"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "9996448.481843620786002985841150860535919251900944677221978615932899177297976876320736696106976476309"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "9997216.046458683456081974739700614449052659708635950141857094332751808076297236763536424376498006013"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "9997470.52560512271221395953794534602910137283012381965034395679271924754914799871628650503304659902"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "9997770.49660256240304990279903420644102300563001007041868655747616239720571938680304442107246125029"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "9998283.055534439620917369550050510469375685415787054659224203017679063268695097149144447339029120453"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "9998664.852158027953027254508834881970321303775803346422448588996873783100325320785553978270830446714"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "9998791.457515829929019219477680035824097931225119492622251426501146275683973227361329720248980330114"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "9998940.717766952546679238625050143275591287343428615788121438262854855873696491743299841308716745127"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "9999195.83752566459490806334712793512737670620397933730851917381478521844852894577652698454871993618"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "9999385.973415981475501035248102410107443413154443328991438470791793034074690190208211395029868702144"
    ]
   ]
  },
  {
   "tau": "1e-6",
   "I": "63.68133139104372642228425867225741085051215590770741123878871240287795480590315239877737597304101903",
   "corr2": "0.5535229004677210267352008297175124699954911987153341637400513666209889523851746612349899515802071408",
   "d": "0.4464770995322789732647991702824875300045088012846658362599486333790110476148253387650100484197928592",
   "J1": "35.24907525721665517815295409392339455020637356635777724843735765279837177348734237430546746292009986",
   "beta": "7.423835364451125174744532872136883066096910863415655703732341528699877564701606110773968931874652785",
   "norm_err": "-0.0000000000000000561718339493086503059584987096778218008310902427915584494724091739537872924180483856176594484583028",
   "int_d1": "0.00000000000000005422537025313898771174623790384612542062874741043635576412870884972555040100022945019667103093264607",
   "R2_over_I": "0.4464770995322789927229996092653901128972409924338176004136093601806565616716142764879537771718228202",
   "I_frac": {
    "x<1e-2": "0.609581565651452846503965701360166803828686329673794053854566720448479470431954893082185139517996327",
    "x<1e-3": "0.3249735072280738758698843257173491108562306995761189772592214911359594675699787210241341128833811201",
    "x<1e-4": "0.1587919415964259227246029786907253333182788569840130510323016004968965273436147693105601506203714439",
    "x<1e-6": "0.03139814214786879225524123616158656695790451247174865079837522083403072892978657485781526628385206446"
   },
   "resid_frac": {
    "x<1e-2": "0.8949916143920597231550062625111860929716884157379478558635167276910938200461147849774760211030675705",
    "x<1e-3": "0.6358781491582593305096474751970516285394608865084872588206569359112379059060387419926533985885871666",
    "x<1e-4": "0.3425376551477419762375307580168220135911418930322583992549324506511832615688663612345605750702672984",
    "x<1e-6": "0.07011770238938979831098785085005317458179606616037232076992837017745633916135867897370252697115786593"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "679247.8239223802682835266391758939619877219120013691608697135510810418663395695167645877878215805093"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "705123.3482678182226362418692180790539333810695561726390304864407717328251371844497618097666950731059"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "754193.9289252659539400384860118343512987104796355429176322039411673339764958844416004295622400052378"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "795398.0799149411954226386303209961617645213765507195271085932945610812014657062039140670135986768747"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "810065.9637923213256386791723714621592740207994649134045538667737088314677407042320334479788915483648"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "828061.8252599065788224240783834920125386045292960715785470013664233759796421023387199883281847656996"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "860720.0512217506326206980730465066492567376028305315553320049208202894029026168847075485397783240131"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "886753.6910060643104155789978683921678739957861268588419914788887060164025311061299105777197642830609"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "895732.981904639869312373339881276646793092141836847413527252930652299859875516006442461621798858372"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "906551.289761462141388606064597044649394120147762707962911772747846929032059614016950060191767495787"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "925645.681580591306993225367815307717599041837413863910491224614525030149146222969479438805900917314"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "940390.0620684743471017202060171608071934929981993405359495571909987235379555037728158073933184796193"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "945380.9933088545496584010236769641962147829084430365249269631751333468353642580238646165436871193117"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "951331.2407543328962720454412417113366104963337977883850657030967692864585447702329046767291648272216"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "961669.2689998539477051451109988283938784287430755941131429525513872624333930442227215345531915709644"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "969512.0481330006552386260386462091692200993369537425696575041890464685734768348575136715271989970233"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "972139.7175510968322333911930288393676631148609884087647229634935534439266215235010421777930716635468"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "975254.7950516834249873831798887396233837577932583478376303197205730996133468927953773430963743382615"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "980621.8067318894135778139779061260387647345460089281172512578009754996173311610439227609731357929184"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "984655.6697377918481196862733606260646916954054115405889909108340554162453860043241047053291383302786"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "985999.9937141380168769411836594536795755271841524138810844996058064035444001160505454193466311344466"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "987589.0385130978447143973496512083614447269167739719617189959120591372735634869818687448212032220717"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "990315.1117134854462738536475946004033390408922618632496092210335562282379270982541863625371025469188"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "992354.3756187547872701120955135752750016584581184885811184319078969562304860280682587019074045982334"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "993032.1577962103505479397172314744934970567558565244305330387555443882389631976922000402284992558937"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "993832.1595659948787615655482865242064524876580314551203209550834974781627228572884507427391211740054"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "995201.6905929500333591388879556543640221252038251005875882386161047247670904738666814023435046637624"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "996223.8239376890757200470122511039543851704094827837803783306243731132420616965011228680469066635548"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "996563.110786215534677644387840811352414687556975579324545457188848724784423257360762276214582187227"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "996963.306498217225646498850146704737837673562634074954156401300593633032857317169310040805288341571"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "997647.7456015185571024220787567593062607446110161151362108120966217909065062761871809138486543605739"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "998158.0626593835623875096029806039918617697110677226004281038073819426385595676639555805898271691125"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "998327.3716140713135421679506214487498983932034795418872692720055597175571945274963621463868739763012"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "998527.0270255784351480706197534483549953198710714557482958790678494610493077821939394277380868443762"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "998868.3932338321639439629118840805960786358877860324525650220465445393764217855453312852266271974643"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "999122.8723524124170507255136408645350323813860597401033349604954188942312225952741343162162132066815"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "999207.3031269007290270347625881522353252257254483636481170274748282477710776897636185725874081195756"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "999306.875017090090578289992947740422121939593317418095706582936023581127596613123284768449164392455"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "999477.1642229343126578574483218622668461496374670449340409064874026811281342793261243598601747014437"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "999604.181923063362970348712910790212239394690753473825861478615368827659617363358618352307131503555"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "999646.3470621071859143006939915367206337592300338857456610369617312927254923810253901520259036225412"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "999696.0955658413353540575840189329445505454556992684853112772939657916334922501830535714955782986422"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "999781.254214235719690965423037283714285167611810044911119163652727318192600936142436808545384770774"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "999844.8735534431654613339827034006164898001797141897155010580544484031329097391742889854155624445298"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "999866.0214310234033327822618751567388248091516156062079712871483575104125084532558017146201008165306"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "999890.9978816386091634199997840156907235803357263679739362604457348356136156727982150467557628289857"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "999933.8384081630680563107206316343518178979748543268000949519776008234708010337088561058428435113087"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "999965.9496428975742158417973057221252768285377476315082924175259559821759042791052038798010484369305"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "999976.6535544198572710987541448705037686210669624398082282507008624311311560101137498073267713948754"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "999989.3210398971615576590588989669927048070773109781716403325184147081895681101398280188580493624303"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "1000011.136262163477342951471637824214167850635416197208327268805872171388841701809858246480898405213"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "1000027.594764014180829491976809191726089120423672485786957177019747509276754043549146621777015214532"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "1000033.110602591060103624461003951627269108824910779282350180293846561331401366690917550101762543649"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "1000039.663779207636064581547511353002029311901169325455888992207467363999635496850511559631511347692"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "1000051.035492240091238188499440016652046250810909736529484116683704821504827052049046977214455336768"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "1000059.719529197879183975493069668997964600420671215845112872500378934856787803957016378404494618713"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "1000062.658614311260523731734008170153820150599717648907416063074322431536798604014674237698374358203"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "1000066.175056394726502038762649508019292148110112599550893121799369829153082615290175864418085581746"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "1000072.360021261025768549009401788141930010903068666750922927554402734252268629756378762701772201863"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "1000077.182990696743298405504747057421897266841713975505019927811238989818996300351362549691685147236"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "1000078.84239089393902179670846254219082967375445064189867436310961806208516528267240449684504965031"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "1000080.850721735745576157572706079482130671907954061913245173351448698371375408937879393657031743871"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "1000084.459861349901343454210232960043328511333626024058677374167431471902047052980200717674503539236"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "1000087.365386294419625136226197808251477767421579156549994146153228383279304302190382905746826920998"
    ]
   ]
  },
  {
   "tau": "1e-5",
   "I": "62.32905602311723684076280857196649717388082126376589874783760110222047940194117054846917519554369863",
   "corr2": "0.5654743229071713714794392063952780201775598311294834162487935191313942467254153331722949959977323206",
   "d": "0.4345256770928286285205607936047219798224401688705165837512064808686057532745846668277050040022676794",
   "J1": "35.24548075211537106455383573370520047435983456451449207529166702193854511617713099700374997346393176",
   "beta": "7.423030783157148694044916697519758830714419785227732060577888208939629097464003931240045796146127199",
   "norm_err": "-0.00000000000000005617134592760075959747873575129996233416421855685087533839333660763019018558519689673106601760372555",
   "int_d1": "0.00000000000000005422389812717168867794705246230455084400543364130869181028924273128575527518928930134410130940094618",
   "R2_over_I": "0.4345256770928286483987790698681215942847184183083345122961146284552576113835154825860488988495678748",
   "I_frac": {
    "x<1e-2": "0.601162272120648764037325424858147628182247003382722161293717079721742433598166483737319735734594139",
    "x<1e-3": "0.3105793552120014617532364660853305154058612159582995486419413438932281493644268512600456665295119902",
    "x<1e-4": "0.1414827456073620341366111784054086175895153894632394137002650490052054161359426030271777105241560137",
    "x<1e-6": "0.01742601784807917688223915277874759040190197781115737185991283284117209037053717169136671128794029626"
   },
   "resid_frac": {
    "x<1e-2": "0.8898195503509816667136704029772099620192895673337596708811998410777383550093273602385831344777904025",
    "x<1e-3": "0.618202721257798254942380529083524447036892144233299379015944494126553303003435649311944813710379198",
    "x<1e-4": "0.3118329993539557631847823967403996183130598263670597357857002142811859914702079912962916813066111784",
    "x<1e-6": "0.03988676355450479237823389718011195510842286255374801942654684667755678890661696337543613808914808603"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "95536.68333785243826222140578013694498027222729896178720123254705415658990883760542723706212342996892"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "96032.43383202776900633288520248841532932963754288047176322134852120760094305072673010692129065743115"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "96891.31344475267647230121511259147887325924684915542779863885255850687268680240210009347862873622229"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "97540.88953237258319349937048381681692946207736210526530864512414642965943760565987062137881956834202"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "97758.1579096237212376700785552648375109741016851824316003064493183747673665105340044604712736557658"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "98015.50086017734902950259677711051778957111534164412125417074168329264999385733374239549868818032797"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "98458.34574906570308719546158269103711992140735943571825936567462935472420033613617608569984174715907"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "98790.80803475968799559261648337453793991346686569224283146956456611047309823928348120673532447583868"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "98901.54909061241188252092736246041002570827238535507943925515596738913158379854837978362882588623285"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "99032.42610123658267609330883262210614592913278266588214439912284676779409434735164162963428941906124"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "99256.93413800635568313165336522698627262923322181665163829578183312549633359423369722155932409157673"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "99424.93018994355689269416288540600303903373861922830945614210175963206143287518941241284147658373233"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "99480.79368807837460706557172546525382450333420009142915767634439898043816076610577673781003176942587"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "99546.76059107182195126758460108828001272254378393529505734136716898393768741891482970836823383956335"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "99659.80768763178598979200229264812596341889760408997608896337172149543497840582427898519483124204178"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "99744.34133247633317487796172749018492577477012400938447640396916796976314531624982394280896296934863"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "99772.44993267785982988234729720949686011247237552666191649557445115000911356058429856076422263653255"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "99805.64818541328959122752119047606502706947505228655630031878236906581756608563111707095881268446774"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "99862.57790875130076020105218405230280432955030126771480226447542918371702921888333168490442918023511"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "99905.21525909515626787968037647871106620120624182393074368420408459830811639814144832261705452211196"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "99919.4150227549845323514720451971795529872963027419409060020033468995289906854361997785727780039686"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "99936.20694432903031368452724717001104708141084037655723038005789369926003372087406413218123094352282"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "99965.07803866879051546467105826699034362675148973950145456749821282934891042149125689582702821975404"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "99986.79825425972589014641495814018092396820017990843298113922649321035618085067794515759655419967437"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "99994.05973237574537363674634729996578436431425434119697765378218834926710321499899905125277527729502"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "100002.671251285197696070863529887348269743841477123923187036697418786844241552864766132567587134347"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "100017.5613119307908007097671518766938533143566561739242437437828991602919580986505658778174586712732"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "100028.8666172951203240732916655748065944753142675626465859901748679592010746497336896798637728203023"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "100032.67487767598815594965068085203252463452547431732004158719808491689739609365636384227835929465"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "100037.2158941993569940490684696064959440551093859992976346478893599963458816321716837526758376415178"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "100045.1514152921853970530180161560747687509427575069304265574915782780578123791689027802376537970045"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "100051.2779582159437584548684412509851454728545939200152647263452858085818028889199230307570673476513"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "100053.3694793798781749798582460786314769542226039696657518904639040981215804783561999858774075299719"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "100055.8871061519150156673522933237876411406435155537411283378786753429660520426674316235573481517722"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "100060.3661919553532122444784823997407240088581964605253118217965187916011957897908006297425649328422"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "100063.9193336075063483329603869635741743648931172430459199162770429056183963537277267031936329668119"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "100065.1578698933283963636865321084944304610783018524571761066983527542064715401737181279254410891475"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "100066.6702041095281347774068778517696177999117804071539885765056372620566688709543697123520152610263"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "100069.432147996349623414527458488883579840051146360060501259174067691444249156574620440410716035618"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "100071.7069483147647383685325306764936844006521113290422606011328993035302189288327476367520731625275"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "100072.5217840627568373946496574691910534082358309291493822151741293660363581430101315844066056381632"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "100073.5347757726212955173752179840363733714724020499647870284952383128625901790255494711116517693566"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "100075.4438248171978325935685937591252455216934973258692242884214303278525214905683216156631362393367"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "100077.0837063536003988575314698803142020226581739222991906048312274830039284014578200230100751332108"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "100077.6881058461307781367708928905518965407886996560316102538413335767813428615900960535765574774576"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "100078.4530956496893703407245145808538541554330650632358893388636019219992676407775652055176019624311"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "100079.9385553452274134284217142738574407346670169928523015232805861361058737295315260382543862544255"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "100081.2631099354580283264632395208730534702409374857779978980773253910398902402696957091013671259829"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "100081.7629987824564311814276450636688642392200852106496900683167740727848427795080204467445617216245"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "100082.4048217242417876868927552267545562094582779751919756252072410265233747458356954872848816222569"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "100083.6799116938829378424781280678926575901366580613511516575190217664785056118550554284083254193671"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "100084.8478630961475530300212496509303878198801551975085408809967354084927033348197558867433823421848"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "100085.2958477502008614825862467522380593192154522656860546033356920245776703146930421284966032488046"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "100085.8765007492698929723637688436131814087266411363051371691972566718942326533851031221754418726652"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "100087.0471108179945855037178884328341258599914861445037428827367304902245757155750839554447899828166"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "100088.1372836394427632390089078420386144272141835220987782968355565614842785532496248093077258980776"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "100088.5594890111836694197991395413047100464445844209203229931394882910792180710268995547435898224202"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "100089.1097602244690009866645622520136080566927651735318437993335580304467953638659339539510822536529"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "100090.2284757185769729754770927343295058584869457341141635557554945894710631194238848498524877809635"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "100091.2800142646864288765902206179647516793685636703862794747090655730216803971392459797523188503323"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "100091.6894139260703872073980858270087750406037806560602979443046152122826918249043899392586946317778"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "100092.2245926445039552984683308332815518957766849693162001697047557095655364351877215960170386559205"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "100093.3175271561958582294541690417919309058526082620217764487279729104740179732828992185305644067561"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "100094.3498702008304748038817933300129523571625899393648431367799502300131734818346538017111809719872"
    ]
   ]
  },
  {
   "tau": "1e-4",
   "I": "58.89323527055012619174884420926185631400037350344838777871933632863454822999068714993371093676828907",
   "corr2": "0.5978543127773947165083257193102412950291640744333243265588424055465389416664044947256097948364338559",
   "d": "0.4021456872226052834916742806897587049708359255666756734411575944534610583335955052743902051635661441",
   "J1": "35.20957469991216949328863002753185142259109093678549741233432025631655985488478902707248774490227043",
   "beta": "7.41499383093283197043219297553290559701391775718844703115475815385517835993981833402069618027302522",
   "norm_err": "-0.00000000000000005616646643963791109883206336586673568564409412542123428093313575899787404039735712980651633153425848",
   "int_d1": "0.00000000000000005420916373937444604029421826338565679117409216513942112814957301974574594400122261492367019420688462",
   "R2_over_I": "0.4021456872226053045069293609383148260147800069917650360787240656371001781758954315382358409420058127",
   "I_frac": {
    "x<1e-2": "0.578434321233063108823135441909098193435980616761980178948924226358863866542075011980436151467810435",
    "x<1e-3": "0.2729907498649723703230946349704057409926131992477593848640566477044356647111455355632785092201910033",
    "x<1e-4": "0.1009233259774408894705502669860177839168868367553971277403914191008658150487918856578946743254345124",
    "x<1e-6": "0.004247896032061487647962463212734069553535020989399231083026012407924764077260558276662023762426402935"
   },
   "resid_frac": {
    "x<1e-2": "0.8746527518676935813285725744972694603659736556923830876016611739786260540937486377893492412491783608",
    "x<1e-3": "0.5685563530827262426482427985304784729588215524463545532451117592400195882324119763568372354158382506",
    "x<1e-4": "0.2352284872984058859964066536546453954045512666576602975482662346723276572494107432949012887850027951",
    "x<1e-6": "0.01031515735582348608688245065391287825384739527345107909365233316611240158908567460627712980849686866"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "9999.752075209952429893368143523942191395083239864605410674113448953940301894334881181671042537221451"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "10005.62613456986498669320354025757378547423666623567459207209043842853758814756604817381021756085864"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "10015.85036902438603322515727576669498242737743779947727090725366082235980040326607358583555802489484"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "10023.69014879123563339546512417209966949597537880117036618291566913133105954720917892125308572928578"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "10026.35121545328796190697556538983566221394644291495883049158459685960236213359746434139402082330727"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "10029.54110589371696618085449845504766747269927000276789668345549681542902915206013991241245873302653"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "10035.17087400517309738333962355808593078452583875283741605804365979808490487196650043273877027783435"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "10039.58234487302671152868409984662468106112158834196134046122924402007015790548901939601663333068163"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "10041.10561703908744994469793733983045228411783317734545401832689280576203176586973873186324598077215"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "10042.95362626198483015455708003386146728438742011073008810749416815378267581628761795973270216352094"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "10046.28900293459536099665390395942968727745103128950356264920877426595657557762064897229422307905706"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "10048.99047810150012148446308564353432397409631400407213025501272180850192776479067561780196994683859"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "10049.94661538056807162542727152750649175587332781261652312907412190218890835381912341050818813282642"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "10051.12600548093509850136318780573155924011636590586400120956523477634203186334329229863300935759977"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "10053.31875966734728084451027760708986872531671143255533013585114496869213160651080928732742996053328"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "10055.169133136611320452758511498569038696977318150586718691234238702001386667465135518459516267835"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "10055.84308508574136255307002754757745830379883689924720519778029947645237915415250904588031967526659"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "10056.68985117012792457608277469757437098253354812494637518533230018547565214887472321044275205423384"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "10058.31431037646974763675621169419606018383703917943645111997172401305565080083554164412885693005188"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "10059.74148377237773298772360148695673047077894691554109612824969248449465876267145374724683817461375"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "10060.27514010352683743232261346944506253804748472684570716541778579482785378664466018271328893923452"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "10060.95654359760594845209090833237156772124616724157017294881642545440215001331350846744982120829375"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "10062.29849752551884846357485728830638328995089750469781412488998647611686543578930861871353552101959"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "10063.51530310039532846385346190450684898198804322553094392226014296425800849006760465569112201361216"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "10063.9792199069275986297334265908032809189236857273657959881309334125352530824322737884787158810228"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "10064.57842183482535634195888534403786698138560465256221691911264606225005435434348934683550300015834"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "10065.77993425454448507770182211050501872340384792240337951200012113714685321399857058560648737463389"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "10066.89214583337052781693030606664968329094129763545093989199197987676503195280173868273915930408017"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "10067.32138383054876079031283529635010995041331591229209334197194624187384963846338487719268569882113"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "10067.87970573378759140125678400564669841838715875603510711107710284629375173036793690287644755171202"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "10069.01135909605654366766912454632339019576112803620618320724980589398027904674955761796932322804265"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "10070.07152320499549384936843733037637868913112978447579891465840591536818398771219079308175854400632"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "10070.48349883941427782841757777139712426494514777999279271165816821341867193272145266936152031615551"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "10071.0214665445929057272360427954204009365447928237538217712254840250176312975873732670530320630357"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "10072.11831984375503075384606063247724390909824263875339907057924470607421570521131113369826822357855"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "10073.15253544370234110960315187182321809637357426556037218372066645879136184665134654326428269438254"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "10073.55589890128531680322834540676786799349253292471508666024308772272693676792301628779019972400196"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "10074.08370675393042521898613537148038794561777497366484657878506789263099848194083001452529325581717"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "10075.16317194986237050367718474984216593184634737546732234384008537013269568847131486623369989291796"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "10076.18440068168302885180413556804020381044264518798236831294671681679776615050037070729352243735251"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "10076.58344787860981100229863519703265887406633333154454243548856489943694553132351069885253641126001"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "10077.10615862638318623201869317430980153501900514579348571788280110899404896594596753725027547744442"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "10078.176882803064867526493219170105434677464144863595679938954212175861834019182413028333581970406"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "10079.19156156749419848073888100601576125118820116248972912937848254107408286182936435987670503467683"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "10079.58842589179269209264131262052300108504137195236029424709557385058788071518843077057999362315133"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "10080.10855372957335740019546603061801127746930338393522685511274539560979330333489085059291524166995"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "10081.17483106945726869219120183542010505013257428592950030270384527772389548778749292568924697214528"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "10082.18615644987818743014345191282336262814133143964737313554311161521716555730139489616216478658317"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "10082.58189734683294720154104915933472390144388401154978445319598955412436674780734698227192760323083"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "10083.10069082919982735171446167670297323359941243904711550169978307738768007275375797340316339581966"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "10084.16465383399021715478487723576918294980629770149903494845274747648945065685424231880638142243508"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "10085.17421326607938999964986336598065272764806309655095340804790216030965311667045403306540441000168"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "10085.56935686201959325126194972676654899507806899838553097932352479496158378814593431610438247659029"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "10086.08743602971112684213305063532806230598243502370622561570636430184650995878537971816580026956362"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "10087.15014372066258470872686454420205372120682426473383174887158941403561047546691623537386659583762"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "10088.15872554892943802662888679623325140051742558569413061338195600767679888011906348302239127492528"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "10088.55353312858101733523648449822071522901469696539746197821522663938780083831089894728939757134171"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "10089.07120590825194527337122055291613419834582412746623445865500441221265091012944556838200842839945"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "10090.1331842274891251360344866586435601995289989828136236011632924995481064589865423079051373266481"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "10091.14117997713777856108756323580471261703469855843717940428870162246941975303170230993212338200925"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "10091.53578130817709169926034553532841843495752539523087271376961842390691281338823713010467447795106"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "10092.05320063462478176264495247928438779980082902615388639332380170766851670323425753904556370224325"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "10093.11471080429906295149615638107971797736359529770486041997285996221945959405682430589502629741805"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "10094.12231494561096983606212076518486053909054102686410278692072460317492239604142380361918560657198"
    ]
   ]
  },
  {
   "tau": "1e-3",
   "I": "51.01231575776090956322547204235237839441191054485447988788406978501324606087646689662404186004819404",
   "corr2": "0.683254064117402160114056975538136417919261060121141270925096070198384038909359799547579902955123117",
   "d": "0.316745935882597839885943024461863582080738939878858729074903929801615961090640200452420097044876883",
   "J1": "34.85437206153033706179174671806959663251731333624423626680515467601900634785777275909382244661453597",
   "beta": "7.335500806540661156246151034649938506665144632829515787102492920240434796424444927232595513228087461",
   "norm_err": "-0.00000000000000005611774490339562237396962265625243946035928939320018640238641483383690337946303813118658997132557444",
   "int_d1": "0.0000000000000000540605293846757441645875217562749118001676579982002583005387630432909014873013738350488497775300579",
   "R2_over_I": "0.3167459358825978638884099016054624528003460068107879871694617344705944584627996377988011974859291925",
   "I_frac": {
    "x<1e-2": "0.5194395669758292314929169434308702460977899953952281361537677943436101288208108634052654047914071613",
    "x<1e-3": "0.1885170521327180181702660653023280539043910707796992040521976013887553588762573164775962599635221407",
    "x<1e-4": "0.04103072146065878574059464071928912075791691410974816808987681791401739437593865284842111383275681768",
    "x<1e-6": "0.0006279551767204918628220512870093667277524579534916545954537177982770939480067025589865430703506181176"
   },
   "resid_frac": {
    "x<1e-2": "0.8255039296503817097714488061460485421067285412895281672823139531587407219653671777465492428329658473",
    "x<1e-3": "0.4354494583937479202569893582463883559913399046027737902227427217492873539038380576575386840684237778",
    "x<1e-4": "0.1066617642119146638680512627005751803548801148835913832856523825860626361754578106402298060011777754",
    "x<1e-6": "0.00161882199595062509241160566388176346517366889639621252612829957042232066261516079992108705561943116"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "1045.49929689196831550888699834366320373525468267617072127313868598395192376245763830706196710087714"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "1046.056198500238245413887274219113952874959717079613515121498529412708879488816762907543007766083913"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "1047.17978056609702890987391437410719171337038633547355934193254576209046065486896092603136019716891"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "1048.226922844923261261621370982571521552066425709643768401077035609065278418768241246613189533872371"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "1048.632602830368953628079915753202751519430121141096013622728315434828997526544962465312419548582693"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "1049.161418849818774630011048621346251021862249128053916956040709225014348557689207034355915226137925"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "1050.23669620381813456842813209303921017198828026503891509459258218606252205264117602858253562007907"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "1051.247474373528210620686964800618789343055510974138611471849266879445943985022638588861101060899759"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "1051.640989868611721329182855114968472891876090945661423988300549548527779222289925999575277031381679"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "1052.155373200035986810395885480875690591678594905668617449207087789412969482827328717709836026869145"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "1053.205672118798700016420623278718812043067532796699578408679244308056098380659582436390077486936711"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "1054.197456669365897001033105942191105196152739754645799041923510271290118332880712581041566518547535"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "1054.584566096287236825874951438087537246152425404387129307244302103059190245652211295021122010573881"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "1055.091303943142867850193558260162815547081243483222327991104921298457610887343250888993209230910374"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "1056.128219357127511317722291139628542897927694668473906853874219594430927828821712242253169749015638"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "1057.109644075064599283651719549858091727412765114076993716318786319420829064670274109015236086423675"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "1057.493209536811708141435780400764232176335068366593608850697940979749268406691887173537570085709367"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "1057.99567535798354988609470916493130220797093633844270241357907178342669656546727321808137455686368"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "1059.02497055733516048535228679494661941056029727861911893502389242773453807498662684825401724036775"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "1060.000327360940089223841040442743949371097797810821124007997566837774358431330889469817417220556287"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "1060.381771794767484239895400931467085738991552926249456070575448596695647273811635762401374098099238"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "1060.881642914355868549353433975198161778573230281512564939375739864458036593968798788813279262610087"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "1061.906184053939608042340222923374117026612456698026334630653505240320217822197421731754391648704248"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "1062.877608118603230341039767579239878391255013967773513692356044559727536347357075356493418038483636"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "1063.257639635192776509531298515690840106028667111228499004402534286717726494454731112279022496975379"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "1063.755750948802745144553882690340474177196850839744405194420787356155896239842907132756203598654613"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "1064.77696533031715531514920934710305475660161733733650875380501970716585756428800558849190301897289"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "1065.745520758507533130500191169540591435110690969927637096772540847698582446401424436173741349644217"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "1066.1244924864978454397528127214494556469363464491956789812646986506102087454907946183154436968201"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "1066.62126054830076483962448036709341183318011715769722746969381812634143799069824504366133296329463"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "1067.63986097166598642114366686856378693024577291702667326194847914885884491481865252496204991760296"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "1068.60608000881079701543498048418515682605610792760726710145963871264209039645505716541023946166937"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "1068.984168807415389260132295542061158992404082360560307516118093203608657180191946041450285192660953"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "1069.479802441586800242969807705442405988774030223677583568177263443111758730583856546565374531236143"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "1070.496146918239727745408727977615333100948639211500255293386661492390614139528224900686726438833352"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "1071.460297714097704470301577277771231310152348353448863149545334137274771069789410097158771753365863"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "1071.837592914824449780888652392007554003030289508264713553418975272207284738330261573261141189316911"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "1072.332197795306367638476207684391961583960947347519354759131485697283906006584724390991220455722204"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "1073.34646816072766929322680549104101591429655279116259203709996367573207676085503867551680756797018"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "1074.308687720456919627416636218395139592756662735575475703173405228966478834932001272432413675408301"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "1074.685235189194597958404298494866189336306039093022416198253622589730862398565801047680913246201814"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "1075.178865765253792396631767964504549218128467807757437889163644897692814123153479536275640401750053"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "1076.191156361873970243232255075922244521339755962106785134734718959093206967381913959286626113014542"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "1077.151516556616823917768922955812480318055254931523439568682231520653980694516982453873544017242239"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "1077.527340570402357075992941062700295740998298273124856468979760436253874678266902108711314493988655"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "1078.020025847480040283756152722955879920805985277623598647960393840094195637377532070817847813951141"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "1079.030387555108696202217990973528409009117325096099382527734619639369196314555487877273551216055005"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "1079.988927895515497489234877379213905242574964651259532528438201044299235043053341731627893144116999"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "1080.364042004056463193050414962012790893499068812684252198126848978249667822000061099204296787089498"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "1080.855798343583418975956991771451105898101260084888748998545894453601322805570623621414400125719224"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "1081.864260439794272628397096351374525686833261364285226942029196742270880405097012963016353403780808"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "1082.821004347477422746718867494478456444285050903419259467526514317780705078436459420820285929524079"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "1083.195416765688467376753214602937370980690923036631410071476442454329856623113523633046552981699082"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "1083.686254239940755580508334945946028466386672934801867979959172389095060355204974908634127153542001"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "1084.692835253312007099430279839732287898341023547214644910697394309357214071594808501563134624210844"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "1085.64779813929475207386512976425302049657367013669593955733375237364748304790316645664838814640844"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "1086.021514424585483657465249344821825050231452907414944350975923981928408709535803564692830577069708"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "1086.511439971748090210743208462648396495761591932527032568435254482126652828751707353408670520545465"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "1087.516153070301888104126414081810306730251856163401811694470634216668393054468502645197170248981065"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "1088.469346345845296790975592311914785084186483675831587357727236717613456618879172873607839978956902"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "1088.842370727359967495203779458230517430158348112512951293300934512061871398475970485732844819054571"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "1089.331389717982618570300224740219883683338061070837729380578395578084956348350135689139080213029746"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "1090.334245384511780024841874598334543388060756914524698525026281602391863300700584223361036505040933"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "1091.28567845249573298722201080230794569827217258868469254544306561734272832521215391838974126373406"
    ]
   ]
  },
  {
   "tau": "1e-2",
   "I": "36.4016435280949791906331348646715050439616096234820505889295875213954713619833561457390008350267111",
   "corr2": "0.86947325481827186436207983949561061952037212882560930420000931542769135733910703382220038671526443",
   "d": "0.13052674518172813563792016050438938047962787117439069579999068457230864266089296617779961328473557",
   "J1": "31.65025547910722269352019432839643288010054699320762158610460400101223077462233123089118144948670179",
   "beta": "6.619586278576908142804328665024004233147122367973058714124249544191233359308189347577996729675112489",
   "norm_err": "-0.00000000000000005563824335272368962399369178263175482145467909257687169506812978124152089394148821484340004181974152",
   "int_d1": "0.00000000000000005246567769269382878219642401853838577147853818876587167443640872872723587306987008385611477681096603",
   "R2_over_I": "0.1305267451817281659146719806694143148296405188521787504540753539235230330548438623699001601923100777",
   "I_frac": {
    "x<1e-2": "0.400637830954043773695721467175958082568273775454226050026416174564980739049182789769146142688973504",
    "x<1e-3": "0.08869792830063621534917732894212286886353520017038711023342797279268177917618173710307870316028211862",
    "x<1e-4": "0.01236847321775868380279526705610945159502782299370560171179854822751561339390587156047512862451832768",
    "x<1e-6": "0.0001786766684868126285786812199034859241009743695804055120625407205746006267177464437053334932760827547"
   },
   "resid_frac": {
    "x<1e-2": "0.6408430351068500647775917590588068169433792551285687033838905271686528645552599543226105963841324217",
    "x<1e-3": "0.1913758082928860696870314918048811559214790184705838052096143620934041247568166942177676204073402601",
    "x<1e-4": "0.02233600564779322441379255493125799848926449585108674144955222810197188394355933665486738099987401238",
    "x<1e-6": "0.0001342308780293965494629402918602049484470943438407987790203628278621660581850423580229902637227859401"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "139.6511785796462568079342919757563341422257158826175681813094742498392332886094309576596304884243827"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "140.0412689991438993970978627409769488202213767743228978551507865063734602738814247251929017077773276"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "140.83862437698051515641513116076565892238951516188631198512235864058561998832586717655715716816375"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "141.5919015445287075673298839937950983658287675725340359666645644244896617760096246263528680616765226"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "141.8858595296644700361771462860406299294916398456046005133350399144757679455787030620901122588017815"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "142.270526949810410160305249145735429801429835281088662775966922276374719563830030547055137757337325"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "143.0569334759760792017309634797942123735216096770147943864462949876743463554320394702571325513860086"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "143.8000165923873241700965193498152484032069017121015973575356402469402485739992153126264910459741821"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "144.090032017073947928902534753667241400269020139509552619800647249533726751455117458822646652123507"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "144.4695682765784555341770290363610448853336204625888084011122267712248133284412381530833082112526353"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "145.2455768940392899628673017080971068559224571266312791501393204990189687780993403437455488611933826"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "145.9789395167313648474901843625852076021068555910077836378229241939539588889169287952392249019337514"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "146.2651867888754753270904190969156614526245953701201649649871235638756288176867541114053114623776348"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "146.6398124016791274352976978338056517933908671552240289528182887456845977945950188258798972698543098"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "147.4058500816069370831829251948386336952370563901326846856704465959173413937153221272562952248182291"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "148.1298708463995553249940347691553285359721868099643615110404267674077161853895582827430728816362821"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "148.4124921803710002200979282727805269843577634854778067955900212826587488952263287271399354829922794"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "148.782389086787109434087350555447659905394919059612888492657837691846169186928622274639004402829984"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "149.5388147755961653582271084266996871238428945346322465131906520810704128609722054269726978395131771"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "150.2538190788649574612402284765623820929436721854803072596756872007352516503432922909332143327702771"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "150.5329383253050125314185976999472225251429860621782884070244956129743435197069314250096007414716361"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "150.8982662064129899094135253626875462910048518014794578702271927169744900828628181208630267212731078"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "151.645398753250404337333935695848637968649113029868323892338489552051285336346493344050609761623985"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "152.3516796293687286710289951157395203860078242387383821953485406273956590284842326028203596172592812"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "152.6274092215452737365933571153016350979334873880542950143327612824680100018669347864075378224460712"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "152.9883137100532514743302333355687659165798409558993900502789155882096419958528610686042069869993149"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "153.7264459778333203788282430667216200593362189620160625697197911930683468306482301283060019252398663"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "154.4242747144016110215153019486082127588946314384416306412265498686861587473441055249155353819494845"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "154.6967192181881168998008596223639585230491471376352038974409791255247973141921245478199122068255539"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "155.0533361100042840049478393825910081754422824797207327831172895512408792028491804607284885994314878"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "155.7827422645011919165744857030566747249853477766485433320276535208096381024063575815379753791354628"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "156.4723739465910826186192491131157221159963154362182233716850924084997171802449393485404656659456867"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "156.7416319310398722954926110140223239565601470835126162539095297439242212844449789641073028004678346"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "157.0940894183474856747499944904750925482712543798894921573652302978369134650728396777567743806021944"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "157.8150288391192272308633580341268102718313310049727941599128135881158841545163034373092679022287063"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "158.4967053784326223955801400783949954739094814781478617150413815707525408363679737550801560436001657"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "158.7628704523082270990110138377389050324466812205221391165968383872852340236370352192560580497860461"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "159.1112903731249847764913970787575373140796449714013608347611990738409019947188986041992435068481893"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "159.8240098819929929455480555994111053565279883454002943959301862981480104531797906092843429547208135"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "160.4979617896400745650694084425736725494781946472897460930274382652787999186723265541151572428539162"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "160.7611232202843593210288887742371477327362466145643741407420274234512202789642474794347148711855389"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "161.105621814618827313298979123267897819526033915358383717998973483229617362222126895310398985758639"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "161.810357057172455412673860096141009216347968685595820824872949231274735472896689946094451564993156"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "162.4768045804523403492928598930633066596458184588782249942797129798370728549589816750429779330437033"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "162.7370477002666556832053127031256972107405860425882950000991894387511497638056183159686296509645144"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "163.0777361145717500278505832698819604405776118016240870950580498691979904408531336388050989621122368"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "163.7747125069086978419637272313727240184450688159761487749884177297440336295380270514514577641558595"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "164.4338664364256393703086300971005061631182022979858668167898974863251124674926559033124684400333758"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "164.691272938403026046846544158587886563623400892761847720063768337277596147955957391481094043262023"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "165.028257597810348821770854473166611998274503018954054865258412027847900044288441068485166635765393"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "165.7176910424835689575207549779875939593449746582383104898780162939240646031038464753624586644026103"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "166.3697533414137194475451061344364391624296181641054131381952031003528216916679505473799174962083777"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "166.6244015140546824140318839638893706536657194960300792557529466196747308234834792412283938476582148"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "166.9577844217355359262664351098392376654687914815287731586649208296809082927629920237802828315908517"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "167.6398818943998078790905360459637852002281385447769687179482659651258775860794703742460430571695165"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "168.2850462256701206544090985972897612840527890441271760992039745006112519406799834407345484087522688"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "168.5370111524603633243372212558730179233649964870567568157964328289711945854125190112316463645246569"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "168.8668901458510996924144602873707931854825924186910047762512134722953579399887079894183836875861914"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "169.5418502036364903528488792619293881671088660189254111039434123832213272236208450376391962818266107"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "170.1803023933084340498166518916165259478270284075514863587888207438061791139157813747817393280033119"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "170.4296561295394829263143607161135898673378524810600487909218454993295763852086996832010471052880355"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "170.756125108572929777512396910937851848282770266761345718754959427944794471116391418807411183264622"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "171.4241383463212685008778061304125156877784805853473606679863984029071793685557172876868798485031898"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "172.0560568029757347004300104388893788241840929518782660120078886091119423512809671240434793721714676"
    ]
   ]
  }
 ],
 "valence_g03": [
  {
   "tau": "0",
   "I": "34.35889950969667779401421693352000643738826990829021580064417592961777311884196027043269352920790865",
   "corr2": "0.8153284852235168158161819427596300713652998795586616229619933333475039934591103232983892591729302572",
   "d": "0.1846715147764831841838180572403699286347001204413383770380066666524960065408896767016107408270697428",
   "J1": "28.01378949118802692868232995037463199893633798496301461959347681190856689428547396598155782902767676",
   "beta": "5.900010357502711046721726966312637483524615021338474619238672490638488468701272614585920275769314801",
   "norm_err": "-0.00000000000000005524588171012875473257250832746968709036488400690778687698551176732855439221661556109634105763536628",
   "int_d1": "0.00000000000000004465568092730105715775722483880568893558454405718680902497847409597422602235323947666281766400451398",
   "R2_over_I": "0.1846715147764832092625234239144784650829740787115400303750653386954414003087088534689502516483434248",
   "I_frac": {
    "x<1e-2": "0.4840179509306466009413671287240099628347909286683219956093789403902488184356204688323496997182292308",
    "x<1e-3": "0.1574219959424263672457910700414989688136557694608304188850553670529056541321434866495349769587644434",
    "x<1e-4": "0.03875293630999602072411200731300981151628409422043330311974332204243449285322707997124966554608811061",
    "x<1e-6": "0.001799786211379312158327911654407078210021299305602605282779299541032656708057564813695399660269775934"
   },
   "resid_frac": {
    "x<1e-2": "0.762010773539238627509052077536008502925113611818286366872140186472991995262754164601642165827330102",
    "x<1e-3": "0.4328557618045491198924387251849136822274775790593345848092213229259697053302783491817212192238007133",
    "x<1e-4": "0.1432214537107891879754625411894288315249635492837227998308151420195100890445901181114594512599571586",
    "x<1e-6": "0.008574312724879295251620421799032731255393351263674971814310957708505344517146569266902049076457770279"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "5709.326171336815202883279937670682539325221190475292830599736867814967859111100264215159833750230163"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "6016.044591114348514877702201563769284304742576673048936316351698450708196667871970221093880181412687"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "6697.61735131529622941471495829817987198830955165502584447208818379470431656159218475094208405746905"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "7415.598588140710856803804885067652747879515725133867164404643217733200859948589312595143531682197855"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "7717.131533731736947889614125866396990565296814900813273485005120353976904894907725829047699048662879"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "8131.120300931061706630545458099931207307854565213320188308993496885130572044688631204649556174366399"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "9051.071622441731191007103477814417348753668364405603118409512870822363324314405627499620521576085549"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "10020.17536435299494023151654279372377534331874374910537753942886818241473141365066609843448142767718"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "10427.17562982550385263946394748450620718370802106841190865268206078670777903298966915449900905310386"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "10985.96758293116234590463168548341261546695692037782736176369943622146383437111012581908960157620859"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "12227.70307844513101241763824436771104180506052238584357965360183495738665881210597122782959506530809"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "13535.79301574451641377700364989607688060991096272350899850261139638779938386592810887678503581500254"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "14085.16168353392068266988313072293033204012672005376051294308310210313703175323419200739743409116184"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "14839.4206178694904847477390789894811955608745855016150846724207464046074568448362089631892589380961"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "16515.52559478455972470778758155179657904029288033703738358367969275367109588760132571906244660811076"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "18281.20483005524641489441673356504418206663676621530384909809639690716711106143590009239552799483427"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "19022.75296519212436319227491466442922740276345669060998450320809269493533690287820885104337996497526"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "20040.86760688993797795125666308686213060411946276701637798088804676069983077565163679081079659833473"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "22303.31583363234216742544899378062771011418120886687582031503091043586834189778991649653272934093163"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "24686.68133717096488135446111516816649648747766584765550904945982263645716835675645478003024166844462"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "25687.64666069002975942167512311236696576267683575859350210797400150991041337790384304273876336886035"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "27061.93189419859085403685756788828013410000789312346946271748824222681572281533647284003180331251255"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "30115.86601336588507110658969120133220257660473060919373587158300021993937645124060352650095023377807"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "33333.02563515006857179728546915082756969614754329655548552427213648427170976396759689047682295787628"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "34684.16940078003809518608024368338654274209991957299679450755687399594490921710362779211730081952505"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "36539.23705678374303147740294635952288647534368995128970380692027170430270010623042023986129737281734"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "40661.57020828043808704404861751949263937098898805215034204168871240765657655844211847555854514366214"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "45004.23860284436562806532536080701145109673252138546682935736150725755770879734544935453829185782897"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "46828.07552251063475353695633051232970707361848691697186058355830132208487838886603735325240261447325"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "49332.13376303140880061228328778409323840129738613162379031785194224225565947530771106922382790287349"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "54896.65915447085792833921516482683432176706718850600176138087281166622142333091429447266868376989377"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "60758.60951669285926031233635404241810563291927222682991412117869829404999097518777308609725222400106"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "63220.51699921104568594866044045982301283764011272009345334306382747996453457292915183605579379680239"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "66600.62289354234861261741084180929192251640821274666412311583022050902152951630756324088666698822602"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "74111.90817722461138185985761854550068937196452454622112758415917537424181307289588168616028934663009"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "82024.6783521795513770618958855126434526565033667830579810241246627010742927920999488785873958552411"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "85347.89240729051717852627999220716002267298054876519148275860295657521465963509998224721962293754175"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "89910.54075626829801427838661380806514696944228082724083845730722077474356829918609631424923383581562"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "100049.6806526720805842302113924573838371879867559975238693845953516382039393749665253998203940746058"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "110730.7713422315429580256144974765378000517630984699760059646732073727513618738697175733064282102876"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "115216.6289335311244688772520936498627689063400600711986565856248549810825018806393229196922898654302"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "121375.5442749600560512008016224304896389720699561578339891192527808629474144549025670341159336160959"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "135061.920153560932289936702634493870028713348338265210589611704942269768743077195390505341483803131"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "149479.8556889003663536267462727322935910060013508866623494722749803067341521406481487434288131111803"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "155535.119051707274120499350258544910540406568077007203496811632409459242603531722454363535324227677"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "163848.7709429402897029256634055094311042306192548185880504922034698759449216368773907176776404291455"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "182323.4175347105540229907306910433163383753454736630562214779610195752470891901539507707797277847329"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "201785.5687314339685383702375460696673250622169774052300001480935848568404754461634259376357547001456"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "209959.3093432413909655387392241896833575074862714066753879753252599240680677293388094022191719548306"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "221181.5526948715442560974334022073747208079259202894445827334094856214677763676072108650168404787534"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "246119.6913814649005235330892862345383997240688258103666215121963874417780201370100531341230725489527"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "272390.8239922005859391368703499472557465936240957737800482318535027419851956182465899741058495489419"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "283424.2107242933418857536420897227229828995037753688316734375961104535359792942437966213660991277219"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "298572.643099608783357658986077134688369892912931448634125497843843320689194380937188958054767925498"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "332235.5859628474784884527025414458189501049491091628966995374393006804942828835530286438387203185229"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "367697.8843481382896673008066399350106644004503739812173438252213571608036899696204573402000104698648"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "382591.3904397942334589311289281101727572297338072286036168024025933543800323733575459388573841974278"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "403039.6247564983950117751828001543324169036164778087355814321937852849536655956840651691809584081312"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "448479.8235954132926253152225817975515207587265464199862797357021797259429615633670292664056394307816"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "496348.900083343239658620803637832533604286365007906679686850250835648396071639850475524411525047771"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "516453.0230671337511384535205463291841999289975644862824771800343793378011925093497205178300263290749"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "544055.2427154758030419912861473718698636008691997152134213800715023931634489960501040452531272717249"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "605393.0762659439245830853883757291132565304731116724596584159648476958628990107468643634120404752644"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "670009.5532868834794272594613105339690244254885422818891782892022580051444452579212334089916525622622"
    ]
   ]
  },
  {
   "tau": "1e-8",
   "I": "34.3588869263266010929446479956678830003875331044825864632009374487788996940905594480096840871004812",
   "corr2": "0.8153287065870474330933109718279662577740060366302386526246919547489353879275281295182433207473826815",
   "d": "0.1846712934129525669066890281720337422259939633697613473753080452510646120724718704817566792526173185",
   "J1": "28.01378683741248137653209800118427831019397361359082775563557870184722053454323076379023652492150016",
   "beta": "5.900009756603537567212875272824907343354940172071322600994917028935904880890928760686566562038357989",
   "norm_err": "-0.00000000000000005524588126357194946825131555304883135235975423574382290325739918332611000011474720046364917477995101",
   "int_d1": "0.00000000000000004465568012556312428758634797400930186280309964752701615995652660616216904091222900116441845688039925",
   "R2_over_I": "0.1846712934129525919854013032326350361005131534578493694671201954364517842372493813792957037035849149",
   "I_frac": {
    "x<1e-2": "0.4840178176308819437628618109029264895469519585955914916851070665341970775206098202926327140304901225",
    "x<1e-3": "0.1574218361709497802717092280629905740232725471122369727225488750451032440947406518045113038235529978",
    "x<1e-4": "0.0387528293067280981313523371763582536440738776703243150407662508768602884421312150645084668747615095",
    "x<1e-6": "0.00179976099376150742387691580299449553309774857661908115144194087624838792771963593840907151692095057"
   },
   "resid_frac": {
    "x<1e-2": "0.7620105160971864784478440137993542266912862530184150332404022495362425504943390949599867101166785847",
    "x<1e-3": "0.4328553029324453006213935306327099285309277845009954358780886784825279915924885543243558787746357396",
    "x<1e-4": "0.143221025282528006222690110902928209199784444200923525222640017125486504141749533955888555632121728",
    "x<1e-6": "0.008574185958615335927072323426272725431438418584899336116750108849761901723963882530864255712803799322"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "5709.00499585943429262282729333592841883870131511725026123908353503301960540594108053708288169205775"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "6015.687772683941812932962097934262133571791968580676014267505194596074423995875087855222397204579"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "6697.174605328914828529551732676870529792595067828213849920946844426103298671973682887922157762069724"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "7415.055292917538920429544395493860404157143051459127956431845095841551560745526357754917279543759429"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "7716.542941224687434412396417910661257853083103323570831242428409078925499048966464492065403834681195"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "8130.466559966839734630948854299488225939146263648106515661183981485242458164700565163921727482777136"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "9050.260857057766730956377258460898624256528024839253438789128048911028270822108848864260762779348374"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "10019.18090305396713652751145390435391325700560378500131491674548875314759540239435878064213548101507"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "10426.09842724284263810809000986004106807013791822513245920511455790098544579003679366768491958107369"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "10984.77139057099018580930532452355481205543205802507821042623174750917985880271806682527411426187571"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "12226.22013916382855238331021751142631211217598306601426095746939328370531728236561067949006002516999"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "13533.97469209773015063614660096391982014661987751086028590062203937335216206625617716240588746350071"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "14083.19231334237278085742314029430314912546913114129961517788018387933987489997051635182749767930837"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "14837.23404580439782636970768090822290312928981982717036372993974892050863201839484862516148125138931"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "16512.81566923177787507721892525621307283844326682813599418898597745957798133159485464192888189232347"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "18277.88287791338009344880863365184327959592794110386284784454336774835194369031304935695526555982077"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "19019.15540278488631950198879203113195899782856216374938825906433230389652705965793518096211610509938"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "20036.87374730421951933012709312927338781319642157377573234234720333683755854597913102458606203306873"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "22298.36718546626301447563605643173751800255937215395113196119707640054880637132160458886475817398911"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "24680.61626827078818731306970172470350564380681659327862535539505476929363504627336053467006370002957"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "25681.07888019501912629390242141182720523639214061659031197912406505123200871522084658489118426518908"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "27054.64130596774738461588157561290756101080028412002943364513596780111300082720399510246309256641658"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "30106.83412889492540015038738041388559470935489327384173930389502970422609205123291162699416671725161"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "33321.95788420478707137266896571039479830847645717709798831817144465872428581710116646419823758559132"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "34672.18498087967692366262024144492051202358079962294550038972637022232259870757186352794706917734855"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "36525.93468786604089834049588892625693596574857157172197844503596431875979579133011974885182313526557"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "40645.09302443504291117502488826587256154005433802171611375911860054400115605912448058798802914462932"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "44984.04984432106714345753812839273217693997380924013168870669816188505396645811765996871399365920267"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "46806.21568134485527725177418888997871522283437772540126643713693786938052585002830010351516743460806"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "49307.87139199902226159153695566211247261223700599216509317175065242444390318225748451411617040944555"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "54866.6096620097741259698286518712247549829703663079199565552151557984517168145643612776004465257409"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "60721.79498996346915484113443625449793059901179731005795011883780858175125361548784959506931104215387"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "63180.65676130394735117189350749755970664726798649810869998565551913649767255247484603433891046900252"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "66556.38394956193161410638235598484120667023680059003517820524699327114986560688703960575751098501207"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "74057.12255557912996567542565517041370762540646038627389439260593796232167724479610685992864659211716"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "81957.5647295222932174093560515575210492621344725886485030935600013865759344709277765540384494329653"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "85275.22880692354639139437280970659835529228448869294151829325621372897510828080120957342566914463369"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "89829.89840552727455981586560052876207393985625222267522972859652933588205903464003593110965599326356"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "99949.82150334237551347077463501058461690064324017986225468620641923340430759152842223233645203247165"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "110608.4512926337085062194757145382338227008622388075584870831489275664495041525842554159934963438493"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "115084.1976338089244746431580892615005363017954920598644103674228292256557078076390075182227467693875"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "121228.5773297175254028512523642013594602000380826304929107169445250212271892586900163396097002451914"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "134879.9461968439509515948362360153177778304144851414182169983617604076490795872283190370310207311983"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "149256.9681687889069367152690992268294093807830457621830549570977262874617639871119171561986063674035"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "155293.8144147500628568862050449257440014423159523478139459466733277275769296667621467294103955272006"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "163580.9913631536729137206324160064906117221423125369370827446750944007747928867330982216462291900949"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "181991.8811660147576832418231565029101257760097093963928305616267155569336824720125014460971910530975"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "201379.5250313145034411413916727957975074568551608487622012891489165626583838233018678654438084737926"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "209519.7285413546139093810738550835410540206965575747999602443630301874083104329382844025657002324523"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "220693.7638448731794896813027884664801210624145127637749177699196397253935068393714593954023683435882"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "245515.8177554404217765693604448324507092764910538973106633930665163381727682541358046737463871090995"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "271651.3069006267284031395366111649003226948805715956179807513908902749546551286932754897160489380379"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "282623.6429238318153781125566071983788319394663399692748796233942078670762417900562529715734685599625"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "297684.3226181340387928507257664100569335294432804582680978399495591190211581264415582637735185127373"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "331135.9793711633444650142085759862074673002359610689766086974832650810960290284869148572890056404409"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "366351.4283690603632542001241889601134332371045014319677759438406449081681788566212360815481240554334"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "381133.8433520003191652596981430335868637019719322430948911404356872642674615727103485776449585138088"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "401422.4097919371401584439688405803131859455841563143537028648804229754905548017991971957816344083395"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "446478.2209140750712095956507990770332722525683517257935489009853993919307008364986932591634852448114"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "493898.2945633341927090829143487130351811823537390185275976250183837003139433911913749145275349899481"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "513800.3772782905561523090262549094448389643219844980106111466133368954985241412588106948622813169883"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "541112.2381882598287452663426453199973966371471486924411717312657445465776686122951104792777819215966"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "601751.1803660555012726789470900064858686767772203512388150748645607376828136214464657116478819567482"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "665551.4855710897475391688218266159614418193474384327074888624323519636897922560559715887825412602351"
    ]
   ]
  },
  {
   "tau": "1e-7",
   "I": "34.35877368041716231477772623328974717175910457691415037139954371782067152628569665076404952011436732",
   "corr2": "0.8153306987618496906473376701883213056877470712655258871158932998725727090277823955536893392564371406",
   "d": "0.1846693012381503093526623298116786943122529287344741128841067001274272909722176044463106607435628594",
   "J1": "28.01376295345477498073472192964319314971651697578682034505819847004570615664315630910628983569319023",
   "beta": "5.900004348516102488340409616221497909946424194899142281267803641772876298841854850896430544794473406",
   "norm_err": "-0.00000000000000005524587724456106287191865822475301610133474912824993384230638950669395636879255479015117594619267561",
   "int_d1": "0.00000000000000004465567290990630890151545979208903427184447099234482115986709405810582776986494064887690567473643022",
   "R2_over_I": "0.1846693012381503344314367773609512071526140125614486528868778038282564527205883939987977156046863601",
   "I_frac": {
    "x<1e-2": "0.4840166179944549312085205088477597352577151379605381062564906647184376731451395788213884586744034258",
    "x<1e-3": "0.1574203983266835875301630304053719070684230504329883067185077985785016220805097421285163789370893994",
    "x<1e-4": "0.03875186638331231381639867448522617383390956593173193540794301342655794217479767500429566292403666575",
    "x<1e-6": "0.001799534116961441803535099997205523009930274056042363742174214585322615920026501128524961316941954284"
   },
   "resid_frac": {
    "x<1e-2": "0.7620081992448657260531073256702404466006842296124210981634518346537181868953413585985306885098435907",
    "x<1e-3": "0.4328511733926008186113808221841038878290326031738461767409357500911038105735108094312831859303664852",
    "x<1e-4": "0.1432171698885592938558746091216039487472031861207653711884712279177676622052590366916743073858237817",
    "x<1e-6": "0.00857304548693571525610278201998504655427352480319308217803662331644248383796834143770148032421836341"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "5706.116053786922669584455501077347135525534894256546816245542658296532677453427712584452347491279754"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "6012.478323950764527804356750162806548046726032806143641519326387686672569916696285258277404303536014"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "6693.192541104272717447569296291660841071246545810330929085109001669105375286646333819525084163708799"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "7410.169237405085541112149629773230117153322539306544431844763385557807905382072360150256927914271254"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "7711.249669720981729528238121441260554581751483303186658072773419795735834990130990986215931972439304"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "8124.587644745050262344721935058392402993427620768266130979720395366093170375678978474279202169602085"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "9042.970533185210130643847722679550168403651172046292141424307324156073543677763214964500956731161855"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "10010.23966812762280034852261741028522155347931045900592274766925034419172856910666070016819605104595"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "10416.41365606113634611505682995946247333927766945607048452534454280356227599565838735784906119318472"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "10974.01742151589986762669021356875668938120554087091191233356424797211273425881413706130543963780495"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "12212.88991947162562210992614915997859081285218095686227526374112195443587496544280410484689359530693"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "13517.63181816879972818566938326892098697904771990769138823177512587732875433003389024817468669120626"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "14065.4928216204380778655636842621230677685836774397737860382579566677543252020939231044162853372923"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "14817.58395587301760984640232175915033981955979193053410111540214264402265322906539329205063542461641"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "16488.4664256833045421654905128706099272435616381697232217324121972703410122060873050367895714117476"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "18248.03970615403562138115253924751938397757091225521381552139474024095685336593839117230823204119936"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "18986.83864262604477157887251649408486579509777291121349012162575155596353378064945811914248704284857"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "20001.00070887710148377351083329195065174043471446802658814529604477047580354311382524030817170960353"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "22253.92821956993205414842848921256067313801066735268954673082329030284031910041289535966252344983826"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "24626.16476396079359495734649602316484414467874548510778001677341908240105994351024996846729197598219"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "25622.11997268461041988819135352697149323147159257634935869677857231317763470125429696253083024104541"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "26989.2027265806857165583863728569231778543256086481535917810572974778715690129627505185439379270052"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "30025.79076511150826327507327319553399971817648294641915145203914501292693144046939751699952039330108"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "33222.67846508858037829974434622414803991630227723845737412026362329742927146350739657295299472712154"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "34564.69737175954339134398326493951255916525378724573603348187618720549710330024562803871099805997902"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "36406.64851173775788720246387700555194115769294411602244099798594247259435904320451213549380078418122"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "40497.39801575581437579753330637563710532615403020218451026363475475854548914029398600767027606670954"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "44803.16395404750826195953913785739600420680615902313440209158248462017286512068199548513876872029612"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "46610.39288384496921496944017282746365679707889088139478129630943642958681482232393242983026402452464"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "49090.58062118528711374974611454263477563506899764195066573723476219083614264765524522361979259440047"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "54597.63906025323698799932999603156430474384616914790813459442796691343433263337050370354586852294041"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "60392.46307497478629811427525510061443889073812884427103290948386454065697660636799750747985349248428"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "62824.16603231965394650572310512997204645796566822114241567464514262003745887565775147579500654983"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "66160.86501713672641236557963413311217908520871104149498769670235602650350287347367908249503180278962"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "73567.67605140454864584586871331366026071414215735094922638552856658185901726139298924061399000851381"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "81358.45223804725152669814904783024309823238810647223888238382401041617358116401650161623603177656778"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "84626.78627325403158521363490835757494790655895569703580745244010525981497644496039003075053863814079"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "89110.57970774271382632033119273209158093799381165497881137287010394441939037589197469620566733235159"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "99059.98569012680830011011080600339739773169719135713873502602453722843670071087725559046350118400453"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "109519.61980602864462087593834785392816193769339919895046563833701159463999040491067744346130920145"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "113905.8836338449342415894551381587730980392246610060239245219942224815753562076975110639606091287208"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "119921.727357751608674032254705971230260659680949946156512639669940550138855278037792759898500005617"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "133263.9941163777778684654778413876442219917962604122390712608984347769990755629559862289582770086374"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "147280.5098899521677931673500230358647757739634087660273838158852589760514586464435049138936251650277"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "153155.3178590300801450267968731016824668669981686410026857707818092516652565754321337092605892627947"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "161209.8088651473962638133499886113212790510404944309119152926467183957247734677488001887287869799457"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "179061.4599616847278861827885617576776780965266236080694826897268275821038396323341826977880713599625"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "197797.3864626417128480041133231341804172730288986500994544972679664987725335214202480398946226820945"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "205644.8283923476086196134419588975022170800288149264522072871129883682860902355864901746013235423624"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "216398.6310570651871235477226800400298974918351370611131719119777941202283213659986483486502561929937"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "240211.4637187679457137607585905038177002784694587376492467334057639722975239653574285817847364348918"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "265172.0890666692343825026229439457565899887093627386558573278797712364182494710088817497529518185168"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "275617.0597845060338573756386615374683496821105606438612598273607763410463018430166068875920667944719"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "289921.1620565376377302842096924795204064844254745735621053159381661535996059389994720889526654448874"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "321557.6669614525112253597716388356354817486592044320628705236626152553932437751465342839672312133431"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "354663.0080685551304930411064412141019976757537728978542364688886580914370942759431647615802492211729"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "368499.2043693115728106320208540223804583180353767036595148320046110521448798245384605016654733554007"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "387431.2563664291139372017240046581072801747716015222085179199162857952713352699547653828218258578736"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "429236.8888963770129486137035371015083841959620668655114773881155053553374034220032754744092302899602"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "472885.6253231715206654881001411107015070521430332355235772863137271665887972777601486548972590380304"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "491098.798534319346318796904678460321108357866472124308871607284201460626995160121964903973217930244"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "515991.6760087604496059053326170760857437947357922618665433387343271636160256489949849641336072209582"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "570844.8901972243323789478079422788178252879988224928908185557335742295370900986110657994430031493973"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "627948.0096115436266221005235211293140780991045491210177133739807073527764746588269936693932797689706"
    ]
   ]
  },
  {
   "tau": "1e-6",
   "I": "34.35764163760738881841724885083354706128109995504668052376085941195351895759701990196682431310698877",
   "corr2": "0.8153506114171886860123688162932523605100742980510903467404839633787389423423428291355571438174713405",
   "d": "0.1846493885828113139876311837067476394899257019489096532595160366212610576576571708644428561825286595",
   "J1": "28.01352411607584442048834998619772908785009862200855142151123118603591756384121146541396162961101069",
   "beta": "5.89995026814924440634644263187538217581072661806897393624471498584397162542831127037127075313705556",
   "norm_err": "-0.0000000000000000552458370544879148906816930715612456367897919901939318671745063729599757277859212335515875774237708",
   "int_d1": "0.00000000000000004465560075181164147266135977869678627415936757230225623877171158982079473344279144127699074300620983",
   "R2_over_I": "0.1846493885828113390670270757715321177491550602038741470694626221957552905870800840997904843469341104",
   "I_frac": {
    "x<1e-2": "0.484004627392930856839217354129165791492185482112878459603937847504899064198044410018743459590608798",
    "x<1e-3": "0.1574060291625966184349437327018711241865584206367506781576799589782868137344623480100638513377435008",
    "x<1e-4": "0.03874224704410223108372867098796437818274931510815185901131235125309640306372079603995896729270441561",
    "x<1e-6": "0.001797272822776706764288538155211209152549553903672299242774159229504968544010955285029786355988253527"
   },
   "resid_frac": {
    "x<1e-2": "0.7619850424104984773463329916043578423769429094696291619037302111706601209203400313188876801417577555",
    "x<1e-3": "0.432809906687115172451327712849553867069055744873135833209635933770895188595915371716169729554139686",
    "x<1e-4": "0.1431786586446708600991412545456617419456256962979722639481272786625075289944408605097001576338986141",
    "x<1e-6": "0.00856167948344527258177631013676468353116850628464927873607295232565137424705555178353256918817708169"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "5677.387804815621214530356968851408155971364565747232099276888308876521309519190349988540272209954327"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "5980.572506498650957334673748133450720659217892315157957116300962961462926842782503530929510823195743"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "6653.632480552555275456305984344340923078614451974619707937386083715207843169839447817302477418249653"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "7361.662621481703304680332321422285329754998817108060442947454585575193113115764683512406554490686095"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "7658.715938506413786321374030910478275349935921774325148367767595664312135407292318938665964051638637"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "8066.26531014404682068603197311196661833918500515597507914745658487302062722414537849286686434302583"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "8970.711388374976031475733001396884096648960888845922012070041063969505042705570997336859678634075612"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "9921.701362001762246995768990686127079541656576071303381320336848734455134058016926805453979885149778"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "10320.55087547784958408505793109628049235837329431121414085261999828592252412688229242907050676899059"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "10867.62958884759960061593728885198309641486097656661323585025308754420289167665366891779059630086623"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "12081.17553579342792009592402332084205872934704095290057452369507141603538213959421357950831567317573"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "13356.35589759022984972799855383502290466584353907379017892129667480904985171600544590798648094118288"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "13890.92302948664655506801923785235888586937716184266488146607476674040522200895360018024246232976867"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "14623.9179407406584639254351638786778843032038531360253751580235151703117859131896866999657966711049"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "16248.87826959682048067325111439535096325813088748366267302925275961880544975242772961330979886050075"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "17954.89693661557186829763422147451171539815261974240125064427671566897056540517774294561575592261718"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "18669.6269131601946949993791830318867973894781401566589035584161328571668182558594638038929102569376"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "19649.22932437133514851977220097559041561794078821781561006523858777795362692148472488552024306480834"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "21819.11343107928621417051788971276859601246281519718100598482662800133475954542825763296721298617465"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "24094.60801662929145441487741444580834480944983354158685754846462388511668483330814392627387150588264"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "25047.11760408744650554060223045040630182469578256531176689449320719501890298879869274582566763572475"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "26351.85166893562023986846967659559765049077048921685373124614592549258594303003723608720820727246273"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "29238.76945814041838276301148240875120708759380349743997285262026974312121125303263807823360165607192"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "32261.53474404117167347856110757611696508564306111952552064775633320275675957546983117963486649034216"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "33525.43306874332066828403009581861594101104890476424311170243003452153016385489308295719216613307245"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "35255.34983767695794267898461713804557712992813382781531686555818013886407828660374713632732228887461"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "39077.49667851809366415715720016626456823978124115268467308103422239513988492066540277320945446685554"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "43071.32435822655636010137707615203451883460517626192025340078321387039414974918349580597646776305609"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "44738.7760292761708463983317982555287966048201472797535718936513282354471955822558189533621663320298"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "47018.68255192818222448108074113279139728741876689348062404947417115649381784330683157320723332237289"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "52046.35143483864872518243362390655602919586010897304003694523055606849897406985097524042780119577512"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "57285.70465710975044548158728243949220860022998122236731598966601206006122645383622684684280002243225"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "59468.90816316129741370552671256164885919801002700277061964478836512874832531431879927599989829808215"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "62449.94794375828622963857480429826637942357473527162079843159618262458941255999588038855114480993422"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "69007.26132814462003823194667914870862123876580533723505021494024118981745312590766365197834383365262"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "75816.60707784585401614112930301545656124354533981928671255336763340505961247316259566171755670606167"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "78646.7998452102050589163754485905801021901346613479573961976049284186417530681786730006090024136574"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "82504.43541873795612136625103337960471334535056568304903235871876313210645968100014078816015451682365"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "90962.33026048646213504139964767378090227407245791907163372778709679117876473031736460310257344902702"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "99705.30372166384231485791105612999651838864194551993241684471683716370147887943975635680612051640186"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "103327.2524878468976563030129205253415363738080165709525147534088534731283371740827716289573407531774"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "108252.8496813716166793646413739545212936448936771027648857898782547721796165538234979442519736127769"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "119007.1701451736771612793526508189679901297434204433010705142359162455316494001444559247064050709255"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "130059.3379456854802242022758156651909503730092109354018044450239343866806642402051238860378055939076"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "134618.8031491654828122261950086378505659311942353386044295090409078246556227489369694636254429323704"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "140801.4942028605471916280103161733180588881591873005451786479442376545444501348054413959760504461064"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "154229.4133867419469519864329009471975693542473121888546599120481525919582827681773077702461488994891"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "167928.5418684595917045026511812290051020903085148021962962762900019930858568074430865913023501970218"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "173550.5102256084836997819242452944564701945910833983230851587703217371893044465697306364157561336324"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "181146.666713238187650926639761052617030874455864673655511412767741303097286510648509264062203311135"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "197537.049352752426717824969579491953656572379258843888969352692400073467274913971554943481743593704"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "214108.6043884077662081972208553567946582030064745933020489319667915278687606769360092329536673429154"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "220866.0504999028594956281836566042262097702554763971470472424814893064348089431696652160250951192992"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "229956.712997553949263440393679824142429854947973183303454922709166636152792847479718056747234010729"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "249417.8741389309054313512738504143059081647589140247156180492834714357643829343643577399580421559166"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "268883.0827594346435407190722504992237468735230926281508857738375406125084208046168355931097953189313"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "276760.3555509421585414460008031041128225138165076526243724949733149063204117084908048192856120552254"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "287303.1244263490371708296867862737587373185837254879546061645626105673305855207682468964236589877583"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "309665.6022477716174568790187752897811031305565868636579928188777343342315700956552198367738457651476"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "331754.3451204042999686165901228582703696127654782005295369053474190462992772132353610278898564521541"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "340615.370410159626644949275555076168167256278740633601607102517836830060189467453555603138579928589"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "352405.3343031373891572371104285493466326384670115423738293766312220974991429513140178470773781654051"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "377153.5406226920833362441114206307999846775170971934116393013688777928190037999121646194353800593886"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "401258.2232089030747587570328898054217773524615453619018895826884995527771903016716776337471102253517"
    ]
   ]
  },
  {
   "tau": "1e-5",
   "I": "34.34635837868236452373855206442064138517251317104744059023645804869311334606153471887904190541466762",
   "corr2": "0.8155489339872809211648854057470743180771262173605521691442989181642852170897667438035201805223568518",
   "d": "0.1844510660127190788351145942529256819228737826394478308557010818357147829102332561964798194776431482",
   "J1": "28.01113596207951667201683415776099269526172848405265658810540828275427636090111101256377456092501457",
   "beta": "5.899409515225212142556090529537905911868438367064267483031482171242727754914637980128723290189745703",
   "norm_err": "-0.00000000000000005524543515732874156258748764526607690877669748366895513746933119044641522684060753271706869751056611",
   "int_d1": "0.0000000000000000446548790182359167783480812879219426944406198484862898014790082638519676071870081285621398947667464",
   "R2_over_I": "0.1844510660127191039207001327056578247643727883857887483374013791960971114822607571485640685294384718",
   "I_frac": {
    "x<1e-2": "0.4838852310157824171801689269782480516286571440633100959864422853252977425245007272784105806030245884",
    "x<1e-3": "0.1572631565135464861022453027918137051259109409464690263312065025294512505214492476432694772187220688",
    "x<1e-4": "0.03864691896096339332984969606107439484680987218521673415828783791522535140596960738535669836757084058",
    "x<1e-6": "0.001775279485455795585018215571012657596630672340105650884255483347550826174673576574725681874187642834"
   },
   "resid_frac": {
    "x<1e-2": "0.7617544787600513153110008356605681597769999144437594278027287473095130880672197270232062478811387779",
    "x<1e-3": "0.4323997169620519952024240108135531705692680055928750007970375281571076882380808678051090299322118896",
    "x<1e-4": "0.1427972226136598594514831154828519755067325992545634771619436912695732742104252062961325639231260106",
    "x<1e-6": "0.008451207951760478059679898605009601915472373785267358732233455719274207415896124140800834435245152381"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "5405.358930777017744705166037118605059527058480172934706500383659765441058204902442418228629864612243"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "5679.318883917813982052640271799323686730311347112952726468633773677843973232083793313552180949728876"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "6282.465917598941064223214624443643389508307001938428044710550447390356974141214001017398712021026012"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "6909.563003057251218089627461577679522673023181690106770090718616793135821819706464533238824888421258"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "7170.436878950923746166655745281420503336420579025450558815940126304449771708848312178531957327705104"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "7526.235037559518264224306186271761441714152602668728034178624391416266323621469834643309301138267177"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "8307.2139473269021117259434425505145351578507590331586031544043309127251564522519242897537088784828"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "9115.804404022928857643682524017652709064442657526054372673604598977539427684984989422045822821073739"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "9451.163821864281034894994137496329004366661173154535325819889907305702491092886952329099938812164947"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "9907.591954922939462677813384476345741662267951531625370076539568036545355102580049412646154638591839"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "10905.59264173764764756733243498902139227869009467433850115165844488664465339054261021800817070172351"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "11933.32234047454833238651195018413477622596136623863705865824552754874642985108240229937214057853275"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "12357.92110104597453573174565213983830153575076478375673800465649409277268934204855737388870329816448"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "12934.26099763006270888517046883178056635584861980407214983410637190170884037547854047552871405883849"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "14188.28914747256291728358402523327322321174182842342506690324428041308352502286592560603524327459608"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "15470.90289918853495701977077042661062062432036493776067720935020195576823889732781947973134115778957"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "15998.2284078010298150214294253934818975170442827233984297133511585465401538790778318215155123879855"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "16711.61275392308564885881190396351288433464631376729016591548220535270822233316943050486877750800703"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "18254.37306957926478445954385456072019167634785418985862076190433920311325167537972434223011256678532"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "19819.03485650558246440183353102255995041717513741808514102539227606800807804819051901184490225173746"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "20458.46746805563917981935408332582138341293209809234485455492061458858731443644173554967204315693502"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "21319.97135254231260849027287419020634382805532435511026721126193661247835263846032788502871374690861"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "23169.24855429822582762207162067420392242620781413970893984869881253907926877382205164087878028453621"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "25025.73436676610853802927500514697256593905808056035501806016118482771056650314441151645935274343717"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "25778.97406890443538447242566055600333795186954397983730190205678272100766649704117076724932666154861"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "26788.85634342885342762468811126888770934499274903245470139271197426691703619234917264155302056858467"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "28937.64275958848329161969259889810689075299845307707488142936232060010597926898417351831383453227984"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "31069.11906865890374216901349349644751929230870915996252682310139274424331000446902813667657013860375"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "31926.69728837861146798789266987088973103309924478942569450459940826713066681262829762933741659617772"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "33069.99097683403352756127852730061526519940557978901709493277468066520273360634036415325345061959007"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "35478.26087326173816758650480156487431862274382604961665051723673510992699658879544243874702841482993"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "37834.90088678839431814427232945617834377061415925647329298112663144644691874565922093406846969178411"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "38774.16233967247146824020555509422679771456380647798561269568606526006265433993616814677591172277941"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "40018.50555808281314816131343443442972757231183048907801988689784785475328784476965377695985813897221"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "42610.6896383094867166533415196058055834923843159254071917702564439522770654833859983301589496379549"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "45109.99999652651978140548823429751394163909779688873625687159125086013774454335559600925574846682335"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "46096.02141865718629008859250437218678794641336842630286621728261243481257147447369340470150835041497"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "47393.56899358460392243820871906886309736211726156849909154199363419067479095598304499475830441456957"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "50065.0496255746838803766971346140471813247880269085772758644602756925747049237100516411207045250223"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "52601.23398948105484858561940977477877743103796809214622776831318576097280085305305587463621856533585"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "53591.30910554323965044804224677264774015890318837188785725118731731576209209079303064798920956726442"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "54885.27332397358186586195324450679904465266232693793113725518347547126221736759199483129289598714553"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "57517.93511040314161523712542876007401496427897582557584995028100622905713505418709350596310914662168"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "59978.85585021572795790617208334998357636348746567414273687326124324870947844826011879987864000289683"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "60929.58170482271218415064438927226792893811868441181810673997088422399577615142504496259267374457153"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "62163.80035016079167147771561311064499743266801097139457405251986121090588138683830077334549471405033"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "64646.22618281290464178334374355533387760246927188456168900401386364397974714388735497959233742219501"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "66932.57913310811320278204547587397927879805156951328186239228485744103126169904572681167744369744995"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "67807.18640883930817080876824798382814797943293363530463696309633995630244469035283105747395961427899"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "68935.47065141008557581195529081860625048272994628767507449026053799910226571443725089927788193545781"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "71180.79791615547959259978792502907681551587466354677075428731518241520359916810298327192232050936471"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "73220.8677895426280604772610703131644547649186404971692655265444683931167292938554770079161472396074"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "73994.29952441452569648393180469153044553990039951867227238461873349148198941061128673692237604053713"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "74986.43926130942143235380507542939011130016937143444500333242585560984130636913412368249986773056349"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "76942.21017686986925098842545497572712089023639512594460033504612921835367986640838516825172005546488"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "78698.02505445560953546538404526904072005968290870428410608128852537545212579540434184408535531360292"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "79358.49563071961220870025017991321497068949498753469881893032552409163564713844933897956293412047548"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "80201.59459387346206331330640913148806015511963652474556285320341780198976837285425802522343316274216"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "81850.09167068517238541886541658385709882217029004062146082629748263292515918257034911349563853678108"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "83315.01591137552855428944590478956865672806478081900664103823080826778266207142105404595684994802994"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "83862.4280808715149181052224895880257902367064081103005419618355112434756021351543216246892573869253"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "84558.34421171154174746782122632187813283291045590175170465398343651051792752452744297551863049646757"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "85909.86394032361584605556376899571736751438041895214933292328165649424384423223641567316122419709028"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "87100.78536716811692212466012371560193181239033632092535309518654912871885689438695879164946092210466"
    ]
   ]
  },
  {
   "tau": "1e-4",
   "I": "34.23638130761446923837889688226840004792616662694522501277175202938783856047077931029993695582694076",
   "corr2": "0.8174718037401439303810814602348673550590572512091077226923570551988208612281676664134405929493431621",
   "d": "0.1825281962598560696189185397651326449409427487908922773076429448011791387718323335865594070506568379",
   "J1": "27.9872763810709476202287960003203306636096471478973964407223683701172620582838283142545222313811354",
   "beta": "5.894007055722002387082456389475129285252274474859009071085357333783900167503441027155149323341250316",
   "norm_err": "-0.00000000000000005524141654347537478510358122630037236541672868781898142703127281424145805692126957054870049228159986",
   "int_d1": "0.0000000000000000446476464418612308019479007784087077825447023846639295677884896363270025923663196861125043361681293",
   "R2_over_I": "0.1825281962598560947645370621837590342057885860110914245786137874463362846337709236925309023455877814",
   "I_frac": {
    "x<1e-2": "0.4827295421931588693018941797329165871561725996584365847303663381671144775316111001625921235722217102",
    "x<1e-3": "0.155895572298754407100138306664056347976348148825328827711543254831011187547286650323623259766424271",
    "x<1e-4": "0.03775651932277468752232129006664752565994970123174605860156211781058394752190138655822496285452072988",
    "x<1e-6": "0.001593890564481397742866569487828338716279744587149541820009165228853463658181141610627217849468709403"
   },
   "resid_frac": {
    "x<1e-2": "0.7595192139165796073466405059904017404047042627020574092571055518867274818637268527381748826458274239",
    "x<1e-3": "0.4284733372590832454550497394040439367354711598759567252532084686162547789788001586386733664456365863",
    "x<1e-4": "0.1392407188730833602181110812729379551663721749907058424208208297019544025398035493844726037618310601",
    "x<1e-6": "0.007542113913082851070850806957574338121885713947277184241724877582729461644543634703710346836356042563"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "3659.215640981320652338370466691967346877851684404539031052266885439844114328922631551386697597565857"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "3782.075917744636477595014129637831682211562079208865120171804854850179750987302469472211398490433028"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "4038.927076866911100445890735826143286638266023963661073642287043266780105116152874242168501882309325"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "4287.749369986439064126792687394497197188013321177521564688947791897724076821026580509942850814074047"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "4386.232912019090042942232598143465471819696956132553057259921230446359865547926762010047343473458727"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "4516.107757958739023452401941055463793015179728005980314871403382696988148168480354361379771205812212"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "4784.49612764219499497564143979712502160877888964013534960941591399228984212508330575812481298735663"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "5040.537133961062330079548806797042227781817731498892245459990621672938651919101693491148795011459692"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "5140.821586566282891460309828352261571959030307387781910137467853777340232354752816597682526967045191"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "5272.168701155845504605914942218749670679189696618480849113341591308238446870667447118588642237816811"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "5540.394691870852766768136810656903759456660103457168027070653347836206072623580672990846038090708852"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "5792.33333144990703765166512893023241005341167374888374995950862206048545309410064573630880760482277"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "5889.980016142469568123854009019107536125901401300979687737483831622705561728533014257668874561285757"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "6017.00725622117497628136526847725626519252120376492028048218119829645138102079708930137144323516307"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "6273.409141030476245233688508421652111757233102463293426427071453039980056050575656739700038109813098"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "6510.640714199691754351783552059559762903527364728492341751914688941471863368991524825899363507188783"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "6601.666259893215930138157336786882827774335618624621043015445929193553110054639531748631895962833847"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "6719.320944208394951333301613943193984126738450521998927061994318300550533143652240016377358377396492"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "6954.226023472813792752289834284291592897077675186617867121807893920412057913001450930182021309617476"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "7168.552193878761563558413224783822894100454301207896002176690342673133007455972855662163895987444808"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "7250.032595344797574516294450512783047769775828493375246822127015980306865533863410800243635812906942"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "7354.736351911129324940865497787373756143619332649573106053187154567106407106986315815727666511479188"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "7561.741865780375716642953840734402544208496984911055912427961142651504085961750333488809435100690854"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "7748.27781665880960629437458407443797800378412116677092799743567345888308901164292552695055365695899"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "7818.617876654518755485979162160890688582397292209479666058012369434525459837385668950090345655544687"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "7908.54630143777899576609373780175587026405662283219253059492006000653249786776810617477045433657022"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "8084.83607436610018374960961812032262776657675875062414256644665831093253673261352227772745809806932"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "8242.008178519387288750465880164517225452969540336300469864277795074490381134821378920243522951849063"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "8300.86660459278320281865506859263206438874236815808231473158043093565006701325430491290922675206554"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "8375.793307359389315871240149442071861069568717360804577956570122968218960344265287901085967566325101"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "8521.635219882259942182986611869867880240603148138803317184347659163184464498258855007560114036071717"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "8650.516528163023161517952712925897148474169793754892312643051602837760790911639590811272607913514007"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "8698.506420947804069392953815229552695681511646235359657990928552067547859793354145244519663004788761"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "8759.383611099144063803398578997998486850020173980285366983592999877190467436154440435313523648989928"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "8877.19868383545171516950903033958097166667188832687082554379563629600601826461155427826179168042519"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "8980.574710456793538853963512403161500534194966580306416480269780643154399038371952183985731303095293"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "9018.892968233882337643856556613282093817627940674485120972843758550653401595876075964120156705824343"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "9067.366398075830536507789340968240737134077352917488307443885382355302483402577536232595155677279693"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "9160.752679661046873376965416667994930173539759159130921884413211446132193421818293372342799753342689"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "9242.240078553686419687098028379421566727182033476605339122254023635705159181010565635484371171860146"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "9272.338753487576945352570210298066753810864232123799753175928285454454271850188256624820310626604354"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "9310.332974526091000016447880056696466977939840184405701195309231407418704074902724881147975835677817"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "9383.278026304532424889327062912325421398978136443086158446881127805116431895743667505782704915652657"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "9446.662059691265688678126263655786438472298027115541979925053555846238937958967522471987620822273983"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "9470.012345774517144770888279330852097991741871347549164206180295476012644510567911714185737904814642"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "9499.441256376677697140409690297732120271401131640768120370668920836519053341640837546272668215060234"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "9555.79852545128809969911942968954641805982521577482508928865096861896003587687889205911409806741601"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "9604.620208118097541050876459188400677229845391716985957090050811628135616167008254515276015811018082"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "9622.572016629632150141964884354680708405157763164528729531714639333276948541265106439922584309304696"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "9645.171886648397277963752963314486745930932446579307998726571082622092426974077295070074465784478734"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "9688.375320372302822732216636186396230275255387961156523369059094779092111045069915588555227493285831"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "9725.725119412118371193558244673878068420679001975975848543804371932879732752018446845760093911840062"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "9739.441752715825539130512996123050809270666143610039799087220535939827015418223608901072136951553435"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "9756.697593798750817957132015422441909451782232710927328781651420298840281510841723209406250523127627"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "9789.64926230623176056887655798306069030270906588505024693193372136983731722897697419046469236231997"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "9818.102190083767967343291569471007149654695304067073273666837338361582528156681771909318875289107645"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "9828.544488291472028030810908636069523275339330890798834037529345054496377532220103738075865764448659"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "9841.676466767556745332170078812428090374582346589265504676793913283666371462350432464138623727200796"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "9866.741060532078748511887809473822614209270413525384469386928110735024525952710065109144257882032959"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "9888.374495771040037876695225193053106753070762782321564312849882752251508614672360684471979909469735"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "9896.312828520855080930014025465989590582716532861532865195791721032224704644722256447161048514989247"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "9906.295609682347742555987255163842621580736449376775164382510526068733042935845205339983621064009554"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "9925.350844423847390059584564306288303045590842374927899215740680852239736342549943926583725695577205"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "9941.802621557869270828419576229459458483589069649279730083195727006843471509287106897756281288241852"
    ]
   ]
  },
  {
   "tau": "1e-3",
   "I": "33.29129606236992430253235377977855696446206579354552243471475260911599739955176573697200362219455159",
   "corr2": "0.8335769282781397910677058308045473215185734713974177847138729456981260459356369052382476771688149217",
   "d": "0.1664230717218602089322941691954526784814265286025822152861270543018739540643630947617523228311850783",
   "J1": "27.75085631006845203085817065301207825455664042656573265428804492232705777210608135242697053661715846",
   "beta": "5.840484759998950210242434014601368880532346025073560197797650667539668890448734416202350603549746553",
   "norm_err": "-0.0000000000000000552012666809614741764796562937350524675082035191842928734397133842937184406158306578132364751541198",
   "int_d1": "0.00000000000000004457381871704015170702033670863292789552991897287207815663918179057401782884082434712097627453226363",
   "R2_over_I": "0.1664230717218602345814178968603741973321823879813494659995589138215474410386244691693103514697191446",
   "I_frac": {
    "x<1e-2": "0.4731547247878006077695991103555465422499856753901703014982518172365860793926622503280028250984233625",
    "x<1e-3": "0.145305390753653132998727182077871533034336805865146672754829144599486482166794782208087057454846576",
    "x<1e-4": "0.03173620243562301158356731568410951498376193771387325546698940527922227803590377477483533415008532917",
    "x<1e-6": "0.0008774560585889779012573959083446740185258868450501840297865598018639930679324987291028454810066693042"
   },
   "resid_frac": {
    "x<1e-2": "0.7402916148911021178471554134094717478346240064565803846943991833953751406540242806313681250649190206",
    "x<1e-3": "0.397212441295419936128416767907814589223812662846831915118896286399322887188310987986103771628567619",
    "x<1e-4": "0.1148115437153906650114648624225051212665399043105015934925239577138083239237157623069861756632395697",
    "x<1e-6": "0.003923842067293477879185083927907013131046806589165351891701240060459499210796976821170950725591481067"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "891.3195927135302988572494121301397960803454056569927999866077429495886070829802730440409733497558866"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "898.3954905520781473710840978705116167018404215075818690220166241003542064740758752187972931356562444"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "912.1515386352304990692794851973029053495029246653352737375326085505574647039313103867345589538756664"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "924.2982157775011593586677049946413234090979912907944502715939898027190648725365474276133791089098761"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "928.8211879571432421156500365458977457683687838661845604103358767770623302657355356453516269232364531"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "934.5604599328668801424151997286695966209269681634200629316289481431859807847126118604745132986492521"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "945.6789685180614676268680571719951599124723334765976127271218849741131209589831531156657973810734042"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "955.4568909128289669468682393967445424703452468264444784820355684050452234953188019206482845632161889"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "959.0890739679343827616111243315846934571955249385692539104261425728867812996824488338988495294001446"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "963.6916920943507561614601146259159744572902462225646626718541988417329370272290671151840387473463021"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "972.5899237390851561971600863265688774615265746819453820253481265966549986704538101842166319752875181"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "980.3982388038651251300202318719557432586229076425653888698866059568618121820138388752938519626140132"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "983.2954530542152807968719039841663679254399109358569335878979569971887012421986156588619552321512162"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "986.9646417525977317603429065258217083992303199203529794989638075245618356775230997375856702194208963"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "994.0533697468489852054666767107993244626550075968520883374347951821942601468118918649801808699693777"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "1000.271220367009943176101087926082158043367465033759209350630169541338907407324789612854562266916826"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "1002.57838314654138132962245425986068361407702222302435923298442684501996157764356665718550895891321"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "1005.500822553111544579873066217342469344297328471378393308127145535695032580371372145530592172117533"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "1011.150141482347962106109834320119375356245645437179706646267195425311314199255052746086404368287555"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "1016.111525359230773793676412187214603533607476628087017595880589223931317678135190139535144039385559"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "1017.954568285850984280928362529797481492245446057860084363037140923239909127745918562987507993490134"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "1020.291173575211108933228953993204565382247331624704433630495534112632417438944507170589650747705376"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "1024.816033783483528762360029349048309319286570010505195366124341038429546631442021138949524729251829"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "1028.800908530226092104013713882224379109266476899134068190649108322006634528732675057813610002982309"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "1030.284408714772284279675860093498992356518489111725711156729537108510076958593768561860129463616086"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "1032.168067057777553345008119761106906624049908176254767061127064856437735954093516861176460839524749"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "1035.826264779311011395127031684615694396551362179159680202120355561937090846480822192282733036543355"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "1039.061372317290849499164734706837002132062365374790897143846149772529511310186694430529443014724024"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "1040.269474700385054694662732024578408947131975859183792241820969622361652119870462814309510357113593"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "1041.806690759736957788004353820203578934222382805547663418079919929264094206642444857325525305598446"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "1044.803546768253068701523768400424442886087818842647352650893298060286699555027565901328739192037523"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "1047.468118121963847614254428139203539779782468551478142142211487615857458423303396269550861252472763"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "1048.467024489122306669686531218812811047014977650725169785776015841837121752567676051823908707872758"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "1049.741355972419929518585702974681750780903510159029392253288713431798374626979270603172086235583219"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "1052.237227546602423353123938071300821579830077931884725415620434079985218799897538283625104531478425"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "1054.470484093226006678153780547296104386446967975153435779237673089601250105834194161921165448282214"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "1055.311443549863050675438276951215121462291700406062407190805328634843477815617396213606830339988922"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "1056.387443467194360446650439196133428945691011275609476471401588150859641938677653128552707906048726"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "1058.505810254455642437450314687500233223170284647152267339320792841760481643677222565144284877530191"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "1060.414533107938664677561067919783926326525535277945666285277545932392889685447940166411106495082838"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "1061.136755884656458011500120973580940528692845712557626561763007077110497430501924474809902704750515"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "1062.063739720607909983810116745467441903555502456965908440604584966888685293338311932780775701949095"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "1063.898709139788684839007204589012408189478555206982894643642264861895648156596466516584717169068315"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "1065.564044370330729965678857907696172556158237201008421649389569414881624785343921421848359799460359"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "1066.197273527369766816629807382710629001645930752994295717592530202899424491677727919212695485219968"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "1067.012608998018394131276188349940905758846237185016212080476282726020127684194031685329390827597747"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "1068.635364138760744301113220605025361855780944913209979263660430219258771916779904211733138434815088"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "1070.11856092496177250709960476794310835444265422842774699166106246013083332666909157750452086332952"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "1070.685216753884711216173391708214529565899664206356253251938738802448339210012337924733848094259293"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "1071.417049109793169700611831976679788240578872217636071142620912027311903500148652902719123231655227"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "1072.881136022777568799891160851852807033495089546487998420664189488475652413455753547038853335827777"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "1074.228196197904798452007753769549526215607448190390816957844578251647512861462426024489146839943647"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "1074.745101258681430323192396112672885008244104843319260094544936582320263994956589836658667281866006"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "1075.414536259161141291903004716142510214852549779957867339230345932979010237698667779252625738251931"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "1076.760070550512545969243701557187342477059665722224412798416548689867798716483312047534334230517198"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "1078.005418360187399627037275102911036360812791471087441355945173255217825443189461563872251330928599"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "1078.485152335781459174627348269978997398178893743866982554857377533737831463895737369703951429320614"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "1079.107965774612566744406695742933761428679977100028407436761996682257204394654323503661119911542665"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "1080.364911623643766780240271463158005825607182734800460195900975189650744994655860059233120230638005"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "1081.53423851800665029117248699384390786300690799746077682393645473704645046615098338542586999233101"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "1081.986184910899861667197705911150300563630334709434338735734426462654395797897794184592312202456572"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "1082.574140623859659975465606815554226303192656889131504152414786800276055954210602240853472150180982"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "1083.764830622368282635751379916490474914626385907153621723373982255515904073127499021978743604568168"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "1084.877272897292385711404895863463259331040273914343475390835233094929707805176458268576559328831286"
    ]
   ]
  },
  {
   "tau": "1e-2",
   "I": "27.99434155350054796659801195647890066587780713077639534430695567149814849722150105994435277517853317",
   "corr2": "0.9139626221184362385078823536694300001862497535504536238401015723535437371490097718295772604561584428",
   "d": "0.08603737788156376149211764633056999981375024644954637615989842764645626285099022817042273954384155718",
   "J1": "25.58578181071645861109020013745100989410658201610199853720051352494048107373463073620156407857416095",
   "beta": "5.351213999289295824262601751757775994509914672882122575210680949076217431166432332678895249574927471",
   "norm_err": "-0.0000000000000000548038460513618699692840096822090733277867462028584617447243098653174410388601887026003049049600155",
   "int_d1": "0.00000000000000004370568557809543841460070688991102420493059185210032866388067649321022282048664614127354156951163422",
   "R2_over_I": "0.08603737788156378961167411457982850948440394878418887947444357129002596965280754189487783733445471225",
   "I_frac": {
    "x<1e-2": "0.4284382826336545776982881127105223164832515493910538779305413652483907247385106377751464614047422865",
    "x<1e-3": "0.1085424936862390558825900546386714711212936220691214780938006620897944794874310803124367965355458123",
    "x<1e-4": "0.01830210266340761638053060445584925905865398898971130921007903796412382602204884872544726001388736801",
    "x<1e-6": "0.0003288575270611629250676725651822135778622189064053174505349064924318128648628537696006796014166300535"
   },
   "resid_frac": {
    "x<1e-2": "0.6121944972794900948019031527570864913942665266951225224872051689385910066634807066038842198965082794",
    "x<1e-3": "0.2485846659353412842538543010869281981718346414049658912899978426646534343282401238415108155793849228",
    "x<1e-4": "0.0454001486162211038503957822296236324722348507585391137084917306314866018134955624498567285711985704",
    "x<1e-6": "0.000594967155651532024671400950447928417153767713055788131684457275992598182512200358368396709559982414"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "134.5023929985161991955327797506865888908622918022320550689532035537823427649912097921018359661736305"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "134.9779448272940849082114032743461231106429689867072183495449536312265647958877414991109664628618125"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "135.9383572165086492718991658174312284770864004985155313710666738474123927915973111114178901471453631"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "136.8323732556830043275325904544564772896407415944388721012878689656479192073284990243398764796679066"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "137.1779935592602277184549636066523958855657109216833841430869902647493532055583666790542441389573323"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "137.6276548949667567535987797024207151017407417261294531043087458676378612326728912753125501346588552"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "138.5382482341135223655708081784019012915324599047988913712440405350964880774933463478468728212255476"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "139.3887543195620090095061219386374843269138445454972200790736697772820476408221943086076109012560618"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "139.7182678257312241785873317668212573730614315464685195807576748584711603034002144029558175032506424"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "140.1475518139543710798885544734303221045151124527674407243956927637684545240621165755428752124787597"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "141.0188174371304558080932248208641397041601685574500556692030719859014221643044218176216167617457492"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "141.8348307260434693515006794249477970279626432393327136586380620935119167884858609551453173857971043"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "142.1515362251472755272415894020436155892651326131450938371921862300305890291869974932312807498441571"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "142.5645828015095221492711121087409718904378336786821532022728814691003581798679172250552951557286554"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "143.4043943130702504264036877122188222937966917580249952475806299478636616623517963602953653185335408"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "144.1926782125984778739708033395167746496106413297339863154716993776758727882978347309637970191063654"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "144.4990493421938389390424148371035046187152553688112119121119540509945322927709677479287165912307341"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "144.8989625494457056840054825894140815426208598345613300299959422384031479989674017237993475597018191"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "145.7132229317735986533689645800860852386932967138565777400224708473007165521339075619045918949122575"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "146.4788484250677331221082381912041301715837104050917719589793919727787072296206745044685028263430858"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "146.7767401338219193339645796808752129690956909898787744604835903331552645132011197485770086215885823"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "147.1658480227272629198354006484420636231697919931411379913226812791122625933233115593362408442191229"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "147.958986189563495477850281846564104293922162913136652230731768237994285629036342385334010656547239"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "148.7057604647474977260371231214411938199071445047580938237470696363380336670600935357342455672446359"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "148.996566192066970206510615637803349668431138496427834366027787899203165497286832612981703861127596"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "149.3766183257145549737843564294571645709201362424182466350814879483613571101611459389134263034487583"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "150.1519653802498530190837106085654303775327471651232651606979267007914037129157992868734820008704635"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "150.8827555024341388231283445884042825549715758018456038014539980191449263749322744665100838005718176"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "151.1675256161694783838334804371135316115194206835973569923120151790743371776265665444229254834378668"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "151.5398417028708729913671648594624869359691135507959008855156595415264700250902031054020019174996988"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "152.2999135149324332906249533976048087978360165586802330570482756323760543539705620176460584290146714"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "153.0168889144522583099622391434088308964219827671355495433701529656891239513316179031211031030265686"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "153.2964193064331135227342701226548726567074148084548018960925889927038428266832175623908212248857003"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "153.6620002808085490151803045886675341076832773648220384214081446478251594429852365043588375692341013"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "154.4087083633718424045370646314132350291559897340929969140207761990322875874920663721809517601185669"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "155.1135214780826918294169422666806047461472857721955049991154650551215746448325388409217778686860295"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "155.3884194914842174139948503374744713160176534228803743114340787647493514419766157657226539132641175"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "155.748030120223183038231897227156378693998832307729889756269244323502988069291961651090935016116584"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "156.4828382848159254705449345991063462289650276883921121771896063480598325514116961517658226479497241"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "157.1767585872158017267362051661028465186824143221663553559246480181061655927979291029829377326375353"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "157.4474918931493450400164952857126084171332927915686136114484882330776701507391192142904226457030748"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "157.8017219880683801867664505458077664344188877673680485982157058673275866012570258302433793015793853"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "158.5257623448890480821401070618389340299900742794461773551847489671298007499283523795328665990040838"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "159.2097754989572274226397009261379224037668707180881839099974041396799885008502277514793566882485936"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "159.4767082369804970344518005960158110840078834254994253411398111155405614786940679049300117089621037"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "159.8260179028101799353414290053257014788135736871773716088820743625944205026164154868367381318202497"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "160.5401765626022476186016679486497665661103918651637232108550996607561235024791462902626681049692232"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "161.2150576376500656678331246462008564298967742914738022525436715624838556959941087372627567582971239"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "161.4784770908501740539384524911017226564241751834998932477458706287269044669406085550991928610822844"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "161.8232301151992486693159916193899414933623424289325570807890487864945002299893717403144057629652605"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "162.5282104107262011636612284931840739129859612568917498213590079265142118268837143328445246223368764"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "163.1945778699756475041900226334442254771020171255202268562187776923903877151792725053426551659733083"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "163.4547141310138064761665955376395432943645415392692891008522220803272764685088133522314193945347401"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "163.795202597805388869210622519479373230945551711998887409489317215405100358039915414691332936544638"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "164.4915716788448849230339388564216151518484425510419760330550096231513469846836546652781021208250605"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "165.149927161726371087255527612503894200121098530159776551704219806179669291241098585083276841932982"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "165.4069676225371765544581200462171675688015298438835493465655661083493703019764971397860059550058728"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "165.7434300459390988148037396197603340194094684460057022202765465640461186532899484256204897046398412"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "166.431653205929055581306795968133866348346775694192188544719152334576847035019375233581897597182503"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "167.0824108346417319184846587688489813150931183318699118298744983528141144595139328763443913631428741"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "167.3365108606306540423721898425597626684524991156025401419228664141311352541263634783861045749490327"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "167.6691455440754873148206369117998566022525794173383848023360200897020078896296642076080485750920747"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "168.3496115094004150297440204011885207170085745645179742789176515790442282386625747524039931966240436"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "168.9931194822010012239520793946703919490716762570683562412974603320553794604195858223136775042927379"
    ]
   ]
  }
 ],
 "fails": []
}

==> anc/checks/numbers/plan/A29/calc/null_slopes.json <==
{
 "program": "plan/A29/calc/null_slopes.py",
 "MUT": "",
 "program_sha256": "4ba78f9121012b3e9f9986903b8693bc6f9eb6270dd318769ccbab25a2b6021e",
 "imports": {
  "plan/story/chain/check/ck_num.py": "6f5157bb211ef5f1ae4bda6eb776e5b5194d453f8a24db55a131f72f5f6157ff"
 },
 "controls": {
  "calc/figs_v1/fig1_lo_curves.json": "2d6bc1a572fbf26b0687ec63ffe55d617ca19ff232c273e3337848345c1d4807"
 },
 "setting": {
  "Q0sq_GeV2": 2.0,
  "Lambda_GeV": 0.2,
  "n_f": 5,
  "tau": "6 zeta/23",
  "xi_range": [
   0,
   110
  ],
  "quadrature": "Gauss-Legendre panels of ck_num.panels with the window edges of fig1_lo_curves.py"
 },
 "functions": {
  "s": "d ln P/d tau (control: (B/kappa)^2)",
  "sqrt_xi": "sqrt(xi)",
  "xi_sq": "xi^2",
  "ln_xi": "ln xi",
  "ln_1mx": "ln(1 - exp(-xi)) = ln(1 - x)"
 },
 "rows": [
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "2",
   "zeta": 0.16312499291945548,
   "tau": 0.042554345978988384,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.824996813226092e-17,
   "corr2": {
    "s": 0.9951602006402482,
    "sqrt_xi": 0.9628960138034336,
    "xi_sq": 0.8768793258333236,
    "ln_xi": 0.8495362097989965,
    "ln_1mx": 0.48739583212730364
   },
   "corr2_s_fig1": 0.9951602006402482,
   "seconds": 10.3
  },
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "10",
   "zeta": 0.6931471805599453,
   "tau": 0.18082100362433356,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.6043070627168104e-17,
   "corr2": {
    "s": 0.9851480748471322,
    "sqrt_xi": 0.9643209571398337,
    "xi_sq": 0.8852822873706953,
    "ln_xi": 0.8540072383303265,
    "ln_1mx": 0.4182631706122682
   },
   "corr2_s_fig1": 0.9851480748471318,
   "seconds": 10.1
  },
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "100",
   "zeta": 1.155995213272232,
   "tau": 0.3015639686797127,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.494277859901791e-17,
   "corr2": {
    "s": 0.9814915165774003,
    "sqrt_xi": 0.9660480576950857,
    "xi_sq": 0.8923824350440518,
    "ln_xi": 0.8600895539585306,
    "ln_1mx": 0.3727739821663349
   },
   "corr2_s_fig1": 0.9814915165774003,
   "seconds": 9.8
  },
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "1e4",
   "zeta": 1.7104683296054206,
   "tau": 0.44620912946228364,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.4174753931807336e-17,
   "corr2": {
    "s": 0.9805814178839456,
    "sqrt_xi": 0.9679860322240857,
    "xi_sq": 0.899536880596857,
    "ln_xi": 0.8672167051017082,
    "ln_1mx": 0.3269663530940595
   },
   "corr2_s_fig1": 0.9805814178839454,
   "seconds": 10.6
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "2",
   "zeta": 0.16312499291945548,
   "tau": 0.042554345978988384,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.7374789828662795e-17,
   "corr2": {
    "s": 0.948121068756412,
    "sqrt_xi": 0.9589049090399785,
    "xi_sq": 0.866503557683089,
    "ln_xi": 0.8339461393417662,
    "ln_1mx": 0.4122213709323529
   },
   "corr2_s_fig1": 0.9481210687564122,
   "seconds": 10.1
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "10",
   "zeta": 0.6931471805599453,
   "tau": 0.18082100362433356,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.5654524053912077e-17,
   "corr2": {
    "s": 0.961584048836979,
    "sqrt_xi": 0.962359887031615,
    "xi_sq": 0.8811807528211617,
    "ln_xi": 0.8455016422038709,
    "ln_1mx": 0.36669974232659924
   },
   "corr2_s_fig1": 0.961584048836979,
   "seconds": 9.7
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "100",
   "zeta": 1.155995213272232,
   "tau": 0.3015639686797127,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.473545154955037e-17,
   "corr2": {
    "s": 0.9676326771997946,
    "sqrt_xi": 0.9646868736637797,
    "xi_sq": 0.8901115770821514,
    "ln_xi": 0.8537475916598264,
    "ln_1mx": 0.3305302172270752
   },
   "corr2_s_fig1": 0.9676326771997945,
   "seconds": 10.4
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "1e4",
   "zeta": 1.7104683296054206,
   "tau": 0.44620912946228364,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.4073266512912053e-17,
   "corr2": {
    "s": 0.9725156371025696,
    "sqrt_xi": 0.9670069161235281,
    "xi_sq": 0.8983793545096787,
    "ln_xi": 0.862269458385551,
    "ln_1mx": 0.2911541194805444
   },
   "corr2_s_fig1": 0.9725156371025694,
   "seconds": 10.0
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "2",
   "zeta": 0.16312499291945548,
   "tau": 0.042554345978988384,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -5.371789576650423e-17,
   "corr2": {
    "s": 0.9821389335755679,
    "sqrt_xi": 0.9605448858480862,
    "xi_sq": 0.8562998669003374,
    "ln_xi": 0.8455386096323578,
    "ln_1mx": 0.5716540369780518
   },
   "corr2_s_fig1": 0.9821389335755678,
   "seconds": 35.0
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "10",
   "zeta": 0.6931471805599453,
   "tau": 0.18082100362433356,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -4.921922690453995e-17,
   "corr2": {
    "s": 0.9773604014956683,
    "sqrt_xi": 0.9604251108012556,
    "xi_sq": 0.8690887135430946,
    "ln_xi": 0.8425346362392359,
    "ln_1mx": 0.4743677586296794
   },
   "corr2_s_fig1": 0.9773604014956686,
   "seconds": 34.2
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "100",
   "zeta": 1.155995213272232,
   "tau": 0.3015639686797127,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -4.686810680120125e-17,
   "corr2": {
    "s": 0.9662540420508384,
    "sqrt_xi": 0.9629421108737944,
    "xi_sq": 0.8800415917165201,
    "ln_xi": 0.8506608881066561,
    "ln_1mx": 0.42803520687078844
   },
   "corr2_s_fig1": 0.9662540420508386,
   "seconds": 33.6
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "1e4",
   "zeta": 1.7104683296054206,
   "tau": 0.44620912946228364,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -4.518534059176284e-17,
   "corr2": {
    "s": 0.963320491223568,
    "sqrt_xi": 0.9653669750245787,
    "xi_sq": 0.8892718205858793,
    "ln_xi": 0.8591958591013004,
    "ln_1mx": 0.3822175726991291
   },
   "corr2_s_fig1": 0.9633204912235681,
   "seconds": 31.9
  }
 ],
 "checks": [
  {
   "name": "A Q=2: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=2: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=2: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=10: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=10: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=10: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=100: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=100: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=100: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=1e4: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=1e4: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=1e4: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=2: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=2: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=2: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=10: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=10: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=10: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=100: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=100: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=100: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=1e4: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=1e4: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=1e4: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=2: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=2: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=2: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=10: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=10: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=10: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=100: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=100: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=100: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=1e4: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=1e4: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=1e4: every corr^2 in [0, 1]",
   "ok": true
  }
 ],
 "ranges": {
  "s": {
   "min": 0.948121068756412,
   "max": 0.9951602006402482
  },
  "sqrt_xi": {
   "min": 0.9589049090399785,
   "max": 0.9679860322240857
  },
  "xi_sq": {
   "min": 0.8562998669003374,
   "max": 0.899536880596857
  },
  "ln_xi": {
   "min": 0.8339461393417662,
   "max": 0.8672167051017082
  },
  "ln_1mx": {
   "min": 0.2911541194805444,
   "max": 0.5716540369780518
  }
 },
 "null_names": [
  "sqrt_xi",
  "xi_sq",
  "ln_xi",
  "ln_1mx"
 ],
 "failures": [],
 "runtime_s": 215.8
}

==> anc/checks/numbers/plan/A32/calc/slope_powers.json <==
{
 "program": "plan/A32/calc/slope_powers.py",
 "MUT": "",
 "program_sha256": "c86021b9350a5002fc3eb9e163c0b6472546a3b3593105718ef8fc35f553cd7a",
 "imports": {
  "plan/story/chain/check/ck_num.py": "6f5157bb211ef5f1ae4bda6eb776e5b5194d453f8a24db55a131f72f5f6157ff"
 },
 "controls": {
  "calc/figs_v1/fig1_lo_curves.json": "2d6bc1a572fbf26b0687ec63ffe55d617ca19ff232c273e3337848345c1d4807"
 },
 "setting": {
  "Q0sq_GeV2": 2.0,
  "Lambda_GeV": 0.2,
  "n_f": 5,
  "tau": "6 zeta/23",
  "xi_range": [
   0,
   110
  ],
  "quadrature": "Gauss-Legendre panels of ck_num.panels with the window edges of fig1_lo_curves.py"
 },
 "powers": [
  "0.25",
  "0.5",
  "0.75",
  "1",
  "1.25",
  "1.5",
  "2"
 ],
 "p_scan": {
  "lo": 0.05,
  "hi": 3.0,
  "step": 0.05
 },
 "rows": [
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "2",
   "zeta": 0.16312499291945548,
   "tau": 0.042554345978988384,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.824996813226092e-17,
   "corr2_s_pow": {
    "0.25": 0.9351446326063515,
    "0.5": 0.9753853140421591,
    "0.75": 0.9951668021792928,
    "1": 0.9951602006402482,
    "1.25": 0.9767849531695901,
    "1.5": 0.9421057962403568,
    "2": 0.8344551086226042
   },
   "best_p": 0.75,
   "p_star": 0.8741389098863606,
   "corr2_at_p_star": 0.997564925669627,
   "p_scan_max": 0.85,
   "corr2_s_fig1": 0.9951602006402482,
   "seconds": 11.4
  },
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "10",
   "zeta": 0.6931471805599453,
   "tau": 0.18082100362433356,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.6043070627168104e-17,
   "corr2_s_pow": {
    "0.25": 0.9647117716240549,
    "0.5": 0.9912266961519888,
    "0.75": 0.9974750291375719,
    "1": 0.9851480748471322,
    "1.25": 0.9565300934636137,
    "1.5": 0.9142962619401827,
    "2": 0.8004933095201413
   },
   "best_p": 0.75,
   "p_star": 0.705099026333581,
   "corr2_at_p_star": 0.9977792818563789,
   "p_scan_max": 0.7,
   "corr2_s_fig1": 0.9851480748471318,
   "seconds": 12.4
  },
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "100",
   "zeta": 1.155995213272232,
   "tau": 0.3015639686797127,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.494277859901791e-17,
   "corr2_s_pow": {
    "0.25": 0.9736856305743875,
    "0.5": 0.9946769911687064,
    "0.75": 0.9966339135496853,
    "1": 0.9814915165774003,
    "1.25": 0.9516228745901415,
    "1.5": 0.9096386067018584,
    "2": 0.7999617645518646
   },
   "best_p": 0.75,
   "p_star": 0.6509329802562336,
   "corr2_at_p_star": 0.9980236782029666,
   "p_scan_max": 0.65,
   "corr2_s_fig1": 0.9814915165774003,
   "seconds": 12.4
  },
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "1e4",
   "zeta": 1.7104683296054206,
   "tau": 0.44620912946228364,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.4174753931807336e-17,
   "corr2_s_pow": {
    "0.25": 0.9778548553192663,
    "0.5": 0.9956886381092188,
    "0.75": 0.9959482100497895,
    "1": 0.9805814178839456,
    "1.25": 0.9518500932394806,
    "1.5": 0.912152277262528,
    "2": 0.8093329536878303
   },
   "best_p": 0.75,
   "p_star": 0.6276594525238995,
   "corr2_at_p_star": 0.9979041140942468,
   "p_scan_max": 0.65,
   "corr2_s_fig1": 0.9805814178839454,
   "seconds": 12.6
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "2",
   "zeta": 0.16312499291945548,
   "tau": 0.042554345978988384,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.7374789828662795e-17,
   "corr2_s_pow": {
    "0.25": 0.9764604425923127,
    "0.5": 0.9907499265210155,
    "0.75": 0.980320237846249,
    "1": 0.948121068756412,
    "1.25": 0.8979058079702872,
    "1.5": 0.8338729633353713,
    "2": 0.6813864608448166
   },
   "best_p": 0.5,
   "p_star": 0.5153918899091688,
   "corr2_at_p_star": 0.9907967658588316,
   "p_scan_max": 0.5,
   "corr2_s_fig1": 0.9481210687564122,
   "seconds": 12.6
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "10",
   "zeta": 0.6931471805599453,
   "tau": 0.18082100362433356,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.5654524053912077e-17,
   "corr2_s_pow": {
    "0.25": 0.980756436215618,
    "0.5": 0.9951524729599251,
    "0.75": 0.9878513097067149,
    "1": 0.961584048836979,
    "1.25": 0.9195806125528254,
    "1.5": 0.8652800178328468,
    "2": 0.7332378630168949
   },
   "best_p": 0.5,
   "p_star": 0.5364775269333607,
   "corr2_at_p_star": 0.9953816379105059,
   "p_scan_max": 0.55,
   "corr2_s_fig1": 0.961584048836979,
   "seconds": 12.5
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "100",
   "zeta": 1.155995213272232,
   "tau": 0.3015639686797127,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.473545154955037e-17,
   "corr2_s_pow": {
    "0.25": 0.9813710052378231,
    "0.5": 0.9957961644871995,
    "0.75": 0.9903705186126268,
    "1": 0.9676326771997946,
    "1.25": 0.9304805600671154,
    "1.5": 0.8819261870280958,
    "2": 0.7621874244075155
   },
   "best_p": 0.5,
   "p_star": 0.5524000994289867,
   "corr2_at_p_star": 0.9962262349166903,
   "p_scan_max": 0.55,
   "corr2_s_fig1": 0.9676326771997945,
   "seconds": 12.6
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "1e4",
   "zeta": 1.7104683296054206,
   "tau": 0.44620912946228364,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.4073266512912053e-17,
   "corr2_s_pow": {
    "0.25": 0.9810378674728544,
    "0.5": 0.9955942623845098,
    "0.75": 0.99197459354819,
    "1": 0.9725156371025696,
    "1.25": 0.9398072352338969,
    "1.5": 0.8964882245216377,
    "2": 0.7880233797603808
   },
   "best_p": 0.5,
   "p_star": 0.5713820122202594,
   "corr2_at_p_star": 0.9963198406410183,
   "p_scan_max": 0.55,
   "corr2_s_fig1": 0.9725156371025694,
   "seconds": 12.6
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "2",
   "zeta": 0.16312499291945548,
   "tau": 0.042554345978988384,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -5.371789576650423e-17,
   "corr2_s_pow": {
    "0.25": 0.8401148316673339,
    "0.5": 0.9039625664169105,
    "0.75": 0.9520584419496567,
    "1": 0.9821389335755679,
    "1.25": 0.9925383064052626,
    "1.5": 0.9824973394842673,
    "2": 0.90400498285143
   },
   "best_p": 1.25,
   "p_star": 1.2526255950539726,
   "corr2_at_p_star": 0.9925394392070628,
   "p_scan_max": 1.25,
   "corr2_s_fig1": 0.9821389335755678,
   "seconds": 36.9
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "10",
   "zeta": 0.6931471805599453,
   "tau": 0.18082100362433356,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -4.921922690453995e-17,
   "corr2_s_pow": {
    "0.25": 0.966693767816954,
    "0.5": 0.9919611414288172,
    "0.75": 0.9950613393216705,
    "1": 0.9773604014956683,
    "1.25": 0.941257794670454,
    "1.5": 0.8899352315265521,
    "2": 0.7563348146186802
   },
   "best_p": 0.75,
   "p_star": 0.660185020322175,
   "corr2_at_p_star": 0.9964370114110986,
   "p_scan_max": 0.65,
   "corr2_s_fig1": 0.9773604014956686,
   "seconds": 36.9
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "100",
   "zeta": 1.155995213272232,
   "tau": 0.3015639686797127,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -4.686810680120125e-17,
   "corr2_s_pow": {
    "0.25": 0.9851444757140504,
    "0.5": 0.9983304259167968,
    "0.75": 0.9913083725978691,
    "1": 0.9662540420508384,
    "1.25": 0.9259649903945683,
    "1.5": 0.873593343235043,
    "2": 0.7454807422256572
   },
   "best_p": 0.5,
   "p_star": 0.534535182283693,
   "corr2_at_p_star": 0.9985223135626483,
   "p_scan_max": 0.55,
   "corr2_s_fig1": 0.9662540420508386,
   "seconds": 36.9
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "1e4",
   "zeta": 1.7104683296054206,
   "tau": 0.44620912946228364,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -4.518534059176284e-17,
   "corr2_s_pow": {
    "0.25": 0.989676637324861,
    "0.5": 0.9981855796995116,
    "0.75": 0.988662184049286,
    "1": 0.963320491223568,
    "1.25": 0.9247622845056567,
    "1.5": 0.8757597701509886,
    "2": 0.7572861150570925
   },
   "best_p": 0.5,
   "p_star": 0.4885204168119264,
   "corr2_at_p_star": 0.9982047075639723,
   "p_scan_max": 0.5,
   "corr2_s_fig1": 0.9633204912235681,
   "seconds": 36.8
  }
 ],
 "checks": [
  {
   "name": "A Q=2: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=2: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=2: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=2: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "A Q=10: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=10: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=10: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=10: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "A Q=100: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=100: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=100: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=100: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "A Q=1e4: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=1e4: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=1e4: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=1e4: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "steep Q=2: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=2: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=2: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=2: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "steep Q=10: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=10: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=10: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=10: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "steep Q=100: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=100: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=100: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=100: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "steep Q=1e4: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=1e4: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=1e4: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=1e4: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "valence Q=2: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=2: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=2: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=2: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "valence Q=10: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=10: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=10: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=10: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "valence Q=100: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=100: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=100: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=100: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "valence Q=1e4: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=1e4: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=1e4: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=1e4: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  }
 ],
 "sqrt_better_count": 10,
 "n_cases": 12,
 "xi_better_cases": [
  "proton-like at 2 GeV",
  "valence-like at 2 GeV"
 ],
 "high": {
  "0.5": {
   "min": 0.9912266961519888,
   "max": 0.9983304259167968
  },
  "1": {
   "min": 0.961584048836979,
   "max": 0.9851480748471322
  }
 },
 "best_p_high": {
  "min": 0.5,
  "max": 0.75
 },
 "p_star_high": {
  "min": 0.4885204168119264,
  "max": 0.705099026333581
 },
 "p_star_by_input": {
  "A": {
   "2": 0.8741389098863606,
   "10": 0.705099026333581,
   "100": 0.6509329802562336,
   "1e4": 0.6276594525238995
  },
  "steep": {
   "2": 0.5153918899091688,
   "10": 0.5364775269333607,
   "100": 0.5524000994289867,
   "1e4": 0.5713820122202594
  },
  "valence": {
   "2": 1.2526255950539726,
   "10": 0.660185020322175,
   "100": 0.534535182283693,
   "1e4": 0.4885204168119264
  }
 },
 "n_high": 9,
 "failures": [],
 "runtime_s": 246.7
}

==> anc/checks/numbers/plan/additions/A1_kappa_split/a1_scan.json <==
{
 "program": "a1_scan.py",
 "program_sha256": "71138a4371a659d828787cebf26d0c0e4af07a39e62e736c71fcef87e4c65dfb",
 "common_sha256": "e87f47946b00195867fad57911f8621e6315c4c0ed2b2d89bb643c665a448c2d",
 "drift_program_sha256": "0cd309a48e7dea1f2fbc3510129ac33a2b70695bd785d330909fc754f00ecb16",
 "kernel_json_sha256": "4a1835a9de03250d7182580744e340889ee69402b9f4673117dce5f8d4ec0ba3",
 "grid_files_sha256": {
  "CT18NLO_0000.dat": "375db856d2f8c7087a626c92ebf228d3f080e5de83175519778ffaf6e72e5410",
  "CT18NLO.info": "be60232d8e6c49982c82f5fa990fd5b0fd1050719944f31602bf27cdb16548b0"
 },
 "set": "CT18NLO",
 "member": 0,
 "grid": {
  "rule": "np.unique(np.concatenate([np.geomspace(2, 100, 81), np.linspace(4.76, 6.5, 71)]))",
  "n_log": 81,
  "Q_log": [
   2.0,
   100.0
  ],
  "n_lin": 71,
  "Q_lin": [
   4.76,
   6.5
  ]
 },
 "window": [
  1e-09,
  0.99
 ],
 "fraction_window": [
  1e-09,
  0.9999999
 ],
 "derivative": "segment spline",
 "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
 "doubling_test": "1e-6 relative on the grid drift and both momentum fractions (a1_drift.converged_point)",
 "working_precision": "IEEE double for grid quantities; mpmath 30 digits for the kernel",
 "n_points": 152,
 "all_doubling_ok": true,
 "max_abs_r_NLO": 0.0006056094044415428,
 "Q_at_max": 5.1577142857142855,
 "n_above_0.0005": 17,
 "Q_above_0.0005": [
  5.008571428571428,
  5.033428571428571,
  5.058285714285714,
  5.064485962260716,
  5.083142857142857,
  5.108,
  5.132857142857143,
  5.1577142857142855,
  5.182571428571428,
  5.207428571428571,
  5.232285714285714,
  5.257142857142857,
  5.282,
  5.306857142857143,
  5.318295896944989,
  5.331714285714286,
  5.356571428571429
 ],
 "rows": [
  {
   "Q": 2.0,
   "r_NLO": -3.249083362277805e-05,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.10023127187067,
   "r_NLO": -2.0349972312816433e-05,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.205485697671746,
   "r_NLO": 2.1413845380902075e-05,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.3160150159568516,
   "r_NLO": 1.3671600626929958e-05,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.4320835813173147,
   "r_NLO": -8.649472905575273e-06,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.553968996642919,
   "r_NLO": 1.5063778442847564e-05,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.6819627770688084,
   "r_NLO": 4.765405846152149e-06,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.816371047196509,
   "r_NLO": -1.8625060987043085e-05,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.9575152732566274,
   "r_NLO": -7.848526121789767e-06,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 3.1057330319643497,
   "r_NLO": -8.471597822246046e-06,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 3.2613788179066194,
   "r_NLO": -1.579163324383348e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 3.4248248913920407,
   "r_NLO": -5.725932563982461e-06,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 3.5964621687913167,
   "r_NLO": -4.6150559468660646e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 3.7767011574976683,
   "r_NLO": -0.00010765932837430991,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 3.9659729377433806,
   "r_NLO": -8.703420250821825e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.164730193620719,
   "r_NLO": 9.638686937307739e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.3734482957731124,
   "r_NLO": 0.00032236308644573164,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.592626438346088,
   "r_NLO": 0.0003740759921004866,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.76,
   "r_NLO": -0.00018159584069343815,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.784857142857143,
   "r_NLO": -7.370269231943283e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.809714285714286,
   "r_NLO": 2.453376122391049e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.822788832917236,
   "r_NLO": 7.24716975031292e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.8345714285714285,
   "r_NLO": 0.0001135334633644014,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.859428571428571,
   "r_NLO": 0.00019370749336311555,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.884285714285714,
   "r_NLO": 0.00026545822494949967,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.909142857142857,
   "r_NLO": 0.0003291794837925188,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.934,
   "r_NLO": 0.00038525670373035226,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.958857142857143,
   "r_NLO": 0.00043406708166005004,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.983714285714285,
   "r_NLO": 0.0004759797310402991,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.008571428571428,
   "r_NLO": 0.0005113558339275848,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.033428571428571,
   "r_NLO": 0.0005405487914851292,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.058285714285714,
   "r_NLO": 0.0005639043729135373,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.064485962260716,
   "r_NLO": 0.0005688601473907706,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.083142857142857,
   "r_NLO": 0.0005817608627540771,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.108,
   "r_NLO": 0.0005944492065186324,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.132857142857143,
   "r_NLO": 0.000602293154600142,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.1577142857142855,
   "r_NLO": 0.0006056094044415428,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.182571428571428,
   "r_NLO": 0.0006047077409150337,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.207428571428571,
   "r_NLO": 0.0005998911748896774,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.232285714285714,
   "r_NLO": 0.0005914560799742397,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.257142857142857,
   "r_NLO": 0.0005796923273955201,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.282,
   "r_NLO": 0.0005648834190059571,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.306857142857143,
   "r_NLO": 0.0005473066184042974,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.318295896944989,
   "r_NLO": 0.0005383631263051747,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.331714285714286,
   "r_NLO": 0.0005272330801560088,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.356571428571429,
   "r_NLO": 0.000504927977108327,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.381428571428572,
   "r_NLO": 0.00048065062578528384,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.406285714285714,
   "r_NLO": 0.00045465460987270667,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.431142857142857,
   "r_NLO": 0.00042718790177698196,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.4559999999999995,
   "r_NLO": 0.0003984929822660188,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.480857142857142,
   "r_NLO": 0.0003688069581948561,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.505714285714285,
   "r_NLO": 0.000338361678322574,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.530571428571428,
   "r_NLO": 0.0003073838472160695,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.555428571428571,
   "r_NLO": 0.0002760951372620113,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.580285714285714,
   "r_NLO": 0.0002447122987874195,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.5848256779126695,
   "r_NLO": 0.00023898703092561924,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.605142857142857,
   "r_NLO": 0.00021344726830441196,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.63,
   "r_NLO": 0.00018250727488844376,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.654857142857143,
   "r_NLO": 0.00015209494470114215,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.679714285714286,
   "r_NLO": 0.0001224084036823836,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.704571428571429,
   "r_NLO": 9.364137841272324e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.7294285714285715,
   "r_NLO": 6.598329517348844e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.7542857142857144,
   "r_NLO": 3.961937721763675e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.7791428571428565,
   "r_NLO": 1.4726519639074453e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.804,
   "r_NLO": -8.627293678342696e-06,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.828857142857142,
   "r_NLO": -3.0484969289146235e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.853714285714286,
   "r_NLO": -5.0893743920976675e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.864712768349251,
   "r_NLO": -5.947366399794429e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.878571428571428,
   "r_NLO": -6.989996636697082e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.903428571428571,
   "r_NLO": -8.754911634123452e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.928285714285714,
   "r_NLO": -0.00010388582285170145,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.953142857142857,
   "r_NLO": -0.00011895388209803848,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.978,
   "r_NLO": -0.00013279627492157609,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.002857142857143,
   "r_NLO": -0.00014545518380926215,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.027714285714286,
   "r_NLO": -0.00015697200946951373,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.0525714285714285,
   "r_NLO": -0.0001673873869938447,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.077428571428571,
   "r_NLO": -0.00017674120161192963,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.102285714285714,
   "r_NLO": -0.00018507260405764558,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.127142857142857,
   "r_NLO": -0.00019242002555464044,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.152,
   "r_NLO": -0.00019882119243053165,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.158626578313153,
   "r_NLO": -0.00020037264326344673,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.176857142857143,
   "r_NLO": -0.00020431314037450132,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.201714285714285,
   "r_NLO": -0.000208932228344616,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.226571428571429,
   "r_NLO": -0.00021271415214063616,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.251428571428571,
   "r_NLO": -0.00021569395764076127,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.276285714285715,
   "r_NLO": -0.00021790605373006589,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.301142857142857,
   "r_NLO": -0.0002193842249070821,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.326,
   "r_NLO": -0.0002201616435983933,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.3508571428571425,
   "r_NLO": -0.00022027088217135837,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.3757142857142854,
   "r_NLO": -0.00021974392467583037,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.400571428571428,
   "r_NLO": -0.00021861217828778035,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.425428571428571,
   "r_NLO": -0.00021690648450689576,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.450285714285714,
   "r_NLO": -0.00021465713007540188,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.467270065773574,
   "r_NLO": -0.00021282286973745013,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.475142857142857,
   "r_NLO": -0.0002118938576495255,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.5,
   "r_NLO": -0.00020864587622559938,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.791381417885374,
   "r_NLO": -0.00014376024718965041,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 7.131735816522113,
   "r_NLO": -4.3654773496770716e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 7.489147292289926,
   "r_NLO": 8.318645038363215e-06,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 7.864470671456429,
   "r_NLO": 5.997574788585425e-06,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 8.25860362045126,
   "r_NLO": -2.252143750003377e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 8.672488792828036,
   "r_NLO": -4.778454920195685e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 9.107116083822675,
   "r_NLO": -5.686755814982014e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 9.563524997900368,
   "r_NLO": -6.885966018210787e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 10.04280713495362,
   "r_NLO": -7.829939898862381e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 10.546108801097741,
   "r_NLO": -7.848921434017164e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 11.074633750307989,
   "r_NLO": -6.343303010702961e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 11.629646063455594,
   "r_NLO": -5.713288529962668e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 12.212473171628538,
   "r_NLO": -6.576709920846913e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 12.824509030967922,
   "r_NLO": -7.970067621121402e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 13.467217456613328,
   "r_NLO": -8.888739598889028e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 14.142135623730951,
   "r_NLO": -8.558967848870669e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 14.850877743997978,
   "r_NLO": -8.88101579143985e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 15.595138926336352,
   "r_NLO": -9.904055411880108e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 16.3766992311296,
   "r_NLO": -0.0001091838114506416,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 17.197427927619373,
   "r_NLO": -0.0001118644713792305,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 18.059287964664108,
   "r_NLO": -0.00010123954776419808,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 18.964340665552587,
   "r_NLO": -9.789991862019232e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 19.91475065810109,
   "r_NLO": -0.00010519682663967522,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 20.91279105182546,
   "r_NLO": -0.00011692153892628454,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 21.96084887457048,
   "r_NLO": -0.00012662421149178815,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 23.06143078159937,
   "r_NLO": -0.0001276145699942166,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 24.217169050797935,
   "r_NLO": -0.00012685683399060732,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 25.430827878332178,
   "r_NLO": -0.00013386250856806114,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 26.705309989816843,
   "r_NLO": -0.00014367808052551112,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 28.043663582806776,
   "r_NLO": -0.00015116541202753186,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 29.449089617215733,
   "r_NLO": -0.0001510086647036335,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 30.924949471099175,
   "r_NLO": -0.00014012889334014123,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 32.4747729801114,
   "r_NLO": -0.00013725666127695213,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 34.102266879865326,
   "r_NLO": -0.0001441008960005874,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 35.81132367138629,
   "r_NLO": -0.0001561855872960205,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 37.60603093086394,
   "r_NLO": -0.00016887734844417412,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 39.49068108596806,
   "r_NLO": -0.00017738579488701944,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 41.46978168211085,
   "r_NLO": -0.00017956152657283564,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 43.54806616320934,
   "r_NLO": -0.0001869747720260051,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 45.73050519273263,
   "r_NLO": -0.00019858466500011218,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 48.022318542110575,
   "r_NLO": -0.00021075515127488842,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 50.42898757493768,
   "r_NLO": -0.00021973332824543057,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 52.95626835683077,
   "r_NLO": -0.00022164969600568796,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 55.61020542229561,
   "r_NLO": -0.00021398308969011737,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 58.39714623152858,
   "r_NLO": -0.00021111296902009968,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 61.323756351730395,
   "r_NLO": -0.00021539356543986976,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 64.3970353992409,
   "r_NLO": -0.00022377744096990781,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 67.62433378062413,
   "r_NLO": -0.00023312011465970173,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 71.01337027274347,
   "r_NLO": -0.00024018025053984537,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 74.57225048387343,
   "r_NLO": -0.00024161983988157942,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 78.30948624000185,
   "r_NLO": -0.00024112555376631928,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 82.23401594268893,
   "r_NLO": -0.00024754500050772066,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 86.35522594717322,
   "r_NLO": -0.00025842034997147767,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 90.68297301185537,
   "r_NLO": -0.00027103893763480436,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 95.22760787285132,
   "r_NLO": -0.0002826089183995961,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 100.0,
   "r_NLO": -0.0002902594071081399,
   "mult_used": 2,
   "doubling_ok": true
  }
 ]
}

==> anc/checks/numbers/plan/additions/A1_kappa_split/drift.json <==
{
 "program": "a1_drift.py",
 "program_sha256": "0cd309a48e7dea1f2fbc3510129ac33a2b70695bd785d330909fc754f00ecb16",
 "common_sha256": "e87f47946b00195867fad57911f8621e6315c4c0ed2b2d89bb643c665a448c2d",
 "kernel_json_sha256": "4a1835a9de03250d7182580744e340889ee69402b9f4673117dce5f8d4ec0ba3",
 "working_precision": "IEEE double for grid quantities; mpmath 30 digits for the kernel",
 "criterion": {
  "threshold": 0.024,
  "scales": [
   2.0,
   5.0,
   10.0,
   100.0
  ],
  "set": "CT18NLO",
  "member": 0,
  "window": [
   1e-09,
   0.99
  ],
  "derivative": "segment spline"
 },
 "B1": [
  {
   "Q": 2.0,
   "a": 0.04746366363589991,
   "alpha_s": 0.29822299398200036,
   "nf": 4,
   "fq": 0.5823148135247502,
   "fg": 0.4176833877106797,
   "sum_x": 0.9999982012354299,
   "drift_grid": 5.92123772439644,
   "minP": 1.1639864939059414e-06,
   "pred_LO": 5.218398703919213,
   "pred_NLO": 5.9214301165971674,
   "nlo_term": 0.7030314126779542,
   "r_LO": 0.13468480665330707,
   "r_NLO": -3.249083362277805e-05,
   "ratio_LO": 1.134684806653307,
   "ratio_NLO": 0.9999675091663772,
   "config": {
    "rule": "segment",
    "window": [
     1e-09,
     0.99
    ],
    "fraction_window": [
     1e-09,
     0.9999999
    ],
    "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
    "mult": 1,
    "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
    "nf_kernel": 4,
    "segment": [
     1.3,
     4.75
    ],
    "qknots": [
     1.46461,
     1.65924,
     1.89067,
     2.16749,
     2.50067,
     2.9043,
     3.39664,
     4.00145,
     4.75
    ]
   },
   "doubling_history": [
    {
     "mult": 1,
     "vs_mult": 2,
     "rel": {
      "drift": 8.136656310941959e-07,
      "fq": 2.789868935870743e-08,
      "fg": 5.141114063356156e-07
     }
    }
   ],
   "doubling_rel": {
    "drift": 8.136656310941959e-07,
    "fq": 2.789868935870743e-08,
    "fg": 5.141114063356156e-07
   },
   "doubling_ok": true,
   "mult_used": 1,
   "eigen_part": 6.564449944073411,
   "finite_part": -0.6430198274762439,
   "K3_rel": 5.8454593076876975e-28,
   "K4_ok": true,
   "discriminates_LO_NLO": true,
   "in_criterion": true,
   "pass": true,
   "hessian68_r_NLO": 0.00012998617543483106,
   "r_NLO_members": [
    -3.249083362277805e-05,
    -3.45445597265126e-05,
    -3.560876326857976e-05,
    -3.613543709635181e-05,
    -3.618565762808501e-05,
    -3.421219543542353e-05,
    -3.3275564772949906e-05,
    -3.903623755630026e-05,
    -3.292675798605149e-05,
    -3.211386866619481e-05,
    -2.991589626588631e-05,
    -3.2264342411214564e-05,
    -3.500565860303784e-05,
    -3.455498042381766e-05,
    -2.8774599773906395e-05,
    -3.452706638484848e-05,
    -2.8915542551577467e-05,
    -3.4094540661055994e-05,
    -3.3608583049238305e-05,
    -2.9558532218532108e-05,
    -3.660536236016476e-05,
    -2.9016341436260973e-05,
    -3.1548527015368144e-05,
    -3.4529957195328365e-05,
    -3.6879979177451006e-05,
    -2.991177541933343e-05,
    -3.23154705194062e-05,
    -2.8745071856906e-05,
    -3.08907068774511e-05,
    -3.631302643436474e-05,
    -3.3969728059690674e-05,
    -3.5849245277663755e-05,
    -3.754586901216772e-05,
    -3.563735871980889e-05,
    -3.246963844805162e-05,
    -3.6712414057005205e-05,
    -4.194812534541459e-05,
    -2.8639081573134106e-05,
    -4.215828097597907e-05,
    -3.581671595720426e-05,
    -2.455928367450788e-05,
    -3.2714950951473476e-05,
    -3.419460093478932e-05,
    -3.0446486622759394e-05,
    -3.7530193182422344e-05,
    -3.0519295299513693e-05,
    -2.9844812677426447e-05,
    -3.384846282961096e-05,
    -3.323694762957796e-05,
    -3.127900441390885e-05,
    -3.80998230337104e-05,
    -3.83433428670088e-05,
    -3.2223537258957435e-05,
    -3.587660253223657e-05,
    -3.638294894725558e-05,
    -3.1756425946993794e-05,
    -3.407384205722508e-05,
    -0.00046191804206996423,
    -3.5067394545174047e-05
   ]
  },
  {
   "Q": 5.0,
   "a": 0.033770937435608626,
   "alpha_s": 0.21218905790509718,
   "nf": 5,
   "fq": 0.5501294852994434,
   "fg": 0.4498677553191579,
   "sum_x": 0.9999972406186013,
   "drift_grid": 5.860166620401944,
   "minP": 3.159300376102481e-07,
   "pred_LO": 5.428282385732972,
   "pred_NLO": 5.857238742764512,
   "nlo_term": 0.4289563570315398,
   "r_LO": 0.07956185842580377,
   "r_NLO": 0.0004998733645693587,
   "ratio_LO": 1.0795618584258038,
   "ratio_NLO": 1.0004998733645694,
   "config": {
    "rule": "segment",
    "window": [
     1e-09,
     0.99
    ],
    "fraction_window": [
     1e-09,
     0.9999999
    ],
    "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
    "mult": 2,
    "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
    "nf_kernel": 5,
    "segment": [
     4.75,
     100000.0
    ],
    "qknots": [
     4.75,
     5.76715,
     7.07072,
     8.75819,
     10.9657,
     13.8856,
     17.7929,
     23.0855,
     30.3471,
     40.4448,
     54.6864,
     75.0724,
     104.712,
     148.517,
     214.38,
     315.212,
     472.537,
     722.946,
     1129.95,
     1806.16,
     2955.93,
     4958.86,
     8538.14,
     15107.9,
     27510.7,
     51627.5,
     100000.0
    ]
   },
   "doubling_history": [
    {
     "mult": 1,
     "vs_mult": 2,
     "rel": {
      "drift": 2.753457745141574e-07,
      "fq": 3.021627843491359e-07,
      "fg": 1.2021748510004926e-06
     }
    },
    {
     "mult": 2,
     "vs_mult": 4,
     "rel": {
      "drift": 2.867281767571228e-08,
      "fq": 8.149857499972768e-08,
      "fg": 3.850347363165696e-08
     }
    }
   ],
   "doubling_rel": {
    "drift": 2.867281767571228e-08,
    "fq": 8.149857499972768e-08,
    "fg": 3.850347363165696e-08
   },
   "doubling_ok": true,
   "mult_used": 2,
   "eigen_part": 6.083158078639131,
   "finite_part": -0.2259193358746182,
   "K3_rel": 0.0,
   "K4_ok": true,
   "discriminates_LO_NLO": true,
   "in_criterion": true,
   "pass": true,
   "hessian68_r_NLO": 0.00014400769429942178,
   "r_NLO_members": [
    0.0004998733645693587,
    0.0004999012121418289,
    0.0005026031255424002,
    0.0005002224833821067,
    0.0004972009360699747,
    0.0004939660094449572,
    0.0004982815781846561,
    0.0004985428215229515,
    0.0005033810037395892,
    0.0005031222287226189,
    0.0004944246245341954,
    0.0005054352322917399,
    0.0004975903698154482,
    0.0005034464551478823,
    0.0005034443221674234,
    0.0005019857993144861,
    0.0004930463130676799,
    0.0004983801058517923,
    0.0005014143760457834,
    0.000500314745692787,
    0.0005056000808558725,
    0.0004960585382089988,
    0.0005033463300787577,
    0.0005017145834635972,
    0.0005009001568068161,
    0.0005011032776005564,
    0.000499008000318657,
    0.0004939623516495573,
    0.0004940847677306071,
    0.0004912710980411461,
    0.0004954564670214268,
    0.0004982677358131848,
    0.0005006569957255458,
    0.0005012534185167006,
    0.000510705661795452,
    0.0005038212486820903,
    0.0004985421903791476,
    0.0004949295885960936,
    0.0005061172667204517,
    0.0005013703707916761,
    0.0005064466120887623,
    0.0005036614844751153,
    0.0004991832998060275,
    0.0004993075392345503,
    0.0004980729094750114,
    0.0005000310163445487,
    0.0004992020375680362,
    0.0005045775688279353,
    0.0005080672947530562,
    0.0004992348521470902,
    0.0005054716780703572,
    0.0005024096918564425,
    0.00050292328186341,
    0.0005031643980222267,
    0.0005026797800309346,
    0.0005005616105207,
    0.0004974765545102677,
    3.102106196584131e-05,
    0.0005040188479914498
   ]
  },
  {
   "Q": 10.0,
   "a": 0.02831007107091707,
   "alpha_s": 0.177877422597996,
   "nf": 5,
   "fq": 0.5425021842736539,
   "fg": 0.45749466268774175,
   "sum_x": 0.9999968469613957,
   "drift_grid": 5.8230504221762365,
   "minP": 1.5249544247502495e-07,
   "pred_LO": 5.462897061508162,
   "pred_NLO": 5.823503169532991,
   "nlo_term": 0.36060610802482884,
   "r_LO": 0.06592717318540231,
   "r_NLO": -7.774484594136322e-05,
   "ratio_LO": 1.0659271731854023,
   "ratio_NLO": 0.9999222551540586,
   "config": {
    "rule": "segment",
    "window": [
     1e-09,
     0.99
    ],
    "fraction_window": [
     1e-09,
     0.9999999
    ],
    "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
    "mult": 2,
    "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
    "nf_kernel": 5,
    "segment": [
     4.75,
     100000.0
    ],
    "qknots": [
     4.75,
     5.76715,
     7.07072,
     8.75819,
     10.9657,
     13.8856,
     17.7929,
     23.0855,
     30.3471,
     40.4448,
     54.6864,
     75.0724,
     104.712,
     148.517,
     214.38,
     315.212,
     472.537,
     722.946,
     1129.95,
     1806.16,
     2955.93,
     4958.86,
     8538.14,
     15107.9,
     27510.7,
     51627.5,
     100000.0
    ]
   },
   "doubling_history": [
    {
     "mult": 1,
     "vs_mult": 2,
     "rel": {
      "drift": 1.5576501155578626e-07,
      "fq": 3.912210575496289e-07,
      "fg": 1.692179854462239e-06
     }
    },
    {
     "mult": 2,
     "vs_mult": 4,
     "rel": {
      "drift": 1.0991887289257818e-08,
      "fq": 3.2832265350890566e-08,
      "fg": 1.2595530518577647e-07
     }
    }
   ],
   "doubling_rel": {
    "drift": 1.0991887289257818e-08,
    "fq": 3.2832265350890566e-08,
    "fg": 1.2595530518577647e-07
   },
   "doubling_ok": true,
   "mult_used": 2,
   "eigen_part": 6.024765698400485,
   "finite_part": -0.20126252886749352,
   "K3_rel": 1.9721522630525295e-31,
   "K4_ok": true,
   "discriminates_LO_NLO": true,
   "in_criterion": true,
   "pass": true,
   "hessian68_r_NLO": 0.00015690250764553097,
   "r_NLO_members": [
    -7.774484594136322e-05,
    -7.484411960223536e-05,
    -7.48898055690228e-05,
    -7.524061051933373e-05,
    -7.464078536989494e-05,
    -7.165568239342335e-05,
    -7.853745484065477e-05,
    -8.118561300685112e-05,
    -8.138897628584552e-05,
    -7.954841819657332e-05,
    -7.414462861310422e-05,
    -7.818993839181498e-05,
    -7.488707961644803e-05,
    -7.50097789536941e-05,
    -8.175709441604617e-05,
    -8.63261324128839e-05,
    -7.735433361855115e-05,
    -7.335599777846813e-05,
    -8.370945948354969e-05,
    -7.734515445356749e-05,
    -7.682952476417704e-05,
    -7.367494100940508e-05,
    -7.575084004529664e-05,
    -7.205752933781007e-05,
    -7.404338005645439e-05,
    -7.798113747370383e-05,
    -7.254469016815257e-05,
    -7.441407565655922e-05,
    -8.269259326765255e-05,
    -7.642981828959172e-05,
    -7.352169211305437e-05,
    -7.311295077450097e-05,
    -7.743187295039533e-05,
    -7.962830756191863e-05,
    -7.149990576049703e-05,
    -7.535510437528536e-05,
    -7.685551090563791e-05,
    -7.38520014124111e-05,
    -8.233407054814013e-05,
    -7.138004215523353e-05,
    -8.491300530111268e-05,
    -7.273780941030594e-05,
    -7.506557253988966e-05,
    -6.96448612929057e-05,
    -7.600683826813892e-05,
    -7.85421849369694e-05,
    -8.034766601983101e-05,
    -7.541476992534157e-05,
    -7.900629324597563e-05,
    -7.548629242082328e-05,
    -7.736368063882004e-05,
    -8.183344141554638e-05,
    -7.861469240044716e-05,
    -7.943905859719713e-05,
    -7.276493751762203e-05,
    -7.911336366905886e-05,
    -7.634197382921926e-05,
    -0.0005875669595790667,
    -7.223637017605977e-05
   ]
  },
  {
   "Q": 100.0,
   "a": 0.01852276804509742,
   "alpha_s": 0.11638198402925166,
   "nf": 5,
   "fq": 0.5274834705003887,
   "fg": 0.472508630111784,
   "sum_x": 0.9999921006121727,
   "drift_grid": 5.766592574082933,
   "minP": 2.68856875246575e-08,
   "pred_LO": 5.531024418231787,
   "pred_NLO": 5.768266867804024,
   "nlo_term": 0.2372424495722365,
   "r_LO": 0.04259033011581881,
   "r_NLO": -0.0002902594071081399,
   "ratio_LO": 1.0425903301158188,
   "ratio_NLO": 0.9997097405928919,
   "config": {
    "rule": "segment",
    "window": [
     1e-09,
     0.99
    ],
    "fraction_window": [
     1e-09,
     0.9999999
    ],
    "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
    "mult": 2,
    "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
    "nf_kernel": 5,
    "segment": [
     4.75,
     100000.0
    ],
    "qknots": [
     4.75,
     5.76715,
     7.07072,
     8.75819,
     10.9657,
     13.8856,
     17.7929,
     23.0855,
     30.3471,
     40.4448,
     54.6864,
     75.0724,
     104.712,
     148.517,
     214.38,
     315.212,
     472.537,
     722.946,
     1129.95,
     1806.16,
     2955.93,
     4958.86,
     8538.14,
     15107.9,
     27510.7,
     51627.5,
     100000.0
    ]
   },
   "doubling_history": [
    {
     "mult": 1,
     "vs_mult": 2,
     "rel": {
      "drift": 2.6289785337585414e-07,
      "fq": 8.302032425966388e-07,
      "fg": 2.1265758582966754e-06
     }
    },
    {
     "mult": 2,
     "vs_mult": 4,
     "rel": {
      "drift": 1.0893815405310647e-08,
      "fq": 6.890273618331832e-08,
      "fg": 2.481940386545034e-08
     }
    }
   ],
   "doubling_rel": {
    "drift": 1.0893815405310647e-08,
    "fq": 6.890273618331832e-08,
    "fg": 2.481940386545034e-08
   },
   "doubling_ok": true,
   "mult_used": 2,
   "eigen_part": 5.921090847441407,
   "finite_part": -0.15282397963738392,
   "K3_rel": 0.0,
   "K4_ok": true,
   "discriminates_LO_NLO": true,
   "in_criterion": true,
   "pass": true,
   "hessian68_r_NLO": 0.00018284053426545008,
   "r_NLO_members": [
    -0.0002902594071081399,
    -0.0002861879049066429,
    -0.00029675955475827465,
    -0.0002889261488675521,
    -0.00029052109958349615,
    -0.00028748652322718726,
    -0.00028212014283124365,
    -0.0002865035764088031,
    -0.00028930347689293257,
    -0.0002816261221901817,
    -0.00028571656780795873,
    -0.000295276618241358,
    -0.0002882594819090256,
    -0.00029161704684155243,
    -0.00028912169732697723,
    -0.00028790068107731326,
    -0.0002863921456472962,
    -0.0002876809108690592,
    -0.00028600390577337986,
    -0.0002885316938456839,
    -0.00029423244641213486,
    -0.0002848979439101784,
    -0.00029077303170876867,
    -0.0002888284883872938,
    -0.00029372458136267543,
    -0.0002939625575125726,
    -0.00028877716242470264,
    -0.0002886950066317562,
    -0.00028997910331052257,
    -0.0002873020911010604,
    -0.00029343018100469465,
    -0.0002924739922505193,
    -0.0002855413665997508,
    -0.0003020169987806298,
    -0.000276128757274674,
    -0.0002837618560891375,
    -0.0002945395530203898,
    -0.0002835864703448765,
    -0.00029458649796809677,
    -0.0002905320421593416,
    -0.00028535326067180566,
    -0.0002900764474736972,
    -0.0002967778606511873,
    -0.0002829294252618686,
    -0.0002899915622556204,
    -0.00029468648750130555,
    -0.0002875106706619057,
    -0.0002854883449271428,
    -0.00028350000220112026,
    -0.00029118895190360927,
    -0.00028390780259113235,
    -0.0002954606450727981,
    -0.0002838619987520774,
    -0.0003003947570352494,
    -0.00028597417143283455,
    -0.0002843816000176469,
    -0.00029798322290364165,
    -0.000876982718968411,
    -0.00027718396885079155
   ]
  },
  {
   "Q": 10000.0,
   "a": 0.011043341885059007,
   "alpha_s": 0.06938736347436367,
   "nf": 5,
   "fq": 0.514060346543348,
   "fg": 0.4859041080724669,
   "sum_x": 0.9999644546158148,
   "drift_grid": 5.727359618735213,
   "minP": 3.286673663667959e-09,
   "pred_LO": 5.5917284373750515,
   "pred_NLO": 5.733864360970326,
   "nlo_term": 0.1421359235952746,
   "r_LO": 0.024255681025853182,
   "r_NLO": -0.0011344429909068143,
   "ratio_LO": 1.0242556810258532,
   "ratio_NLO": 0.9988655570090932,
   "config": {
    "rule": "segment",
    "window": [
     1e-09,
     0.99
    ],
    "fraction_window": [
     1e-09,
     0.9999999
    ],
    "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
    "mult": 2,
    "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
    "nf_kernel": 5,
    "segment": [
     4.75,
     100000.0
    ],
    "qknots": [
     4.75,
     5.76715,
     7.07072,
     8.75819,
     10.9657,
     13.8856,
     17.7929,
     23.0855,
     30.3471,
     40.4448,
     54.6864,
     75.0724,
     104.712,
     148.517,
     214.38,
     315.212,
     472.537,
     722.946,
     1129.95,
     1806.16,
     2955.93,
     4958.86,
     8538.14,
     15107.9,
     27510.7,
     51627.5,
     100000.0
    ]
   },
   "doubling_history": [
    {
     "mult": 1,
     "vs_mult": 2,
     "rel": {
      "drift": 1.2769813262369922e-07,
      "fq": 9.56265837182002e-07,
      "fg": 2.2713336693680475e-06
     }
    },
    {
     "mult": 2,
     "vs_mult": 4,
     "rel": {
      "drift": 8.859791789106453e-09,
      "fq": 6.83716530058831e-08,
      "fg": 6.244189232340602e-08
     }
    }
   ],
   "doubling_rel": {
    "drift": 8.859791789106453e-09,
    "fq": 6.83716530058831e-08,
    "fg": 6.244189232340602e-08
   },
   "doubling_ok": true,
   "mult_used": 2,
   "eigen_part": 5.842673949277613,
   "finite_part": -0.10880958830728778,
   "K3_rel": 9.860761315262648e-32,
   "K4_ok": true,
   "discriminates_LO_NLO": true,
   "in_criterion": false,
   "pass": true,
   "hessian68_r_NLO": 0.00022920828529619425,
   "r_NLO_members": [
    -0.0011344429909068143,
    -0.0011320099054247246,
    -0.00113789296189315,
    -0.0011113344295056171,
    -0.001156858715596898,
    -0.001159362726766533,
    -0.0011284107851232683,
    -0.0011176838526739674,
    -0.0011545044858426445,
    -0.001145387777654272,
    -0.0011394169844711755,
    -0.0011500412358594891,
    -0.0011264711586027598,
    -0.0011379847171328894,
    -0.0011369269782495195,
    -0.0011515367600319903,
    -0.0011231750007398844,
    -0.0011399594017069692,
    -0.0011360250732307398,
    -0.001130849428719105,
    -0.0011533596785108235,
    -0.0011281758848599166,
    -0.0011568403405960437,
    -0.0011280222740992496,
    -0.0011473023444943387,
    -0.0011460364919803068,
    -0.0011551888633852814,
    -0.0011322148945008825,
    -0.0011501031414759,
    -0.0011417179073239803,
    -0.0011304095466481145,
    -0.0011414831404309433,
    -0.001132693573481558,
    -0.0011657169905817666,
    -0.001115154687647446,
    -0.0011312338399329658,
    -0.001159128228188533,
    -0.0011293091041375547,
    -0.00115056716052786,
    -0.0011338476908295814,
    -0.0011372926372731351,
    -0.0011245143879319297,
    -0.0011433713988647787,
    -0.0011311782034487683,
    -0.001147871258925015,
    -0.0011303712160808388,
    -0.0011340286906750263,
    -0.001137416600093144,
    -0.0011285455744340922,
    -0.0011289538642682562,
    -0.0011347160536124834,
    -0.0011555133272276308,
    -0.0011267973404534004,
    -0.0011671355838845932,
    -0.0011270143613366645,
    -0.0011424999928860702,
    -0.0011389206652834272,
    -0.001849562424773299,
    -0.0011055781654792929
   ]
  }
 ],
 "max_abs_r_NLO_criterion": 0.0004998733645693587,
 "outcome": "PASS",
 "B2": {
  "CT18LO LO formula": {
   "2.0": {
    "ratio": 0.9645154862220394,
    "mult_used": 1,
    "doubling_rel": {
     "drift": 1.4481315679937268e-07,
     "fq": 2.1162672370067526e-07,
     "fg": 6.643316894372475e-07
    },
    "drift_grid": 5.118033417120392,
    "pred": 5.3063258083781335,
    "fq": 0.5725155563247817,
    "fg": 0.4332657659914358,
    "alpha_s": 0.3766803156177218,
    "nf": 4,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 1,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 4,
     "segment": [
      1.3,
      4.75
     ],
     "qknots": [
      1.3,
      1.432626,
      1.584601,
      1.759405,
      1.961248,
      2.19526,
      2.467705,
      2.78628,
      3.160484,
      3.602095,
      4.125798,
      4.321664,
      4.529447,
      4.75
     ]
    }
   },
   "5.0": {
    "ratio": 0.9777306603329159,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 2.0168426484445945e-08,
     "fq": 9.38721211873883e-09,
     "fg": 5.165884853219893e-08
    },
    "drift_grid": 5.386218506386237,
    "pred": 5.508898027757703,
    "fq": 0.5350138421019766,
    "fg": 0.4664989186078745,
    "alpha_s": 0.25866086268075134,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      4.98635,
      5.237658,
      5.505036,
      6.416152,
      7.521954,
      8.872077,
      10.53075,
      12.58165,
      15.13452,
      18.33434,
      22.37406,
      27.51241,
      34.09912,
      42.61077,
      53.70236,
      68.28204,
      87.62045,
      113.5122,
      148.5169,
      196.3222,
      262.2974,
      354.3449,
      484.2279,
      669.6621,
      937.6523,
      1329.884,
      1911.546,
      2785.971,
      4119.261,
      6182.323,
      9423.706,
      14597.78,
      22994.0,
      36853.77,
      60141.94,
      100000.0
     ]
    }
   },
   "10.0": {
    "ratio": 0.9961624498334753,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 3.790028535455292e-08,
     "fq": 1.6786196876950044e-08,
     "fg": 5.312472861618289e-08
    },
    "drift_grid": 5.519264299577236,
    "pred": 5.540526347384274,
    "fq": 0.5254349834315056,
    "fg": 0.47458292412567704,
    "alpha_s": 0.21229788374099554,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      4.98635,
      5.237658,
      5.505036,
      6.416152,
      7.521954,
      8.872077,
      10.53075,
      12.58165,
      15.13452,
      18.33434,
      22.37406,
      27.51241,
      34.09912,
      42.61077,
      53.70236,
      68.28204,
      87.62045,
      113.5122,
      148.5169,
      196.3222,
      262.2974,
      354.3449,
      484.2279,
      669.6621,
      937.6523,
      1329.884,
      1911.546,
      2785.971,
      4119.261,
      6182.323,
      9423.706,
      14597.78,
      22994.0,
      36853.77,
      60141.94,
      100000.0
     ]
    }
   },
   "100.0": {
    "ratio": 0.9993629641647934,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 6.592395185300859e-09,
     "fq": 1.884663358708849e-08,
     "fg": 3.9150700237300384e-08
    },
    "drift_grid": 5.6014965927061064,
    "pred": 5.6050672213848705,
    "fq": 0.5111556798131148,
    "fg": 0.48882839116909904,
    "alpha_s": 0.1329798112899528,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      4.98635,
      5.237658,
      5.505036,
      6.416152,
      7.521954,
      8.872077,
      10.53075,
      12.58165,
      15.13452,
      18.33434,
      22.37406,
      27.51241,
      34.09912,
      42.61077,
      53.70236,
      68.28204,
      87.62045,
      113.5122,
      148.5169,
      196.3222,
      262.2974,
      354.3449,
      484.2279,
      669.6621,
      937.6523,
      1329.884,
      1911.546,
      2785.971,
      4119.261,
      6182.323,
      9423.706,
      14597.78,
      22994.0,
      36853.77,
      60141.94,
      100000.0
     ]
    }
   },
   "10000.0": {
    "ratio": 0.9976594311976926,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 3.6925289159661645e-08,
     "fq": 3.650827062884332e-08,
     "fg": 3.317279451131583e-08
    },
    "drift_grid": 5.640204083163644,
    "pred": 5.653436339886613,
    "fq": 0.5003838717157871,
    "fg": 0.4995345155212681,
    "alpha_s": 0.07610864155288138,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      4.98635,
      5.237658,
      5.505036,
      6.416152,
      7.521954,
      8.872077,
      10.53075,
      12.58165,
      15.13452,
      18.33434,
      22.37406,
      27.51241,
      34.09912,
      42.61077,
      53.70236,
      68.28204,
      87.62045,
      113.5122,
      148.5169,
      196.3222,
      262.2974,
      354.3449,
      484.2279,
      669.6621,
      937.6523,
      1329.884,
      1911.546,
      2785.971,
      4119.261,
      6182.323,
      9423.706,
      14597.78,
      22994.0,
      36853.77,
      60141.94,
      100000.0
     ]
    }
   }
  },
  "CT18NNLO LO formula": {
   "2.0": {
    "ratio": 1.152216284975043,
    "mult_used": 1,
    "doubling_rel": {
     "drift": 4.670281239516072e-08,
     "fq": 2.91594672297002e-07,
     "fg": 8.786312100106386e-08
    },
    "drift_grid": 5.992085896606608,
    "pred": 5.200487074122891,
    "fq": 0.5865817833026967,
    "fg": 0.4135197113576414,
    "alpha_s": 0.3010423207619978,
    "nf": 4,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 1,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 4,
     "segment": [
      1.3,
      4.75
     ],
     "qknots": [
      1.46461,
      1.65924,
      1.89067,
      2.16749,
      2.50067,
      2.9043,
      3.39664,
      4.00145,
      4.75
     ]
    }
   },
   "5.0": {
    "ratio": 1.1469339594402066,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 6.507056005133904e-09,
     "fq": 2.2894531714889865e-08,
     "fg": 1.540273952826965e-08
    },
    "drift_grid": 6.21418385448318,
    "pred": 5.418083406926225,
    "fq": 0.5526687223345087,
    "fg": 0.44749580549329504,
    "alpha_s": 0.2125606855874526,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10.0": {
    "ratio": 1.0656143577664279,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 2.8077853375663153e-09,
     "fq": 5.6207497545202045e-08,
     "fg": 7.211353292291278e-08
    },
    "drift_grid": 5.8110087354168565,
    "pred": 5.453200487648246,
    "fq": 0.5449698717694098,
    "fg": 0.45521668027840223,
    "alpha_s": 0.17815071251191292,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "100.0": {
    "ratio": 1.0425339069849937,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.5816121523570814e-08,
     "fq": 5.37194935201768e-08,
     "fg": 6.135678698448999e-08
    },
    "drift_grid": 5.759231651101621,
    "pred": 5.52426315586925,
    "fq": 0.5293157881822949,
    "fg": 0.47087252566868804,
    "alpha_s": 0.1163783919867103,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10000.0": {
    "ratio": 1.0242739050997245,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.7702560528576328e-08,
     "fq": 1.2706310736909643e-07,
     "fg": 7.339663055105916e-08
    },
    "drift_grid": 5.723155098401687,
    "pred": 5.587524069398677,
    "fq": 0.5152911528262734,
    "fg": 0.48484766476644114,
    "alpha_s": 0.06935402301043772,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   }
  },
  "CT18NNLO NLO formula": {
   "2.0": {
    "ratio": 1.014070541158624,
    "mult_used": 1,
    "doubling_rel": {
     "drift": 4.670281239516072e-08,
     "fq": 2.91594672297002e-07,
     "fg": 8.786312100106386e-08
    },
    "drift_grid": 5.992085896606608,
    "pred": 5.908943858836846,
    "fq": 0.5865817833026967,
    "fg": 0.4135197113576414,
    "alpha_s": 0.3010423207619978,
    "nf": 4,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 1,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 4,
     "segment": [
      1.3,
      4.75
     ],
     "qknots": [
      1.46461,
      1.65924,
      1.89067,
      2.16749,
      2.50067,
      2.9043,
      3.39664,
      4.00145,
      4.75
     ]
    }
   },
   "5.0": {
    "ratio": 1.062712463329431,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 6.507056005133904e-09,
     "fq": 2.2894531714889865e-08,
     "fg": 1.540273952826965e-08
    },
    "drift_grid": 6.21418385448318,
    "pred": 5.847474334698605,
    "fq": 0.5526687223345087,
    "fg": 0.44749580549329504,
    "alpha_s": 0.2125606855874526,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10.0": {
    "ratio": 0.9994658349953754,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 2.8077853375663153e-09,
     "fq": 5.6207497545202045e-08,
     "fg": 7.211353292291278e-08
    },
    "drift_grid": 5.8110087354168565,
    "pred": 5.814114431879249,
    "fq": 0.5449698717694098,
    "fg": 0.45521668027840223,
    "alpha_s": 0.17815071251191292,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "100.0": {
    "ratio": 0.9996245905812856,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.5816121523570814e-08,
     "fq": 5.37194935201768e-08,
     "fg": 6.135678698448999e-08
    },
    "drift_grid": 5.759231651101621,
    "pred": 5.761394532874192,
    "fq": 0.5293157881822949,
    "fg": 0.47087252566868804,
    "alpha_s": 0.1163783919867103,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10000.0": {
    "ratio": 0.998882592962274,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.7702560528576328e-08,
     "fq": 1.2706310736909643e-07,
     "fg": 7.339663055105916e-08
    },
    "drift_grid": 5.723155098401687,
    "pred": 5.729557346103277,
    "fq": 0.5152911528262734,
    "fg": 0.48484766476644114,
    "alpha_s": 0.06935402301043772,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   }
  },
  "CT18NLO LO formula": {
   "2.0": {
    "ratio": 1.134684806653307,
    "mult_used": 1,
    "doubling_rel": {
     "drift": 8.136656310941959e-07,
     "fq": 2.789868935870743e-08,
     "fg": 5.141114063356156e-07
    },
    "drift_grid": 5.92123772439644,
    "pred": 5.218398703919213,
    "fq": 0.5823148135247502,
    "fg": 0.4176833877106797,
    "alpha_s": 0.29822299398200036,
    "nf": 4,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 1,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 4,
     "segment": [
      1.3,
      4.75
     ],
     "qknots": [
      1.46461,
      1.65924,
      1.89067,
      2.16749,
      2.50067,
      2.9043,
      3.39664,
      4.00145,
      4.75
     ]
    }
   },
   "5.0": {
    "ratio": 1.0795618584258038,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 2.867281767571228e-08,
     "fq": 8.149857499972768e-08,
     "fg": 3.850347363165696e-08
    },
    "drift_grid": 5.860166620401944,
    "pred": 5.428282385732972,
    "fq": 0.5501294852994434,
    "fg": 0.4498677553191579,
    "alpha_s": 0.21218905790509718,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10.0": {
    "ratio": 1.0659271731854023,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.0991887289257818e-08,
     "fq": 3.2832265350890566e-08,
     "fg": 1.2595530518577647e-07
    },
    "drift_grid": 5.8230504221762365,
    "pred": 5.462897061508162,
    "fq": 0.5425021842736539,
    "fg": 0.45749466268774175,
    "alpha_s": 0.177877422597996,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "100.0": {
    "ratio": 1.0425903301158188,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.0893815405310647e-08,
     "fq": 6.890273618331832e-08,
     "fg": 2.481940386545034e-08
    },
    "drift_grid": 5.766592574082933,
    "pred": 5.531024418231787,
    "fq": 0.5274834705003887,
    "fg": 0.472508630111784,
    "alpha_s": 0.11638198402925166,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10000.0": {
    "ratio": 1.0242556810258532,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 8.859791789106453e-09,
     "fq": 6.83716530058831e-08,
     "fg": 6.244189232340602e-08
    },
    "drift_grid": 5.727359618735213,
    "pred": 5.5917284373750515,
    "fq": 0.514060346543348,
    "fg": 0.4859041080724669,
    "alpha_s": 0.06938736347436367,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   }
  },
  "CT18NLO NLO formula": {
   "2.0": {
    "ratio": 0.9999675091663772,
    "mult_used": 1,
    "doubling_rel": {
     "drift": 8.136656310941959e-07,
     "fq": 2.789868935870743e-08,
     "fg": 5.141114063356156e-07
    },
    "drift_grid": 5.92123772439644,
    "pred": 5.9214301165971674,
    "fq": 0.5823148135247502,
    "fg": 0.4176833877106797,
    "alpha_s": 0.29822299398200036,
    "nf": 4,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 1,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 4,
     "segment": [
      1.3,
      4.75
     ],
     "qknots": [
      1.46461,
      1.65924,
      1.89067,
      2.16749,
      2.50067,
      2.9043,
      3.39664,
      4.00145,
      4.75
     ]
    }
   },
   "5.0": {
    "ratio": 1.0004998733645694,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 2.867281767571228e-08,
     "fq": 8.149857499972768e-08,
     "fg": 3.850347363165696e-08
    },
    "drift_grid": 5.860166620401944,
    "pred": 5.857238742764512,
    "fq": 0.5501294852994434,
    "fg": 0.4498677553191579,
    "alpha_s": 0.21218905790509718,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10.0": {
    "ratio": 0.9999222551540586,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.0991887289257818e-08,
     "fq": 3.2832265350890566e-08,
     "fg": 1.2595530518577647e-07
    },
    "drift_grid": 5.8230504221762365,
    "pred": 5.823503169532991,
    "fq": 0.5425021842736539,
    "fg": 0.45749466268774175,
    "alpha_s": 0.177877422597996,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "100.0": {
    "ratio": 0.9997097405928919,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.0893815405310647e-08,
     "fq": 6.890273618331832e-08,
     "fg": 2.481940386545034e-08
    },
    "drift_grid": 5.766592574082933,
    "pred": 5.768266867804024,
    "fq": 0.5274834705003887,
    "fg": 0.472508630111784,
    "alpha_s": 0.11638198402925166,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10000.0": {
    "ratio": 0.9988655570090932,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 8.859791789106453e-09,
     "fq": 6.83716530058831e-08,
     "fg": 6.244189232340602e-08
    },
    "drift_grid": 5.727359618735213,
    "pred": 5.733864360970326,
    "fq": 0.514060346543348,
    "fg": 0.4859041080724669,
    "alpha_s": 0.06938736347436367,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   }
  }
 },
 "B3": {
  "M1": {
   "2.0": 0.3113523978176118,
   "5.0": 0.1721913287427892,
   "10.0": 0.14126193023172084,
   "100.0": 0.08931433297074443,
   "exceeds_0.024_somewhere": true
  },
  "M2": {
   "2.0": 0.13468480665330707,
   "5.0": 0.07956185842580377,
   "10.0": 0.06592717318540231,
   "100.0": 0.04259033011581881,
   "exceeds_0.024_somewhere": true
  },
  "M3": {
   "2.0": 0.007369154647870468,
   "5.0": -0.0011214823843382904,
   "10.0": 0.0005985639863013148,
   "100.0": 0.004682911877210039,
   "exceeds_0.024_somewhere": false
  },
  "M4": {
   "2.0": -0.11539607918066808,
   "5.0": -0.07395792119986555,
   "10.0": -0.0639115519596275,
   "100.0": -0.0425012744508414,
   "exceeds_0.024_somewhere": true
  },
  "M5": {
   "2.0": -0.09798417615442145,
   "5.0": -0.036657186177721846,
   "10.0": -0.033481015913664924,
   "100.0": -0.02609287331324006,
   "exceeds_0.024_somewhere": true
  },
  "M6": {
   "2.0": -0.011765465923568641,
   "5.0": -0.006774041996667757,
   "10.0": -0.00623141235901814,
   "100.0": -0.004385113544520869,
   "exceeds_0.024_somewhere": false
  },
  "definitions": {
   "M1": "sign of gamma1 flipped",
   "M2": "gamma1 omitted (LO formula), r_LO",
   "M3": "kernel n_f wrong by one (5 at 2 GeV, 4 at Q >= 5 GeV)",
   "M4": "<x>_Sigma and <x>_g exchanged",
   "M5": "eigenvalue part only, -G_0'(2)(<x>_S+<x>_g)/a",
   "M6": "a -> 1.10 a inside drift_kappa^pred (the NLO term only; the grid drift keeps the tabulated a)"
  }
 },
 "B4": {
  "2.0": {
   "primary": -3.249083362277805e-05,
   "single_spline": -1.0795788933259942e-05,
   "widest_window": -3.25633785434043e-05,
   "xmin_1e-06": -0.0012375208269289617,
   "xmin_1e-07": -0.00023643121047656201,
   "xmin_1e-08": -6.167553296398953e-05,
   "change_1e-8_to_1e-9": 2.9184699341211484e-05
  },
  "5.0": {
   "primary": 0.0004998733645693587,
   "single_spline": 0.0007675662036357167,
   "widest_window": 0.0005006873343373908,
   "xmin_1e-06": -0.003623384350991299,
   "xmin_1e-07": -0.0003255953357240715,
   "xmin_1e-08": 0.00036498408906049384,
   "change_1e-8_to_1e-9": 0.00013488927550886487
  },
  "10.0": {
   "primary": -7.774484594136322e-05,
   "single_spline": -6.068459251029612e-05,
   "widest_window": -7.77975491339511e-05,
   "xmin_1e-06": -0.007075954755539016,
   "xmin_1e-07": -0.0015980697075732575,
   "xmin_1e-08": -0.0003431205389683445,
   "change_1e-8_to_1e-9": 0.0002653756930269813
  },
  "100.0": {
   "primary": -0.0002902594071081399,
   "single_spline": -0.0002902585106839828,
   "widest_window": -0.0002906230646275709,
   "xmin_1e-06": -0.019293630745708223,
   "xmin_1e-07": -0.00518864005984776,
   "xmin_1e-08": -0.0012728006673087267,
   "change_1e-8_to_1e-9": 0.0009825412602005867
  },
  "CT18NNLO_residuals": {
   "2.0": {
    "r_LO": 0.15221628497504303,
    "r_NLO": 0.01407054115862394
   },
   "5.0": {
    "r_LO": 0.1469339594402066,
    "r_NLO": 0.06271246332943092
   },
   "10.0": {
    "r_LO": 0.06561435776642788,
    "r_NLO": -0.0005341650046245539
   },
   "100.0": {
    "r_LO": 0.04253390698499371,
    "r_NLO": -0.0003754094187143897
   },
   "10000.0": {
    "r_LO": 0.02427390509972449,
    "r_NLO": -0.0011174070377260037
   }
  }
 },
 "first_run_note": "The first run (drift_run1_mult1.json/.log) used mult = 1 everywhere; the doubling test failed at Q >= 5 GeV on the gluon fraction (1.2e-6 to 2.3e-6). Per PREREG Sec. 2.2 the doubled count is used where the test fails.",
 "K": {
  "K1_nf4": {
   "value": "1.2969e-25",
   "tol": 1e-20,
   "pass_": true
  },
  "K2_nf4": {
   "value_c1_rel": "9.3708e-8",
   "value_c0_abs": "7.8886e-31",
   "value_closed_form_abs": "2.1885e-26",
   "tol": "1e-5 rel (c1), 1e-20 abs (c0)",
   "pass_": true
  },
  "K3_nf4_generic": {
   "value": "3.5341e-28",
   "tol": 1e-12,
   "pass_": true
  },
  "K1_nf5": {
   "value": "1.3295e-25",
   "tol": 1e-20,
   "pass_": true
  },
  "K2_nf5": {
   "value_c1_rel": "1.1167e-7",
   "value_c0_abs": "7.8886e-31",
   "value_closed_form_abs": "2.1885e-26",
   "tol": "1e-5 rel (c1), 1e-20 abs (c0)",
   "pass_": true
  },
  "K3_nf5_generic": {
   "value": "1.6763e-28",
   "tol": 1e-12,
   "pass_": true
  },
  "K3_test_points": {
   "value": 5.8454593076876975e-28,
   "tol": 1e-12,
   "pass_": true
  },
  "K4": {
   "2.0": {
    "sum_x": 0.9999982012354299,
    "dev": -1.7987645700712207e-06,
    "pass_": true
   },
   "5.0": {
    "sum_x": 0.9999972406186013,
    "dev": -2.7593813987092375e-06,
    "pass_": true
   },
   "10.0": {
    "sum_x": 0.9999968469613957,
    "dev": -3.1530386043199243e-06,
    "pass_": true
   },
   "100.0": {
    "sum_x": 0.9999921006121727,
    "dev": -7.899387827303705e-06,
    "pass_": true
   },
   "10000.0": {
    "sum_x": 0.9999644546158148,
    "dev": -3.554538418515385e-05,
    "pass_": true
   }
  },
  "K5": {
   "values": {
    "10.0": 0.9961624498334753,
    "100.0": 0.9993629641647934
   },
   "range": [
    0.995,
    1.005
   ],
   "pass_": true
  },
  "doubling": {
   "2.0": {
    "history": [
     {
      "mult": 1,
      "vs_mult": 2,
      "rel": {
       "drift": 8.136656310941959e-07,
       "fq": 2.789868935870743e-08,
       "fg": 5.141114063356156e-07
      }
     }
    ],
    "mult_used": 1,
    "ok": true
   },
   "5.0": {
    "history": [
     {
      "mult": 1,
      "vs_mult": 2,
      "rel": {
       "drift": 2.753457745141574e-07,
       "fq": 3.021627843491359e-07,
       "fg": 1.2021748510004926e-06
      }
     },
     {
      "mult": 2,
      "vs_mult": 4,
      "rel": {
       "drift": 2.867281767571228e-08,
       "fq": 8.149857499972768e-08,
       "fg": 3.850347363165696e-08
      }
     }
    ],
    "mult_used": 2,
    "ok": true
   },
   "10.0": {
    "history": [
     {
      "mult": 1,
      "vs_mult": 2,
      "rel": {
       "drift": 1.5576501155578626e-07,
       "fq": 3.912210575496289e-07,
       "fg": 1.692179854462239e-06
      }
     },
     {
      "mult": 2,
      "vs_mult": 4,
      "rel": {
       "drift": 1.0991887289257818e-08,
       "fq": 3.2832265350890566e-08,
       "fg": 1.2595530518577647e-07
      }
     }
    ],
    "mult_used": 2,
    "ok": true
   },
   "100.0": {
    "history": [
     {
      "mult": 1,
      "vs_mult": 2,
      "rel": {
       "drift": 2.6289785337585414e-07,
       "fq": 8.302032425966388e-07,
       "fg": 2.1265758582966754e-06
      }
     },
     {
      "mult": 2,
      "vs_mult": 4,
      "rel": {
       "drift": 1.0893815405310647e-08,
       "fq": 6.890273618331832e-08,
       "fg": 2.481940386545034e-08
      }
     }
    ],
    "mult_used": 2,
    "ok": true
   },
   "10000.0": {
    "history": [
     {
      "mult": 1,
      "vs_mult": 2,
      "rel": {
       "drift": 1.2769813262369922e-07,
       "fq": 9.56265837182002e-07,
       "fg": 2.2713336693680475e-06
      }
     },
     {
      "mult": 2,
      "vs_mult": 4,
      "rel": {
       "drift": 8.859791789106453e-09,
       "fq": 6.83716530058831e-08,
       "fg": 6.244189232340602e-08
      }
     }
    ],
    "mult_used": 2,
    "ok": true
   }
  }
 },
 "grid_files_sha256": {
  "CT18NLO_0000.dat": "375db856d2f8c7087a626c92ebf228d3f080e5de83175519778ffaf6e72e5410",
  "CT18NLO.info": "be60232d8e6c49982c82f5fa990fd5b0fd1050719944f31602bf27cdb16548b0",
  "CT18LO_0000.dat": "db1080265087768fff7c1ec64f2956a1c6eca7743a5b4f208693ec7a5d028155",
  "CT18NNLO_0000.dat": "ed6801f28d2fa7b66ca29364df8125e57b473bebdc9b3f557c0c4cb886cc1501"
 },
 "elapsed_s": 15.3
}

==> anc/checks/numbers/plan/additions/A1_kappa_split/kernel.json <==
{
 "program": "a1_kernel.py",
 "program_sha256": "bc9009bfd9d89a6a15d72aa527c4d90852a2d14d122e46c2a69a1072059b69c6",
 "kernel_nf_sha256": "d2ac5b2226ee9f80dd3f51533e8551120ce72a93a18958ab5fe52d77a778b2e1",
 "kernel_source": "tier1/taskB_theorem.py lines 1-160, sha256 16495e10943c648f726fedbb1bf09ad6ffdf79331fdb65446eac6617036ecedb",
 "kernel_edit_diff": "50c50\n< def g_gg(N): return 2*CA*(1/(N*(N-1)) + 1/((N+1)*(N+2)) - S1f(N)) + mp.mpf(33-2*NF)/6\n---\n> def g_gg(N, nf=NF): return 2*CA*(1/(N*(N-1)) + 1/((N+1)*(N+2)) - S1f(N)) + mp.mpf(33-2*nf)/6\n52,53c52,53\n< def Gamma0(N):\n<     return mp.matrix([[g_qq(N), 2*NF*g_qg(N)], [g_gq(N), g_gg(N)]])\n---\n> def Gamma0(N, nf=NF):\n>     return mp.matrix([[g_qq(N), 2*nf*g_qg(N)], [g_gq(N), g_gg(N, nf)]])\n55,57c55,57\n< def gamma0_plus(N):\n<     T = g_qq(N) + g_gg(N)\n<     D = (g_qq(N) - g_gg(N))**2 + 8*NF*g_qg(N)*g_gq(N)\n---\n> def gamma0_plus(N, nf=NF):\n>     T = g_qq(N) + g_gg(N, nf)\n>     D = (g_qq(N) - g_gg(N, nf))**2 + 8*nf*g_qg(N)*g_gq(N)\n78c78\n< def P1_matrix(N, exact_sp=True):\n---\n> def P1_matrix(N, exact_sp=True, nf=NF):\n105c105\n<     P1NSP = CF*((CF - CA/2)*PNPA + CA*PNSB + TR*NF*PNSC)\n---\n>     P1NSP = CF*((CF - CA/2)*PNPA + CA*PNSB + TR*nf*PNSC)\n132,135c132,135\n<     P1qq = P1NSP + TR*NF*CF*PPSA*4\n<     P1qg = TR*NF*(CA*PQGA + CF*PQGB)*4\n<     P1gq = (CF*CF*PGQA + CF*CA*PGQB + TR*NF*CF*PGQC)*4\n<     P1gg = (CA*CA*PGGA + TR*NF*(CA*PGGB + CF*PGGC))*4\n---\n>     P1qq = P1NSP + TR*nf*CF*PPSA*4\n>     P1qg = TR*nf*(CA*PQGA + CF*PQGB)*4\n>     P1gq = (CF*CF*PGQA + CF*CA*PGQB + TR*nf*CF*PGQC)*4\n>     P1gg = (CA*CA*PGGA + TR*nf*(CA*PGGB + CF*PGGC))*4\n138c138\n< def P1_ns_minus(N, exact_sp=True):\n---\n> def P1_ns_minus(N, exact_sp=True, nf=NF):\n159c159\n<     return CF*((CF - CA/2)*PNMA + CA*PNSB + TR*NF*PNSC)\n---\n>     return CF*((CF - CA/2)*PNMA + CA*PNSB + TR*nf*PNSC)\n",
 "working_precision_dps": 30,
 "convention": "dM/dt = [a gamma0 + a^2 gamma1] M, a = alpha_s/(2 pi), gamma1 = P1_PEGASUS/4, layout [[qq, qg],[gq, gg]] on (Sigma, g)",
 "nf": {
  "4": {
   "K1": {
    "colsum_gamma0_2": [
     "0.0",
     "1.972152263052529513529321e-31"
    ],
    "colsum_gamma1_2": [
     "-1.196378560249134293969373e-25",
     "1.296918882619552248569098e-25"
    ],
    "max_abs": "1.2969e-25",
    "tol": 1e-20,
    "pass_": true
   },
   "c0prime": {
    "Sigma": "-3.386490844928603830593107",
    "g": "-7.772382178867136396612269",
    "Sigma_mpdiff": "-3.386490844928603830593107",
    "g_mpdiff": "-7.772382178867136396612269"
   },
   "c1prime": {
    "Sigma_routeA": "-12.13004750018503907187681",
    "g_routeA": "-18.55109879678475058063775",
    "Sigma_routeB": "-12.13004739187044377117432",
    "g_routeB": "-18.55109705839847749886468",
    "rel_diff_AB": [
     "8.9294e-9",
     "9.3708e-8"
    ]
   },
   "K2": {
    "c1_routes_rel_diff_max": "9.3708e-8",
    "c1_tol": 1e-05,
    "c0_closed_vs_mpdiff_max_abs": "7.8886e-31",
    "c0_tol": 1e-20,
    "closed_form_refs": "c0prime_Sigma = 1 - 4 pi^2/9",
    "closed_form_dev_max_abs": "2.1885e-26",
    "pass_": true
   },
   "matrices": {
    "gamma0_2": [
     [
      "-1.777777777777777777777778",
      "1.333333333333333333333333"
     ],
     [
      "1.777777777777777777777778",
      "-1.333333333333333333333333"
     ]
    ],
    "dgamma0_2": [
     [
      "-1.238342696780455682444959",
      "-0.6111111111111111111111111"
     ],
     [
      "-2.148148148148148148148148",
      "-7.161271067756025285501158"
     ]
    ],
    "gamma1_2": [
     [
      "-6.946502057613168724279836",
      "7.54320987654320987654321"
     ],
     [
      "6.946502057613168724279835",
      "-7.54320987654320987654321"
     ]
    ],
    "dgamma1_2": [
     [
      "-9.399968239686959630010251",
      "-14.88615515295307401488233"
     ],
     [
      "-2.730079260498079441866562",
      "-3.664943643831676565755417"
     ]
    ]
   },
   "asymptotic": {
    "two_pi_b0": "4.166666666666666666666667",
    "gamma_plus0_at_2": "0.0",
    "right_null_vector_gamma0_2": [
     "0.4285714285714285714285714",
     "0.5714285714285714285714286"
    ],
    "mu": "1.41425147143729",
    "mu_route": "-d/dN gamma_+^(0)(N) at N=2 / (2 pi b0), mpmath.diff",
    "mu_check_nullvector": "1.41425147143729",
    "mu_check_rel": "0.0",
    "D": "3.36226147884037",
    "D_route": "d^2/dN^2 gamma_+^(0)(N) at N=2 / (2 pi b0), mpmath.diff",
    "D_check_richardson_h0p01": "3.36226146946833",
    "D_check_rel": "2.7874e-9",
    "A_kappa": "3.213657986",
    "A_L": "1.542555833",
    "eigenvalue_part_LO_2pib0_mu": "5.89271446432205"
   },
   "K3": {
    "points": [
     {
      "a": "0.03",
      "xSigma": "0.55",
      "order": "LO",
      "colsum_form": "5.36014194520094349",
      "eigen_form": "5.36014194520094349",
      "eigen_part": "5.89271446432",
      "finite_part": "-0.532572519121",
      "rel": "1.9722e-31"
     },
     {
      "a": "0.03",
      "xSigma": "0.55",
      "order": "NLO",
      "colsum_form": "5.81072756271059076",
      "eigen_form": "5.81072756271059076",
      "eigen_part": "6.31504099311",
      "finite_part": "-0.504313430395",
      "rel": "1.6822e-28"
     },
     {
      "a": "0.018",
      "xSigma": "0.52",
      "order": "LO",
      "colsum_form": "5.49171868521909946",
      "eigen_form": "5.49171868521909946",
      "eigen_part": "5.89271446432",
      "finite_part": "-0.400995779103",
      "rel": "1.9722e-31"
     },
     {
      "a": "0.018",
      "xSigma": "0.52",
      "order": "NLO",
      "colsum_form": "5.76553742342505167",
      "eigen_form": "5.76553742342505167",
      "eigen_part": "6.14506078033",
      "finite_part": "-0.379523356908",
      "rel": "7.8492e-29"
     },
     {
      "a": "0.045",
      "xSigma": "0.6",
      "order": "LO",
      "colsum_form": "5.14084737850401686",
      "eigen_form": "5.14084737850401686",
      "eigen_part": "5.89271446432",
      "finite_part": "-0.751867085818",
      "rel": "0.0"
     },
     {
      "a": "0.045",
      "xSigma": "0.6",
      "order": "NLO",
      "colsum_form": "5.80227843935113842",
      "eigen_form": "5.80227843935113842",
      "eigen_part": "6.52914326757",
      "finite_part": "-0.726864828215",
      "rel": "3.5341e-28"
     }
    ],
    "tol": 1e-12,
    "max_rel": "3.5341e-28",
    "pass_": true
   },
   "LO_finite_part_on_null_vector": "-2.9488e-31"
  },
  "5": {
   "K1": {
    "colsum_gamma0_2": [
     "0.0",
     "0.0"
    ],
    "colsum_gamma1_2": [
     "-1.131321201395557450377068e-25",
     "1.329451506350866775424278e-25"
    ],
    "max_abs": "1.3295e-25",
    "tol": 1e-20,
    "pass_": true
   },
   "c0prime": {
    "Sigma": "-3.386490844928603830593107",
    "g": "-7.925159956644914174390047",
    "Sigma_mpdiff": "-3.386490844928603830593107",
    "g_mpdiff": "-7.925159956644914174390047"
   },
   "c1prime": {
    "Sigma_routeA": "-10.59042324852781273631534",
    "g_routeA": "-15.28412279429436306154905",
    "Sigma_routeB": "-10.59042315124012061727942",
    "g_routeB": "-15.28412108749421022098039",
    "rel_diff_AB": [
     "9.1864e-9",
     "1.1167e-7"
    ]
   },
   "K2": {
    "c1_routes_rel_diff_max": "1.1167e-7",
    "c1_tol": 1e-05,
    "c0_closed_vs_mpdiff_max_abs": "7.8886e-31",
    "c0_tol": 1e-20,
    "closed_form_refs": "c0prime_Sigma = 1 - 4 pi^2/9, c0prime_g(n_f=5) = 35/18 - pi^2",
    "closed_form_dev_max_abs": "2.1885e-26",
    "pass_": true
   },
   "matrices": {
    "gamma0_2": [
     [
      "-1.777777777777777777777778",
      "1.666666666666666666666667"
     ],
     [
      "1.777777777777777777777778",
      "-1.666666666666666666666667"
     ]
    ],
    "dgamma0_2": [
     [
      "-1.238342696780455682444959",
      "-0.7638888888888888888888889"
     ],
     [
      "-2.148148148148148148148148",
      "-7.161271067756025285501158"
     ]
    ],
    "gamma1_2": [
     [
      "-5.662551440329218106995885",
      "9.429012345679012345679012"
     ],
     [
      "5.662551440329218106995885",
      "-9.429012345679012345679012"
     ]
    ],
    "dgamma1_2": [
     [
      "-9.933352264788125120391393",
      "-18.60769394119134251860291"
     ],
     [
      "-0.6570709837396876159239461",
      "3.323571146896979457053868"
     ]
    ]
   },
   "asymptotic": {
    "two_pi_b0": "3.833333333333333333333333",
    "gamma_plus0_at_2": "0.0",
    "right_null_vector_gamma0_2": [
     "0.4838709677419354838709677",
     "0.5161290322580645161290323"
    ],
    "mu": "1.49452949772999",
    "mu_route": "-d/dN gamma_+^(0)(N) at N=2 / (2 pi b0), mpmath.diff",
    "mu_check_nullvector": "1.49452949772999",
    "mu_check_rel": "1.9722e-31",
    "D": "3.58928945473167",
    "D_route": "d^2/dN^2 gamma_+^(0)(N) at N=2 / (2 pi b0), mpmath.diff",
    "D_check_richardson_h0p01": "3.58928944531351",
    "D_check_rel": "2.624e-9",
    "A_kappa": "3.023965523",
    "A_L": "1.577721142",
    "eigenvalue_part_LO_2pib0_mu": "5.72902974129831"
   },
   "K3": {
    "points": [
     {
      "a": "0.03",
      "xSigma": "0.55",
      "order": "LO",
      "colsum_form": "5.42889194520094349",
      "eigen_form": "5.42889194520094349",
      "eigen_part": "5.7290297413",
      "finite_part": "-0.300137796097",
      "rel": "0.0"
     },
     {
      "a": "0.03",
      "xSigma": "0.55",
      "order": "NLO",
      "colsum_form": "5.8099695865246263",
      "eigen_form": "5.8099695865246263",
      "eigen_part": "6.04281327328",
      "finite_part": "-0.23284368675",
      "rel": "5.9559e-29"
     },
     {
      "a": "0.018",
      "xSigma": "0.52",
      "order": "LO",
      "colsum_form": "5.5650520185524328",
      "eigen_form": "5.5650520185524328",
      "eigen_part": "5.7290297413",
      "finite_part": "-0.163977722746",
      "rel": "1.9722e-31"
     },
     {
      "a": "0.018",
      "xSigma": "0.52",
      "order": "NLO",
      "colsum_form": "5.79623320110135642",
      "eigen_form": "5.79623320110135642",
      "eigen_part": "5.91564009122",
      "finite_part": "-0.119406890116",
      "rel": "1.8735e-29"
     },
     {
      "a": "0.045",
      "xSigma": "0.6",
      "order": "LO",
      "colsum_form": "5.20195848961512797",
      "eigen_form": "5.20195848961512797",
      "eigen_part": "5.7290297413",
      "finite_part": "-0.527071251683",
      "rel": "0.0"
     },
     {
      "a": "0.045",
      "xSigma": "0.6",
      "order": "NLO",
      "colsum_form": "5.76301412762267745",
      "eigen_form": "5.76301412762267745",
      "eigen_part": "6.20437928394",
      "finite_part": "-0.441365156313",
      "rel": "1.6763e-28"
     }
    ],
    "tol": 1e-12,
    "max_rel": "1.6763e-28",
    "pass_": true
   },
   "LO_finite_part_on_null_vector": "9.2787e-33"
  }
 },
 "elapsed_s": 0.9
}

==> anc/checks/numbers/plan/additions/A1_kappa_split/recheck/rc_kernel.json <==
{
 "program": "rc_kernel.py",
 "sha256_program": "90b553819b1e47bb0b942203072a7af61f07e687d6f1171dc768cd81f255c50a",
 "working_precision_digits": 40,
 "source": "ESW 1996 Eqs. 4.94, 4.100, 4.103-4.120 (page images, PDF pp. 125-129)",
 "normalization": "Gamma = a gamma0 + a^2 gamma1, a = alpha_s/(2 pi), d/d ln Q^2",
 "nf": {
  "4": {
   "ESW4.110_second_moment": "7.5432098765432098765",
   "gamma1_gg(2)": "-7.5432098765432098765",
   "qg_factor_from_sum_rule": "1.0",
   "fermion_number_int_Pminus": "0.0",
   "qg_factor_used": 1,
   "column_sums_N2": {
    "gamma0_Sigma": "-2.2959e-41",
    "gamma0_g": "-2.2959e-41",
    "gamma1_Sigma": "9.1835e-41",
    "gamma1_g": "-1.0102e-39"
   },
   "c0prime": {
    "Sigma": "-3.386490844928603830593107",
    "g": "-7.772382178867136396612269"
   },
   "c1prime": {
    "Sigma": "-12.13004750018503907187681",
    "g": "-18.55109879678475058063775"
   },
   "c0prime_Sigma_minus_(1-4pi^2/9)": "0.0",
   "c0prime_g_minus_(35/18-pi^2)": "0.15278",
   "gamma0(2)": {
    "qq": "-1.7777777777777777778",
    "qg": "1.3333333333333333333",
    "gq": "1.7777777777777777778",
    "gg": "-1.3333333333333333333"
   },
   "gamma1(2)": {
    "qq": "-6.9465020576131687243",
    "qg": "7.5432098765432098765",
    "gq": "6.9465020576131687243",
    "gg": "-7.5432098765432098765"
   },
   "dgamma0(2)": {
    "qq": "-1.2383426967804556824",
    "qg": "-0.61111111111111111111",
    "gq": "-2.1481481481481481481",
    "gg": "-7.1612710677560252855"
   },
   "dgamma1(2)": {
    "qq": "-9.39996823968695963",
    "qg": "-14.886155152953074015",
    "gq": "-2.7300792604980794419",
    "gg": "-3.6649436438316765658"
   },
   "LO_right_null_vector": [
    "0.42857142857142857143",
    "0.57142857142857142857"
   ],
   "2pi_b0": "4.16666666666667",
   "mu_LO": "1.41425147143729",
   "2pi_b0_mu": "5.89271446432205"
  },
  "5": {
   "ESW4.110_second_moment": "9.4290123456790123457",
   "gamma1_gg(2)": "-9.4290123456790123457",
   "qg_factor_from_sum_rule": "1.0",
   "fermion_number_int_Pminus": "0.0",
   "qg_factor_used": 1,
   "column_sums_N2": {
    "gamma0_Sigma": "-2.2959e-41",
    "gamma0_g": "-2.2959e-41",
    "gamma1_Sigma": "-9.1835e-41",
    "gamma1_g": "-3.6734e-40"
   },
   "c0prime": {
    "Sigma": "-3.386490844928603830593107",
    "g": "-7.925159956644914174390047"
   },
   "c1prime": {
    "Sigma": "-10.59042324852781273631534",
    "g": "-15.28412279429436306154905"
   },
   "c0prime_Sigma_minus_(1-4pi^2/9)": "0.0",
   "c0prime_g_minus_(35/18-pi^2)": "-9.1835e-41",
   "gamma0(2)": {
    "qq": "-1.7777777777777777778",
    "qg": "1.6666666666666666667",
    "gq": "1.7777777777777777778",
    "gg": "-1.6666666666666666667"
   },
   "gamma1(2)": {
    "qq": "-5.662551440329218107",
    "qg": "9.4290123456790123457",
    "gq": "5.662551440329218107",
    "gg": "-9.4290123456790123457"
   },
   "dgamma0(2)": {
    "qq": "-1.2383426967804556824",
    "qg": "-0.76388888888888888889",
    "gq": "-2.1481481481481481481",
    "gg": "-7.1612710677560252855"
   },
   "dgamma1(2)": {
    "qq": "-9.9333522647881251204",
    "qg": "-18.607693941191342519",
    "gq": "-0.65707098373968761592",
    "gg": "3.3235711468969794571"
   },
   "LO_right_null_vector": [
    "0.48387096774193548387",
    "0.51612903225806451613"
   ],
   "2pi_b0": "3.83333333333333",
   "mu_LO": "1.49452949772999",
   "2pi_b0_mu": "5.72902974129831"
  }
 },
 "runtime_s": 20.00381827354431
}

==> anc/checks/numbers/plan/additions/A3_resummed/results/negative_nodes.json <==
{
 "program": "plan/additions/A3_resummed/code/negative_nodes.py",
 "what": "nodes of member 0 with negative total momentum density P = sum_f x f (photon excluded), over 1e-6 <= x <= 0.99, all subgrids, no interpolation",
 "window": [
  1e-06,
  0.99
 ],
 "upper_edge_used": 0.8,
 "sets": {
  "fixed_order": {
   "set": "NNPDF31sx_nnlo_as_0118",
   "member0_sha256": "343046687f0a1f5232fb18fd2b63cf18ce60a9e040c984519aa77a5b67b65b3d",
   "n_negative_nodes": 110,
   "first_negative_x": 0.86621622,
   "largest_Q_negative_GeV": 6.2897452,
   "smallest_Q_negative_GeV": 1.64,
   "min_P_negative": -0.00468525226,
   "min_P_on_nodes_x_le_upper_edge": 0.0013872824169,
   "positive_on_nodes_x_le_upper_edge": true
  },
  "resummed": {
   "set": "NNPDF31sx_nnlonllx_as_0118",
   "member0_sha256": "c9f17726c4a6fd61e2039923f7111dc12f59f84426e6be8b01ffd02b5a93766e",
   "n_negative_nodes": 69,
   "first_negative_x": 0.89054054,
   "largest_Q_negative_GeV": 5.5493622,
   "smallest_Q_negative_GeV": 1.64,
   "min_P_negative": -0.0019427549399999998,
   "min_P_on_nodes_x_le_upper_edge": 0.0013096667770599998,
   "positive_on_nodes_x_le_upper_edge": true
  }
 }
}

==> anc/checks/numbers/plan/additions/A3_resummed/results/observation.json <==
{
 "fo": "NNPDF31sx_nnlo_as_0118",
 "sx": "NNPDF31sx_nnlonllx_as_0118",
 "dry_run": false,
 "Qs": [
  2.0,
  3.0,
  5.0,
  10.0,
  30.0,
  100.0
 ],
 "identity": {
  "NNPDF31sx_nnlo_as_0118": {
   "n_dat": 101,
   "alphas_mz": 0.118,
   "order_qcd": 2,
   "mc": 1.51,
   "mb": 4.92,
   "flavors": [
    -5,
    -4,
    -3,
    -2,
    -1,
    21,
    1,
    2,
    3,
    4,
    5
   ],
   "sumrule": {
    "2.0": 0.999980866839056,
    "100.0": 1.0000330264442105
   },
   "sumrule_ok": true,
   "setdesc": [
    "SetDesc: \"NNPDF x.x\""
   ]
  },
  "NNPDF31sx_nnlonllx_as_0118": {
   "n_dat": 101,
   "alphas_mz": 0.118,
   "order_qcd": 2,
   "mc": 1.51,
   "mb": 4.92,
   "flavors": [
    -5,
    -4,
    -3,
    -2,
    -1,
    21,
    1,
    2,
    3,
    4,
    5
   ],
   "sumrule": {
    "2.0": 1.001005327834475,
    "100.0": 1.0010576975755376
   },
   "sumrule_ok": true,
   "setdesc": [
    "SetDesc: \"NNPDF x.x\""
   ]
  }
 },
 "window_breaks": [
  1e-06,
  0.0001,
  0.01,
  0.1,
  0.8
 ],
 "rows": [
  {
   "Q": 2.0,
   "alphas_fo": 0.30153750811525404,
   "alphas_sx": 0.30153750811525404,
   "fo": {
    "Z_W": 0.9997139131838746,
    "v": 0.2213623907079608,
    "kappa": 4.6125635565270695,
    "drift": 0.28824269081826454,
    "sdxi": 1.312236347028229,
    "corr": 0.9922986578526687,
    "mean_xi": 2.2710116440715327
   },
   "sx": {
    "Z_W": 1.0003337920354787,
    "v": 0.20827402625929556,
    "kappa": 4.339839212173091,
    "drift": 0.28697748822428604,
    "sdxi": 1.396617429731921,
    "corr": 0.9865867072014332,
    "mean_xi": 2.3211602341706246
   },
   "dkappa_rel": -0.05912641441396649,
   "ddrift": -0.004389365747269558,
   "dsd": 0.06430326586730084,
   "dcorr": -0.005756281746461478,
   "dln_parts": {
    "drift": -0.0043990272955128,
    "corr": 0.0057729129896911665,
    "sd": -0.06232037461911327
   },
   "replicas": {
    "n_used": 82,
    "dropped": [
     1,
     3,
     5,
     25,
     32,
     37,
     41,
     42,
     49,
     60,
     63,
     65,
     75,
     77,
     82,
     84,
     91,
     94
    ],
    "sigma_diff_paired": 0.022593506053957744,
    "mean_diff": -0.06022665595391198,
    "rel_sd_fo": 0.01982223874828974,
    "rel_sd_sx": 0.01793925538284102,
    "corr_fo_sx": 0.18376086671287342,
    "n_fo_all": 89,
    "n_sx_all": 92,
    "rel_sd_fo_all": 0.020007859937886344,
    "rel_sd_sx_all": 0.01744150613934041,
    "sigma_indep": 0.026542806854263294
   }
  },
  {
   "Q": 3.0,
   "alphas_fo": 0.25383215305353,
   "alphas_sx": 0.25383215305353,
   "fo": {
    "Z_W": 0.9995676636880017,
    "v": 0.16612705919491647,
    "kappa": 4.112194160202891,
    "drift": 0.2400693510043031,
    "sdxi": 1.4520460231700603,
    "corr": 0.9952128146815606,
    "mean_xi": 2.4839435171040867
   },
   "sx": {
    "Z_W": 1.0002915432163728,
    "v": 0.1582301862043685,
    "kappa": 3.916720435735799,
    "drift": 0.23878375775144822,
    "sdxi": 1.5289426154284296,
    "corr": 0.9870161471116742,
    "mean_xi": 2.5330169188046607
   },
   "dkappa_rel": -0.0475351398430679,
   "ddrift": -0.005355091132944523,
   "dsd": 0.0529574070183334,
   "dcorr": -0.008236095284312794,
   "dln_parts": {
    "drift": -0.005369481029260913,
    "corr": 0.008270199302128195,
    "sd": -0.05160278315837661
   },
   "replicas": {
    "n_used": 85,
    "dropped": [
     25,
     32,
     37,
     41,
     42,
     49,
     60,
     63,
     65,
     73,
     75,
     82,
     84,
     91,
     94
    ],
    "sigma_diff_paired": 0.015249172490251782,
    "mean_diff": -0.048254197456319516,
    "rel_sd_fo": 0.01433988570871278,
    "rel_sd_sx": 0.011978578801274465,
    "corr_fo_sx": 0.25280293430026796,
    "n_fo_all": 91,
    "n_sx_all": 94,
    "rel_sd_fo_all": 0.01429977080660425,
    "rel_sd_sx_all": 0.012327948021247438,
    "sigma_indep": 0.018880194584166492
   }
  },
  {
   "Q": 5.0,
   "alphas_fo": 0.21289265716456654,
   "alphas_sx": 0.21289265716456654,
   "fo": {
    "Z_W": 0.9995237068070952,
    "v": 0.14661610323822355,
    "kappa": 4.327139122277145,
    "drift": 0.23199384409625906,
    "sdxi": 1.589429957043422,
    "corr": 0.9955278049045512,
    "mean_xi": 2.706387458577151
   },
   "sx": {
    "Z_W": 1.0003160478680937,
    "v": 0.14230020785239045,
    "kappa": 4.199762392441748,
    "drift": 0.23348417251664838,
    "sdxi": 1.6593420770283747,
    "corr": 0.9888171390305767,
    "mean_xi": 2.754393152932083
   },
   "dkappa_rel": -0.029436707772955706,
   "ddrift": 0.006423999853077733,
   "dsd": 0.04398565641420249,
   "dcorr": -0.006740812100791027,
   "dln_parts": {
    "drift": 0.006403453910498948,
    "corr": 0.006763633991215647,
    "sd": -0.04304575029920928
   },
   "replicas": {
    "n_used": 90,
    "dropped": [
     25,
     37,
     41,
     42,
     49,
     63,
     65,
     73,
     82,
     91
    ],
    "sigma_diff_paired": 0.013935114978961405,
    "mean_diff": -0.02893380232854673,
    "rel_sd_fo": 0.01256990953098864,
    "rel_sd_sx": 0.011101341949371754,
    "corr_fo_sx": 0.26277572964228907,
    "n_fo_all": 93,
    "n_sx_all": 97,
    "rel_sd_fo_all": 0.012478085399247238,
    "rel_sd_sx_all": 0.010876675608194724,
    "sigma_indep": 0.016553086948264517
   }
  },
  {
   "Q": 10.0,
   "alphas_fo": 0.17815104272781954,
   "alphas_sx": 0.17815104272781954,
   "fo": {
    "Z_W": 0.9994854712426005,
    "v": 0.09488630573110987,
    "kappa": 3.346532430534917,
    "drift": 0.16395135821447032,
    "sdxi": 1.7364847047272465,
    "corr": 0.995039951280358,
    "mean_xi": 2.9594901803932787
   },
   "sx": {
    "Z_W": 1.0003467930720589,
    "v": 0.09183275391457461,
    "kappa": 3.2388371197773007,
    "drift": 0.16338208059723014,
    "sdxi": 1.8001067874033514,
    "corr": 0.9883449431956431,
    "mean_xi": 3.0068183426210844
   },
   "dkappa_rel": -0.03218116453167075,
   "ddrift": -0.003472234835014243,
   "dsd": 0.03663843539934786,
   "dcorr": -0.006728381183187859,
   "dln_parts": {
    "drift": -0.0034782770330639323,
    "corr": 0.006751118788771965,
    "sd": -0.035983204418467404
   },
   "replicas": {
    "n_used": 100,
    "dropped": [],
    "sigma_diff_paired": 0.009798438649384582,
    "mean_diff": -0.03211227110154451,
    "rel_sd_fo": 0.009337373761091085,
    "rel_sd_sx": 0.008314957978023452,
    "corr_fo_sx": 0.34145411269989906,
    "n_fo_all": 100,
    "n_sx_all": 100,
    "rel_sd_fo_all": 0.00935060236106191,
    "rel_sd_sx_all": 0.008326832983292475,
    "sigma_indep": 0.012520779210829653
   }
  },
  {
   "Q": 30.0,
   "alphas_fo": 0.14196187946954522,
   "alphas_sx": 0.14196187946954522,
   "fo": {
    "Z_W": 0.9993517529117569,
    "v": 0.06812319027866917,
    "kappa": 3.0151096184166666,
    "drift": 0.12920762747532732,
    "sdxi": 1.9078901411781375,
    "corr": 0.9941222862553963,
    "mean_xi": 3.2785087812168454
   },
   "sx": {
    "Z_W": 1.0001465946381718,
    "v": 0.06632256594204615,
    "kappa": 2.9354145874837547,
    "drift": 0.12881670787083443,
    "sdxi": 1.964427459082707,
    "corr": 0.9887235520935449,
    "mean_xi": 3.3248141262055606
   },
   "dkappa_rel": -0.026431885078447737,
   "ddrift": -0.0030255149183630037,
   "dsd": 0.0296334242126004,
   "dcorr": -0.0054306539914592555,
   "dln_parts": {
    "drift": -0.003030101041215029,
    "corr": 0.0054454535981944725,
    "sd": -0.02920284007180981
   },
   "replicas": {
    "n_used": 100,
    "dropped": [],
    "sigma_diff_paired": 0.00764315422646846,
    "mean_diff": -0.026367841745239942,
    "rel_sd_fo": 0.007351342703478769,
    "rel_sd_sx": 0.006490638002091955,
    "corr_fo_sx": 0.35847899608645545,
    "n_fo_all": 100,
    "n_sx_all": 100,
    "rel_sd_fo_all": 0.00735544272778843,
    "rel_sd_sx_all": 0.006494448339532628,
    "sigma_indep": 0.009812257485239255
   }
  },
  {
   "Q": 100.0,
   "alphas_fo": 0.11638067081422049,
   "alphas_sx": 0.11638067081422049,
   "fo": {
    "Z_W": 0.9990779697627172,
    "v": 0.05156136043522609,
    "kappa": 2.7837060917268555,
    "drift": 0.10484898289945485,
    "sdxi": 2.046626808335769,
    "corr": 0.993576236180823,
    "mean_xi": 3.558286064469826
   },
   "sx": {
    "Z_W": 0.9997822298848461,
    "v": 0.050372624818810136,
    "kappa": 2.719528371260639,
    "drift": 0.10452844355125654,
    "sdxi": 2.0977867269802086,
    "corr": 0.9891873840503203,
    "mean_xi": 3.603750308347246
   },
   "dkappa_rel": -0.023054776025727697,
   "ddrift": -0.0030571526717211306,
   "dsd": 0.02499718973486953,
   "dcorr": -0.00441722735577188,
   "dln_parts": {
    "drift": -0.0030618353090771213,
    "corr": 0.004427012129540107,
    "sd": -0.024689870864534467
   },
   "replicas": {
    "n_used": 100,
    "dropped": [],
    "sigma_diff_paired": 0.0066352099820127025,
    "mean_diff": -0.02301720676992571,
    "rel_sd_fo": 0.006307569507357674,
    "rel_sd_sx": 0.005627281300852451,
    "corr_fo_sx": 0.3543185084661022,
    "n_fo_all": 100,
    "n_sx_all": 100,
    "rel_sd_fo_all": 0.006309555645289742,
    "rel_sd_sx_all": 0.005629118297248833,
    "sigma_indep": 0.008455617378135629
   }
  }
 ]
}

==> anc/checks/numbers/plan/additions/REPORT_ADDITIONS_checks.json <==
{
 "_meta": {
  "program": "REPORT_ADDITIONS_checks.py",
  "program_sha256": "7e3b5436c1f08955570c70ab9d5949c74a21f44c1b172dba634db319977e77ec",
  "date": "2026-09-25",
  "precision": "IEEE double; mpmath 30 digits for closed forms",
  "inputs": {
   "A1/drift.json": "202a013fd0c54c075453e5e5e7e5257adcfd412c8e06933ba9b1b3caa373884b"
  }
 },
 "A1": {
  "outcome": "PASS",
  "max_abs_r_NLO": 0.0004998733645693587,
  "threshold_over_max": 48.01216008113579,
  "per_Q": [
   {
    "Q": 2.0,
    "r_NLO_recomputed": -3.249083362277805e-05,
    "r_LO": 0.13468480665330707,
    "finite_part_over_pred_NLO": -0.10859198112866765
   },
   {
    "Q": 5.0,
    "r_NLO_recomputed": 0.0004998733645693587,
    "r_LO": 0.07956185842580377,
    "finite_part_over_pred_NLO": -0.03857096249554416
   },
   {
    "Q": 10.0,
    "r_NLO_recomputed": -7.774484594136322e-05,
    "r_LO": 0.06592717318540231,
    "finite_part_over_pred_NLO": -0.03456038796723683
   },
   {
    "Q": 100.0,
    "r_NLO_recomputed": -0.0002902594071081399,
    "r_LO": 0.04259033011581881,
    "finite_part_over_pred_NLO": -0.026493916307926288
   },
   {
    "Q": 10000.0,
    "r_NLO_recomputed": -0.0011344429909068143,
    "r_LO": 0.024255681025853182,
    "finite_part_over_pred_NLO": -0.018976658926210494
   }
  ],
  "closed_forms": {
   "c0p_Sigma": -3.3864908449286037,
   "c0p_g_nf5": -7.925159956644914,
   "c0p_g_nf4": -7.772382178867137
  }
 }
}

==> anc/checks/numbers/plan/analytic/candidates/S4/s4_d1_ct18.json <==
{
 "points": [
  {
   "x": 1e-05,
   "Q": 2.0,
   "exact": 25.72809883534271,
   "pole": 28.730407167077466,
   "pole_count": 28.730407167313853,
   "reg": -3.0023083317347554,
   "saddle": 98.78907545695606,
   "cand0": -176.87353793812161,
   "cand1": 26763.73757423875,
   "candfr": 40.613479377765486,
   "corr0": 25.7164069006874,
   "corr0inf": 25.71639420613596,
   "corr1": 25.732948577780228,
   "lamP": 0.05745438361672591,
   "lam_q": 0.11879163165767133,
   "lam_g": -0.014809751876140115,
   "dlam_q": -0.0054843981143001905,
   "dlam_g": -0.031775980491847246,
   "eps_q": 0.3886487521430898,
   "eps_g": 144.8783180507028,
   "eta_q": 0.004381578070340895,
   "eta_g": 0.0327384980642266,
   "w_q": 0.5408936163791869,
   "lamxi_g": -0.17050356950470413,
   "lamxi_q": 1.3676392011369678,
   "corr1_fd": 25.732948767395452,
   "cand1_fd": 26763.71182870776,
   "dlam_g_fd": -0.031776082842726164
  },
  {
   "x": 0.0001,
   "Q": 2.0,
   "exact": 19.91758030102638,
   "pole": 23.10992097890004,
   "pole_count": 23.109920978313276,
   "reg": -3.192340677873659,
   "saddle": 62.408583917716925,
   "cand0": 78.7905943792062,
   "cand1": -661.2283963031873,
   "candfr": 27.283699119817527,
   "corr0": 19.909714159171962,
   "corr0inf": 19.909631033046168,
   "corr1": 19.919663354777423,
   "lamP": 0.08816798034012319,
   "lam_q": 0.13748504706866124,
   "lam_g": 0.043109436897840754,
   "dlam_q": -0.011350254951106656,
   "dlam_g": -0.018767306003951868,
   "eps_q": 0.6004746579748791,
   "eps_g": 10.098508495276716,
   "eta_q": 0.008772315123331978,
   "eta_g": 0.017248136736002093,
   "w_q": 0.4774384330943785,
   "lamxi_g": 0.3970525870733424,
   "lamxi_q": 1.2662840795595365,
   "corr1_fd": 19.91967033439752,
   "cand1_fd": -661.6249042883294,
   "dlam_g_fd": -0.018776679102907836
  },
  {
   "x": 0.001,
   "Q": 2.0,
   "exact": 14.210544612943426,
   "pole": 17.552359210220644,
   "pole_count": 17.55235921008256,
   "reg": -3.3418145972772155,
   "saddle": 46.19633202902207,
   "cand0": 50.86758081115117,
   "cand1": -12.334857401587996,
   "candfr": 19.97551531305707,
   "corr0": 14.198382439245325,
   "corr0inf": 14.197587565378573,
   "corr1": 14.203322121087762,
   "lamP": 0.11573217391587379,
   "lam_q": 0.17467397458499112,
   "lam_g": 0.07242373973693812,
   "dlam_q": -0.016178927247230336,
   "dlam_g": -0.006565678874844381,
   "eps_q": 0.5302654330353829,
   "eps_g": 1.2517504158764006,
   "eta_q": 0.011725058773202101,
   "eta_g": 0.0057088259085548146,
   "w_q": 0.42355339567966094,
   "lamxi_g": 0.5002854704914627,
   "lamxi_q": 1.206605070040264,
   "corr1_fd": 14.203322451702274,
   "cand1_fd": -12.340209148355626,
   "dlam_g_fd": -0.006566247486692075
  },
  {
   "x": 0.003,
   "Q": 2.0,
   "exact": 11.166631083051422,
   "pole": 14.560985325793608,
   "pole_count": 14.560985324049227,
   "reg": -3.3943542427421862,
   "saddle": 44.02766814776756,
   "cand0": 47.541128062092085,
   "cand1": -32.00852757207515,
   "candfr": 17.186830316570276,
   "corr0": 11.137579930646538,
   "corr0inf": 11.135018949836535,
   "corr1": 11.14055222827896,
   "lamP": 0.1207822294807823,
   "lam_q": 0.18270916304070556,
   "lam_g": 0.0802302705683726,
   "dlam_q": 0.00667005146765013,
   "dlam_g": -0.011495558538261216,
   "eps_q": 0.19980600142784874,
   "eps_g": 1.7858853047898156,
   "eta_q": 0.004768406397828836,
   "eta_g": 0.009851387250759921,
   "w_q": 0.39571035492365253,
   "lamxi_g": 0.46606911388325956,
   "lamxi_q": 1.0613836537440575,
   "corr1_fd": 11.140552507518276,
   "cand1_fd": -32.007860740463215,
   "dlam_g_fd": -0.01149540893053253
  },
  {
   "x": 0.01,
   "Q": 2.0,
   "exact": 7.308987723510054,
   "pole": 10.75962032012405,
   "pole_count": 10.759620317732512,
   "reg": -3.4506325966139966,
   "saddle": 40.276062046814396,
   "cand0": 34.43896743675232,
   "cand1": -102.67096791918699,
   "candfr": 13.09737815129229,
   "corr0": 7.258653012968917,
   "corr0inf": 7.250127215442003,
   "corr1": 7.268304190940373,
   "lamP": 0.13064282068339952,
   "lam_q": 0.14787786108909076,
   "lam_g": 0.12033314354268586,
   "dlam_q": 0.048107218454663286,
   "dlam_g": -0.07053385392465739,
   "eps_q": 2.199904997297796,
   "eps_g": 4.871100496191697,
   "eta_q": 0.03651059304009051,
   "eta_g": 0.056195720748445706,
   "w_q": 0.37428872245085937,
   "lamxi_g": 0.5541546050290024,
   "lamxi_q": 0.6810027170551693,
   "corr1_fd": 7.268316745299047,
   "cand1_fd": -102.7466342047677,
   "dlam_g_fd": -0.07056203879437777
  },
  {
   "x": 0.03,
   "Q": 2.0,
   "exact": 3.495954683542818,
   "pole": 7.107606593636368,
   "pole_count": 7.107606591786366,
   "reg": -3.6116519100935496,
   "saddle": 22.323119138217955,
   "cand0": 19.238383758630224,
   "cand1": -3.344010659683999,
   "candfr": 7.520744876293588,
   "corr0": 3.4806179221361813,
   "corr0inf": 3.460989923714563,
   "corr1": 3.4813144897191637,
   "lamP": 0.2142738350912274,
   "lam_q": 0.10345238116118076,
   "lam_g": 0.28527558754879534,
   "dlam_q": 0.019914636725661093,
   "dlam_g": -0.2624228986534925,
   "eps_q": 1.8607644749801162,
   "eps_g": 3.2245752129014282,
   "eta_q": 0.016355551626937668,
   "eta_g": 0.1588580440522147,
   "w_q": 0.39049884702948706,
   "lamxi_g": 1.0003353644318262,
   "lamxi_q": 0.3627617641572953,
   "corr1_fd": 3.481314583199198,
   "cand1_fd": -3.3437056603645523,
   "dlam_g_fd": -0.26241785980104443
  },
  {
   "x": 0.1,
   "Q": 2.0,
   "exact": -0.16751405660512053,
   "pole": 3.7375410521920784,
   "pole_count": 3.73754104790578,
   "reg": -3.905055108797199,
   "saddle": 6.000552120690783,
   "cand0": 8.653702896626283,
   "cand1": -63.38988404318779,
   "candfr": 1.6536671060287862,
   "corr0": -0.09654885276107095,
   "corr0inf": -0.13982428039419226,
   "corr1": -0.17638448051373096,
   "lamP": 0.5066649409896458,
   "lam_q": 0.14851780647245794,
   "lam_g": 0.8878673913708991,
   "dlam_q": -0.16362091975358223,
   "dlam_g": -0.8057509680661581,
   "eps_q": 7.41791370945643,
   "eps_g": 1.0221264432684523,
   "eta_q": 0.12404045880479028,
   "eta_g": 0.22607777265623694,
   "w_q": 0.515591620212536,
   "lamxi_g": 2.0443902199261426,
   "lamxi_q": 0.3419748872276563,
   "corr1_fd": -0.17638137967130307,
   "cand1_fd": -63.399623038519444,
   "dlam_g_fd": -0.8057170606791376
  },
  {
   "x": 0.3,
   "Q": 2.0,
   "exact": -2.502876109629746,
   "pole": 1.4804640215447735,
   "pole_count": 1.4804640222103649,
   "reg": -3.9833401311745193,
   "saddle": -0.8852749010249719,
   "cand0": -0.9325474774221463,
   "cand1": -5.453057813099237,
   "candfr": -1.654692260486821,
   "corr0": -2.2872628250949276,
   "corr0inf": -2.3116565080906444,
   "corr1": -2.4560495064279753,
   "lamP": 1.1850063519934069,
   "lam_q": 0.9798415683508682,
   "lam_g": 1.8239819324918651,
   "dlam_q": -2.0153401672928712,
   "dlam_g": -0.5014431098112118,
   "eps_q": 2.099116977374132,
   "eps_g": 0.15072337281067216,
   "eta_q": 0.514147210708553,
   "eta_g": 0.06287787275863797,
   "w_q": 0.7569541839747046,
   "lamxi_g": 2.196024642302071,
   "lamxi_q": 1.1797026008425182,
   "corr1_fd": -2.4560033160368566,
   "cand1_fd": -5.4495762564027315,
   "dlam_g_fd": -0.5034725787730377
  },
  {
   "x": 1e-05,
   "Q": 10.0,
   "exact": 12.854285049021986,
   "pole": 16.567933833483284,
   "pole_count": 16.567933833492948,
   "reg": -3.7136487844613004,
   "saddle": 20.17295850295706,
   "cand0": 18.03453851275934,
   "cand1": 11.150784271629568,
   "candfr": 16.515630565945248,
   "corr0": 12.854902021745582,
   "corr0inf": 12.854901401524774,
   "corr1": 12.854004590170048,
   "lamP": 0.23137776992271245,
   "lam_q": 0.23240732389504437,
   "lam_g": 0.2309536943109756,
   "dlam_q": -0.011753788425301205,
   "dlam_g": -0.017840865551373465,
   "eps_q": 0.2176096994015582,
   "eps_g": 0.3344768721403101,
   "eta_q": 0.007738723463260806,
   "eta_g": 0.011774229271111256,
   "w_q": 0.2917356776338313,
   "lamxi_g": 2.658952668461781,
   "lamxi_q": 2.6756881975168403,
   "corr1_fd": 12.854004661986417,
   "cand1_fd": 11.150708900795998,
   "dlam_g_fd": -0.017841025944017968
  },
  {
   "x": 0.0001,
   "Q": 10.0,
   "exact": 9.979007133739367,
   "pole": 13.768701584752744,
   "pole_count": 13.768701584719802,
   "reg": -3.7896944510133768,
   "saddle": 16.12976670960434,
   "cand0": 14.402513312754502,
   "cand1": 9.210596261882397,
   "candfr": 12.966397026793638,
   "corr0": 9.980316749567082,
   "corr0inf": 9.980309742238841,
   "corr1": 9.978495776751112,
   "lamP": 0.27383272483841137,
   "lam_q": 0.26311517471256707,
   "lam_g": 0.27831290801718184,
   "dlam_q": -0.014788500472553291,
   "dlam_g": -0.023191185487357505,
   "eps_q": 0.2136152961391022,
   "eps_g": 0.2994030713586093,
   "eta_q": 0.009269114227973567,
   "eta_g": 0.014192163338662078,
   "w_q": 0.29479285423505114,
   "lamxi_g": 2.563356612752744,
   "lamxi_q": 2.4233803161347236,
   "corr1_fd": 9.978496352871103,
   "cand1_fd": 9.207216967113506,
   "dlam_g_fd": -0.023205517996639377
  },
  {
   "x": 0.001,
   "Q": 10.0,
   "exact": 6.884545952722733,
   "pole": 10.760300959498565,
   "pole_count": 10.760300959475297,
   "reg": -3.8757550067758317,
   "saddle": 12.186529600309594,
   "cand0": 10.837776762666655,
   "cand1": 6.563047078169465,
   "candfr": 9.407221768249931,
   "corr0": 6.887540736976292,
   "corr0inf": 6.887455601039482,
   "corr1": 6.883592333069013,
   "lamP": 0.33330169015927497,
   "lam_q": 0.30621573077257025,
   "lam_g": 0.3453249497429538,
   "dlam_q": -0.021421692121958574,
   "dlam_g": -0.03626249936761862,
   "eps_q": 0.22845400635949673,
   "eps_g": 0.3040897766912592,
   "eta_q": 0.012555209211195533,
   "eta_g": 0.020035645608812797,
   "w_q": 0.30742776000675953,
   "lamxi_g": 2.3854202445511303,
   "lamxi_q": 2.115263330751595,
   "corr1_fd": 6.883592394017081,
   "cand1_fd": 6.563031715628334,
   "dlam_g_fd": -0.036262534507138296
  },
  {
   "x": 0.003,
   "Q": 10.0,
   "exact": 5.23943167383399,
   "pole": 9.165022778278301,
   "pole_count": 9.16502277810028,
   "reg": -3.9255911044443095,
   "saddle": 10.288599042527702,
   "cand0": 9.078913531047863,
   "cand1": 5.145829752012326,
   "candfr": 7.629897312160748,
   "corr0": 5.244586977997775,
   "corr0inf": 5.244295493523137,
   "corr1": 5.237479606869232,
   "lamP": 0.37206221937724226,
   "lam_q": 0.3286558500848842,
   "lam_g": 0.3924110609143945,
   "dlam_q": -0.01772279793429038,
   "dlam_g": -0.05179193003114167,
   "eps_q": 0.16407769700244207,
   "eps_g": 0.3363408478454258,
   "eta_q": 0.010039388894826673,
   "eta_g": 0.026713276922422147,
   "w_q": 0.31917142571401147,
   "lamxi_g": 2.2795719638325456,
   "lamxi_q": 1.9092088277463029,
   "corr1_fd": 5.237479575415411,
   "cand1_fd": 5.145687962912565,
   "dlam_g_fd": -0.0517934201646655
  },
  {
   "x": 0.01,
   "Q": 10.0,
   "exact": 3.2040291067388376,
   "pole": 7.20629308799781,
   "pole_count": 7.206293087659088,
   "reg": -4.002263981258974,
   "saddle": 7.969816892776096,
   "cand0": 6.8697979507913445,
   "cand1": 2.9464279879616493,
   "candfr": 5.425370584489676,
   "corr0": 3.219151476511038,
   "corr0inf": 3.2179787731192615,
   "corr1": 3.2017056982132646,
   "lamP": 0.4334286322144869,
   "lam_q": 0.34341378539933276,
   "lam_g": 0.48069045887595996,
   "dlam_q": -0.007057861571799287,
   "dlam_g": -0.10577403361984192,
   "eps_q": 0.05984635255580567,
   "eps_g": 0.457770774161412,
   "eta_q": 0.003910691299714957,
   "eta_g": 0.0482447999958083,
   "w_q": 0.3442815553767035,
   "lamxi_g": 2.213661369904506,
   "lamxi_q": 1.58147892597832,
   "corr1_fd": 3.201706329063821,
   "cand1_fd": 2.946165377703333,
   "dlam_g_fd": -0.10577411323488858
  },
  {
   "x": 0.03,
   "Q": 10.0,
   "exact": 1.1143957153561725,
   "pole": 5.236589423024346,
   "pole_count": 5.236589422652186,
   "reg": -4.122193707668173,
   "saddle": 5.119153273557302,
   "cand0": 4.3230564415068296,
   "cand1": 0.8235883283338814,
   "candfr": 2.9291774175476917,
   "corr0": 1.156173382083229,
   "corr0inf": 1.1518714254510325,
   "corr1": 1.1122804873940428,
   "lamP": 0.5429077184264696,
   "lam_q": 0.35208779574569343,
   "lam_g": 0.6695514777558398,
   "dlam_q": -0.010702094965441042,
   "dlam_g": -0.266109506518595,
   "eps_q": 0.0863310170357493,
   "eps_g": 0.5935980202067659,
   "eta_q": 0.005854084876637429,
   "eta_g": 0.09546864551692258,
   "w_q": 0.39892361396262827,
   "lamxi_g": 2.347821021987004,
   "lamxi_q": 1.234616240722046,
   "corr1_fd": 1.1122812417916965,
   "cand1_fd": 0.8236152830719945,
   "dlam_g_fd": -0.26610607327991354
  },
  {
   "x": 0.1,
   "Q": 10.0,
   "exact": -1.079127590563269,
   "pole": 3.0614594933563577,
   "pole_count": 3.0614594920682907,
   "reg": -4.140587083919627,
   "saddle": 1.7711115175196703,
   "cand0": 1.7147006148118964,
   "cand1": -3.0689425431548747,
   "candfr": 0.1617180692993958,
   "corr0": -1.0071520448367663,
   "corr0inf": -1.026160815076786,
   "corr1": -1.086697885697366,
   "lamP": 0.7708758621582461,
   "lam_q": 0.4081805831787923,
   "lam_g": 1.2303804082733545,
   "dlam_q": -0.16874732984905738,
   "dlam_g": -0.720554341267179,
   "eps_q": 1.0128199001539515,
   "eps_g": 0.47597914537121144,
   "eta_q": 0.08509816711130577,
   "eta_g": 0.14484678361239559,
   "w_q": 0.5588721039465802,
   "lamxi_g": 2.8330555868021543,
   "lamxi_q": 0.9398705260771033,
   "corr1_fd": -1.0866998631347211,
   "cand1_fd": -3.0693075356409416,
   "dlam_g_fd": -0.7205673160334415
  },
  {
   "x": 0.3,
   "Q": 10.0,
   "exact": -3.0001648314549554,
   "pole": 1.2140756381170728,
   "pole_count": 1.2140756391109313,
   "reg": -4.214240469572028,
   "saddle": -1.8353400492988747,
   "cand0": -1.8851011719407194,
   "cand1": -4.191768140529833,
   "candfr": -2.2304357398962678,
   "corr0": -2.7602514689721565,
   "corr0inf": -2.772304290708644,
   "corr1": -2.962215850716478,
   "lamP": 1.5479777011164473,
   "lam_q": 1.3412757035622442,
   "lam_g": 2.3579690962281274,
   "dlam_q": -2.2685030890699593,
   "dlam_g": -1.6790208708330994,
   "eps_q": 1.2609656603244837,
   "eps_g": 0.30198117932178786,
   "eta_q": 0.4138417085718631,
   "eta_g": 0.14890274524348393,
   "w_q": 0.7966919043191506,
   "lamxi_g": 2.8389306652996718,
   "lamxi_q": 1.6148594701920782,
   "corr1_fd": -2.9620688176197723,
   "cand1_fd": -4.189656161583109,
   "dlam_g_fd": -1.6786511111802769
  },
  {
   "x": 1e-05,
   "Q": 100.0,
   "exact": 8.721580104732455,
   "pole": 12.698752844309794,
   "pole_count": 12.6987528443178,
   "reg": -3.9771727395773393,
   "saddle": 12.025926220155299,
   "cand0": 11.077887789974286,
   "cand1": 8.52330807026301,
   "candfr": 10.77418857171782,
   "corr0": 8.7236455193162,
   "corr0inf": 8.72364534314852,
   "corr1": 8.721347218283503,
   "lamP": 0.3362696276910868,
   "lam_q": 0.31419950660642965,
   "lam_g": 0.34425589760842623,
   "dlam_q": -0.01538610549339442,
   "dlam_g": -0.02038017638612026,
   "eps_q": 0.15585391222867895,
   "eps_g": 0.17196701791895164,
   "eta_q": 0.00890853121746145,
   "eta_g": 0.01127831025380146,
   "w_q": 0.2657095429989899,
   "lamxi_g": 3.963392490042234,
   "lamxi_q": 3.6173555006902456,
   "corr1_fd": 8.721347258967276,
   "cand1_fd": 8.523241799808831,
   "dlam_g_fd": -0.020380738610607334
  },
  {
   "x": 0.0001,
   "Q": 100.0,
   "exact": 6.645941611337423,
   "pole": 10.681578442531947,
   "pole_count": 10.681578442526622,
   "reg": -4.035636831194523,
   "saddle": 9.62131035015058,
   "cand0": 8.82782975385347,
   "cand1": 6.5586008369600695,
   "candfr": 8.47951272135509,
   "corr0": 6.649389468184902,
   "corr0inf": 6.6493871349551315,
   "corr1": 6.645613701059218,
   "lamP": 0.3878906735307707,
   "lam_q": 0.35505143397004296,
   "lam_g": 0.4008357793672818,
   "dlam_q": -0.019893385808451514,
   "dlam_g": -0.028887265592050904,
   "eps_q": 0.15780696351954182,
   "eps_g": 0.17979328740977396,
   "eta_q": 0.01083420740040042,
   "eta_g": 0.014720819341504385,
   "w_q": 0.28274087407378024,
   "lamxi_g": 3.691833961239014,
   "lamxi_q": 3.270144556422323,
   "corr1_fd": 6.645613569870382,
   "cand1_fd": 6.557616866090882,
   "dlam_g_fd": -0.028898937869380838
  },
  {
   "x": 0.001,
   "Q": 100.0,
   "exact": 4.337018504140531,
   "pole": 8.449246263210306,
   "pole_count": 8.449246263213213,
   "reg": -4.112227759069774,
   "saddle": 7.022094700698794,
   "cand0": 6.37243313434669,
   "cand1": 4.257343475409721,
   "candfr": 5.965543721926726,
   "corr0": 4.343866947527602,
   "corr0inf": 4.343834098933238,
   "corr1": 4.336604891588398,
   "lamP": 0.4646471322277167,
   "lam_q": 0.41236189671708756,
   "lam_g": 0.4882525505040757,
   "dlam_q": -0.02984400978196039,
   "dlam_g": -0.04941143085151012,
   "eps_q": 0.17550929291413778,
   "eps_g": 0.20727092669744762,
   "eta_q": 0.014961157287336293,
   "eta_g": 0.02230869466037759,
   "w_q": 0.31104513004480355,
   "lamxi_g": 3.372729133221021,
   "lamxi_q": 2.8484950688985484,
   "corr1_fd": 4.336605010171164,
   "cand1_fd": 4.257362631272416,
   "dlam_g_fd": -0.04941096294384945
  },
  {
   "x": 0.003,
   "Q": 100.0,
   "exact": 3.100583321907318,
   "pole": 7.2612008036681015,
   "pole_count": 7.261200803626686,
   "reg": -4.160617481760783,
   "saddle": 5.664100116815265,
   "cand0": 5.072912647814194,
   "cand1": 3.0443497189434567,
   "candfr": 4.634225086798416,
   "corr0": 3.1114219437216057,
   "corr0inf": 3.1113021505071625,
   "corr1": 3.100274054552166,
   "lamP": 0.5179632284447786,
   "lam_q": 0.44724122373547814,
   "lam_g": 0.5531807776098097,
   "dlam_q": -0.03302327769969421,
   "dlam_g": -0.0714361323782669,
   "eps_q": 0.1650959890660254,
   "eps_g": 0.23344456779812528,
   "eta_q": 0.015766610081557105,
   "eta_g": 0.02961242128893391,
   "w_q": 0.3324305972329003,
   "lamxi_g": 3.213506236628489,
   "lamxi_q": 2.5980882198424204,
   "corr1_fd": 3.100274509898849,
   "cand1_fd": 3.0444576330734963,
   "dlam_g_fd": -0.07143188780018406
  },
  {
   "x": 0.01,
   "Q": 100.0,
   "exact": 1.5918001293946529,
   "pole": 5.822057298043869,
   "pole_count": 5.822057297953947,
   "reg": -4.230257168649215,
   "saddle": 4.0101622934418,
   "cand0": 3.463766108753036,
   "cand1": 1.510537210487282,
   "candfr": 2.9896801410596923,
   "corr0": 1.6135801758665407,
   "corr0inf": 1.6130612907267974,
   "corr1": 1.592417599677579,
   "lamP": 0.6017974201355648,
   "lam_q": 0.487088232765628,
   "lam_g": 0.6692492050970168,
   "dlam_q": -0.03241440817116456,
   "dlam_g": -0.13134614942779577,
   "eps_q": 0.1366226864793158,
   "eps_g": 0.29325242855389577,
   "eta_q": 0.01465765928567033,
   "eta_g": 0.04713841648709668,
   "w_q": 0.3702866980680315,
   "lamxi_g": 3.0820064863090115,
   "lamxi_q": 2.2431242074778983,
   "corr1_fd": 1.5924181566639146,
   "cand1_fd": 1.5106125025067645,
   "dlam_g_fd": -0.13134191722335073
  },
  {
   "x": 0.03,
   "Q": 100.0,
   "exact": 0.07796600269555248,
   "pole": 4.375002141365082,
   "pole_count": 4.375002141240139,
   "reg": -4.297036138669529,
   "saddle": 2.2733008979754903,
   "cand0": 1.7955715801889212,
   "cand1": 0.14621870221868294,
   "candfr": 1.2625054402761744,
   "corr0": 0.11871351073051706,
   "corr0inf": 0.11653945186240566,
   "corr1": 0.07681486404859961,
   "lamP": 0.7249915387242719,
   "lam_q": 0.5206742467583081,
   "lam_g": 0.8846217555085499,
   "dlam_q": -0.0267639004222118,
   "dlam_g": -0.2850626913587438,
   "eps_q": 0.0987227422835833,
   "eps_g": 0.3642714626653462,
   "eta_q": 0.01157382798130898,
   "eta_g": 0.0802586741001166,
   "w_q": 0.4386078018020559,
   "lamxi_g": 3.1019774029195717,
   "lamxi_q": 1.8257743919014782,
   "corr1_fd": 0.07681541369507926,
   "cand1_fd": 0.14622924844098328,
   "dlam_g_fd": -0.2850597520363301
  },
  {
   "x": 0.1,
   "Q": 100.0,
   "exact": -1.4950223692064115,
   "pole": 2.6574450510556566,
   "pole_count": 2.6574450505392,
   "reg": -4.152467420262068,
   "saddle": 0.460696303893537,
   "cand0": 0.2560550057119584,
   "cand1": -1.882036729023151,
   "candfr": -0.5020794781275539,
   "corr0": -1.4298597221738851,
   "corr0inf": -1.441634447357203,
   "corr1": -1.4966831890192718,
   "lamP": 0.9265451850857983,
   "lam_q": 0.5932289415818216,
   "lam_g": 1.4511183381367405,
   "dlam_q": -0.19635475019846707,
   "dlam_g": -0.7198327552629569,
   "eps_q": 0.5579518873253395,
   "eps_g": 0.34184241191440046,
   "eta_q": 0.07735440292687094,
   "eta_g": 0.11981275279949609,
   "w_q": 0.611469444846275,
   "lamxi_g": 3.341323453563952,
   "lamxi_q": 1.3659601176189382,
   "corr1_fd": -1.4966845827919466,
   "cand1_fd": -1.8820933340258783,
   "dlam_g_fd": -0.7198470958128328
  },
  {
   "x": 0.3,
   "Q": 100.0,
   "exact": -3.2064696853369643,
   "pole": 1.0533568634503867,
   "pole_count": 1.053356864198856,
   "reg": -4.259826548787351,
   "saddle": -2.2963289746124307,
   "cand0": -2.3286610881646888,
   "cand1": -3.8759689596330933,
   "candfr": -2.5300211065117097,
   "corr0": -2.9732132574144168,
   "corr0inf": -2.9807370370731463,
   "corr1": -3.1783482180583693,
   "lamP": 1.8330908047687866,
   "lam_q": 1.6367649197768455,
   "lam_g": 2.854551238986343,
   "dlam_q": -2.484454194638078,
   "dlam_g": -2.53444448364443,
   "eps_q": 0.9273813918045902,
   "eps_g": 0.3110334492917744,
   "eta_q": 0.35734537865304133,
   "eta_g": 0.17058275971340728,
   "w_q": 0.8387846193580314,
   "lamxi_g": 3.436802060294463,
   "lamxi_q": 1.9706204504860445,
   "corr1_fd": -3.1782101197614034,
   "cand1_fd": -3.8748128666960002,
   "dlam_g_fd": -2.532658110006274
  }
 ],
 "kappa": [
  {
   "Q": 2.0,
   "window": "W",
   "exact": 3.9354693684691653,
   "saddle": 13.402230959188826,
   "cand0": 19.345061490042838,
   "cand1": 3991095.5677496647,
   "corr0": 3.8256880508701188,
   "corr1": 3.914432697071358,
   "max_rel_err_corr1_below_1e-2": 0.005537535795706184
  },
  {
   "Q": 2.0,
   "window": "W_s",
   "exact": 3.0901502205718,
   "saddle": 5.718593569794032,
   "cand0": 81.28093369680343,
   "cand1": 4491159.197903885,
   "corr0": 3.103567181672481,
   "corr1": 3.1035164411676477,
   "max_rel_err_corr1_below_1e-2": 0.005544414739677504
  },
  {
   "Q": 10.0,
   "window": "W",
   "exact": 3.125561419948655,
   "saddle": 4.469836395716895,
   "cand0": 4.064489339751606,
   "cand1": 3.8048526701674485,
   "corr0": 3.0479548292829577,
   "corr1": 3.116839323797723,
   "max_rel_err_corr1_below_1e-2": 0.0007250219632133244
  },
  {
   "Q": 10.0,
   "window": "W_s",
   "exact": 2.0091145055478923,
   "saddle": 2.4292791472053086,
   "cand0": 2.2391328456483506,
   "cand1": 1.776083261517784,
   "corr0": 2.0057229138464154,
   "corr1": 2.009806292538434,
   "max_rel_err_corr1_below_1e-2": 0.0007250715969606495
  },
  {
   "Q": 100.0,
   "window": "W",
   "exact": 2.666434598813795,
   "saddle": 3.203016005109022,
   "cand0": 3.001375229376064,
   "cand1": 2.9214944045235227,
   "corr0": 2.604121380914129,
   "corr1": 2.6604856471385485,
   "max_rel_err_corr1_below_1e-2": 0.00037120313613924676
  },
  {
   "Q": 100.0,
   "window": "W_s",
   "exact": 1.6854773778171674,
   "saddle": 1.8784457929062988,
   "cand0": 1.7893077711094394,
   "cand1": 1.6573444270248074,
   "corr0": 1.6805015062209263,
   "corr1": 1.6852658748708824,
   "max_rel_err_corr1_below_1e-2": 0.00037518330322164394
  }
 ],
 "small_x_detail": {
  "kappa_mid": [
   {
    "Q": 2.0,
    "window": "W_m",
    "xmin": 0.0001,
    "xmax": 0.01,
    "exact": 2.718424174857979,
    "saddle": 2.967385436530575,
    "saddle_over_exact": 1.0915829339568033,
    "exact_npan30": 2.7184241787775663,
    "saddle_npan30": 2.9673834734169646,
    "saddle_over_exact_npan30": 1.091582210231573
   },
   {
    "Q": 10.0,
    "window": "W_m",
    "xmin": 0.0001,
    "xmax": 0.01,
    "exact": 1.6307239778366214,
    "saddle": 1.9062067116131045,
    "saddle_over_exact": 1.1689327792567008,
    "exact_npan30": 1.6307239750023255,
    "saddle_npan30": 1.9062064823642169,
    "saddle_over_exact_npan30": 1.1689326407073266
   },
   {
    "Q": 100.0,
    "window": "W_m",
    "xmin": 0.0001,
    "xmax": 0.01,
    "exact": 1.2897867719748632,
    "saddle": 1.422417522640742,
    "saddle_over_exact": 1.1028315327368419,
    "exact_npan30": 1.2897867647818582,
    "saddle_npan30": 1.422417309066448,
    "saddle_over_exact_npan30": 1.1028313732983774
   }
  ],
  "local_exponent": [
   {
    "Q": 2.0,
    "x": 1e-06,
    "lamP": 0.02649452253408302,
    "saddle_N": 1.0264945225340831
   }
  ]
 }
}

==> anc/checks/numbers/plan/analytic/verify/A3_inference/a3_inference.json <==
{
 "config": {
  "central": {
   "xmin": 5e-07,
   "floor": 0.01,
   "rcond": 1e-08,
   "qnode": 0
  },
  "variants": [
   {
    "xmin": 5e-07,
    "floor": 0.003,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.003,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.003,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.01,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.01,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.01,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.03,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.03,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.03,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.003,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.003,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.003,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.01,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.01,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.01,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.03,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.03,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.03,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.003,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.003,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.003,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.01,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.01,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.01,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.03,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.03,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.03,
    "rcond": 1e-08,
    "qnode": 0
   }
  ],
  "window": "[1e-6, 0.8], 8 Gauss nodes on each of 2 equal ln x parts of every interval between the x nodes of the NNPDF3.1sx and NNPDF4.0 grids (span_core.knot_grid, A28)",
  "window_nodes": 4016,
  "Q0_node": 1.64,
  "basis": "replicas 1..100 of the set whose kernel is used",
  "weight": "1/(Pbar + floor), Pbar = mean of |x g + x Sigma| of the two members 0 at the node",
  "derivative": "closed-form ln Q derivative of the interpolating bicubic spline, per subgrid",
  "precision": "IEEE double",
  "Qs": [
   1.65,
   1.7,
   1.8,
   2.0,
   2.3,
   2.6,
   3.0,
   4.0,
   4.9,
   4.95,
   5.0,
   5.5,
   6.0,
   7.0,
   10.0,
   30.0,
   100.0
  ]
 },
 "reproduction": [
  {
   "Q": 2.0,
   "obs_here": -0.05912388387392098,
   "obs_A3": -0.05912641441396649,
   "diff": 2.5305400455089e-06
  },
  {
   "Q": 3.0,
   "obs_here": -0.047532907873026,
   "obs_A3": -0.0475351398430679,
   "diff": 2.231970041899345e-06
  },
  {
   "Q": 5.0,
   "obs_here": -0.029435618306864697,
   "obs_A3": -0.029436707772955706,
   "diff": 1.089466091008795e-06
  },
  {
   "Q": 10.0,
   "obs_here": -0.03218078345466158,
   "obs_A3": -0.03218116453167075,
   "diff": 3.8107700917056064e-07
  },
  {
   "Q": 30.0,
   "obs_here": -0.026431774433521515,
   "obs_A3": -0.026431885078447737,
   "diff": 1.1064492622114841e-07
  },
  {
   "Q": 100.0,
   "obs_here": -0.023054740060358125,
   "obs_A3": -0.023054776025727697,
   "diff": 3.5965369571400174e-08
  }
 ],
 "central": {
  "fit": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.010154176254253142,
   "maxres_B": 0.032501971276497565,
   "rmsres_A": 0.0032241856500750004,
   "rmsres_B": 0.00556011171560716,
   "maxabs_c_A": 0.9799623453721815,
   "maxabs_c_B": 1.1568056575244485
  },
  "Q": {
   "1.65": {
    "obs": -0.07368267942507734,
    "I_A": -0.05390674219355174,
    "K_A": -0.02090273561126188,
    "K_B": 0.01405460342055731,
    "I_B": -0.0865212608371223,
    "addup_resid": -0.03383054065208291,
    "KA_minus_KB": -0.03495733903181919,
    "parts_obs": {
     "dln_drift": -0.008380986461719692,
     "m_dln_corr": 0.0013547214509449452,
     "m_dln_sd": -0.06951215921954321
    },
    "parts_I_A": {
     "dln_drift": -0.00024967299875700835,
     "m_dln_corr": 0.014520368779964246,
     "m_dln_sd": -0.06968482937952371
    },
    "parts_K_A": {
     "dln_drift": -0.008131313462962765,
     "m_dln_corr": -0.013165647329019196,
     "m_dln_sd": 0.00017267015998061652
    },
    "parts_K_B": {
     "dln_drift": 0.007687847322765383,
     "m_dln_corr": 0.00604535228735887,
     "m_dln_sd": 0.00022355363621006784
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.012639961539271605,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": -0.0014898787837047674,
     "0.0001": 0.0010421523359586972,
     "0.01": -0.002692059737251566,
     "0.1": 0.008111685525848586
    }
   },
   "1.7": {
    "obs": -0.06987312769203091,
    "I_A": -0.05972622601052968,
    "K_A": -0.010791433263579342,
    "K_B": 0.0046392806932162856,
    "I_B": -0.07416832072685087,
    "addup_resid": -0.014786182374717516,
    "KA_minus_KB": -0.015430713956795628,
    "parts_obs": {
     "dln_drift": -0.0065466283398103375,
     "m_dln_corr": 0.002372245439866044,
     "m_dln_sd": -0.06825989740297757
    },
    "parts_I_A": {
     "dln_drift": -0.001238870474807977,
     "m_dln_corr": 0.008072327049220394,
     "m_dln_sd": -0.06841765377226597
    },
    "parts_K_A": {
     "dln_drift": -0.005307757865002331,
     "m_dln_corr": -0.005700081609354477,
     "m_dln_sd": 0.00015775636928836388
    },
    "parts_K_B": {
     "dln_drift": 0.00472828571372775,
     "m_dln_corr": -0.00036043551926724003,
     "m_dln_sd": 0.0002607022043303101
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.023327879466312873,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.0073467378594584175,
     "0.0001": 0.002604319991248179,
     "0.01": -0.003609215131065514,
     "0.1": 0.00802937171066377
    }
   },
   "1.8": {
    "obs": -0.06431117069418568,
    "I_A": -0.06147095601412911,
    "K_A": -0.0030262405817451654,
    "K_B": -0.0009051233695771543,
    "I_B": -0.06346348961217141,
    "addup_resid": -0.0019350913104794198,
    "KA_minus_KB": -0.002121117212168011,
    "parts_obs": {
     "dln_drift": -0.004262326798467261,
     "m_dln_corr": 0.0038094262268479596,
     "m_dln_sd": -0.06601940452863543
    },
    "parts_I_A": {
     "dln_drift": -0.002114148622123344,
     "m_dln_corr": 0.0048805772667038,
     "m_dln_sd": -0.06620790483780473
    },
    "parts_K_A": {
     "dln_drift": -0.0021481781763438537,
     "m_dln_corr": -0.0010711510398559352,
     "m_dln_sd": 0.00018850030916944035
    },
    "parts_K_B": {
     "dln_drift": -0.00023345604562548968,
     "m_dln_corr": -0.0009536867605668359,
     "m_dln_sd": 0.0002816095651166185
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.030922234429761053,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.02162727710543102,
     "0.0001": 0.00450172624685205,
     "0.01": -0.004617177224476462,
     "0.1": 0.007859851364605862
    }
   },
   "2.0": {
    "obs": -0.05912388387392098,
    "I_A": -0.05696120235337876,
    "K_A": -0.0022933112889302887,
    "K_B": -0.0026915600520974747,
    "I_B": -0.0565846247373295,
    "addup_resid": 0.0005288785315552547,
    "KA_minus_KB": 0.00039824876316718605,
    "parts_obs": {
     "dln_drift": -0.004397635235847759,
     "m_dln_corr": 0.005773503525631667,
     "m_dln_sd": -0.06231966765399435
    },
    "parts_I_A": {
     "dln_drift": -0.0018656228085478627,
     "m_dln_corr": 0.005869525319618798,
     "m_dln_sd": -0.06265175692070321
    },
    "parts_K_A": {
     "dln_drift": -0.002532012427299899,
     "m_dln_corr": -9.602179398710281e-05,
     "m_dln_sd": 0.0003320892667089438
    },
    "parts_K_B": {
     "dln_drift": -0.003127038399368454,
     "m_dln_corr": 0.000119566141497929,
     "m_dln_sd": 0.00031228344520201117
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.03989219163409141,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.04070970044431611,
     "0.0001": 0.005607362174063125,
     "0.01": -0.00528783570212702,
     "0.1": 0.007378360655802073
    }
   },
   "2.3": {
    "obs": -0.0542641541334099,
    "I_A": -0.052036213786885055,
    "K_A": -0.0023502378244056876,
    "K_B": -0.0034693959975842237,
    "I_B": -0.05097159879668134,
    "addup_resid": 0.0012414556510593755,
    "KA_minus_KB": 0.001119158173178536,
    "parts_obs": {
     "dln_drift": -0.004962774595341591,
     "m_dln_corr": 0.007252002960867424,
     "m_dln_sd": -0.05808120998765818
    },
    "parts_I_A": {
     "dln_drift": -0.0016063371481696385,
     "m_dln_corr": 0.006764131161735544,
     "m_dln_sd": -0.05859677166746333
    },
    "parts_K_A": {
     "dln_drift": -0.0033564374471719885,
     "m_dln_corr": 0.0004878717991318932,
     "m_dln_sd": 0.000515561679805048
    },
    "parts_K_B": {
     "dln_drift": -0.0043366931185223915,
     "m_dln_corr": 0.0004082145971424431,
     "m_dln_sd": 0.00045305021314427695
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.05422322351530395,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.055748703435533516,
     "0.0001": 0.004673347127745285,
     "0.01": -0.005539772814741891,
     "0.1": 0.006431297541482712
    }
   },
   "2.6": {
    "obs": -0.050876415392013485,
    "I_A": -0.04866514844129588,
    "K_A": -0.00232438341462482,
    "K_B": -0.0033809195145234616,
    "I_B": -0.04765661907090313,
    "addup_resid": 0.0011696525638058564,
    "KA_minus_KB": 0.0010565360998986417,
    "parts_obs": {
     "dln_drift": -0.00527285801185203,
     "m_dln_corr": 0.007924712195622125,
     "m_dln_sd": -0.05486811689347993
    },
    "parts_I_A": {
     "dln_drift": -0.0015349714608424356,
     "m_dln_corr": 0.007193226867805988,
     "m_dln_sd": -0.0555474291295812
    },
    "parts_K_A": {
     "dln_drift": -0.0037378865510095368,
     "m_dln_corr": 0.0007314853278160006,
     "m_dln_sd": 0.0006793122361013379
    },
    "parts_K_B": {
     "dln_drift": -0.00451734914242686,
     "m_dln_corr": 0.0005166383744967386,
     "m_dln_sd": 0.0006140630302730252
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.060600306651202196,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.06251423182234034,
     "0.0001": 0.002847559696936062,
     "0.01": -0.005377491015914862,
     "0.1": 0.005581808615391662
    }
   },
   "3.0": {
    "obs": -0.047532907873026,
    "I_A": -0.045537240574890836,
    "K_A": -0.002090880213427293,
    "K_B": -0.0029421316237855377,
    "I_B": -0.044722355305073735,
    "addup_resid": 0.0009464643256503757,
    "KA_minus_KB": 0.0008512514103582447,
    "parts_obs": {
     "dln_drift": -0.005367359409190936,
     "m_dln_corr": 0.00827011902217043,
     "m_dln_sd": -0.05160248113914792
    },
    "parts_I_A": {
     "dln_drift": -0.0015433107922034192,
     "m_dln_corr": 0.007401430513852655,
     "m_dln_sd": -0.05246477209261486
    },
    "parts_K_A": {
     "dln_drift": -0.003824048616987548,
     "m_dln_corr": 0.0008686885083177709,
     "m_dln_sd": 0.0008622909534669508
    },
    "parts_K_B": {
     "dln_drift": -0.00437881732207896,
     "m_dln_corr": 0.0006225450534452132,
     "m_dln_sd": 0.0008098040676599697
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.06350878051176378,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.06561513302210123,
     "0.0001": 0.00040202852878380377,
     "0.01": -0.004966521215570363,
     "0.1": 0.004692021402609685
    }
   },
   "4.0": {
    "obs": -0.04228597418544122,
    "I_A": -0.0408859898180951,
    "K_A": -0.0014596641822389733,
    "K_B": -0.001867689914630044,
    "I_B": -0.0404939143462395,
    "addup_resid": 0.0004677055472839253,
    "KA_minus_KB": 0.00040802573239107076,
    "parts_obs": {
     "dln_drift": -0.00521360177166807,
     "m_dln_corr": 0.008263211558833618,
     "m_dln_sd": -0.04625566703774726
    },
    "parts_I_A": {
     "dln_drift": -0.0016521798291023345,
     "m_dln_corr": 0.007343673194868626,
     "m_dln_sd": -0.04743682008654691
    },
    "parts_K_A": {
     "dln_drift": -0.0035614219425657402,
     "m_dln_corr": 0.0009195383639649863,
     "m_dln_sd": 0.0011811530487997957
    },
    "parts_K_B": {
     "dln_drift": -0.003718724228056584,
     "m_dln_corr": 0.0006877561480045688,
     "m_dln_sd": 0.0011615318579006463
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.061470099804119105,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.06344056390433485,
     "0.0001": -0.0040141426805338125,
     "0.01": -0.00391525804188643,
     "0.1": 0.0033387075505849476
    }
   },
   "4.9": {
    "obs": -0.039493011043546855,
    "I_A": -0.038530232770922046,
    "K_A": -0.0010013609428400905,
    "K_B": -0.0011895592698603075,
    "I_B": -0.03834907026571166,
    "addup_resid": 0.00022678099723549838,
    "KA_minus_KB": 0.000188198327020217,
    "parts_obs": {
     "dln_drift": -0.004960942948597497,
     "m_dln_corr": 0.007950589307939475,
     "m_dln_sd": -0.04328366678614594
    },
    "parts_I_A": {
     "dln_drift": -0.0017400428225198905,
     "m_dln_corr": 0.007086393179869135,
     "m_dln_sd": -0.04463850814449646
    },
    "parts_K_A": {
     "dln_drift": -0.003220900126077578,
     "m_dln_corr": 0.0008641961280702675,
     "m_dln_sd": 0.0013548413583504724
    },
    "parts_K_B": {
     "dln_drift": -0.0032070941480838735,
     "m_dln_corr": 0.000664567076686738,
     "m_dln_sd": 0.0013522597143116614
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.05727655277587507,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.05898230847593225,
     "0.0001": -0.006283196259395613,
     "0.01": -0.003205802589953036,
     "0.1": 0.002703478204395528
    }
   },
   "4.95": {
    "obs": -0.02875650756246051,
    "I_A": -0.03832740466465501,
    "K_A": 0.009952344642676358,
    "K_B": 0.010581480037782365,
    "I_B": -0.0389260919354788,
    "addup_resid": -0.001010582935587867,
    "KA_minus_KB": -0.0006291353951060064,
    "parts_obs": {
     "dln_drift": 0.007334240156648831,
     "m_dln_corr": 0.006649298121523618,
     "m_dln_sd": -0.043161615793908426
    },
    "parts_I_A": {
     "dln_drift": -0.001694964387817558,
     "m_dln_corr": 0.007110669969839646,
     "m_dln_sd": -0.04449692931564605
    },
    "parts_K_A": {
     "dln_drift": 0.009029204544466454,
     "m_dln_corr": -0.0004613718483160811,
     "m_dln_sd": 0.0013353135217376519
    },
    "parts_K_B": {
     "dln_drift": 0.009075436746905849,
     "m_dln_corr": 0.00011973159703019951,
     "m_dln_sd": 0.001330719654122217
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.05725165168834456,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.05895589483496348,
     "0.0001": -0.006204010798597356,
     "0.01": -0.0031505029182711383,
     "0.1": 0.0026740786860317426
    }
   },
   "5.0": {
    "obs": -0.029435618306864697,
    "I_A": -0.03817454613761673,
    "K_A": 0.009085773094961613,
    "K_B": 0.00965168656774118,
    "I_B": -0.03871365283158312,
    "addup_resid": -0.0009127587369891499,
    "KA_minus_KB": -0.0005659134727795667,
    "parts_obs": {
     "dln_drift": 0.006404542430980353,
     "m_dln_corr": 0.006763556444184286,
     "m_dln_sd": -0.043045638764227276
    },
    "parts_I_A": {
     "dln_drift": -0.0017037287793351748,
     "m_dln_corr": 0.007128712634112997,
     "m_dln_sd": -0.04434726952509191
    },
    "parts_K_A": {
     "dln_drift": 0.008108271210315746,
     "m_dln_corr": -0.0003651561899287144,
     "m_dln_sd": 0.0013016307608645296
    },
    "parts_K_B": {
     "dln_drift": 0.008158388391379145,
     "m_dln_corr": 0.0001533897234350936,
     "m_dln_sd": 0.001293628474403917
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.057333322436382894,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.059042529074076554,
     "0.0001": -0.006034321023583815,
     "0.01": -0.0030837149673843827,
     "0.1": 0.0026429664160805572
    }
   },
   "5.5": {
    "obs": -0.035114489225777645,
    "I_A": -0.03719349491388557,
    "K_A": 0.0021593182816332934,
    "K_B": 0.00228315567111137,
    "I_B": -0.03731245475421374,
    "addup_resid": -0.00020414998300344323,
    "KA_minus_KB": -0.00012383738947807643,
    "parts_obs": {
     "dln_drift": -0.0011830336794163615,
     "m_dln_corr": 0.007365233111824255,
     "m_dln_sd": -0.041928025798784054
    },
    "parts_I_A": {
     "dln_drift": -0.001778322555860627,
     "m_dln_corr": 0.006952038047777197,
     "m_dln_sd": -0.043076532162832075
    },
    "parts_K_A": {
     "dln_drift": 0.0005952888764441467,
     "m_dln_corr": 0.00041319506404705075,
     "m_dln_sd": 0.0011485063640481095
    },
    "parts_K_B": {
     "dln_drift": 0.0006895758917230005,
     "m_dln_corr": 0.00046591794582772933,
     "m_dln_sd": 0.0011250593940815162
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.05680900385637988,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.05848647587788582,
     "0.0001": -0.005472591148143657,
     "0.01": -0.0026177363934521574,
     "0.1": 0.002391438092767521
    }
   },
   "6.0": {
    "obs": -0.037458821164941036,
    "I_A": -0.0365882589626042,
    "K_A": -0.0009036242400360939,
    "K_B": -0.0009236767597980977,
    "I_B": -0.036568922268773396,
    "addup_resid": 5.311455746126459e-05,
    "KA_minus_KB": 2.005251976200384e-05,
    "parts_obs": {
     "dln_drift": -0.004620797578223361,
     "m_dln_corr": 0.007354159494856474,
     "m_dln_sd": -0.04091179244674999
    },
    "parts_I_A": {
     "dln_drift": -0.0018309157749495056,
     "m_dln_corr": 0.006630487584171977,
     "m_dln_sd": -0.04207396958480539
    },
    "parts_K_A": {
     "dln_drift": -0.00278988180327384,
     "m_dln_corr": 0.0007236719106845173,
     "m_dln_sd": 0.0011621771380553858
    },
    "parts_K_B": {
     "dln_drift": -0.002655737640633811,
     "m_dln_corr": 0.0005920403893860187,
     "m_dln_sd": 0.0011395936392020454
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.055153374668066024,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.056732665896714,
     "0.0001": -0.005880338846676525,
     "0.01": -0.0023579098934942283,
     "0.1": 0.002215398705460612
    }
   },
   "7.0": {
    "obs": -0.03493574653665488,
    "I_A": -0.035124035413162,
    "K_A": 0.00019514308928592072,
    "K_B": 0.00027833281294498136,
    "I_B": -0.03520428084308502,
    "addup_resid": -9.00439364378558e-05,
    "KA_minus_KB": -8.318972365906063e-05,
    "parts_obs": {
     "dln_drift": -0.003518178357772806,
     "m_dln_corr": 0.007199330958635662,
     "m_dln_sd": -0.039241748560783885
    },
    "parts_I_A": {
     "dln_drift": -0.0018993779783777409,
     "m_dln_corr": 0.006600928887977016,
     "m_dln_sd": -0.040457270920869856
    },
    "parts_K_A": {
     "dln_drift": -0.0016188003793949917,
     "m_dln_corr": 0.000598402070658669,
     "m_dln_sd": 0.0012155223600860442
    },
    "parts_K_B": {
     "dln_drift": -0.0014474101146906505,
     "m_dln_corr": 0.0005286631871255749,
     "m_dln_sd": 0.0011970410131186965
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.05189249767217308,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.053287384076318785,
     "0.0001": -0.0066693604055758126,
     "0.01": -0.001970721721144543,
     "0.1": 0.0019709308211676014
    }
   },
   "10.0": {
    "obs": -0.03218078345466158,
    "I_A": -0.032570321657026,
    "K_A": 0.000402652731340325,
    "K_B": 0.000530402444466116,
    "I_B": -0.03269384500381867,
    "addup_resid": -0.00014086424210169035,
    "KA_minus_KB": -0.00012774971312579098,
    "parts_obs": {
     "dln_drift": -0.0034778910608833594,
     "m_dln_corr": 0.006751090808046367,
     "m_dln_sd": -0.03598316866171225
    },
    "parts_I_A": {
     "dln_drift": -0.0020832488337651387,
     "m_dln_corr": 0.006230846947244936,
     "m_dln_sd": -0.03726013871651225
    },
    "parts_K_A": {
     "dln_drift": -0.001394642227118186,
     "m_dln_corr": 0.0005202438608014285,
     "m_dln_sd": 0.0012769700548000778
    },
    "parts_K_B": {
     "dln_drift": -0.0011969579635950909,
     "m_dln_corr": 0.00046447050120079384,
     "m_dln_sd": 0.001262749293203019
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.04467914841774967,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.04570802468357701,
     "0.0001": -0.007700169650999884,
     "0.01": -0.0012131643411107387,
     "0.1": 0.0016242211249092751
    }
   },
   "30.0": {
    "obs": -0.026431774433521515,
    "I_A": -0.027624941994786822,
    "K_A": 0.001227065165279928,
    "K_B": 0.001325824369295292,
    "I_B": -0.027720845829878105,
    "addup_resid": -0.00013265680802998503,
    "KA_minus_KB": -9.875920401536398e-05,
    "parts_obs": {
     "dln_drift": -0.003029989825185564,
     "m_dln_corr": 0.005445448300591892,
     "m_dln_sd": -0.029202832341363016
    },
    "parts_I_A": {
     "dln_drift": -0.0027302174136771434,
     "m_dln_corr": 0.005185304924596467,
     "m_dln_sd": -0.03046877431298914
    },
    "parts_K_A": {
     "dln_drift": -0.0002997724115084785,
     "m_dln_corr": 0.0002601433759953971,
     "m_dln_sd": 0.0012659419716261671
    },
    "parts_K_B": {
     "dln_drift": -0.00017729692308871245,
     "m_dln_corr": 0.00024630628390143845,
     "m_dln_sd": 0.001255936879431128
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.027955542992077476,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.028353737905161325,
     "0.0001": -0.008007019411543026,
     "0.01": 0.00011031590771549416,
     "0.1": 0.0014197321757223509
    }
   },
   "100.0": {
    "obs": -0.023054740060358125,
    "I_A": -0.02459378177262106,
    "K_A": 0.0015778469354643665,
    "K_B": 0.001644140972725694,
    "I_B": -0.024658339247208283,
    "addup_resid": -0.00010509926046275986,
    "KA_minus_KB": -6.629403726132743e-05,
    "parts_obs": {
     "dln_drift": -0.0030617978670865343,
     "m_dln_corr": 0.00442701047593009,
     "m_dln_sd": -0.024689869838805157
    },
    "parts_I_A": {
     "dln_drift": -0.0034066918320091,
     "m_dln_corr": 0.004320237400838182,
     "m_dln_sd": -0.02581480624163485
    },
    "parts_K_A": {
     "dln_drift": 0.0003448939649225211,
     "m_dln_corr": 0.00010677307509190882,
     "m_dln_sd": 0.0011249364028295048
    },
    "parts_K_B": {
     "dln_drift": 0.00042504521583759295,
     "m_dln_corr": 0.00010405367083792404,
     "m_dln_sd": 0.0011136919659368888
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.017870043104382782,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.018031640386130296,
     "0.0001": -0.006925975979269551,
     "0.01": 0.0006876424302273099,
     "0.1": 0.001447728217892656
    }
   }
  }
 },
 "variants": [
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.003,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 68,
    "rank_B": 74,
    "maxres_A": 0.0381420551122027,
    "maxres_B": 0.08206753536824185,
    "rmsres_A": 0.008784291888658997,
    "rmsres_B": 0.012917546216202542,
    "maxabs_c_A": 0.36342393185998506,
    "maxabs_c_B": 0.5789556756445321
   },
   "Q": {
    "2.0": {
     "I_A": -0.055984931191846665,
     "K_A": -0.0033251086617053227,
     "K_B": -0.001942833705535385,
     "addup_resid": -0.001196118976538929
    },
    "10.0": {
     "I_A": -0.0317468730299969,
     "K_A": -0.00044813738533688863,
     "K_B": -0.0010106168738132082,
     "addup_resid": 0.0005767064491485341
    },
    "100.0": {
     "I_A": -0.023626299296364506,
     "K_A": 0.0005853898313672445,
     "K_B": 0.00039489531616165863,
     "addup_resid": 0.00017666391984472174
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.003,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.011509320413567337,
    "maxres_B": 0.07292861605227752,
    "rmsres_A": 0.0036076011594701886,
    "rmsres_B": 0.008951733045951324,
    "maxabs_c_A": 0.9463533224306756,
    "maxabs_c_B": 1.0841906390329006
   },
   "Q": {
    "2.0": {
     "I_A": -0.056884967900848404,
     "K_A": -0.0023739585277198216,
     "K_B": 0.00015528753711158139,
     "addup_resid": -0.0023942035101841563
    },
    "10.0": {
     "I_A": -0.03256348535787801,
     "K_A": 0.0003955834800777325,
     "K_B": 0.0005683618552525527,
     "addup_resid": -0.0001856599520361213
    },
    "100.0": {
     "I_A": -0.02457242780627844,
     "K_A": 0.001555920489828777,
     "K_B": 0.0016954924683791894,
     "addup_resid": -0.00017780472245887413
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.003,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.011509320413567337,
    "maxres_B": 0.07292861605227752,
    "rmsres_A": 0.0036076011594701886,
    "rmsres_B": 0.008951733045951324,
    "maxabs_c_A": 0.9463533224306756,
    "maxabs_c_B": 1.0841906390329006
   },
   "Q": {
    "2.0": {
     "I_A": -0.056884967900848404,
     "K_A": -0.0023739585277198216,
     "K_B": 0.00015528753711158139,
     "addup_resid": -0.0023942035101841563
    },
    "10.0": {
     "I_A": -0.03256348535787801,
     "K_A": 0.0003955834800777325,
     "K_B": 0.0005683618552525527,
     "addup_resid": -0.0001856599520361213
    },
    "100.0": {
     "I_A": -0.02457242780627844,
     "K_A": 0.001555920489828777,
     "K_B": 0.0016954924683791894,
     "addup_resid": -0.00017780472245887413
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.01,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 75,
    "rank_B": 75,
    "maxres_A": 0.027579872342755246,
    "maxres_B": 0.03835113833925535,
    "rmsres_A": 0.007127885475367068,
    "rmsres_B": 0.009001849687559918,
    "maxabs_c_A": 0.36930848578826003,
    "maxabs_c_B": 0.5181916812652889
   },
   "Q": {
    "2.0": {
     "I_A": -0.055143318922901585,
     "K_A": -0.0042128769693215995,
     "K_B": -0.0010237165907018841,
     "addup_resid": -0.00295684836031751
    },
    "10.0": {
     "I_A": -0.031508952715193383,
     "K_A": -0.0006936881258238214,
     "K_B": -0.0007027604537082066,
     "addup_resid": 3.092971424001334e-05
    },
    "100.0": {
     "I_A": -0.023547088100192348,
     "K_A": 0.0005042209755679039,
     "K_B": 0.0007131338925392416,
     "addup_resid": -0.00022078585270501883
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.01,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.010154176254253142,
    "maxres_B": 0.032501971276497565,
    "rmsres_A": 0.0032241856500750004,
    "rmsres_B": 0.00556011171560716,
    "maxabs_c_A": 0.9799623453721815,
    "maxabs_c_B": 1.1568056575244485
   },
   "Q": {
    "2.0": {
     "I_A": -0.05696120235337876,
     "K_A": -0.0022933112889302887,
     "K_B": -0.0026915600520974747,
     "addup_resid": 0.0005288785315552547
    },
    "10.0": {
     "I_A": -0.032570321657026,
     "K_A": 0.000402652731340325,
     "K_B": 0.000530402444466116,
     "addup_resid": -0.00014086424210169035
    },
    "100.0": {
     "I_A": -0.02459378177262106,
     "K_A": 0.0015778469354643665,
     "K_B": 0.001644140972725694,
     "addup_resid": -0.00010509926046275986
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.01,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.010154176254253142,
    "maxres_B": 0.032501971276497565,
    "rmsres_A": 0.0032241856500750004,
    "rmsres_B": 0.00556011171560716,
    "maxabs_c_A": 0.9799623453721815,
    "maxabs_c_B": 1.1568056575244485
   },
   "Q": {
    "2.0": {
     "I_A": -0.05696120235337876,
     "K_A": -0.0022933112889302887,
     "K_B": -0.0026915600520974747,
     "addup_resid": 0.0005288785315552547
    },
    "10.0": {
     "I_A": -0.032570321657026,
     "K_A": 0.000402652731340325,
     "K_B": 0.000530402444466116,
     "addup_resid": -0.00014086424210169035
    },
    "100.0": {
     "I_A": -0.02459378177262106,
     "K_A": 0.0015778469354643665,
     "K_B": 0.001644140972725694,
     "addup_resid": -0.00010509926046275986
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.03,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 77,
    "rank_B": 73,
    "maxres_A": 0.02075600191186433,
    "maxres_B": 0.0265347811802914,
    "rmsres_A": 0.00582674015485813,
    "rmsres_B": 0.007256391717194312,
    "maxabs_c_A": 0.5600366013313219,
    "maxabs_c_B": 0.5522792973442004
   },
   "Q": {
    "2.0": {
     "I_A": -0.055722221808115924,
     "K_A": -0.003602395549664017,
     "K_B": 0.0009817201495283534,
     "addup_resid": -0.004383382215333409
    },
    "10.0": {
     "I_A": -0.03191290201692809,
     "K_A": -0.0002767121246544102,
     "K_B": -0.0006074650411681537,
     "addup_resid": 0.00033958360343466776
    },
    "100.0": {
     "I_A": -0.023928579759226576,
     "K_A": 0.0008952620481941231,
     "K_B": 0.0008433521810209399,
     "addup_resid": 3.048751784751058e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.03,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.009160597032968343,
    "maxres_B": 0.012990354196936282,
    "rmsres_A": 0.0028758524287657143,
    "rmsres_B": 0.004069612284527363,
    "maxabs_c_A": 1.0909905660336485,
    "maxabs_c_B": 1.2397269799369715
   },
   "Q": {
    "2.0": {
     "I_A": -0.05715426177967653,
     "K_A": -0.0020890183986642663,
     "K_B": -0.0038169114436295004,
     "addup_resid": 0.0018472893493850506
    },
    "10.0": {
     "I_A": -0.032549544004755404,
     "K_A": 0.00038116737431725944,
     "K_B": 0.0004659968436948603,
     "addup_resid": -9.723629360103292e-05
    },
    "100.0": {
     "I_A": -0.02459593103061175,
     "K_A": 0.0015800538661705499,
     "K_B": 0.001602158156734701,
     "addup_resid": -6.0967186481075686e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.03,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.009160597032968343,
    "maxres_B": 0.012990354196936282,
    "rmsres_A": 0.0028758524287657143,
    "rmsres_B": 0.004069612284527363,
    "maxabs_c_A": 1.0909905660336485,
    "maxabs_c_B": 1.2397269799369715
   },
   "Q": {
    "2.0": {
     "I_A": -0.05715426177967653,
     "K_A": -0.0020890183986642663,
     "K_B": -0.0038169114436295004,
     "addup_resid": 0.0018472893493850506
    },
    "10.0": {
     "I_A": -0.032549544004755404,
     "K_A": 0.00038116737431725944,
     "K_B": 0.0004659968436948603,
     "addup_resid": -9.723629360103292e-05
    },
    "100.0": {
     "I_A": -0.02459593103061175,
     "K_A": 0.0015800538661705499,
     "K_B": 0.001602158156734701,
     "addup_resid": -6.0967186481075686e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.003,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 68,
    "rank_B": 75,
    "maxres_A": 0.03766953469142931,
    "maxres_B": 0.08157189960679512,
    "rmsres_A": 0.010158877222995218,
    "rmsres_B": 0.012748989697571567,
    "maxabs_c_A": 0.399399257287347,
    "maxabs_c_B": 0.5438393731832063
   },
   "Q": {
    "2.0": {
     "I_A": -0.05634223262713145,
     "K_A": -0.0029477331114792227,
     "K_B": -0.0020905820376944106,
     "addup_resid": -0.0006910692090951187
    },
    "10.0": {
     "I_A": -0.03225659338101683,
     "K_A": 7.833680481494909e-05,
     "K_B": -0.0009567594080690522,
     "addup_resid": 0.0010325693344243048
    },
    "100.0": {
     "I_A": -0.023894798802476913,
     "K_A": 0.0008606231593564218,
     "K_B": 0.0003650979054574677,
     "addup_resid": 0.00047496083666132005
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.003,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.013924387224968596,
    "maxres_B": 0.07283069936402287,
    "rmsres_A": 0.0043746616084863596,
    "rmsres_B": 0.008719635000291284,
    "maxabs_c_A": 2.1985614640339994,
    "maxabs_c_B": 1.1719265643377745
   },
   "Q": {
    "2.0": {
     "I_A": -0.057098137724186815,
     "K_A": -0.0021484167449248304,
     "K_B": 0.0002109572068196286,
     "addup_resid": -0.002236703356553793
    },
    "10.0": {
     "I_A": -0.032427143921256896,
     "K_A": 0.0002546169676500565,
     "K_B": 0.000643199185286436,
     "addup_resid": -0.0003968387186911171
    },
    "100.0": {
     "I_A": -0.024494987841059745,
     "K_A": 0.0014764124866095685,
     "K_B": 0.0017395151903487616,
     "addup_resid": -0.0002992674096471415
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.003,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.013924387224968596,
    "maxres_B": 0.07283069936402287,
    "rmsres_A": 0.0043746616084863596,
    "rmsres_B": 0.008719635000291284,
    "maxabs_c_A": 2.1985614640339994,
    "maxabs_c_B": 1.1719265643377745
   },
   "Q": {
    "2.0": {
     "I_A": -0.057098137724186815,
     "K_A": -0.0021484167449248304,
     "K_B": 0.0002109572068196286,
     "addup_resid": -0.002236703356553793
    },
    "10.0": {
     "I_A": -0.032427143921256896,
     "K_A": 0.0002546169676500565,
     "K_B": 0.000643199185286436,
     "addup_resid": -0.0003968387186911171
    },
    "100.0": {
     "I_A": -0.024494987841059745,
     "K_A": 0.0014764124866095685,
     "K_B": 0.0017395151903487616,
     "addup_resid": -0.0002992674096471415
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.01,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 76,
    "rank_B": 76,
    "maxres_A": 0.03410015641842701,
    "maxres_B": 0.03563633277300152,
    "rmsres_A": 0.007769165039036849,
    "rmsres_B": 0.009133575119622584,
    "maxabs_c_A": 0.5228197549823654,
    "maxabs_c_B": 0.44776841712391047
   },
   "Q": {
    "2.0": {
     "I_A": -0.05440833763756914,
     "K_A": -0.004986873746930742,
     "K_B": -0.001597823496367723,
     "addup_resid": -0.003117722739984119
    },
    "10.0": {
     "I_A": -0.0313436893583785,
     "K_A": -0.0008641807079422525,
     "K_B": -0.0006341632637280048,
     "addup_resid": -0.0002029308325550705
    },
    "100.0": {
     "I_A": -0.023455489017078612,
     "K_A": 0.00041037449108904944,
     "K_B": 0.0006920540783188489,
     "addup_resid": -0.00029130512159836197
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.01,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.012997059505232202,
    "maxres_B": 0.03220259203937542,
    "rmsres_A": 0.003904088469067587,
    "rmsres_B": 0.005535971333174706,
    "maxabs_c_A": 2.2565404090319325,
    "maxabs_c_B": 1.334668692402031
   },
   "Q": {
    "2.0": {
     "I_A": -0.05741292241358442,
     "K_A": -0.0018151760203605205,
     "K_B": -0.002377493382155982,
     "addup_resid": 0.0006665319218194243
    },
    "10.0": {
     "I_A": -0.032460609764523474,
     "K_A": 0.00028921438515672193,
     "K_B": 0.0005269987791163278,
     "addup_resid": -0.0002471724692544308
    },
    "100.0": {
     "I_A": -0.02453550979850072,
     "K_A": 0.0015180150103020207,
     "K_B": 0.001636350733427383,
     "addup_resid": -0.00015558099528478753
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.01,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.012997059505232202,
    "maxres_B": 0.03220259203937542,
    "rmsres_A": 0.003904088469067587,
    "rmsres_B": 0.005535971333174706,
    "maxabs_c_A": 2.2565404090319325,
    "maxabs_c_B": 1.334668692402031
   },
   "Q": {
    "2.0": {
     "I_A": -0.05741292241358442,
     "K_A": -0.0018151760203605205,
     "K_B": -0.002377493382155982,
     "addup_resid": 0.0006665319218194243
    },
    "10.0": {
     "I_A": -0.032460609764523474,
     "K_A": 0.00028921438515672193,
     "K_B": 0.0005269987791163278,
     "addup_resid": -0.0002471724692544308
    },
    "100.0": {
     "I_A": -0.02453550979850072,
     "K_A": 0.0015180150103020207,
     "K_B": 0.001636350733427383,
     "addup_resid": -0.00015558099528478753
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.03,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 78,
    "rank_B": 74,
    "maxres_A": 0.02120526829109806,
    "maxres_B": 0.03346949253986101,
    "rmsres_A": 0.006339345789422195,
    "rmsres_B": 0.007772865557750373,
    "maxabs_c_A": 0.7046535468487298,
    "maxabs_c_B": 0.46299175685269556
   },
   "Q": {
    "2.0": {
     "I_A": -0.055757209396605556,
     "K_A": -0.0035654754379051967,
     "K_B": -0.0005325391499005905,
     "addup_resid": -0.002834135327414833
    },
    "10.0": {
     "I_A": -0.03203974923824282,
     "K_A": -0.00014570248758438709,
     "K_B": -0.0003734347195859522,
     "addup_resid": 0.00023240050316719607
    },
    "100.0": {
     "I_A": -0.024066156604878763,
     "K_A": 0.0010363576910110694,
     "K_B": 0.0009274096153524258,
     "addup_resid": 8.400692916821217e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.03,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.011347290122766779,
    "maxres_B": 0.014219093675311156,
    "rmsres_A": 0.003379607923038795,
    "rmsres_B": 0.004153865438165364,
    "maxabs_c_A": 2.281682731167303,
    "maxabs_c_B": 1.4540356468130184
   },
   "Q": {
    "2.0": {
     "I_A": -0.05773433777121573,
     "K_A": -0.0014746861298314817,
     "K_B": -0.0033018455192901364,
     "addup_resid": 0.001912299416584884
    },
    "10.0": {
     "I_A": -0.03246910670321668,
     "K_A": 0.0002979990102152108,
     "K_B": 0.00043931269853869637,
     "addup_resid": -0.0001509894499835962
    },
    "100.0": {
     "I_A": -0.024559540065907326,
     "K_A": 0.001542687706075796,
     "K_B": 0.0015752658896857064,
     "addup_resid": -7.046588413650579e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.03,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.011347290122766779,
    "maxres_B": 0.014219093675311156,
    "rmsres_A": 0.003379607923038795,
    "rmsres_B": 0.004153865438165364,
    "maxabs_c_A": 2.281682731167303,
    "maxabs_c_B": 1.4540356468130184
   },
   "Q": {
    "2.0": {
     "I_A": -0.05773433777121573,
     "K_A": -0.0014746861298314817,
     "K_B": -0.0033018455192901364,
     "addup_resid": 0.001912299416584884
    },
    "10.0": {
     "I_A": -0.03246910670321668,
     "K_A": 0.0002979990102152108,
     "K_B": 0.00043931269853869637,
     "addup_resid": -0.0001509894499835962
    },
    "100.0": {
     "I_A": -0.024559540065907326,
     "K_A": 0.001542687706075796,
     "K_B": 0.0015752658896857064,
     "addup_resid": -7.046588413650579e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.003,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 70,
    "rank_B": 75,
    "maxres_A": 0.03625883993294443,
    "maxres_B": 0.0810536919251521,
    "rmsres_A": 0.00937003727187082,
    "rmsres_B": 0.012602275451328566,
    "maxabs_c_A": 0.42686606178240416,
    "maxabs_c_B": 0.5199352726668367
   },
   "Q": {
    "2.0": {
     "I_A": -0.05461446089887867,
     "K_A": -0.00476993013805771,
     "K_B": -0.0005817631057467576,
     "addup_resid": -0.003927659869295552
    },
    "10.0": {
     "I_A": -0.03188614982040794,
     "K_A": -0.0003043377947737902,
     "K_B": -0.0006065051849249992,
     "addup_resid": 0.00031187155067136096
    },
    "100.0": {
     "I_A": -0.023727260831783115,
     "K_A": 0.0006888656667787263,
     "K_B": 0.0005585156579670514,
     "addup_resid": 0.00011400511345793785
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.003,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.014628194238062164,
    "maxres_B": 0.07304271236156423,
    "rmsres_A": 0.004306223143782091,
    "rmsres_B": 0.008459642722607665,
    "maxabs_c_A": 2.290815464869051,
    "maxabs_c_B": 1.4320268108695975
   },
   "Q": {
    "2.0": {
     "I_A": -0.05718474498071946,
     "K_A": -0.0020567538368498894,
     "K_B": 0.0008803659567839794,
     "addup_resid": -0.002819504849985499
    },
    "10.0": {
     "I_A": -0.03239675191892488,
     "K_A": 0.00022319939984871695,
     "K_B": 0.0006523583574884473,
     "addup_resid": -0.000436389893225142
    },
    "100.0": {
     "I_A": -0.024464836044462035,
     "K_A": 0.0014454588990788775,
     "K_B": 0.0017449799917739206,
     "addup_resid": -0.00033488400767001103
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.003,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.014628194238062164,
    "maxres_B": 0.07304271236156423,
    "rmsres_A": 0.004306223143782091,
    "rmsres_B": 0.008459642722607665,
    "maxabs_c_A": 2.290815464869051,
    "maxabs_c_B": 1.4320268108695975
   },
   "Q": {
    "2.0": {
     "I_A": -0.05718474498071946,
     "K_A": -0.0020567538368498894,
     "K_B": 0.0008803659567839794,
     "addup_resid": -0.002819504849985499
    },
    "10.0": {
     "I_A": -0.03239675191892488,
     "K_A": 0.00022319939984871695,
     "K_B": 0.0006523583574884473,
     "addup_resid": -0.000436389893225142
    },
    "100.0": {
     "I_A": -0.024464836044462035,
     "K_A": 0.0014454588990788775,
     "K_B": 0.0017449799917739206,
     "addup_resid": -0.00033488400767001103
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.01,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 76,
    "rank_B": 75,
    "maxres_A": 0.03294710782752344,
    "maxres_B": 0.033855757217244487,
    "rmsres_A": 0.007347676597239274,
    "rmsres_B": 0.00973010026568259,
    "maxabs_c_A": 0.5855981230203281,
    "maxabs_c_B": 0.4884896473852683
   },
   "Q": {
    "2.0": {
     "I_A": -0.05444080574337329,
     "K_A": -0.004952707518464106,
     "K_B": 1.2841249982020742e-05,
     "addup_resid": -0.004695919380529712
    },
    "10.0": {
     "I_A": -0.03151999254051241,
     "K_A": -0.0006822969075865881,
     "K_B": -0.0008245724543435307,
     "addup_resid": 0.0001637815401943632
    },
    "100.0": {
     "I_A": -0.023661803750211763,
     "K_A": 0.0006217760323066202,
     "K_B": 0.00042014186049543767,
     "addup_resid": 0.0001869218293581998
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.01,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.014252750414445514,
    "maxres_B": 0.032130635966097,
    "rmsres_A": 0.0038393456762242,
    "rmsres_B": 0.0054265337895339424,
    "maxabs_c_A": 2.33386800380095,
    "maxabs_c_B": 1.1575616004108393
   },
   "Q": {
    "2.0": {
     "I_A": -0.05753583104839388,
     "K_A": -0.0016850007436289838,
     "K_B": -0.0020078638995603137,
     "addup_resid": 0.00041981107403321616
    },
    "10.0": {
     "I_A": -0.03244815442172322,
     "K_A": 0.0002763376125873851,
     "K_B": 0.0005198827865304789,
     "addup_resid": -0.00025251181946883694
    },
    "100.0": {
     "I_A": -0.024518016367754858,
     "K_A": 0.001500054672407325,
     "K_B": 0.0016269395487864546,
     "addup_resid": -0.0001636632413897221
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.01,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.014252750414445514,
    "maxres_B": 0.032130635966097,
    "rmsres_A": 0.0038393456762242,
    "rmsres_B": 0.0054265337895339424,
    "maxabs_c_A": 2.33386800380095,
    "maxabs_c_B": 1.1575616004108393
   },
   "Q": {
    "2.0": {
     "I_A": -0.05753583104839388,
     "K_A": -0.0016850007436289838,
     "K_B": -0.0020078638995603137,
     "addup_resid": 0.00041981107403321616
    },
    "10.0": {
     "I_A": -0.03244815442172322,
     "K_A": 0.0002763376125873851,
     "K_B": 0.0005198827865304789,
     "addup_resid": -0.00025251181946883694
    },
    "100.0": {
     "I_A": -0.024518016367754858,
     "K_A": 0.001500054672407325,
     "K_B": 0.0016269395487864546,
     "addup_resid": -0.0001636632413897221
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.03,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 77,
    "rank_B": 72,
    "maxres_A": 0.0262799356251128,
    "maxres_B": 0.047012115402000176,
    "rmsres_A": 0.006347079358997533,
    "rmsres_B": 0.008626061791718174,
    "maxabs_c_A": 0.6046068482405024,
    "maxabs_c_B": 0.4220390714725005
   },
   "Q": {
    "2.0": {
     "I_A": -0.055274331124448794,
     "K_A": -0.004074783692554984,
     "K_B": -0.0006745612014064095,
     "addup_resid": -0.0031749915480657753
    },
    "10.0": {
     "I_A": -0.031828038917683266,
     "K_A": -0.0003643407898158424,
     "K_B": -0.0006876015806668301,
     "addup_resid": 0.000334857043688519
    },
    "100.0": {
     "I_A": -0.023926740982653794,
     "K_A": 0.0008933765106664548,
     "K_B": 0.0005503524937129356,
     "addup_resid": 0.00032164842858273257
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.03,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.012492748348371913,
    "maxres_B": 0.017174537466979944,
    "rmsres_A": 0.0033348917685701797,
    "rmsres_B": 0.0041122582702585245,
    "maxabs_c_A": 2.352182438261392,
    "maxabs_c_B": 1.2837521877630171
   },
   "Q": {
    "2.0": {
     "I_A": -0.05789047443852624,
     "K_A": -0.0013091996226868297,
     "K_B": -0.002949922131077476,
     "addup_resid": 0.001716512695682737
    },
    "10.0": {
     "I_A": -0.032486901277023805,
     "K_A": 0.00031639656637860725,
     "K_B": 0.0004361090212623431,
     "addup_resid": -0.00012999119890011457
    },
    "100.0": {
     "I_A": -0.024564696394043017,
     "K_A": 0.0015479820425843283,
     "K_B": 0.0015698184754611155,
     "addup_resid": -5.986214177622351e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.03,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.012492748348371913,
    "maxres_B": 0.017174537466979944,
    "rmsres_A": 0.0033348917685701797,
    "rmsres_B": 0.0041122582702585245,
    "maxabs_c_A": 2.352182438261392,
    "maxabs_c_B": 1.2837521877630171
   },
   "Q": {
    "2.0": {
     "I_A": -0.05789047443852624,
     "K_A": -0.0013091996226868297,
     "K_B": -0.002949922131077476,
     "addup_resid": 0.001716512695682737
    },
    "10.0": {
     "I_A": -0.032486901277023805,
     "K_A": 0.00031639656637860725,
     "K_B": 0.0004361090212623431,
     "addup_resid": -0.00012999119890011457
    },
    "100.0": {
     "I_A": -0.024564696394043017,
     "K_A": 0.0015479820425843283,
     "K_B": 0.0015698184754611155,
     "addup_resid": -5.986214177622351e-05
    }
   }
  }
 ],
 "variant_range": {
  "2.0": {
   "I_A": {
    "min": -0.05789047443852624,
    "max": -0.05440833763756914,
    "n": 27
   },
   "K_A": {
    "min": -0.004986873746930742,
    "max": -0.0013091996226868297,
    "n": 27
   },
   "K_B": {
    "min": -0.0038169114436295004,
    "max": 0.0009817201495283534,
    "n": 27
   },
   "addup_resid": {
    "min": -0.004695919380529712,
    "max": 0.001912299416584884,
    "n": 27
   }
  },
  "10.0": {
   "I_A": {
    "min": -0.032570321657026,
    "max": -0.0313436893583785,
    "n": 27
   },
   "K_A": {
    "min": -0.0008641807079422525,
    "max": 0.000402652731340325,
    "n": 27
   },
   "K_B": {
    "min": -0.0010106168738132082,
    "max": 0.0006523583574884473,
    "n": 27
   },
   "addup_resid": {
    "min": -0.000436389893225142,
    "max": 0.0010325693344243048,
    "n": 27
   }
  },
  "100.0": {
   "I_A": {
    "min": -0.02459593103061175,
    "max": -0.023455489017078612,
    "n": 27
   },
   "K_A": {
    "min": 0.00041037449108904944,
    "max": 0.0015800538661705499,
    "n": 27
   },
   "K_B": {
    "min": 0.0003650979054574677,
    "max": 0.0017449799917739206,
    "n": 27
   },
   "addup_resid": {
    "min": -0.00033488400767001103,
    "max": 0.00047496083666132005,
    "n": 27
   }
  }
 },
 "variant_range_full_rank": {
  "2.0": {
   "I_A": {
    "min": -0.05789047443852624,
    "max": -0.056884967900848404,
    "n": 18
   },
   "K_A": {
    "min": -0.0023739585277198216,
    "max": -0.0013091996226868297,
    "n": 18
   },
   "K_B": {
    "min": -0.0038169114436295004,
    "max": 0.0008803659567839794,
    "n": 18
   },
   "addup_resid": {
    "min": -0.002819504849985499,
    "max": 0.001912299416584884,
    "n": 18
   }
  },
  "10.0": {
   "I_A": {
    "min": -0.032570321657026,
    "max": -0.03239675191892488,
    "n": 18
   },
   "K_A": {
    "min": 0.00022319939984871695,
    "max": 0.000402652731340325,
    "n": 18
   },
   "K_B": {
    "min": 0.0004361090212623431,
    "max": 0.0006523583574884473,
    "n": 18
   },
   "addup_resid": {
    "min": -0.000436389893225142,
    "max": -9.723629360103292e-05,
    "n": 18
   }
  },
  "100.0": {
   "I_A": {
    "min": -0.02459593103061175,
    "max": -0.024464836044462035,
    "n": 18
   },
   "K_A": {
    "min": 0.0014454588990788775,
    "max": 0.0015800538661705499,
    "n": 18
   },
   "K_B": {
    "min": 0.0015698184754611155,
    "max": 0.0017449799917739206,
    "n": 18
   },
   "addup_resid": {
    "min": -0.00033488400767001103,
    "max": -5.986214177622351e-05,
    "n": 18
   }
  }
 },
 "replica_fit": {
  "1": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.025697553114599453,
   "maxres_B": 0.2051800364107017,
   "rmsres_A": 0.007704253624840338,
   "rmsres_B": 0.029082368695587644,
   "maxabs_c_A": 3.1310797678747595,
   "maxabs_c_B": 6.956878626188775
  },
  "2": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.0189021939873307,
   "maxres_B": 0.02639710226977779,
   "rmsres_A": 0.004387693160665039,
   "rmsres_B": 0.006115981771807899,
   "maxabs_c_A": 1.3687944652285304,
   "maxabs_c_B": 1.3434258719098822
  },
  "3": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.02794062768609773,
   "maxres_B": 0.023958590743305974,
   "rmsres_A": 0.004681541925689159,
   "rmsres_B": 0.006172961469006185,
   "maxabs_c_A": 1.4483452328289739,
   "maxabs_c_B": 1.7697285331404378
  },
  "4": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.025912363455586507,
   "maxres_B": 0.010322806402715767,
   "rmsres_A": 0.006327097938452468,
   "rmsres_B": 0.003353019143221763,
   "maxabs_c_A": 2.056998518893939,
   "maxabs_c_B": 1.1678929945476824
  },
  "5": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.038950015805079036,
   "maxres_B": 0.2241980580174751,
   "rmsres_A": 0.007223719988813271,
   "rmsres_B": 0.023208231923011816,
   "maxabs_c_A": 2.234534973022926,
   "maxabs_c_B": 4.036196119903453
  },
  "6": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.12345873666343321,
   "maxres_B": 0.05798466708417732,
   "rmsres_A": 0.01236869090516337,
   "rmsres_B": 0.010313307387769588,
   "maxabs_c_A": 3.7886305218712493,
   "maxabs_c_B": 3.057755717553171
  },
  "7": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.10550246188009195,
   "maxres_B": 0.01812651917214625,
   "rmsres_A": 0.009970256305512607,
   "rmsres_B": 0.005299702297213294,
   "maxabs_c_A": 1.6172813426282417,
   "maxabs_c_B": 1.3803204752872444
  },
  "8": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.027619844265164062,
   "maxres_B": 0.02184611963541408,
   "rmsres_A": 0.005780130704860351,
   "rmsres_B": 0.005147693268876759,
   "maxabs_c_A": 0.9684027417986367,
   "maxabs_c_B": 1.7945975304155788
  },
  "9": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05883561135756832,
   "maxres_B": 0.045352483400822985,
   "rmsres_A": 0.007508454354796993,
   "rmsres_B": 0.010514520811429284,
   "maxabs_c_A": 1.3255162214112095,
   "maxabs_c_B": 2.185158155135797
  },
  "10": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.21594500144732998,
   "maxres_B": 0.07069692022113941,
   "rmsres_A": 0.02598205417219168,
   "rmsres_B": 0.011954827324830664,
   "maxabs_c_A": 4.029109817925811,
   "maxabs_c_B": 1.8069542357788428
  },
  "11": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.0213906788543351,
   "maxres_B": 0.015396883087767793,
   "rmsres_A": 0.006875466204875433,
   "rmsres_B": 0.0038790653251025587,
   "maxabs_c_A": 2.176804759568793,
   "maxabs_c_B": 1.4159710932968168
  },
  "12": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.075582157275347,
   "maxres_B": 0.2191750713411551,
   "rmsres_A": 0.010551745891635838,
   "rmsres_B": 0.04333805613843975,
   "maxabs_c_A": 1.8081555890346026,
   "maxabs_c_B": 5.642649883559284
  },
  "13": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.014046724759283495,
   "maxres_B": 0.03883032784255555,
   "rmsres_A": 0.0039177782982742805,
   "rmsres_B": 0.006680145480290732,
   "maxabs_c_A": 2.0483729141861353,
   "maxabs_c_B": 1.3350134024765716
  },
  "14": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.36716437598839047,
   "maxres_B": 0.017492264197787072,
   "rmsres_A": 0.054276720700817134,
   "rmsres_B": 0.0043622064428004,
   "maxabs_c_A": 10.999831865226119,
   "maxabs_c_B": 1.826558027419069
  },
  "15": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.12187319099968086,
   "maxres_B": 0.07199889036814866,
   "rmsres_A": 0.02031040733380751,
   "rmsres_B": 0.008839854250136484,
   "maxabs_c_A": 4.613055135769867,
   "maxabs_c_B": 2.364786817248403
  },
  "16": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.11184406810239074,
   "maxres_B": 0.015184021237432843,
   "rmsres_A": 0.010784601848973011,
   "rmsres_B": 0.0037432970048818784,
   "maxabs_c_A": 1.473844063005306,
   "maxabs_c_B": 1.4365556004743238
  },
  "17": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.01216151668561849,
   "maxres_B": 0.030036546168197953,
   "rmsres_A": 0.0033842011411256635,
   "rmsres_B": 0.005565173344491272,
   "maxabs_c_A": 1.6755581557475705,
   "maxabs_c_B": 2.5537402288411126
  },
  "18": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.012300415831758671,
   "maxres_B": 0.024921467273918974,
   "rmsres_A": 0.002998298056004921,
   "rmsres_B": 0.006822086919538982,
   "maxabs_c_A": 0.8193470660301755,
   "maxabs_c_B": 1.6131118050405735
  },
  "19": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.15929334257745642,
   "maxres_B": 0.02714248162692262,
   "rmsres_A": 0.020005342833818485,
   "rmsres_B": 0.005521818809663494,
   "maxabs_c_A": 7.785254369593486,
   "maxabs_c_B": 1.4243627881310426
  },
  "20": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.02445991573217199,
   "maxres_B": 0.017160969305349993,
   "rmsres_A": 0.004065077709475554,
   "rmsres_B": 0.004700504329933328,
   "maxabs_c_A": 1.0203756246443407,
   "maxabs_c_B": 1.4083768200334812
  },
  "21": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.09859502223054654,
   "maxres_B": 0.023237043972255955,
   "rmsres_A": 0.01107643888092611,
   "rmsres_B": 0.0060885428392505785,
   "maxabs_c_A": 3.192339143825406,
   "maxabs_c_B": 1.7820382174542362
  },
  "22": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.06766302376438293,
   "maxres_B": 0.027475401804019972,
   "rmsres_A": 0.011309310003285476,
   "rmsres_B": 0.006320937843143339,
   "maxabs_c_A": 3.8885724919669684,
   "maxabs_c_B": 1.9944800225752768
  },
  "23": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.047244014945200086,
   "maxres_B": 0.025112431910608968,
   "rmsres_A": 0.00927059429982377,
   "rmsres_B": 0.005460962224501719,
   "maxabs_c_A": 4.546498187463125,
   "maxabs_c_B": 1.7938672267827453
  },
  "24": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.16777103818952488,
   "maxres_B": 0.02712686401241826,
   "rmsres_A": 0.018674338308039575,
   "rmsres_B": 0.008342430261956373,
   "maxabs_c_A": 2.063686281609695,
   "maxabs_c_B": 1.481757357131545
  },
  "25": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.010629950786611997,
   "maxres_B": 0.41269125498926784,
   "rmsres_A": 0.003133494016031482,
   "rmsres_B": 0.04567501466188799,
   "maxabs_c_A": 1.6631799095793913,
   "maxabs_c_B": 6.020240032410849
  },
  "26": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.012707119692283442,
   "maxres_B": 0.014034550809839369,
   "rmsres_A": 0.003327573608249128,
   "rmsres_B": 0.004266161377886662,
   "maxabs_c_A": 1.2628322537067815,
   "maxabs_c_B": 1.2388595427444185
  },
  "27": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.033108448991484574,
   "maxres_B": 0.122761763400555,
   "rmsres_A": 0.007122369220694797,
   "rmsres_B": 0.015045108202741018,
   "maxabs_c_A": 2.0557072962912812,
   "maxabs_c_B": 2.9815874890010132
  },
  "28": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.030378213941602894,
   "maxres_B": 0.0750100156559616,
   "rmsres_A": 0.0061749360894334,
   "rmsres_B": 0.011373316187968774,
   "maxabs_c_A": 1.698792565850141,
   "maxabs_c_B": 2.172489292602386
  },
  "29": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.07420648489627485,
   "maxres_B": 0.030227409278798523,
   "rmsres_A": 0.009194275907101914,
   "rmsres_B": 0.006831736542924419,
   "maxabs_c_A": 2.141585729221774,
   "maxabs_c_B": 2.319561770415678
  },
  "30": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.04329200384186027,
   "maxres_B": 0.025621521605282943,
   "rmsres_A": 0.01039049442739628,
   "rmsres_B": 0.005603349849583751,
   "maxabs_c_A": 3.9874201105352385,
   "maxabs_c_B": 1.3503134253688434
  },
  "31": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.029500274816344874,
   "maxres_B": 0.303335158139834,
   "rmsres_A": 0.004954202487572336,
   "rmsres_B": 0.04661702519625886,
   "maxabs_c_A": 1.2690240296879163,
   "maxabs_c_B": 7.079027447469788
  },
  "32": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.09536097594111181,
   "maxres_B": 0.04170009938441671,
   "rmsres_A": 0.012377131733271787,
   "rmsres_B": 0.009774626909949466,
   "maxabs_c_A": 4.099433356211136,
   "maxabs_c_B": 2.226123070551248
  },
  "33": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.02172322807060667,
   "maxres_B": 0.09487553473037941,
   "rmsres_A": 0.005224659934777581,
   "rmsres_B": 0.019856681006469097,
   "maxabs_c_A": 1.4439633090796593,
   "maxabs_c_B": 5.760464755059603
  },
  "34": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.2025888601289243,
   "maxres_B": 0.042093095462595986,
   "rmsres_A": 0.03811087904909057,
   "rmsres_B": 0.009112763708025098,
   "maxabs_c_A": 6.234709339586501,
   "maxabs_c_B": 2.6782702914201018
  },
  "35": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.021758068102926575,
   "maxres_B": 0.02897762649587196,
   "rmsres_A": 0.005618888685432647,
   "rmsres_B": 0.006974306350050018,
   "maxabs_c_A": 1.8061024675925874,
   "maxabs_c_B": 1.7599970902898676
  },
  "36": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05568494480812236,
   "maxres_B": 0.030168472291263126,
   "rmsres_A": 0.008507437459296998,
   "rmsres_B": 0.006047277784393246,
   "maxabs_c_A": 2.934509568376666,
   "maxabs_c_B": 1.27337343331744
  },
  "37": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.057277513834434135,
   "maxres_B": 0.07238452818949198,
   "rmsres_A": 0.007026657821295662,
   "rmsres_B": 0.012779068662409063,
   "maxabs_c_A": 1.79114695583816,
   "maxabs_c_B": 2.5012532812577684
  },
  "38": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.022949369619544413,
   "maxres_B": 0.16610925226407036,
   "rmsres_A": 0.004141369453595281,
   "rmsres_B": 0.018082812606215394,
   "maxabs_c_A": 1.563548685535272,
   "maxabs_c_B": 1.3244479734731032
  },
  "39": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.08375089600932509,
   "maxres_B": 0.06248659998756111,
   "rmsres_A": 0.012691860801785578,
   "rmsres_B": 0.00902776155767179,
   "maxabs_c_A": 2.390073210334732,
   "maxabs_c_B": 1.540337784972205
  },
  "40": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.047558314680815506,
   "maxres_B": 0.016634553330904966,
   "rmsres_A": 0.006823319557970757,
   "rmsres_B": 0.00446930188538941,
   "maxabs_c_A": 1.359011308248792,
   "maxabs_c_B": 1.8850375900145426
  },
  "41": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.10482843917346589,
   "maxres_B": 0.21285607679444407,
   "rmsres_A": 0.012315746462299899,
   "rmsres_B": 0.03630265376845981,
   "maxabs_c_A": 1.2712999360320454,
   "maxabs_c_B": 12.779688562253163
  },
  "42": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.1274842714419251,
   "maxres_B": 0.25113645117164357,
   "rmsres_A": 0.016121963970995773,
   "rmsres_B": 0.027483811707814366,
   "maxabs_c_A": 2.3366666139438474,
   "maxabs_c_B": 2.54659546073192
  },
  "43": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.03411225482679825,
   "maxres_B": 0.021882024498556932,
   "rmsres_A": 0.007560656422141788,
   "rmsres_B": 0.004877954870744551,
   "maxabs_c_A": 2.929478972169858,
   "maxabs_c_B": 1.1196708341031265
  },
  "44": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.011727180556375977,
   "maxres_B": 0.08384230467799014,
   "rmsres_A": 0.0030826133582798174,
   "rmsres_B": 0.01335029202868078,
   "maxabs_c_A": 0.8799400055672812,
   "maxabs_c_B": 4.07739741926769
  },
  "45": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.016210876248978656,
   "maxres_B": 0.017290962868359697,
   "rmsres_A": 0.0045098678875176825,
   "rmsres_B": 0.005500566581063119,
   "maxabs_c_A": 1.6272604792679213,
   "maxabs_c_B": 1.7338948114176593
  },
  "46": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.021134700503917525,
   "maxres_B": 0.027501509648040767,
   "rmsres_A": 0.0044952086397206745,
   "rmsres_B": 0.007535826570887051,
   "maxabs_c_A": 2.0132378881087396,
   "maxabs_c_B": 4.067897163245676
  },
  "47": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.012740982444846727,
   "maxres_B": 0.06687384266310581,
   "rmsres_A": 0.004233106610740795,
   "rmsres_B": 0.01485530844860456,
   "maxabs_c_A": 2.288715742487714,
   "maxabs_c_B": 2.849641834618378
  },
  "48": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.034209147289071117,
   "maxres_B": 0.07595600443701755,
   "rmsres_A": 0.005144888672520593,
   "rmsres_B": 0.014676106233831957,
   "maxabs_c_A": 1.190263312994817,
   "maxabs_c_B": 2.5494605993284747
  },
  "49": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05880584411145706,
   "maxres_B": 1.0459257621187708,
   "rmsres_A": 0.01122632737271102,
   "rmsres_B": 0.13204433703989926,
   "maxabs_c_A": 2.215696138982747,
   "maxabs_c_B": 30.159063969599835
  },
  "50": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.018616317831689155,
   "maxres_B": 0.028271863344276227,
   "rmsres_A": 0.0043785245063860615,
   "rmsres_B": 0.005974039436040714,
   "maxabs_c_A": 1.4277960516160526,
   "maxabs_c_B": 2.5775529980260985
  },
  "51": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05707265738442313,
   "maxres_B": 0.02721015906520359,
   "rmsres_A": 0.009765891539736402,
   "rmsres_B": 0.005848453189299037,
   "maxabs_c_A": 3.3122914173284603,
   "maxabs_c_B": 1.739511017271168
  },
  "52": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.01052026009769591,
   "maxres_B": 0.02742263510138404,
   "rmsres_A": 0.003050549466600896,
   "rmsres_B": 0.005353214103167815,
   "maxabs_c_A": 1.7952538346734461,
   "maxabs_c_B": 1.9506093480005469
  },
  "53": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.01624895986828534,
   "maxres_B": 0.23112268290340038,
   "rmsres_A": 0.004436493711390503,
   "rmsres_B": 0.027100159269135112,
   "maxabs_c_A": 1.7679710411370253,
   "maxabs_c_B": 4.568018463610418
  },
  "54": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.40153114134337997,
   "maxres_B": 0.025147375486737678,
   "rmsres_A": 0.04598701252292401,
   "rmsres_B": 0.007970526909441139,
   "maxabs_c_A": 11.270446338343852,
   "maxabs_c_B": 2.0010384144979634
  },
  "55": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.04848144071459086,
   "maxres_B": 0.018300814606540816,
   "rmsres_A": 0.00588534570949877,
   "rmsres_B": 0.004460228723735079,
   "maxabs_c_A": 1.8225215532072823,
   "maxabs_c_B": 1.2385816423855098
  },
  "56": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.023879131031929908,
   "maxres_B": 0.02813732119225809,
   "rmsres_A": 0.0041628448234276045,
   "rmsres_B": 0.006623821271126824,
   "maxabs_c_A": 1.4407030807703285,
   "maxabs_c_B": 2.3983963750320587
  },
  "57": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.0145512101069626,
   "maxres_B": 0.021820505217792052,
   "rmsres_A": 0.003936980904300046,
   "rmsres_B": 0.0057339317601253085,
   "maxabs_c_A": 1.9165411463966018,
   "maxabs_c_B": 1.3496367513386542
  },
  "58": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.011932812439685692,
   "maxres_B": 0.02632934693456701,
   "rmsres_A": 0.003749158431291935,
   "rmsres_B": 0.008346151111355738,
   "maxabs_c_A": 1.1766087661997866,
   "maxabs_c_B": 2.9281831050447544
  },
  "59": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.08781223057397713,
   "maxres_B": 0.027806034857416423,
   "rmsres_A": 0.009201538054228579,
   "rmsres_B": 0.006885854134696372,
   "maxabs_c_A": 1.4552556093640585,
   "maxabs_c_B": 1.881069373805277
  },
  "60": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.20528011971721244,
   "maxres_B": 0.0322141361721581,
   "rmsres_A": 0.024420133017206757,
   "rmsres_B": 0.006537769396231427,
   "maxabs_c_A": 3.354345897379008,
   "maxabs_c_B": 1.2589604034209942
  },
  "61": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.09692234673639151,
   "maxres_B": 0.02239333956971512,
   "rmsres_A": 0.013815905190755776,
   "rmsres_B": 0.007392122192701187,
   "maxabs_c_A": 1.8980252825463526,
   "maxabs_c_B": 3.0713895139534215
  },
  "62": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.08930314353783753,
   "maxres_B": 0.022168736115540127,
   "rmsres_A": 0.011517105203111607,
   "rmsres_B": 0.004434380529891054,
   "maxabs_c_A": 2.725384533811546,
   "maxabs_c_B": 1.1314102171030753
  },
  "63": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.030219043002783802,
   "maxres_B": 0.02533225904252151,
   "rmsres_A": 0.007488042721202514,
   "rmsres_B": 0.006718470531624469,
   "maxabs_c_A": 2.0186200203636315,
   "maxabs_c_B": 1.4261485221815702
  },
  "64": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.09723855912926305,
   "maxres_B": 4.128124668196627,
   "rmsres_A": 0.01044824768714186,
   "rmsres_B": 0.4266912462283894,
   "maxabs_c_A": 1.8493654572669112,
   "maxabs_c_B": 23.77539897350192
  },
  "65": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.016707094942212897,
   "maxres_B": 0.17671175904002384,
   "rmsres_A": 0.004485436898106929,
   "rmsres_B": 0.028751870249447014,
   "maxabs_c_A": 1.5466406805460378,
   "maxabs_c_B": 4.583735508838959
  },
  "66": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.08469374169393706,
   "maxres_B": 0.015087112084749194,
   "rmsres_A": 0.016785420761581564,
   "rmsres_B": 0.004007109039104945,
   "maxabs_c_A": 6.557617761801199,
   "maxabs_c_B": 1.4258792847798345
  },
  "67": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.013605886276197243,
   "maxres_B": 0.02302276339524026,
   "rmsres_A": 0.0035342460368849448,
   "rmsres_B": 0.005363889438156629,
   "maxabs_c_A": 1.063871853053659,
   "maxabs_c_B": 2.1904515401075035
  },
  "68": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.019172406280336875,
   "maxres_B": 0.011629489731598053,
   "rmsres_A": 0.003545025532050413,
   "rmsres_B": 0.0036706009749800515,
   "maxabs_c_A": 1.7343447977885498,
   "maxabs_c_B": 1.5253482850526754
  },
  "69": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.08160406362647732,
   "maxres_B": 0.02533631872888742,
   "rmsres_A": 0.008861693535641691,
   "rmsres_B": 0.005916918120440212,
   "maxabs_c_A": 2.642433179754507,
   "maxabs_c_B": 2.3261568633503256
  },
  "70": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.025606592473773726,
   "maxres_B": 0.05625635965781395,
   "rmsres_A": 0.005882201443428461,
   "rmsres_B": 0.010134814532267163,
   "maxabs_c_A": 2.0631498230869956,
   "maxabs_c_B": 1.331841596823581
  },
  "71": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05504446606081259,
   "maxres_B": 0.016608213604587196,
   "rmsres_A": 0.008224889466548275,
   "rmsres_B": 0.0046302499370488,
   "maxabs_c_A": 1.7439074259893241,
   "maxabs_c_B": 1.8494007434930515
  },
  "72": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.022948974844944986,
   "maxres_B": 0.02076068249603885,
   "rmsres_A": 0.0062223998187978646,
   "rmsres_B": 0.005544445996472613,
   "maxabs_c_A": 2.2783312983433195,
   "maxabs_c_B": 1.3621501448161428
  },
  "73": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.04589724732385822,
   "maxres_B": 0.4661656799360303,
   "rmsres_A": 0.009491632919458695,
   "rmsres_B": 0.04343847548466005,
   "maxabs_c_A": 1.4720985747476925,
   "maxabs_c_B": 3.821735800010336
  },
  "74": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.03660042107314618,
   "maxres_B": 0.04858654668193296,
   "rmsres_A": 0.005837474782842569,
   "rmsres_B": 0.008631224324351271,
   "maxabs_c_A": 1.2633739681703524,
   "maxabs_c_B": 2.292335512305275
  },
  "75": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.20519495533306742,
   "maxres_B": 0.01761554963699441,
   "rmsres_A": 0.03659125406416441,
   "rmsres_B": 0.00403862605573532,
   "maxabs_c_A": 9.745084626153488,
   "maxabs_c_B": 1.59793966998594
  },
  "76": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.015932342081204864,
   "maxres_B": 0.020685545525657212,
   "rmsres_A": 0.0042510458313607695,
   "rmsres_B": 0.005356605351140757,
   "maxabs_c_A": 1.393863114068903,
   "maxabs_c_B": 1.5154560932916865
  },
  "77": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.013559263543580724,
   "maxres_B": 0.02235246345641398,
   "rmsres_A": 0.0038058450435952576,
   "rmsres_B": 0.006132140493178132,
   "maxabs_c_A": 1.8776542939785474,
   "maxabs_c_B": 1.888362726615262
  },
  "78": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.021833985447207143,
   "maxres_B": 0.13455877358575485,
   "rmsres_A": 0.005233016809416719,
   "rmsres_B": 0.014124731008837356,
   "maxabs_c_A": 1.3154165574784193,
   "maxabs_c_B": 2.2584439535084915
  },
  "79": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.010118653780152531,
   "maxres_B": 0.021044660817192806,
   "rmsres_A": 0.0030843079233000862,
   "rmsres_B": 0.006068787818972727,
   "maxabs_c_A": 1.1836936575240418,
   "maxabs_c_B": 1.1932827077529866
  },
  "80": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.01777545458485541,
   "maxres_B": 0.7981676721211644,
   "rmsres_A": 0.0042698255883586635,
   "rmsres_B": 0.07919437839169835,
   "maxabs_c_A": 1.3770708767018058,
   "maxabs_c_B": 5.070374000421716
  },
  "81": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.11483798374576103,
   "maxres_B": 0.06481709595789287,
   "rmsres_A": 0.010645145826467039,
   "rmsres_B": 0.012843525458479573,
   "maxabs_c_A": 2.9192429345368054,
   "maxabs_c_B": 2.650692992004723
  },
  "82": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.031743796673366464,
   "maxres_B": 0.11689013453666064,
   "rmsres_A": 0.009116958794378403,
   "rmsres_B": 0.018117353709486972,
   "maxabs_c_A": 3.455189935451959,
   "maxabs_c_B": 3.911434449049257
  },
  "83": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.011790297695361595,
   "maxres_B": 0.08407613900861255,
   "rmsres_A": 0.0032237591924909608,
   "rmsres_B": 0.013849676887767207,
   "maxabs_c_A": 1.3321201139627126,
   "maxabs_c_B": 4.562167905291985
  },
  "84": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.10854437144846418,
   "maxres_B": 0.03492619993153828,
   "rmsres_A": 0.014360304943307452,
   "rmsres_B": 0.006553038061128922,
   "maxabs_c_A": 5.759983595859376,
   "maxabs_c_B": 1.514273385202282
  },
  "85": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.035609166094854705,
   "maxres_B": 0.03982747659230268,
   "rmsres_A": 0.007985991405116685,
   "rmsres_B": 0.00772294945400167,
   "maxabs_c_A": 1.8978267738886214,
   "maxabs_c_B": 1.5229440561626282
  },
  "86": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.04120523687807856,
   "maxres_B": 0.017511833077479833,
   "rmsres_A": 0.005248754101237461,
   "rmsres_B": 0.005599224635700758,
   "maxabs_c_A": 1.5025362398013034,
   "maxabs_c_B": 1.938876486125004
  },
  "87": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.011613091193927148,
   "maxres_B": 0.06901981777490795,
   "rmsres_A": 0.0041083977322151554,
   "rmsres_B": 0.012599298303647224,
   "maxabs_c_A": 2.035037077660696,
   "maxabs_c_B": 2.9555499379842267
  },
  "88": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05119666022561914,
   "maxres_B": 0.024176637553999986,
   "rmsres_A": 0.009351104140866777,
   "rmsres_B": 0.005036084909265651,
   "maxabs_c_A": 1.5562202576956699,
   "maxabs_c_B": 1.9795676230601655
  },
  "89": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.02253347598168126,
   "maxres_B": 0.03508537875513745,
   "rmsres_A": 0.004400561561629594,
   "rmsres_B": 0.008325714129898371,
   "maxabs_c_A": 1.2354517338331257,
   "maxabs_c_B": 1.891347731898192
  },
  "90": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.024799337987804204,
   "maxres_B": 0.015489595138337975,
   "rmsres_A": 0.0057222113171252875,
   "rmsres_B": 0.0034096490142869456,
   "maxabs_c_A": 1.6756752599508697,
   "maxabs_c_B": 1.6194124270071089
  },
  "91": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.07280303274713718,
   "maxres_B": 0.018310266699154587,
   "rmsres_A": 0.011625078169644717,
   "rmsres_B": 0.005279711364746595,
   "maxabs_c_A": 2.6986864947137095,
   "maxabs_c_B": 1.2356996271210916
  },
  "92": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05150743933704183,
   "maxres_B": 0.07403575737186685,
   "rmsres_A": 0.008119148112541755,
   "rmsres_B": 0.009756446849835213,
   "maxabs_c_A": 3.1161514307889875,
   "maxabs_c_B": 3.168582934050063
  },
  "93": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.016886774372185887,
   "maxres_B": 0.021193731813452965,
   "rmsres_A": 0.004249373117266774,
   "rmsres_B": 0.004188800732285998,
   "maxabs_c_A": 1.6847437128489653,
   "maxabs_c_B": 2.2185335836967393
  },
  "94": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.01699688935578303,
   "maxres_B": 0.11323467714137431,
   "rmsres_A": 0.0040327543992275715,
   "rmsres_B": 0.014653921714074973,
   "maxabs_c_A": 1.8688365129796534,
   "maxabs_c_B": 3.7282225843132593
  },
  "95": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.032823824648908526,
   "maxres_B": 0.033877428483430894,
   "rmsres_A": 0.004713895670323622,
   "rmsres_B": 0.005836404225039213,
   "maxabs_c_A": 1.6813859144484726,
   "maxabs_c_B": 2.2923006297002333
  },
  "96": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.09174854647903175,
   "maxres_B": 0.040298176886446005,
   "rmsres_A": 0.014192616853713015,
   "rmsres_B": 0.010435700755057387,
   "maxabs_c_A": 3.16333420617868,
   "maxabs_c_B": 1.5493509971349102
  },
  "97": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.10755954237895016,
   "maxres_B": 0.059272523432923885,
   "rmsres_A": 0.014031122194290787,
   "rmsres_B": 0.010563544957692069,
   "maxabs_c_A": 2.596912287481565,
   "maxabs_c_B": 2.7787683645060817
  },
  "98": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.015608959245216436,
   "maxres_B": 0.021614729736513127,
   "rmsres_A": 0.004870851648327563,
   "rmsres_B": 0.006383842864673516,
   "maxabs_c_A": 1.414063865106776,
   "maxabs_c_B": 1.2602048989005425
  },
  "99": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.06402564561452251,
   "maxres_B": 0.16827280472989675,
   "rmsres_A": 0.011757976226196875,
   "rmsres_B": 0.01808447374745829,
   "maxabs_c_A": 3.70385214485882,
   "maxabs_c_B": 4.128751564664306
  },
  "100": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.053898527527930784,
   "maxres_B": 0.5934050402561406,
   "rmsres_A": 0.009156133454126926,
   "rmsres_B": 0.05963637711420904,
   "maxabs_c_A": 1.3378412493152765,
   "maxabs_c_B": 3.1955460600215857
  }
 },
 "replica_summary": {
  "2.0": {
   "n_paired": 81,
   "obs": {
    "mean": -0.06029000314362132,
    "sd": 0.022663117576518538
   },
   "I_A": {
    "mean": -0.057668391947080296,
    "sd": 0.021395822603708547
   },
   "K_A": {
    "mean": -0.0027922181172048,
    "sd": 0.006502933299067333
   },
   "K_B": {
    "mean": 0.0014183062830604284,
    "sd": 0.04258516246661159
   },
   "I_B": {
    "mean": -0.06032908884921953,
    "sd": 0.03827411031797251
   },
   "addup_resid": {
    "mean": -0.004039917479601449,
    "sd": 0.043363234162451914
   },
   "KA_minus_KB": {
    "mean": -0.004210524400265228,
    "sd": 0.04342426991161008
   },
   "unpaired": {
    "rel_sd_kappa_fo": 0.019983183505593537,
    "rel_sd_kappa_sx": 0.017422794878548392,
    "rel_sd_kappa_EFO_sx": 0.017127325493312518,
    "rel_sd_kappa_ERES_fo": 0.04667184702077713,
    "sigma_I_A": 0.026318679707996343,
    "sigma_obs": 0.026511910613876883,
    "sigma_K_A": 0.02443151775747559,
    "sigma_K_B": 0.05076996087598501,
    "n_pos": {
     "fo": 89,
     "sx": 92,
     "EFO_sx": 91,
     "ERES_fo": 89
    }
   }
  },
  "10.0": {
   "n_paired": 100,
   "obs": {
    "mean": -0.032112085062319315,
    "sd": 0.009797983585227498
   },
   "I_A": {
    "mean": -0.03246660647548982,
    "sd": 0.009813559558175875
   },
   "K_A": {
    "mean": 0.0003668613820246225,
    "sd": 0.0006909720138664423
   },
   "K_B": {
    "mean": 0.0006804914113866001,
    "sd": 0.002038119252569475
   },
   "I_B": {
    "mean": -0.032763830676700245,
    "sd": 0.010219303037376781
   },
   "addup_resid": {
    "mean": -0.00032596999821608906,
    "sd": 0.0021209791995697763
   },
   "KA_minus_KB": {
    "mean": -0.0003136300293619776,
    "sd": 0.0021256104310228238
   },
   "unpaired": {
    "rel_sd_kappa_fo": 0.00935046244502797,
    "rel_sd_kappa_sx": 0.00832686588434541,
    "rel_sd_kappa_EFO_sx": 0.008434328086634281,
    "rel_sd_kappa_ERES_fo": 0.009799188912503197,
    "sigma_I_A": 0.012592419871052042,
    "sigma_obs": 0.012520696601697284,
    "sigma_K_A": 0.011852197506321913,
    "sigma_K_B": 0.013544565377995857,
    "n_pos": {
     "fo": 100,
     "sx": 100,
     "EFO_sx": 100,
     "ERES_fo": 100
    }
   }
  },
  "100.0": {
   "n_paired": 100,
   "obs": {
    "mean": -0.023017186885254823,
    "sd": 0.006634962090189697
   },
   "I_A": {
    "mean": -0.02455006298143887,
    "sd": 0.006625900654087667
   },
   "K_A": {
    "mean": 0.0015715636028711267,
    "sd": 0.00043705482647376717
   },
   "K_B": {
    "mean": 0.0017206458629922571,
    "sd": 0.001403843883075223
   },
   "I_B": {
    "mean": -0.024692335157007746,
    "sd": 0.0069204631810652695
   },
   "addup_resid": {
    "mean": -0.00018776976680820345,
    "sd": 0.0014596738823495522
   },
   "KA_minus_KB": {
    "mean": -0.00014908226012113056,
    "sd": 0.001460863034722637
   },
   "unpaired": {
    "rel_sd_kappa_fo": 0.006309607791501691,
    "rel_sd_kappa_sx": 0.005628964861014706,
    "rel_sd_kappa_EFO_sx": 0.005670569303312699,
    "rel_sd_kappa_ERES_fo": 0.006590968833822539,
    "sigma_I_A": 0.008483307533400585,
    "sigma_obs": 0.008455554144414023,
    "sigma_K_A": 0.007990031391065406,
    "sigma_K_B": 0.009124254525768058,
    "n_pos": {
     "fo": 100,
     "sx": 100,
     "EFO_sx": 100,
     "ERES_fo": 100
    }
   }
  }
 },
 "leave_one_out": {
  "NNLO": {
   "maxres_quantiles": {
    "q50": 0.024326447944561805,
    "q90": 0.15434342238130522,
    "max": 5.15396234641689,
    "argmax": 64
   },
   "2.0": {
    "n": 89,
    "median_abs": 0.0007793426647284551,
    "q90_abs": 0.005638000503258956,
    "max_abs": 0.15195480266320072,
    "argmax": 12
   },
   "10.0": {
    "n": 100,
    "median_abs": 0.00022517966455531946,
    "q90_abs": 0.0009008861530386054,
    "max_abs": 0.006549523832257709,
    "argmax": 49
   },
   "100.0": {
    "n": 100,
    "median_abs": 0.00013329038377446478,
    "q90_abs": 0.0006980201076925544,
    "max_abs": 0.002592890398780634,
    "argmax": 64
   }
  },
  "NNLO+NLLx": {
   "maxres_quantiles": {
    "q50": 0.03299545566565021,
    "q90": 0.12950392936157992,
    "max": 0.989130633795134,
    "argmax": 14
   },
   "2.0": {
    "n": 92,
    "median_abs": 0.0016666989180390557,
    "q90_abs": 0.007007611457610233,
    "max_abs": 0.03217227372644238,
    "argmax": 6
   },
   "10.0": {
    "n": 100,
    "median_abs": 0.00023299269656906763,
    "q90_abs": 0.0007595754666419164,
    "max_abs": 0.002299412796076261,
    "argmax": 63
   },
   "100.0": {
    "n": 100,
    "median_abs": 0.0001944404266094879,
    "q90_abs": 0.0005925317188745228,
    "max_abs": 0.0017733482286146351,
    "argmax": 54
   }
  }
 },
 "nnpdf40_out_of_sample": [
  {
   "member": 0,
   "maxres": 0.00853652254718884,
   "2.0": 0.010471774978407344,
   "10.0": -0.0001704162568924028,
   "100.0": -0.0010726039204885796
  },
  {
   "member": 10,
   "maxres": 0.006606683762883869,
   "2.0": 0.010753913325393105,
   "10.0": -0.00022391986166103717,
   "100.0": -0.0011075948681638081
  },
  {
   "member": 20,
   "maxres": 0.009285876235883728,
   "2.0": 0.010729656213558592,
   "10.0": 2.2508465855164417e-05,
   "100.0": -0.0009448415625546991
  },
  {
   "member": 30,
   "maxres": 0.009466696162181876,
   "2.0": 0.010808888661157035,
   "10.0": -0.00014669876756756572,
   "100.0": -0.0010379574685031034
  },
  {
   "member": 40,
   "maxres": 0.00861969993639522,
   "2.0": 0.010530817647849133,
   "10.0": -0.00019950817327285542,
   "100.0": -0.0010862299593938918
  },
  {
   "member": 50,
   "maxres": 0.012488072845685705,
   "2.0": 0.010264977079311066,
   "10.0": -0.00026697086634808187,
   "100.0": -0.0011768154834715938
  },
  {
   "member": 60,
   "maxres": 0.008665810113338224,
   "2.0": 0.010091828993725516,
   "10.0": -0.00022333668028828857,
   "100.0": -0.0011076040739977921
  },
  {
   "member": 70,
   "maxres": 0.009435896965034551,
   "2.0": 0.01058152653292277,
   "10.0": -0.00036733091460727785,
   "100.0": -0.0012119959660017443
  },
  {
   "member": 80,
   "maxres": 0.0059844503889260325,
   "2.0": 0.010793590565810751,
   "10.0": -4.7701717247550235e-05,
   "100.0": -0.0009636331264099018
  },
  {
   "member": 90,
   "maxres": 0.005749906171972574,
   "2.0": 0.010595273299295993,
   "10.0": -0.0001408567969704011,
   "100.0": -0.0010395286947344484
  },
  {
   "member": 100,
   "maxres": 0.00734571661933664,
   "2.0": 0.010354793007839147,
   "10.0": -0.00015190652020646844,
   "100.0": -0.00105432400628791
  }
 ],
 "compare_A3": [
  {
   "Q": 2.0,
   "here_lnP_ratio_at": {
    "1e-06": 0.04070970044431611,
    "0.0001": 0.005607362174063125,
    "0.01": -0.00528783570212702,
    "0.1": 0.007378360655802073
   },
   "here_K_A": -0.0022933112889302887,
   "here_I_A": -0.05696120235337876,
   "here_K_B": -0.0026915600520974747,
   "here_KA_share": 0.03878823816481122,
   "here_KB_share": 0.045524073787796236,
   "here_IA_share": 0.9634211865182261
  },
  {
   "Q": 10.0,
   "here_lnP_ratio_at": {
    "1e-06": 0.04570802468357701,
    "0.0001": -0.007700169650999884,
    "0.01": -0.0012131643411107387,
    "0.1": 0.0016242211249092751
   },
   "here_K_A": 0.000402652731340325,
   "here_I_A": -0.032570321657026,
   "here_K_B": 0.000530402444466116,
   "here_KA_share": -0.012512210335326636,
   "here_KB_share": -0.016481961827106605,
   "here_IA_share": 1.0121046836200627
  },
  {
   "Q": 100.0,
   "here_lnP_ratio_at": {
    "1e-06": 0.018031640386130296,
    "0.0001": -0.006925975979269551,
    "0.01": 0.0006876424302273099,
    "0.1": 0.001447728217892656
   },
   "here_K_A": 0.0015778469354643665,
   "here_I_A": -0.02459378177262106,
   "here_K_B": 0.001644140972725694,
   "here_KA_share": -0.06843915530313972,
   "here_KB_share": -0.07131466103808912,
   "here_IA_share": 1.0667559776529107
  }
 ],
 "runtime_s": 19.05416989326477
}

==> anc/checks/numbers/plan/analytic/verify/S1_repaired/own_extend.json <==
{
 "a": 0.02830360670256776,
 "T1_128.0": {
  "fisher": {
   "norm": 1.000000000000002,
   "mean": 193.6471639684398,
   "var": 460.1510403570144,
   "mean_score": 9.416295868036606e-17,
   "dmean": 1.494529497730026,
   "I": 0.004855205110336016,
   "R": 1.000227999141743,
   "zR1": 0.029183890143116287,
   "min_rho": 1.0830437882316644e-35,
   "n_xi": 2704,
   "n_theta_mean": 4502,
   "xi_range": [
    20.628667889296434,
    523.428072690897
   ]
  },
  "mellin": {
   "mean": 193.6471639684394,
   "var": 460.1510403570102,
   "dmean": 1.4945294977299945
  },
  "ok": 1.0
 },
 "T1_256.0": {
  "fisher": {
   "norm": 0.9999999999999966,
   "mean": 384.946939677878,
   "var": 919.5800905626826,
   "mean_score": 1.0156805951844206e-15,
   "dmean": 1.4945294977304178,
   "I": 0.0024292273647383176,
   "R": 1.0001122396175084,
   "zR1": 0.028733342082148283,
   "min_rho": 6.721379218939607e-36,
   "n_xi": 2496,
   "n_theta_mean": 4900,
   "xi_range": [
    95.70168122707571,
    822.6910666888964
   ]
  },
  "mellin": {
   "mean": 384.94693967787873,
   "var": 919.580090562664,
   "dmean": 1.4945294977299945
  },
  "ok": 1.0
 },
 "T1": {
  "v": {
   "16.0": 0.038483367627797804,
   "32.0": 0.03240076417046822,
   "64.0": 0.03015231408380714,
   "128.0": 0.029183890143116287,
   "256.0": 0.028733342082148283
  },
  "rich2": {
   "16-32": 0.02631816071313864,
   "32-64": 0.02790386399714606,
   "64-128": 0.028215466202425432,
   "128-256": 0.02828279402118028
  },
  "fits": {
   "3pt_16-64": 0.02843243175848187,
   "3pt_32-128": 0.028319333604185218,
   "3pt_64-256": 0.028305236627431896,
   "4pt_16-128": 0.02830317672499999,
   "4pt_32-256": 0.028303222773609995
  }
 },
 "T2_128.0": {
  "fisher": {
   "norm": 1.0000000000000087,
   "mean": 194.40854948389884,
   "var": 461.06761565001835,
   "mean_score": 2.5256489608049826e-16,
   "dmean": 1.4945294977300585,
   "I": 0.004845542051137371,
   "R": 1.0002256878167397,
   "zR1": 0.028888040542682347,
   "min_rho": 4.283830768293478e-36,
   "n_xi": 2720,
   "n_theta_mean": 4508,
   "xi_range": [
    20.628667889296434,
    525.147045015005
   ]
  },
  "mellin": {
   "mean": 194.40854948389708,
   "var": 461.06761565001415,
   "dmean": 1.4945294977299945
  },
  "ok": 1.0
 },
 "T2_256.0": {
  "fisher": {
   "norm": 0.9999999999999963,
   "mean": 385.7083251933358,
   "var": 920.4966658556832,
   "mean_score": 1.2498682644412895e-15,
   "dmean": 1.4945294977305035,
   "I": 0.0024268071167118824,
   "R": 1.000111675306468,
   "zR1": 0.028588878455821032,
   "min_rho": 1.3048188758839742e-35,
   "n_xi": 2496,
   "n_theta_mean": 4903,
   "xi_range": [
    95.70168122707571,
    824.3700260086696
   ]
  },
  "mellin": {
   "mean": 385.7083251933364,
   "var": 920.4966658556681,
   "dmean": 1.4945294977299945
  },
  "ok": 1.0
 },
 "T2": {
  "v": {
   "16.0": 0.03488241660403091,
   "32.0": 0.03101427186408756,
   "64.0": 0.029530623040315618,
   "128.0": 0.028888040542682347,
   "256.0": 0.028588878455821032
  },
  "rich2": {
   "16-32": 0.027146127124144215,
   "32-64": 0.028046974216543674,
   "64-128": 0.028245458045049077,
   "128-256": 0.028289716368959716
  },
  "fits": {
   "3pt_16-64": 0.028347256580676827,
   "3pt_32-128": 0.028311619321217542,
   "3pt_64-256": 0.028304469143596595,
   "4pt_16-128": 0.02830652828415194,
   "4pt_32-256": 0.02830344768965075
  }
 },
 "PQ_128.0": {
  "fisher": {
   "norm": 1.000000000000013,
   "mean": 190.61968377178624,
   "var": 457.75067619768873,
   "mean_score": 6.93130448869983e-16,
   "dmean": 1.4945294977301553,
   "I": 0.0048807265726934805,
   "R": 1.0002406272245095,
   "zR1": 0.03080028473721086,
   "min_rho": 2.1085380532053097e-35,
   "n_xi": 2720,
   "n_theta_mean": 4505,
   "xi_range": [
    18.9096955651884,
    519.9901280426809
   ]
  },
  "mellin": {
   "mean": 190.61968377178357,
   "var": 457.7506761976801,
   "dmean": 1.4945294977299945
  },
  "ok": 1.0
 },
 "PQ_256.0": {
  "fisher": {
   "norm": 0.9999999999999991,
   "mean": 381.91945948122293,
   "var": 917.1797264033445,
   "mean_score": 6.895525817007808e-16,
   "dmean": 1.4945294977302745,
   "I": 0.0024355924198282987,
   "R": 1.000115314979503,
   "zR1": 0.029520634752771002,
   "min_rho": 4.0982433616664745e-35,
   "n_xi": 2480,
   "n_theta_mean": 4867,
   "xi_range": [
    94.02272190730245,
    819.3331480493499
   ]
  },
  "mellin": {
   "mean": 381.9194594812229,
   "var": 917.179726403334,
   "dmean": 1.4945294977299945
  },
  "ok": 1.0
 },
 "PQ": {
  "v": {
   "16.0": 0.06021279039986638,
   "32.0": 0.04012198392343436,
   "64.0": 0.0335672889306835,
   "128.0": 0.03080028473721086,
   "256.0": 0.029520634752771002
  },
  "rich2": {
   "16-32": 0.020031177447002335,
   "32-64": 0.02701259393793265,
   "64-128": 0.028033280543738215,
   "128-256": 0.028240984768331145
  },
  "fits": {
   "3pt_16-64": 0.029339732768242754,
   "3pt_32-128": 0.02837350941234007,
   "3pt_64-256": 0.028310219509862122,
   "4pt_16-128": 0.028235477504353974,
   "4pt_32-256": 0.028301178095222417
  }
 }
}

==> anc/checks/numbers/plan/analytic/verify/lo_curve/design_summary.json <==
{
 "rows": [
  {
   "option": "A",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.9372400548561846,
   "kappa_W_LO": 3.9354697578565645,
   "sqrtJ2": 3.91111139918845,
   "sqrtJ1": 3.910468239207905,
   "kappa_joint": 4.439969919228061,
   "J2_over_I": 0.9867714659641317,
   "window_ratio": 0.9990892942628439,
   "Z_W": 0.9999883394562336,
   "share_I_below_1e6": 0.0009034353463773133,
   "share_I_below_1e9": 1.792014324003883e-06,
   "share_I_below_1e12": 2.5366920192420054e-09,
   "share_I_below_1e15": 3.850612338512001e-12,
   "mass_below_1e6": 1.1548906650844011e-05,
   "drift": 5.199885914390633,
   "mean_xi": 2.2430209386501923,
   "var_xi": 1.768194782796507,
   "kappa_NNLO_W_tableI": 4.5357,
   "kappa_NNLO_W_mine_bicubic": 4.535692530866797,
   "kappa_LOkernel_on_NNLO_full": 3.9372400548561846,
   "kappa_LOkernel_on_NNLO_W": 3.9354697578565645,
   "decomp_NNLO_W_minus_LO_full": 0.5984524760106122,
   "decomp_order_part_NNLO_W_minus_LO_W": 0.6002227730102323,
   "decomp_window_part_LO_W_minus_LO_full": -0.001770296999620058
  },
  {
   "option": "A",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.4215554314562464,
   "kappa_W_LO": 3.416516648495605,
   "sqrtJ2": 3.407324536450997,
   "sqrtJ1": 3.4007588684691044,
   "kappa_joint": 3.5805677855711737,
   "J2_over_I": 0.9916989212653528,
   "window_ratio": 0.9969757126523996,
   "Z_W": 0.9999186215789108,
   "share_I_below_1e6": 0.0030036148305657507,
   "share_I_below_1e9": 1.6367343029791032e-05,
   "share_I_below_1e12": 6.070964235792074e-08,
   "share_I_below_1e15": 1.8430467595079789e-10,
   "mass_below_1e6": 8.073033274874638e-05,
   "drift": 5.406814763249898,
   "mean_xi": 2.6294920318358628,
   "var_xi": 2.5277336116381015,
   "kappa_NNLO_W_tableI": null,
   "kappa_NNLO_W_mine_bicubic": 3.851291988275728,
   "kappa_LOkernel_on_NNLO_full": 3.3961529309943375,
   "kappa_LOkernel_on_NNLO_W": 3.391344011546467,
   "decomp_NNLO_W_minus_LO_full": 0.42973655681948175,
   "decomp_order_part_NNLO_W_minus_LO_W": 0.4347753397801233,
   "decomp_window_part_LO_W_minus_LO_full": -0.00503878296064153
  },
  {
   "option": "A",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.1651133757012047,
   "kappa_W_LO": 3.1572812883282197,
   "sqrtJ2": 3.1537790723488364,
   "sqrtJ1": 3.141673840117382,
   "kappa_joint": 3.307967618274567,
   "J2_over_I": 0.9928508031900882,
   "window_ratio": 0.994876975097814,
   "Z_W": 0.9998189661471806,
   "share_I_below_1e6": 0.0050896862199189775,
   "share_I_below_1e9": 3.700891141303679e-05,
   "share_I_below_1e12": 1.7607571399007536e-07,
   "share_I_below_1e15": 6.625111065415932e-10,
   "mass_below_1e6": 0.00017968161674783938,
   "drift": 5.451073886746799,
   "mean_xi": 2.8624012746465453,
   "var_xi": 3.0105229747388584,
   "kappa_NNLO_W_tableI": 3.3376,
   "kappa_NNLO_W_mine_bicubic": 3.3376267186535924,
   "kappa_LOkernel_on_NNLO_full": 3.133018419582946,
   "kappa_LOkernel_on_NNLO_W": 3.1255616446372794,
   "decomp_NNLO_W_minus_LO_full": 0.17251334295238774,
   "decomp_order_part_NNLO_W_minus_LO_W": 0.18034543032537265,
   "decomp_window_part_LO_W_minus_LO_full": -0.007832087372984908
  },
  {
   "option": "A",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.7103538400727585,
   "kappa_W_LO": 2.6919797181426044,
   "sqrtJ2": 2.7013101202021614,
   "sqrtJ1": 2.6831092044926677,
   "kappa_joint": 2.8505311685410883,
   "J2_over_I": 0.993337673103857,
   "window_ratio": 0.9857256222688666,
   "Z_W": 0.9992276957729938,
   "share_I_below_1e6": 0.014185013381309572,
   "share_I_below_1e9": 0.00017806451294782665,
   "share_I_below_1e12": 1.344589311207622e-06,
   "share_I_below_1e15": 7.559853580568637e-09,
   "mass_below_1e6": 0.0007671802311520958,
   "drift": 5.535192938033087,
   "mean_xi": 3.437496821513843,
   "var_xi": 4.255874657159557,
   "kappa_NNLO_W_tableI": 2.7861,
   "kappa_NNLO_W_mine_bicubic": 2.786083183992458,
   "kappa_LOkernel_on_NNLO_full": 2.684170511813556,
   "kappa_LOkernel_on_NNLO_W": 2.66643459932252,
   "decomp_NNLO_W_minus_LO_full": 0.07572934391969932,
   "decomp_order_part_NNLO_W_minus_LO_W": 0.09410346584985341,
   "decomp_window_part_LO_W_minus_LO_full": -0.018374121930154086
  },
  {
   "option": "A",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.334547481326554,
   "kappa_W_LO": 2.2946247619300566,
   "sqrtJ2": 2.3258643255589777,
   "sqrtJ1": 2.3080390314410555,
   "kappa_joint": 2.46469475292895,
   "J2_over_I": 0.9925749999107045,
   "window_ratio": 0.9634032109327382,
   "Z_W": 0.9972181177016195,
   "share_I_below_1e6": 0.03632552998660401,
   "share_I_below_1e9": 0.0007784579729681624,
   "share_I_below_1e12": 9.176424533401278e-06,
   "share_I_below_1e15": 7.601712905723898e-08,
   "mass_below_1e6": 0.0027655367355771654,
   "drift": 5.605213728505654,
   "mean_xi": 4.162677184393971,
   "var_xi": 5.897908846954984,
   "kappa_NNLO_W_tableI": 2.3389,
   "kappa_NNLO_W_mine_bicubic": 2.3388952864053008,
   "kappa_LOkernel_on_NNLO_full": 2.3169116116286856,
   "kappa_LOkernel_on_NNLO_W": 2.277969247397022,
   "decomp_NNLO_W_minus_LO_full": 0.00434780507874688,
   "decomp_order_part_NNLO_W_minus_LO_W": 0.044270524475244155,
   "decomp_window_part_LO_W_minus_LO_full": -0.039922719396497275
  },
  {
   "option": "A",
   "mode": "oneloop",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.2686757924975608,
   "nf": 4,
   "kappa": 3.9372400548561846,
   "kappa_W_LO": 3.9354697578565645,
   "sqrtJ2": 3.91111139918845,
   "sqrtJ1": 3.910468239207905,
   "kappa_joint": 4.439969919228061,
   "J2_over_I": 0.9867714659641317,
   "window_ratio": 0.9990892942628439,
   "Z_W": 0.9999883394562336,
   "share_I_below_1e6": 0.0009034353463773133,
   "share_I_below_1e9": 1.792014324003883e-06,
   "share_I_below_1e12": 2.5366920192420054e-09,
   "share_I_below_1e15": 3.850612338512001e-12,
   "mass_below_1e6": 1.1548906650844011e-05,
   "drift": 5.199885914390633,
   "mean_xi": 2.2430209386501923,
   "var_xi": 1.768194782796507
  },
  {
   "option": "A",
   "mode": "oneloop",
   "Q": 5.0,
   "tau": 0.06781476041175905,
   "alphas": 0.2027663871212585,
   "nf": 5,
   "kappa": 3.4555641117887412,
   "kappa_W_LO": 3.4508297166590527,
   "sqrtJ2": 3.4408087688941618,
   "sqrtJ1": 3.434991178238075,
   "kappa_joint": 3.6192734015100454,
   "J2_over_I": 0.9914781844112602,
   "window_ratio": 0.9971892945017636,
   "Z_W": 0.9999273761201866,
   "share_I_below_1e6": 0.0027913473011364114,
   "share_I_below_1e9": 1.4587609532600348e-05,
   "share_I_below_1e12": 5.21637328736694e-08,
   "share_I_below_1e15": 1.5347897231322527e-10,
   "mass_below_1e6": 7.203999019564335e-05,
   "drift": 5.397206922509577,
   "mean_xi": 2.6004970695082017,
   "var_xi": 2.4688055518391216
  },
  {
   "option": "A",
   "mode": "oneloop",
   "Q": 10.0,
   "tau": 0.1091050882283249,
   "alphas": 0.1730836362208376,
   "nf": 5,
   "kappa": 3.201582672198526,
   "kappa_W_LO": 3.194267480412826,
   "sqrtJ2": 3.189894794510252,
   "sqrtJ1": 3.1785494793330753,
   "kappa_joint": 3.3447500123372524,
   "J2_over_I": 0.9927120148557111,
   "window_ratio": 0.9952756337323292,
   "Z_W": 0.9998394148638212,
   "share_I_below_1e6": 0.00469341181363878,
   "share_I_below_1e9": 3.268286794093214e-05,
   "share_I_below_1e12": 1.4983482339441114e-07,
   "share_I_below_1e15": 5.459532419791215e-10,
   "mass_below_1e6": 0.00015937420720151248,
   "drift": 5.441197194570597,
   "mean_xi": 2.8242792193139103,
   "var_xi": 2.9304274801941723
  },
  {
   "option": "A",
   "mode": "oneloop",
   "Q": 100.0,
   "tau": 0.212483887527887,
   "alphas": 0.1164532059584094,
   "nf": 5,
   "kappa": 2.739195137147945,
   "kappa_W_LO": 2.7218721278587794,
   "sqrtJ2": 2.730070476889223,
   "sqrtJ1": 2.7120644462337538,
   "kappa_joint": 2.8784255860853767,
   "J2_over_I": 0.9933488035626239,
   "window_ratio": 0.9867002730246675,
   "Z_W": 0.999299696573894,
   "share_I_below_1e6": 0.013216626332765522,
   "share_I_below_1e9": 0.00015967336654193817,
   "share_I_below_1e12": 1.1675653174383289e-06,
   "share_I_below_1e15": 6.383259522699003e-09,
   "mass_below_1e6": 0.0006956176877240088,
   "drift": 5.527427580920225,
   "mean_xi": 3.391504811793152,
   "var_xi": 4.15380506718158
  },
  {
   "option": "A",
   "mode": "oneloop",
   "Q": 10000.0,
   "tau": 0.34381102561174054,
   "alphas": 0.0703912405020185,
   "nf": 5,
   "kappa": 2.3511315382496965,
   "kappa_W_LO": 2.3126424879748004,
   "sqrtJ2": 2.342433616818509,
   "sqrtJ1": 2.3244991711847405,
   "kappa_joint": 2.48134877859163,
   "J2_over_I": 0.9926147623170464,
   "window_ratio": 0.9649938760397884,
   "Z_W": 0.9973817358719119,
   "share_I_below_1e6": 0.0347508409256416,
   "share_I_below_1e9": 0.000725147097035152,
   "share_I_below_1e12": 8.361554177886374e-06,
   "share_I_below_1e15": 6.79515340512095e-08,
   "mass_below_1e6": 0.0026027831391430803,
   "drift": 5.600784153635938,
   "mean_xi": 4.12258482584689,
   "var_xi": 5.805489988291818
  },
  {
   "option": "A_h0.1",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.937240202835198,
   "kappa_W_LO": 3.935469757856565,
   "sqrtJ2": 3.911111503142191,
   "sqrtJ1": 3.9104683442887334,
   "kappa_joint": 4.439970101042005,
   "J2_over_I": 0.9867714442445558,
   "window_ratio": 0.9990892263915189,
   "Z_W": 0.9999883466918589,
   "share_I_below_1e6": 0.0008847446398583046,
   "share_I_below_1e9": 1.7497459777352504e-06,
   "share_I_below_1e12": 2.4764893011530077e-09,
   "share_I_below_1e15": 3.761016335122476e-12,
   "mass_below_1e6": 1.127117287946571e-05,
   "drift": 5.199886081617694,
   "mean_xi": 2.243020936156103,
   "var_xi": 1.7681948014972235
  },
  {
   "option": "A_h0.1",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.421555570501642,
   "kappa_W_LO": 3.4165166485803256,
   "sqrtJ2": 3.4073245526517946,
   "sqrtJ1": 3.400758889271142,
   "kappa_joint": 3.580567928216153,
   "J2_over_I": 0.9916988500943612,
   "window_ratio": 0.9969756294291428,
   "Z_W": 0.9999186193299144,
   "share_I_below_1e6": 0.002950479094600453,
   "share_I_below_1e9": 1.6044061984975232e-05,
   "share_I_below_1e12": 5.945280451908722e-08,
   "share_I_below_1e15": 1.803867718107807e-10,
   "mass_below_1e6": 7.905273704886686e-05,
   "drift": 5.406814805569348,
   "mean_xi": 2.6294920358098732,
   "var_xi": 2.5277336202838425
  },
  {
   "option": "A_h0.1",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.165113507540193,
   "kappa_W_LO": 3.1572812879146523,
   "sqrtJ2": 3.153779164459889,
   "sqrtJ1": 3.1416739277189603,
   "kappa_joint": 3.307967751080969,
   "J2_over_I": 0.9928507784736016,
   "window_ratio": 0.9948768900153578,
   "Z_W": 0.999818964196518,
   "share_I_below_1e6": 0.005005214564667594,
   "share_I_below_1e9": 3.6313935504837404e-05,
   "share_I_below_1e12": 1.7257742664704273e-07,
   "share_I_below_1e15": 6.489069917575001e-10,
   "mass_below_1e6": 0.00017616680290753818,
   "drift": 5.45107404526294,
   "mean_xi": 2.862401285673677,
   "var_xi": 3.0105229819404666
  },
  {
   "option": "A_h0.1",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.7103539405825305,
   "kappa_W_LO": 2.6919797385324373,
   "sqrtJ2": 2.7013103182556275,
   "sqrtJ1": 2.683109374564173,
   "kappa_joint": 2.850531270631102,
   "J2_over_I": 0.9933377450889008,
   "window_ratio": 0.9857255611045291,
   "Z_W": 0.9992276927439594,
   "share_I_below_1e6": 0.013980243820891419,
   "share_I_below_1e9": 0.00017504267829162256,
   "share_I_below_1e12": 1.3199619104107256e-06,
   "share_I_below_1e15": 7.414946400770113e-09,
   "mass_below_1e6": 0.0007538293116089611,
   "drift": 5.5351932821331875,
   "mean_xi": 3.437496841660376,
   "var_xi": 4.2558746467743145
  },
  {
   "option": "A_h0.1",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.334547523385896,
   "kappa_W_LO": 2.294624795822628,
   "sqrtJ2": 2.3258645541286147,
   "sqrtJ1": 2.308039219306484,
   "kappa_joint": 2.46469479280741,
   "J2_over_I": 0.9925751592327533,
   "window_ratio": 0.9634032013974964,
   "Z_W": 0.9972181143049134,
   "share_I_below_1e6": 0.0358797915767034,
   "share_I_below_1e9": 0.0007666086324708215,
   "share_I_below_1e12": 9.022072464631082e-06,
   "share_I_below_1e15": 7.466054277007586e-08,
   "mass_below_1e6": 0.0027228852272298595,
   "drift": 5.605214172698442,
   "mean_xi": 4.162677207245498,
   "var_xi": 5.897908821596783
  },
  {
   "option": "A_lam+0.1",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.9370474581480126,
   "kappa_W_LO": 3.935469757856565,
   "sqrtJ2": 3.910764618753589,
   "sqrtJ1": 3.9101767659294002,
   "kappa_joint": 4.43936730646882,
   "J2_over_I": 0.9866930177886732,
   "window_ratio": 0.9991856767137147,
   "Z_W": 0.999986969376067,
   "share_I_below_1e6": 0.0008070521941297021,
   "share_I_below_1e9": 1.1904290425774687e-06,
   "share_I_below_1e12": 2.146295991289541e-09,
   "share_I_below_1e15": 6.088083025647879e-12,
   "mass_below_1e6": 1.2918986970060591e-05,
   "drift": 5.199884995269494,
   "mean_xi": 2.2430398789503085,
   "var_xi": 1.7684577777921762
  },
  {
   "option": "A_lam+0.1",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.421456808571643,
   "kappa_W_LO": 3.416516648466501,
   "sqrtJ2": 3.407228186067741,
   "sqrtJ1": 3.400583007723836,
   "kappa_joint": 3.5805070517898043,
   "J2_over_I": 0.9917000053444818,
   "window_ratio": 0.9970318227208522,
   "Z_W": 0.9999172515870899,
   "share_I_below_1e6": 0.0029475044573125794,
   "share_I_below_1e9": 1.520568625774176e-05,
   "share_I_below_1e12": 5.554874265930141e-08,
   "share_I_below_1e15": 1.7535637341616878e-10,
   "mass_below_1e6": 8.209847911015643e-05,
   "drift": 5.4068140131159375,
   "mean_xi": 2.6295108889265046,
   "var_xi": 2.5279943598227517
  },
  {
   "option": "A_lam+0.1",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.165041621211995,
   "kappa_W_LO": 3.157281288748265,
   "sqrtJ2": 3.153718746709345,
   "sqrtJ1": 3.1415379272819046,
   "kappa_joint": 3.307903677618647,
   "J2_over_I": 0.9928578374793862,
   "window_ratio": 0.9949207223323155,
   "Z_W": 0.9998175962910593,
   "share_I_below_1e6": 0.005045937815683002,
   "share_I_below_1e9": 3.592280006635087e-05,
   "share_I_below_1e12": 1.7164093427847542e-07,
   "share_I_below_1e15": 6.662712340281653e-10,
   "mass_below_1e6": 0.00018104963317315369,
   "drift": 5.45107323973332,
   "mean_xi": 2.862420101824188,
   "var_xi": 3.0107827550768516
  },
  {
   "option": "A_lam+0.1",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.710311346982595,
   "kappa_W_LO": 2.6919797183909333,
   "sqrtJ2": 2.701277942418815,
   "sqrtJ1": 2.683027673578234,
   "kappa_joint": 2.850485049443958,
   "J2_over_I": 0.9933451553376974,
   "window_ratio": 0.9857551811227993,
   "Z_W": 0.9992263267303869,
   "share_I_below_1e6": 0.014155451859659192,
   "share_I_below_1e9": 0.00017694318331575512,
   "share_I_below_1e12": 1.3441046748205932e-06,
   "share_I_below_1e15": 7.691724869013616e-09,
   "mass_below_1e6": 0.000768547443348933,
   "drift": 5.535192486859534,
   "mean_xi": 3.437515591881259,
   "var_xi": 4.256132619340855
  },
  {
   "option": "A_lam+0.1",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.334519507545715,
   "kappa_W_LO": 2.2946247620050024,
   "sqrtJ2": 2.325842450610199,
   "sqrtJ1": 2.3079887299974815,
   "kappa_joint": 2.4646646369654683,
   "J2_over_I": 0.9925801165922923,
   "window_ratio": 0.9634249794346019,
   "Z_W": 0.9972167514153413,
   "share_I_below_1e6": 0.036303755344108714,
   "share_I_below_1e9": 0.0007769728113008363,
   "share_I_below_1e12": 9.182354089571752e-06,
   "share_I_below_1e15": 7.6688085522391e-08,
   "mass_below_1e6": 0.002766901216804359,
   "drift": 5.6052134403313865,
   "mean_xi": 4.162695907592541,
   "var_xi": 5.898165327148412
  },
  {
   "option": "A_lam-0.1",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.9374695904858115,
   "kappa_W_LO": 3.935469757856565,
   "sqrtJ2": 3.911382186075762,
   "sqrtJ1": 3.9106953093096632,
   "kappa_joint": 4.440726727304704,
   "J2_over_I": 0.9867930488052892,
   "window_ratio": 0.9989739195018087,
   "Z_W": 0.9999894466714032,
   "share_I_below_1e6": 0.0010188109469971881,
   "share_I_below_1e9": 2.9869980402512774e-06,
   "share_I_below_1e12": 4.853834762584328e-09,
   "share_I_below_1e15": 6.753171401693257e-12,
   "mass_below_1e6": 1.0441691357348886e-05,
   "drift": 5.199886615405774,
   "mean_xi": 2.2430058912758395,
   "var_xi": 1.7679899289938303
  },
  {
   "option": "A_lam-0.1",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.4216380923946637,
   "kappa_W_LO": 3.416516648523809,
   "sqrtJ2": 3.4074011936450117,
   "sqrtJ1": 3.4008958557243316,
   "kappa_joint": 3.580624383326394,
   "J2_over_I": 0.9916956267050555,
   "window_ratio": 0.9969286466196381,
   "Z_W": 0.9999197287240753,
   "share_I_below_1e6": 0.0030506809795571984,
   "share_I_below_1e9": 1.6956318910450678e-05,
   "share_I_below_1e12": 6.16252056765379e-08,
   "share_I_below_1e15": 1.802094015029247e-10,
   "mass_below_1e6": 7.962503071673728e-05,
   "drift": 5.406815333265856,
   "mean_xi": 2.629477053334229,
   "var_xi": 2.5275305156851324
  },
  {
   "option": "A_lam-0.1",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.165171593214313,
   "kappa_W_LO": 3.1572812879074537,
   "sqrtJ2": 3.1538273911774692,
   "sqrtJ1": 3.141779722260515,
   "kappa_joint": 3.308023015869264,
   "J2_over_I": 0.9928447021044959,
   "window_ratio": 0.9948414788261456,
   "Z_W": 0.9998200731828382,
   "share_I_below_1e6": 0.005125183384297743,
   "share_I_below_1e9": 3.749875622493817e-05,
   "share_I_below_1e12": 1.755974932163786e-07,
   "share_I_below_1e15": 6.435283590137048e-10,
   "mass_below_1e6": 0.00017857641820968195,
   "drift": 5.451074378615877,
   "mean_xi": 2.862386318896141,
   "var_xi": 3.0103206041878146
  },
  {
   "option": "A_lam-0.1",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.7103876099715123,
   "kappa_W_LO": 2.6919797178940605,
   "sqrtJ2": 2.7013359961055796,
   "sqrtJ1": 2.683172735672119,
   "kappa_joint": 2.850568205859467,
   "J2_over_I": 0.993331950424972,
   "window_ratio": 0.9857021504712998,
   "Z_W": 0.9992288021505569,
   "share_I_below_1e6": 0.01420848729459108,
   "share_I_below_1e9": 0.00017857841288773278,
   "share_I_below_1e12": 1.3398679286772672e-06,
   "share_I_below_1e15": 7.444897755853967e-09,
   "mass_below_1e6": 0.000766075682065956,
   "drift": 5.535193281090768,
   "mean_xi": 3.437481908968854,
   "var_xi": 4.255673648981011
  },
  {
   "option": "A_lam-0.1",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.334569589204609,
   "kappa_W_LO": 2.2946247618550624,
   "sqrtJ2": 2.3258818557758194,
   "sqrtJ1": 2.3080782359861427,
   "kappa_joint": 2.4647186040754034,
   "J2_over_I": 0.9925711630509275,
   "window_ratio": 0.9633860311970903,
   "Z_W": 0.9972192218511051,
   "share_I_below_1e6": 0.03634271457080871,
   "share_I_below_1e9": 0.0007792411786775112,
   "share_I_below_1e12": 9.163471537243934e-06,
   "share_I_below_1e15": 7.54978985616289e-08,
   "mass_below_1e6": 0.002764434392257515,
   "drift": 5.6052139476364005,
   "mean_xi": 4.1626623076985165,
   "var_xi": 5.8977089484397816
  },
  {
   "option": "A_nz32",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.9372400550651663,
   "kappa_W_LO": 3.9354697576543014,
   "sqrtJ2": 3.911111399755305,
   "sqrtJ1": 3.9104682397883495,
   "kappa_joint": 4.439969919411918,
   "J2_over_I": 0.986771466145414,
   "window_ratio": 0.999089294054088,
   "Z_W": 0.9999883394562336,
   "share_I_below_1e6": 0.0009034353440522943,
   "share_I_below_1e9": 1.7920139908174957e-06,
   "share_I_below_1e12": 2.5366919427413785e-09,
   "share_I_below_1e15": 3.85061065595816e-12,
   "mass_below_1e6": 1.1548906650844011e-05,
   "drift": 5.1998859151624695,
   "mean_xi": 2.2430209386501923,
   "var_xi": 1.768194782796507
  },
  {
   "option": "A_nz32",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.421555431476467,
   "kappa_W_LO": 3.4165166485238587,
   "sqrtJ2": 3.4073245365856724,
   "sqrtJ1": 3.4007588685919674,
   "kappa_joint": 3.580567785586773,
   "J2_over_I": 0.9916989213320256,
   "window_ratio": 0.9969757126571053,
   "Z_W": 0.9999186215789108,
   "share_I_below_1e6": 0.0030036148276981075,
   "share_I_below_1e9": 1.63673430229988e-05,
   "share_I_below_1e12": 6.070963763826835e-08,
   "share_I_below_1e15": 1.8430462927823862e-10,
   "mass_below_1e6": 8.073033274874638e-05,
   "drift": 5.406814763445236,
   "mean_xi": 2.6294920318358628,
   "var_xi": 2.5277336116381015
  },
  {
   "option": "A_nz32",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.1651133757077594,
   "kappa_W_LO": 3.1572812883624564,
   "sqrtJ2": 3.1537790724291526,
   "sqrtJ1": 3.1416738401875453,
   "kappa_joint": 3.3079676182803426,
   "J2_over_I": 0.9928508032365453,
   "window_ratio": 0.9948769751152695,
   "Z_W": 0.9998189661471806,
   "share_I_below_1e6": 0.005089686218957946,
   "share_I_below_1e9": 3.700891141968924e-05,
   "share_I_below_1e12": 1.760757092449804e-07,
   "share_I_below_1e15": 6.625109387143395e-10,
   "mass_below_1e6": 0.00017968161674783938,
   "drift": 5.451073886868539,
   "mean_xi": 2.8624012746465453,
   "var_xi": 3.0105229747388584
  },
  {
   "option": "A_nz32",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.710353840066434,
   "kappa_W_LO": 2.6919797181839447,
   "sqrtJ2": 2.701310120226012,
   "sqrtJ1": 2.6831092045119083,
   "kappa_joint": 2.850531168536039,
   "J2_over_I": 0.9933376731260336,
   "window_ratio": 0.9857256223037418,
   "Z_W": 0.9992276957729938,
   "share_I_below_1e6": 0.014185013383158453,
   "share_I_below_1e9": 0.00017806451303309858,
   "share_I_below_1e12": 1.344589305987099e-06,
   "share_I_below_1e15": 7.559852742364438e-09,
   "mass_below_1e6": 0.0007671802311520958,
   "drift": 5.53519293807278,
   "mean_xi": 3.437496821513843,
   "var_xi": 4.255874657159557
  },
  {
   "option": "A_nz32",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.3345474813206106,
   "kappa_W_LO": 2.2946247619577482,
   "sqrtJ2": 2.3258643255607665,
   "sqrtJ1": 2.308039031442178,
   "kappa_joint": 2.4646947529237138,
   "J2_over_I": 0.9925749999172852,
   "window_ratio": 0.9634032109608961,
   "Z_W": 0.9972181177016195,
   "share_I_below_1e6": 0.036325529993045585,
   "share_I_below_1e9": 0.0007784579732695061,
   "share_I_below_1e12": 9.176424525450266e-06,
   "share_I_below_1e15": 7.601712621331177e-08,
   "mass_below_1e6": 0.0027655367355771654,
   "drift": 5.60521372850838,
   "mean_xi": 4.162677184393971,
   "var_xi": 5.897908846954984
  },
  {
   "option": "A_xc1e-5",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.9370065533257756,
   "kappa_W_LO": 3.935358735133031,
   "sqrtJ2": 3.9107797212274007,
   "sqrtJ1": 3.9101824584223137,
   "kappa_joint": 4.438493403530534,
   "J2_over_I": 0.9867211419735606,
   "window_ratio": 0.9991504265743146,
   "Z_W": 0.9999873327148511,
   "share_I_below_1e6": 0.0008426560036501812,
   "share_I_below_1e9": 1.8098388314216125e-06,
   "share_I_below_1e12": 2.9332274869778857e-09,
   "share_I_below_1e15": 4.735184223985262e-12,
   "mass_below_1e6": 1.2550545321486e-05,
   "drift": 5.199889047479417,
   "mean_xi": 2.24304250666316,
   "var_xi": 1.7684553849798936
  },
  {
   "option": "A_xc1e-5",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.421447362261529,
   "kappa_W_LO": 3.416474538020614,
   "sqrtJ2": 3.4072174574123,
   "sqrtJ1": 3.4005818213583225,
   "kappa_joint": 3.580464248436311,
   "J2_over_I": 0.9916992360018078,
   "window_ratio": 0.997012915608397,
   "Z_W": 0.9999174174323109,
   "share_I_below_1e6": 0.0029665811390599144,
   "share_I_below_1e9": 1.62939155286773e-05,
   "share_I_below_1e12": 6.186530679521087e-08,
   "share_I_below_1e15": 1.9236521774929926e-10,
   "mass_below_1e6": 8.19300072160067e-05,
   "drift": 5.406817342193051,
   "mean_xi": 2.629513805778705,
   "var_xi": 2.527999236783095
  },
  {
   "option": "A_xc1e-5",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.1650344415827503,
   "kappa_W_LO": 3.1572541571733224,
   "sqrtJ2": 3.153708637207223,
   "sqrtJ1": 3.1415352380944546,
   "kappa_joint": 3.307892403608633,
   "J2_over_I": 0.9928559765308976,
   "window_ratio": 0.9949082070193632,
   "Z_W": 0.9998176669001259,
   "share_I_below_1e6": 0.005058578917364662,
   "share_I_below_1e9": 3.6932698810387714e-05,
   "share_I_below_1e12": 1.7834927866288437e-07,
   "share_I_below_1e15": 6.826810200746061e-10,
   "mass_below_1e6": 0.00018097679176013324,
   "drift": 5.451076111448925,
   "mean_xi": 2.8624231514319347,
   "var_xi": 3.010791081869579
  },
  {
   "option": "A_xc1e-5",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.710306472600844,
   "kappa_W_LO": 2.6919682728847856,
   "sqrtJ2": 2.701271120550489,
   "sqrtJ1": 2.6830239820216684,
   "kappa_joint": 2.8504838550325093,
   "J2_over_I": 0.9933437110825856,
   "window_ratio": 0.9857502431882378,
   "Z_W": 0.9992262240166213,
   "share_I_below_1e6": 0.014160459603565744,
   "share_I_below_1e9": 0.00017792075266756023,
   "share_I_below_1e12": 1.351998722690289e-06,
   "share_I_below_1e15": 7.668257870996612e-09,
   "mass_below_1e6": 0.0007686488869804754,
   "drift": 5.535194489462997,
   "mean_xi": 3.4375188937600596,
   "var_xi": 4.256147411025198
  },
  {
   "option": "A_xc1e-5",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.3345159699445626,
   "kappa_W_LO": 2.2946200691193934,
   "sqrtJ2": 2.325837972845864,
   "sqrtJ1": 2.3079853356239757,
   "kappa_joint": 2.4646628334523313,
   "J2_over_I": 0.9925793029174972,
   "window_ratio": 0.9634237330079626,
   "Z_W": 0.997216517963146,
   "share_I_below_1e6": 0.03630503520471488,
   "share_I_below_1e9": 0.0007780778274511814,
   "share_I_below_1e12": 9.196710700788672e-06,
   "share_I_below_1e15": 7.652919853344773e-08,
   "mass_below_1e6": 0.0027671343944919327,
   "drift": 5.605214719502946,
   "mean_xi": 4.162699419340125,
   "var_xi": 5.898185368185242
  },
  {
   "option": "A_xc1e-7",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.937288704545152,
   "kappa_W_LO": 3.935469757856565,
   "sqrtJ2": 3.9111787154268134,
   "sqrtJ1": 3.9105244014068203,
   "kappa_joint": 4.4413851110984215,
   "J2_over_I": 0.9867810479027607,
   "window_ratio": 0.9990648594942725,
   "Z_W": 0.9999885945443938,
   "share_I_below_1e6": 0.0009278702927610828,
   "share_I_below_1e9": 1.7994993978200367e-06,
   "share_I_below_1e12": 2.336597138080412e-09,
   "share_I_below_1e15": 3.518130207899121e-12,
   "mass_below_1e6": 1.1293818461800672e-05,
   "drift": 5.1998854230604445,
   "mean_xi": 2.2430173286116064,
   "var_xi": 1.7681436600757623
  },
  {
   "option": "A_xc1e-7",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.421575543779102,
   "kappa_W_LO": 3.41651664849644,
   "sqrtJ2": 3.407343183426334,
   "sqrtJ1": 3.400793625277755,
   "kappa_joint": 3.580587168774806,
   "J2_over_I": 0.9916981169870095,
   "window_ratio": 0.9969642463816429,
   "Z_W": 0.9999188766492785,
   "share_I_below_1e6": 0.0030150813404023116,
   "share_I_below_1e9": 1.6471621711150357e-05,
   "share_I_below_1e12": 6.018231291624636e-08,
   "share_I_below_1e15": 1.8036257670824414e-10,
   "mass_below_1e6": 8.047526427707881e-05,
   "drift": 5.406814358826651,
   "mean_xi": 2.629488389590412,
   "var_xi": 2.5276815658546594
  },
  {
   "option": "A_xc1e-7",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.165127740427628,
   "kappa_W_LO": 3.1572812883287806,
   "sqrtJ2": 3.1537906675749525,
   "sqrtJ1": 3.141701034627992,
   "kappa_joint": 3.307981352499006,
   "J2_over_I": 0.9928490918370377,
   "window_ratio": 0.9948681985317371,
   "Z_W": 0.9998192211921305,
   "share_I_below_1e6": 0.005098463080644622,
   "share_I_below_1e9": 3.7134364122185624e-05,
   "share_I_below_1e12": 1.7507363008816322e-07,
   "share_I_below_1e15": 6.522897152808428e-10,
   "mass_below_1e6": 0.00017942657352518478,
   "drift": 5.451073537874682,
   "mean_xi": 2.8623976162733387,
   "var_xi": 3.010470471549306
  },
  {
   "option": "A_xc1e-7",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.710362339152618,
   "kappa_W_LO": 2.6919797181426772,
   "sqrtJ2": 2.7013162731952676,
   "sqrtJ1": 2.6831259075475278,
   "kappa_joint": 2.8505396222338053,
   "J2_over_I": 0.9933359685398883,
   "window_ratio": 0.9857196917041803,
   "Z_W": 0.9992279506671199,
   "share_I_below_1e6": 0.014190944483721062,
   "share_I_below_1e9": 0.00017828370884522788,
   "share_I_below_1e12": 1.3418819218024358e-06,
   "share_I_below_1e15": 7.50785721326976e-09,
   "mass_below_1e6": 0.0007669253377808674,
   "drift": 5.535192694741676,
   "mean_xi": 3.4374931324879157,
   "var_xi": 4.2558212956770465
  },
  {
   "option": "A_xc1e-7",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.3345531468408125,
   "kappa_W_LO": 2.294624761930061,
   "sqrtJ2": 2.3258685610269536,
   "sqrtJ1": 2.3080495452508583,
   "kappa_joint": 2.4647004488611217,
   "J2_over_I": 0.992573797339765,
   "window_ratio": 0.9633987807019471,
   "Z_W": 0.9972183720831207,
   "share_I_below_1e6": 0.036329961464796334,
   "share_I_below_1e9": 0.000778858697187937,
   "share_I_below_1e12": 9.170930131869483e-06,
   "share_I_below_1e15": 7.579570869305875e-08,
   "mass_below_1e6": 0.002765282351936619,
   "drift": 5.605213573099747,
   "mean_xi": 4.162673469852454,
   "var_xi": 5.897854786796913
  },
  {
   "option": "A_xu0.95",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.937240074715574,
   "kappa_W_LO": 3.935469775302497,
   "sqrtJ2": 3.9111114037428933,
   "sqrtJ1": 3.9104682439337908,
   "kappa_joint": 4.439969913064108,
   "J2_over_I": 0.9867714583077737,
   "window_ratio": 0.9990892930071051,
   "Z_W": 0.9999883394213277,
   "share_I_below_1e6": 0.0009034353378459559,
   "share_I_below_1e9": 1.7920143070818275e-06,
   "share_I_below_1e12": 2.5366919952882044e-09,
   "share_I_below_1e15": 3.850612302151218e-12,
   "mass_below_1e6": 1.154890665829548e-05,
   "drift": 5.1998859177026,
   "mean_xi": 2.243020940078589,
   "var_xi": 1.768194780775139
  },
  {
   "option": "A_xu0.95",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.42155544369688,
   "kappa_W_LO": 3.416516660373698,
   "sqrtJ2": 3.4073245404001486,
   "sqrtJ1": 3.4007588719751918,
   "kappa_joint": 3.5805677874918604,
   "J2_over_I": 0.9916989164685305,
   "window_ratio": 0.9969757124345154,
   "Z_W": 0.9999186215620425,
   "share_I_below_1e6": 0.003003614811318535,
   "share_I_below_1e9": 1.6367342921926994e-05,
   "share_I_below_1e12": 6.070964197914775e-08,
   "share_I_below_1e15": 1.8430467476274143e-10,
   "mass_below_1e6": 8.073033279766746e-05,
   "drift": 5.406814765996968,
   "mean_xi": 2.629492033506513,
   "var_xi": 2.527733608994615
  },
  {
   "option": "A_xu0.95",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.1651133853505797,
   "kappa_W_LO": 3.157281297852041,
   "sqrtJ2": 3.1537790757851263,
   "sqrtJ1": 3.141673843032721,
   "kappa_joint": 3.3079676223451697,
   "J2_over_I": 0.9928507992999243,
   "window_ratio": 0.9948769750226137,
   "Z_W": 0.9998189661360027,
   "share_I_below_1e6": 0.005089686192377267,
   "share_I_below_1e9": 3.7008911204642226e-05,
   "share_I_below_1e12": 1.7607571305017658e-07,
   "share_I_below_1e15": 6.625111029865945e-10,
   "mass_below_1e6": 0.00017968161686447362,
   "drift": 5.451073889116604,
   "mean_xi": 2.862401276426721,
   "var_xi": 3.0105229717691806
  },
  {
   "option": "A_xu0.95",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.710353846046809,
   "kappa_W_LO": 2.6919797241352574,
   "sqrtJ2": 2.7013101226137586,
   "sqrtJ1": 2.683109206448992,
   "kappa_joint": 2.8505311739446535,
   "J2_over_I": 0.9933376704985151,
   "window_ratio": 0.9857256223029034,
   "Z_W": 0.999227695763621,
   "share_I_below_1e6": 0.014185013328426161,
   "share_I_below_1e9": 0.00017806451218465989,
   "share_I_below_1e12": 1.3445893064198577e-06,
   "share_I_below_1e15": 7.559853553639302e-09,
   "mass_below_1e6": 0.000767180231663343,
   "drift": 5.535192939685726,
   "mean_xi": 3.4374968235021264,
   "var_xi": 4.255874653494768
  },
  {
   "option": "A_xu0.95",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.334547484981682,
   "kappa_W_LO": 2.2946247656353314,
   "sqrtJ2": 2.325864327150226,
   "sqrtJ1": 2.308039032726983,
   "kappa_joint": 2.4646947571592426,
   "J2_over_I": 0.9925749981607647,
   "window_ratio": 0.9634032110171993,
   "Z_W": 0.9972181176911303,
   "share_I_below_1e6": 0.03632552989911383,
   "share_I_below_1e9": 0.000778457970294557,
   "share_I_below_1e12": 9.176424513808329e-06,
   "share_I_below_1e15": 7.601712889437899e-08,
   "mass_below_1e6": 0.0027655367374133347,
   "drift": 5.605213729561279,
   "mean_xi": 4.162677186555348,
   "var_xi": 5.897908842604423
  },
  {
   "option": "B",
   "mode": "grid",
   "Q": 12.58165,
   "tau": 0,
   "alphas": 0.2003777,
   "nf": 5,
   "kappa": 2.8553069068381642,
   "kappa_W_LO": 2.8416232973776734,
   "sqrtJ2": 2.84176414451881,
   "sqrtJ1": 2.8112619098204124,
   "kappa_joint": 3.031749445491528,
   "J2_over_I": 0.9905364670064997,
   "window_ratio": 0.9899077548609986,
   "Z_W": 0.9994643521721656,
   "share_I_below_1e6": 0.010029234245621467,
   "share_I_below_1e9": 0.0001084781189958765,
   "share_I_below_1e12": 7.700263596053144e-07,
   "share_I_below_1e15": 5.085973969373055e-09,
   "mass_below_1e6": 0.0005320363078642631,
   "drift": 5.550017455883418,
   "mean_xi": 3.1552995295157475,
   "var_xi": 3.8974996197178946
  },
  {
   "option": "B",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.1069583534452395,
   "alphas": 0.1329798112899528,
   "nf": 5,
   "kappa": 2.49104448075385,
   "kappa_W_LO": 2.4630265839710046,
   "sqrtJ2": 2.4797255040991093,
   "sqrtJ1": 2.451938536812657,
   "kappa_joint": 2.650050861381098,
   "J2_over_I": 0.9909329112542479,
   "window_ratio": 0.9759826505468598,
   "Z_W": 0.9983133158392198,
   "share_I_below_1e6": 0.023857642611136137,
   "share_I_below_1e9": 0.0004189955735346742,
   "share_I_below_1e12": 4.247017648098426e-06,
   "share_I_below_1e15": 3.343062635260118e-08,
   "mass_below_1e6": 0.001676374244185988,
   "drift": 5.6051833612573585,
   "mean_xi": 3.7520512263602575,
   "var_xi": 5.225892712425431
  },
  {
   "option": "B",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.2525327887219812,
   "alphas": 0.07610864155288138,
   "nf": 5,
   "kappa": 2.1517286538917317,
   "kappa_W_LO": 2.0941956829063257,
   "sqrtJ2": 2.1415855849451226,
   "sqrtJ1": 2.1200775841525066,
   "kappa_joint": 2.2827869100295146,
   "J2_over_I": 0.9905943882479027,
   "window_ratio": 0.9420795457577371,
   "Z_W": 0.9945532963492755,
   "share_I_below_1e6": 0.05736868425371843,
   "share_I_below_1e9": 0.0017111969037454779,
   "share_I_below_1e12": 2.6740236295346935e-05,
   "share_I_below_1e15": 2.908143366414168e-07,
   "mass_below_1e6": 0.005417254468998237,
   "drift": 5.654019946759178,
   "mean_xi": 4.571873131458153,
   "var_xi": 7.1123179668328085
  },
  {
   "option": "C",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3766803156177218,
   "nf": 4,
   "kappa": 3.6332107494764103,
   "kappa_W_LO": 3.630618438448609,
   "sqrtJ2": 3.5973234000657177,
   "sqrtJ1": 3.5832278630800327,
   "kappa_joint": 3.9109493533190642,
   "J2_over_I": 0.980342395917021,
   "window_ratio": 0.9985329084742605,
   "Z_W": 0.9999593497426571,
   "share_I_below_1e6": 0.001456217613490946,
   "share_I_below_1e9": 6.011065264747778e-06,
   "share_I_below_1e12": 2.045300189009208e-08,
   "share_I_below_1e15": 6.581931784713687e-11,
   "mass_below_1e6": 4.032405197077573e-05,
   "drift": 5.275832641641773,
   "mean_xi": 2.3189600457536637,
   "var_xi": 2.1678696635860355
  },
  {
   "option": "C",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.09045797625996646,
   "alphas": 0.25866086268075134,
   "nf": 5,
   "kappa": 3.1434359877566695,
   "kappa_W_LO": 3.1355388914527014,
   "sqrtJ2": 3.1241734796416507,
   "sqrtJ1": 3.09826772601888,
   "kappa_joint": 3.317720874554865,
   "J2_over_I": 0.987781848081083,
   "window_ratio": 0.9947688989486156,
   "Z_W": 0.9997860132427827,
   "share_I_below_1e6": 0.005197232158857437,
   "share_I_below_1e9": 4.1146790562072744e-05,
   "share_I_below_1e12": 2.227679589679832e-07,
   "share_I_below_1e15": 9.844532991872209e-10,
   "mass_below_1e6": 0.0002124436398905814,
   "drift": 5.495262126002832,
   "mean_xi": 2.8036615874559874,
   "var_xi": 3.1458567331149645
  },
  {
   "option": "C",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.14208522052591205,
   "alphas": 0.2122978837409955,
   "nf": 5,
   "kappa": 2.900537573872412,
   "kappa_W_LO": 2.8881486139592423,
   "sqrtJ2": 2.8847843614859037,
   "sqrtJ1": 2.8566618637855994,
   "kappa_joint": 3.0694974050692116,
   "J2_over_I": 0.9891672263699991,
   "window_ratio": 0.9910347003185483,
   "Z_W": 0.9995551917101306,
   "share_I_below_1e6": 0.008909104484100079,
   "share_I_below_1e9": 9.250282418787937e-05,
   "share_I_below_1e12": 6.195194455526618e-07,
   "share_I_below_1e15": 3.2468752770857806e-09,
   "mass_below_1e6": 0.00044176327140415877,
   "drift": 5.533345904136243,
   "mean_xi": 3.0883790289817123,
   "var_xi": 3.751957980087191
  },
  {
   "option": "C",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2641187478895521,
   "alphas": 0.1329798112899528,
   "nf": 5,
   "kappa": 2.480823486004721,
   "kappa_W_LO": 2.4523468020892922,
   "sqrtJ2": 2.4687418017272287,
   "sqrtJ1": 2.4427344390954406,
   "kappa_joint": 2.6333167218392157,
   "J2_over_I": 0.9902836576126284,
   "window_ratio": 0.9755127628694523,
   "Z_W": 0.998299634432694,
   "share_I_below_1e6": 0.024324070067285097,
   "share_I_below_1e9": 0.00043048852021371653,
   "share_I_below_1e12": 4.421126092749031e-06,
   "share_I_below_1e15": 3.3103809790482545e-08,
   "mass_below_1e6": 0.0016899650251309588,
   "drift": 5.6004997302364465,
   "mean_xi": 3.7680164712529653,
   "var_xi": 5.25655303523356
  },
  {
   "option": "C",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.40969318316630476,
   "alphas": 0.07610864155288138,
   "nf": 5,
   "kappa": 2.1458591475469193,
   "kappa_W_LO": 2.0875707630155587,
   "sqrtJ2": 2.135411054221288,
   "sqrtJ1": 2.1150188378683175,
   "kappa_joint": 2.2732092442606198,
   "J2_over_I": 0.9902857951461644,
   "window_ratio": 0.9412100859209295,
   "Z_W": 0.9945041148868955,
   "share_I_below_1e6": 0.058227229262167064,
   "share_I_below_1e9": 0.0017409465497369577,
   "share_I_below_1e12": 2.7363361402319863e-05,
   "share_I_below_1e15": 2.943697480791827e-07,
   "mass_below_1e6": 0.005466163003593293,
   "drift": 5.651183222493024,
   "mean_xi": 4.58730218373894,
   "var_xi": 7.139212297470866
  },
  {
   "option": "C_xc1e-6",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3766803156177218,
   "nf": 4,
   "kappa": 3.6332076296367144,
   "kappa_W_LO": 3.6306184384486095,
   "sqrtJ2": 3.5973209123320173,
   "sqrtJ1": 3.5832202270578017,
   "kappa_joint": 3.910941836842425,
   "J2_over_I": 0.9803427236441066,
   "window_ratio": 0.9985345806861385,
   "Z_W": 0.9999593070101311,
   "share_I_below_1e6": 0.0014545453834027672,
   "share_I_below_1e9": 6.00759229746241e-06,
   "share_I_below_1e12": 2.090506128026101e-08,
   "share_I_below_1e15": 6.934589173953143e-11,
   "mass_below_1e6": 4.036678451043701e-05,
   "drift": 5.275832820585552,
   "mean_xi": 2.318960677162084,
   "var_xi": 2.1678790503327647
  },
  {
   "option": "C_xc1e-6",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.09045797625996646,
   "alphas": 0.25866086268075134,
   "nf": 5,
   "kappa": 3.143433906821357,
   "kappa_W_LO": 3.1355388914526747,
   "sqrtJ2": 3.1241723831701944,
   "sqrtJ1": 3.0982629697160107,
   "kappa_joint": 3.317718978527086,
   "J2_over_I": 0.9877824625414886,
   "window_ratio": 0.9947701735009347,
   "Z_W": 0.9997859705176647,
   "share_I_below_1e6": 0.005195957563027371,
   "share_I_below_1e9": 4.10893839341327e-05,
   "share_I_below_1e12": 2.2304731743039415e-07,
   "share_I_below_1e15": 9.923345794399648e-10,
   "mass_below_1e6": 0.00021248636488373899,
   "drift": 5.495262265570022,
   "mean_xi": 2.803662232991553,
   "var_xi": 3.1458665516511273
  },
  {
   "option": "C_xc1e-6",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.14208522052591205,
   "alphas": 0.2122978837409955,
   "nf": 5,
   "kappa": 2.900535908128297,
   "kappa_W_LO": 2.888148613959205,
   "sqrtJ2": 2.884783507997977,
   "sqrtJ1": 2.8566581104277353,
   "kappa_joint": 3.0694959463274327,
   "J2_over_I": 0.9891677771972288,
   "window_ratio": 0.9910357962471209,
   "Z_W": 0.9995551489948763,
   "share_I_below_1e6": 0.00890800849335929,
   "share_I_below_1e9": 9.242258802107235e-05,
   "share_I_below_1e12": 6.196692014196948e-07,
   "share_I_below_1e15": 3.2596154956801235e-09,
   "mass_below_1e6": 0.000441805986597467,
   "drift": 5.5333460209661345,
   "mean_xi": 3.0883796811184383,
   "var_xi": 3.751967997911626
  },
  {
   "option": "C_xc1e-6",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2641187478895521,
   "alphas": 0.1329798112899528,
   "nf": 5,
   "kappa": 2.4808223520671207,
   "kappa_W_LO": 2.452346802089291,
   "sqrtJ2": 2.4687411597271733,
   "sqrtJ1": 2.442732064476755,
   "kappa_joint": 2.6333156877952684,
   "J2_over_I": 0.9902840478432513,
   "window_ratio": 0.9755136129591558,
   "Z_W": 0.9982995917710947,
   "share_I_below_1e6": 0.024323219835398896,
   "share_I_below_1e9": 0.0004303563967455838,
   "share_I_below_1e12": 4.420783546355944e-06,
   "share_I_below_1e15": 3.314384826958417e-08,
   "mass_below_1e6": 0.0016900076869861647,
   "drift": 5.600499806973244,
   "mean_xi": 3.768017135029654,
   "var_xi": 5.256563399244641
  },
  {
   "option": "C_xc1e-6",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.40969318316630476,
   "alphas": 0.07610864155288138,
   "nf": 5,
   "kappa": 2.1458583263375584,
   "kappa_W_LO": 2.0875707630155595,
   "sqrtJ2": 2.1354105133747905,
   "sqrtJ1": 2.1150172823349904,
   "kappa_joint": 2.2732084614506904,
   "J2_over_I": 0.9902860514714209,
   "window_ratio": 0.9412107660920012,
   "Z_W": 0.9945040723874949,
   "share_I_below_1e6": 0.05822654868447159,
   "share_I_below_1e9": 0.0017407545255062969,
   "share_I_below_1e12": 2.7361467501587167e-05,
   "share_I_below_1e15": 2.944922560047537e-07,
   "mass_below_1e6": 0.005466205504077859,
   "drift": 5.651183268970054,
   "mean_xi": 4.58730285630072,
   "var_xi": 7.139222916268469
  }
 ],
 "variant_rel_change": {
  "A_h0.1": {
   "2.0": 3.758445288326584e-08,
   "5.0": 4.0638066023390707e-08,
   "10.0": 4.165379641207778e-08,
   "100.0": 3.708363482957111e-08,
   "10000.0": 1.8016057756753412e-08
  },
  "A_lam+0.1": {
   "2.0": -4.891667906670172e-05,
   "5.0": -2.8823991479631772e-05,
   "10.0": -2.267043252235368e-05,
   "100.0": -1.5678060013901707e-05,
   "10000.0": -1.1982528118403835e-05
  },
  "A_lam-0.1": {
   "2.0": 5.829861182671259e-05,
   "5.0": 2.415887746765044e-05,
   "10.0": 1.8393500073488056e-05,
   "100.0": 1.2459590424951372e-05,
   "10000.0": 9.469877238377222e-06
  },
  "A_nz32": {
   "2.0": 5.307820849509426e-11,
   "5.0": 5.909717160079708e-12,
   "10.0": 2.071010030135767e-12,
   "100.0": -2.3333557308546915e-12,
   "10000.0": -2.545741395465484e-12
  },
  "A_xc1e-5": {
   "2.0": -5.930589122216112e-05,
   "5.0": -3.1584814825458274e-05,
   "10.0": -2.493879652476494e-05,
   "100.0": -1.7476490048684568e-05,
   "10000.0": -1.3497854399302511e-05
  },
  "A_xc1e-7": {
   "2.0": 1.2356292298676408e-05,
   "5.0": 5.878122759872539e-06,
   "10.0": 4.538455568026123e-06,
   "100.0": 3.1357823961908338e-06,
   "10000.0": 2.4268147484907132e-06
  },
  "A_xu0.95": {
   "2.0": 5.043987449937504e-09,
   "5.0": 3.5775054030295905e-09,
   "10.0": 3.048666430416347e-09,
   "100.0": 2.204158855434457e-09,
   "10000.0": 1.5656689278387148e-09
  }
 },
 "nnlo_5GeV": {
  "bicubic": 3.851291988275728,
  "quadratic_nf5_knots": 3.873966892831367,
  "knots": [
   4.75,
   5.76715,
   7.07072
  ],
  "alphas": 0.2125606855874526
 },
 "CT18LO_grid": {
  "2.0": {
   "deriv_W": 3.530688500842655,
   "LOgen_W": 3.630618438448609,
   "LOgen_full": 3.6332107494764103,
   "momentum_sum": 1.0057816231110468
  },
  "5.0": {
   "deriv_W": 3.09709554733751,
   "LOgen_W": 3.1541391670815857,
   "LOgen_full": 3.1618898951615013,
   "momentum_sum": 1.001513890654579
  },
  "10.0": {
   "deriv_W": 2.8960293607758962,
   "LOgen_W": 2.906527733674299,
   "LOgen_full": 2.9186799061555484,
   "momentum_sum": 1.0000207103984784
  },
  "12.58165": {
   "deriv_W": 2.8430740152087193,
   "LOgen_W": 2.8416232973776734,
   "LOgen_full": 2.8553069068381642,
   "momentum_sum": 1.0000002586657502
  },
  "100.0": {
   "deriv_W": 2.4630259703806296,
   "LOgen_W": 2.463026567178459,
   "LOgen_full": 2.491008770981794,
   "momentum_sum": 1.00000138277458
  },
  "10000.0": {
   "deriv_W": 2.0942039890914237,
   "LOgen_W": 2.0941955805766823,
   "LOgen_full": 2.151537478029263,
   "momentum_sum": 1.0000090220701605
  }
 },
 "survey_CT18NNLO_2GeV": {
  "Q": 2.0,
  "sum_grid": 1.0001015775069817,
  "xq": 0.5865391226620376,
  "tail_below_xmin": 1.4736066995624087e-08,
  "g_negative_below": 1.4722637481664578e-08,
  "q_negative_below": null,
  "P_min": 4.458189969836203e-08,
  "lowest_decade_slope": {
   "q": 0.08108238125579896,
   "g": null
  }
 },
 "diag_quad": {
  "A": {
   "1": {
    "Z_W": 0.9999887210753358,
    "I_W": 15.487929528608296,
    "term1_W_ZW": 15.487755007991435,
    "Zc": 1.1659406710432845e-05,
    "T1c": 0.01411742347065779,
    "sum_Z": 1.000000380482046,
    "sum_T1": 15.501872431462093
   },
   "4": {
    "Z_W": 0.9999883394562336,
    "I_W": 15.487922215003607,
    "term1_W_ZW": 15.487741781382567,
    "Zc": 1.1659406710432845e-05,
    "T1c": 0.014117423471491848,
    "sum_Z": 0.999999998862944,
    "sum_T1": 15.501859204854059
   },
   "16": {
    "Z_W": 0.9999883408994428,
    "I_W": 15.4879222069573,
    "term1_W_ZW": 15.487741795703947,
    "Zc": 1.1659406710432844e-05,
    "T1c": 0.014117423472489126,
    "sum_Z": 1.000000000306153,
    "sum_T1": 15.501859219176437
   },
   "trapezoid": {
    "h005": {
     "Z": 1.0000000000000002,
     "I": 15.50185924956393
    },
    "h0025": {
     "Z": 1.000000000371717,
     "I": 15.501859235328991
    }
   }
  },
  "C": {
   "1": {
    "Z_W": 0.999959337231155,
    "I_W": 13.181391403692832,
    "term1_W_ZW": 13.180856197607596,
    "Zc": 4.064805835156303e-05,
    "T1c": 0.019364584395167195,
    "sum_Z": 0.9999999852895066,
    "sum_T1": 13.200220782002763
   },
   "4": {
    "Z_W": 0.9999593497426571,
    "I_W": 13.181390245603017,
    "term1_W_ZW": 13.18085520482284,
    "Zc": 4.064805835093124e-05,
    "T1c": 0.019364584407053027,
    "sum_Z": 0.999999997801008,
    "sum_T1": 13.200219789229894
   },
   "16": {
    "Z_W": 0.9999593502152903,
    "I_W": 13.181390284213546,
    "term1_W_ZW": 13.180855249735275,
    "Zc": 4.06480583509155e-05,
    "T1c": 0.01936458440730731,
    "sum_Z": 0.9999999982736412,
    "sum_T1": 13.200219834142583
   },
   "trapezoid": {
    "h005": {
     "Z": 1.0000000000000002,
     "I": 13.20022035011094
    },
    "h0025": {
     "Z": 0.9999999983386688,
     "I": 13.200219832682526
    }
   }
  }
 },
 "mb_step_A": {
  "tau_b": 0.0697497429554637,
  "kappa_below": 3.402284659773758,
  "kappa_above": 3.445092141905357,
  "rel_step": 0.012581981348511295,
  "jump_kappa2": 0.29311896008620586,
  "cov_xi_delta": 0.06787544566854,
  "eleven_72_xg": 0.06787544575103593
 },
 "Q0_1.5_vs_2": {
  "2.0": {
   "kappa_Q0_15": 3.9565404465629714,
   "rel_to_A": 0.00490201040268845
  },
  "5.0": {
   "kappa_Q0_15": 3.4298221888727367,
   "rel_to_A": 0.0024160816862675016
  },
  "10.0": {
   "kappa_Q0_15": 3.1706502513781687,
   "rel_to_A": 0.0017493451323011833
  },
  "100.0": {
   "kappa_Q0_15": 2.7128380390788847,
   "rel_to_A": 0.0009165589265125451
  },
  "10000.0": {
   "kappa_Q0_15": 2.335660141178635,
   "rel_to_A": 0.000476606220683351
  }
 },
 "Q0_1.5_kappa_at_1.5": 4.291818943104701,
 "param_fit_best": {
  "q": {
   "species": "q",
   "d": 0.5,
   "K": 8,
   "a": -0.10844550259596741,
   "b": 3.2238014977922407,
   "max_rel": 0.003537507813362595,
   "rms_rel": 0.0009089060275507297,
   "c0": 1.611018650048157
  },
  "g": {
   "species": "g",
   "d": 0.25,
   "K": 10,
   "a": -0.26549261454494066,
   "b": 3.5396878798905185,
   "max_rel": 0.005693024085474008,
   "rms_rel": 0.0011915272131038962,
   "c0": -0.07111369696457528
  }
 },
 "param_fit_gluon_c0_negative_when_max_rel_below_5pct": true,
 "CT18LO_deriv_over_LOgen_W_minus1": {
  "2.0": -0.0275242191654419,
  "5.0": -0.01808532113592698,
  "10.0": -0.003611998184903431,
  "12.58165": 0.0005105243303658025,
  "100.0": -2.423026358444602e-07,
  "10000.0": 4.015152557546031e-06
 },
 "A_over_LOkernel_on_NNLO_full_minus1": {
  "2.0": 0.0,
  "5.0": 0.007479786976045233,
  "10.0": 0.010244100678645562,
  "100.0": 0.009754718690174302,
  "10000.0": 0.007611800816808456
 },
 "C_over_A_minus1": {
  "2.0": -0.07721888966480084,
  "5.0": -0.08128450620518124,
  "10.0": -0.083591255801438,
  "100.0": -0.08468649025614894,
  "10000.0": -0.08082437187031066
 },
 "oneloop_over_grid_A_minus1": {
  "2.0": 0.0,
  "5.0": 0.009939538029936301,
  "10.0": 0.011522271769883075,
  "100.0": 0.010641155648670741,
  "10000.0": 0.007103756533458405
 },
 "B_over_C_minus1": {
  "100.0": 0.004120000800859058,
  "10000.0": 0.002735271022574981
 },
 "kappaW_LO_below_sqrtJ2_A": {
  "2.0": 0.006227988973458887,
  "5.0": 0.002697750668089416,
  "10.0": 0.0011104823448444545,
  "100.0": -0.0034540284692891055,
  "10000.0": -0.013431378299081698
 }
}

==> anc/checks/numbers/plan/analytic/verify/lo_curve/pilot.json <==
{
 "options": {
  "A": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.98
  },
  "A_xc1e-5": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-05,
   "xu": 0.98
  },
  "A_xc1e-7": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-07,
   "xu": 0.98
  },
  "A_lam+0.1": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.98,
   "lam_shift": 0.1
  },
  "A_lam-0.1": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.98,
   "lam_shift": -0.1
  },
  "A_xu0.95": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.95
  },
  "A_h0.1": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.98,
   "h": 0.1
  },
  "A_nz32": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.98,
   "nz": 32
  },
  "C": {
   "set": "CT18LO",
   "Q0": 2.0,
   "xc": 1e-08,
   "xu": 0.99
  },
  "C_xc1e-6": {
   "set": "CT18LO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.99
  },
  "B": {
   "set": "CT18LO",
   "Q0": 12.58165,
   "xc": 1e-08,
   "xu": 0.99
  }
 },
 "rows": [
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001019014994268,
   "kappa": 3.9372400548561846,
   "kappa_R1": 3.9372400548561846,
   "kappa_joint": 4.439969919228061,
   "sqrtJ1": 3.910468239207905,
   "sqrtJ2": 3.91111139918845,
   "mean_xi": 2.2430209386501923,
   "var_xi": 1.768194782796507,
   "drift_quad": 5.199885914390633,
   "drift_formula": 5.1998859025201805,
   "xq": 0.5865389907042801,
   "Z_full": 1.0000000000000002,
   "intK_full": 1.5923512751996675e-09,
   "kappa_W": 3.9354697578565645,
   "Z_W": 0.9999883394562336,
   "window_ineq_lhs": 15.487741617408767,
   "window_ineq_rhs": 15.50185924956393,
   "chain_rule_sum": 15.501857864436811,
   "chain_rule_full": 15.50185924956393,
   "I_complement": 4.511236412103472,
   "Z_complement": 1.1659406710432845e-05,
   "Z_W_plus_Zc": 0.999999998862944,
   "shares_I_below": {
    "1e-06": 0.0009034353463773133,
    "1e-09": 1.792014324003883e-06,
    "1e-12": 2.5366920192420054e-09,
    "1e-15": 3.850612338512001e-12,
    "1e-20": 9.676179617283681e-17
   },
   "mass_below": {
    "1e-06": 1.1548906650844011e-05,
    "1e-09": 1.8490360627907034e-08,
    "1e-12": 3.654387864674121e-11
   },
   "positivity": {
    "min_pq": 3.109367648635641e-45,
    "min_pg": 4.657531876052569e-50
   },
   "jump_at_mb": null,
   "seconds": 22.051014184951782,
   "option": "A"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 3.4215554314562464,
   "kappa_R1": 3.4215554316046366,
   "kappa_joint": 3.5805677855711737,
   "sqrtJ1": 3.4007588684691044,
   "sqrtJ2": 3.407324536450997,
   "mean_xi": 2.6294920318358628,
   "var_xi": 2.5277336116381015,
   "drift_quad": 5.406814763249898,
   "drift_formula": 5.406814760775082,
   "xq": 0.5548642418917189,
   "Z_full": 1.0000000002991143,
   "intK_full": -4.175026269170856e-09,
   "kappa_W": 3.416516648495605,
   "Z_W": 0.9999186215789108,
   "window_ineq_lhs": 11.671636112828162,
   "window_ineq_rhs": 11.707041570527739,
   "chain_rule_sum": 11.70704001062579,
   "chain_rule_full": 11.707041570527739,
   "I_complement": 2.166481948866874,
   "Z_complement": 8.137655033034839e-05,
   "Z_W_plus_Zc": 0.9999999981292411,
   "shares_I_below": {
    "1e-06": 0.0030036148305657507,
    "1e-09": 1.6367343029791032e-05,
    "1e-12": 6.070964235792074e-08,
    "1e-15": 1.8430467595079789e-10,
    "1e-20": 8.711968201210348e-15
   },
   "mass_below": {
    "1e-06": 8.073033274874638e-05,
    "1e-09": 2.3684099960973462e-07,
    "1e-12": 6.092229722580298e-10
   },
   "positivity": {
    "min_pq": 4.5708676791330063e-48,
    "min_pg": 1.8276780413166074e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906131836,
    "kappa2_nf5": 11.868659866218042,
    "jump": 0.29311896008620586,
    "J_identity": 0.2931189600862235,
    "cov_xi_delta": 0.06787544566854,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 14.686154127120972,
   "option": "A"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 3.1651133757012047,
   "kappa_R1": 3.1651133754869467,
   "kappa_joint": 3.307967618274567,
   "sqrtJ1": 3.141673840117382,
   "sqrtJ2": 3.1537790723488364,
   "mean_xi": 2.8624012746465453,
   "var_xi": 3.0105229747388584,
   "drift_quad": 5.451073886746799,
   "drift_formula": 5.451073875251078,
   "xq": 0.5451126796194785,
   "Z_full": 1.0000000000766227,
   "intK_full": -1.0616892806212445e-09,
   "kappa_W": 3.1572812883282197,
   "Z_W": 0.9998189661471806,
   "window_ineq_lhs": 9.966620511219022,
   "window_ineq_rhs": 10.017942681042676,
   "chain_rule_sum": 10.017941980590004,
   "chain_rule_full": 10.017942681042676,
   "I_complement": 1.4766394349339294,
   "Z_complement": 0.00018103285608052727,
   "Z_W_plus_Zc": 0.9999999990032611,
   "shares_I_below": {
    "1e-06": 0.0050896862199189775,
    "1e-09": 3.700891141303679e-05,
    "1e-12": 1.7607571399007536e-07,
    "1e-15": 6.625111065415932e-10,
    "1e-20": 4.227537826140398e-14
   },
   "mass_below": {
    "1e-06": 0.00017968161674783938,
    "1e-09": 7.054672442908644e-07,
    "1e-12": 2.278785754400186e-09
   },
   "positivity": {
    "min_pq": 9.975931928558282e-50,
    "min_pg": 3.1290456768881526e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906131836,
    "kappa2_nf5": 11.868659866218042,
    "jump": 0.29311896008620586,
    "J_identity": 0.2931189600862235,
    "cov_xi_delta": 0.06787544566854,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 19.22779893875122,
   "option": "A"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 2.7103538400727585,
   "kappa_R1": 2.710353840994535,
   "kappa_joint": 2.8505311685410883,
   "sqrtJ1": 2.6831092044926677,
   "sqrtJ2": 2.7013101202021614,
   "mean_xi": 3.437496821513843,
   "var_xi": 4.255874657159557,
   "drift_quad": 5.535192938033087,
   "drift_formula": 5.53519291205404,
   "xq": 0.5265788242683992,
   "Z_full": 0.9999999996401091,
   "intK_full": 4.346323221485681e-09,
   "kappa_W": 2.6919797181426044,
   "Z_W": 0.9992276957729938,
   "window_ineq_lhs": 7.2411581035247865,
   "window_ineq_rhs": 7.346017938397149,
   "chain_rule_sum": 7.346017761609051,
   "chain_rule_full": 7.346017938397149,
   "I_complement": 0.890756991104638,
   "Z_complement": 0.0007723035742972262,
   "Z_W_plus_Zc": 0.999999999347291,
   "shares_I_below": {
    "1e-06": 0.014185013381309572,
    "1e-09": 0.00017806451294782665,
    "1e-12": 1.344589311207622e-06,
    "1e-15": 7.559853580568637e-09,
    "1e-20": 8.584074990718739e-13
   },
   "mass_below": {
    "1e-06": 0.0007671802311520958,
    "1e-09": 5.127522851143653e-06,
    "1e-12": 2.5688664170640152e-08
   },
   "positivity": {
    "min_pq": 8.731660470564047e-54,
    "min_pg": 2.128996642486177e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906131836,
    "kappa2_nf5": 11.868659866218042,
    "jump": 0.29311896008620586,
    "J_identity": 0.2931189600862235,
    "cov_xi_delta": 0.06787544566854,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 13.226855993270874,
   "option": "A"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 2.334547481326554,
   "kappa_R1": 2.3345474862161155,
   "kappa_joint": 2.46469475292895,
   "sqrtJ1": 2.3080390314410555,
   "sqrtJ2": 2.3258643255589777,
   "mean_xi": 4.162677184393971,
   "var_xi": 5.897908846954984,
   "drift_quad": 5.605213728505654,
   "drift_formula": 5.605213694623779,
   "xq": 0.5111512218487856,
   "Z_full": 0.9999999993555823,
   "intK_full": 7.805248589750643e-09,
   "kappa_W": 2.2946247619300566,
   "Z_W": 0.9972181177016195,
   "window_ineq_lhs": 5.2506553454130245,
   "window_ineq_rhs": 5.450111942568156,
   "chain_rule_sum": 5.450111887012157,
   "chain_rule_full": 5.450111942568156,
   "I_complement": 0.666031837613204,
   "Z_complement": 0.002781881429615813,
   "Z_W_plus_Zc": 0.9999999991312353,
   "shares_I_below": {
    "1e-06": 0.03632552998660401,
    "1e-09": 0.0007784579729681624,
    "1e-12": 9.176424533401278e-06,
    "1e-15": 7.601712905723898e-08,
    "1e-20": 1.513487359182131e-11
   },
   "mass_below": {
    "1e-06": 0.0027655367355771654,
    "1e-09": 3.0334404680401986e-05,
    "1e-12": 2.312052397172499e-07
   },
   "positivity": {
    "min_pq": 7.660090935760086e-59,
    "min_pg": 1.737471434466536e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906131836,
    "kappa2_nf5": 11.868659866218042,
    "jump": 0.29311896008620586,
    "J_identity": 0.2931189600862235,
    "cov_xi_delta": 0.06787544566854,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 20.601820707321167,
   "option": "A"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "oneloop",
   "alphas": 0.2686757924975608,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001019014994268,
   "kappa": 3.9372400548561846,
   "kappa_R1": 3.9372400548561846,
   "kappa_joint": 4.439969919228061,
   "sqrtJ1": 3.910468239207905,
   "sqrtJ2": 3.91111139918845,
   "mean_xi": 2.2430209386501923,
   "var_xi": 1.768194782796507,
   "drift_quad": 5.199885914390633,
   "drift_formula": 5.1998859025201805,
   "xq": 0.5865389907042801,
   "Z_full": 1.0000000000000002,
   "intK_full": 1.5923512751996675e-09,
   "kappa_W": 3.9354697578565645,
   "Z_W": 0.9999883394562336,
   "window_ineq_lhs": 15.487741617408767,
   "window_ineq_rhs": 15.50185924956393,
   "chain_rule_sum": 15.501857864436811,
   "chain_rule_full": 15.50185924956393,
   "I_complement": 4.511236412103472,
   "Z_complement": 1.1659406710432845e-05,
   "Z_W_plus_Zc": 0.999999998862944,
   "shares_I_below": {
    "1e-06": 0.0009034353463773133,
    "1e-09": 1.792014324003883e-06,
    "1e-12": 2.5366920192420054e-09,
    "1e-15": 3.850612338512001e-12,
    "1e-20": 9.676179617283681e-17
   },
   "mass_below": {
    "1e-06": 1.1548906650844011e-05,
    "1e-09": 1.8490360627907034e-08,
    "1e-12": 3.654387864674121e-11
   },
   "positivity": {
    "min_pq": 3.109367648635641e-45,
    "min_pg": 4.657531876052569e-50
   },
   "jump_at_mb": null,
   "seconds": 41.77542519569397,
   "option": "A"
  },
  {
   "Q": 5.0,
   "tau": 0.06781476041175905,
   "tau_mode": "oneloop",
   "alphas": 0.2027663871212585,
   "nf": 5,
   "segments": [
    [
     0.06448297438136123,
     4
    ],
    [
     0.0033317860303978173,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 3.4555641117887412,
   "kappa_R1": 3.4555641119954736,
   "kappa_joint": 3.6192734015100454,
   "sqrtJ1": 3.434991178238075,
   "sqrtJ2": 3.4408087688941618,
   "mean_xi": 2.6004970695082017,
   "var_xi": 2.4688055518391216,
   "drift_quad": 5.397206922509577,
   "drift_formula": 5.397206921284545,
   "xq": 0.5569811266555221,
   "Z_full": 1.0000000003082639,
   "intK_full": -4.597921294005749e-09,
   "kappa_W": 3.4508297166590527,
   "Z_W": 0.9999273761201866,
   "window_ineq_lhs": 11.907360911822744,
   "window_ineq_rhs": 11.940923330682313,
   "chain_rule_sum": 11.940921631832163,
   "chain_rule_full": 11.940923330682313,
   "I_complement": 2.2955403656827116,
   "Z_complement": 7.262188026248497e-05,
   "Z_W_plus_Zc": 0.999999998000449,
   "shares_I_below": {
    "1e-06": 0.0027913473011364114,
    "1e-09": 1.4587609532600348e-05,
    "1e-12": 5.21637328736694e-08,
    "1e-15": 1.5347897231322527e-10,
    "1e-20": 6.9512914731281584e-15
   },
   "mass_below": {
    "1e-06": 7.203999019564335e-05,
    "1e-09": 2.026809681720027e-07,
    "1e-12": 5.052992813235613e-10
   },
   "positivity": {
    "min_pq": 7.416553900713071e-48,
    "min_pg": 5.465444301685352e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.802332201292819,
    "kappa2_nf5": 12.100625402759672,
    "jump": 0.2982932014668531,
    "J_identity": 0.2982932014668735,
    "cov_xi_delta": 0.06755451645630195,
    "eleven_72_xg": 0.06755451655105019
   },
   "seconds": 26.460039615631104,
   "option": "A"
  },
  {
   "Q": 10.0,
   "tau": 0.1091050882283249,
   "tau_mode": "oneloop",
   "alphas": 0.1730836362208376,
   "nf": 5,
   "segments": [
    [
     0.06448297438136123,
     4
    ],
    [
     0.04462211384696368,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 3.201582672198526,
   "kappa_R1": 3.201582672040545,
   "kappa_joint": 3.3447500123372524,
   "sqrtJ1": 3.1785494793330753,
   "sqrtJ2": 3.189894794510252,
   "mean_xi": 2.8242792193139103,
   "var_xi": 2.9304274801941723,
   "drift_quad": 5.441197194570597,
   "drift_formula": 5.441197184352998,
   "xq": 0.5472888001197777,
   "Z_full": 1.0000000000818645,
   "intK_full": -1.510594649646956e-09,
   "kappa_W": 3.194267480412826,
   "Z_W": 0.9998394148638212,
   "window_ineq_lhs": 10.201706230918925,
   "window_ineq_rhs": 10.250131606921855,
   "chain_rule_sum": 10.250130827897543,
   "chain_rule_full": 10.250131606921855,
   "I_complement": 1.555688909662308,
   "Z_complement": 0.00016058404592655625,
   "Z_W_plus_Zc": 0.9999999989097478,
   "shares_I_below": {
    "1e-06": 0.00469341181363878,
    "1e-09": 3.268286794093214e-05,
    "1e-12": 1.4983482339441114e-07,
    "1e-15": 5.459532419791215e-10,
    "1e-20": 3.328815791344115e-14
   },
   "mass_below": {
    "1e-06": 0.00015937420720151248,
    "1e-09": 5.989541921724562e-07,
    "1e-12": 1.868127610427976e-09
   },
   "positivity": {
    "min_pq": 1.868842065069123e-49,
    "min_pg": 1.2974381749831535e-59
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.802332201292819,
    "kappa2_nf5": 12.100625402759672,
    "jump": 0.2982932014668531,
    "J_identity": 0.2982932014668735,
    "cov_xi_delta": 0.06755451645630195,
    "eleven_72_xg": 0.06755451655105019
   },
   "seconds": 24.36360001564026,
   "option": "A"
  },
  {
   "Q": 100.0,
   "tau": 0.212483887527887,
   "tau_mode": "oneloop",
   "alphas": 0.1164532059584094,
   "nf": 5,
   "segments": [
    [
     0.06448297438136123,
     4
    ],
    [
     0.14800091314652578,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 2.739195137147945,
   "kappa_R1": 2.739195137991793,
   "kappa_joint": 2.8784255860853767,
   "sqrtJ1": 2.7120644462337538,
   "sqrtJ2": 2.730070476889223,
   "mean_xi": 3.391504811793152,
   "var_xi": 4.15380506718158,
   "drift_quad": 5.527427580920225,
   "drift_formula": 5.527427555766166,
   "xq": 0.5282897567238689,
   "Z_full": 0.9999999996456812,
   "intK_full": 4.019426826237694e-09,
   "kappa_W": 2.7218721278587794,
   "Z_W": 0.999299696573894,
   "window_ineq_lhs": 7.403399620939218,
   "window_ineq_rhs": 7.503189999374949,
   "chain_rule_sum": 7.5031898065577005,
   "chain_rule_full": 7.503189999374949,
   "I_complement": 0.9156165966976175,
   "Z_complement": 0.0007003027477471503,
   "Z_W_plus_Zc": 0.9999999993216411,
   "shares_I_below": {
    "1e-06": 0.013216626332765522,
    "1e-09": 0.00015967336654193817,
    "1e-12": 1.1675653174383289e-06,
    "1e-15": 6.383259522699003e-09,
    "1e-20": 6.960569877075477e-13
   },
   "mass_below": {
    "1e-06": 0.0006956176877240088,
    "1e-09": 4.482811788208257e-06,
    "1e-12": 2.1782696910834188e-08
   },
   "positivity": {
    "min_pq": 1.8340917714105448e-53,
    "min_pg": 1.0779566221746018e-68
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.802332201292819,
    "kappa2_nf5": 12.100625402759672,
    "jump": 0.2982932014668531,
    "J_identity": 0.2982932014668735,
    "cov_xi_delta": 0.06755451645630195,
    "eleven_72_xg": 0.06755451655105019
   },
   "seconds": 23.046170234680176,
   "option": "A"
  },
  {
   "Q": 10000.0,
   "tau": 0.34381102561174054,
   "tau_mode": "oneloop",
   "alphas": 0.0703912405020185,
   "nf": 5,
   "segments": [
    [
     0.06448297438136123,
     4
    ],
    [
     0.2793280512303793,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 2.3511315382496965,
   "kappa_R1": 2.3511315431266735,
   "kappa_joint": 2.48134877859163,
   "sqrtJ1": 2.3244991711847405,
   "sqrtJ2": 2.342433616818509,
   "mean_xi": 4.12258482584689,
   "var_xi": 5.805489988291818,
   "drift_quad": 5.600784153635938,
   "drift_formula": 5.600784119960371,
   "xq": 0.5121271851883411,
   "Z_full": 0.9999999993509723,
   "intK_full": 7.700486164087446e-09,
   "kappa_W": 2.3126424879748004,
   "Z_W": 0.9973817358719119,
   "window_ineq_lhs": 5.334311975150312,
   "window_ineq_rhs": 5.527819510152384,
   "chain_rule_sum": 5.527819450560053,
   "chain_rule_full": 5.527819510152384,
   "I_complement": 0.673548768390333,
   "Z_complement": 0.0026182632344516512,
   "Z_W_plus_Zc": 0.9999999991063636,
   "shares_I_below": {
    "1e-06": 0.0347508409256416,
    "1e-09": 0.000725147097035152,
    "1e-12": 8.361554177886374e-06,
    "1e-15": 6.79515340512095e-08,
    "1e-20": 1.3157902263849429e-11
   },
   "mass_below": {
    "1e-06": 0.0026027831391430803,
    "1e-09": 2.7865955235061097e-05,
    "1e-12": 2.0805381837752353e-07
   },
   "positivity": {
    "min_pq": 1.4476654706369728e-58,
    "min_pg": 3.296079301648747e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.802332201292819,
    "kappa2_nf5": 12.100625402759672,
    "jump": 0.2982932014668531,
    "J_identity": 0.2982932014668735,
    "cov_xi_delta": 0.06755451645630195,
    "eleven_72_xg": 0.06755451655105019
   },
   "seconds": 14.828143119812012,
   "option": "A"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001036932987204,
   "kappa": 3.9370065533257756,
   "kappa_R1": 3.9370065533257756,
   "kappa_joint": 4.438493403530534,
   "sqrtJ1": 3.9101824584223137,
   "sqrtJ2": 3.9107797212274007,
   "mean_xi": 2.24304250666316,
   "var_xi": 1.7684553849798936,
   "drift_quad": 5.199889047479417,
   "drift_formula": 5.199889036046874,
   "xq": 0.5865382762482084,
   "Z_full": 0.9999999999999999,
   "intK_full": 1.5537697932176066e-09,
   "kappa_W": 3.935358735133031,
   "Z_W": 0.9999873327148511,
   "window_ineq_lhs": 15.486852195329977,
   "window_ineq_rhs": 15.500020600930103,
   "chain_rule_sum": 15.500019315870372,
   "chain_rule_full": 15.500020600930103,
   "I_complement": 2.076583239535921,
   "Z_complement": 1.2666146609239303e-05,
   "Z_W_plus_Zc": 0.9999999988614603,
   "shares_I_below": {
    "1e-06": 0.0008426560036501812,
    "1e-09": 1.8098388314216125e-06,
    "1e-12": 2.9332274869778857e-09,
    "1e-15": 4.735184223985262e-12,
    "1e-20": 1.2388708683780455e-16
   },
   "mass_below": {
    "1e-06": 1.2550545321486e-05,
    "1e-09": 2.2637459640924513e-08,
    "1e-12": 4.625731747481676e-11
   },
   "positivity": {
    "min_pq": 3.1093620778505375e-45,
    "min_pg": 4.657523531555512e-50
   },
   "jump_at_mb": null,
   "seconds": 22.921321868896484,
   "option": "A_xc1e-5"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001036932987204,
   "kappa": 3.421447362261529,
   "kappa_R1": 3.4214473624057407,
   "kappa_joint": 3.580464248436311,
   "sqrtJ1": 3.4005818213583225,
   "sqrtJ2": 3.4072174574123,
   "mean_xi": 2.629513805778705,
   "var_xi": 2.527999236783095,
   "drift_quad": 5.406817342193051,
   "drift_formula": 5.406817339719997,
   "xq": 0.5548636736756071,
   "Z_full": 1.0000000003388976,
   "intK_full": -4.175189912019373e-09,
   "kappa_W": 3.416474538020614,
   "Z_W": 0.9999174174323109,
   "window_ineq_lhs": 11.671334340581284,
   "window_ineq_rhs": 11.706302052726373,
   "chain_rule_sum": 11.706300510188363,
   "chain_rule_full": 11.706302052726373,
   "I_complement": 1.8577096374342545,
   "Z_complement": 8.258073787512751e-05,
   "Z_W_plus_Zc": 0.999999998170186,
   "shares_I_below": {
    "1e-06": 0.0029665811390599144,
    "1e-09": 1.62939155286773e-05,
    "1e-12": 6.186530679521087e-08,
    "1e-15": 1.9236521774929926e-10,
    "1e-20": 9.44623212904992e-15
   },
   "mass_below": {
    "1e-06": 8.19300072160067e-05,
    "1e-09": 2.49808465739291e-07,
    "1e-12": 6.637150076120885e-10
   },
   "positivity": {
    "min_pq": 4.570859489904699e-48,
    "min_pg": 1.827674766823932e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574787192050557,
    "kappa2_nf5": 11.867892482721572,
    "jump": 0.293105290671015,
    "J_identity": 0.293105290671031,
    "cov_xi_delta": 0.0678755335336766,
    "eleven_72_xg": 0.0678755336161899
   },
   "seconds": 25.09586763381958,
   "option": "A_xc1e-5"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001036932987204,
   "kappa": 3.1650344415827503,
   "kappa_R1": 3.1650344413789893,
   "kappa_joint": 3.307892403608633,
   "sqrtJ1": 3.1415352380944546,
   "sqrtJ2": 3.153708637207223,
   "mean_xi": 2.8624231514319347,
   "var_xi": 3.010791081869579,
   "drift_quad": 5.451076111448925,
   "drift_formula": 5.451076099954561,
   "xq": 0.545112189452994,
   "Z_full": 1.000000000116286,
   "intK_full": -1.0618184195500447e-09,
   "kappa_W": 3.1572541571733224,
   "Z_W": 0.9998176669001259,
   "window_ineq_lhs": 9.96643627037017,
   "window_ineq_rhs": 10.017443016405032,
   "chain_rule_sum": 10.01744231875631,
   "chain_rule_full": 10.017443016405032,
   "I_complement": 1.3590477162588854,
   "Z_complement": 0.00018233214463828732,
   "Z_W_plus_Zc": 0.9999999990447641,
   "shares_I_below": {
    "1e-06": 0.005058578917364662,
    "1e-09": 3.6932698810387714e-05,
    "1e-12": 1.7834927866288437e-07,
    "1e-15": 6.826810200746061e-10,
    "1e-20": 4.486757803705159e-14
   },
   "mass_below": {
    "1e-06": 0.00018097679176013324,
    "1e-09": 7.268245207286009e-07,
    "1e-12": 2.400455969558554e-09
   },
   "positivity": {
    "min_pq": 9.975914055543822e-50,
    "min_pg": 3.129040070847636e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574787192050557,
    "kappa2_nf5": 11.867892482721572,
    "jump": 0.293105290671015,
    "J_identity": 0.293105290671031,
    "cov_xi_delta": 0.0678755335336766,
    "eleven_72_xg": 0.0678755336161899
   },
   "seconds": 16.685964345932007,
   "option": "A_xc1e-5"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001036932987204,
   "kappa": 2.710306472600844,
   "kappa_R1": 2.7103064735650406,
   "kappa_joint": 2.8504838550325093,
   "sqrtJ1": 2.6830239820216684,
   "sqrtJ2": 2.701271120550489,
   "mean_xi": 3.4375188937600596,
   "var_xi": 4.256147411025198,
   "drift_quad": 5.535194489462997,
   "drift_formula": 5.535194463484798,
   "xq": 0.5265784824433574,
   "Z_full": 0.9999999996793464,
   "intK_full": 4.346237050223989e-09,
   "kappa_W": 2.6919682728847856,
   "Z_W": 0.9992262240166213,
   "window_ineq_lhs": 7.241085865074981,
   "window_ineq_rhs": 7.345761175422028,
   "chain_rule_sum": 7.345760998071596,
   "chain_rule_full": 7.345761175422028,
   "I_complement": 0.8673265831252195,
   "Z_complement": 0.0007737753729260491,
   "Z_W_plus_Zc": 0.9999999993895473,
   "shares_I_below": {
    "1e-06": 0.014160459603565744,
    "1e-09": 0.00017792075266756023,
    "1e-12": 1.351998722690289e-06,
    "1e-15": 7.668257870996612e-09,
    "1e-20": 8.855868389384201e-13
   },
   "mass_below": {
    "1e-06": 0.0007686488869804754,
    "1e-09": 5.181056564219125e-06,
    "1e-12": 2.6240201560033654e-08
   },
   "positivity": {
    "min_pq": 8.731644826803145e-54,
    "min_pg": 2.128992828147023e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574787192050557,
    "kappa2_nf5": 11.867892482721572,
    "jump": 0.293105290671015,
    "J_identity": 0.293105290671031,
    "cov_xi_delta": 0.0678755335336766,
    "eleven_72_xg": 0.0678755336161899
   },
   "seconds": 19.74198269844055,
   "option": "A_xc1e-5"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001036932987204,
   "kappa": 2.3345159699445626,
   "kappa_R1": 2.3345159749063162,
   "kappa_joint": 2.4646628334523313,
   "sqrtJ1": 2.3079853356239757,
   "sqrtJ2": 2.325837972845864,
   "mean_xi": 4.162699419340125,
   "var_xi": 5.898185368185242,
   "drift_quad": 5.605214719502946,
   "drift_formula": 5.605214685621623,
   "xq": 0.511151003503315,
   "Z_full": 0.9999999993942658,
   "intK_full": 7.805187751883645e-09,
   "kappa_W": 2.2946200691193934,
   "Z_W": 0.997216517963146,
   "window_ineq_lhs": 5.250625445794827,
   "window_ineq_rhs": 5.449964813926202,
   "chain_rule_sum": 5.449964757777583,
   "chain_rule_full": 5.449964813926202,
   "I_complement": 0.6599190633577763,
   "Z_complement": 0.0027834812107059652,
   "Z_W_plus_Zc": 0.999999999173852,
   "shares_I_below": {
    "1e-06": 0.03630503520471488,
    "1e-09": 0.0007780778274511814,
    "1e-12": 9.196710700788672e-06,
    "1e-15": 7.652919853344773e-08,
    "1e-20": 1.538723898586124e-11
   },
   "mass_below": {
    "1e-06": 0.0027671343944919327,
    "1e-09": 3.0453622613987583e-05,
    "1e-12": 2.3337166083064836e-07
   },
   "positivity": {
    "min_pq": 7.660077211837645e-59,
    "min_pg": 1.737468321589233e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574787192050557,
    "kappa2_nf5": 11.867892482721572,
    "jump": 0.293105290671015,
    "J_identity": 0.293105290671031,
    "cov_xi_delta": 0.0678755335336766,
    "eleven_72_xg": 0.0678755336161899
   },
   "seconds": 23.875738620758057,
   "option": "A_xc1e-5"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001016463823629,
   "kappa": 3.937288704545152,
   "kappa_R1": 3.937288704545152,
   "kappa_joint": 4.4413851110984215,
   "sqrtJ1": 3.9105244014068203,
   "sqrtJ2": 3.9111787154268134,
   "mean_xi": 2.2430173286116064,
   "var_xi": 1.7681436600757623,
   "drift_quad": 5.1998854230604445,
   "drift_formula": 5.1998854111131685,
   "xq": 0.5865391027469585,
   "Z_full": 0.9999999999999997,
   "intK_full": 1.5980870444459281e-09,
   "kappa_W": 3.935469757856565,
   "Z_W": 0.9999885945443938,
   "window_ineq_lhs": 15.487745568194354,
   "window_ineq_rhs": 15.50224234293884,
   "chain_rule_sum": 15.502240926864795,
   "chain_rule_full": 15.50224234293884,
   "I_complement": 10.271166589776385,
   "Z_complement": 1.1404318989673824e-05,
   "Z_W_plus_Zc": 0.9999999988633835,
   "shares_I_below": {
    "1e-06": 0.0009278702927610828,
    "1e-09": 1.7994993978200367e-06,
    "1e-12": 2.336597138080412e-09,
    "1e-15": 3.518130207899121e-12,
    "1e-20": 8.44723158945529e-17
   },
   "mass_below": {
    "1e-06": 1.1293818461800672e-05,
    "1e-09": 1.5985028567560782e-08,
    "1e-12": 3.119054002061276e-11
   },
   "positivity": {
    "min_pq": 3.1093684418077626e-45,
    "min_pg": 4.657533064147662e-50
   },
   "jump_at_mb": null,
   "seconds": 32.72151255607605,
   "option": "A_xc1e-7"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001016463823629,
   "kappa": 3.421575543779102,
   "kappa_R1": 3.421575543922421,
   "kappa_joint": 3.580587168774806,
   "sqrtJ1": 3.400793625277755,
   "sqrtJ2": 3.407343183426334,
   "mean_xi": 2.629488389590412,
   "var_xi": 2.5276815658546594,
   "drift_quad": 5.406814358826651,
   "drift_formula": 5.406814356351493,
   "xq": 0.5548643309979259,
   "Z_full": 1.0000000003011833,
   "intK_full": -4.17499958276181e-09,
   "kappa_W": 3.41651664849644,
   "Z_W": 0.9999188766492785,
   "window_ineq_lhs": 11.671639090164676,
   "window_ineq_rhs": 11.707179201787257,
   "chain_rule_sum": 11.707177636673487,
   "chain_rule_full": 11.707179201787257,
   "I_complement": 2.46760300144183,
   "Z_complement": 8.112148286321659e-05,
   "Z_W_plus_Zc": 0.9999999981321417,
   "shares_I_below": {
    "1e-06": 0.0030150813404023116,
    "1e-09": 1.6471621711150357e-05,
    "1e-12": 6.018231291624636e-08,
    "1e-15": 1.8036257670824414e-10,
    "1e-20": 8.352189521630485e-15
   },
   "mass_below": {
    "1e-06": 8.047526427707881e-05,
    "1e-09": 2.2950085781108299e-07,
    "1e-12": 5.794318545330476e-10
   },
   "positivity": {
    "min_pq": 4.57086884512083e-48,
    "min_pg": 1.8276785075410754e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575681758544746,
    "kappa2_nf5": 11.868803089527834,
    "jump": 0.29312133098308735,
    "J_identity": 0.2931213309831051,
    "cov_xi_delta": 0.06787543189028979,
    "eleven_72_xg": 0.06787543197278177
   },
   "seconds": 27.448177337646484,
   "option": "A_xc1e-7"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001016463823629,
   "kappa": 3.165127740427628,
   "kappa_R1": 3.165127740209523,
   "kappa_joint": 3.307981352499006,
   "sqrtJ1": 3.141701034627992,
   "sqrtJ2": 3.1537906675749525,
   "mean_xi": 2.8623976162733387,
   "var_xi": 3.010470471549306,
   "drift_quad": 5.451073537874682,
   "drift_formula": 5.451073526378695,
   "xq": 0.5451127564861488,
   "Z_full": 1.000000000078696,
   "intK_full": -1.0616686707869372e-09,
   "kappa_W": 3.1572812883287806,
   "Z_W": 0.9998192211921305,
   "window_ineq_lhs": 9.966623053619049,
   "window_ineq_rhs": 10.018033613224503,
   "chain_rule_sum": 10.018032911303479,
   "chain_rule_full": 10.018033613224503,
   "I_complement": 1.569153955269769,
   "Z_complement": 0.0001807778143418603,
   "Z_W_plus_Zc": 0.9999999990064724,
   "shares_I_below": {
    "1e-06": 0.005098463080644622,
    "1e-09": 3.7134364122185624e-05,
    "1e-12": 1.7507363008816322e-07,
    "1e-15": 6.522897152808428e-10,
    "1e-20": 4.093424297215642e-14
   },
   "mass_below": {
    "1e-06": 0.00017942657352518478,
    "1e-09": 6.940947893521104e-07,
    "1e-12": 2.213217309276817e-09
   },
   "positivity": {
    "min_pq": 9.975934473330082e-50,
    "min_pg": 3.1290464750799675e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575681758544746,
    "kappa2_nf5": 11.868803089527834,
    "jump": 0.29312133098308735,
    "J_identity": 0.2931213309831051,
    "cov_xi_delta": 0.06787543189028979,
    "eleven_72_xg": 0.06787543197278177
   },
   "seconds": 28.826626539230347,
   "option": "A_xc1e-7"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001016463823629,
   "kappa": 2.710362339152618,
   "kappa_R1": 2.7103623400738175,
   "kappa_joint": 2.8505396222338053,
   "sqrtJ1": 2.6831259075475278,
   "sqrtJ2": 2.7013162731952676,
   "mean_xi": 3.4374931324879157,
   "var_xi": 4.2558212956770465,
   "drift_quad": 5.535192694741676,
   "drift_formula": 5.5351926687624555,
   "xq": 0.5265788778725676,
   "Z_full": 0.9999999996421721,
   "intK_full": 4.346337702329607e-09,
   "kappa_W": 2.6919797181426772,
   "Z_W": 0.9992279506671199,
   "window_ineq_lhs": 7.2411599506804105,
   "window_ineq_rhs": 7.3460640094968515,
   "chain_rule_sum": 7.346063832551232,
   "chain_rule_full": 7.3460640094968515,
   "I_complement": 0.9037510283943107,
   "Z_complement": 0.0007720486829637555,
   "Z_W_plus_Zc": 0.9999999993500837,
   "shares_I_below": {
    "1e-06": 0.014190944483721062,
    "1e-09": 0.00017828370884522788,
    "1e-12": 1.3418819218024358e-06,
    "1e-15": 7.50785721326976e-09,
    "1e-20": 8.443633211210991e-13
   },
   "mass_below": {
    "1e-06": 0.0007669253377808674,
    "1e-09": 5.102948991881703e-06,
    "1e-12": 2.5408525079518057e-08
   },
   "positivity": {
    "min_pq": 8.731662697933228e-54,
    "min_pg": 2.1289971855743477e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575681758544746,
    "kappa2_nf5": 11.868803089527834,
    "jump": 0.29312133098308735,
    "J_identity": 0.2931213309831051,
    "cov_xi_delta": 0.06787543189028979,
    "eleven_72_xg": 0.06787543197278177
   },
   "seconds": 21.839969158172607,
   "option": "A_xc1e-7"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001016463823629,
   "kappa": 2.3345531468408125,
   "kappa_R1": 2.3345531517335,
   "kappa_joint": 2.4647004488611217,
   "sqrtJ1": 2.3080495452508583,
   "sqrtJ2": 2.3258685610269536,
   "mean_xi": 4.162673469852454,
   "var_xi": 5.897854786796913,
   "drift_quad": 5.605213573099747,
   "drift_formula": 5.605213539217756,
   "xq": 0.5111512560892246,
   "Z_full": 0.9999999993576181,
   "intK_full": 7.805258891921e-09,
   "kappa_W": 2.294624761930061,
   "Z_W": 0.9972183720831207,
   "window_ineq_lhs": 5.250656684808676,
   "window_ineq_rhs": 5.450138395424341,
   "chain_rule_sum": 5.450138339996343,
   "chain_rule_full": 5.450138395424341,
   "I_complement": 0.6686065013795712,
   "Z_complement": 0.002781627050000175,
   "Z_W_plus_Zc": 0.9999999991331209,
   "shares_I_below": {
    "1e-06": 0.036329961464796334,
    "1e-09": 0.000778858697187937,
    "1e-12": 9.170930131869483e-06,
    "1e-15": 7.579570869305875e-08,
    "1e-20": 1.5009741845429504e-11
   },
   "mass_below": {
    "1e-06": 0.002765282351936619,
    "1e-09": 3.028804438935675e-05,
    "1e-12": 2.3019778647827885e-07
   },
   "positivity": {
    "min_pq": 7.660092889781377e-59,
    "min_pg": 1.7374718776800954e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575681758544746,
    "kappa2_nf5": 11.868803089527834,
    "jump": 0.29312133098308735,
    "J_identity": 0.2931213309831051,
    "cov_xi_delta": 0.06787543189028979,
    "eleven_72_xg": 0.06787543197278177
   },
   "seconds": 20.003664255142212,
   "option": "A_xc1e-7"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001032717370615,
   "kappa": 3.9370474581480126,
   "kappa_R1": 3.9370474581480126,
   "kappa_joint": 4.43936730646882,
   "sqrtJ1": 3.9101767659294002,
   "sqrtJ2": 3.910764618753589,
   "mean_xi": 2.2430398789503085,
   "var_xi": 1.7684577777921762,
   "drift_quad": 5.199884995269494,
   "drift_formula": 5.199884991327392,
   "xq": 0.5865391984597211,
   "Z_full": 1.0,
   "intK_full": 1.0459851500128769e-09,
   "kappa_W": 3.935469757856565,
   "Z_W": 0.999986969376067,
   "window_ineq_lhs": 15.487720397713721,
   "window_ineq_rhs": 15.500342687709725,
   "chain_rule_sum": 15.50034154606982,
   "chain_rule_full": 15.500342687709725,
   "I_complement": 2.784404890039923,
   "Z_complement": 1.3029422318552984e-05,
   "Z_W_plus_Zc": 0.9999999987983855,
   "shares_I_below": {
    "1e-06": 0.0008070521941297021,
    "1e-09": 1.1904290425774687e-06,
    "1e-12": 2.146295991289541e-09,
    "1e-15": 6.088083025647879e-12,
    "1e-20": 5.479564586353443e-16
   },
   "mass_below": {
    "1e-06": 1.2918986970060591e-05,
    "1e-09": 4.1468788170255374e-08,
    "1e-12": 1.636760017972078e-10
   },
   "positivity": {
    "min_pq": 3.1093633885030194e-45,
    "min_pg": 4.657525494786112e-50
   },
   "jump_at_mb": null,
   "seconds": 34.741021156311035,
   "option": "A_lam+0.1"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001032717370615,
   "kappa": 3.421456808571643,
   "kappa_R1": 3.421456809031938,
   "kappa_joint": 3.5805070517898043,
   "sqrtJ1": 3.400583007723836,
   "sqrtJ2": 3.407228186067741,
   "mean_xi": 2.6295108889265046,
   "var_xi": 2.5279943598227517,
   "drift_quad": 5.4068140131159375,
   "drift_formula": 5.406814010920549,
   "xq": 0.5548644071063478,
   "Z_full": 0.9999999984588411,
   "intK_full": -4.18902135846062e-09,
   "kappa_W": 3.416516648466501,
   "Z_W": 0.9999172515870899,
   "window_ineq_lhs": 11.67162012128195,
   "window_ineq_rhs": 11.706366692921254,
   "chain_rule_sum": 11.706364741047327,
   "chain_rule_full": 11.706366692921254,
   "I_complement": 1.207499608769126,
   "Z_complement": 8.274559376227627e-05,
   "Z_W_plus_Zc": 0.9999999971808522,
   "shares_I_below": {
    "1e-06": 0.0029475044573125794,
    "1e-09": 1.520568625774176e-05,
    "1e-12": 5.554874265930141e-08,
    "1e-15": 1.7535637341616878e-10,
    "1e-20": 1.1403370086469801e-14
   },
   "mass_below": {
    "1e-06": 8.209847911015643e-05,
    "1e-09": 2.7501262219076093e-07,
    "1e-12": 8.853395646470692e-10
   },
   "positivity": {
    "min_pq": 4.570861416604835e-48,
    "min_pg": 1.8276755372219732e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574852588040322,
    "kappa2_nf5": 11.867959590029532,
    "jump": 0.2931070019892097,
    "J_identity": 0.29310700198922685,
    "cov_xi_delta": 0.06787541999652032,
    "eleven_72_xg": 0.06787542007939032
   },
   "seconds": 21.165000915527344,
   "option": "A_lam+0.1"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001032717370615,
   "kappa": 3.165041621211995,
   "kappa_R1": 3.1650416212548027,
   "kappa_joint": 3.307903677618647,
   "sqrtJ1": 3.1415379272819046,
   "sqrtJ2": 3.153718746709345,
   "mean_xi": 2.862420101824188,
   "var_xi": 3.0107827550768516,
   "drift_quad": 5.45107323973332,
   "drift_formula": 5.451073228394987,
   "xq": 0.5451128221405732,
   "Z_full": 0.9999999982355386,
   "intK_full": -1.0690446327808555e-09,
   "kappa_W": 3.157281288748265,
   "Z_W": 0.9998175962910593,
   "window_ineq_lhs": 9.96660685856275,
   "window_ineq_rhs": 10.017488464004254,
   "chain_rule_sum": 10.017487458131448,
   "chain_rule_full": 10.017488464004254,
   "I_complement": 1.149558237662177,
   "Z_complement": 0.0001824017795966214,
   "Z_W_plus_Zc": 0.9999999980706559,
   "shares_I_below": {
    "1e-06": 0.005045937815683002,
    "1e-09": 3.592280006635087e-05,
    "1e-12": 1.7164093427847542e-07,
    "1e-15": 6.662712340281653e-10,
    "1e-20": 5.010753071973863e-14
   },
   "mass_below": {
    "1e-06": 0.00018104963317315369,
    "1e-09": 7.563525551539037e-07,
    "1e-12": 2.7314564297186097e-09
   },
   "positivity": {
    "min_pq": 9.975918260572441e-50,
    "min_pg": 3.129041389794739e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574852588040322,
    "kappa2_nf5": 11.867959590029532,
    "jump": 0.2931070019892097,
    "J_identity": 0.29310700198922685,
    "cov_xi_delta": 0.06787541999652032,
    "eleven_72_xg": 0.06787542007939032
   },
   "seconds": 20.40229058265686,
   "option": "A_lam+0.1"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001032717370615,
   "kappa": 2.710311346982595,
   "kappa_R1": 2.7103113477083096,
   "kappa_joint": 2.850485049443958,
   "sqrtJ1": 2.683027673578234,
   "sqrtJ2": 2.701277942418815,
   "mean_xi": 3.437515591881259,
   "var_xi": 4.256132619340855,
   "drift_quad": 5.535192486859534,
   "drift_formula": 5.535192460961648,
   "xq": 0.5265789236570924,
   "Z_full": 0.9999999977996458,
   "intK_full": 4.3427400918223265e-09,
   "kappa_W": 2.6919797183909333,
   "Z_W": 0.9992263267303869,
   "window_ineq_lhs": 7.241148183744656,
   "window_ineq_rhs": 7.345787597582609,
   "chain_rule_sum": 7.345787274310481,
   "chain_rule_full": 7.345787597582609,
   "I_complement": 0.8423660019128079,
   "Z_complement": 0.000773671637062809,
   "Z_W_plus_Zc": 0.9999999983674497,
   "shares_I_below": {
    "1e-06": 0.014155451859659192,
    "1e-09": 0.00017694318331575512,
    "1e-12": 1.3441046748205932e-06,
    "1e-15": 7.691724869013616e-09,
    "1e-20": 9.302400161900667e-13
   },
   "mass_below": {
    "1e-06": 0.000768547443348933,
    "1e-09": 5.221490731413427e-06,
    "1e-12": 2.705486225128215e-08
   },
   "positivity": {
    "min_pq": 8.731648507349727e-54,
    "min_pg": 2.1289937255560889e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574852588040322,
    "kappa2_nf5": 11.867959590029532,
    "jump": 0.2931070019892097,
    "J_identity": 0.29310700198922685,
    "cov_xi_delta": 0.06787541999652032,
    "eleven_72_xg": 0.06787542007939032
   },
   "seconds": 20.99447274208069,
   "option": "A_lam+0.1"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001032717370615,
   "kappa": 2.334519507545715,
   "kappa_R1": 2.334519511197203,
   "kappa_joint": 2.4646646369654683,
   "sqrtJ1": 2.3079887299974815,
   "sqrtJ2": 2.325842450610199,
   "mean_xi": 4.162695907592541,
   "var_xi": 5.898165327148412,
   "drift_quad": 5.6052134403313865,
   "drift_formula": 5.605213406494763,
   "xq": 0.5111512853319364,
   "Z_full": 0.9999999975221698,
   "intK_full": 7.803295337144463e-09,
   "kappa_W": 2.2946247620050024,
   "Z_W": 0.9972167514153413,
   "window_ineq_lhs": 5.2506481518450485,
   "window_ineq_rhs": 5.449981331111487,
   "chain_rule_sum": 5.4499812347236665,
   "chain_rule_full": 5.449981331111487,
   "I_complement": 0.6562672546357078,
   "Z_complement": 0.002783246544258369,
   "Z_W_plus_Zc": 0.9999999979595996,
   "shares_I_below": {
    "1e-06": 0.036303755344108714,
    "1e-09": 0.0007769728113008363,
    "1e-12": 9.182354089571752e-06,
    "1e-15": 7.6688085522391e-08,
    "1e-20": 1.5706158357601138e-11
   },
   "mass_below": {
    "1e-06": 0.002766901216804359,
    "1e-09": 3.0504648784255274e-05,
    "1e-12": 2.353790236792973e-07
   },
   "positivity": {
    "min_pq": 7.6600804406990485e-59,
    "min_pg": 1.7374690539636259e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574852588040322,
    "kappa2_nf5": 11.867959590029532,
    "jump": 0.2931070019892097,
    "J_identity": 0.29310700198922685,
    "cov_xi_delta": 0.06787541999652032,
    "eleven_72_xg": 0.06787542007939032
   },
   "seconds": 22.093029499053955,
   "option": "A_lam+0.1"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.000100794159744,
   "kappa": 3.9374695904858115,
   "kappa_R1": 3.9374695904858115,
   "kappa_joint": 4.440726727304704,
   "sqrtJ1": 3.9106953093096632,
   "sqrtJ2": 3.911382186075762,
   "mean_xi": 2.2430058912758395,
   "var_xi": 1.7679899289938303,
   "drift_quad": 5.199886615405774,
   "drift_formula": 5.19988659566268,
   "xq": 0.5865388326651388,
   "Z_full": 1.0000000000000002,
   "intK_full": 2.13474818860742e-09,
   "kappa_W": 3.935469757856565,
   "Z_W": 0.9999894466714032,
   "window_ineq_lhs": 15.487758765871193,
   "window_ineq_rhs": 15.503666776000506,
   "chain_rule_sum": 15.503665147215433,
   "chain_rule_full": 15.503666776000506,
   "I_complement": 34.79318740845929,
   "Z_complement": 1.055225590729914e-05,
   "Z_W_plus_Zc": 0.9999999989273105,
   "shares_I_below": {
    "1e-06": 0.0010188109469971881,
    "1e-09": 2.9869980402512774e-06,
    "1e-12": 4.853834762584328e-09,
    "1e-15": 6.753171401693257e-12,
    "1e-20": 9.935618628381591e-17
   },
   "mass_below": {
    "1e-06": 1.0441691357348886e-05,
    "1e-09": 8.34649521081863e-09,
    "1e-12": 8.262295799555422e-12
   },
   "positivity": {
    "min_pq": 3.1093710914148144e-45,
    "min_pg": 4.65753703300265e-50
   },
   "jump_at_mb": null,
   "seconds": 23.748042106628418,
   "option": "A_lam-0.1"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.000100794159744,
   "kappa": 3.4216380923946637,
   "kappa_R1": 3.4216380928060275,
   "kappa_joint": 3.580624383326394,
   "sqrtJ1": 3.4008958557243316,
   "sqrtJ2": 3.4074011936450117,
   "mean_xi": 2.629477053334229,
   "var_xi": 2.5275305156851324,
   "drift_quad": 5.406815333265856,
   "drift_formula": 5.406815331176741,
   "xq": 0.5548641162157454,
   "Z_full": 1.0000000021368725,
   "intK_full": -4.1939005240985645e-09,
   "kappa_W": 3.416516648523809,
   "Z_W": 0.9999197287240753,
   "window_ineq_lhs": 11.671649036268025,
   "window_ineq_rhs": 11.707607235326194,
   "chain_rule_sum": 11.70760611921948,
   "chain_rule_full": 11.707607235326194,
   "I_complement": 3.0394669615339467,
   "Z_complement": 8.027034692328233e-05,
   "Z_W_plus_Zc": 0.9999999990709986,
   "shares_I_below": {
    "1e-06": 0.0030506809795571984,
    "1e-09": 1.6956318910450678e-05,
    "1e-12": 6.16252056765379e-08,
    "1e-15": 1.802094015029247e-10,
    "1e-20": 7.81014948359627e-15
   },
   "mass_below": {
    "1e-06": 7.962503071673728e-05,
    "1e-09": 2.1688213270976075e-07,
    "1e-12": 5.16659270622254e-10
   },
   "positivity": {
    "min_pq": 4.570872740126061e-48,
    "min_pg": 1.827680064973062e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.57612040912099,
    "kappa2_nf5": 11.869249475497428,
    "jump": 0.2931290663764372,
    "J_identity": 0.29312906637645575,
    "cov_xi_delta": 0.0678754652258596,
    "eleven_72_xg": 0.06787546530872363
   },
   "seconds": 21.947105169296265,
   "option": "A_lam-0.1"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.000100794159744,
   "kappa": 3.165171593214313,
   "kappa_R1": 3.1651715932290534,
   "kappa_joint": 3.308023015869264,
   "sqrtJ1": 3.141779722260515,
   "sqrtJ2": 3.1538273911774692,
   "mean_xi": 2.862386318896141,
   "var_xi": 3.0103206041878146,
   "drift_quad": 5.451074378615877,
   "drift_formula": 5.451074367304031,
   "xq": 0.5451125712059897,
   "Z_full": 1.0000000019147652,
   "intK_full": -1.0701517299127098e-09,
   "kappa_W": 3.1572812879074537,
   "Z_W": 0.9998200731828382,
   "window_ineq_lhs": 9.966631543964617,
   "window_ineq_rhs": 10.018311214490835,
   "chain_rule_sum": 10.018310840602672,
   "chain_rule_full": 10.018311214490835,
   "I_complement": 1.729770279259867,
   "Z_complement": 0.00017992674726270916,
   "Z_W_plus_Zc": 0.9999999999301009,
   "shares_I_below": {
    "1e-06": 0.005125183384297743,
    "1e-09": 3.749875622493817e-05,
    "1e-12": 1.755974932163786e-07,
    "1e-15": 6.435283590137048e-10,
    "1e-20": 3.875712062792407e-14
   },
   "mass_below": {
    "1e-06": 0.00017857641820968195,
    "1e-09": 6.768548124122513e-07,
    "1e-12": 2.098788537910131e-09
   },
   "positivity": {
    "min_pq": 9.97594297419026e-50,
    "min_pg": 3.1290491414553977e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.57612040912099,
    "kappa2_nf5": 11.869249475497428,
    "jump": 0.2931290663764372,
    "J_identity": 0.29312906637645575,
    "cov_xi_delta": 0.0678754652258596,
    "eleven_72_xg": 0.06787546530872363
   },
   "seconds": 21.929077863693237,
   "option": "A_lam-0.1"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.000100794159744,
   "kappa": 2.7103876099715123,
   "kappa_R1": 2.710387611486653,
   "kappa_joint": 2.850568205859467,
   "sqrtJ1": 2.683172735672119,
   "sqrtJ2": 2.7013359961055796,
   "mean_xi": 3.437481908968854,
   "var_xi": 4.255673648981011,
   "drift_quad": 5.535193281090768,
   "drift_formula": 5.535193255192715,
   "xq": 0.5265787486650301,
   "Z_full": 1.0000000014772852,
   "intK_full": 4.342816726977881e-09,
   "kappa_W": 2.6919797178940605,
   "Z_W": 0.9992288021505569,
   "window_ineq_lhs": 7.2411661198345865,
   "window_ineq_rhs": 7.346200996287087,
   "chain_rule_sum": 7.346200966857145,
   "chain_rule_full": 7.346200996287087,
   "I_complement": 0.9254330549531744,
   "Z_complement": 0.0007711981733063618,
   "Z_W_plus_Zc": 1.0000000003238632,
   "shares_I_below": {
    "1e-06": 0.01420848729459108,
    "1e-09": 0.00017857841288773278,
    "1e-12": 1.3398679286772672e-06,
    "1e-15": 7.444897755853967e-09,
    "1e-20": 8.230200733641819e-13
   },
   "mass_below": {
    "1e-06": 0.000766075682065956,
    "1e-09": 5.0682268626080784e-06,
    "1e-12": 2.5000094626190136e-08
   },
   "positivity": {
    "min_pq": 8.731670138503726e-54,
    "min_pg": 2.1289989997710472e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.57612040912099,
    "kappa2_nf5": 11.869249475497428,
    "jump": 0.2931290663764372,
    "J_identity": 0.29312906637645575,
    "cov_xi_delta": 0.0678754652258596,
    "eleven_72_xg": 0.06787546530872363
   },
   "seconds": 17.416795253753662,
   "option": "A_lam-0.1"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.000100794159744,
   "kappa": 2.334569589204609,
   "kappa_R1": 2.334569595638029,
   "kappa_joint": 2.4647186040754034,
   "sqrtJ1": 2.3080782359861427,
   "sqrtJ2": 2.3258818557758194,
   "mean_xi": 4.1626623076985165,
   "var_xi": 5.8977089484397816,
   "drift_quad": 5.6052139476364005,
   "drift_formula": 5.605213913796458,
   "xq": 0.511151173558709,
   "Z_full": 1.0000000011858001,
   "intK_full": 7.803487648887165e-09,
   "kappa_W": 2.2946247618550624,
   "Z_W": 0.9972192218511051,
   "window_ineq_lhs": 5.25066115875119,
   "window_ineq_rhs": 5.450215166838977,
   "chain_rule_sum": 5.4502151506903385,
   "chain_rule_full": 5.450215166838977,
   "I_complement": 0.6730757499838802,
   "Z_complement": 0.002780778451711066,
   "Z_W_plus_Zc": 1.0000000003028162,
   "shares_I_below": {
    "1e-06": 0.03634271457080871,
    "1e-09": 0.0007792411786775112,
    "1e-12": 9.163471537243934e-06,
    "1e-15": 7.54978985616289e-08,
    "1e-20": 1.4830134490637765e-11
   },
   "mass_below": {
    "1e-06": 0.002764434392257515,
    "1e-09": 3.021824586353004e-05,
    "1e-12": 2.2878462797671932e-07
   },
   "positivity": {
    "min_pq": 7.660099417227883e-59,
    "min_pg": 1.7374733582436994e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.57612040912099,
    "kappa2_nf5": 11.869249475497428,
    "jump": 0.2931290663764372,
    "J_identity": 0.29312906637645575,
    "cov_xi_delta": 0.0678754652258596,
    "eleven_72_xg": 0.06787546530872363
   },
   "seconds": 21.1465802192688,
   "option": "A_lam-0.1"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001019008541516,
   "kappa": 3.937240074715574,
   "kappa_R1": 3.937240074715574,
   "kappa_joint": 4.439969913064108,
   "sqrtJ1": 3.9104682439337908,
   "sqrtJ2": 3.9111114037428933,
   "mean_xi": 2.243020940078589,
   "var_xi": 1.768194780775139,
   "drift_quad": 5.1998859177026,
   "drift_formula": 5.199885905831547,
   "xq": 0.586538989949276,
   "Z_full": 1.0,
   "intK_full": 1.5947562751826316e-09,
   "kappa_W": 3.935469775302497,
   "Z_W": 0.9999883394213277,
   "window_ineq_lhs": 15.487741754182428,
   "window_ineq_rhs": 15.501859405946298,
   "chain_rule_sum": 15.501858020889612,
   "chain_rule_full": 15.501859405946298,
   "I_complement": 4.52162086540352,
   "Z_complement": 1.1659441625371141e-05,
   "Z_W_plus_Zc": 0.9999999988629531,
   "shares_I_below": {
    "1e-06": 0.0009034353378459559,
    "1e-09": 1.7920143070818275e-06,
    "1e-12": 2.5366919952882044e-09,
    "1e-15": 3.850612302151218e-12,
    "1e-20": 9.676179525913492e-17
   },
   "mass_below": {
    "1e-06": 1.154890665829548e-05,
    "1e-09": 1.8490360639837188e-08,
    "1e-12": 3.654387867031968e-11
   },
   "positivity": {
    "min_pq": 4.128791608239419e-45,
    "min_pg": 1.3354232887090501e-49
   },
   "jump_at_mb": null,
   "seconds": 38.22098994255066,
   "option": "A_xu0.95"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001019008541516,
   "kappa": 3.42155544369688,
   "kappa_R1": 3.421555443835132,
   "kappa_joint": 3.5805677874918604,
   "sqrtJ1": 3.4007588719751918,
   "sqrtJ2": 3.4073245404001486,
   "mean_xi": 2.629492033506513,
   "var_xi": 2.527733608994615,
   "drift_quad": 5.406814765996968,
   "drift_formula": 5.40681476352228,
   "xq": 0.5548642412864319,
   "Z_full": 1.0000000002897207,
   "intK_full": -4.175109415190849e-09,
   "kappa_W": 3.416516660373698,
   "Z_W": 0.9999186215620425,
   "window_ineq_lhs": 11.67163619378807,
   "window_ineq_rhs": 11.707041654291753,
   "chain_rule_sum": 11.707040090253138,
   "chain_rule_full": 11.707041654291753,
   "I_complement": 2.166621857027792,
   "Z_complement": 8.137655774154886e-05,
   "Z_W_plus_Zc": 0.999999998119784,
   "shares_I_below": {
    "1e-06": 0.003003614811318535,
    "1e-09": 1.6367342921926994e-05,
    "1e-12": 6.070964197914775e-08,
    "1e-15": 1.8430467476274143e-10,
    "1e-20": 8.711968146065924e-15
   },
   "mass_below": {
    "1e-06": 8.073033279766746e-05,
    "1e-09": 2.368409997716062e-07,
    "1e-12": 6.092229725578205e-10
   },
   "positivity": {
    "min_pq": 6.072580317217796e-48,
    "min_pg": 5.260911992122463e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540990702027,
    "kappa2_nf5": 11.868659952330304,
    "jump": 0.2931189616282772,
    "J_identity": 0.29311896162829454,
    "cov_xi_delta": 0.06787544576149093,
    "eleven_72_xg": 0.06787544584398918
   },
   "seconds": 22.393240451812744,
   "option": "A_xu0.95"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001019008541516,
   "kappa": 3.1651133853505797,
   "kappa_R1": 3.1651133851262303,
   "kappa_joint": 3.3079676223451697,
   "sqrtJ1": 3.141673843032721,
   "sqrtJ2": 3.1537790757851263,
   "mean_xi": 2.862401276426721,
   "var_xi": 3.0105229717691806,
   "drift_quad": 5.451073889116604,
   "drift_formula": 5.4510738776209235,
   "xq": 0.545112679097333,
   "Z_full": 1.0000000000672515,
   "intK_full": -1.0617133758568986e-09,
   "kappa_W": 3.157281297852041,
   "Z_W": 0.9998189661360027,
   "window_ineq_lhs": 9.966620571235474,
   "window_ineq_rhs": 10.017942742125406,
   "chain_rule_sum": 10.017942041307416,
   "chain_rule_full": 10.017942742125406,
   "I_complement": 1.4766610170312902,
   "Z_complement": 0.0001810328596570064,
   "Z_W_plus_Zc": 0.9999999989956597,
   "shares_I_below": {
    "1e-06": 0.005089686192377267,
    "1e-09": 3.7008911204642226e-05,
    "1e-12": 1.7607571305017658e-07,
    "1e-15": 6.625111029865945e-10,
    "1e-20": 4.2275378029200705e-14
   },
   "mass_below": {
    "1e-06": 0.00017968161686447362,
    "1e-09": 7.054672448227156e-07,
    "1e-12": 2.2787857557421625e-09
   },
   "positivity": {
    "min_pq": 1.3257277081150787e-49,
    "min_pg": 9.025405946408812e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540990702027,
    "kappa2_nf5": 11.868659952330304,
    "jump": 0.2931189616282772,
    "J_identity": 0.29311896162829454,
    "cov_xi_delta": 0.06787544576149093,
    "eleven_72_xg": 0.06787544584398918
   },
   "seconds": 23.286266565322876,
   "option": "A_xu0.95"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001019008541516,
   "kappa": 2.710353846046809,
   "kappa_R1": 2.71035384695799,
   "kappa_joint": 2.8505311739446535,
   "sqrtJ1": 2.683109206448992,
   "sqrtJ2": 2.7013101226137586,
   "mean_xi": 3.4374968235021264,
   "var_xi": 4.255874653494768,
   "drift_quad": 5.535192939685726,
   "drift_formula": 5.535192913706664,
   "xq": 0.5265788239042782,
   "Z_full": 0.9999999996308028,
   "intK_full": 4.346334703206169e-09,
   "kappa_W": 2.6919797241352574,
   "Z_W": 0.999227695763621,
   "window_ineq_lhs": 7.241158135696147,
   "window_ineq_rhs": 7.34601797078073,
   "chain_rule_sum": 7.3460177942197795,
   "chain_rule_full": 7.34601797078073,
   "I_complement": 0.8907576144095799,
   "Z_complement": 0.0007723035754503599,
   "Z_W_plus_Zc": 0.9999999993390714,
   "shares_I_below": {
    "1e-06": 0.014185013328426161,
    "1e-09": 0.00017806451218465989,
    "1e-12": 1.3445893064198577e-06,
    "1e-15": 7.559853553639302e-09,
    "1e-20": 8.584074956367613e-13
   },
   "mass_below": {
    "1e-06": 0.000767180231663343,
    "1e-09": 5.1275228559082675e-06,
    "1e-12": 2.5688664184025403e-08
   },
   "positivity": {
    "min_pq": 1.1611580109882964e-53,
    "min_pg": 5.836436682101832e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540990702027,
    "kappa2_nf5": 11.868659952330304,
    "jump": 0.2931189616282772,
    "J_identity": 0.29311896162829454,
    "cov_xi_delta": 0.06787544576149093,
    "eleven_72_xg": 0.06787544584398918
   },
   "seconds": 18.133822202682495,
   "option": "A_xu0.95"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001019008541516,
   "kappa": 2.334547484981682,
   "kappa_R1": 2.3345474898601832,
   "kappa_joint": 2.4646947571592426,
   "sqrtJ1": 2.308039032726983,
   "sqrtJ2": 2.325864327150226,
   "mean_xi": 4.162677186555348,
   "var_xi": 5.897908842604423,
   "drift_quad": 5.605213729561279,
   "drift_formula": 5.605213695679363,
   "xq": 0.51115122161621,
   "Z_full": 0.999999999346369,
   "intK_full": 7.805267077386517e-09,
   "kappa_W": 2.2946247656353314,
   "Z_W": 0.9972181176911303,
   "window_ineq_lhs": 5.250655362314922,
   "window_ineq_rhs": 5.450111959634298,
   "chain_rule_sum": 5.450111904111269,
   "chain_rule_full": 5.450111959634298,
   "I_complement": 0.6660318551245581,
   "Z_complement": 0.0027818814315294167,
   "Z_W_plus_Zc": 0.9999999991226598,
   "shares_I_below": {
    "1e-06": 0.03632552989911383,
    "1e-09": 0.000778457970294557,
    "1e-12": 9.176424513808329e-06,
    "1e-15": 7.601712889437899e-08,
    "1e-20": 1.5134873547861464e-11
   },
   "mass_below": {
    "1e-06": 0.0027655367374133347,
    "1e-09": 3.0334404713587328e-05,
    "1e-12": 2.31205239815575e-07
   },
   "positivity": {
    "min_pq": 1.0194554705119757e-58,
    "min_pg": 2.317049620142335e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540990702027,
    "kappa2_nf5": 11.868659952330304,
    "jump": 0.2931189616282772,
    "J_identity": 0.29311896162829454,
    "cov_xi_delta": 0.06787544576149093,
    "eleven_72_xg": 0.06787544584398918
   },
   "seconds": 26.431538343429565,
   "option": "A_xu0.95"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001018942629798,
   "kappa": 3.937240202835198,
   "kappa_R1": 3.937240202835198,
   "kappa_joint": 4.439970101042005,
   "sqrtJ1": 3.9104683442887334,
   "sqrtJ2": 3.911111503142191,
   "mean_xi": 2.243020936156103,
   "var_xi": 1.7681948014972235,
   "drift_quad": 5.199886081617694,
   "drift_formula": 5.199885937664785,
   "xq": 0.586538982691176,
   "Z_full": 1.0,
   "intK_full": -2.304742203412892e-08,
   "kappa_W": 3.935469757856565,
   "Z_W": 0.9999883466918589,
   "window_ineq_lhs": 15.487741729473571,
   "window_ineq_rhs": 15.501860414821751,
   "chain_rule_sum": 15.501857976501945,
   "chain_rule_full": 15.501860414821751,
   "I_complement": 4.511236412103244,
   "Z_complement": 1.1659406794796927e-05,
   "Z_W_plus_Zc": 1.0000000060986536,
   "shares_I_below": {
    "1e-06": 0.0008847446398583046,
    "1e-09": 1.7497459777352504e-06,
    "1e-12": 2.4764893011530077e-09,
    "1e-15": 3.761016335122476e-12,
    "1e-20": 9.895333482661326e-17
   },
   "mass_below": {
    "1e-06": 1.127117287946571e-05,
    "1e-09": 1.8068975171129683e-08,
    "1e-12": 3.5724985930804225e-11
   },
   "positivity": {
    "min_pq": 3.1093676711341225e-45,
    "min_pg": 4.657531909753119e-50
   },
   "jump_at_mb": null,
   "seconds": 35.0920467376709,
   "option": "A_h0.1"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001018942629798,
   "kappa": 3.421555570501642,
   "kappa_R1": 3.421555569163565,
   "kappa_joint": 3.580567928216153,
   "sqrtJ1": 3.400758889271142,
   "sqrtJ2": 3.4073245526517946,
   "mean_xi": 2.6294920358098732,
   "var_xi": 2.5277336202838425,
   "drift_quad": 5.406814805569348,
   "drift_formula": 5.406814778240811,
   "xq": 0.5548642380435139,
   "Z_full": 0.9999999999704329,
   "intK_full": -6.086141772737629e-08,
   "kappa_W": 3.4165166485803256,
   "Z_W": 0.9999186193299144,
   "window_ineq_lhs": 11.671636087155413,
   "window_ineq_rhs": 11.707042522030818,
   "chain_rule_sum": 11.707038551610646,
   "chain_rule_full": 11.707042522030818,
   "I_complement": 2.1664825956681284,
   "Z_complement": 8.137655204097126e-05,
   "Z_W_plus_Zc": 0.9999999958819554,
   "shares_I_below": {
    "1e-06": 0.002950479094600453,
    "1e-09": 1.6044061984975232e-05,
    "1e-12": 5.945280451908722e-08,
    "1e-15": 1.803867718107807e-10,
    "1e-20": 8.901843099654296e-15
   },
   "mass_below": {
    "1e-06": 7.905273704886686e-05,
    "1e-09": 2.317710578960151e-07,
    "1e-12": 5.959617678733567e-10
   },
   "positivity": {
    "min_pq": 4.5708680396709704e-48,
    "min_pg": 1.827678169475743e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575541851724438,
    "kappa2_nf5": 11.868660825138031,
    "jump": 0.29311897341359305,
    "J_identity": 0.29311897341358745,
    "cov_xi_delta": 0.06787544498474478,
    "eleven_72_xg": 0.0678754463197937
   },
   "seconds": 16.363181829452515,
   "option": "A_h0.1"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001018942629798,
   "kappa": 3.165113507540193,
   "kappa_R1": 3.1651135027107125,
   "kappa_joint": 3.307967751080969,
   "sqrtJ1": 3.1416739277189603,
   "sqrtJ2": 3.153779164459889,
   "mean_xi": 2.862401285673677,
   "var_xi": 3.0105229819404666,
   "drift_quad": 5.45107404526294,
   "drift_formula": 5.451073891619854,
   "xq": 0.545112676012964,
   "Z_full": 0.9999999980219152,
   "intK_full": -1.8077510749476332e-08,
   "kappa_W": 3.1572812879146523,
   "Z_W": 0.999818964196518,
   "window_ineq_lhs": 9.966620489162962,
   "window_ineq_rhs": 10.017943515613382,
   "chain_rule_sum": 10.017941269726487,
   "chain_rule_full": 10.017943515613382,
   "I_complement": 1.4766388819786016,
   "Z_complement": 0.0001810328570168651,
   "Z_W_plus_Zc": 0.9999999970535348,
   "shares_I_below": {
    "1e-06": 0.005005214564667594,
    "1e-09": 3.6313935504837404e-05,
    "1e-12": 1.7257742664704273e-07,
    "1e-15": 6.489069917575001e-10,
    "1e-20": 4.3172247575166924e-14
   },
   "mass_below": {
    "1e-06": 0.00017616680290753818,
    "1e-09": 6.91016042896579e-07,
    "1e-12": 2.230867517728965e-09
   },
   "positivity": {
    "min_pq": 9.97593271644583e-50,
    "min_pg": 3.129045896841269e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575541851724438,
    "kappa2_nf5": 11.868660825138031,
    "jump": 0.29311897341359305,
    "J_identity": 0.29311897341358745,
    "cov_xi_delta": 0.06787544498474478,
    "eleven_72_xg": 0.0678754463197937
   },
   "seconds": 14.740322828292847,
   "option": "A_h0.1"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001018942629798,
   "kappa": 2.7103539405825305,
   "kappa_R1": 2.710353946694577,
   "kappa_joint": 2.850531270631102,
   "sqrtJ1": 2.683109374564173,
   "sqrtJ2": 2.7013103182556275,
   "mean_xi": 3.437496841660376,
   "var_xi": 4.2558746467743145,
   "drift_quad": 5.5351932821331875,
   "drift_formula": 5.53519292457873,
   "xq": 0.5265788215088476,
   "Z_full": 0.999999996484871,
   "intK_full": 5.674401922781749e-08,
   "kappa_W": 2.6919797385324373,
   "Z_W": 0.9992276927439594,
   "window_ineq_lhs": 7.241158191267367,
   "window_ineq_rhs": 7.346018483231251,
   "chain_rule_sum": 7.346018248744423,
   "chain_rule_full": 7.346018483231251,
   "I_complement": 0.8907560162228663,
   "Z_complement": 0.0007723035620305313,
   "Z_W_plus_Zc": 0.9999999963059899,
   "shares_I_below": {
    "1e-06": 0.013980243820891419,
    "1e-09": 0.00017504267829162256,
    "1e-12": 1.3199619104107256e-06,
    "1e-15": 7.414946400770113e-09,
    "1e-20": 8.756389570251173e-13
   },
   "mass_below": {
    "1e-06": 0.0007538293116089611,
    "1e-09": 5.0313709829295016e-06,
    "1e-12": 2.5186090552205213e-08
   },
   "positivity": {
    "min_pq": 8.731661162241691e-54,
    "min_pg": 2.1289967949377027e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575541851724438,
    "kappa2_nf5": 11.868660825138031,
    "jump": 0.29311897341359305,
    "J_identity": 0.29311897341358745,
    "cov_xi_delta": 0.06787544498474478,
    "eleven_72_xg": 0.0678754463197937
   },
   "seconds": 13.12328028678894,
   "option": "A_h0.1"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001018942629798,
   "kappa": 2.334547523385896,
   "kappa_R1": 2.334547575551665,
   "kappa_joint": 2.46469479280741,
   "sqrtJ1": 2.308039219306484,
   "sqrtJ2": 2.3258645541286147,
   "mean_xi": 4.162677207245498,
   "var_xi": 5.897908821596783,
   "drift_quad": 5.605214172698442,
   "drift_formula": 5.605213702750152,
   "xq": 0.5111512200583108,
   "Z_full": 0.9999999963018198,
   "intK_full": 1.052306984131789e-07,
   "kappa_W": 2.294624795822628,
   "Z_W": 0.9972181143049134,
   "window_ineq_lhs": 5.250655482637109,
   "window_ineq_rhs": 5.450112138947222,
   "chain_rule_sum": 5.45011260969153,
   "chain_rule_full": 5.450112138947222,
   "I_complement": 0.6660306100694555,
   "Z_complement": 0.002781881348584251,
   "Z_W_plus_Zc": 0.9999999956534976,
   "shares_I_below": {
    "1e-06": 0.0358797915767034,
    "1e-09": 0.0007666086324708215,
    "1e-12": 9.022072464631082e-06,
    "1e-15": 7.466054277007586e-08,
    "1e-20": 1.5421696133017842e-11
   },
   "mass_below": {
    "1e-06": 0.0027228852272298595,
    "1e-09": 2.9815229281273026e-05,
    "1e-12": 2.2700941820540025e-07
   },
   "positivity": {
    "min_pq": 7.66009154464656e-59,
    "min_pg": 1.7374715738065227e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575541851724438,
    "kappa2_nf5": 11.868660825138031,
    "jump": 0.29311897341359305,
    "J_identity": 0.29311897341358745,
    "cov_xi_delta": 0.06787544498474478,
    "eleven_72_xg": 0.0678754463197937
   },
   "seconds": 16.942010402679443,
   "option": "A_h0.1"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001019014994268,
   "kappa": 3.9372400550651663,
   "kappa_R1": 3.9372400550651663,
   "kappa_joint": 4.439969919411918,
   "sqrtJ1": 3.9104682397883495,
   "sqrtJ2": 3.911111399755305,
   "mean_xi": 2.2430209386501923,
   "var_xi": 1.768194782796507,
   "drift_quad": 5.1998859151624695,
   "drift_formula": 5.1998859025201805,
   "xq": 0.5865389907042801,
   "Z_full": 1.0000000000000002,
   "intK_full": 1.7816973748938824e-09,
   "kappa_W": 3.9354697576543014,
   "Z_W": 0.9999883394562336,
   "window_ineq_lhs": 15.487741615816784,
   "window_ineq_rhs": 15.501859251209552,
   "chain_rule_sum": 15.501857803925807,
   "chain_rule_full": 15.501859251209552,
   "I_complement": 4.511236320180387,
   "Z_complement": 1.1659406710432845e-05,
   "Z_W_plus_Zc": 0.999999998862944,
   "shares_I_below": {
    "1e-06": 0.0009034353440522943,
    "1e-09": 1.7920139908174957e-06,
    "1e-12": 2.5366919427413785e-09,
    "1e-15": 3.85061065595816e-12,
    "1e-20": 9.676188182165091e-17
   },
   "mass_below": {
    "1e-06": 1.1548906650844011e-05,
    "1e-09": 1.8490360627907034e-08,
    "1e-12": 3.654387864674121e-11
   },
   "positivity": {
    "min_pq": 3.109367648635641e-45,
    "min_pg": 4.657531876052569e-50
   },
   "jump_at_mb": null,
   "seconds": 24.421690225601196,
   "option": "A_nz32"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 3.421555431476467,
   "kappa_R1": 3.421555431648123,
   "kappa_joint": 3.580567785586773,
   "sqrtJ1": 3.4007588685919674,
   "sqrtJ2": 3.4073245365856724,
   "mean_xi": 2.6294920318358628,
   "var_xi": 2.5277336116381015,
   "drift_quad": 5.406814763445236,
   "drift_formula": 5.406814760775082,
   "xq": 0.5548642418917189,
   "Z_full": 1.0000000002991143,
   "intK_full": -4.114852425243415e-09,
   "kappa_W": 3.4165166485238587,
   "Z_W": 0.9999186215789108,
   "window_ineq_lhs": 11.671636113021206,
   "window_ineq_rhs": 11.707041570666114,
   "chain_rule_sum": 11.707040011513666,
   "chain_rule_full": 11.707041570666114,
   "I_complement": 2.1664819886157147,
   "Z_complement": 8.137655033034839e-05,
   "Z_W_plus_Zc": 0.9999999981292411,
   "shares_I_below": {
    "1e-06": 0.0030036148276981075,
    "1e-09": 1.63673430229988e-05,
    "1e-12": 6.070963763826835e-08,
    "1e-15": 1.8430462927823862e-10,
    "1e-20": 8.711970256085423e-15
   },
   "mass_below": {
    "1e-06": 8.073033274874638e-05,
    "1e-09": 2.3684099960973462e-07,
    "1e-12": 6.092229722580298e-10
   },
   "positivity": {
    "min_pq": 4.5708676791330063e-48,
    "min_pg": 1.8276780413166074e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906293003,
    "kappa2_nf5": 11.868659866375198,
    "jump": 0.29311896008219485,
    "J_identity": 0.2931189600822082,
    "cov_xi_delta": 0.06787544566994899,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 14.977607727050781,
   "option": "A_nz32"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 3.1651133757077594,
   "kappa_R1": 3.1651133755327745,
   "kappa_joint": 3.3079676182803426,
   "sqrtJ1": 3.1416738401875453,
   "sqrtJ2": 3.1537790724291526,
   "mean_xi": 2.8624012746465453,
   "var_xi": 3.0105229747388584,
   "drift_quad": 5.451073886868539,
   "drift_formula": 5.451073875251078,
   "xq": 0.5451126796194785,
   "Z_full": 1.0000000000766227,
   "intK_full": -1.0231584734455315e-09,
   "kappa_W": 3.1572812883624564,
   "Z_W": 0.9998189661471806,
   "window_ineq_lhs": 9.96662051143517,
   "window_ineq_rhs": 10.017942681084168,
   "chain_rule_sum": 10.01794198265498,
   "chain_rule_full": 10.017942681084168,
   "I_complement": 1.4766394463393908,
   "Z_complement": 0.00018103285608052727,
   "Z_W_plus_Zc": 0.9999999990032611,
   "shares_I_below": {
    "1e-06": 0.005089686218957946,
    "1e-09": 3.700891141968924e-05,
    "1e-12": 1.760757092449804e-07,
    "1e-15": 6.625109387143395e-10,
    "1e-20": 4.2275393991913204e-14
   },
   "mass_below": {
    "1e-06": 0.00017968161674783938,
    "1e-09": 7.054672442908644e-07,
    "1e-12": 2.278785754400186e-09
   },
   "positivity": {
    "min_pq": 9.975931928558282e-50,
    "min_pg": 3.1290456768881526e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906293003,
    "kappa2_nf5": 11.868659866375198,
    "jump": 0.29311896008219485,
    "J_identity": 0.2931189600822082,
    "cov_xi_delta": 0.06787544566994899,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 14.079363346099854,
   "option": "A_nz32"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 2.710353840066434,
   "kappa_R1": 2.71035384103877,
   "kappa_joint": 2.850531168536039,
   "sqrtJ1": 2.6831092045119083,
   "sqrtJ2": 2.701310120226012,
   "mean_xi": 3.437496821513843,
   "var_xi": 4.255874657159557,
   "drift_quad": 5.53519293807278,
   "drift_formula": 5.53519291205404,
   "xq": 0.5265788242683992,
   "Z_full": 0.9999999996401091,
   "intK_full": 4.362022905562497e-09,
   "kappa_W": 2.6919797181839447,
   "Z_W": 0.9992276957729938,
   "window_ineq_lhs": 7.241158103747187,
   "window_ineq_rhs": 7.346017938362865,
   "chain_rule_sum": 7.346017763404243,
   "chain_rule_full": 7.346017938362865,
   "I_complement": 0.890756994001066,
   "Z_complement": 0.0007723035742972262,
   "Z_W_plus_Zc": 0.999999999347291,
   "shares_I_below": {
    "1e-06": 0.014185013383158453,
    "1e-09": 0.00017806451303309858,
    "1e-12": 1.344589305987099e-06,
    "1e-15": 7.559852742364438e-09,
    "1e-20": 8.584076842749186e-13
   },
   "mass_below": {
    "1e-06": 0.0007671802311520958,
    "1e-09": 5.127522851143653e-06,
    "1e-12": 2.5688664170640152e-08
   },
   "positivity": {
    "min_pq": 8.731660470564047e-54,
    "min_pg": 2.128996642486177e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906293003,
    "kappa2_nf5": 11.868659866375198,
    "jump": 0.29311896008219485,
    "J_identity": 0.2931189600822082,
    "cov_xi_delta": 0.06787544566994899,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 21.840448141098022,
   "option": "A_nz32"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 2.3345474813206106,
   "kappa_R1": 2.3345474862534723,
   "kappa_joint": 2.4646947529237138,
   "sqrtJ1": 2.308039031442178,
   "sqrtJ2": 2.3258643255607665,
   "mean_xi": 4.162677184393971,
   "var_xi": 5.897908846954984,
   "drift_quad": 5.60521372850838,
   "drift_formula": 5.605213694623779,
   "xq": 0.5111512218487856,
   "Z_full": 0.9999999993555823,
   "intK_full": 7.809245402417441e-09,
   "kappa_W": 2.2946247619577482,
   "Z_W": 0.9972181177016195,
   "window_ineq_lhs": 5.250655345539756,
   "window_ineq_rhs": 5.450111942540407,
   "chain_rule_sum": 5.45011188787065,
   "chain_rule_full": 5.450111942540407,
   "I_complement": 0.6660318380249919,
   "Z_complement": 0.002781881429615813,
   "Z_W_plus_Zc": 0.9999999991312353,
   "shares_I_below": {
    "1e-06": 0.036325529993045585,
    "1e-09": 0.0007784579732695061,
    "1e-12": 9.176424525450266e-06,
    "1e-15": 7.601712621331177e-08,
    "1e-20": 1.5134874915050732e-11
   },
   "mass_below": {
    "1e-06": 0.0027655367355771654,
    "1e-09": 3.0334404680401986e-05,
    "1e-12": 2.312052397172499e-07
   },
   "positivity": {
    "min_pq": 7.660090935760086e-59,
    "min_pg": 1.737471434466536e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906293003,
    "kappa2_nf5": 11.868659866375198,
    "jump": 0.29311896008219485,
    "J_identity": 0.2931189600822082,
    "cov_xi_delta": 0.06787544566994899,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 14.87621545791626,
   "option": "A_nz32"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3766803156177218,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0057816231110468,
   "kappa": 3.6332107494764103,
   "kappa_R1": 3.6332107494764103,
   "kappa_joint": 3.9109493533190642,
   "sqrtJ1": 3.5832278630800327,
   "sqrtJ2": 3.5973234000657177,
   "mean_xi": 2.3189600457536637,
   "var_xi": 2.1678696635860355,
   "drift_quad": 5.275832641641773,
   "drift_formula": 5.275832691782604,
   "xq": 0.5692228322589629,
   "Z_full": 1.0000000000000002,
   "intK_full": -6.049282221349769e-08,
   "kappa_W": 3.630618438448609,
   "Z_W": 0.9999593497426571,
   "window_ineq_lhs": 13.180854418697397,
   "window_ineq_rhs": 13.20022035011094,
   "chain_rule_sum": 13.200218003080845,
   "chain_rule_full": 13.20022035011094,
   "I_complement": 0.5850538574735538,
   "Z_complement": 4.064805835156303e-05,
   "Z_W_plus_Zc": 0.9999999978010087,
   "shares_I_below": {
    "1e-06": 0.001456217613490946,
    "1e-09": 6.011065264747778e-06,
    "1e-12": 2.045300189009208e-08,
    "1e-15": 6.581931784713687e-11,
    "1e-20": 4.2967642192776314e-15
   },
   "mass_below": {
    "1e-06": 4.032405197077573e-05,
    "1e-09": 1.311496928743096e-07,
    "1e-12": 4.2659947535713047e-10
   },
   "positivity": {
    "min_pq": 1.753057195189935e-46,
    "min_pg": 4.713439859595657e-69
   },
   "jump_at_mb": null,
   "seconds": 30.53150963783264,
   "option": "C"
  },
  {
   "Q": 5.0,
   "tau": 0.09045797625996646,
   "tau_mode": "grid",
   "alphas": 0.25866086268075134,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.00425833376319303,
     5
    ]
   ],
   "Z_input": 1.0057816231110468,
   "kappa": 3.1434359877566695,
   "kappa_R1": 3.143435990812811,
   "kappa_joint": 3.317720874554865,
   "sqrtJ1": 3.09826772601888,
   "sqrtJ2": 3.1241734796416507,
   "mean_xi": 2.8036615874559874,
   "var_xi": 3.1458567331149645,
   "drift_quad": 5.495262126002832,
   "drift_formula": 5.495262088510807,
   "xq": 0.5353767389346509,
   "Z_full": 0.999999994190793,
   "intK_full": 1.0742438067867832e-08,
   "kappa_W": 3.1355388914527014,
   "Z_W": 0.9997860132427827,
   "window_ineq_lhs": 9.829500306724311,
   "window_ineq_rhs": 9.881189809123748,
   "chain_rule_sum": 9.88118921038721,
   "chain_rule_full": 9.881189809123748,
   "I_complement": 0.9235095016904324,
   "Z_complement": 0.00021398816407024112,
   "Z_W_plus_Zc": 1.0000000014068529,
   "shares_I_below": {
    "1e-06": 0.005197232158857437,
    "1e-09": 4.1146790562072744e-05,
    "1e-12": 2.227679589679832e-07,
    "1e-15": 9.844532991872209e-10,
    "1e-20": 8.789437797746517e-14
   },
   "mass_below": {
    "1e-06": 0.0002124436398905814,
    "1e-09": 1.0112065038706136e-06,
    "1e-12": 4.076914584829654e-09
   },
   "positivity": {
    "min_pq": 5.5229973872396215e-50,
    "min_pg": 1.0983454542159759e-66
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777395984505828,
    "kappa2_nf5": 10.023115515788705,
    "jump": 0.2457195312828766,
    "J_identity": 0.2457195312828898,
    "cov_xi_delta": 0.07086784044436342,
    "eleven_72_xg": 0.07086783993205016
   },
   "seconds": 23.062442779541016,
   "option": "C"
  },
  {
   "Q": 10.0,
   "tau": 0.14208522052591205,
   "tau_mode": "grid",
   "alphas": 0.2122978837409955,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.05588557802913863,
     5
    ]
   ],
   "Z_input": 1.0057816231110468,
   "kappa": 2.900537573872412,
   "kappa_R1": 2.900537551648747,
   "kappa_joint": 3.0694974050692116,
   "sqrtJ1": 2.8566618637855994,
   "sqrtJ2": 2.8847843614859037,
   "mean_xi": 3.0883790289817123,
   "var_xi": 3.751957980087191,
   "drift_quad": 5.533345904136243,
   "drift_formula": 5.533345860904661,
   "xq": 0.5269857830274349,
   "Z_full": 0.9999999949166073,
   "intK_full": 1.2320377191841936e-08,
   "kappa_W": 2.8881486139592423,
   "Z_W": 0.9995551917101306,
   "window_ineq_lhs": 8.337692091370778,
   "window_ineq_rhs": 8.413118217445659,
   "chain_rule_sum": 8.413117872523761,
   "chain_rule_full": 8.413118217445659,
   "I_complement": 0.8269847036951603,
   "Z_complement": 0.0004448098686981704,
   "Z_W_plus_Zc": 1.0000000015788288,
   "shares_I_below": {
    "1e-06": 0.008909104484100079,
    "1e-09": 9.250282418787937e-05,
    "1e-12": 6.195194455526618e-07,
    "1e-15": 3.2468752770857806e-09,
    "1e-20": 3.5847474511982316e-13
   },
   "mass_below": {
    "1e-06": 0.00044176327140415877,
    "1e-09": 2.633344660375066e-06,
    "1e-12": 1.2537385736389686e-08
   },
   "positivity": {
    "min_pq": 5.505376511212266e-52,
    "min_pg": 1.3736545073120484e-68
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777395984505828,
    "kappa2_nf5": 10.023115515788705,
    "jump": 0.2457195312828766,
    "J_identity": 0.2457195312828898,
    "cov_xi_delta": 0.07086784044436342,
    "eleven_72_xg": 0.07086783993205016
   },
   "seconds": 21.528314113616943,
   "option": "C"
  },
  {
   "Q": 100.0,
   "tau": 0.2641187478895521,
   "tau_mode": "grid",
   "alphas": 0.1329798112899528,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.17791910539277864,
     5
    ]
   ],
   "Z_input": 1.0057816231110468,
   "kappa": 2.480823486004721,
   "kappa_R1": 2.480823419059442,
   "kappa_joint": 2.6333167218392157,
   "sqrtJ1": 2.4427344390954406,
   "sqrtJ2": 2.4687418017272287,
   "mean_xi": 3.7680164712529653,
   "var_xi": 5.25655303523356,
   "drift_quad": 5.6004997302364465,
   "drift_formula": 5.600499685250898,
   "xq": 0.5121898543767027,
   "Z_full": 0.9999999962509145,
   "intK_full": 1.212633747864518e-08,
   "kappa_W": 2.4523468020892922,
   "Z_W": 0.998299634432694,
   "window_ineq_lhs": 6.003778830969911,
   "window_ineq_rhs": 6.154485168712615,
   "chain_rule_sum": 6.154485052411121,
   "chain_rule_full": 6.154485168712615,
   "I_complement": 0.6657544450334996,
   "Z_complement": 0.0017003668590808328,
   "Z_W_plus_Zc": 1.000000001291775,
   "shares_I_below": {
    "1e-06": 0.024324070067285097,
    "1e-09": 0.00043048852021371653,
    "1e-12": 4.421126092749031e-06,
    "1e-15": 3.3103809790482545e-08,
    "1e-20": 5.9179047338156785e-12
   },
   "mass_below": {
    "1e-06": 0.0016899650251309588,
    "1e-09": 1.6025992764474374e-05,
    "1e-12": 1.1048650212414685e-07
   },
   "positivity": {
    "min_pq": 1.0054700522161924e-56,
    "min_pg": 2.3407082207828527e-73
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777395984505828,
    "kappa2_nf5": 10.023115515788705,
    "jump": 0.2457195312828766,
    "J_identity": 0.2457195312828898,
    "cov_xi_delta": 0.07086784044436342,
    "eleven_72_xg": 0.07086783993205016
   },
   "seconds": 17.045934200286865,
   "option": "C"
  },
  {
   "Q": 10000.0,
   "tau": 0.40969318316630476,
   "tau_mode": "grid",
   "alphas": 0.07610864155288138,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.32349354066953134,
     5
    ]
   ],
   "Z_input": 1.0057816231110468,
   "kappa": 2.1458591475469193,
   "kappa_R1": 2.145859058500204,
   "kappa_joint": 2.2732092442606198,
   "sqrtJ1": 2.1150188378683175,
   "sqrtJ2": 2.135411054221288,
   "mean_xi": 4.58730218373894,
   "var_xi": 7.139212297470866,
   "drift_quad": 5.651183222493024,
   "drift_formula": 5.65118318236233,
   "xq": 0.5010228149067851,
   "Z_full": 0.999999998297883,
   "intK_full": 1.0409398600722051e-08,
   "kappa_W": 2.0875707630155587,
   "Z_W": 0.9945041148868955,
   "window_ineq_lhs": 4.334000888777378,
   "window_ineq_rhs": 4.60471148111079,
   "chain_rule_sum": 4.604711438422528,
   "chain_rule_full": 4.60471148111079,
   "I_complement": 0.5669476729203211,
   "Z_complement": 0.005495886458978446,
   "Z_W_plus_Zc": 1.0000000013458739,
   "shares_I_below": {
    "1e-06": 0.058227229262167064,
    "1e-09": 0.0017409465497369577,
    "1e-12": 2.7363361402319863e-05,
    "1e-15": 2.943697480791827e-07,
    "1e-20": 8.764909099027298e-11
   },
   "mass_below": {
    "1e-06": 0.005466163003593293,
    "1e-09": 8.214339324134489e-05,
    "1e-12": 8.308172520350345e-07
   },
   "positivity": {
    "min_pq": 2.171122718028563e-62,
    "min_pg": 4.686261497523619e-79
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777395984505828,
    "kappa2_nf5": 10.023115515788705,
    "jump": 0.2457195312828766,
    "J_identity": 0.2457195312828898,
    "cov_xi_delta": 0.07086784044436342,
    "eleven_72_xg": 0.07086783993205016
   },
   "seconds": 21.522512674331665,
   "option": "C"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3766803156177218,
   "nf": 4,
   "segments": [],
   "Z_input": 1.005781666092385,
   "kappa": 3.6332076296367144,
   "kappa_R1": 3.6332076296367144,
   "kappa_joint": 3.910941836842425,
   "sqrtJ1": 3.5832202270578017,
   "sqrtJ2": 3.5973209123320173,
   "mean_xi": 2.318960677162084,
   "var_xi": 2.1678790503327647,
   "drift_quad": 5.275832820585552,
   "drift_formula": 5.27583287074101,
   "xq": 0.5692227914557617,
   "Z_full": 1.0,
   "intK_full": -6.049386381125578e-08,
   "kappa_W": 3.6306184384486095,
   "Z_W": 0.9999593070101311,
   "window_ineq_lhs": 13.180853855423297,
   "window_ineq_rhs": 13.200197680050433,
   "chain_rule_sum": 13.200195334952273,
   "chain_rule_full": 13.200197680050433,
   "I_complement": 0.5403550546346878,
   "Z_complement": 4.069079084989796e-05,
   "Z_W_plus_Zc": 0.999999997800981,
   "shares_I_below": {
    "1e-06": 0.0014545453834027672,
    "1e-09": 6.00759229746241e-06,
    "1e-12": 2.090506128026101e-08,
    "1e-15": 6.934589173953143e-11,
    "1e-20": 4.781211959648031e-15
   },
   "mass_below": {
    "1e-06": 4.036678451043701e-05,
    "1e-09": 1.3317156953861538e-07,
    "1e-12": 4.396038049891886e-10
   },
   "positivity": {
    "min_pq": 1.7530571202743277e-46,
    "min_pg": 4.713439658170278e-69
   },
   "jump_at_mb": null,
   "seconds": 31.245373487472534,
   "option": "C_xc1e-6"
  },
  {
   "Q": 5.0,
   "tau": 0.09045797625996646,
   "tau_mode": "grid",
   "alphas": 0.25866086268075134,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.00425833376319303,
     5
    ]
   ],
   "Z_input": 1.005781666092385,
   "kappa": 3.143433906821357,
   "kappa_R1": 3.143433909877315,
   "kappa_joint": 3.317718978527086,
   "sqrtJ1": 3.0982629697160107,
   "sqrtJ2": 3.1241723831701944,
   "mean_xi": 2.803662232991553,
   "var_xi": 3.1458665516511273,
   "drift_quad": 5.495262265570022,
   "drift_formula": 5.495262228078047,
   "xq": 0.5353767081839533,
   "Z_full": 0.9999999941906017,
   "intK_full": 1.0742433880753263e-08,
   "kappa_W": 3.1355388914526747,
   "Z_W": 0.9997859705176647,
   "window_ineq_lhs": 9.829499886667698,
   "window_ineq_rhs": 9.88117672655418,
   "chain_rule_sum": 9.881176127845121,
   "chain_rule_full": 9.88117672655418,
   "I_complement": 0.9121980069643882,
   "Z_complement": 0.00021403088909569635,
   "Z_W_plus_Zc": 1.0000000014067605,
   "shares_I_below": {
    "1e-06": 0.005195957563027371,
    "1e-09": 4.10893839341327e-05,
    "1e-12": 2.2304731743039415e-07,
    "1e-15": 9.923345794399648e-10,
    "1e-20": 9.02856121944192e-14
   },
   "mass_below": {
    "1e-06": 0.00021248636488373899,
    "1e-09": 1.0157101184530431e-06,
    "1e-12": 4.132147659194784e-09
   },
   "positivity": {
    "min_pq": 5.522997151218394e-50,
    "min_pg": 1.0983454072789917e-66
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777382795454761,
    "kappa2_nf5": 10.023102064093658,
    "jump": 0.24571926863889715,
    "J_identity": 0.24571926863891305,
    "cov_xi_delta": 0.07086784521179028,
    "eleven_72_xg": 0.07086784469947757
   },
   "seconds": 13.896891832351685,
   "option": "C_xc1e-6"
  },
  {
   "Q": 10.0,
   "tau": 0.14208522052591205,
   "tau_mode": "grid",
   "alphas": 0.2122978837409955,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.05588557802913863,
     5
    ]
   ],
   "Z_input": 1.005781666092385,
   "kappa": 2.900535908128297,
   "kappa_R1": 2.900535885904374,
   "kappa_joint": 3.0694959463274327,
   "sqrtJ1": 2.8566581104277353,
   "sqrtJ2": 2.884783507997977,
   "mean_xi": 3.0883796811184383,
   "var_xi": 3.751967997911626,
   "drift_quad": 5.5333460209661345,
   "drift_formula": 5.533345977734596,
   "xq": 0.5269857572864233,
   "Z_full": 0.9999999949164166,
   "intK_full": 1.2320373566873806e-08,
   "kappa_W": 2.888148613959205,
   "Z_W": 0.9995551489948763,
   "window_ineq_lhs": 8.337691735065437,
   "window_ineq_rhs": 8.413108554341646,
   "chain_rule_sum": 8.413108209411076,
   "chain_rule_full": 8.413108554341646,
   "I_complement": 0.8221925523399136,
   "Z_complement": 0.00044485258380878325,
   "Z_W_plus_Zc": 1.0000000015786852,
   "shares_I_below": {
    "1e-06": 0.00890800849335929,
    "1e-09": 9.242258802107235e-05,
    "1e-12": 6.196692014196948e-07,
    "1e-15": 3.2596154956801235e-09,
    "1e-20": 3.641182839243996e-13
   },
   "mass_below": {
    "1e-06": 0.000441805986597467,
    "1e-09": 2.639541810817011e-06,
    "1e-12": 1.2637422853789785e-08
   },
   "positivity": {
    "min_pq": 5.5053762759440525e-52,
    "min_pg": 1.3736544486099344e-68
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777382795454761,
    "kappa2_nf5": 10.023102064093658,
    "jump": 0.24571926863889715,
    "J_identity": 0.24571926863891305,
    "cov_xi_delta": 0.07086784521179028,
    "eleven_72_xg": 0.07086784469947757
   },
   "seconds": 14.918931007385254,
   "option": "C_xc1e-6"
  },
  {
   "Q": 100.0,
   "tau": 0.2641187478895521,
   "tau_mode": "grid",
   "alphas": 0.1329798112899528,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.17791910539277864,
     5
    ]
   ],
   "Z_input": 1.005781666092385,
   "kappa": 2.4808223520671207,
   "kappa_R1": 2.4808222851214836,
   "kappa_joint": 2.6333156877952684,
   "sqrtJ1": 2.442732064476755,
   "sqrtJ2": 2.4687411597271733,
   "mean_xi": 3.768017135029654,
   "var_xi": 5.256563399244641,
   "drift_quad": 5.600499806973244,
   "drift_formula": 5.600499761987718,
   "xq": 0.5121898374693631,
   "Z_full": 0.9999999962507258,
   "intK_full": 1.2126335392496205e-08,
   "kappa_W": 2.452346802089291,
   "Z_W": 0.9982995917710947,
   "window_ineq_lhs": 6.0037785744028405,
   "window_ineq_rhs": 6.1544795425158405,
   "chain_rule_sum": 6.154479426184466,
   "chain_rule_full": 6.1544795425158405,
   "I_complement": 0.6647905536391221,
   "Z_complement": 0.0017004095205736865,
   "Z_W_plus_Zc": 1.0000000012916683,
   "shares_I_below": {
    "1e-06": 0.024323219835398896,
    "1e-09": 0.0004303563967455838,
    "1e-12": 4.420783546355944e-06,
    "1e-15": 3.314384826958417e-08,
    "1e-20": 5.954090335302092e-12
   },
   "mass_below": {
    "1e-06": 0.0016900076869861647,
    "1e-09": 1.6036662023594402e-05,
    "1e-12": 1.1078340083542722e-07
   },
   "positivity": {
    "min_pq": 1.0054700092481699e-56,
    "min_pg": 2.3407081207544102e-73
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777382795454761,
    "kappa2_nf5": 10.023102064093658,
    "jump": 0.24571926863889715,
    "J_identity": 0.24571926863891305,
    "cov_xi_delta": 0.07086784521179028,
    "eleven_72_xg": 0.07086784469947757
   },
   "seconds": 15.631048202514648,
   "option": "C_xc1e-6"
  },
  {
   "Q": 10000.0,
   "tau": 0.40969318316630476,
   "tau_mode": "grid",
   "alphas": 0.07610864155288138,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.32349354066953134,
     5
    ]
   ],
   "Z_input": 1.005781666092385,
   "kappa": 2.1458583263375584,
   "kappa_R1": 2.145858237290432,
   "kappa_joint": 2.2732084614506904,
   "sqrtJ1": 2.1150172823349904,
   "sqrtJ2": 2.1354105133747905,
   "mean_xi": 4.58730285630072,
   "var_xi": 7.139222916268469,
   "drift_quad": 5.651183268970054,
   "drift_formula": 5.651183228839379,
   "xq": 0.5010228046665477,
   "Z_full": 0.999999998297696,
   "intK_full": 1.0409397230886817e-08,
   "kappa_W": 2.0875707630155595,
   "Z_W": 0.9945040723874949,
   "window_ineq_lhs": 4.334000703567048,
   "window_ineq_rhs": 4.604707956712226,
   "chain_rule_sum": 4.604707913997021,
   "chain_rule_full": 4.604707956712226,
   "I_complement": 0.5667143005442057,
   "Z_complement": 0.005495928958321857,
   "Z_W_plus_Zc": 1.0000000013458168,
   "shares_I_below": {
    "1e-06": 0.05822654868447159,
    "1e-09": 0.0017407545255062969,
    "1e-12": 2.7361467501587167e-05,
    "1e-15": 2.944922560047537e-07,
    "1e-20": 8.787550681976584e-11
   },
   "mass_below": {
    "1e-06": 0.005466205504077859,
    "1e-09": 8.215973120992853e-05,
    "1e-12": 8.315945381657941e-07
   },
   "positivity": {
    "min_pq": 2.1711226252472316e-62,
    "min_pg": 4.6862612972596834e-79
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777382795454761,
    "kappa2_nf5": 10.023102064093658,
    "jump": 0.24571926863889715,
    "J_identity": 0.24571926863891305,
    "cov_xi_delta": 0.07086784521179028,
    "eleven_72_xg": 0.07086784469947757
   },
   "seconds": 17.12428617477417,
   "option": "C_xc1e-6"
  },
  {
   "Q": 12.58165,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.2003777,
   "nf": 5,
   "segments": [],
   "Z_input": 1.0000002586657502,
   "kappa": 2.8553069068381642,
   "kappa_R1": 2.8553069068381642,
   "kappa_joint": 3.031749445491528,
   "sqrtJ1": 2.8112619098204124,
   "sqrtJ2": 2.84176414451881,
   "mean_xi": 3.1552995295157475,
   "var_xi": 3.8974996197178946,
   "drift_quad": 5.550017455883418,
   "drift_formula": 5.550017458308962,
   "xq": 0.5233125482103684,
   "Z_full": 1.0000000000000002,
   "intK_full": -1.610848562841365e-08,
   "kappa_W": 2.8416232973776734,
   "Z_W": 0.9994643521721656,
   "window_ineq_lhs": 8.070497702818638,
   "window_ineq_rhs": 8.152777532237726,
   "chain_rule_sum": 8.152775296480245,
   "chain_rule_full": 8.152777532237726,
   "I_complement": 0.7594167475974984,
   "Z_complement": 0.0005356469102784901,
   "Z_W_plus_Zc": 0.9999999990824441,
   "shares_I_below": {
    "1e-06": 0.010029234245621467,
    "1e-09": 0.0001084781189958765,
    "1e-12": 7.700263596053144e-07,
    "1e-15": 5.085973969373055e-09,
    "1e-20": 1.1188925778491971e-12
   },
   "mass_below": {
    "1e-06": 0.0005320363078642631,
    "1e-09": 3.53946539495113e-06,
    "1e-12": 2.2584313256248102e-08
   },
   "positivity": {
    "min_pq": 1.3447888921337285e-52,
    "min_pg": 7.207833269686072e-71
   },
   "jump_at_mb": null,
   "seconds": 29.051841974258423,
   "option": "B"
  },
  {
   "Q": 100.0,
   "tau": 0.1069583534452395,
   "tau_mode": "grid",
   "alphas": 0.1329798112899528,
   "nf": 5,
   "segments": [
    [
     0.1069583534452395,
     5
    ]
   ],
   "Z_input": 1.0000002586657502,
   "kappa": 2.49104448075385,
   "kappa_R1": 2.491044502836384,
   "kappa_joint": 2.650050861381098,
   "sqrtJ1": 2.451938536812657,
   "sqrtJ2": 2.4797255040991093,
   "mean_xi": 3.7520512263602575,
   "var_xi": 5.225892712425431,
   "drift_quad": 5.6051833612573585,
   "drift_formula": 5.605183314906232,
   "xq": 0.5111579153787168,
   "Z_full": 0.9999999989860182,
   "intK_full": 1.243725203608287e-08,
   "kappa_W": 2.4630265839710046,
   "Z_W": 0.9983133158392198,
   "window_ineq_lhs": 6.05626768396519,
   "window_ineq_rhs": 6.205302605094218,
   "chain_rule_sum": 6.205302545449143,
   "chain_rule_full": 6.205302605094218,
   "I_complement": 0.6525285504432929,
   "Z_complement": 0.0016866841133270482,
   "Z_W_plus_Zc": 0.9999999999525468,
   "shares_I_below": {
    "1e-06": 0.023857642611136137,
    "1e-09": 0.0004189955735346742,
    "1e-12": 4.247017648098426e-06,
    "1e-15": 3.343062635260118e-08,
    "1e-20": 8.05224842669842e-12
   },
   "mass_below": {
    "1e-06": 0.001676374244185988,
    "1e-09": 1.6113657632538527e-05,
    "1e-12": 1.2156191583388059e-07
   },
   "positivity": {
    "min_pq": 9.439321114593517e-57,
    "min_pg": 2.1948446379581666e-73
   },
   "jump_at_mb": null,
   "seconds": 28.78631854057312,
   "option": "B"
  },
  {
   "Q": 10000.0,
   "tau": 0.2525327887219812,
   "tau_mode": "grid",
   "alphas": 0.07610864155288138,
   "nf": 5,
   "segments": [
    [
     0.2525327887219812,
     5
    ]
   ],
   "Z_input": 1.0000002586657502,
   "kappa": 2.1517286538917317,
   "kappa_R1": 2.151728675456084,
   "kappa_joint": 2.2827869100295146,
   "sqrtJ1": 2.1200775841525066,
   "sqrtJ2": 2.1415855849451226,
   "mean_xi": 4.571873131458153,
   "var_xi": 7.1123179668328085,
   "drift_quad": 5.654019946759178,
   "drift_formula": 5.654019906565661,
   "xq": 0.5003978025664918,
   "Z_full": 0.9999999986098312,
   "intK_full": 1.0425367282556794e-08,
   "kappa_W": 2.0941956829063257,
   "Z_W": 0.9945532963492755,
   "window_ineq_lhs": 4.36176819216326,
   "window_ineq_rhs": 4.629936199978724,
   "chain_rule_sum": 4.629936203692736,
   "chain_rule_full": 4.629936199978724,
   "I_complement": 0.561399140737187,
   "Z_complement": 0.0054467026012602945,
   "Z_W_plus_Zc": 0.9999999989505358,
   "shares_I_below": {
    "1e-06": 0.05736868425371843,
    "1e-09": 0.0017111969037454779,
    "1e-12": 2.6740236295346935e-05,
    "1e-15": 2.908143366414168e-07,
    "1e-20": 9.671125502031685e-11
   },
   "mass_below": {
    "1e-06": 0.005417254468998237,
    "1e-09": 8.171923331575355e-05,
    "1e-12": 8.489108386036454e-07
   },
   "positivity": {
    "min_pq": 2.0378124918354227e-62,
    "min_pg": 4.393879425577241e-79
   },
   "jump_at_mb": null,
   "seconds": 27.63808250427246,
   "option": "B"
  }
 ]
}

==> anc/checks/numbers/plan/novelty/inv_checks.json <==
{
 "nf3": {
  "mu": "1.35459633797",
  "D": "3.15006642717",
  "Lambda3": "7.65835135057",
  "a": "0.00177358654304",
  "A_kappa": "3.43449236235",
  "A_L": "1.52644104993",
  "tau_const": "1.61903522623",
  "r": "-0.0454560015777",
  "a_Gauss": "0.858360891265",
  "r2": "0.00206624807943",
  "drift_lo": "3.38649084493",
  "drift_hi": "7.61960440109",
  "gplus2": "0.0",
  "F2_closed": "4.43555265194",
  "Dtau": "14.1752989223"
 },
 "gplus(2)=0 nf3": {
  "got": "0.0",
  "want": "0",
  "ok": true
 },
 "drift_lo=4pi^2/9-1 nf3": {
  "got": "3.3864908449286",
  "want": "3.3864908449286",
  "ok": true
 },
 "drift_hi=pi^2-65/24+11nf/72 nf3": {
  "got": "7.61960440108936",
  "want": "7.61960440108936",
  "ok": true
 },
 "nf4": {
  "mu": "1.41425147144",
  "D": "3.36226147884",
  "Lambda3": "8.96194653835",
  "a": "0.0123377952785",
  "A_kappa": "3.21365798633",
  "A_L": "1.54255583344",
  "tau_const": "1.57436445487",
  "r": "-0.121155929681",
  "a_Gauss": "0.840520307541",
  "r2": "0.0146787592968",
  "drift_lo": "3.38649084493",
  "drift_hi": "7.77238217887",
  "gplus2": "0.0",
  "F2_closed": "4.6395586557",
  "Dtau": "14.0094228285"
 },
 "gplus(2)=0 nf4": {
  "got": "0.0",
  "want": "0",
  "ok": true
 },
 "drift_lo=4pi^2/9-1 nf4": {
  "got": "3.3864908449286",
  "want": "3.3864908449286",
  "ok": true
 },
 "drift_hi=pi^2-65/24+11nf/72 nf4": {
  "got": "7.77238217886714",
  "want": "7.77238217886714",
  "ok": true
 },
 "nf5": {
  "mu": "1.49452949773",
  "D": "3.58928945473",
  "Lambda3": "10.237991982",
  "a": "0.0283036067026",
  "A_kappa": "3.02396552278",
  "A_L": "1.57772114232",
  "tau_const": "1.54450224003",
  "r": "-0.18768784071",
  "a_Gauss": "0.803469702627",
  "r2": "0.0352267255505",
  "drift_lo": "3.38649084493",
  "drift_hi": "7.92515995664",
  "gplus2": "1.55575381947e-61",
  "F2_closed": "4.68737075114",
  "Dtau": "13.7589429098"
 },
 "gplus(2)=0 nf5": {
  "got": "1.55575381946529e-61",
  "want": "0",
  "ok": true
 },
 "drift_lo=4pi^2/9-1 nf5": {
  "got": "3.3864908449286",
  "want": "3.3864908449286",
  "ok": true
 },
 "drift_hi=pi^2-65/24+11nf/72 nf5": {
  "got": "7.92515995664491",
  "want": "7.92515995664491",
  "ok": true
 },
 "mu closed nf5": {
  "got": "1.49452949772999",
  "want": "1.49452949772999",
  "ok": true
 },
 "D nf5": {
  "got": "3.58928945473167",
  "want": "3.58928945473",
  "ok": true
 },
 "Lambda3 nf5": {
  "got": "10.2379919819769",
  "want": "10.2379919819769",
  "ok": true
 },
 "a nf5": {
  "got": "0.0283036067025678",
  "want": "0.0283036067026",
  "ok": true
 },
 "A_kappa nf5": {
  "got": "3.02396552277509",
  "want": "3.02396552278",
  "ok": true
 },
 "A_L nf5": {
  "got": "1.57772114231744",
  "want": "1.57772114232",
  "ok": true
 },
 "A_kappa/A_L = 23/12": {
  "got": "1.91666666666667",
  "want": "1.91666666666667",
  "ok": true
 },
 "tau constant 1.5445": {
  "got": "1.54450224003095",
  "want": "1.5445",
  "ok": true
 },
 "r^2 = 0.0352267": {
  "got": "0.0352267255504881",
  "want": "0.0352267",
  "ok": true
 },
 "a_Gauss = 0.80347": {
  "got": "0.803469702626834",
  "want": "0.80347",
  "ok": true
 },
 "drift limit 2 pi b0 mu = (204pi^2-415)/279": {
  "got": "5.72902974129831",
  "want": "5.72902974129831",
  "ok": true
 },
 "F2 closed = 4.6873707511": {
  "got": "4.687370751138",
  "want": "4.6873707511",
  "ok": true
 },
 "D_tau = 13.7589": {
  "got": "13.7589429098047",
  "want": "13.7589",
  "ok": true
 },
 "gamma_-(2) = -31/9": {
  "got": "-3.44444444444444",
  "want": "-3.44444444444444",
  "ok": true
 },
 "nf6": {
  "mu": "1.59835158789",
  "D": "3.85202580405",
  "Lambda3": "11.5442871843",
  "a": "0.0447165694703",
  "A_kappa": "2.85033409208",
  "A_L": "1.62876233833",
  "tau_const": "1.52356765863",
  "r": "-0.243543733789",
  "a_Gauss": "0.753901414914",
  "r2": "0.0593135502677",
  "drift_lo": "3.38649084493",
  "drift_hi": "8.07793773442",
  "gplus2": "0.0",
  "F2_closed": "4.65617040246",
  "Dtau": "13.4820903142"
 },
 "gplus(2)=0 nf6": {
  "got": "0.0",
  "want": "0",
  "ok": true
 },
 "drift_lo=4pi^2/9-1 nf6": {
  "got": "3.3864908449286",
  "want": "3.3864908449286",
  "ok": true
 },
 "drift_hi=pi^2-65/24+11nf/72 nf6": {
  "got": "8.07793773442269",
  "want": "8.07793773442269",
  "ok": true
 },
 "11/72 step": {
  "got": "0.15277777777",
  "want": "0.152777777777778",
  "ok": true
 }
}

==> anc/checks/numbers/plan/saturation/decision/d1_out.json <==
{
 "mu_tau": "5.7290297412983123951334629533144617620214863049359",
 "D_tau": "13.758942909804739628657461456368796538977623834422",
 "L3_tau": "39.245635930911627089839463898612924290496493360903",
 "L4_tau": "121.76658890119226161710446252707878863508437103598",
 "r": "-0.18768784071028169604151737466680239247480509407411",
 "a_zeta": "0.028303606702567759714796187374059836019051838519857",
 "a_tau": "0.0073835495745828938386424836627982180919265665703975",
 "aG_zeta": "0.80346970262683430481559336839538796704034113227291",
 "F2": "4.6873707511380007613030085792599689019668002610066",
 "M2": "9.0715721586667388673544528771088276370108235734153",
 "M3": "26.30435541830800075923607340764039573946632374274",
 "F3": "12.941280512603626330603390490972528551030169618163",
 "r0": "-0.83123306697780129920027900358255794986251610613036",
 "nf0": {
  "r": -0.8245523727660954,
  "a_zeta": 0.42588496153630456,
  "a_tau": 0.07743362937023719
 },
 "nf3": {
  "r": -0.04545600157773014,
  "a_zeta": 0.0017735865430382562,
  "a_tau": 0.00039413034289739025
 },
 "nf4": {
  "r": -0.12115592968068056,
  "a_zeta": 0.01233779527845789,
  "a_tau": 0.0029610708668298936
 },
 "nf5": {
  "r": -0.1876878407102817,
  "a_zeta": 0.02830360670256776,
  "a_tau": 0.007383549574582894
 },
 "nf6": {
  "r": -0.2435437337885574,
  "a_zeta": 0.04471656947034089,
  "a_tau": 0.012776162705811682
 },
 "Lstar": "4.9470506112812824533784384996627291089894125115627",
 "tau_cross_L6": "0.046127244968860012552468414248442722534292229716454",
 "hankel_min_eig": "-1.7844618642500537158422767548008045887408728777367",
 "L12": "(-943926873.37873908709698737040898796458043696617575 + 4.4934099898635026712150056952899913113551783854258e-37j)",
 "l2_0": "1.5834395296071442106218142187353707119450689499277",
 "l3_0": "2.8996468261763776975760788783064602025776508223802",
 "l2": "2.4016183422163014930654136175209651112666570793309",
 "l3": "2.8523729030770854824414479899623544652955022488571",
 "dq": "3.3864908449286038305931071110560671712505330698848",
 "dg": "7.9251599566449141743900465554317066908692549627963",
 "fg_over_mu": "0.82659135020704412323144019189335232224184232115339",
 "Delta_inf": "2.0676781292079610675539501612703469573086611947163",
 "a0_zeta": "0.3660265754431642494581906214795819009512664628087",
 "class_C2": {
  "A": {
   "Xq": 0.58,
   "Cq": -0.13487171258581251,
   "in_class": true
  },
  "steep": {
   "Xq": 0.55,
   "Cq": -0.23572296342625068,
   "in_class": true
  },
  "valence": {
   "Xq": 0.7,
   "Cq": -0.09841137979310695,
   "in_class": true
  },
  "hardq_steepg": {
   "Xq": 0.55,
   "Cq": -0.6573348366502841,
   "in_class": true
  },
  "softq_hardg": {
   "Xq": 0.3,
   "Cq": 0.3937029134810449,
   "in_class": false
  }
 }
}

==> anc/checks/numbers/plan/saturation/decision/d2_rows.json <==
[
 {
  "input": "A",
  "Q": "10000",
  "nf": 5,
  "tau": 0.44620912946228364,
  "corr2": 0.9805814178839456,
  "one_minus": 0.019418582116054416,
  "gauss_corr2": 0.722389089756852,
  "P": -0.2235102927448831,
  "K": 0.8273218759854892,
  "G": 0.3842955467898728,
  "P2KG": 0.015883086998031957,
  "Rperp_over_I": 0.0038439221471501792,
  "I": 4.602292039916323,
  "err_norm": -1.4027830458076554e-20,
  "err_mean": -2.593557929520564e-18,
  "err_var": -2.653860981309936e-16,
  "mean_score": 2.401401772778955e-19,
  "err_drift": 2.3739902058988738e-17,
  "err_dvar": 1.9730529253291947e-15,
  "tail_rel": 5.282679112103898e-12,
  "nonpositive_nodes": 213,
  "first_nonpositive_xi": 74.41268204571338,
  "dps": 34,
  "M": 32
 },
 {
  "input": "valence",
  "Q": "Q0",
  "nf": 5,
  "tau": 0.0,
  "corr2": 0.6768264898679648,
  "one_minus": 0.32317351013203527,
  "gauss_corr2": 0.30890699203498656,
  "P": 0.4370051712971399,
  "K": 0.6809081313447201,
  "G": 2.23722034717408,
  "P2KG": 0.29091789298712845,
  "Rperp_over_I": 0.1262725737817729,
  "I": 47.25803825406792,
  "err_norm": 7.695818229921578e-21,
  "err_mean": -1.1949360812878425e-20,
  "err_var": 2.667803095394097e-20,
  "mean_score": -1.3024513216058015e-19,
  "err_drift": -1.0639000688918246e-19,
  "err_dvar": 6.429404914921602e-19,
  "tail_rel": 1.4375879139443832e-10,
  "nonpositive_nodes": 0,
  "first_nonpositive_xi": -1.0,
  "dps": 60,
  "M": 64
 },
 {
  "input": "A",
  "Q": "2",
  "nf": 5,
  "tau": 0.042554345978988384,
  "corr2": 0.9951602006402482,
  "one_minus": 0.004839799359751748,
  "gauss_corr2": 0.541616757616954,
  "P": -0.08201681521108606,
  "K": 0.6121811608552729,
  "G": 0.8463239660454284,
  "P2KG": 0.003485157443637853,
  "Rperp_over_I": 0.0013715093788782473,
  "I": 13.248126706596272,
  "err_norm": -2.6730631687391884e-19,
  "err_mean": -2.2591084721067476e-17,
  "err_var": -1.8401885669451502e-15,
  "mean_score": 1.1345473172373007e-18,
  "err_drift": 7.938354158867608e-17,
  "err_dvar": 5.558174550697494e-15,
  "tail_rel": 1.4355437814277825e-16,
  "nonpositive_nodes": 318,
  "first_nonpositive_xi": 57.12523340851147,
  "dps": 34,
  "M": 32
 },
 {
  "input": "A",
  "Q": "2",
  "nf": 3,
  "tau": 0.042554345978988384,
  "corr2": 0.9954480174058538,
  "one_minus": 0.004551982594146249,
  "gauss_corr2": 0.5393479649615065,
  "P": -0.07980002876385686,
  "K": 0.6104943110451765,
  "G": 0.8540906148989927,
  "P2KG": 0.0033204096452902785,
  "Rperp_over_I": 0.0012466873957667675,
  "I": 12.87639904413852,
  "err_norm": -2.6826643713004336e-19,
  "err_mean": -2.2667531156193432e-17,
  "err_var": -1.8459745912794983e-15,
  "mean_score": 1.1180420554007962e-18,
  "err_drift": 7.806222107015936e-17,
  "err_dvar": 5.457736096488628e-15,
  "tail_rel": 1.465427367933185e-16,
  "nonpositive_nodes": 318,
  "first_nonpositive_xi": 57.12523340851147,
  "dps": 34,
  "M": 32
 },
 {
  "input": "A",
  "Q": "2",
  "nf": 0,
  "tau": 0.042554345978988384,
  "corr2": 0.9957951261189326,
  "one_minus": 0.0042048738810673975,
  "gauss_corr2": 0.5357881390681244,
  "P": -0.07629326875576574,
  "K": 0.6078413789941601,
  "G": 0.8664093642297893,
  "P2KG": 0.0030653907599562952,
  "Rperp_over_I": 0.0011523727026529081,
  "I": 12.278784595210539,
  "err_norm": -2.697601406995959e-19,
  "err_mean": -2.2786452080056024e-17,
  "err_var": -1.8549784882790016e-15,
  "mean_score": 1.0910404522260754e-18,
  "err_drift": 7.590185695438154e-17,
  "err_dvar": 5.293742675132484e-15,
  "tail_rel": 1.5177892891345533e-16,
  "nonpositive_nodes": 318,
  "first_nonpositive_xi": 57.12523340851147,
  "dps": 34,
  "M": 32
 },
 {
  "input": "A",
  "Q": "10000",
  "nf": 3,
  "tau": 0.44620912946228364,
  "corr2": 0.9820062590289865,
  "one_minus": 0.017993740971013465,
  "gauss_corr2": 0.7238893710602151,
  "P": -0.21867736143209576,
  "K": 0.8325524218019775,
  "G": 0.38142655491044253,
  "P2KG": 0.01518553733482112,
  "Rperp_over_I": 0.003081448261500769,
  "I": 4.856855535978341,
  "err_norm": -1.397692178082042e-20,
  "err_mean": -2.5570199554173963e-18,
  "err_var": -2.606778267153862e-16,
  "mean_score": 2.3983369967225e-19,
  "err_drift": 2.3899692574719152e-17,
  "err_dvar": 1.9946792497799678e-15,
  "tail_rel": 5.294103506021508e-12,
  "nonpositive_nodes": 213,
  "first_nonpositive_xi": 74.41268204571338,
  "dps": 34,
  "M": 32
 },
 {
  "input": "A",
  "Q": "10000",
  "nf": 0,
  "tau": 0.44620912946228364,
  "corr2": 0.983465615052072,
  "one_minus": 0.01653438494792801,
  "gauss_corr2": 0.7270798524086918,
  "P": -0.21339711836335556,
  "K": 0.8415245325009416,
  "G": 0.3753647507727938,
  "P2KG": 0.01438458607996848,
  "Rperp_over_I": 0.0023876391515223346,
  "I": 5.340986079656055,
  "err_norm": -1.409231629890803e-20,
  "err_mean": -2.518896906538691e-18,
  "err_var": -2.548313129999294e-16,
  "mean_score": 2.402541565572938e-19,
  "err_drift": 2.42784052468554e-17,
  "err_dvar": 2.041019394924725e-15,
  "tail_rel": 5.257923944163556e-12,
  "nonpositive_nodes": 213,
  "first_nonpositive_xi": 74.41268204571338,
  "dps": 34,
  "M": 32
 },
 {
  "input": "steep",
  "Q": "10000",
  "nf": 5,
  "tau": 0.44620912946228364,
  "corr2": 0.9725156371025696,
  "one_minus": 0.02748436289743043,
  "gauss_corr2": 0.7620285057607675,
  "P": -0.2930499445306929,
  "K": 0.833662737598147,
  "G": 0.3122868664888786,
  "P2KG": 0.02235771404168245,
  "Rperp_over_I": 0.0057411363820265545,
  "I": 3.7505259832908795,
  "err_norm": -3.44914413972771e-21,
  "err_mean": -1.2280745344524933e-18,
  "err_var": -1.350236769860538e-16,
  "mean_score": 1.6181590298975306e-19,
  "err_drift": 1.6292240013995156e-17,
  "err_dvar": 1.3470454241654902e-15,
  "tail_rel": 2.1619425435214368e-10,
  "nonpositive_nodes": 126,
  "first_nonpositive_xi": 89.12523340851146,
  "dps": 34,
  "M": 32
 },
 {
  "input": "steep",
  "Q": "10000",
  "nf": 3,
  "tau": 0.44620912946228364,
  "corr2": 0.9745468487637494,
  "one_minus": 0.02545315123625059,
  "gauss_corr2": 0.7626579758370736,
  "P": -0.2853708224186633,
  "K": 0.8381993663629531,
  "G": 0.3112037527732217,
  "P2KG": 0.021242776868461818,
  "Rperp_over_I": 0.004751069980099655,
  "I": 3.9685501613740817,
  "err_norm": -3.698661729901635e-21,
  "err_mean": -1.2269826309479056e-18,
  "err_var": -1.3351168915497993e-16,
  "mean_score": 1.6014249152660098e-19,
  "err_drift": 1.626514815615759e-17,
  "err_dvar": 1.3516038863189745e-15,
  "tail_rel": 2.1894711910980862e-10,
  "nonpositive_nodes": 126,
  "first_nonpositive_xi": 89.12523340851146,
  "dps": 34,
  "M": 32
 },
 {
  "input": "steep",
  "Q": "10000",
  "nf": 0,
  "tau": 0.44620912946228364,
  "corr2": 0.9768517986426157,
  "one_minus": 0.023148201357384317,
  "gauss_corr2": 0.7643194366918611,
  "P": -0.27537832614023644,
  "K": 0.8459785629752016,
  "G": 0.3083534867675419,
  "P2KG": 0.01978188776148875,
  "Rperp_over_I": 0.0038242287170276845,
  "I": 4.38516980720021,
  "err_norm": -4.2515504720364625e-21,
  "err_mean": -1.2414919328621655e-18,
  "err_var": -1.3247598115682352e-16,
  "mean_score": 1.5770515674279662e-19,
  "err_drift": 1.6278632984729523e-17,
  "err_dvar": 1.3651886290900746e-15,
  "tail_rel": 2.2154850031499975e-10,
  "nonpositive_nodes": 126,
  "first_nonpositive_xi": 89.12523340851146,
  "dps": 34,
  "M": 32
 },
 {
  "input": "hardq_steepg",
  "Q": "10",
  "nf": 5,
  "tau": 0.18082100362433356,
  "corr2": 0.9069607274278244,
  "one_minus": 0.09303927257217556,
  "gauss_corr2": 0.6600811207774461,
  "P": -0.36096744006989134,
  "K": 0.7687667634214028,
  "G": 0.514965310357909,
  "P2KG": 0.05158324182918508,
  "Rperp_over_I": 0.046255298039692486,
  "I": 5.294084473488952,
  "err_norm": -2.0060785684235374e-19,
  "err_mean": -1.5907216740765433e-17,
  "err_var": -1.1758498709913857e-15,
  "mean_score": 6.56244187141295e-19,
  "err_drift": 4.5923650130881557e-17,
  "err_dvar": 3.092217938379231e-15,
  "tail_rel": 8.72847930152891e-11,
  "nonpositive_nodes": 129,
  "first_nonpositive_xi": 88.41268204571338,
  "dps": 34,
  "M": 32
 },
 {
  "input": "softq_hardg",
  "Q": "2",
  "nf": 5,
  "tau": 0.042554345978988384,
  "corr2": 0.7210025184793647,
  "one_minus": 0.27899748152063525,
  "gauss_corr2": 0.7642483548394519,
  "P": -1.3330697453110019,
  "K": 0.506108972533581,
  "G": 0.3084751752067209,
  "P2KG": 0.27744059061748677,
  "Rperp_over_I": 0.07896211695702489,
  "I": 26.21885323122065,
  "err_norm": -3.241917788950729e-19,
  "err_mean": -2.7552517018787063e-17,
  "err_var": -2.1541687144327628e-15,
  "mean_score": 1.846900551096657e-18,
  "err_drift": 1.0538878793518034e-16,
  "err_dvar": 6.141554760560592e-15,
  "tail_rel": 4.111204778234352e-15,
  "nonpositive_nodes": 258,
  "first_nonpositive_xi": 67.12523340851146,
  "dps": 34,
  "M": 32
 }
]

==> anc/checks/numbers/plan/saturation/decision/d3_out.json <==
{
 "2": {
  "corr2": 0.9864469547602125,
  "share": 0.023943785192018587
 },
 "5": {
  "corr2": 0.9878807392797119,
  "share": 0.3150507340145866
 },
 "10": {
  "corr2": 0.9852436604928355,
  "share": 0.5155169202741217
 },
 "100": {
  "corr2": 0.9799969267164717,
  "share": 0.6669348353770653
 },
 "1e4": {
  "corr2": 0.9774192212546005,
  "share": 0.6711805127266456
 },
 "sha256": {
  "CANDIDATE.md": "d9ef845064c8e0a5cc8982990e080119dd6d9fda966ef682645e74809963553a",
  "RECHECK.md": "a7ab573d602dd17d68d60aa004671f8f942ea05d2361e2c46a19346979985eac",
  "HOSTILE.md": "ed258738fc98784067daa0ee919543ae91665b760991a5954e6f735d674fd968",
  "NOVELTY.md": "1646af4141d90fb44f24757ddce1e659d5d4e0acde401c52e445c24e1ddbd58d",
  "independent_check/REPORT.md": "f536bd27a2a3c2d46c71245823d50dca8c85d8bf55af00410c55897ac231b010"
 }
}

==> anc/checks/numbers/plan/saturation/dglap/s9_summary.json <==
{
 "A": [
  {
   "zeta": 0.0,
   "corr2": 0.9974681928447771,
   "one_minus": 0.0025318071552229426,
   "blind": 0.020907419293447194,
   "susy": 0.020015433646459302,
   "ratio_blind": 8.257903549374461,
   "ratio_susy": 7.905591705580281,
   "share": 0.10850811705901288,
   "gauss": 0.5146644978093792,
   "h": -0.21353701430428004,
   "R_minus_1": 0.0025382334728912743,
   "B6_share": 0.8258522207610939
  },
  {
   "zeta": 0.16312499291945548,
   "corr2": 0.9951602006402482,
   "one_minus": 0.004839799359751762,
   "blind": 0.039207049911257896,
   "susy": 0.04380405534599496,
   "ratio_blind": 8.100965969231597,
   "ratio_susy": 9.050799855521639,
   "share": 0.7166185461562948,
   "gauss": 0.541616757616954,
   "h": -0.8418405913681334,
   "R_minus_1": 0.0048633369347347855,
   "B6_share": 0.8631681263102328
  },
  {
   "zeta": 0.35,
   "corr2": 0.9910279946379623,
   "one_minus": 0.008972005362037683,
   "blind": 0.05601493723126483,
   "susy": 0.06339931665645349,
   "ratio_blind": 6.243301800540047,
   "ratio_susy": 7.06634850272253,
   "share": 0.8756666570806494,
   "gauss": 0.5704036733172023,
   "h": -1.3954706759946334,
   "R_minus_1": 0.009053230999105474,
   "B6_share": 0.8997467497425332
  },
  {
   "zeta": 0.6931471805599453,
   "corr2": 0.9851480748471321,
   "one_minus": 0.014851925152867929,
   "blind": 0.0742232888750951,
   "susy": 0.0804023966144477,
   "ratio_blind": 4.997553388609858,
   "ratio_susy": 5.413600983500909,
   "share": 0.9009031551801674,
   "gauss": 0.6177426717594638,
   "h": -2.0881180566178497,
   "R_minus_1": 0.015075830255439,
   "B6_share": 0.9119931413858742
  },
  {
   "zeta": 0.9,
   "corr2": 0.9830262964110019,
   "one_minus": 0.01697370358899808,
   "blind": 0.0797170279469196,
   "susy": 0.08379464115175095,
   "ratio_blind": 4.696501710951883,
   "ratio_susy": 4.936732912318823,
   "share": 0.887584044236625,
   "gauss": 0.6430553152978755,
   "h": -2.3673803479430053,
   "R_minus_1": 0.017266784877442733,
   "B6_share": 0.9098692887855171
  },
  {
   "zeta": 1.155995213272232,
   "corr2": 0.9814915165774002,
   "one_minus": 0.01850848342259981,
   "blind": 0.08303366100851284,
   "susy": 0.08435166024895646,
   "ratio_blind": 4.486248771043255,
   "ratio_susy": 4.557459318679712,
   "share": 0.8634539966757228,
   "gauss": 0.6713181286218819,
   "h": -2.6172285739220413,
   "R_minus_1": 0.018857507283548885,
   "B6_share": 0.9043458748273351
  },
  {
   "zeta": 1.4,
   "corr2": 0.9807943156354586,
   "one_minus": 0.019205684364541398,
   "blind": 0.0838837972021772,
   "susy": 0.08280485227790091,
   "ratio_blind": 4.367654680249152,
   "ratio_susy": 4.311476264328276,
   "share": 0.8370732770438588,
   "gauss": 0.6953817036772331,
   "h": -2.784833872539432,
   "R_minus_1": 0.01958176557344545,
   "B6_share": 0.8981732995664727
  },
  {
   "zeta": 1.7104683296054206,
   "corr2": 0.9805814178839456,
   "one_minus": 0.019418582116054406,
   "blind": 0.08300663658812368,
   "susy": 0.07940285327750773,
   "ratio_blind": 4.274598222055438,
   "ratio_susy": 4.089013955960309,
   "share": 0.8020492884507664,
   "gauss": 0.722389089756852,
   "h": -2.929114768978211,
   "R_minus_1": 0.019803130838394772,
   "B6_share": 0.8906228880923827
  },
  {
   "zeta": 2.5,
   "corr2": 0.9816765226254655,
   "one_minus": 0.018323477374534547,
   "blind": 0.07646661213191774,
   "susy": 0.06890495572939226,
   "ratio_blind": 4.173149592128669,
   "ratio_susy": 3.760473752932641,
   "share": 0.7195995279337916,
   "gauss": 0.7762669601360956,
   "h": -3.094851421127622,
   "R_minus_1": 0.018665494133983038,
   "B6_share": 0.8774938650809392
  },
  {
   "zeta": 4.0,
   "corr2": 0.9855520657106129,
   "one_minus": 0.014447934289387065,
   "blind": 0.06192485055869856,
   "susy": 0.05231438421414092,
   "ratio_blind": 4.286069504357196,
   "ratio_susy": 3.62089023706103,
   "share": 0.6255353243532956,
   "gauss": 0.8400244001993621,
   "h": -3.103720506982672,
   "R_minus_1": 0.014659737209286554,
   "B6_share": 0.8756681084693254
  },
  {
   "zeta": 8.0,
   "corr2": 0.9934152033565695,
   "one_minus": 0.0065847966434304794,
   "blind": 0.03820326773955385,
   "susy": 0.030383271654839117,
   "ratio_blind": 5.801738429943541,
   "ratio_susy": 4.614154893477523,
   "share": 0.6467772063143004,
   "gauss": 0.9108401647397361,
   "h": -2.9107075448242052,
   "R_minus_1": 0.006628443596576359,
   "B6_share": 0.921647962833581
  }
 ],
 "steep": [
  {
   "zeta": 0.0,
   "corr2": 0.9403031050460235,
   "one_minus": 0.059696894953976454,
   "blind": 0.1439683432034944,
   "susy": 0.14147096475460974,
   "ratio_blind": 2.411655469090768,
   "ratio_susy": 2.3698211584317295,
   "share": 0.9481191189168747,
   "gauss": 0.6261900261561367,
   "h": -4.547833122005181,
   "R_minus_1": 0.06348686358007359,
   "B6_share": 0.9702152195115005
  },
  {
   "zeta": 0.16312499291945548,
   "corr2": 0.948121068756412,
   "one_minus": 0.051878931243588,
   "blind": 0.14159536173814846,
   "susy": 0.1388271712478215,
   "ratio_blind": 2.7293423041680143,
   "ratio_susy": 2.675983639600901,
   "share": 0.9457750131849485,
   "gauss": 0.6406240721697369,
   "h": -4.379638374607674,
   "R_minus_1": 0.05471762304748085,
   "B6_share": 0.9611061623597503
  },
  {
   "zeta": 0.35,
   "corr2": 0.9542911202960371,
   "one_minus": 0.04570887970396287,
   "blind": 0.13787967165201886,
   "susy": 0.1340553183379779,
   "ratio_blind": 3.0164745350358033,
   "ratio_susy": 2.9328069120529237,
   "share": 0.9350426363854318,
   "gauss": 0.6575162663587129,
   "h": -4.253356440922571,
   "R_minus_1": 0.04789825529318893,
   "B6_share": 0.9492320305909145
  },
  {
   "zeta": 0.6931471805599453,
   "corr2": 0.961584048836979,
   "one_minus": 0.03841595116302099,
   "blind": 0.12961734961300064,
   "susy": 0.12325309325239175,
   "ratio_blind": 3.374050249672581,
   "ratio_susy": 3.2083832241809644,
   "share": 0.9032999929340396,
   "gauss": 0.6877722363339767,
   "h": -4.1142100930062755,
   "R_minus_1": 0.03995069511550705,
   "B6_share": 0.9256313589345752
  },
  {
   "zeta": 0.9,
   "corr2": 0.9646305328508018,
   "one_minus": 0.0353694671491982,
   "blind": 0.12430023624565634,
   "susy": 0.11648859238367881,
   "ratio_blind": 3.5143372593464175,
   "ratio_susy": 3.2934788610837056,
   "share": 0.8805779021242136,
   "gauss": 0.7049304144246601,
   "h": -4.05762413343893,
   "R_minus_1": 0.03666633591274548,
   "B6_share": 0.9116539956234949
  },
  {
   "zeta": 1.155995213272232,
   "corr2": 0.9676326771997946,
   "one_minus": 0.03236732280020538,
   "blind": 0.11774376093829675,
   "susy": 0.10841776858818841,
   "ratio_blind": 3.6377355540060186,
   "ratio_susy": 3.349605688966666,
   "share": 0.8514007250472737,
   "gauss": 0.7247404671913367,
   "h": -3.9996222543192204,
   "R_minus_1": 0.033450010073938725,
   "B6_share": 0.8958580849985903
  },
  {
   "zeta": 1.4,
   "corr2": 0.9699857372785904,
   "one_minus": 0.030014262721409612,
   "blind": 0.11169987000161585,
   "susy": 0.10124436571675544,
   "ratio_blind": 3.7215596810891745,
   "ratio_susy": 3.373208486128708,
   "share": 0.8239771272879082,
   "gauss": 0.7420852025742257,
   "h": -3.9502377861286457,
   "R_minus_1": 0.030942993868773947,
   "B6_share": 0.8830173485605857
  },
  {
   "zeta": 1.7104683296054206,
   "corr2": 0.9725156371025696,
   "one_minus": 0.027484362897430392,
   "blind": 0.10445129909073758,
   "susy": 0.09296467356639537,
   "ratio_blind": 3.800390042896104,
   "ratio_susy": 3.382456923354296,
   "share": 0.7911126263522259,
   "gauss": 0.7620285057607675,
   "h": -3.890994049973737,
   "R_minus_1": 0.02826110126035096,
   "B6_share": 0.870236751094812
  },
  {
   "zeta": 2.5,
   "corr2": 0.9775863714000284,
   "one_minus": 0.022413628599971647,
   "blind": 0.08858996639417893,
   "susy": 0.07597502462765149,
   "ratio_blind": 3.952504432695516,
   "ratio_susy": 3.389679823094222,
   "share": 0.7231671247967612,
   "gauss": 0.8032344324275905,
   "h": -3.747775532281593,
   "R_minus_1": 0.022927517461063262,
   "B6_share": 0.8542068752956222
  },
  {
   "zeta": 4.0,
   "corr2": 0.98439568126002,
   "one_minus": 0.015604318739980028,
   "blind": 0.0672772036548197,
   "susy": 0.05524464183924338,
   "ratio_blind": 4.311447668807733,
   "ratio_susy": 3.540343078080068,
   "share": 0.6573409431926696,
   "gauss": 0.8545398911180738,
   "h": -3.5083829828839472,
   "R_minus_1": 0.01585167330275833,
   "B6_share": 0.8619704494239634
  },
  {
   "zeta": 8.0,
   "corr2": 0.9933471683444615,
   "one_minus": 0.006652831655538538,
   "blind": 0.039680898115069474,
   "susy": 0.031177459941184926,
   "ratio_blind": 5.964512581952197,
   "ratio_susy": 4.686344335081653,
   "share": 0.6942980037414498,
   "gauss": 0.9155365645356507,
   "h": -3.126538768544836,
   "R_minus_1": 0.006697388252111671,
   "B6_share": 0.9259519703359499
  }
 ],
 "valence": [
  {
   "zeta": 0.0,
   "corr2": 0.6768264905018007,
   "one_minus": 0.32317350949819934,
   "blind": 0.24776269071458612,
   "susy": 0.25806464758148673,
   "ratio_blind": 0.7666553211595043,
   "ratio_susy": 0.7985328004829079,
   "share": 0.6092731326908267,
   "gauss": 0.30890699203498656,
   "h": 3.6848312957739386,
   "R_minus_1": 0.4774835412523493,
   "B6_share": 0.9974360949945499
  },
  {
   "zeta": 0.16312499291945548,
   "corr2": 0.9821389335755679,
   "one_minus": 0.01786106642443208,
   "blind": 0.007196483814750798,
   "susy": 0.013748200799394539,
   "ratio_blind": 0.4029145653311471,
   "ratio_susy": 0.7697301198425884,
   "share": 0.4432245729681684,
   "gauss": 0.37308779245508755,
   "h": 0.9493737386044605,
   "R_minus_1": 0.018185885737578126,
   "B6_share": 0.9542106823875847
  },
  {
   "zeta": 0.35,
   "corr2": 0.9921367857920769,
   "one_minus": 0.00786321420792313,
   "blind": 0.03664000505054321,
   "susy": 0.0554129802732134,
   "ratio_blind": 4.659672759979503,
   "ratio_susy": 7.047115696959925,
   "share": 0.38571910911275625,
   "gauss": 0.43140242611861845,
   "h": -0.7006295034124985,
   "R_minus_1": 0.007925534382484858,
   "B6_share": 0.8024186386250723
  },
  {
   "zeta": 0.6931471805599453,
   "corr2": 0.9773604014956683,
   "one_minus": 0.022639598504331726,
   "blind": 0.07972883224874072,
   "susy": 0.09483556246446545,
   "ratio_blind": 3.5216539831077784,
   "ratio_susy": 4.1889242181711035,
   "share": 0.9109760875823296,
   "gauss": 0.5149636730526268,
   "h": -2.223466224121154,
   "R_minus_1": 0.02316402267749549,
   "B6_share": 0.9249664177716319
  },
  {
   "zeta": 0.9,
   "corr2": 0.9709230380929794,
   "one_minus": 0.029076961907020582,
   "blind": 0.0925948474681767,
   "susy": 0.10262634397055537,
   "ratio_blind": 3.1844746285484464,
   "ratio_susy": 3.529472724788913,
   "share": 0.8960585632951469,
   "gauss": 0.5558361258648369,
   "h": -2.7251090186683333,
   "R_minus_1": 0.029947751537682712,
   "B6_share": 0.9397777873666812
  },
  {
   "zeta": 1.155995213272232,
   "corr2": 0.9662540420508384,
   "one_minus": 0.033745957949161576,
   "blind": 0.10048297156722397,
   "susy": 0.10466527097143297,
   "ratio_blind": 2.9776298458796746,
   "ratio_susy": 3.1015646712151903,
   "share": 0.8520136989067676,
   "gauss": 0.5993443507926169,
   "h": -3.1311048201634106,
   "R_minus_1": 0.034924519309163266,
   "B6_share": 0.9448295482756902
  },
  {
   "zeta": 1.4,
   "corr2": 0.9641038643479607,
   "one_minus": 0.03589613565203931,
   "blind": 0.10303549044658589,
   "susy": 0.10263552133875109,
   "ratio_blind": 2.870378345049861,
   "ratio_susy": 2.8592359448842295,
   "share": 0.8071872307380313,
   "gauss": 0.6349540426964612,
   "h": -3.3813984354914144,
   "R_minus_1": 0.037232643680270364,
   "B6_share": 0.9438172067382651
  },
  {
   "zeta": 1.7104683296054206,
   "corr2": 0.963320491223568,
   "one_minus": 0.036679508776432,
   "blind": 0.1023793434280238,
   "susy": 0.09756848931892403,
   "ratio_blind": 2.7911863283678016,
   "ratio_susy": 2.6600271534065785,
   "share": 0.7538816779283254,
   "gauss": 0.6735677407811981,
   "h": -3.580015725503037,
   "R_minus_1": 0.038076122236165945,
   "B6_share": 0.9384009206613817
  },
  {
   "zeta": 2.5,
   "corr2": 0.9658455740781572,
   "one_minus": 0.03415442592184281,
   "blind": 0.09293325464477642,
   "susy": 0.08214271833154474,
   "ratio_blind": 2.720972528053611,
   "ratio_susy": 2.4050387648006675,
   "share": 0.6475104150044604,
   "gauss": 0.7467430904004083,
   "h": -3.7668273403749764,
   "R_minus_1": 0.03536220161741821,
   "B6_share": 0.9172211563019232
  },
  {
   "zeta": 4.0,
   "corr2": 0.9749548200800998,
   "one_minus": 0.025045179919900185,
   "blind": 0.07224721168527437,
   "susy": 0.05948072936344917,
   "ratio_blind": 2.8846752914667144,
   "ratio_susy": 2.3749371956472745,
   "share": 0.5484834542670194,
   "gauss": 0.8268435294015081,
   "h": -3.6798074112315047,
   "R_minus_1": 0.025688554386389464,
   "B6_share": 0.8862138178006455
  },
  {
   "zeta": 8.0,
   "corr2": 0.9906795464810972,
   "one_minus": 0.00932045351890276,
   "blind": 0.04177488175831401,
   "susy": 0.03257739844152319,
   "ratio_blind": 4.48206534945865,
   "ratio_susy": 3.4952589351422807,
   "share": 0.5905201712560526,
   "gauss": 0.9074235395937675,
   "h": -3.2432570033387838,
   "R_minus_1": 0.00940814166600002,
   "B6_share": 0.9035747305754862
  }
 ]
}

==> anc/checks/numbers/plan/saturation/recheck/r2_constants.json <==
{
 "tau_units": {
  "mu": "5.72902974129831239513346295331446176202148630493591859422338",
  "D": "13.7589429098047396286574614563687965389776238344219522167849",
  "M2": "9.07157215866673886735445287710882763701082357341532113247604",
  "F2": "4.68737075113800076130300857925996890196680026100663108430889",
  "M3": "26.3043554183080007592360734076403957394663237427400134170506",
  "F3": "12.9412805126036263306033904909725285510301696181628064416194",
  "Lambda3": "39.24563593091162708983946389861292429049649336090281985867",
  "d_q": "3.38649084492860383059310711105606717125053306988479583396149",
  "d_g": "7.9251599566449141743900465554317066908692549627963461819689",
  "f_q": "0.993463312062227659964406666640032502217999872524901209981365",
  "f_g": "4.73556642923608473516905628667442925980348643241101738424202",
  "Delta_inf": "2.06767812920796106755395016127034695730866119471625655264731",
  "f_g/mu": "0.826591350207044123231440191893352322241842321153386228548475",
  "d_g/d_q": "2.34022778136640657994136689103700799184961759844098443367574",
  "F2/D": "0.340678116179822254729928024768281373735840542902615130546478"
 },
 "r": "-0.187687840710281696041517374666802392474805094074108492701639",
 "r0": "-0.831233066977801299200279003582557949862516106130359425747166",
 "a_zeta": "0.0283036067025677597147961873740598360190518385198560505943883",
 "a_tau": "0.00738354957458289383864248366279821809192656657039723058984043",
 "nf_table": {
  "0": {
   "r": "-0.824552372766095421475826868599809008120659839697232138670296",
   "l2": "1.63122261004148781089125933817531851043312340069560171552941",
   "l3": "2.97625108366089977673136663801128375883540697495982215688997",
   "F2D": "0.0",
   "a": "0.425884961536304588861735493009541193492800830257516655619825",
   "rsdiff": "1.49352366668667400971457537290722981774166052049308011194427e-59"
  },
  "1": {
   "r": "-0.00467905723092747415297810553515746890821660091746783705461576",
   "l2": "2.02518080094028585979026102102546210208823444812351856685117",
   "l3": "2.03465673781086099798875902112101936560304402070031908337883",
   "F2D": "0.201119345299943017205185933044550411897012982877589468100469",
   "a": "0.0000171112295520272678123828038473879916277790201764413654163974",
   "rsdiff": "7.46761833343337004857287686453614908870830260246540055972134e-60"
  },
  "2": {
   "r": "0.0238217653699019752275915390920714838161685080694053046654195",
   "l2": "2.22322335748142382370403088432833788736897786497692593715698",
   "l3": "2.17026225229461564220585550717431331447528507633368551900369",
   "F2D": "0.277202907679531698829664880413798404794633233052432243906678",
   "a": "0.000479843915325585570550989040882481892885419284678895701609587",
   "rsdiff": "1.49352366668667400971457537290722981774166052049308011194427e-59"
  },
  "3": {
   "r": "-0.0454560015777301388698605972650575402183734898601663385026343",
   "l2": "2.325465039931171861124137602487157464117417407946851234417",
   "l3": "2.43117138245523948963101010085245618588441234788618041136495",
   "F2D": "0.312907168749032567555313043079653583349297341703592703173133",
   "a": "0.00177358654303825617589935573294562356196148711152102526071697",
   "rsdiff": "1.49352366668667400971457537290722981774166052049308011194427e-59"
  },
  "4": {
   "r": "-0.121155929680680564205484710938730565231303125891028179786546",
   "l2": "2.37741416342549892520346918036892274067282568849160588727205",
   "l3": "2.66545198663133268388557604548141194917047485355258850310937",
   "F2D": "0.331174147036201068670260865094669310114411900168256027570007",
   "a": "0.0123377952784578899443901290798298919409588102086148546516252",
   "rsdiff": "9.95682444457782673143050248604819878494440346995386741296179e-60"
  },
  "5": {
   "r": "-0.187687840710281696041517374666802392474805094074108492701639",
   "l2": "2.40161834221630149306541361752096511126665707933085387326813",
   "l3": "2.85237290307708548244144798996235446529550224885709596878627",
   "F2D": "0.340678116179822254729928024768281373735840542902615130546478",
   "a": "0.0283036067025677597147961873740598360190518385198560505943883",
   "rsdiff": "4.97841222228891336571525124302409939247220173497693370648089e-60"
  },
  "6": {
   "r": "-0.243543733788557393319947209321066657377902670271514678292737",
   "l2": "2.40999904728622656698862275988387993976545480026998108903004",
   "l3": "2.99693921368918027122838953147230848366002630290456536732078",
   "F2D": "0.345359680431724257173134546674966655660644550713369601777192",
   "a": "0.0447165694703408869465074030769850820297975666935913147589224",
   "rsdiff": "9.95682444457782673143050248604819878494440346995386741296179e-60"
  }
 },
 "nf_zeros": [
  "1.02754074536622669476989623159552190995706351201760903968018",
  "2.39163446974201066739353214292853848361209395470038140075781"
 ],
 "branch_point_N": "(1.99794951253757199841076438413993993925271639096153019717312 + 0.617081602511827878632002650099994229125807597469437380014748j)",
 "first_negative_order_ge2": 12,
 "even_derivs_tau": {
  "2": "13.758942909804739628657461456368796538977623834421952216784923618976578188238463",
  "4": "121.76658890119226161710446252707878863508437103598291026121225436649027397783677",
  "6": "5198.4747278607794482523777160819845308832911582407300454536952954372987464291927",
  "8": "155930.85270469573518689341855280245148717492976388996293645535570080193925375524",
  "10": "36272287.652210891752461140707573842640817720167987899437901567091245060550211396",
  "12": "-943926873.37873908709698737040898796458043696774140144900359383523445383583209745",
  "14": "1967088089276.8302888978483132330676478881264746273237044280274982384412528246317",
  "16": "-616958038934429.01503108816925868046255546118689087414354122400834920644703734076"
 },
 "first_negative_even_order": 12,
 "HE": {
  "f1": "0.41638589380407684672771433262464571316547213561468691577957",
  "f2": "-0.0522910852070895184447899730592662089323279789159854242613017",
  "f3": "0.0600346688660483450795693376048266365624331871954541702215073",
  "C3": "0.0277765586142089843356872322056840588246999319038205633236865",
  "extrap": "0.027845"
 },
 "notes": [
  [
   "B   CANDIDATE prints minimum 2.3168",
   "true minimum 2.3167224; the 0.01-grid minimum (at N = 2.31) is 2.3167912, which rounds to 2.3168"
  ]
 ]
}

==> anc/checks/numbers/plan/story/chain/chain_asymptotic.json <==
{
 "input": "A_protonlike",
 "talbot": [
  72,
  90
 ],
 "rows": [
  {
   "zeta": 4.0,
   "I": "0.14928751651105440435",
   "norm_minus_1": "-8.92e-21",
   "mean_s": "1.65e-20",
   "range": [
    5.424314538728283e-06,
    118.01304673574141
   ],
   "nodes": 1500,
   "R": "1.0146597372092865438",
   "Rlow": "1.0091701834701451413",
   "zR": "0.0586389488371",
   "zRlow": "0.0366807338806",
   "z3_I_minus_B2": "0.051691613",
   "corr": "0.992749749791",
   "seconds": 26
  },
  {
   "zeta": 8.0,
   "I": "0.0762894855124601035",
   "norm_minus_1": "-1.36e-22",
   "mean_s": "3.11e-22",
   "range": [
    0.0008050396566587001,
    145.01304673574143
   ],
   "nodes": 1770,
   "R": "1.0066284435965763651",
   "Rlow": "1.0042871262316055716",
   "zR": "0.0530275487726",
   "zRlow": "0.0342970098528",
   "z3_I_minus_B2": "0.090850168",
   "corr": "0.996702163817",
   "seconds": 54
  },
  {
   "zeta": 16.0,
   "I": "0.038480080498936557861",
   "norm_minus_1": "1.4e-27",
   "mean_s": "-3.64e-26",
   "range": [
    0.04395367595688263,
    185.01304673574143
   ],
   "nodes": 2210,
   "R": "1.0023697636529070027",
   "Rlow": "1.0019642444856475177",
   "zR": "0.0379162184465",
   "zRlow": "0.0314279117704",
   "z3_I_minus_B2": "0.063764557",
   "corr": "0.998817219941",
   "seconds": 91
  },
  {
   "zeta": 32.0,
   "I": "0.019339253981524327072",
   "norm_minus_1": "-2.66e-32",
   "mean_s": "6.55e-32",
   "range": [
    0.9919682972542788,
    246.01304673574143
   ],
   "nodes": 2880,
   "R": "1.0010014217363249742",
   "Rlow": "1.000933854678944435",
   "zR": "0.0320454955624",
   "zRlow": "0.0298833497262",
   "z3_I_minus_B2": "0.042774995",
   "corr": "0.999499664885",
   "seconds": 136
  },
  {
   "zeta": 64.0,
   "I": "0.0096961375904631409241",
   "norm_minus_1": "-6.17e-33",
   "mean_s": "7.47e-33",
   "range": [
    4.986953264258585,
    347.0130467357414
   ],
   "nodes": 3980,
   "R": "1.0004682800829006915",
   "Rlow": "1.0004546486391757229",
   "zR": "0.0299699253056",
   "zRlow": "0.0290975129072",
   "z3_I_minus_B2": "0.034631972",
   "corr": "0.999765942159",
   "seconds": 186
  },
  {
   "zeta": 128.0,
   "I": "0.0048548531949973844293",
   "norm_minus_1": "-7.76e-34",
   "mean_s": "-3.68e-34",
   "range": [
    21.986953264258585,
    519.0130467357415
   ],
   "nodes": 5820,
   "R": "1.0002272829343516631",
   "Rlow": "1.0002242306418437044",
   "zR": "0.029092215597",
   "zRlow": "0.028701522156",
   "z3_I_minus_B2": "0.031069443",
   "corr": "0.999886377901",
   "seconds": 387
  }
 ],
 "richardson1": "0.0282145058884",
 "richardson2": "0.0283212228349",
 "a": "0.0283036067025678"
}

==> anc/checks/numbers/plan/story/chain/chain_forms.json <==
{
 "program": "plan/story/chain/chain_forms.py",
 "what": "coefficients of Var(zeta) = D zeta + V_inf + (V_E + V_zetaE zeta) E - eta^2 E^2, n_f = 5, with x_q0 = X_0 + 15/31 and eta = (10 pi^2 - 17)/62 X_0",
 "coefficients": {
  "E^0 zeta^0 (V_inf)": "-10*pi**2*C_q0/31 + 17*C_q0/31 + Var_0 - 25*pi**4*X_0**2/961 - 289*X_0**2/3844 + 85*pi**2*X_0**2/961 - 60*X_0*zeta(3)/31 - 5699*X_0/29791 + 50*pi**4*X_0/29791 + 95455*pi**2*X_0/357492 - 12000*pi**4/923521 - 15000*pi**2/923521 + 60180/923521",
  "E^1 (V_E)": "-17*C_q0/31 + 10*pi**2*C_q0/31 - 170*pi**2*X_0**2/961 + 289*X_0**2/1922 + 50*pi**4*X_0**2/961 - 95455*pi**2*X_0/357492 - 50*pi**4*X_0/29791 + 5699*X_0/29791 + 60*X_0*zeta(3)/31 - 60180/923521 + 15000*pi**2/923521 + 12000*pi**4/923521",
  "E zeta (V_zetaE)": "5*X_0*(-38182*pi**2 - 240*pi**4 + 65603)/795708",
  "E^2": "X_0**2*(-100*pi**4 - 289 + 340*pi**2)/3844"
 },
 "integers": {
  "k1": {
   "numerator_pi4_pi2_zeta3_1": [
    600,
    95455,
    -691920,
    -68388
   ],
   "denominator": 357492
  },
  "V_zetaE": {
   "common_factor": -5,
   "pi2_and_constant": [
    24,
    3859
   ],
   "denominator": 12834,
   "times": "eta"
  },
  "nu": {
   "constant": 60,
   "factors_pi2_and_constant": [
    [
     10,
     -17
    ],
    [
     20,
     59
    ]
   ],
   "denominator_base": 31,
   "denominator_exponent": 4
  },
  "X0": {
   "shift": "15/31",
   "numerator": 15,
   "denominator": 31
  }
 },
 "latex": {
  "k_1": "\\frac{600\\pi^4+95455\\pi^2-691920\\,\\zeta(3)-68388}{357492}",
  "V_{\\zeta E}": "-\\frac{5\\bigl(24\\pi^2+3859\\bigr)}{12834}\\,\\eta",
  "nu": "\\frac{60\\bigl(10\\pi^2-17\\bigr)\\bigl(20\\pi^2+59\\bigr)}{31^4}"
 },
 "checks": [
  {
   "name": "V_inf minus the display transcription",
   "residual": "0",
   "passed": true
  },
  {
   "name": "V_E minus the display transcription",
   "residual": "0",
   "passed": true
  },
  {
   "name": "V_zetaE minus the display transcription",
   "residual": "0",
   "passed": true
  },
  {
   "name": "E^2 term minus the display transcription",
   "residual": "0",
   "passed": true
  }
 ],
 "failures": []
}

==> anc/checks/numbers/plan/story/chain/chain_numeric.json <==
{
 "input": "A_protonlike",
 "moments": {
  "xq0": 0.58,
  "Cq0": -0.13487171258581251,
  "Var0": 1.7494685165116362,
  "mean0": 2.291114776074423,
  "norm": 1.0
 },
 "Q0sq_GeV2": 2.0,
 "Lambda_GeV": 0.2,
 "nf": 5,
 "talbot_M": 56,
 "dps": 60,
 "xi_range": [
  1e-07,
  90
 ],
 "n_nodes": 430,
 "rows": [
  {
   "res": {
    "norm": "5.63e-22",
    "s": "7.4e-21",
    "cov": "3.59e-20",
    "var": "2.83e-20",
    "mean": "2.56e-21",
    "kc": "2.18e-20"
   },
   "Q": 2.0,
   "zeta": 0.16312499291945548,
   "norm_minus_1": -5.626570667865594e-22,
   "mean_s": 5.4784323664394245e-21,
   "mean_xi": 2.517640097001989,
   "mean_xi_cf": 2.517640097001989,
   "var_xi": 2.1728007760173855,
   "var_xi_cf": 2.1728007760173855,
   "cov_s_xi": 1.396230447063169,
   "drift_cf": 1.396230447063169,
   "I_zeta": 0.9015738401464382,
   "kappa": 3.6397976189063415,
   "kappa_joint": 3.939714294965713,
   "B": 3.6309789907742207,
   "corr": 0.9975771652560258,
   "kappa_corr": 3.6309789907742207,
   "Akappa_over_sqrtzeta": 7.487150834325162,
   "Z_W": 0.9999494982137285,
   "kappa_W": 3.636632803703605,
   "ZW_kW2": 13.224430257893005,
   "kappa2": 13.248126706596272,
   "min_rho_q": 1.0406029773857271e-33,
   "min_rho_g": 1.694802909837932e-33,
   "seconds": 2.7102084159851074,
   "L_lower": 0.1620730307393585,
   "AL_sqrtzeta": 0.6372216140014889
  },
  {
   "res": {
    "norm": "6.75e-21",
    "s": "3.79e-20",
    "cov": "7.4e-20",
    "var": "1.13e-19",
    "mean": "2.45e-20",
    "kc": "1.3e-19"
   },
   "Q": 10.0,
   "zeta": 0.6931471805599453,
   "norm_minus_1": 6.753394298761046e-21,
   "mean_s": 2.2771192208410824e-20,
   "mean_xi": 3.2683240141111893,
   "mean_xi_cf": 3.2683240141111893,
   "var_xi": 3.7052070008378553,
   "var_xi_cf": 3.7052070008378553,
   "cov_s_xi": 1.4334752638717985,
   "drift_cf": 1.4334752638717985,
   "I_zeta": 0.562945584833464,
   "kappa": 2.876138491377045,
   "kappa_joint": 3.013732964978207,
   "B": 2.8547004979425257,
   "corr": 0.9925462582908325,
   "kappa_corr": 2.8547004979425257,
   "Akappa_over_sqrtzeta": 3.6321527528027957,
   "Z_W": 0.9995061633600464,
   "kappa_W": 2.862762967535336,
   "ZW_kW2": 8.191364613661278,
   "kappa2": 8.272172621580623,
   "min_rho_q": 2.730192886718735e-32,
   "min_rho_g": 4.681618237546674e-34,
   "seconds": 2.8261632919311523,
   "L_lower": 0.6048660046278771,
   "AL_sqrtzeta": 1.313539012157375
  },
  {
   "res": {
    "norm": "1.49e-20",
    "s": "3.65e-21",
    "cov": "4.29e-19",
    "var": "6.61e-19",
    "mean": "4.44e-21",
    "kc": "9.91e-20"
   },
   "Q": 100.0,
   "zeta": 1.155995213272232,
   "norm_minus_1": 1.4913188107341325e-20,
   "mean_s": 1.8968687858015416e-21,
   "mean_xi": 3.9369450145648632,
   "mean_xi_cf": 3.9369450145648632,
   "var_xi": 5.177137928521269,
   "var_xi_cf": 5.177137928521269,
   "cov_s_xi": 1.4542488916815153,
   "drift_cf": 1.4542488916815153,
   "I_zeta": 0.41619915798515944,
   "kappa": 2.4730174695779006,
   "kappa_joint": 2.5998811067854803,
   "B": 2.4500246808555555,
   "corr": 0.9907025368784519,
   "kappa_corr": 2.4500246808555555,
   "Akappa_over_sqrtzeta": 2.812540710630875,
   "Z_W": 0.9981691797463476,
   "kappa_W": 2.4427407082613066,
   "ZW_kW2": 5.956057695990964,
   "kappa2": 6.115815404837481,
   "min_rho_q": 1.707741244082247e-30,
   "min_rho_g": 1.625051022829332e-36,
   "seconds": 2.736499309539795,
   "L_lower": 0.9234616925348794,
   "AL_sqrtzeta": 1.6963218775422122
  },
  {
   "res": {
    "norm": "7.48e-21",
    "s": "1.92e-19",
    "cov": "7.79e-19",
    "var": "1.57e-19",
    "mean": "1.24e-19",
    "kc": "7.01e-19"
   },
   "Q": 10000.0,
   "zeta": 1.7104683296054206,
   "norm_minus_1": -7.479805930956642e-21,
   "mean_s": -8.671039281386659e-20,
   "mean_xi": 4.748031215670499,
   "mean_xi_cf": 4.748031215670499,
   "var_xi": 7.036590394895301,
   "var_xi_cf": 7.036590394895301,
   "cov_s_xi": 1.470054602856305,
   "drift_cf": 1.470054602856305,
   "I_zeta": 0.3131994582929823,
   "kappa": 2.145295326969302,
   "kappa_joint": 2.2584301482297606,
   "B": 2.1243639175096964,
   "corr": 0.990243110495572,
   "kappa_corr": 2.1243639175096964,
   "Akappa_over_sqrtzeta": 2.3121676289753026,
   "Z_W": 0.9941658745949327,
   "kappa_W": 2.083847477781284,
   "ZW_kW2": 4.3170860860015425,
   "kappa2": 4.602292039916323,
   "min_rho_q": 4.134397266683169e-30,
   "min_rho_g": 1.792478343528836e-39,
   "seconds": 2.656134605407715,
   "L_lower": 1.2527723968666515,
   "AL_sqrtzeta": 2.0634206097918844
  }
 ],
 "checks": [
  {
   "name": "N1a <s>_P = 0 (Beta family)",
   "ok": true,
   "detail": "|<s>| = 7.95e-53"
  },
  {
   "name": "N1b Cov(s, xi) = d<xi>/dtau (Beta family)",
   "ok": true,
   "detail": "rel 1.58e-51, drift -0.211721914135"
  },
  {
   "name": "N1c I = trigamma metric",
   "ok": true,
   "detail": "I = 0.0851160137933"
  },
  {
   "name": "N1d kappa |corr| = |d<xi>/dtau|/sd(xi) (Beta family)",
   "ok": true,
   "detail": "both 0.287387000976, |corr| = 0.985057"
  },
  {
   "name": "N1e bound kappa >= |d<xi>/dtau|/sd(xi) (Beta family)",
   "ok": true,
   "detail": "kappa 0.2917464889 >= 0.287387001"
  },
  {
   "name": "N1m moving range: <s> != 0 and Cov(s, xi) != d<xi>/dtau (the hypothesis is needed)",
   "ok": true,
   "detail": "<s> = -0.588235, Cov = 0, drift = 0.5"
  },
  {
   "name": "N2m A_protonlike input moments: two routes",
   "ok": true,
   "detail": "x_q0 = 0.58, C_q0 = -0.1348717126, Var_0 = 1.749468517"
  },
  {
   "name": "N2m B_quarkrich input moments: two routes",
   "ok": true,
   "detail": "x_q0 = 0.85, C_q0 = -0.0767497663, Var_0 = 0.6789786136"
  },
  {
   "name": "N2m C_steep input moments: two routes",
   "ok": true,
   "detail": "x_q0 = 0.3, C_q0 = -0.0614506566, Var_0 = 2.956187921"
  },
  {
   "name": "N2  closed form vs direct differentiation: mean",
   "ok": true,
   "detail": "max rel 4.5e-51 over 3 inputs x 7 zeta"
  },
  {
   "name": "N2  closed form vs direct differentiation: drift",
   "ok": true,
   "detail": "max rel 2.43e-51 over 3 inputs x 7 zeta"
  },
  {
   "name": "N2  closed form vs direct differentiation: var",
   "ok": true,
   "detail": "max rel 1.38e-50 over 3 inputs x 7 zeta"
  },
  {
   "name": "N2  closed form vs direct differentiation: dvar",
   "ok": true,
   "detail": "max rel 2.61e-51 over 3 inputs x 7 zeta"
  },
  {
   "name": "N3a drift in [4 pi^2/9 - 1, pi^2 - 35/18] (tau units), 400 random (x_q0, zeta)",
   "ok": true,
   "detail": "range [3.9870644, 7.4186099] inside [3.386490845, 7.925159957]"
  },
  {
   "name": "N3b endpoints attained at zeta = 0 by pure-quark / pure-gluon momentum",
   "ok": true,
   "detail": "3.38649084493, 7.92515995664"
  },
  {
   "name": "N3c drift -> 2 pi b0 mu = 5.72903",
   "ok": true,
   "detail": "5.7290297413"
  },
  {
   "name": "N4t Talbot M = 56 against M = 80, rho and d_zeta rho, both species, xi in [1e-7, 90]",
   "ok": true,
   "detail": "max abs/peak 1.14e-34; max pointwise rel for xi <= 40: 8.46e-26"
  },
  {
   "name": "N4q panel width 0.5 against 0.25, I_zeta at zeta = 1.710468",
   "ok": true,
   "detail": "rel 5.7e-19"
  },
  {
   "name": "N4r d_zeta rho: transform route against central difference in zeta",
   "ok": true,
   "detail": "max rel 9.35e-24"
  },
  {
   "name": "N4a normalization int rho dxi = 1",
   "ok": true,
   "detail": "max |norm - 1| = 1.49e-20"
  },
  {
   "name": "N4b <s>_P = int d_zeta rho = 0 (relative to int |d_zeta rho|)",
   "ok": true,
   "detail": "max 1.92e-19"
  },
  {
   "name": "N4c Cov(s, xi) by quadrature = closed-form d<xi>/dzeta",
   "ok": true,
   "detail": "max rel 7.79e-19"
  },
  {
   "name": "N4d Var(xi) and <xi> by quadrature = closed forms",
   "ok": true,
   "detail": "max rel 6.61e-19"
  },
  {
   "name": "N4e kappa |corr| = 2 pi b0 |d<xi>/dzeta|/sd(xi) (L1 identity)",
   "ok": true,
   "detail": "max rel 7.01e-19"
  },
  {
   "name": "N4f B(zeta) <= kappa <= kappa_joint at every Q (L1, L6)",
   "ok": true,
   "detail": ""
  },
  {
   "name": "N4g window inequality Z_W kappa_W^2 <= kappa^2 on W = [1e-6, 0.99] (L6)",
   "ok": true,
   "detail": "ratios 0.998211, 0.990231, 0.973878, 0.938030"
  },
  {
   "name": "N4h density non-negative on every node, both species",
   "ok": true,
   "detail": "min rho_q 1.04e-33, min rho_g 1.79e-39"
  }
 ]
}

==> anc/checks/numbers/plan/story/chain/check/ck_num_table.json <==
{
 "mode": "table",
 "MUT": "NONE",
 "DPS": 50,
 "MT": 48,
 "NGL": 24,
 "input": [
  "0.58",
  "-0.13487171258581250841463854993891919653768364977378",
  "1.7494685165116361493745301702215687477327543101179"
 ],
 "rows": [
  {
   "Q": "2",
   "zeta": "0.16312499291945548065395075699386976882373513376283",
   "norm": "0.99999999999999995175003186773908470114731532571345",
   "int_drho": "2.1638586614186027443284520887607526391143666332845e-17",
   "neg_nodes": 0,
   "I_tau": "13.248126706596271361474977616163696387354019849241",
   "kappa": "3.6397976189063412487586175398395963985644737347188",
   "kappa_joint": "3.9397142949657130031281835761157077962326321177423",
   "mean": "2.5176400970019892418569721093991081394652339752463",
   "var": "2.1728007760173855515120461415969146865509843115427",
   "drift_tau": "5.3522167137421474875064334620728128379053169841285",
   "B": "3.6309789907742205233404262395068112404801280784877",
   "corr": "0.99757716525602583370040493580098303002394146789512",
   "Z_W": "0.99994949821372845678534132505988079360741030571799",
   "kappa_W": "3.6366328037036050982605618612558336491978732735331",
   "A_over_sqrt": "7.4871508343251539015484496212890442604427493973451",
   "sqrtz_kappa_over_A": "0.48613921362710337334604706469819346271149662721381",
   "cgf_mean": "2.5176400970019893543264020655713098683580808991299",
   "cgf_var": "2.1728007760173856621452180668664839224248316558286",
   "cgf_drift_tau": "5.3522167137421477043739256854412422601949766506938",
   "dehoog_vs_talbot": "4.8730396789696845517801728445451402556436076924078e-33"
  },
  {
   "Q": "10",
   "zeta": "0.69314718055994530941723212145817656807550013436025",
   "norm": "0.99999999999999995395692937283189672899255932457868",
   "int_drho": "1.156767087589944113981334713781601452236439689689e-17",
   "neg_nodes": 0,
   "I_tau": "8.272172621580622965320780293696618321728337632567",
   "kappa": "2.8761384913770447582697118363411160386868953719988",
   "kappa_joint": "3.013732964978206968173119107375987081294509721793",
   "mean": "3.2683240141111893958933736985139076625544679736976",
   "var": "3.7052070008378550851126255354015056697632914199122",
   "drift_tau": "5.494988511508560131983441144734684506536584217947",
   "B": "2.8547004979425258425035065061174103703642798009881",
   "corr": "0.99254625829083258789249052382291852012956158010728",
   "Z_W": "0.99950616336004630649399395072943825046964778546584",
   "kappa_W": "2.862762967535335659039646450140752154798813639855",
   "A_over_sqrt": "3.6321527528027920082602594013065872470068891689339",
   "sqrtz_kappa_over_A": "0.79185504771451028837785966292361965380727468025119",
   "cgf_mean": "3.2683240141111895393839059861913742778946604601945",
   "cgf_var": "3.7052070008378552640230768432513476559962667173593",
   "cgf_drift_tau": "5.4949885115085603623617755064941126901911943613208",
   "dehoog_vs_talbot": "1.4043442990119960416527212957150733767844116444062e-33"
  },
  {
   "Q": "100",
   "zeta": "1.1559952132722320655937501715752902017981849439492",
   "norm": "0.99999999999999995505722140098208937579375220642267",
   "int_drho": "7.0520593518917996522489116071372896251511977296416e-18",
   "neg_nodes": 0,
   "I_tau": "6.1158154048374810926093915379233393953261714203793",
   "kappa": "2.4730174695779003114828831740677295638529472839224",
   "kappa_joint": "2.5998811067854801629145021830704921710554008096066",
   "mean": "3.9369450145648628696069974203237608373466144075549",
   "var": "5.1771379285212690600753802735595114056074992090653",
   "drift_tau": "5.5746207514458080876733116907404918772762758104813",
   "B": "2.4500246808555554815526193176020619643357302591892",
   "corr": "0.99070253687845185896811771916401285184400189796437",
   "Z_W": "0.99816917974634750628137880678807131620501868505632",
   "kappa_W": "2.4427407082613064994049023145395177757221131305362",
   "A_over_sqrt": "2.8125407106308722299491109609967562625266362080587",
   "sqrtz_kappa_over_A": "0.87928237277788077962205072114905890295266770330788",
   "cgf_mean": "3.9369450145648630413497607523424670148754875134347",
   "cgf_var": "5.1771379285212693016865629710232019477124046906193",
   "cgf_drift_tau": "5.5746207514458083247243317530302098860882115550429",
   "dehoog_vs_talbot": "4.1563021631741913821796644477667700426373933573758e-34"
  },
  {
   "Q": "1e4",
   "zeta": "1.7104683296054205945308553452259862090709085376236",
   "norm": "0.99999999999999995582524606819266380271012679110505",
   "int_drho": "3.8582191157867087362847884798510898051644762351615e-18",
   "neg_nodes": 0,
   "I_tau": "4.6022920399163231178362145860795702304467905434122",
   "kappa": "2.1452953269693017065046895990502584107789027172395",
   "kappa_joint": "2.2584301482297606626420252180011428645957399153686",
   "mean": "4.7480312156704992190720907645015126201341160677713",
   "var": "7.0365903948953006727708394349210039546249440887812",
   "drift_tau": "5.6352093109491691565071496956672670709093748683422",
   "B": "2.1243639175096964635870442036683068459880409821688",
   "corr": "0.99024311049557198668374592502685183966864593721916",
   "Z_W": "0.9941658745949326090969436379742680480393940420702",
   "kappa_W": "2.0838474777812837365012321535892043421792613832354",
   "A_over_sqrt": "2.3121676289753001775668232706557657696186966781792",
   "sqrtz_kappa_over_A": "0.92782863149072264299524444858694909906609978956964",
   "cgf_mean": "4.7480312156704994254732585309352481693123063001435",
   "cgf_var": "7.036590394895300991293448528286440391528740150366",
   "cgf_drift_tau": "5.6352093109491693981930573082773566728412474622471",
   "dehoog_vs_talbot": "6.1790076655223226008954003754713672364005450822491e-35"
  }
 ],
 "L_lower": {
  "2": "0.162073030739358485497540902989",
  "10": "0.604866004627877118156314841694",
  "100": "0.92346169253487942533549570291",
  "1e4": "1.25277239686665162503730899017"
 }
}

==> anc/checks/numbers/plan/story/chain/check/ck_num_table_input_steep.json <==
{
 "mode": "table",
 "MUT": "NONE",
 "DPS": 50,
 "MT": 48,
 "NGL": 24,
 "input": [
  "0.55",
  "-0.23572296342625067484247914670880408084429358291755",
  "3.2794195873350160213126347959688951020663899275519"
 ],
 "rows": [
  {
   "Q": "2",
   "zeta": "0.16312499291945548065395075699386976882373513376283",
   "norm": "0.9999999999999999526252101713372026391044974377648",
   "int_drho": "1.6046591981223712769597554525998316416949253439921e-17",
   "neg_nodes": 0,
   "I_tau": "8.4219175178540368931633181077574745939416463741478",
   "kappa": "2.9020540170462087546596454098239273560301459100009",
   "kappa_joint": "3.1062004009249813827177630122656476559816329925926",
   "mean": "3.0581086415045138349183026580353205811255896006545",
   "var": "3.7468830123600131026586937952828490408344810555137",
   "drift_tau": "5.4698127256975948487525512461940993422138649678201",
   "B": "2.8257737768629176707588532634379872762145409778987",
   "corr": "0.9737150860269199149232237729011337115159560026039",
   "Z_W": "0.9992766526444926047751379031691388160326839070719",
   "kappa_W": "2.8934642302939179783640865153342615394720191454325",
   "A_over_sqrt": "7.4871508343251539015484496212890442604427493973451",
   "sqrtz_kappa_over_A": "0.38760458834909824530721553456553115991415784837094",
   "cgf_mean": "3.0581086415045139702828513955733819913216123474557",
   "cgf_var": "3.7468830123600132875317556629294087645228384148539",
   "cgf_drift_tau": "5.4698127256975950743089490609855691517045920797022",
   "dehoog_vs_talbot": "4.4925463845126112140727375611309118017161830523986e-33"
  },
  {
   "Q": "10",
   "zeta": "0.69314718055994530941723212145817656807550013436025",
   "norm": "0.99999999999999995434547594608792266274107179108912",
   "int_drho": "9.4600565354001653627400793469682273631276831704124e-18",
   "neg_nodes": 0,
   "I_tau": "5.9931498992327439959982370966922860196799524988996",
   "kappa": "2.4480910724956177569346162248704499361499810728811",
   "kappa_joint": "2.5744276202643782230316747476354212292763157053023",
   "mean": "3.8217282584113419805925674121847645626321022085334",
   "var": "5.3797298220576740766156535754819725170455409860248",
   "drift_tau": "5.5680282241610666344454012402727961888478290260139",
   "B": "2.4006077033516231968543087494349414398047645431751",
   "corr": "0.98060392046788138499069963239130042211492403123186",
   "Z_W": "0.99772380688737336032487294098661534627376759624588",
   "kappa_W": "2.4231494064044989340472177490555768427501631306608",
   "A_over_sqrt": "3.6321527528027920082602594013065872470068891689339",
   "sqrtz_kappa_over_A": "0.67400553861797811773554829526493159225700622141058",
   "cgf_mean": "3.8217282584113421478426101657519279498846948554563",
   "cgf_var": "5.3797298220576743325589075572534201714233817933581",
   "cgf_drift_tau": "5.5680282241610668692334766224481142461650774175497",
   "dehoog_vs_talbot": "1.4382199067653060720546963701247384829713660378776e-33"
  },
  {
   "Q": "100",
   "zeta": "1.1559952132722320655937501715752902017981849439492",
   "norm": "0.99999999999999995526454845044963037018400958024458",
   "int_drho": "6.0055989804731303576888537013524844542831107341394e-18",
   "neg_nodes": 0,
   "I_tau": "4.7334451569773235945435671484429477131873392924083",
   "kappa": "2.1756482153549832548221850372163211497657100529187",
   "kappa_joint": "2.2855107926047788691866831731053813120726403567478",
   "mean": "4.4975642604700681216278148272154464655497588344043",
   "var": "6.9026961194422840214952630396639749394166223562282",
   "drift_tau": "5.6228087919031331809425651888252918624058970549974",
   "B": "2.1401486419462480039260948570235357073693325466089",
   "corr": "0.98368321994420266733991941382712769887078001737942",
   "Z_W": "0.99463998206895170716461448652573566369092407292665",
   "kappa_W": "2.1277042615875235593785662269525717401120759747571",
   "A_over_sqrt": "2.8125407106308722299491109609967562625266362080587",
   "sqrtz_kappa_over_A": "0.77355261281425874649583023994772966514421483959304",
   "cgf_mean": "4.4975642604700683175393005649784388891783389027586",
   "cgf_var": "6.9026961194422843407457933811750836377848550475004",
   "cgf_drift_tau": "5.6228087919031334205231545772799931896512805206136",
   "dehoog_vs_talbot": "4.4726983380235325199233710634008294811011609369282e-34"
  },
  {
   "Q": "1e4",
   "zeta": "1.7104683296054205945308553452259862090709085376236",
   "norm": "0.99999999999999995592673348708794657977909035956491",
   "int_drho": "3.3702662622361560330748955486175085925956874922923e-18",
   "neg_nodes": 0,
   "I_tau": "3.7505259832908793195867861195329485577110925436656",
   "kappa": "1.936627476643579824737700646131785821353938154324",
   "kappa_joint": "2.0317049785569953888459085808904781049616659279684",
   "mean": "5.3141400290474855076929422411385327765392793321671",
   "var": "8.7969612622289884098680302868069342685510726234901",
   "drift_tau": "5.6644888412259151242077409954450829865332571291132",
   "B": "1.9098285698223991973218853230637151128849811340937",
   "corr": "0.98616207445965471899468880838742900626807503421636",
   "Z_W": "0.98740686891844438232543033620552442305961521559767",
   "kappa_W": "1.8511863434454424552083783684764170117297215770914",
   "A_over_sqrt": "2.3121676289753001775668232706557657696186966781792",
   "sqrtz_kappa_over_A": "0.8375809142790606574112759813685654834784230131276",
   "cgf_mean": "5.3141400290474857385207030079728071685894260434758",
   "cgf_var": "8.7969612622289888057894765778170249518922064642625",
   "cgf_drift_tau": "5.6644888412259153670368751773661176570485032084554",
   "dehoog_vs_talbot": "6.9493625817828802585238236890559361912482999898064e-35"
  }
 ],
 "L_lower": {
  "2": "0.123824485996291689988851445079",
  "10": "0.483146685220444144197980785355",
  "100": "0.756492878108544526381964900053",
  "1e4": "1.04854686304699328470577005651"
 }
}

==> anc/checks/numbers/plan/story/chain/check/ck_num_table_input_valence.json <==
{
 "mode": "table",
 "MUT": "NONE",
 "DPS": 50,
 "MT": 48,
 "NGL": 24,
 "input": [
  "0.7",
  "-0.098411379793106952055637912959565024646376335988349",
  "0.70483122572823985542373484797730423255495397975721"
 ],
 "rows": [
  {
   "Q": "2",
   "zeta": "0.16312499291945548065395075699386976882373513376283",
   "norm": "0.99999999999999994628210423358484537759097267509021",
   "int_drho": "4.2558121957353803443789498295284133605025985697766e-17",
   "neg_nodes": 273,
   "I_tau": "22.408016120054350439057113961927160378296101864951",
   "kappa": "4.7337106079749267282475673144245142498432767553212",
   "kappa_joint": "4.9189515400976499710830947783779846299570066576688",
   "mean": "1.7871966337043704246900008463303390497658976341633",
   "var": "1.082902714550125978854359486380113332873380495067",
   "drift_tau": "4.8818326659203580442958341448245391040044597288514",
   "B": "4.6912455761443906651559245990316895902622303201575",
   "corr": "0.99102922942543322672417841331591014054382436545363",
   "Z_W": "0.99999572857487355274079129063196579106516248730123",
   "kappa_W": "4.7328689584386199228899632262713690238067498006361",
   "A_over_sqrt": "7.4871508343251539015484496212890442604427493973451",
   "sqrtz_kappa_over_A": "0.63224458979416227066530824471113038798346175670732",
   "cgf_mean": "1.7871966337043705093178385426037569349309966994925",
   "cgf_var": "1.0829027145501260377855004125179845045283551995159",
   "cgf_drift_tau": "4.8818326659203582246338321832639346941565149346599",
   "dehoog_vs_talbot": "2.0426156535615229212529545357835088225623522992843e-32"
  },
  {
   "Q": "10",
   "zeta": "0.69314718055994530941723212145817656807550013436025",
   "norm": "0.99999999999999995078077309553866254106916993844518",
   "int_drho": "2.4353749834942052507920879479923373992522809255587e-17",
   "neg_nodes": 78,
   "I_tau": "10.973868063967972124215872342059461953348956790626",
   "kappa": "3.312682910265933092905827188295091400481562264356",
   "kappa_joint": "3.4257799387438122728429161013928576314208715653418",
   "mean": "2.486137751623058612673595931130694206310536144446",
   "var": "2.5238569809092679387549092667993437890765861083869",
   "drift_tau": "5.2028296608985341264603581150541572275054068941956",
   "B": "3.2749693276365550167468368881753292166764198123513",
   "corr": "0.98861539614537072211224069917460019567102008048461",
   "Z_W": "0.99986860797888090959819181528199539443090632409797",
   "kappa_W": "3.3075733762994678222056060595694931895926207338034",
   "A_over_sqrt": "3.6321527528027920082602594013065872470068891689339",
   "sqrtz_kappa_over_A": "0.9120439408033331264606236595338194687952352200321",
   "cgf_mean": "2.486137751623058724366323064989895148361564472813",
   "cgf_var": "2.5238569809092680674275061993757471743008875056053",
   "cgf_drift_tau": "5.2028296608985343348749710426781064662956621364053",
   "dehoog_vs_talbot": "4.2405137975005059735217683669349427515988795418023e-33"
  },
  {
   "Q": "100",
   "zeta": "1.1559952132722320655937501715752902017981849439492",
   "norm": "0.99999999999999995313189319886179096535732817235387",
   "int_drho": "1.5291227549687043767205951956581108255949631222306e-17",
   "neg_nodes": 0,
   "I_tau": "7.5662456522609121611947597810226690215951653434386",
   "kappa": "2.7506809433776415649621466529779949457070653475349",
   "kappa_joint": "2.876660917718908908001364383125496413266631214146",
   "mean": "3.1258987456565214176047692850819942971590119909729",
   "var": "3.9618170576859312391672001939559169895305696972032",
   "drift_tau": "5.3818685896165077185270727259688164754942709419526",
   "B": "2.7038704563360074587884051174972568172043461808043",
   "corr": "0.98298221858324501266327548595415002429882376695863",
   "Z_W": "0.99933509098575096592320816233845119296839046804076",
   "kappa_W": "2.7363311288810856035668845228345193716675636525052",
   "A_over_sqrt": "2.8125407106308722299491109609967562625266362080587",
   "sqrtz_kappa_over_A": "0.9780057344523361250707668174555888815307842831686",
   "cgf_mean": "3.125898745656521555408835298839315076091123549805",
   "cgf_var": "3.9618170576859314325068414887227633660737211931416",
   "cgf_drift_tau": "5.3818685896165079415290404560310766718359356927604",
   "dehoog_vs_talbot": "1.0805921375470176654454778852469726062177353751178e-33"
  },
  {
   "Q": "1e4",
   "zeta": "1.7104683296054205945308553452259862090709085376236",
   "norm": "0.99999999999999995481465940828199624683262252276056",
   "int_drho": "8.5409058224056291102808845850812975759384479804237e-18",
   "neg_nodes": 0,
   "I_tau": "5.4403070197577331402358228546198537854387979197063",
   "kappa": "2.3324465738270905012819224299782218541414084082259",
   "kappa_joint": "2.4536791982129179193364044652177972357476887698653",
   "mean": "3.9150266768750336211959349737924031091621730579896",
   "var": "5.8100990789960056273848295441847735677885469362357",
   "drift_tau": "5.5180911898421852891038437145354685216101864701029",
   "B": "2.2892704581765879571247385750663793080470045517786",
   "corr": "0.98148891548685766960633531567937801613613342115022",
   "Z_W": "0.99737714535075312453298153984573543553550843546109",
   "kappa_W": "2.2978722664625467332630275011177348417462431705205",
   "A_over_sqrt": "2.3121676289753001775668232706557657696186966781792",
   "sqrtz_kappa_over_A": "1.008770534020830266691731199928368154163447183746",
   "cgf_mean": "3.91502667687503379210071441982574773063086892048",
   "cgf_var": "5.8100990789960058989861714336685260962009767336667",
   "cgf_drift_tau": "5.5180911898421855228177858319223127360122244774142",
   "dehoog_vs_talbot": "1.4640479520958530082363867113918539165456897723691e-34"
  }
 ],
 "L_lower": {
  "2": "0.218309286100291743151009366215",
  "10": "0.752442554113894274496845276682",
  "100": "1.11030193783259993738993297514",
  "1e4": "1.46910149840080114433518718435"
 }
}

==> anc/checks/numbers/plan/story/chain/zeta_lambda.json <==
{
 "program": "plan/story/chain/zeta_lambda.py",
 "Q0sq_GeV2": 2.0,
 "nf": 5,
 "MZ_GeV": 91.1876,
 "loops": 1,
 "what": "zeta(Q) = ln[ln(Q^2/Lambda^2)/ln(Q0^2/Lambda^2)] and one-loop alpha_s(M_Z)",
 "rows": {
  "paper": {
   "Lambda_GeV": 0.2,
   "alphas_MZ": 0.13386117988076932,
   "zeta": {
    "10": 0.6931471805599453,
    "100": 1.155995213272232,
    "10000": 1.7104683296054206
   }
  },
  "alternative": {
   "Lambda_GeV": 0.088,
   "alphas_MZ": 0.11803342742872494,
   "zeta": {
    "10": 0.5331916553191675,
    "100": 0.9296130143788178,
    "10000": 1.433144285074171
   }
  }
 },
 "gate_against_chain_numeric": [
  {
   "Q": 10,
   "here": 0.6931471805599453,
   "chain_numeric": 0.6931471805599453,
   "rel": 0.0,
   "passed": true
  },
  {
   "Q": 100,
   "here": 1.155995213272232,
   "chain_numeric": 1.155995213272232,
   "rel": 0.0,
   "passed": true
  },
  {
   "Q": 10000,
   "here": 1.7104683296054206,
   "chain_numeric": 1.7104683296054206,
   "rel": 0.0,
   "passed": true
  }
 ],
 "failures": []
}

==> anc/checks/numbers/plan/v1/clarity/calc/corr_rows_extra.json <==
{
 "hardq_steepg": {
  "2": {
   "input": "hardq_steepg",
   "Q": "2",
   "nf": 5,
   "tau": 0.042554345978988384,
   "corr2": 0.913519169292576,
   "one_minus": 0.0864808307074239,
   "gauss_corr2": 0.5586788229884696,
   "P": -0.33516686173906296,
   "K": 0.6269155216891549,
   "G": 0.7899371854670043,
   "P2KG": 0.05563187875292816,
   "Rperp_over_I": 0.03566004304286366,
   "I": 7.34256932267366,
   "err_norm": -3.1243331007319305e-19,
   "err_mean": -2.3059316003756334e-17,
   "err_var": -1.6784024043582234e-15,
   "mean_score": 1.0125403694910497e-18,
   "err_drift": 5.746325581607301e-17,
   "err_dvar": 3.746022948110279e-15,
   "tail_rel": 2.4238188039354442e-11,
   "nonpositive_nodes": 146,
   "first_nonpositive_xi": 85.90411725637047,
   "dps": 34,
   "M": 32
  },
  "10": {
   "input": "hardq_steepg",
   "Q": "10",
   "nf": 5,
   "tau": 0.18082100362433356,
   "corr2": 0.9069607274278244,
   "one_minus": 0.09303927257217556,
   "gauss_corr2": 0.6600811207774461,
   "P": -0.36096744006989134,
   "K": 0.7687667634214028,
   "G": 0.514965310357909,
   "P2KG": 0.05158324182918508,
   "Rperp_over_I": 0.046255298039692486,
   "I": 5.294084473488952,
   "err_norm": -2.0060785684235374e-19,
   "err_mean": -1.5907216740765433e-17,
   "err_var": -1.1758498709913857e-15,
   "mean_score": 6.56244187141295e-19,
   "err_drift": 4.5923650130881557e-17,
   "err_dvar": 3.092217938379231e-15,
   "tail_rel": 8.72847930152891e-11,
   "nonpositive_nodes": 129,
   "first_nonpositive_xi": 88.41268204571338,
   "dps": 34,
   "M": 32
  },
  "100": {
   "input": "hardq_steepg",
   "Q": "100",
   "nf": 5,
   "tau": 0.3015639686797127,
   "corr2": 0.9112032331970922,
   "one_minus": 0.08879676680290777,
   "gauss_corr2": 0.7187271219145537,
   "P": -0.36313001825601865,
   "K": 0.843128023975482,
   "G": 0.39134863498150513,
   "P2KG": 0.04350925539679392,
   "Rperp_over_I": 0.04915099261135112,
   "I": 4.240306220008605,
   "err_norm": -1.3173358053343557e-19,
   "err_mean": -1.0970842185787995e-17,
   "err_var": -8.227433051180576e-16,
   "mean_score": 4.918308246274824e-19,
   "err_drift": 3.5936476736887056e-17,
   "err_dvar": 2.4724367845091914e-15,
   "tail_rel": 2.6299263582911827e-10,
   "nonpositive_nodes": 116,
   "first_nonpositive_xi": 90.63216850100181,
   "dps": 34,
   "M": 32
  },
  "10000": {
   "input": "hardq_steepg",
   "Q": "10000",
   "nf": 5,
   "tau": 0.44620912946228364,
   "corr2": 0.9220796569040008,
   "one_minus": 0.07792034309599911,
   "gauss_corr2": 0.7675620351018778,
   "P": -0.35642582613404117,
   "K": 0.8964394575747546,
   "G": 0.3028262919065179,
   "P2KG": 0.034486797948826954,
   "Rperp_over_I": 0.046120768275627146,
   "I": 3.4011496530051124,
   "err_norm": -7.311658339369038e-20,
   "err_mean": -6.566366823404406e-18,
   "err_var": -5.030986856154908e-16,
   "mean_score": 3.231667172480748e-19,
   "err_drift": 2.5281947710975868e-17,
   "err_dvar": 1.7776738292476666e-15,
   "tail_rel": 9.553601313257359e-10,
   "nonpositive_nodes": 101,
   "first_nonpositive_xi": 93.36783149899819,
   "dps": 34,
   "M": 32
  }
 },
 "softq_hardg": {
  "2": {
   "input": "softq_hardg",
   "Q": "2",
   "nf": 5,
   "tau": 0.042554345978988384,
   "corr2": 0.7210025184793647,
   "one_minus": 0.27899748152063525,
   "gauss_corr2": 0.7642483548394519,
   "P": -1.3330697453110019,
   "K": 0.506108972533581,
   "G": 0.3084751752067209,
   "P2KG": 0.27744059061748677,
   "Rperp_over_I": 0.07896211695702489,
   "I": 26.21885323122065,
   "err_norm": -3.241917788950729e-19,
   "err_mean": -2.7552517018787063e-17,
   "err_var": -2.1541687144327628e-15,
   "mean_score": 1.846900551096657e-18,
   "err_drift": 1.0538878793518034e-16,
   "err_dvar": 6.141554760560592e-15,
   "tail_rel": 4.111204778234352e-15,
   "nonpositive_nodes": 258,
   "first_nonpositive_xi": 67.12523340851146,
   "dps": 34,
   "M": 32
  },
  "10": {
   "input": "softq_hardg",
   "Q": "10",
   "nf": 5,
   "tau": 0.18082100362433356,
   "corr2": 0.8227418323022152,
   "one_minus": 0.1772581676977848,
   "gauss_corr2": 0.7434977446898604,
   "P": -0.8124535144886772,
   "K": 0.6200632643932608,
   "G": 0.34499399243925877,
   "P2KG": 0.1412032127731993,
   "Rperp_over_I": 0.06108437769380322,
   "I": 13.7233077117959,
   "err_norm": -1.4422113460613143e-19,
   "err_mean": -1.44820078133374e-17,
   "err_var": -1.2650738293563687e-15,
   "mean_score": 9.452037482106276e-19,
   "err_drift": 8.100298814116663e-17,
   "err_dvar": 5.789522834512508e-15,
   "tail_rel": 8.53697225923046e-14,
   "nonpositive_nodes": 236,
   "first_nonpositive_xi": 70.63216850100181,
   "dps": 34,
   "M": 32
  },
  "100": {
   "input": "softq_hardg",
   "Q": "100",
   "nf": 5,
   "tau": 0.3015639686797127,
   "corr2": 0.8747413216394765,
   "one_minus": 0.12525867836052346,
   "gauss_corr2": 0.7459220209942458,
   "P": -0.6409798824353394,
   "K": 0.6907160732123044,
   "G": 0.34062270834569486,
   "P2KG": 0.09666337586203518,
   "Rperp_over_I": 0.040703229204833345,
   "I": 9.028111292103132,
   "err_norm": -4.900856564857858e-20,
   "err_mean": -6.312011797818774e-18,
   "err_var": -6.366634240623593e-16,
   "mean_score": 6.440546606346739e-19,
   "err_drift": 5.456140503511141e-17,
   "err_dvar": 4.315375226948109e-15,
   "tail_rel": 7.39871242800309e-13,
   "nonpositive_nodes": 214,
   "first_nonpositive_xi": 74.2300973258057,
   "dps": 34,
   "M": 32
  },
  "10000": {
   "input": "softq_hardg",
   "Q": "10000",
   "nf": 5,
   "tau": 0.44620912946228364,
   "corr2": 0.9184190843705423,
   "one_minus": 0.08158091562945764,
   "gauss_corr2": 0.7601240955644541,
   "P": -0.5228816828644244,
   "K": 0.7599885371207,
   "G": 0.3155746618680972,
   "P2KG": 0.06557163669523819,
   "Rperp_over_I": 0.021358673095139138,
   "I": 6.113137160688502,
   "err_norm": 1.8536914540392058e-20,
   "err_mean": -4.084536738005972e-19,
   "err_var": -1.4204544768159363e-16,
   "mean_score": 2.963502748083295e-19,
   "err_drift": 2.8520569310334935e-17,
   "err_dvar": 2.5033299205684417e-15,
   "tail_rel": 7.6950032365946e-12,
   "nonpositive_nodes": 176,
   "first_nonpositive_xi": 80.63216850100181,
   "dps": 34,
   "M": 32
  }
 },
 "softq_hardg_rises": true,
 "program": "plan/v1/clarity/calc/corr_rows_extra.py (run() of plan/saturation/decision/d2_lo_corr.py)",
 "checks_failed": [],
 "seconds": 18.8
}

==> anc/checks/numbers/plan/v1/clarity/calc/softq_q0.json <==
{
 "valence": {
  "input": "valence",
  "Q": "Q0",
  "nf": 5,
  "tau": 0.0,
  "corr2": 0.6768264898679648,
  "one_minus": 0.32317351013203527,
  "gauss_corr2": 0.30890699203498656,
  "P": 0.4370051712971399,
  "K": 0.6809081313447201,
  "G": 2.23722034717408,
  "P2KG": 0.29091789298712845,
  "Rperp_over_I": 0.1262725737817729,
  "I": 47.25803825406792,
  "err_norm": 7.695818229921578e-21,
  "err_mean": -1.1949360812878425e-20,
  "err_var": 2.667803095394097e-20,
  "mean_score": -1.3024513216058015e-19,
  "err_drift": -1.0639000688918246e-19,
  "err_dvar": 6.429404914921602e-19,
  "tail_rel": 1.4375879139443832e-10,
  "nonpositive_nodes": 0,
  "first_nonpositive_xi": -1.0,
  "dps": 60,
  "M": 64
 },
 "softq_hardg": {
  "input": "softq_hardg",
  "Q": "Q0",
  "nf": 5,
  "tau": 0.0,
  "corr2": 0.6598312181190473,
  "one_minus": 0.3401687818809527,
  "gauss_corr2": 0.7792718862367601,
  "P": -1.7329144332101516,
  "K": 0.45026608244178873,
  "G": 0.28324916843744286,
  "P2KG": 0.38299412766380553,
  "Rperp_over_I": 0.08745730009210193,
  "I": 34.44011337176318,
  "err_norm": 6.523133725714995e-21,
  "err_mean": 3.6680494522135864e-20,
  "err_var": -1.9171626216557387e-19,
  "mean_score": 2.7113758320559e-19,
  "err_drift": -6.619635829610246e-19,
  "err_dvar": 3.2045900735710198e-18,
  "tail_rel": 1.1564171411292395e-15,
  "nonpositive_nodes": 0,
  "first_nonpositive_xi": -1.0,
  "dps": 60,
  "M": 64
 },
 "program": "plan/v1/clarity/calc/softq_q0.py (run() of plan/saturation/decision/d2_lo_corr.py)",
 "checks_failed": [],
 "seconds": 10.4
}

==> anc/checks/numbers/plan/v1/ledger_v1.json <==
{
 "note": "V1 ledger, generated by plan/v1/build_v1.py from plan/v1/registry_v1.py and registry_text_v1.py. Do not edit by hand. Ancillary-file copy: reduced to the blocks inputs and numbers, which calc/make_numbers.py reads; the development record held in the other blocks is not distributed.",
 "inputs": {
  "calc/alphas_results.json": "2f65e7f21524ff197aaa3a2e1e23bb71ea6976583c78e9a9a67ae3361ce11970",
  "calc/closedform_results.json": "c5be66b8efdf7615619a2260c8aa53ad1ddbc0031ba8c3a6bf14a6a5e34160b5",
  "calc/endpoint_results.json": "8cf03a5b5a8ee1f5d9da1a9b66dd5ee8e3c353cc12d5cb8a339917f1c91e86c0",
  "calc/figs_v1/fig1_band.json": "ac99aa44ef39460bdbf8c4f46d9b5037aa96e0ec5d578afa13e4357522de28b4",
  "calc/figs_v1/fig1_lo_curves.json": "2d6bc1a572fbf26b0687ec63ffe55d617ca19ff232c273e3337848345c1d4807",
  "calc/figs_v1/fig2_drift.json": "c6659f80dbc92f14a0ba8a0a4f080ef00d56c23eced9579050009cccbfaa592a",
  "calc/figs_v1/fig3_plotted.json": "129c63f3db526cb3b3605ed5cd8b441065fb472c7aed377d3b015210ae063d18",
  "calc/interp_results.json": "b8b39b1cfd6a283f356e467bfeebda0dbd759df67e96d25e57e9dbe0a38b5e2e",
  "calc/lambda0_results.json": "a730d42289506dbe795a1d5ef126a470a62d2ac661e3b1058d568288b1510074",
  "calc/nnpdf_alignment_results.json": "9bcb788af4b0561fb3da873bbe6bc4971a3ebbe38c6c7e9bf813761bbf35a0e2",
  "calc/pdf_results.json": "589db021dac1576109d4957e810e23fdca08b2bf490c76270e1ecee72461aac8",
  "calc/positivity_results.json": "cc0d33186422bf0cbad24aeed28c0c1dba59278b2b369b3b238dd5eeab1a9ca9",
  "calc/threshold_results.json": "2512600a14b9a30e0a498f78cff5b35ad0ce4716d5a491525d57bd55d6b56e5a",
  "plan/A25/calc/a25_path.json": "e80e68b0a884ccdb8006e1db7492bac50c54317ddea068207cf358a90285b5e2",
  "plan/A25/calc/pole_length_constant.json": "89dac1d186143cdbd723742a7620398a4ed9c55dd5739c6ec1e5512e0b4597ab",
  "plan/A25/research/geodesic/geodesic.json": "386c2f4a19e42306a9f1fb0d951a2f88470cb731c3dd6ed4ca042134097aae3d",
  "plan/A25/research/nearsat/ns_regions.json": "550b02f19f7b26022e481c1837b65755605c61539c1b05e322efa40a9d505b2c",
  "plan/A25/research/nearsat/ns_scan.json": "6422c4c5fdcc699afac6901ecbe4d640a89b886b7fb8b9ba7685b7b17a7aaa41",
  "plan/A25/research/theory/t2_lo.json": "a56398db9e4b72316348c13ab9e316626fcb0e17d9d3c50ad29083fcb99a877f",
  "plan/A25/research/theory/t3_transient.json": "1f53fe99183d7803ac47bf46130f3c0b190e766ae9d32f76d98670c7a1784d8b",
  "plan/A29/calc/null_slopes.json": "c902b3604abb75ecc22ce46e393ed8d5708bd95efd536542ccad8f69cedda45c",
  "plan/A32/calc/slope_powers.json": "1cfef2f9d24afe0549f1e3b736da467991cc1d53066ae6756a4422c4ea3b1710",
  "plan/additions/A1_kappa_split/a1_scan.json": "6b3528e9e4a25d78230c724767d2466e05337a0b123c6f8d9ce8b4f80975c2b0",
  "plan/additions/A1_kappa_split/drift.json": "202a013fd0c54c075453e5e5e7e5257adcfd412c8e06933ba9b1b3caa373884b",
  "plan/additions/A1_kappa_split/kernel.json": "4a1835a9de03250d7182580744e340889ee69402b9f4673117dce5f8d4ec0ba3",
  "plan/additions/A1_kappa_split/recheck/rc_kernel.json": "e139e3695ff6320b1162dbeae0eb556e57025a28a922511ab43b1836d2d57aa1",
  "plan/additions/A3_resummed/results/negative_nodes.json": "8d91f24fcac50860515d7244cdab477f0929848f01bb6db4f29a88976b9a0f66",
  "plan/additions/A3_resummed/results/observation.json": "1c8c0ec8e2e8f03f6dab75d998a826da2017f366787df0ba700381a7ad56d14b",
  "plan/additions/REPORT_ADDITIONS_checks.json": "6c3ab3d092cc179f423348f8b4615a971fa66b41f7c8aabf07081045d01cf6d3",
  "plan/analytic/candidates/S4/s4_d1_ct18.json": "0e3be2c97d0a65180ecf60cef6c8aa418436e089f55328c7c8f56b9f931e93df",
  "plan/analytic/verify/A3_inference/a3_inference.json": "65e8043f66464db866a7458b873d5d3c1f1a84a2bf7589fab50b76eb6b4f1573",
  "plan/analytic/verify/S1_repaired/own_extend.json": "2eb374fe096bd841734cfdffe68fabc26f8d92c5c70ef36c175c864c9bf063b0",
  "plan/analytic/verify/lo_curve/design_summary.json": "52fad071c157f97f55d97937c683ab9579f5512743af51bc6c614316b2ebb252",
  "plan/analytic/verify/lo_curve/pilot.json": "22d89d055fc805eb70859d7e7c5be0580e32694bd63463b273f0be1e8a1a9e72",
  "plan/novelty/inv_checks.json": "7406d49d082de7b95fb415d3f023b4b3ab49eabc81823019a6aa424683f6b423",
  "plan/saturation/decision/d1_out.json": "5bce96e6b03a9ba066bb109f34b35946e108f3c6a3883a7004d5c1b9f6c9128e",
  "plan/saturation/decision/d2_rows.json": "1c9fd9bf731259f148b5bbb1e623614186fd1d2af9447b4a62167a55c6c485fb",
  "plan/saturation/decision/d3_out.json": "0d91f71ad3575f2f00d2d83e51e4721f775f5e86caa997182f31ae71cfab03a5",
  "plan/saturation/dglap/s9_summary.json": "d931cabf41ed4b8542eb76b7400a8c836e69ed66932f9ce2df4baa4437654649",
  "plan/saturation/recheck/r2_constants.json": "fe1471483d7b1860acc13a9def8c0dff9b5b583b7ec37fab60aba37788dffc7f",
  "plan/story/chain/chain_asymptotic.json": "967f6122b44a21e939f4a991736679c67af08880f7adbc41d1a01be9ab830a38",
  "plan/story/chain/chain_forms.json": "48dbfe7c1e7bdd7dcf5f63b6e5790dcb293a757e1ab67d1086934b4573c36b79",
  "plan/story/chain/chain_numeric.json": "e0f38317e296686df0d55c2e3e9949802f0f384476484522385ff1730ee2dcea",
  "plan/story/chain/check/ck_num_table.json": "0b0fddf0a061e8ff6fbba1d75c4d3afbdaec8e058ef9532720ad2d892add3688",
  "plan/story/chain/check/ck_num_table_input_steep.json": "5831c30e36ca5973a7b93a0cff09c04d912543c6e6b43b45a3fb54d6a0f00686",
  "plan/story/chain/check/ck_num_table_input_valence.json": "bf102dcb14ec1dff2ad0667a10f2d25f8b60f5b16091c8c4926af2ebf52d3bc4",
  "plan/story/chain/zeta_lambda.json": "8afa56c7161ca28ffa6b5a37a492b9f13cf8f48372b83ce42f75ba8fdad9f55a",
  "plan/v1/clarity/calc/corr_rows_extra.json": "6d0e29896fa1964c8f6c125b7a84d94ed44af724fc2ad5746c90b06faf3942ea",
  "plan/v1/clarity/calc/softq_q0.json": "ca9847788d6de8d915b16dc74df6e545a8daf47b10baa465db44e0f9875dfc74",
  "plan/v1/neyman/print/kde_fine.json": "610e6cf0a69cb6c3e983c0e46f3ea2f05a22dce1e4f5c442ce3b9e9ca7aa4cca",
  "plan/v1/neyman/print/kde_fine_other.json": "80ed5e6dca47e673ba1f5b223eed7132569bbd852f79835e5f3b7e7b7eed4eb2",
  "plan/v1/neyman/print/print_values.json": "b870940f1e35c9b582535a4ba031c0fd91d468ac5c8027e967aec7b898943e3c",
  "repro/results/calibration.json": "0c5a3d6a10e5d6b694bd6f1b2507d6a587e0d7a0f59c1a7f6ec3156b388dbab2",
  "repro/results/hera_expectation.json": "2bfa8916b83ee61e90f22c46f62c2e06b1f381b8e7dfa7050d8eb73a566c2a63",
  "repro/results/hera_smallx_reach.json": "49dcfa33bc95371559f9e4418f9346002c4decaf9f7752630b367dfd9c874b93",
  "repro/results/loo_stencil_large.json": "266110e73095e5b69fa79e2908c3c9b675b24adcaa804bafb36ab2ecd0e7fdba",
  "repro/results/loo_stencil_rebuilt.json": "85ddc11eb636f8200a8db121355dff67d5d98d5d7f4831c6b76e16e634d3974d",
  "repro/results/results_dx.json": "4668b7e8eff53506db9824985f33988342a5189a443b53a1ff11defe2aa5258d",
  "repro/results/stencil_enumeration.json": "28c4e6cfb4770141117731db2b703a8046a3fe58c6ff7eaf37ad58398741e74f"
 },
 "numbers": [
  {
   "id": "mu",
   "macro": "\\NumMu",
   "what": "drift mu = Lambda'(0) of gamma_+(2-u)/(2 pi b0), zeta units",
   "sec": "S3",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/mu",
   "value": 1.49452949773,
   "printed": "1.4945"
  },
  {
   "id": "D",
   "macro": "\\NumD",
   "what": "diffusion D = Lambda''(0), zeta units",
   "sec": "S3",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/D",
   "value": 3.58928945473,
   "printed": "3.5893"
  },
  {
   "id": "L3",
   "macro": "\\NumLambdaThree",
   "what": "third derivative Lambda3 = Lambda'''(0), zeta units",
   "sec": "S4",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/Lambda3",
   "value": 10.237991982,
   "printed": "10.238"
  },
  {
   "id": "DoverMu",
   "macro": "\\NumDoverMu",
   "what": "D/mu of the full LO eigenvalue (the pole truncation gives 2)",
   "sec": "AppF",
   "claim": "pole",
   "src": "calc/closedform_results.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "values/nf_dependence/nf5/D_over_mu/float",
   "value": 2.4016183422163015,
   "printed": "2.4016"
  },
  {
   "id": "muTau",
   "macro": "\\NumMuTau",
   "what": "drift limit 2 pi b0 mu = -gamma_+'(2), per unit tau",
   "sec": "S3",
   "claim": 2,
   "src": "plan/saturation/decision/d1_out.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mu_tau",
   "value": 5.729029741298312,
   "printed": "5.7290"
  },
  {
   "id": "DTau",
   "macro": "\\NumDTau",
   "what": "gamma_+''(2) = D per unit tau",
   "sec": "S4",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/Dtau",
   "value": 13.7589429098,
   "printed": "13.759"
  },
  {
   "id": "driftLo",
   "macro": "\\NumDriftLo",
   "what": "lower edge of the drift interval, 4 pi^2/9 - 1, per unit tau",
   "sec": "S3",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/drift_lo",
   "value": 3.38649084493,
   "printed": "3.3865"
  },
  {
   "id": "driftHi",
   "macro": "\\NumDriftHi",
   "what": "upper edge of the drift interval, pi^2 - 35/18 at n_f = 5, per unit tau",
   "sec": "S3",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/drift_hi",
   "value": 7.92515995664,
   "printed": "7.9252"
  },
  {
   "id": "driftLoZeta",
   "macro": "\\NumDriftLoZeta",
   "what": "lower edge in zeta units, (4 pi^2/9 - 1)/(2 pi b0)",
   "sec": "AppB",
   "claim": 2,
   "src": "formula",
   "fmt": "f4",
   "tag": "formula",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "FORMULAS['driftLoZeta'] = lower edge in zeta units",
   "value": 0.883432394329201,
   "printed": "0.8834"
  },
  {
   "id": "driftHiZeta",
   "macro": "\\NumDriftHiZeta",
   "what": "upper edge in zeta units",
   "sec": "AppB",
   "claim": 2,
   "src": "formula",
   "fmt": "f4",
   "tag": "formula",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "FORMULAS['driftHiZeta'] = upper edge in zeta units",
   "value": 2.067433032168238,
   "printed": "2.0674"
  },
  {
   "id": "driftHiNfThree",
   "macro": "\\NumDriftHiNfThree",
   "what": "upper edge at n_f = 3",
   "sec": "AppA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/drift_hi",
   "value": 7.61960440109,
   "printed": "7.6196"
  },
  {
   "id": "driftHiNfFour",
   "macro": "\\NumDriftHiNfFour",
   "what": "upper edge at n_f = 4",
   "sec": "AppA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/drift_hi",
   "value": 7.77238217887,
   "printed": "7.7724"
  },
  {
   "id": "driftHiNfSix",
   "macro": "\\NumDriftHiNfSix",
   "what": "upper edge at n_f = 6",
   "sec": "AppA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/drift_hi",
   "value": 8.07793773442,
   "printed": "8.0779"
  },
  {
   "id": "elevenSeventyTwo",
   "macro": "\\NumElevenSeventyTwo",
   "what": "11/72, step of the upper edge per flavor and threshold drift coefficient",
   "sec": "S3",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "printed as the fraction 11/72 in the text; the decimal only in App. A",
   "settle": null,
   "field": "nf5/drift_hi - nf4/drift_hi",
   "value": 0.1527777777699999,
   "printed": "0.1528"
  },
  {
   "id": "tauConst",
   "macro": "\\NumTauConst",
   "what": "large-tau constant -gamma_+'(2)/sqrt(gamma_+''(2)) of sqrt(tau) B",
   "sec": "S4",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/tau_const",
   "value": 1.54450224003,
   "printed": "1.5445"
  },
  {
   "id": "Akappa",
   "macro": "\\NumAkappa",
   "what": "A_kappa = 2 pi b0 mu/sqrt(D), one loop, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/A_kappa",
   "value": 3.02396552278,
   "printed": "3.024"
  },
  {
   "id": "AL",
   "macro": "\\NumAL",
   "what": "A_L = 2 mu/sqrt(D), n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/A_L",
   "value": 1.57772114232,
   "printed": "1.578"
  },
  {
   "id": "AkappaOverAL",
   "macro": "\\NumAkappaOverAL",
   "what": "A_kappa/A_L = pi b0 = beta0/4 (a clock factor)",
   "sec": "S4",
   "claim": 3,
   "src": "calc/closedform_results.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "printed as 23/12; one clause at most",
   "settle": null,
   "field": "values/nf_dependence/nf5/pi_b0/float",
   "value": 1.9166666666666667,
   "printed": "1.9167"
  },
  {
   "id": "aApp",
   "macro": "\\NumAapp",
   "what": "approach constant a = (D^2 - mu Lambda3)^2/(2 mu^2 D^3), zeta units",
   "sec": "S4",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/a",
   "value": 0.0283036067026,
   "printed": "0.0283"
  },
  {
   "id": "aGauss",
   "macro": "\\NumAGauss",
   "what": "Gaussian value D/(2 mu^2) of a",
   "sec": "S4",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/a_Gauss",
   "value": 0.803469702627,
   "printed": "0.803"
  },
  {
   "id": "rSq",
   "macro": "\\NumRsq",
   "what": "r^2 = ((D^2 - mu Lambda3)/D^2)^2, a = a_Gauss r^2",
   "sec": "S4",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/r2",
   "value": 0.0352267255505,
   "printed": "0.0352"
  },
  {
   "id": "rNf",
   "macro": "\\NumR",
   "what": "r = (D^2 - mu Lambda3)/D^2 at n_f = 5",
   "sec": "AppA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/r",
   "value": -0.18768784071,
   "printed": "-0.1877"
  },
  {
   "id": "Ftwo",
   "macro": "\\NumFtwo",
   "what": "quark-gluon memory term F2 of the variance rate, per unit tau, n_f = 5",
   "sec": "S4",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/F2_closed",
   "value": 4.68737075114,
   "printed": "4.687"
  },
  {
   "id": "Mtwo",
   "macro": "\\NumMtwo",
   "what": "M2 = gamma_+''(2) - F2, rate of the flavor-averaged emission law, per unit tau",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/saturation/decision/d1_out.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "M2",
   "value": 9.071572158666738,
   "printed": "9.072"
  },
  {
   "id": "aNoMem",
   "macro": "\\NumANoMem",
   "what": "a with F2 removed (M2, M3 in place of D, Lambda3), zeta units",
   "sec": "S4",
   "claim": 4,
   "src": "plan/saturation/decision/d1_out.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the text must display the formula a0 = 2 pi b0 (M2^2 - mu_tau M3)^2/(2 mu_tau^2 M2^3) (an earlier review could not recompute 0.366 from the summary)",
   "settle": null,
   "field": "a0_zeta",
   "value": 0.36602657544316425,
   "printed": "0.366"
  },
  {
   "id": "Mthree",
   "macro": "\\NumMthree",
   "what": "M3 = flavor-averaged third cumulant rate, per unit tau",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/saturation/decision/d1_out.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "M3",
   "value": 26.304355418308,
   "printed": "26.30"
  },
  {
   "id": "dgOverDq",
   "macro": "\\NumDgOverDq",
   "what": "ratio of gluon- to quark-carried drift, d_g/d_q",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "tau_units/d_g / tau_units/d_q",
   "value": 2.3402277813664067,
   "printed": "2.34"
  },
  {
   "id": "DeltaInf",
   "macro": "\\NumDeltaInf",
   "what": "large-tau difference of mean ln(1/x), gluon- minus quark-carried momentum",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "tau_units/Delta_inf",
   "value": 2.067678129207961,
   "printed": "2.0677"
  },
  {
   "id": "rZeroOne",
   "macro": "\\NumRZeroOne",
   "what": "first zero of r(n_f)",
   "sec": "AppA",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf_zeros[0]",
   "value": 1.0275407453662266,
   "printed": "1.0275"
  },
  {
   "id": "rZeroTwo",
   "macro": "\\NumRZeroTwo",
   "what": "second zero of r(n_f)",
   "sec": "AppA",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf_zeros[1]",
   "value": 2.391634469742011,
   "printed": "2.3916"
  },
  {
   "id": "FtwoOverD",
   "macro": "\\NumFtwoOverD",
   "what": "F2/gamma_+''(2) at n_f = 5",
   "sec": "AppA",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf_table/5/F2D",
   "value": 0.34067811617982224,
   "printed": "0.341"
  },
  {
   "id": "muNf3",
   "macro": "\\NumMuNfThree",
   "what": "mu at n_f = 3",
   "sec": "TabA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/mu",
   "value": 1.35459633797,
   "printed": "1.3546"
  },
  {
   "id": "DNf3",
   "macro": "\\NumDNfThree",
   "what": "D at n_f = 3",
   "sec": "TabA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/D",
   "value": 3.15006642717,
   "printed": "3.1501"
  },
  {
   "id": "L3Nf3",
   "macro": "\\NumLambdaThreeNfThree",
   "what": "Lambda3 at n_f = 3",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/Lambda3",
   "value": 7.65835135057,
   "printed": "7.658"
  },
  {
   "id": "AkNf3",
   "macro": "\\NumAkappaNfThree",
   "what": "A_kappa at n_f = 3",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/A_kappa",
   "value": 3.43449236235,
   "printed": "3.434"
  },
  {
   "id": "ALNf3",
   "macro": "\\NumALNfThree",
   "what": "A_L at n_f = 3",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/A_L",
   "value": 1.52644104993,
   "printed": "1.526"
  },
  {
   "id": "tauNf3",
   "macro": "\\NumTauConstNfThree",
   "what": "tau constant at n_f = 3",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/tau_const",
   "value": 1.61903522623,
   "printed": "1.6190"
  },
  {
   "id": "aNf3",
   "macro": "\\NumAappNfThree",
   "what": "a at n_f = 3",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/a",
   "value": 0.00177358654304,
   "printed": "0.0018"
  },
  {
   "id": "rNf3",
   "macro": "\\NumRNfThree",
   "what": "r at n_f = 3",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/r",
   "value": -0.0454560015777,
   "printed": "-0.0455"
  },
  {
   "id": "F2DNf3",
   "macro": "\\NumFtwoOverDNfThree",
   "what": "F2/gamma_+''(2) at n_f = 3",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf_table/3/F2D",
   "value": 0.31290716874903257,
   "printed": "0.313"
  },
  {
   "id": "muNf4",
   "macro": "\\NumMuNfFour",
   "what": "mu at n_f = 4",
   "sec": "TabA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/mu",
   "value": 1.41425147144,
   "printed": "1.4143"
  },
  {
   "id": "DNf4",
   "macro": "\\NumDNfFour",
   "what": "D at n_f = 4",
   "sec": "TabA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/D",
   "value": 3.36226147884,
   "printed": "3.3623"
  },
  {
   "id": "L3Nf4",
   "macro": "\\NumLambdaThreeNfFour",
   "what": "Lambda3 at n_f = 4",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/Lambda3",
   "value": 8.96194653835,
   "printed": "8.962"
  },
  {
   "id": "AkNf4",
   "macro": "\\NumAkappaNfFour",
   "what": "A_kappa at n_f = 4",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/A_kappa",
   "value": 3.21365798633,
   "printed": "3.214"
  },
  {
   "id": "ALNf4",
   "macro": "\\NumALNfFour",
   "what": "A_L at n_f = 4",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/A_L",
   "value": 1.54255583344,
   "printed": "1.543"
  },
  {
   "id": "tauNf4",
   "macro": "\\NumTauConstNfFour",
   "what": "tau constant at n_f = 4",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/tau_const",
   "value": 1.57436445487,
   "printed": "1.5744"
  },
  {
   "id": "aNf4",
   "macro": "\\NumAappNfFour",
   "what": "a at n_f = 4",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/a",
   "value": 0.0123377952785,
   "printed": "0.0123"
  },
  {
   "id": "rNf4",
   "macro": "\\NumRNfFour",
   "what": "r at n_f = 4",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/r",
   "value": -0.121155929681,
   "printed": "-0.1212"
  },
  {
   "id": "F2DNf4",
   "macro": "\\NumFtwoOverDNfFour",
   "what": "F2/gamma_+''(2) at n_f = 4",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf_table/4/F2D",
   "value": 0.33117414703620107,
   "printed": "0.331"
  },
  {
   "id": "muNf6",
   "macro": "\\NumMuNfSix",
   "what": "mu at n_f = 6",
   "sec": "TabA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/mu",
   "value": 1.59835158789,
   "printed": "1.5984"
  },
  {
   "id": "DNf6",
   "macro": "\\NumDNfSix",
   "what": "D at n_f = 6",
   "sec": "TabA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/D",
   "value": 3.85202580405,
   "printed": "3.8520"
  },
  {
   "id": "L3Nf6",
   "macro": "\\NumLambdaThreeNfSix",
   "what": "Lambda3 at n_f = 6",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/Lambda3",
   "value": 11.5442871843,
   "printed": "11.544"
  },
  {
   "id": "AkNf6",
   "macro": "\\NumAkappaNfSix",
   "what": "A_kappa at n_f = 6",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/A_kappa",
   "value": 2.85033409208,
   "printed": "2.850"
  },
  {
   "id": "ALNf6",
   "macro": "\\NumALNfSix",
   "what": "A_L at n_f = 6",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/A_L",
   "value": 1.62876233833,
   "printed": "1.629"
  },
  {
   "id": "tauNf6",
   "macro": "\\NumTauConstNfSix",
   "what": "tau constant at n_f = 6",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/tau_const",
   "value": 1.52356765863,
   "printed": "1.5236"
  },
  {
   "id": "aNf6",
   "macro": "\\NumAappNfSix",
   "what": "a at n_f = 6",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/a",
   "value": 0.0447165694703,
   "printed": "0.0447"
  },
  {
   "id": "rNf6",
   "macro": "\\NumRNfSix",
   "what": "r at n_f = 6",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/r",
   "value": -0.243543733789,
   "printed": "-0.2435"
  },
  {
   "id": "F2DNf6",
   "macro": "\\NumFtwoOverDNfSix",
   "what": "F2/gamma_+''(2) at n_f = 6",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf_table/6/F2D",
   "value": 0.34535968043172427,
   "printed": "0.345"
  },
  {
   "id": "corrSqMin",
   "macro": "\\NumCorrSqMin",
   "what": "smallest corr^2(s, xi) on three LO inputs at 2, 10, 100 GeV and 10 TeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "observed, not proved; depends on the input",
   "settle": null,
   "field": "min over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2",
   "value": 0.948121068756412,
   "printed": "0.948"
  },
  {
   "id": "corrSqMax",
   "macro": "\\NumCorrSqMax",
   "what": "largest corr^2 on the same twelve rows",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2",
   "value": 0.9951602006402482,
   "printed": "0.995"
  },
  {
   "id": "corrSqDenseMin",
   "macro": "\\NumCorrSqDenseMin",
   "what": "smallest corr^2 on the dense Q grid of the kappa figure (Fig. 2) (three inputs, from Q0 = sqrt(2) GeV to 10^4 GeV); at Q0 on the valence-like input",
   "sec": "S4",
   "claim": 3,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the band corrSqMin to corrSqMax holds at the four table scales only",
   "settle": null,
   "field": "curves/valence[0]/corr squared (valence-like input at Q0 = sqrt(2) GeV), asserted equal to the minimum of corr^2 over every row of curves/{A,steep,valence} (dense Q grid of the kappa figure (Fig. 2))",
   "value": 0.6768264898679723,
   "printed": "0.677"
  },
  {
   "id": "gaussCorrSqMin",
   "macro": "\\NumGaussCorrSqMin",
   "what": "smallest corr^2 of a Gaussian with the same drift and variance growth",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "min over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field gauss",
   "value": 0.37308779245508755,
   "printed": "0.373"
  },
  {
   "id": "gaussCorrSqMax",
   "macro": "\\NumGaussCorrSqMax",
   "what": "largest Gaussian comparison value on the same rows",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field gauss",
   "value": 0.7620285057607675,
   "printed": "0.762"
  },
  {
   "id": "corrSqHardqSteepg",
   "macro": "\\NumCorrSqHardqSteepg",
   "what": "corr^2 of the admissible input hardq_steepg at 10 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "[10]/corr2",
   "value": 0.9069607274278244,
   "printed": "0.907"
  },
  {
   "id": "corrSqSoftqHardg",
   "macro": "\\NumCorrSqSoftqHardg",
   "what": "corr^2 of the admissible input softq_hardg at 2 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "[11]/corr2",
   "value": 0.7210025184793647,
   "printed": "0.721"
  },
  {
   "id": "gaussSoftqHardg",
   "macro": "\\NumGaussSoftqHardg",
   "what": "its Gaussian comparison value at 2 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "[11]/gauss_corr2",
   "value": 0.7642483548394519,
   "printed": "0.764"
  },
  {
   "id": "corrSqCTMin",
   "macro": "\\NumCorrSqCTLOMin",
   "what": "smallest corr^2 = J1/kappa^2 on the CT18NNLO-based LO curve (2 GeV to 10 TeV)",
   "sec": "S6",
   "claim": 3,
   "src": "plan/saturation/decision/d3_out.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "min of {i}/corr2 over i in ['2', '5', '10', '100', '1e4']",
   "value": 0.9774192212546005,
   "printed": "0.977"
  },
  {
   "id": "corrSqCTMax",
   "macro": "\\NumCorrSqCTLOMax",
   "what": "largest corr^2 on the CT18NNLO-based LO curve",
   "sec": "S6",
   "claim": 3,
   "src": "plan/saturation/decision/d3_out.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max of {i}/corr2 over i in ['2', '5', '10', '100', '1e4']",
   "value": 0.9878807392797119,
   "printed": "0.988"
  },
  {
   "id": "kappaA2",
   "macro": "\\NumKappaATwo",
   "what": "full-range LO kappa, input A (proton-like), Q = 2 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/kappa",
   "value": 3.6397976189063415,
   "printed": "3.640"
  },
  {
   "id": "BA2",
   "macro": "\\NumBATwo",
   "what": "lower bound B, input A, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/B",
   "value": 3.6309789907742207,
   "printed": "3.631"
  },
  {
   "id": "kjA2",
   "macro": "\\NumKappaJointATwo",
   "what": "kappa_joint, input A, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/kappa_joint",
   "value": 3.939714294965713,
   "printed": "3.940"
  },
  {
   "id": "kWA2",
   "macro": "\\NumKappaWATwo",
   "what": "windowed kappa_W on [1e-6, 0.99], input A, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/kappa_W",
   "value": 3.636632803703605,
   "printed": "3.637"
  },
  {
   "id": "kappaS2",
   "macro": "\\NumKappaSteepTwo",
   "what": "full-range LO kappa, steep input, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/kappa",
   "value": 2.9020540170462086,
   "printed": "2.902"
  },
  {
   "id": "BS2",
   "macro": "\\NumBSteepTwo",
   "what": "B, steep input, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/B",
   "value": 2.825773776862918,
   "printed": "2.826"
  },
  {
   "id": "kappaV2",
   "macro": "\\NumKappaValenceTwo",
   "what": "full-range LO kappa, valence-like input, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json)",
   "settle": null,
   "field": "table_rows_valence_100_digits/2/kappa",
   "value": 4.733710607974927,
   "printed": "4.734"
  },
  {
   "id": "BV2",
   "macro": "\\NumBValenceTwo",
   "what": "B, valence-like input, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json)",
   "settle": null,
   "field": "table_rows_valence_100_digits/2/B",
   "value": 4.69124557614439,
   "printed": "4.691"
  },
  {
   "id": "zRA2",
   "macro": "\\NumZetaRminusOneATwo",
   "what": "zeta (1/corr^2 - 1) on input A at Q = 2 GeV",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/zeta * (1/rows[0]/corr^2 - 1)",
   "value": 0.0007933318030435472,
   "printed": "0.0008"
  },
  {
   "id": "asymOverKappa2",
   "macro": "\\NumAsymOverKappaTwo",
   "what": "A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = 2 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/Akappa_over_sqrtzeta / rows[0]/kappa",
   "value": 2.0570239387581233,
   "printed": "2.06"
  },
  {
   "id": "kappaA10",
   "macro": "\\NumKappaATen",
   "what": "full-range LO kappa, input A (proton-like), Q = 10 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/kappa",
   "value": 2.876138491377045,
   "printed": "2.876"
  },
  {
   "id": "BA10",
   "macro": "\\NumBATen",
   "what": "lower bound B, input A, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/B",
   "value": 2.8547004979425257,
   "printed": "2.855"
  },
  {
   "id": "kjA10",
   "macro": "\\NumKappaJointATen",
   "what": "kappa_joint, input A, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/kappa_joint",
   "value": 3.013732964978207,
   "printed": "3.014"
  },
  {
   "id": "kWA10",
   "macro": "\\NumKappaWATen",
   "what": "windowed kappa_W on [1e-6, 0.99], input A, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/kappa_W",
   "value": 2.862762967535336,
   "printed": "2.863"
  },
  {
   "id": "kappaS10",
   "macro": "\\NumKappaSteepTen",
   "what": "full-range LO kappa, steep input, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/kappa",
   "value": 2.4480910724956177,
   "printed": "2.448"
  },
  {
   "id": "BS10",
   "macro": "\\NumBSteepTen",
   "what": "B, steep input, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/B",
   "value": 2.400607703351623,
   "printed": "2.401"
  },
  {
   "id": "kappaV10",
   "macro": "\\NumKappaValenceTen",
   "what": "full-range LO kappa, valence-like input, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json)",
   "settle": null,
   "field": "table_rows_valence_100_digits/10/kappa",
   "value": 3.312682910265933,
   "printed": "3.313"
  },
  {
   "id": "BV10",
   "macro": "\\NumBValenceTen",
   "what": "B, valence-like input, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json)",
   "settle": null,
   "field": "table_rows_valence_100_digits/10/B",
   "value": 3.2749693276365552,
   "printed": "3.275"
  },
  {
   "id": "zRA10",
   "macro": "\\NumZetaRminusOneATen",
   "what": "zeta (1/corr^2 - 1) on input A at Q = 10 GeV",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/zeta * (1/rows[1]/corr^2 - 1)",
   "value": 0.010449769236157874,
   "printed": "0.0104"
  },
  {
   "id": "asymOverKappa10",
   "macro": "\\NumAsymOverKappaTen",
   "what": "A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = 10 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/Akappa_over_sqrtzeta / rows[1]/kappa",
   "value": 1.2628573914963963,
   "printed": "1.26"
  },
  {
   "id": "kappaA100",
   "macro": "\\NumKappaAHundred",
   "what": "full-range LO kappa, input A (proton-like), Q = 100 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/kappa",
   "value": 2.4730174695779006,
   "printed": "2.473"
  },
  {
   "id": "BA100",
   "macro": "\\NumBAHundred",
   "what": "lower bound B, input A, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/B",
   "value": 2.4500246808555555,
   "printed": "2.450"
  },
  {
   "id": "kjA100",
   "macro": "\\NumKappaJointAHundred",
   "what": "kappa_joint, input A, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/kappa_joint",
   "value": 2.5998811067854803,
   "printed": "2.600"
  },
  {
   "id": "kWA100",
   "macro": "\\NumKappaWAHundred",
   "what": "windowed kappa_W on [1e-6, 0.99], input A, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/kappa_W",
   "value": 2.4427407082613066,
   "printed": "2.443"
  },
  {
   "id": "kappaS100",
   "macro": "\\NumKappaSteepHundred",
   "what": "full-range LO kappa, steep input, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/kappa",
   "value": 2.1756482153549834,
   "printed": "2.176"
  },
  {
   "id": "BS100",
   "macro": "\\NumBSteepHundred",
   "what": "B, steep input, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/B",
   "value": 2.140148641946248,
   "printed": "2.140"
  },
  {
   "id": "kappaV100",
   "macro": "\\NumKappaValenceHundred",
   "what": "full-range LO kappa, valence-like input, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_valence.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/kappa",
   "value": 2.7506809433776414,
   "printed": "2.751"
  },
  {
   "id": "BV100",
   "macro": "\\NumBValenceHundred",
   "what": "B, valence-like input, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_valence.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/B",
   "value": 2.7038704563360074,
   "printed": "2.704"
  },
  {
   "id": "zRA100",
   "macro": "\\NumZetaRminusOneAHundred",
   "what": "zeta (1/corr^2 - 1) on input A at Q = 100 GeV",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/zeta * (1/rows[2]/corr^2 - 1)",
   "value": 0.021799188154028717,
   "printed": "0.0218"
  },
  {
   "id": "asymOverKappa100",
   "macro": "\\NumAsymOverKappaHundred",
   "what": "A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = 100 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/Akappa_over_sqrtzeta / rows[2]/kappa",
   "value": 1.13729108072614,
   "printed": "1.14"
  },
  {
   "id": "kappaA1e4",
   "macro": "\\NumKappaATenTeV",
   "what": "full-range LO kappa, input A (proton-like), Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/kappa",
   "value": 2.145295326969302,
   "printed": "2.145"
  },
  {
   "id": "BA1e4",
   "macro": "\\NumBATenTeV",
   "what": "lower bound B, input A, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/B",
   "value": 2.1243639175096964,
   "printed": "2.124"
  },
  {
   "id": "kjA1e4",
   "macro": "\\NumKappaJointATenTeV",
   "what": "kappa_joint, input A, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/kappa_joint",
   "value": 2.2584301482297606,
   "printed": "2.258"
  },
  {
   "id": "kWA1e4",
   "macro": "\\NumKappaWATenTeV",
   "what": "windowed kappa_W on [1e-6, 0.99], input A, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/kappa_W",
   "value": 2.083847477781284,
   "printed": "2.084"
  },
  {
   "id": "kappaS1e4",
   "macro": "\\NumKappaSteepTenTeV",
   "what": "full-range LO kappa, steep input, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/kappa",
   "value": 1.9366274766435798,
   "printed": "1.937"
  },
  {
   "id": "BS1e4",
   "macro": "\\NumBSteepTenTeV",
   "what": "B, steep input, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/B",
   "value": 1.9098285698223991,
   "printed": "1.910"
  },
  {
   "id": "kappaV1e4",
   "macro": "\\NumKappaValenceTenTeV",
   "what": "full-range LO kappa, valence-like input, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_valence.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/kappa",
   "value": 2.3324465738270903,
   "printed": "2.332"
  },
  {
   "id": "BV1e4",
   "macro": "\\NumBValenceTenTeV",
   "what": "B, valence-like input, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_valence.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/B",
   "value": 2.289270458176588,
   "printed": "2.289"
  },
  {
   "id": "zRA1e4",
   "macro": "\\NumZetaRminusOneATenTeV",
   "what": "zeta (1/corr^2 - 1) on input A at Q = 1e4 GeV",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/zeta * (1/rows[3]/corr^2 - 1)",
   "value": 0.033872628126106745,
   "printed": "0.0339"
  },
  {
   "id": "asymOverKappa1e4",
   "macro": "\\NumAsymOverKappaTenTeV",
   "what": "A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = 1e4 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/Akappa_over_sqrtzeta / rows[3]/kappa",
   "value": 1.0777852353977502,
   "printed": "1.08"
  },
  {
   "id": "zetaTenTeV",
   "macro": "\\NumZetaTenTeV",
   "what": "zeta at Q = 10 TeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "sec": "S4",
   "claim": 4,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/zeta",
   "value": 1.7104683296054206,
   "printed": "1.71"
  },
  {
   "id": "zetaTwo",
   "macro": "\\NumZetaTwo",
   "what": "zeta at Q = 2 GeV",
   "sec": "AppG",
   "claim": "bg",
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/zeta",
   "value": 0.16312499291945548,
   "printed": "0.163"
  },
  {
   "id": "kWbelowB",
   "macro": "\\NumKappaWTenTeVA",
   "what": "windowed kappa_W of input A at 10 TeV, below the full-range B",
   "sec": "S5",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/kappa_W",
   "value": 2.083847477781284,
   "printed": "2.0838"
  },
  {
   "id": "BTenTeV",
   "macro": "\\NumBTenTeVA",
   "what": "full-range B of input A at 10 TeV",
   "sec": "S5",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/B",
   "value": 2.1243639175096964,
   "printed": "2.1244"
  },
  {
   "id": "fourPtT1",
   "macro": "\\NumFourPtTOne",
   "what": "four-point fit of zeta(R-1) in 1/zeta, zeta = 32 to 256, input T1",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "f7",
   "tag": "derived",
   "status": "LIVE",
   "note": "zeta = 32 to 256 is far beyond any physical scale; quote only as a test of the algebra of a",
   "settle": null,
   "field": "T1/fits/4pt_32-256",
   "value": 0.028303222773609995,
   "printed": "0.0283032"
  },
  {
   "id": "fourPtT2",
   "macro": "\\NumFourPtTTwo",
   "what": "the same, input T2",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "f7",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "T2/fits/4pt_32-256",
   "value": 0.02830344768965075,
   "printed": "0.0283034"
  },
  {
   "id": "fourPtPQ",
   "macro": "\\NumFourPtPQ",
   "what": "the same, point-quark input",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "f7",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "PQ/fits/4pt_32-256",
   "value": 0.028301178095222417,
   "printed": "0.0283012"
  },
  {
   "id": "aSeven",
   "macro": "\\NumAappSeven",
   "what": "a to seven decimals, for the comparison with the fits",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/saturation/decision/d1_out.json",
   "fmt": "f7",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "a_zeta",
   "value": 0.02830360670256776,
   "printed": "0.0283036"
  },
  {
   "id": "zRZeta128",
   "macro": "\\NumZetaRZetaOneTwoEight",
   "what": "zeta(R-1) at zeta = 128 on input A (chain)",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/story/chain/chain_asymptotic.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[5]/zR",
   "value": 0.029092215597,
   "printed": "0.0291"
  },
  {
   "id": "saddleTwo",
   "macro": "\\NumSaddleRatioTwo",
   "what": "kappa from the saddle relation over the LO kappa on W, Q = 2 GeV",
   "sec": "S2",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa[0]/saddle / kappa[0]/exact",
   "value": 3.405497465325738,
   "printed": "3.41"
  },
  {
   "id": "saddleTen",
   "macro": "\\NumSaddleRatioTen",
   "what": "the same at Q = 10 GeV",
   "sec": "S2",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa[2]/saddle / kappa[2]/exact",
   "value": 1.4300907245618364,
   "printed": "1.43"
  },
  {
   "id": "saddleHundred",
   "macro": "\\NumSaddleRatioHundred",
   "what": "the same at Q = 100 GeV",
   "sec": "S2",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa[4]/saddle / kappa[4]/exact",
   "value": 1.2012355399730912,
   "printed": "1.20"
  },
  {
   "id": "mbStepLO",
   "macro": "\\NumMbStepLO",
   "what": "relative step of the full-range LO kappa at m_b on the CT18NNLO-based LO curve",
   "sec": "S5",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mb_step_A/rel_step",
   "value": 0.012581981348511295,
   "printed": "1.26"
  },
  {
   "id": "covXiDelta",
   "macro": "\\NumCovXiDelta",
   "what": "Cov_P(xi, delta) at m_b on the LO curve",
   "sec": "AppD",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mb_step_A/cov_xi_delta",
   "value": 0.06787544566854,
   "printed": "0.067875"
  },
  {
   "id": "elevenXg",
   "macro": "\\NumElevenXg",
   "what": "(11/72)<x>_g at m_b on the LO curve",
   "sec": "AppD",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mb_step_A/eleven_72_xg",
   "value": 0.06787544575103593,
   "printed": "0.067875"
  },
  {
   "id": "jumpKappaSq",
   "macro": "\\NumJumpKappaSq",
   "what": "jump of kappa^2 at m_b on the LO curve",
   "sec": "AppD",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mb_step_A/jump_kappa2",
   "value": 0.29311896008620586,
   "printed": "0.293"
  },
  {
   "id": "winBelowJHundred",
   "macro": "\\NumWinBelowJTwoHundred",
   "what": "windowed LO kappa below the full-range sqrt(J2), 100 GeV, relative",
   "sec": "S5",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "1 - rows[3]/kappa_W_LO / rows[3]/sqrtJ2",
   "value": 0.0034540284692891055,
   "printed": "0.345"
  },
  {
   "id": "winBelowJTenTeV",
   "macro": "\\NumWinBelowJTwoTenTeV",
   "what": "the same at 10 TeV",
   "sec": "S5",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "1 - rows[4]/kappa_W_LO / rows[4]/sqrtJ2",
   "value": 0.013431378299081698,
   "printed": "1.343"
  },
  {
   "id": "winAboveJ2",
   "macro": "\\NumWinAboveJTwoTwo",
   "what": "windowed LO kappa above the full-range sqrt(J2), 2 GeV, relative",
   "sec": "S5",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/kappa_W_LO / rows[0]/sqrtJ2 - 1",
   "value": 0.006227988973458887,
   "printed": "0.6"
  },
  {
   "id": "winAboveJ5",
   "macro": "\\NumWinAboveJTwoFive",
   "what": "windowed LO kappa above the full-range sqrt(J2), 5 GeV, relative",
   "sec": "S5",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/kappa_W_LO / rows[1]/sqrtJ2 - 1",
   "value": 0.002697750668089416,
   "printed": "0.3"
  },
  {
   "id": "winAboveJ10",
   "macro": "\\NumWinAboveJTwoTen",
   "what": "windowed LO kappa above the full-range sqrt(J2), 10 GeV, relative",
   "sec": "S5",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/kappa_W_LO / rows[2]/sqrtJ2 - 1",
   "value": 0.0011104823448444545,
   "printed": "0.1"
  },
  {
   "id": "kCT2",
   "macro": "\\NumKappaCTTwo",
   "what": "kappa on CT18NNLO, Q = 2 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "settle": null,
   "field": "combined[0]/kappa",
   "value": 4.535697195310807,
   "printed": "4.54"
  },
  {
   "id": "kCTunc2",
   "macro": "\\NumKappaCTUncTwo",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 2 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[0]/fit_68_abs",
   "value": 0.09842862645885829,
   "printed": "0.10"
  },
  {
   "id": "kCT10",
   "macro": "\\NumKappaCTTen",
   "what": "kappa on CT18NNLO, Q = 10 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "settle": null,
   "field": "combined[1]/kappa",
   "value": 3.3376310796058934,
   "printed": "3.34"
  },
  {
   "id": "kCTunc10",
   "macro": "\\NumKappaCTUncTen",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 10 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[1]/fit_68_abs",
   "value": 0.03745507119918129,
   "printed": "0.04"
  },
  {
   "id": "kCT100",
   "macro": "\\NumKappaCTHundred",
   "what": "kappa on CT18NNLO, Q = 100 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "settle": null,
   "field": "combined[2]/kappa",
   "value": 2.786082986702142,
   "printed": "2.79"
  },
  {
   "id": "kCTunc100",
   "macro": "\\NumKappaCTUncHundred",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 100 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[2]/fit_68_abs",
   "value": 0.022755789272756784,
   "printed": "0.02"
  },
  {
   "id": "kCT1000",
   "macro": "\\NumKappaCTThousand",
   "what": "kappa on CT18NNLO, Q = 1000 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "settle": null,
   "field": "combined[3]/kappa",
   "value": 2.5120027110485825,
   "printed": "2.51"
  },
  {
   "id": "kCTunc1000",
   "macro": "\\NumKappaCTUncThousand",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 1000 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[3]/fit_68_abs",
   "value": 0.01759066559725782,
   "printed": "0.02"
  },
  {
   "id": "kCT1e4",
   "macro": "\\NumKappaCTTenTeV",
   "what": "kappa on CT18NNLO, Q = 1e4 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "settle": null,
   "field": "combined[4]/kappa",
   "value": 2.3388965366518315,
   "printed": "2.34"
  },
  {
   "id": "kCTunc1e4",
   "macro": "\\NumKappaCTUncTenTeV",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 1e4 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[4]/fit_68_abs",
   "value": 0.014887423071637384,
   "printed": "0.01"
  },
  {
   "id": "kNN2.0",
   "macro": "\\NumKappaNNPDFTwo",
   "what": "kappa on the NNPDF4.0 central member, Q = 2.0 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/2.0",
   "value": 4.5125087607168535,
   "printed": "4.51"
  },
  {
   "id": "kNN10.0",
   "macro": "\\NumKappaNNPDFTen",
   "what": "kappa on the NNPDF4.0 central member, Q = 10.0 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/10.0",
   "value": 3.3276206907193404,
   "printed": "3.33"
  },
  {
   "id": "kNN100.0",
   "macro": "\\NumKappaNNPDFHundred",
   "what": "kappa on the NNPDF4.0 central member, Q = 100.0 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/100.0",
   "value": 2.7777255075291594,
   "printed": "2.78"
  },
  {
   "id": "kNN10000.0",
   "macro": "\\NumKappaNNPDFTenTeV",
   "what": "kappa on the NNPDF4.0 central member, Q = 10000.0 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/10000.0",
   "value": 2.3350278254861414,
   "printed": "2.34"
  },
  {
   "id": "fallTwoTenTeV",
   "macro": "\\NumFallTwoTenTeV",
   "what": "kappa(2 GeV)/kappa(10^4 GeV) on CT18NNLO",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "printed as \"about a factor of two\" in the abstract; 1.94 in Sec. 6",
   "settle": null,
   "field": "kappa_ratios/fall_2_to_1e4",
   "value": 1.9392466166133762,
   "printed": "1.94"
  },
  {
   "id": "fallShareBelowTen",
   "macro": "\\NumFallShareBelowTen",
   "what": "share of the fall from 2 GeV to 10^4 GeV that occurs below 10 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "(kappa_ratios/kappa_Q2 - kappa_Q10)/(kappa_Q2 - kappa_Q1e4)",
   "value": 0.5453686072892323,
   "printed": "0.55"
  },
  {
   "id": "momShareTen",
   "macro": "\\NumMomShareTen",
   "what": "momentum share of x < 1e-2 at Q = 10 GeV, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "\"one sixth\" in the abstract and introduction",
   "settle": null,
   "field": "shares_Q10_CT18NNLO[0]/momentum_pct",
   "value": 15.439463312229629,
   "printed": "15.4"
  },
  {
   "id": "fisherShareTen",
   "macro": "\\NumFisherShareTen",
   "what": "share of I_F from x < 1e-2 at Q = 10 GeV, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "\"more than half\" in the abstract",
   "settle": null,
   "field": "shares_Q10_CT18NNLO[0]/fisher_pct",
   "value": 53.62834542300317,
   "printed": "53.6"
  },
  {
   "id": "xminTenTeV",
   "macro": "\\NumXminSensTenTeV",
   "what": "change of kappa at 10^4 GeV when x_min goes from 1e-6 to 1e-9, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/endpoint_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "M2: the printed precision must be confirmed by the interpolation rerun at each x_min, which is not stored (PENDING for the digits, LIVE for the value)",
   "settle": null,
   "field": "rows[3]/rel_pct_10000",
   "value": 1.7203776689873158,
   "printed": "1.72"
  },
  {
   "id": "interpMax",
   "macro": "\\NumInterpMaxPct",
   "what": "largest interpolation shift of kappa at the Table I scales, percent",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/interp_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "name the alternative rule; not a bound over prescriptions",
   "settle": null,
   "field": "summary/max_abs_kappa_shift_pct_table_I_scales",
   "value": 0.08542999204268487,
   "printed": "0.085"
  },
  {
   "id": "interpOneFive",
   "macro": "\\NumInterpLowPct",
   "what": "interpolation shift of kappa at Q = 1.5 GeV, percent",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/interp_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "summary/kappa_shift_pct_at_1p5",
   "value": -1.636860269058471,
   "printed": "-1.64"
  },
  {
   "id": "interpOverFit",
   "macro": "\\NumInterpOverFit",
   "what": "largest interpolation shift in units of the fit uncertainty",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/interp_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "summary/max_interp_shift_over_fit_68",
   "value": 0.07612688681215674,
   "printed": "0.076"
  },
  {
   "id": "nnpdfSpreadTwo",
   "macro": "\\NumNNPDFSpreadTwo",
   "what": "replica spread of kappa on NNPDF4.0 at 2 GeV, percent of central",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/2.0/sd_pct_of_central",
   "value": 0.7402840057315989,
   "printed": "0.74"
  },
  {
   "id": "nnpdfNusedTwo",
   "macro": "\\NumNNPDFNusedTwo",
   "what": "NNPDF4.0 replicas positive on W at 2 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/2.0/n_used",
   "value": 76.0,
   "printed": "76"
  },
  {
   "id": "nnpdfNtotTwo",
   "macro": "\\NumNNPDFNtotTwo",
   "what": "NNPDF4.0 replicas examined at 2 GeV (positive on W plus excluded as not positive)",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "n_used + n_excluded_not_positive",
   "value": 100.0,
   "printed": "100"
  },
  {
   "id": "nnpdfPosQsq",
   "macro": "\\NumNNPDFPosQsq",
   "what": "scale Q^2 at which NNPDF4.0 imposes positivity of the PDFs, GeV^2",
   "sec": "S6",
   "claim": 6,
   "src": "formula",
   "fmt": "int",
   "tag": "cited",
   "status": "DOC",
   "note": "NNPDF40, Eq. (3.10)",
   "settle": null,
   "field": "FORMULAS['nnpdfPosQsq'] = positivity scale Q^2 = 5 GeV^2 of NNPDF4.0 [cited: NNPDF40 Eq. (3.10)]",
   "value": 5.0,
   "printed": "5"
  },
  {
   "id": "nnpdfCTdiff",
   "macro": "\\NumNNPDFCTMaxDiff",
   "what": "largest |kappa_NNPDF/kappa_CT18 - 1| at the four Table I scales, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "one decimal of percent, since the interpolation prescription moves kappa by up to 0.085 percent (DA16); the per-scale differences print in Table I",
   "settle": null,
   "field": "max |kappa_nnpdf_central/Q / alphas_results.json combined[i]/kappa - 1| at 2, 10, 100, 1e4 GeV (the CT18NNLO field of Table I)",
   "value": 0.005112430040066895,
   "printed": "0.5"
  },
  {
   "id": "nnCTrel2.0",
   "macro": "\\NumNNPDFCTRelTwo",
   "what": "kappa_NNPDF/kappa_CT18 - 1 at Q = 2.0 GeV, percent (Table I column)",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/2.0 / alphas_results.json combined[0]/kappa - 1",
   "value": -0.005112430040066895,
   "printed": "-0.5"
  },
  {
   "id": "nnCTrel10.0",
   "macro": "\\NumNNPDFCTRelTen",
   "what": "kappa_NNPDF/kappa_CT18 - 1 at Q = 10.0 GeV, percent (Table I column)",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/10.0 / alphas_results.json combined[1]/kappa - 1",
   "value": -0.002999249661749581,
   "printed": "-0.3"
  },
  {
   "id": "nnCTrel100.0",
   "macro": "\\NumNNPDFCTRelHundred",
   "what": "kappa_NNPDF/kappa_CT18 - 1 at Q = 100.0 GeV, percent (Table I column)",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/100.0 / alphas_results.json combined[2]/kappa - 1",
   "value": -0.0029997237027298285,
   "printed": "-0.3"
  },
  {
   "id": "nnCTrel10000.0",
   "macro": "\\NumNNPDFCTRelTenTeV",
   "what": "kappa_NNPDF/kappa_CT18 - 1 at Q = 10000.0 GeV, percent (Table I column)",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/10000.0 / alphas_results.json combined[4]/kappa - 1",
   "value": -0.0016540753748894854,
   "printed": "-0.2"
  },
  {
   "id": "mshtNegQ",
   "macro": "\\NumMSHTNegQ",
   "what": "largest scale at which the MSHT20 central density is negative at small x, GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/lambda0_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "\"below about 3.3 GeV\"",
   "settle": null,
   "field": "msht20_positivity_scan/previous_grid_Q",
   "value": 3.3406169822324894,
   "printed": "3.3"
  },
  {
   "id": "mshtPosQ",
   "macro": "\\NumMSHTPosQ",
   "what": "first grid scale at which the MSHT20 central density is positive on the whole range, GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/lambda0_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "the sentence reads \"negative at small x below about 3.4 GeV\" (last negative node 3.341 GeV)",
   "settle": null,
   "field": "msht20_positivity_scan/lowest_Q_positive_on_range",
   "value": 3.374389780168121,
   "printed": "3.4"
  },
  {
   "id": "ct18Members",
   "macro": "\\NumCTMembers",
   "what": "CT18NNLO members, all positive on the scanned range",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/positivity_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/n_members",
   "value": 59.0,
   "printed": "59"
  },
  {
   "id": "kLOTwo",
   "macro": "\\NumKappaLOKernelTwo",
   "what": "kappa from the LO kernel acting on the CT18NNLO density on W, 2 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_LO[0]/kappa_LO",
   "value": 3.9354706627754235,
   "printed": "3.94"
  },
  {
   "id": "kLOTen",
   "macro": "\\NumKappaLOKernelTen",
   "what": "the same at 10 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_LO[1]/kappa_LO",
   "value": 3.125563056523996,
   "printed": "3.13"
  },
  {
   "id": "kLOHundred",
   "macro": "\\NumKappaLOKernelHundred",
   "what": "the same at 100 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_LO[2]/kappa_LO",
   "value": 2.6664360054754854,
   "printed": "2.67"
  },
  {
   "id": "kLOratioTen",
   "macro": "\\NumKappaLORatioTen",
   "what": "kappa_LO/kappa at 10 GeV to five figures (F59)",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f5",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_LO[1]/ratio_LO_over_full",
   "value": 0.9364615147618595,
   "printed": "0.93646"
  },
  {
   "id": "mbBelow",
   "macro": "\\NumKapBelowMb",
   "what": "one-sided spline kappa just below m_b on CT18NNLO",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the size above m_b depends on the one-sided rule; the sign is the same for the spline and three-point rules and reversed by the two-point quotient (S4)",
   "settle": null,
   "field": "threshold_mb/one_sided/spline_below/kappa",
   "value": 3.736978695119772,
   "printed": "3.737"
  },
  {
   "id": "mbAbove",
   "macro": "\\NumKapAboveMb",
   "what": "one-sided spline kappa just above m_b",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/one_sided/spline_above/kappa",
   "value": 4.014091725154176,
   "printed": "4.014"
  },
  {
   "id": "mbBelow_three_point",
   "macro": "\\NumKapBelowMbThreePt",
   "what": "one-sided three_point kappa just below m_b on CT18NNLO",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the rule dependence of the step (S4); not for the abstract",
   "settle": null,
   "field": "threshold_mb/one_sided/three_point_below/kappa",
   "value": 3.7236803389849267,
   "printed": "3.724"
  },
  {
   "id": "mbAbove_three_point",
   "macro": "\\NumKapAboveMbThreePt",
   "what": "one-sided three_point kappa just above m_b on CT18NNLO",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the two-point quotient reverses the sign of the step (S4)",
   "settle": null,
   "field": "threshold_mb/one_sided/three_point_above/kappa",
   "value": 3.938429286432726,
   "printed": "3.938"
  },
  {
   "id": "mbBelow_two_point",
   "macro": "\\NumKapBelowMbTwoPt",
   "what": "one-sided two_point kappa just below m_b on CT18NNLO",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the rule dependence of the step (S4); not for the abstract",
   "settle": null,
   "field": "threshold_mb/one_sided/two_point_below/kappa",
   "value": 3.8612423430221825,
   "printed": "3.861"
  },
  {
   "id": "mbAbove_two_point",
   "macro": "\\NumKapAboveMbTwoPt",
   "what": "one-sided two_point kappa just above m_b on CT18NNLO",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the two-point quotient reverses the sign of the step (S4)",
   "settle": null,
   "field": "threshold_mb/one_sided/two_point_above/kappa",
   "value": 3.7536446552312253,
   "printed": "3.754"
  },
  {
   "id": "mbRise",
   "macro": "\\NumMbRise",
   "what": "rise of the tabulated 72-point curve across m_b, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "depends on the Q sampling; not in the abstract",
   "settle": null,
   "field": "threshold_mb/tabulated_curve/rises[0]/rise_pct",
   "value": 1.4332772094949986,
   "printed": "1.4"
  },
  {
   "id": "orderPartTwo",
   "macro": "\\NumOrderPartTwo",
   "what": "NNLO windowed minus LO windowed kappa at 2 GeV, relative to the LO full-range kappa",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "a measured difference between named curves, not an attribution",
   "settle": null,
   "field": "rows[0]/decomp_order_part_NNLO_W_minus_LO_W / rows[0]/kappa",
   "value": 0.15244759391033794,
   "printed": "15.2"
  },
  {
   "id": "orderPartTenTeV",
   "macro": "\\NumOrderPartTenTeV",
   "what": "NNLO windowed kappa of CT18 minus the windowed kappa of the LO trajectory from the CT18 input at 2 GeV, at 10^4 GeV, relative to the full-range kappa of that trajectory",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[4]/decomp_order_part_NNLO_W_minus_LO_W / rows[4]/kappa",
   "value": 0.01896321442564468,
   "printed": "1.90"
  },
  {
   "id": "windowPartTenTeV",
   "macro": "\\NumWindowPartTenTeV",
   "what": "windowed minus full-range kappa of the LO trajectory at 10^4 GeV, relative to its full-range kappa",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[4]/decomp_window_part_LO_W_minus_LO_full / rows[4]/kappa",
   "value": -0.017100838477618837,
   "printed": "-1.71"
  },
  {
   "id": "kLOcurve2",
   "macro": "\\NumKappaLOCurveTwo",
   "what": "full-range LO kappa on the CT18NNLO-based LO curve, Q = 2 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "a reference trajectory on which the derived statements hold, not a prediction",
   "settle": null,
   "field": "rows[0]/kappa",
   "value": 3.9372400548561846,
   "printed": "3.937"
  },
  {
   "id": "kLOcurve10",
   "macro": "\\NumKappaLOCurveTen",
   "what": "full-range LO kappa on the CT18NNLO-based LO curve, Q = 10 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "a reference trajectory on which the derived statements hold, not a prediction",
   "settle": null,
   "field": "rows[2]/kappa",
   "value": 3.1651133757012047,
   "printed": "3.165"
  },
  {
   "id": "kLOcurve100",
   "macro": "\\NumKappaLOCurveHundred",
   "what": "full-range LO kappa on the CT18NNLO-based LO curve, Q = 100 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "a reference trajectory on which the derived statements hold, not a prediction",
   "settle": null,
   "field": "rows[3]/kappa",
   "value": 2.7103538400727585,
   "printed": "2.710"
  },
  {
   "id": "kLOcurve1e4",
   "macro": "\\NumKappaLOCurveTenTeV",
   "what": "full-range LO kappa on the CT18NNLO-based LO curve, Q = 1e4 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "a reference trajectory on which the derived statements hold, not a prediction",
   "settle": null,
   "field": "rows[4]/kappa",
   "value": 2.334547481326554,
   "printed": "2.335"
  },
  {
   "id": "ct18loSumTwo",
   "macro": "\\NumCTLOSumTwo",
   "what": "momentum sum of the CT18LO table at 2 GeV",
   "sec": "AppG",
   "claim": "A1",
   "src": "calc/pdf_results.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "CT18LO below about 10 GeV is not an LO trajectory",
   "settle": null,
   "field": "parser_validation/sum_rule/CT18LO/2.0",
   "value": 1.00578144498472,
   "printed": "1.0058"
  },
  {
   "id": "c1pSigmaFive",
   "macro": "\\NumCOnePrimeSigma",
   "what": "c1'_Sigma, N = 2 derivative of the NLO quark column sum, n_f = 5",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf/5/c1prime/Sigma_routeA",
   "value": -10.590423248527813,
   "printed": "-10.5904"
  },
  {
   "id": "c1pGFive",
   "macro": "\\NumCOnePrimeG",
   "what": "c1'_g at n_f = 5",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf/5/c1prime/g_routeA",
   "value": -15.284122794294364,
   "printed": "-15.2841"
  },
  {
   "id": "c1pSigmaFour",
   "macro": "\\NumCOnePrimeSigmaNfFour",
   "what": "c1'_Sigma at n_f = 4",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf/4/c1prime/Sigma_routeA",
   "value": -12.13004750018504,
   "printed": "-12.1300"
  },
  {
   "id": "c1pGFour",
   "macro": "\\NumCOnePrimeGNfFour",
   "what": "c1'_g at n_f = 4",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf/4/c1prime/g_routeA",
   "value": -18.55109879678475,
   "printed": "-18.5511"
  },
  {
   "id": "rNLOmax",
   "macro": "\\NumRNLOMax",
   "what": "largest |r_NLO| at Q = 2, 5, 10, 100 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/max_abs_r_NLO",
   "value": 0.0004998733645693587,
   "printed": "0.050"
  },
  {
   "id": "rNLOscan",
   "macro": "\\NumRNLOScan",
   "what": "largest |r_NLO| on the 152-scale scan from 2 to 100 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/a1_scan.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max_abs_r_NLO",
   "value": 0.0006056094044415428,
   "printed": "0.061"
  },
  {
   "id": "rNLOscanQ",
   "macro": "\\NumRNLOScanQ",
   "what": "scale of that largest residual, GeV",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/a1_scan.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "Q_at_max",
   "value": 5.1577142857142855,
   "printed": "5.16"
  },
  {
   "id": "rLO2",
   "macro": "\\NumRLOTwo",
   "what": "residual of the LO drift formula at Q = 2 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[0]/r_LO",
   "value": 0.13468480665330707,
   "printed": "13.47"
  },
  {
   "id": "rLO5",
   "macro": "\\NumRLOFive",
   "what": "residual of the LO drift formula at Q = 5 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[1]/r_LO",
   "value": 0.07956185842580377,
   "printed": "7.96"
  },
  {
   "id": "rLO10",
   "macro": "\\NumRLOTen",
   "what": "residual of the LO drift formula at Q = 10 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[2]/r_LO",
   "value": 0.06592717318540231,
   "printed": "6.59"
  },
  {
   "id": "rLO100",
   "macro": "\\NumRLOHundred",
   "what": "residual of the LO drift formula at Q = 100 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[3]/r_LO",
   "value": 0.04259033011581881,
   "printed": "4.26"
  },
  {
   "id": "finiteTwo",
   "macro": "\\NumFinitePartTwo",
   "what": "finite-scale part of the NLO drift over the prediction at 2 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|A1/per_Q[0]/finite_part_over_pred_NLO|",
   "value": 0.10859198112866765,
   "printed": "10.9"
  },
  {
   "id": "finiteHundred",
   "macro": "\\NumFinitePartHundred",
   "what": "the same at 100 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|A1/per_Q[3]/finite_part_over_pred_NLO|",
   "value": 0.026493916307926288,
   "printed": "2.6"
  },
  {
   "id": "a1threshold",
   "macro": "\\NumAOneThreshold",
   "what": "registered threshold on |r_NLO|, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "formula",
   "fmt": "pct1",
   "tag": "formula",
   "status": "DOC",
   "note": "registered in A1 PREREG Sec. 3.5 (2.4 percent)",
   "settle": null,
   "field": "FORMULAS['a1threshold'] = registered A1 threshold 2.4 percent",
   "value": 0.024,
   "printed": "2.4"
  },
  {
   "id": "a1M3",
   "macro": "\\NumAOneMThree",
   "what": "residual of largest magnitude at Q = 2, 5, 10, 100 GeV with the kernel n_f wrong by one (mutation M3), percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/drift.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "at 2 GeV; resolved on 1 Oct 2026 (stored in drift.json B3/M3, not only in RESULTS.md)",
   "settle": null,
   "field": "the value of largest magnitude, with its sign, of B3/M3/{k} over k in ['2.0', '5.0', '10.0', '100.0']",
   "value": 0.007369154647870468,
   "printed": "0.74"
  },
  {
   "id": "a1M6",
   "macro": "\\NumAOneMSix",
   "what": "residual of largest magnitude at Q = 2, 5, 10, 100 GeV with a_s scaled by 1.1 in the two-loop term of the prediction only (mutation M6), percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/drift.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "at 2 GeV; M6 changes a in the NLO term only (drift.json B3/definitions/M6), so the qualifier \"in the two-loop term of the prediction\" is required (rule of 1 Oct 2026)",
   "settle": null,
   "field": "the value of largest magnitude, with its sign, of B3/M6/{k} over k in ['2.0', '5.0', '10.0', '100.0']",
   "value": -0.011765465923568641,
   "printed": "-1.18"
  },
  {
   "id": "a1asChange",
   "macro": "\\NumAOneAsChange",
   "what": "change of a_s in the two-loop term of the prediction under mutation M6, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/drift.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "(1 Oct 2026) replaces the typed \"10\" in Table nlotest, since every printed number is read from a stored output",
   "settle": null,
   "field": "factor in B3/definitions/M6 (\"a -> 1.10 a\") minus one",
   "value": 0.10000000000000009,
   "printed": "10"
  },
  {
   "id": "obs2",
   "macro": "\\NumResObsTwo",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 2 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/dkappa_rel",
   "value": -0.05912641441396649,
   "printed": "-5.91"
  },
  {
   "id": "obsIdx2",
   "macro": "\\NumResObsOverSigIdxTwo",
   "what": "|obs| over the index-paired spread at Q = 2 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[0]/dkappa_rel| / rows[0]/replicas/sigma_diff_paired",
   "value": 2.6169649930719454,
   "printed": "2.62"
  },
  {
   "id": "obsInd2",
   "macro": "\\NumResObsOverSigIndTwo",
   "what": "|obs| over the independent-ensemble spread at Q = 2 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[0]/dkappa_rel| / rows[0]/replicas/sigma_indep",
   "value": 2.2275871100825055,
   "printed": "2.23"
  },
  {
   "id": "obs3",
   "macro": "\\NumResObsThree",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 3 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/dkappa_rel",
   "value": -0.0475351398430679,
   "printed": "-4.75"
  },
  {
   "id": "obsIdx3",
   "macro": "\\NumResObsOverSigIdxThree",
   "what": "|obs| over the index-paired spread at Q = 3 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[1]/dkappa_rel| / rows[1]/replicas/sigma_diff_paired",
   "value": 3.117227500276183,
   "printed": "3.12"
  },
  {
   "id": "obsInd3",
   "macro": "\\NumResObsOverSigIndThree",
   "what": "|obs| over the independent-ensemble spread at Q = 3 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[1]/dkappa_rel| / rows[1]/replicas/sigma_indep",
   "value": 2.517725102416705,
   "printed": "2.52"
  },
  {
   "id": "obs5",
   "macro": "\\NumResObsFive",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 5 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/dkappa_rel",
   "value": -0.029436707772955706,
   "printed": "-2.94"
  },
  {
   "id": "obsIdx5",
   "macro": "\\NumResObsOverSigIdxFive",
   "what": "|obs| over the index-paired spread at Q = 5 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[2]/dkappa_rel| / rows[2]/replicas/sigma_diff_paired",
   "value": 2.1124122633647366,
   "printed": "2.11"
  },
  {
   "id": "obsInd5",
   "macro": "\\NumResObsOverSigIndFive",
   "what": "|obs| over the independent-ensemble spread at Q = 5 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[2]/dkappa_rel| / rows[2]/replicas/sigma_indep",
   "value": 1.7783213406029956,
   "printed": "1.78"
  },
  {
   "id": "obs10",
   "macro": "\\NumResObsTen",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 10 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/dkappa_rel",
   "value": -0.03218116453167075,
   "printed": "-3.22"
  },
  {
   "id": "obsIdx10",
   "macro": "\\NumResObsOverSigIdxTen",
   "what": "|obs| over the index-paired spread at Q = 10 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[3]/dkappa_rel| / rows[3]/replicas/sigma_diff_paired",
   "value": 3.2843155612034143,
   "printed": "3.28"
  },
  {
   "id": "obsInd10",
   "macro": "\\NumResObsOverSigIndTen",
   "what": "|obs| over the independent-ensemble spread at Q = 10 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[3]/dkappa_rel| / rows[3]/replicas/sigma_indep",
   "value": 2.5702205900920405,
   "printed": "2.57"
  },
  {
   "id": "obs30",
   "macro": "\\NumResObsThirty",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 30 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[4]/dkappa_rel",
   "value": -0.026431885078447737,
   "printed": "-2.64"
  },
  {
   "id": "obsIdx30",
   "macro": "\\NumResObsOverSigIdxThirty",
   "what": "|obs| over the index-paired spread at Q = 30 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[4]/dkappa_rel| / rows[4]/replicas/sigma_diff_paired",
   "value": 3.4582430623882177,
   "printed": "3.46"
  },
  {
   "id": "obsInd30",
   "macro": "\\NumResObsOverSigIndThirty",
   "what": "|obs| over the independent-ensemble spread at Q = 30 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[4]/dkappa_rel| / rows[4]/replicas/sigma_indep",
   "value": 2.693761870620463,
   "printed": "2.69"
  },
  {
   "id": "obs100",
   "macro": "\\NumResObsHundred",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 100 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[5]/dkappa_rel",
   "value": -0.023054776025727697,
   "printed": "-2.31"
  },
  {
   "id": "obsIdx100",
   "macro": "\\NumResObsOverSigIdxHundred",
   "what": "|obs| over the index-paired spread at Q = 100 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[5]/dkappa_rel| / rows[5]/replicas/sigma_diff_paired",
   "value": 3.474611366969028,
   "printed": "3.47"
  },
  {
   "id": "obsInd100",
   "macro": "\\NumResObsOverSigIndHundred",
   "what": "|obs| over the independent-ensemble spread at Q = 100 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[5]/dkappa_rel| / rows[5]/replicas/sigma_indep",
   "value": 2.726563300432951,
   "printed": "2.73"
  },
  {
   "id": "obsIdxMin",
   "macro": "\\NumResObsOverSigIdxMin",
   "what": "smallest |obs|/index-paired spread over the six scales",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "min over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_diff_paired",
   "value": 2.1124122633647366,
   "printed": "2.1"
  },
  {
   "id": "obsIdxMax",
   "macro": "\\NumResObsOverSigIdxMax",
   "what": "largest |obs|/index-paired spread over the six scales",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_diff_paired",
   "value": 3.474611366969028,
   "printed": "3.5"
  },
  {
   "id": "obsIndMin",
   "macro": "\\NumResObsOverSigIndMin",
   "what": "smallest |obs|/independent-ensemble spread over the six scales",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "min over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_indep",
   "value": 1.7783213406029956,
   "printed": "1.8"
  },
  {
   "id": "obsIndMax",
   "macro": "\\NumResObsOverSigIndMax",
   "what": "largest |obs|/independent-ensemble spread over the six scales",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_indep",
   "value": 2.726563300432951,
   "printed": "2.7"
  },
  {
   "id": "a3KAKBMax",
   "macro": "\\NumResKAKBMax",
   "what": "largest |K_A - K_B| at 2, 10, 100 GeV (kernel part on the two inputs), percentage points",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "\"the same within 0.04 percentage points\" of A3_inference Sec. 1",
   "settle": null,
   "field": "max over compare_A3[0..2] (2, 10, 100 GeV) of |here_K_A - here_K_B|",
   "value": 0.00039824876316718605,
   "printed": "0.040"
  },
  {
   "id": "a3AddUpMax",
   "macro": "\\NumResAddUpMax",
   "what": "largest |obs - I_A - K_B| at 2, 10, 100 GeV, percentage points",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "\"add up to the observed shift within 0.06 percentage points\" of A3_inference Sec. 1, a round-up of the stored 0.054; printed to three places so that the bound is not understated",
   "settle": null,
   "field": "max over 2, 10, 100 GeV of |central/Q/<Q>/obs - compare_A3[j]/here_I_A - compare_A3[j]/here_K_B|",
   "value": 0.0005288785315552547,
   "printed": "0.053"
  },
  {
   "id": "a3Var_kakb2.0",
   "macro": "\\NumResKAKBVarMaxTwo",
   "what": "|K_A - K_B| maximized over the reconstruction variants at 2.0 GeV, percentage points",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over variants[*]/Q/2.0 of |K_A - K_B| (asserts min K_B < 0 < max K_B over the variants at 2.0 GeV)",
   "value": 0.004965548768446126,
   "printed": "0.50"
  },
  {
   "id": "a3Var_addup2.0",
   "macro": "\\NumResAddUpVarMaxTwo",
   "what": "|obs - I_A - K_B| maximized over the reconstruction variants at 2.0 GeV, percentage points",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over variants[*]/Q/2.0 of |addup_resid| (asserts min K_B < 0 < max K_B over the variants at 2.0 GeV)",
   "value": 0.004695919380529712,
   "printed": "0.47"
  },
  {
   "id": "a3Var_both10.0",
   "macro": "\\NumResVarCheckMaxTen",
   "what": "the larger of |K_A - K_B| and |obs - I_A - K_B| maximized over the reconstruction variants at 10.0 GeV, percentage points",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over variants[*]/Q/10.0 of |K_A - K_B| and |addup_resid| (asserts min K_B < 0 < max K_B over the variants at 10.0 GeV)",
   "value": 0.0010350962128840013,
   "printed": "0.10"
  },
  {
   "id": "IA2.0",
   "macro": "\\NumResIATwo",
   "what": "input part I_A at Q = 2.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[0]/here_I_A",
   "value": -0.05696120235337876,
   "printed": "-5.70"
  },
  {
   "id": "KA2.0",
   "macro": "\\NumResKATwo",
   "what": "kernel part K_A at Q = 2.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[0]/here_K_A",
   "value": -0.0022933112889302887,
   "printed": "-0.23"
  },
  {
   "id": "IAshare2.0",
   "macro": "\\NumResIAShareTwo",
   "what": "I_A/obs at Q = 2.0 GeV, percent",
   "sec": "S6",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[0]/here_IA_share",
   "value": 0.9634211865182261,
   "printed": "96"
  },
  {
   "id": "KAshare2.0",
   "macro": "\\NumResKAShareTwo",
   "what": "K_A/obs at Q = 2.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[0]/here_KA_share",
   "value": 0.03878823816481122,
   "printed": "3.9"
  },
  {
   "id": "pairSpread2.0",
   "macro": "\\NumResPairSpreadTwo",
   "what": "index-paired spread of the shift at Q = 2.0 GeV (sample sd over the replica pairs positive on the window in both fits), percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "same spread as Table VI (observation.json)",
   "settle": null,
   "field": "rows[0]/replicas/sigma_diff_paired",
   "value": 0.022593506053957744,
   "printed": "2.3"
  },
  {
   "id": "widthTerm2.0",
   "macro": "\\NumResWidthTermTwo",
   "what": "width term -dln sd_P(xi) in obs at Q = 2.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "central/Q/2.0/parts_obs/m_dln_sd",
   "value": -0.06231966765399435,
   "printed": "-6.23"
  },
  {
   "id": "IA10.0",
   "macro": "\\NumResIATen",
   "what": "input part I_A at Q = 10.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[1]/here_I_A",
   "value": -0.032570321657026,
   "printed": "-3.26"
  },
  {
   "id": "KA10.0",
   "macro": "\\NumResKATen",
   "what": "kernel part K_A at Q = 10.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[1]/here_K_A",
   "value": 0.000402652731340325,
   "printed": "0.04"
  },
  {
   "id": "IAshare10.0",
   "macro": "\\NumResIAShareTen",
   "what": "I_A/obs at Q = 10.0 GeV, percent",
   "sec": "S6",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[1]/here_IA_share",
   "value": 1.0121046836200627,
   "printed": "101"
  },
  {
   "id": "KAshare10.0",
   "macro": "\\NumResKAShareTen",
   "what": "K_A/obs at Q = 10.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[1]/here_KA_share",
   "value": -0.012512210335326636,
   "printed": "-1.3"
  },
  {
   "id": "pairSpread10.0",
   "macro": "\\NumResPairSpreadTen",
   "what": "index-paired spread of the shift at Q = 10.0 GeV (sample sd over the replica pairs positive on the window in both fits), percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "same spread as Table VI (observation.json)",
   "settle": null,
   "field": "rows[3]/replicas/sigma_diff_paired",
   "value": 0.009798438649384582,
   "printed": "1.0"
  },
  {
   "id": "widthTerm10.0",
   "macro": "\\NumResWidthTermTen",
   "what": "width term -dln sd_P(xi) in obs at Q = 10.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "central/Q/10.0/parts_obs/m_dln_sd",
   "value": -0.03598316866171225,
   "printed": "-3.60"
  },
  {
   "id": "IA100.0",
   "macro": "\\NumResIAHundred",
   "what": "input part I_A at Q = 100.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[2]/here_I_A",
   "value": -0.02459378177262106,
   "printed": "-2.46"
  },
  {
   "id": "KA100.0",
   "macro": "\\NumResKAHundred",
   "what": "kernel part K_A at Q = 100.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[2]/here_K_A",
   "value": 0.0015778469354643665,
   "printed": "0.16"
  },
  {
   "id": "IAshare100.0",
   "macro": "\\NumResIAShareHundred",
   "what": "I_A/obs at Q = 100.0 GeV, percent",
   "sec": "S6",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[2]/here_IA_share",
   "value": 1.0667559776529107,
   "printed": "107"
  },
  {
   "id": "KAshare100.0",
   "macro": "\\NumResKAShareHundred",
   "what": "K_A/obs at Q = 100.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[2]/here_KA_share",
   "value": -0.06843915530313972,
   "printed": "-6.8"
  },
  {
   "id": "pairSpread100.0",
   "macro": "\\NumResPairSpreadHundred",
   "what": "index-paired spread of the shift at Q = 100.0 GeV (sample sd over the replica pairs positive on the window in both fits), percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "same spread as Table VI (observation.json)",
   "settle": null,
   "field": "rows[5]/replicas/sigma_diff_paired",
   "value": 0.0066352099820127025,
   "printed": "0.7"
  },
  {
   "id": "widthTerm100.0",
   "macro": "\\NumResWidthTermHundred",
   "what": "width term -dln sd_P(xi) in obs at Q = 100.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "central/Q/100.0/parts_obs/m_dln_sd",
   "value": -0.024689869838805157,
   "printed": "-2.47"
  },
  {
   "id": "vData10.0",
   "macro": "\\NumVDataTen",
   "what": "v_F2 on the unperturbed data, three-point derivative, F2 dx, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "v_central_data/10.0",
   "value": 0.04791758752420566,
   "printed": "0.0479"
  },
  {
   "id": "slope10.0",
   "macro": "\\NumMeanSlopeTen",
   "what": "mean slope over the window, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mean_slope_data/10.0",
   "value": 0.25000333508776484,
   "printed": "0.250"
  },
  {
   "id": "slopeOverV10.0",
   "macro": "\\NumSlopeOverVTen",
   "what": "mean slope over v on the data, Q^2 = 10.0 GeV^2 (F39)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mean_slope_data/10.0 / v_central_data/10.0",
   "value": 5.217360639482845,
   "printed": "5.2"
  },
  {
   "id": "pNull10.0",
   "macro": "\\NumPNullTen",
   "what": "single-scale tail probability of the zero-spread null, Q^2 = 10.0 GeV^2, from the M_belt sets of the A = 0 member of the main belt (Eq. (pval) with N_rep = M_belt)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals, binomial sd at most 0.0016 (pNullBeltSdMax)",
   "settle": null,
   "field": "(round(data/W/stencil3/10.0/fraction_of_A0_belt_at_or_above_data x config/M_belt) + 1)/(config/M_belt + 1)",
   "value": 0.4795952040479595,
   "printed": "0.48"
  },
  {
   "id": "vCal10.0",
   "macro": "\\NumVCalTen",
   "what": "calibrated v (the v whose isotonic belt median equals the value on the data, 0 below the median at v = 0; three-point derivative, F2 dx, family W, belt of the CT18NNLO shape), mean over eight independent belts, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/10.0/v_calibrated/sd_of_mean",
    "shifts": [],
    "mc": "vCalTenMCsd"
   },
   "field": "quoted_values/table/stencil3/10.0/v_calibrated/mean",
   "value": 0.012643009883635349,
   "printed": "0.0126",
   "settle_check": {
    "sd_of_mean": 0.0001950537990599446,
    "shifts": [],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalLo10.0",
   "macro": "\\NumVCalLoTen",
   "what": "lower end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/10.0/fc_68_lo/sd_of_mean",
    "shifts": [
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x0.5/stencil3|10.0[0]"
     ],
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x2/stencil3|10.0[0]"
     ]
    ],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/10.0/fc_68_lo/mean",
   "value": 0.0,
   "printed": "0",
   "settle_check": {
    "sd_of_mean": 0.0,
    "shifts": [
     0.0,
     0.0
    ],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalHi10.0",
   "macro": "\\NumVCalHiTen",
   "what": "upper end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/10.0/fc_68_hi/sd_of_mean",
    "shifts": [
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x0.5/stencil3|10.0[1]"
     ],
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x2/stencil3|10.0[1]"
     ]
    ],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/10.0/fc_68_hi/mean",
   "value": 0.07048060394365051,
   "printed": "0.07",
   "settle_check": {
    "sd_of_mean": 0.00010580118260639464,
    "shifts": [
     0.00025038154450858496,
     -0.0007172211421205277
    ],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vData35.0",
   "macro": "\\NumVDataThirtyFive",
   "what": "v_F2 on the unperturbed data, three-point derivative, F2 dx, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "v_central_data/35.0",
   "value": 0.0732330986497593,
   "printed": "0.0732"
  },
  {
   "id": "slope35.0",
   "macro": "\\NumMeanSlopeThirtyFive",
   "what": "mean slope over the window, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mean_slope_data/35.0",
   "value": 0.1295453642586512,
   "printed": "0.130"
  },
  {
   "id": "slopeOverV35.0",
   "macro": "\\NumSlopeOverVThirtyFive",
   "what": "mean slope over v on the data, Q^2 = 35.0 GeV^2 (F39)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mean_slope_data/35.0 / v_central_data/35.0",
   "value": 1.7689455539524273,
   "printed": "1.8"
  },
  {
   "id": "pNull35.0",
   "macro": "\\NumPNullThirtyFive",
   "what": "single-scale tail probability of the zero-spread null, Q^2 = 35.0 GeV^2, from the M_belt sets of the A = 0 member of the main belt (Eq. (pval) with N_rep = M_belt), as at 10 and 500 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": {
    "sem": "primary_family/p_single_binomial_sd",
    "shifts": [],
    "mc": "pNull35Sd"
   },
   "field": "primary_family/p_single",
   "value": 0.0012299877001229987,
   "printed": "0.0012",
   "settle_check": {
    "sd_of_mean": 0.0001108365837790278,
    "shifts": [],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "pNull35Sd",
   "macro": "\\NumPNullThirtyFiveSd",
   "what": "binomial sd sqrt(p (1 - p)/M_belt) of the 35 GeV^2 tail probability",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/p_single_binomial_sd",
   "value": 0.0001108365837790278,
   "printed": "0.0001"
  },
  {
   "id": "vCal35.0",
   "macro": "\\NumVCalThirtyFive",
   "what": "calibrated v (the v whose isotonic belt median equals the value on the data, 0 below the median at v = 0; three-point derivative, F2 dx, family W, belt of the CT18NNLO shape), mean over eight independent belts, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/35.0/v_calibrated/sd_of_mean",
    "shifts": [],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/35.0/v_calibrated/mean",
   "value": 0.0691122281294356,
   "printed": "0.069",
   "settle_check": {
    "sd_of_mean": 3.23680942810852e-05,
    "shifts": [],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalLo35.0",
   "macro": "\\NumVCalLoThirtyFive",
   "what": "lower end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/35.0/fc_68_lo/sd_of_mean",
    "shifts": [
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x0.5/stencil3|35.0[0]"
     ],
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x2/stencil3|35.0[0]"
     ]
    ],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/35.0/fc_68_lo/mean",
   "value": 0.055622679251419976,
   "printed": "0.056",
   "settle_check": {
    "sd_of_mean": 3.5199240313254044e-05,
    "shifts": [
     6.963613437907523e-05,
     -3.805459872767425e-05
    ],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalHi35.0",
   "macro": "\\NumVCalHiThirtyFive",
   "what": "upper end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/35.0/fc_68_hi/sd_of_mean",
    "shifts": [
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x0.5/stencil3|35.0[1]"
     ],
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x2/stencil3|35.0[1]"
     ]
    ],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/35.0/fc_68_hi/mean",
   "value": 0.08381668744532447,
   "printed": "0.084",
   "settle_check": {
    "sd_of_mean": 4.973733436858708e-05,
    "shifts": [
     -8.214254764715712e-06,
     1.9257401507891125e-05
    ],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vData500.0",
   "macro": "\\NumVDataFiveHundred",
   "what": "v_F2 on the unperturbed data, three-point derivative, F2 dx, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "v_central_data/500.0",
   "value": 0.01902746383319172,
   "printed": "0.0190"
  },
  {
   "id": "slope500.0",
   "macro": "\\NumMeanSlopeFiveHundred",
   "what": "mean slope over the window, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mean_slope_data/500.0",
   "value": 0.08805344250330294,
   "printed": "0.088"
  },
  {
   "id": "slopeOverV500.0",
   "macro": "\\NumSlopeOverVFiveHundred",
   "what": "mean slope over v on the data, Q^2 = 500.0 GeV^2 (F39)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mean_slope_data/500.0 / v_central_data/500.0",
   "value": 4.627702529104353,
   "printed": "4.6"
  },
  {
   "id": "pNull500.0",
   "macro": "\\NumPNullFiveHundred",
   "what": "single-scale tail probability of the zero-spread null, Q^2 = 500.0 GeV^2, from the M_belt sets of the A = 0 member of the main belt (Eq. (pval) with N_rep = M_belt)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals, binomial sd at most 0.0016 (pNullBeltSdMax)",
   "settle": null,
   "field": "(round(data/W/stencil3/500.0/fraction_of_A0_belt_at_or_above_data x config/M_belt) + 1)/(config/M_belt + 1)",
   "value": 0.7066229337706623,
   "printed": "0.71"
  },
  {
   "id": "vCal500.0",
   "macro": "\\NumVCalFiveHundred",
   "what": "calibrated v (the v whose isotonic belt median equals the value on the data, 0 below the median at v = 0; three-point derivative, F2 dx, family W, belt of the CT18NNLO shape), mean over eight independent belts, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/500.0/v_calibrated/sd_of_mean",
    "shifts": [],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/500.0/v_calibrated/mean",
   "value": 0.0,
   "printed": "0",
   "settle_check": {
    "sd_of_mean": 0.0,
    "shifts": [],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalLo500.0",
   "macro": "\\NumVCalLoFiveHundred",
   "what": "lower end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/500.0/fc_68_lo/sd_of_mean",
    "shifts": [
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x0.5/stencil3|500.0[0]"
     ],
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x2/stencil3|500.0[0]"
     ]
    ],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/500.0/fc_68_lo/mean",
   "value": 0.0,
   "printed": "0",
   "settle_check": {
    "sd_of_mean": 0.0,
    "shifts": [
     0.0,
     0.0
    ],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalHi500.0",
   "macro": "\\NumVCalHiFiveHundred",
   "what": "upper end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/500.0/fc_68_hi/sd_of_mean",
    "shifts": [
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x0.5/stencil3|500.0[1]"
     ],
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x2/stencil3|500.0[1]"
     ]
    ],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/500.0/fc_68_hi/mean",
   "value": 0.02056355153746317,
   "printed": "0.02",
   "settle_check": {
    "sd_of_mean": 2.173596822463251e-05,
    "shifts": [
     0.00026849780110546964,
     -5.465077308955055e-05
    ],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalTenMCsd",
   "macro": "\\NumVCalTenMCSd",
   "what": "Monte Carlo sd of the mean of the calibrated v at Q^2 = 10 GeV^2 over the eight belts (belt sampling only; the calibrated value does not depend on the density estimate)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": null,
   "field": "quoted_values/table/stencil3/10.0/v_calibrated/sd_of_mean",
   "value": 0.0001950537990599446,
   "printed": "0.0002"
  },
  {
   "id": "gapQuadTenMin",
   "macro": "\\NumGapQuadTenMin",
   "what": "min over the belts and the bandwidth variants of the gap between the lower end of the local_quad 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 (outward rounding)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "min over the 8 belts (check7_belt_seed_replicas/table/local_quad and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_quad lower end) - (stencil3 upper end), rounded down to four decimals",
   "value": 0.0003,
   "printed": "0.0003"
  },
  {
   "id": "gapQuadTenMax",
   "macro": "\\NumGapQuadTenMax",
   "what": "max over the belts and the bandwidth variants of the gap between the lower end of the local_quad 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 (outward rounding)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over the 8 belts (check7_belt_seed_replicas/table/local_quad and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_quad lower end) - (stencil3 upper end), rounded up to four decimals",
   "value": 0.0014,
   "printed": "0.0014"
  },
  {
   "id": "gapLinTenMin",
   "macro": "\\NumGapLinTenMin",
   "what": "min over the belts and the bandwidth variants of the gap between the lower end of the local_lin 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 (outward rounding)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "min over the 8 belts (check7_belt_seed_replicas/table/local_lin and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_lin lower end) - (stencil3 upper end), rounded down to four decimals",
   "value": 0.0044,
   "printed": "0.0044"
  },
  {
   "id": "gapLinTenMax",
   "macro": "\\NumGapLinTenMax",
   "what": "max over the belts and the bandwidth variants of the gap between the lower end of the local_lin 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 (outward rounding)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over the 8 belts (check7_belt_seed_replicas/table/local_lin and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_lin lower end) - (stencil3 upper end), rounded up to four decimals",
   "value": 0.0056,
   "printed": "0.0056"
  },
  {
   "id": "nBelts",
   "macro": "\\NumNBelts",
   "what": "number of independent belts over which the printed values are averaged",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": null,
   "field": "quoted_values/table/stencil3/10.0/v_calibrated/n_belts",
   "value": 8.0,
   "printed": "8"
  },
  {
   "id": "beltSpacing",
   "macro": "\\NumBeltSpacing",
   "what": "spacing of the belt members in A, v = A v_unit (was 0.05 before 1 Oct)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f5",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": null,
   "field": "config/A_spacing",
   "value": 0.00625,
   "printed": "0.00625"
  },
  {
   "id": "beltSets",
   "macro": "\\NumBeltSets",
   "what": "pseudo-data sets per belt member, every scale",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/M_belt",
   "value": 100000.0,
   "printed": "100000"
  },
  {
   "id": "pNullBeltSdMax",
   "macro": "\\NumPNullBeltSdMax",
   "what": "binomial sd sqrt(p (1 - p)/M_belt) of the tail probabilities at 10 and 500 GeV^2 taken from the A = 0 member of the main belt, the larger of the two (stated in the text beside the two-decimal values; 0.48 holds at -/+ 2 sd, 0.71 at -/+ 1 sd, build_v1.py)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over Q^2 = 10, 500 GeV^2 of sqrt(f (1 - f)/config/M_belt), f = data/W/stencil3/<Q^2>/fraction_of_A0_belt_at_or_above_data",
   "value": 0.0015798209768831404,
   "printed": "0.0016"
  },
  {
   "id": "covSets",
   "macro": "\\NumCoverageSets",
   "what": "pseudo-data sets per coverage point",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/N_coverage",
   "value": 100000.0,
   "printed": "100000"
  },
  {
   "id": "bwShiftTenHi",
   "macro": "\\NumBandwidthShiftTenHi",
   "what": "largest shift of the upper end at 10 GeV^2 when the kernel bandwidth is halved or doubled (main belt), the largest such shift of a printed end",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/kde_fine.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "the Monte Carlo spread of quoted_values covers belt sampling only",
   "settle": null,
   "field": "max over bandwidth x0.5, x2, Q^2 = 10, 35, 500 GeV^2 and both ends of |end_shift_vs_baseline/<b>/stencil3|<q>[i]|",
   "value": 0.0007172211421205277,
   "printed": "0.0007"
  },
  {
   "id": "coverage",
   "macro": "\\NumCoverageMean",
   "what": "coverage mean over the in-class member truths with A > 0 (FC, belt shape, 48 points), correlated points sharing one belt and one set of draws per scale",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": null,
   "field": "check5_coverage/summary/feldman_cousins|belt_shape/in_class_mean_A_positive",
   "value": 0.6804622916666667,
   "printed": "0.680"
  },
  {
   "id": "coverageWorst",
   "macro": "\\NumCoverageWorst",
   "what": "smallest in-class coverage at a member truth with A > 0 (FC, belt shape)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; three decimals like the coverage means, since the pointwise binomial sd is 0.0015 (1 Oct 2026)",
   "settle": null,
   "field": "check5_coverage/summary/feldman_cousins|belt_shape/in_class_min_A_positive",
   "value": 0.67696,
   "printed": "0.677"
  },
  {
   "id": "coverageMid",
   "macro": "\\NumCoverageMidMean",
   "what": "coverage mean over the in-class truths midway between belt members (FC, belt shape)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": null,
   "field": "check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/in_class_mean",
   "value": 0.6803872023809523,
   "printed": "0.680"
  },
  {
   "id": "coverageMidWorst",
   "macro": "\\NumCoverageMidWorst",
   "what": "smallest coverage at a truth midway between members (FC, belt shape; local linear fit, 500 GeV^2, A = 0.378125)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; three decimals like the coverage means, since the pointwise binomial sd is 0.0015 (1 Oct 2026)",
   "settle": null,
   "field": "check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/in_class_min",
   "value": 0.67501,
   "printed": "0.675"
  },
  {
   "id": "coverageMidN",
   "macro": "\\NumCoverageMidN",
   "what": "number of in-class truths midway between members (70 values of A, four estimators, three scales)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/n_points_in_class",
   "value": 840.0,
   "printed": "840"
  },
  {
   "id": "coverageGWorst",
   "macro": "\\NumCoverageGlobalShapesWorst",
   "what": "smallest coverage of the printed (belt-shape) interval for a true slope with the x dependence of NNPDF4.0 or MSHT20, member and between-member truths, A > 0",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/print_values.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "recounted from the records of calibration.json by print_values.py",
   "settle": null,
   "field": "min over members, between_members and NNPDF40, MSHT20 of coverage/per_truth_shape/<w>|feldman_cousins|belt_shape_interval/<shape>/min",
   "value": 0.67426,
   "printed": "0.674"
  },
  {
   "id": "coverageSdPoint",
   "macro": "\\NumCoverageSdPoint",
   "what": "binomial sd of one coverage point at 0.68 with N = 100000 pseudo-data sets",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/sd_binomial_at_CL_N_cov",
   "value": 0.001475127113166862,
   "printed": "0.0015"
  },
  {
   "id": "coverageSdComb",
   "macro": "\\NumCoverageSdComb",
   "what": "sd of one coverage point with the belt sampling included, sqrt(0.68 0.32 (1/N + 1/M))",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/sd_combined",
   "value": 0.0020861447696648478,
   "printed": "0.0021"
  },
  {
   "id": "passThreshold",
   "macro": "\\NumPassThreshold",
   "what": "pass rule of a coverage point: fail below 0.68 - 4 sd_comb",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/coverage_gate_value",
   "value": 0.6716554209213407,
   "printed": "0.6717"
  },
  {
   "id": "passMargin",
   "macro": "\\NumPassMargin",
   "what": "distance of the pass threshold below the nominal 0.68 (four combined sd): one coverage point does not detect an undercoverage smaller than this",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/CL - config/coverage_gate_value",
   "value": 0.008344579078659375,
   "printed": "0.0083"
  },
  {
   "id": "pPassSixFive",
   "macro": "\\NumPPassSixFive",
   "what": "probability that a procedure of true coverage 0.65 passes the rule at one point",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/P_pass_one_point_if_true_coverage_0.65",
   "value": 1.7127523768086503e-47,
   "printed": "1.7e-47"
  },
  {
   "id": "pPassSixSeven",
   "macro": "\\NumPPassSixSeven",
   "what": "the same for true coverage 0.67",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/P_pass_one_point_if_true_coverage_0.67",
   "value": 0.13282989459833996,
   "printed": "0.13"
  },
  {
   "id": "coverageCentralZero",
   "macro": "\\NumCoverageCentralZero",
   "what": "coverage of the central interval at zero true spread, mean over the 12 cells (boundary-modified at v = 0)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5_coverage/summary/central|belt_shape/in_class_mean_A0",
   "value": 0.8402733333333333,
   "printed": "0.84"
  },
  {
   "id": "outsideX",
   "macro": "\\NumCoverageOutsideX",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"x\" (outside the global-fit shapes)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"x\" (the key holds a slash, so it is read by a function)",
   "value": 0.58274,
   "printed": "0.583"
  },
  {
   "id": "outsideLnSq",
   "macro": "\\NumCoverageOutsideLnSq",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"ln(1/x)^2\" (outside the global-fit shapes)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"ln(1/x)^2\" (the key holds a slash, so it is read by a function)",
   "value": 0.65777,
   "printed": "0.658"
  },
  {
   "id": "outsideLn",
   "macro": "\\NumCoverageOutsideLn",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"ln(1/x)\" (outside the global-fit shapes)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"ln(1/x)\" (the key holds a slash, so it is read by a function)",
   "value": 0.67008,
   "printed": "0.670"
  },
  {
   "id": "outsideAlt",
   "macro": "\\NumCoverageOutsideAlt",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"alternating\" (outside the global-fit shapes)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"alternating\" (the key holds a slash, so it is read by a function)",
   "value": 0.61333,
   "printed": "0.613"
  },
  {
   "id": "outsideRandom",
   "macro": "\\NumCoverageOutsideRandom",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"random\" (outside the global-fit shapes)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"random\" (the key holds a slash, so it is read by a function)",
   "value": 0.61691,
   "printed": "0.617"
  },
  {
   "id": "classSMean",
   "macro": "\\NumClassSMean",
   "what": "coverage mean of the class-S interval (hull over the six slope shapes of class S) at the member truths of the three global-fit slope shapes CT18NNLO, NNPDF40 and MSHT20 with A > 0; above 0.68 because the hull is wider than one shape needs",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/print_values.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "single coverage seed and main belt; unrounded 0.71424 (print_values.json coverage/members|feldman_cousins|S|global_fit_truths/mean, 144 member truths), 0.00076 below the 0.715 rounding boundary; no settled-digit record over belts or seeds is claimed for this value",
   "settle": null,
   "field": "coverage/members|feldman_cousins|S|global_fit_truths/mean",
   "value": 0.7142402777777778,
   "printed": "0.71"
  },
  {
   "id": "classSMax",
   "macro": "\\NumClassSMax",
   "what": "largest coverage of the class-S interval at a member truth of the three global-fit slope shapes with A > 0",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/print_values.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "coverage/members|feldman_cousins|S|global_fit_truths/max",
   "value": 0.77893,
   "printed": "0.78"
  },
  {
   "id": "outsideN",
   "macro": "\\NumOutsideN",
   "what": "member truths with A > 0 of the five shapes outside class G (linear in x, ln(1/x), ln^2(1/x), alternating, random), A = 0.5 to 3, four estimators, three scales, for the printed FC interval of the belt shape",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "number of check5_coverage/table/<shape>/<A>/<estimator>/<Q^2>/feldman_cousins|belt_shape/coverage over the shapes outside config/shape_classes/G (any_shape excluded) and A > 0",
   "value": 240.0,
   "printed": "240"
  },
  {
   "id": "outsideBelow",
   "macro": "\\NumOutsideBelow",
   "what": "of these, points below the pass rule",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "number below config/coverage_gate_value of check5_coverage/table/<shape>/<A>/<estimator>/<Q^2>/feldman_cousins|belt_shape/coverage over the shapes outside config/shape_classes/G (any_shape excluded) and A > 0",
   "value": 57.0,
   "printed": "57"
  },
  {
   "id": "halfSpacingCovDiff",
   "macro": "\\NumHalfSpacingCoverageDiff",
   "what": "largest |change| of coverage at the check-10 truths (six midpoints of the member grid in each of the 12 estimator and scale cells) when the main belt is rebuilt with members at half the spacing; it sits at A = 0.115625, local linear fit, 10 GeV^2, where the printed grid covers less (members 0.1125 and 0.11875 have acceptance regions in two pieces and in one). It bounds the change at these truths only. f4, since f3 would print 0.005 for 0.00539 and understate it",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/max_abs_accepted_set_coverage_diff",
   "value": 0.005390000000000006,
   "printed": "0.0054"
  },
  {
   "id": "halfSpacingCovGridAtMax",
   "macro": "\\NumHalfSpacingCoverageGrid",
   "what": "coverage on the printed member grid at the check-10 truth of the largest change (local linear fit, 10 GeV^2, A = 0.115625)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/table/<cell>/coverage/<A>/grid/accepted_set at the truth of largest |half_minus_grid_accepted_set| (local_lin|10.0, A=0.115625)",
   "value": 0.67596,
   "printed": "0.676"
  },
  {
   "id": "halfSpacingCovHalfAtMax",
   "macro": "\\NumHalfSpacingCoverageHalf",
   "what": "the same truth with the members at half the spacing",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/table/<cell>/coverage/<A>/half_grid/accepted_set at the truth of largest |half_minus_grid_accepted_set| (local_lin|10.0, A=0.115625)",
   "value": 0.68135,
   "printed": "0.681"
  },
  {
   "id": "halfSpacingNTruths",
   "macro": "\\NumHalfSpacingNTruths",
   "what": "number of check-10 truths in each estimator and scale cell (midpoints of the member grid at A = 0.003125, 0.053125, 0.115625, 0.159375, 0.284375, 1.003125)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "len(check10_half_spacing/A_truths)",
   "value": 6.0,
   "printed": "6"
  },
  {
   "id": "halfSpacingEndDiff",
   "macro": "\\NumHalfSpacingEndDiff",
   "what": "largest change of a data interval end at half the member spacing",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/max_abs_end_diff",
   "value": 4.804402108440908e-06,
   "printed": "4.8e-06"
  },
  {
   "id": "memberAtEndDiff",
   "macro": "\\NumMemberAtEndDiff",
   "what": "largest change of a data interval end when a belt member is built at that end itself (check 9)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check9_exact_members_at_data_ends/worst_abs_end_shift",
   "value": 5.2492684423643965e-06,
   "printed": "5.2e-06"
  },
  {
   "id": "unc8MaxDiff",
   "macro": "\\NumReestimatedMaxDiff",
   "what": "largest |paired coverage difference| when the central F2 and v_unit are re-estimated per pseudo-data set (check 8, three-point derivative, three scales, A = 0 to 3, 2000 sets)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over Q^2 and A of |check8_reestimated_inputs/table/stencil3/<q>/by_A/<A>/paired_difference|",
   "value": 0.002,
   "printed": "0.0020"
  },
  {
   "id": "unc8Sets",
   "macro": "\\NumReestimatedSets",
   "what": "pseudo-data sets per truth in check 8 (re-estimated inputs)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/N_reestimated_inputs",
   "value": 2000.0,
   "printed": "2000"
  },
  {
   "id": "unc8BeltSets",
   "macro": "\\NumReestimatedBeltSets",
   "what": "belt sets per member on which check 8 rebuilds the belt with the re-estimated inputs",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/M_belt_reestimated_inputs",
   "value": 20000.0,
   "printed": "20000"
  },
  {
   "id": "A15zero",
   "macro": "\\NumOldProcZeroSpread",
   "what": "value returned by the withdrawn A15 bias subtraction at zero true spread; the macro expands to the three per-scale macros A15zero10.0, A15zero35.0, A15zero500.0; the ledger value is the largest of the three",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": null,
   "field": "max over Q^2 = 10, 35, 500 GeV^2 of A15_procedure_on_zero_spread/per_scale/<Q^2>/mean_v_corr_eq_bias",
   "value": 0.05364261638315952,
   "printed": "0.05"
  },
  {
   "id": "A15zero10.0",
   "macro": "\\NumOldProcZeroSpreadTen",
   "what": "mean value returned by the withdrawn A15 bias subtraction at zero true spread, Q^2 = 10.0 GeV^2 (300 sets)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; two decimals, since its Monte Carlo sd over the 300 sets is not stored",
   "settle": null,
   "field": "A15_procedure_on_zero_spread/per_scale/10.0/mean_v_corr_eq_bias",
   "value": 0.05364261638315952,
   "printed": "0.05"
  },
  {
   "id": "A15zero35.0",
   "macro": "\\NumOldProcZeroSpreadThirtyFive",
   "what": "mean value returned by the withdrawn A15 bias subtraction at zero true spread, Q^2 = 35.0 GeV^2 (300 sets)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; two decimals, since its Monte Carlo sd over the 300 sets is not stored",
   "settle": null,
   "field": "A15_procedure_on_zero_spread/per_scale/35.0/mean_v_corr_eq_bias",
   "value": 0.030876433951287533,
   "printed": "0.03"
  },
  {
   "id": "A15zero500.0",
   "macro": "\\NumOldProcZeroSpreadFiveHundred",
   "what": "mean value returned by the withdrawn A15 bias subtraction at zero true spread, Q^2 = 500.0 GeV^2 (300 sets)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; two decimals, since its Monte Carlo sd over the 300 sets is not stored",
   "settle": null,
   "field": "A15_procedure_on_zero_spread/per_scale/500.0/mean_v_corr_eq_bias",
   "value": 0.022232763461885265,
   "printed": "0.02"
  },
  {
   "id": "coverageIndep",
   "macro": "\\NumCoverageIndepMean",
   "what": "coverage from an independent check of the fine-grid program (readiness decision of 1 Oct)",
   "sec": "AppE",
   "claim": "HERA",
   "src": null,
   "fmt": "f3",
   "tag": "derived",
   "status": "PENDING",
   "note": "no independent check of the fine-grid program exists yet; the earlier rechecks (FC_RECHECK.md and a second recheck) are of the 0.05-grid program it replaces. Prints \\NumPending until a saved program writes it",
   "settle": null,
   "field": null,
   "value": null,
   "printed": "PENDING"
  },
  {
   "id": "famBound",
   "macro": "\\NumFamBound",
   "what": "look-elsewhere bound of the 32-triple primary family at 35 GeV^2 (DA14)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/bound",
   "value": 0.03935960640393596,
   "printed": "0.039"
  },
  {
   "id": "famCount",
   "macro": "\\NumFamCount",
   "what": "members of the primary family",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/count",
   "value": 32.0,
   "printed": "32"
  },
  {
   "id": "famSmallBound",
   "macro": "\\NumFamSmallBound",
   "what": "bound of the smallest enumerated family containing all three windows (27)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/smallest_enumerated_family_containing_all_three/bound",
   "value": 0.033209667903320965,
   "printed": "0.033"
  },
  {
   "id": "H1a",
   "macro": "\\NumHOneRate",
   "what": "H1 rate a of lambda(Q^2) = a ln(Q^2/Lambda^2), x <= 0.01, Q^2 >= 3.5 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f4",
   "tag": "cited",
   "status": "LIVE",
   "note": "H1rise2001 [cited at source by the repro recheck]",
   "settle": null,
   "field": "a_H1/value",
   "value": 0.0481,
   "printed": "0.0481"
  },
  {
   "id": "H1aStat",
   "macro": "\\NumHOneRateStat",
   "what": "its statistical uncertainty",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f4",
   "tag": "cited",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "a_H1/stat",
   "value": 0.0013,
   "printed": "0.0013"
  },
  {
   "id": "H1aSyst",
   "macro": "\\NumHOneRateSyst",
   "what": "its systematic uncertainty",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f4",
   "tag": "cited",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "a_H1/syst",
   "value": 0.0037,
   "printed": "0.0037"
  },
  {
   "id": "expTen",
   "macro": "\\NumExpectedVTen",
   "what": "expected speed at 10 GeV^2 from the H1 rate and sd(ln 1/x) under F2 dx",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/10/expected_v_dx",
   "value": 0.052080462370147185,
   "printed": "0.052"
  },
  {
   "id": "expThirtyFive",
   "macro": "\\NumExpectedVThirtyFive",
   "what": "the same at 35 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/35/expected_v_dx",
   "value": 0.044452085978714105,
   "printed": "0.044"
  },
  {
   "id": "sdXiTen",
   "macro": "\\NumSdXiTen",
   "what": "sd(ln 1/x) on the 10 GeV^2 window under F2 dx",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/10/sd_xi_dx",
   "value": 1.0827538954292555,
   "printed": "1.08"
  },
  {
   "id": "sdXiThirtyFive",
   "macro": "\\NumSdXiThirtyFive",
   "what": "the same on the 35 GeV^2 window",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/35/sd_xi_dx",
   "value": 0.9241597916572579,
   "printed": "0.92"
  },
  {
   "id": "beyondTen",
   "macro": "\\NumBeyondHOneTen",
   "what": "window points beyond x = 0.01 at 10 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/10/n_points_beyond_H1_x_range",
   "value": 1.0,
   "printed": "1"
  },
  {
   "id": "beyondThirtyFive",
   "macro": "\\NumBeyondHOneThirtyFive",
   "what": "the same at 35 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/35/n_points_beyond_H1_x_range",
   "value": 3.0,
   "printed": "3"
  },
  {
   "id": "Rmin",
   "macro": "\\NumRatioFLMin",
   "what": "smallest R = F_L/(F2 - F_L) over the points used",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "FL_model/R_min",
   "value": 0.06515859197950943,
   "printed": "0.065"
  },
  {
   "id": "Rmax",
   "macro": "\\NumRatioFLMax",
   "what": "largest R over the points used",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "FL_model/R_max",
   "value": 0.30515793606870534,
   "printed": "0.305"
  },
  {
   "id": "dvXF3",
   "macro": "\\NumXFthreeDv",
   "what": "change of v at 500 GeV^2 when the xF3 term is restored, data",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "C11: quote beside the calibrated interval, not folded into it; which Delta v is bound (data or model surface) was left open on 25 Sep",
   "settle": null,
   "field": "electroweak_xF3/summary/500/dv_xF3_data",
   "value": 0.0006943491320749694,
   "printed": "6.9e-04"
  },
  {
   "id": "fNbarRef",
   "macro": "\\NumFNbarRef",
   "what": "f(nbar) at the reference scales (nbar about 1.8), pole truncation only",
   "sec": "AppF",
   "claim": "pole",
   "src": "calc/closedform_results.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "f <= 1 (Chao, Ward and Ober, Theorem 2) holds for the pole truncation only",
   "settle": null,
   "field": "values/solvable_model/f_nbar/nbar_ref/float",
   "value": 0.6185089792050918,
   "printed": "0.6185"
  },
  {
   "id": "poleDrift",
   "macro": "\\NumPoleShareDrift",
   "what": "pole-truncation share of the drift at n_f = 5, percent",
   "sec": "AppF",
   "claim": "pole",
   "src": "calc/closedform_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "values/nf_dependence/nf5/pole_share_drift_pct/float",
   "value": 104.72977573756286,
   "printed": "104.7"
  },
  {
   "id": "poleDiff",
   "macro": "\\NumPoleShareDiffusion",
   "what": "pole-truncation share of the diffusion at n_f = 5, percent",
   "sec": "AppF",
   "claim": "pole",
   "src": "calc/closedform_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "values/nf_dependence/nf5/pole_share_diffusion_pct/float",
   "value": 87.21600255677126,
   "printed": "87.2"
  },
  {
   "id": "rZeroFlav",
   "macro": "\\NumRZeroFlavorAveraged",
   "what": "r_0 = r without the memory term (squared coefficient of variation of the length-weighted step law, with a minus sign)",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/saturation/decision/d1_out.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "r0",
   "value": -0.8312330669778013,
   "printed": "-0.8312"
  },
  {
   "id": "log10QZetaEight",
   "macro": "\\NumLogQZetaEight",
   "what": "log10(Q/GeV) at zeta = 8 (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "sec": "AppC",
   "claim": 4,
   "src": "formula",
   "fmt": "int",
   "tag": "formula",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "FORMULAS['log10QatZeta8'] = log10(Q/GeV) at zeta = 8 (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "value": 2531.580132080551,
   "printed": "2532"
  },
  {
   "id": "famSmallCount",
   "macro": "\\NumFamSmallCount",
   "what": "members of the smallest enumerated family containing all three windows",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/smallest_enumerated_family_containing_all_three/count",
   "value": 27.0,
   "printed": "27"
  },
  {
   "id": "c1pRelDiff",
   "macro": "\\NumCOnePrimeRoutes",
   "what": "largest relative difference of c1' between two numerical differentiation routes of a1_kernel.py (route A mpmath with the Li2 moment, route B Richardson step 0.02 on the GRV form), n_f = 5",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "a numerical-differentiation difference; never quoted for the transcription check (S1), whose agreement is c1pESWdigits",
   "settle": null,
   "field": "nf/5/K2/c1_routes_rel_diff_max",
   "value": 1.1167e-07,
   "printed": "1.1e-07"
  },
  {
   "id": "c1pESWdigits",
   "macro": "\\NumCOnePrimeESWDigits",
   "what": "significant digits in which c1' of the PEGASUS transcription (route A) equals an independent transcription of Ellis, Stirling and Webber, n_f = 4 and 5",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/recheck/rc_kernel.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "all printed digits agree (S1)",
   "settle": null,
   "field": "min number of significant digits of the equal strings kernel.json nf/{4,5}/c1prime/{Sigma,g}_routeA and rc_kernel.json nf/{4,5}/c1prime/{Sigma,g} (0 if any pair differs)",
   "value": 25.0,
   "printed": "25"
  },
  {
   "id": "a1ScanN",
   "macro": "\\NumAOneScanN",
   "what": "number of scales in the A1 scan from 2 to 100 GeV",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/a1_scan.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "n_points",
   "value": 152.0,
   "printed": "152"
  },
  {
   "id": "a1NNLOGridMax",
   "macro": "\\NumAOneNNLOGridMax",
   "what": "largest |ratio - 1| of the NLO drift identity on the CT18NNLO grid at 10 and 100 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/drift.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over 10.0 and 100.0 of |B2/CT18NNLO NLO formula/<Q>/ratio - 1|",
   "value": 0.0005341650046245539,
   "printed": "0.05"
  },
  {
   "id": "parserRel",
   "macro": "\\NumParserMaxRel",
   "what": "largest relative difference of the parser at the checked grid nodes where the tabulated value is nonzero",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/pdf_results.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max of parser_validation/raw_checks[*]/rel over the nodes with raw != 0",
   "value": 4.504130268695489e-09,
   "printed": "4.5e-09"
  },
  {
   "id": "parserAbsZero",
   "macro": "\\NumParserMaxAbsZero",
   "what": "largest |interpolated xf| of the parser at the checked grid nodes where the tabulated value vanishes",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/pdf_results.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max of |parser_validation/raw_checks[*]/interp| over the nodes with raw == 0",
   "value": 1.562444697980707e-08,
   "printed": "1.6e-08"
  },
  {
   "id": "parserNodes",
   "macro": "\\NumParserNodes",
   "what": "number of grid nodes at which the parser is checked against the tabulated value",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/pdf_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "len(parser_validation/raw_checks)",
   "value": 42.0,
   "printed": "42"
  },
  {
   "id": "quadRel",
   "macro": "\\NumQuadMaxRel",
   "what": "largest relative change of kappa when the panels are refined (2, 10, 100 GeV)",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/pdf_results.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max |kappa/kappa(mult 1) - 1| over quadrature_convergence rows with mult > 1, Q = 2, 10, 100 GeV",
   "value": 1.3045874679429303e-06,
   "printed": "1.3e-06"
  },
  {
   "id": "fig1data",
   "macro": "(figure data)",
   "what": "the kappa figure (Fig. 2): full-range LO kappa and B/kappa for three inputs on a dense Q grid",
   "sec": "Fig2",
   "claim": 3,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "int",
   "tag": "derived",
   "status": "DOC",
   "note": "61 rows per input on 60 distinct scales from Q0 = sqrt(2) GeV to 10^4 GeV (the 10^4 GeV row twice, keys 10000.0 and 1e4; 45 rows on 44 scales until A27, figures REPORT Sec. 3; A28 added 11 scales between Q0 and 1.765 GeV and 5 between 1.97 and 4.8 GeV, finding F01 of the outside audit of A27); drawn by draw_fig1.py into paper/figures/v1/fig1_kappa_bound.pdf",
   "settle": null,
   "field": "number of stored checks when the failures list is empty (negative count of failures otherwise)",
   "value": 42.0,
   "printed": "42"
  },
  {
   "id": "fig1band",
   "macro": "(figure data)",
   "what": "the kappa figure (Fig. 2): CT18NNLO band (fit uncertainty of calc/alphas_results.json combined, of which Table I prints four of the five scales, interpolated in ln Q) and NNPDF4.0 points",
   "sec": "Fig2",
   "claim": 6,
   "src": "calc/figs_v1/fig1_band.json",
   "fmt": "int",
   "tag": "derived",
   "status": "DOC",
   "note": "band pieces 2 to 4.58 GeV and 10 to 10^4 GeV",
   "settle": null,
   "field": "number of stored checks when the failures list is empty (negative count of failures otherwise)",
   "value": 7.0,
   "printed": "7"
  },
  {
   "id": "fig2data",
   "macro": "(figure data)",
   "what": "the drift figure (Fig. 1): drift d<xi>/dtau for the three inputs inside its interval, log Q axis",
   "sec": "Fig1",
   "claim": 2,
   "src": "calc/figs_v1/fig2_drift.json",
   "fmt": "int",
   "tag": "derived",
   "status": "DOC",
   "note": "201 scales; closed form and matrix exponential agree to 1e-30 (figures REPORT Sec. 4)",
   "settle": null,
   "field": "number of stored checks when the failures list is empty (negative count of failures otherwise)",
   "value": 12.0,
   "printed": "12"
  },
  {
   "id": "figHERA",
   "macro": "(figure data)",
   "what": "App E figure: v_F2 on the data, the calibrated values and FC intervals (means over eight belts), and the zero-spread distribution of the full A = 0 member",
   "sec": "AppE",
   "claim": "HERA",
   "src": "calc/figs_v1/fig3_plotted.json",
   "fmt": "int",
   "tag": "derived",
   "status": "DOC",
   "note": "drawn by calc/figs_v1/draw_fig3.py from calibration.json after the fine-grid refix; the row value is the number of stored checks when the program recorded no failure",
   "settle": null,
   "field": "number of stored checks when the failures list is empty (negative count of failures otherwise)",
   "value": 35.0,
   "printed": "35"
  },
  {
   "id": "varCoeffs",
   "macro": "(App B display)",
   "what": "closed-form coefficients of Var(zeta) in pi^2, pi^4, zeta(3)",
   "sec": "AppB",
   "claim": 2,
   "src": "plan/story/chain/chain_forms.json",
   "fmt": "int",
   "tag": "derived",
   "status": "DOC",
   "note": "plan/story/chain/chain_forms.py writes the exact coefficients, their integers, the LaTeX right-hand sides of k_1, V_zetaE and nu and four symbolic checks against the display to chain_forms.json; the row value is the number of checks when none failed",
   "settle": null,
   "field": "number of stored checks when the failures list is empty (negative count of failures otherwise)",
   "value": 4.0,
   "printed": "4"
  },
  {
   "id": "orderPartX",
   "macro": "(Sec. 6 sentence)",
   "what": "x-localization of the 15 percent order part at 2 GeV and the share of the 1/x terms of P(1) and P(2)",
   "sec": "S6",
   "claim": 6,
   "src": null,
   "fmt": "f1",
   "tag": "derived",
   "status": "PENDING",
   "note": "not computed; the text does not state where the order part sits",
   "settle": null,
   "field": null,
   "value": null,
   "printed": "PENDING"
  },
  {
   "id": "lambdaQCD",
   "macro": "\\NumLambdaQCD",
   "what": "Lambda of the one-loop coupling of the LO curves, GeV",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "setting/Lambda_GeV",
   "value": 0.2,
   "printed": "0.2"
  },
  {
   "id": "alphasMZModel",
   "macro": "\\NumAlphasMZModel",
   "what": "alpha_s(M_Z) of the one-loop coupling of the LO model curves (n_f = 5 up to M_Z = 91.1876 GeV, Lambda of setting/Lambda_GeV)",
   "sec": "S2",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "4 pi/(beta0 ln(M_Z^2/Lambda^2)), beta0 = 11 - 2 n_f/3, n_f and Lambda from setting/, M_Z = 91.1876 GeV",
   "value": 0.13386117988076932,
   "printed": "0.134"
  },
  {
   "id": "quarkFracSteep",
   "macro": "\\NumQuarkFracSteep",
   "what": "input quark momentum fraction of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "inputs/steep/xq0",
   "value": 0.55,
   "printed": "0.55"
  },
  {
   "id": "quarkFracValence",
   "macro": "\\NumQuarkFracValence",
   "what": "input quark momentum fraction of the valence-like LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "inputs/valence/xq0",
   "value": 0.7,
   "printed": "0.70"
  },
  {
   "id": "inSteepQOnec",
   "macro": "\\NumInSteepQOnec",
   "what": "momentum fraction c of term quark_terms[0] of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/steep/quark_terms[0][0]",
   "value": 0.3,
   "printed": "0.30"
  },
  {
   "id": "inSteepQOnea",
   "macro": "\\NumInSteepQOnea",
   "what": "power a of x in term quark_terms[0] of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/steep/quark_terms[0][1]",
   "value": 0.6,
   "printed": "0.6"
  },
  {
   "id": "inSteepQTwoc",
   "macro": "\\NumInSteepQTwoc",
   "what": "momentum fraction c of term quark_terms[1] of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/steep/quark_terms[1][0]",
   "value": 0.25,
   "printed": "0.25"
  },
  {
   "id": "inSteepQTwoa",
   "macro": "\\NumInSteepQTwoa",
   "what": "power a of x in term quark_terms[1] of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/steep/quark_terms[1][1]",
   "value": -0.35,
   "printed": "-0.35"
  },
  {
   "id": "inSteepGc",
   "macro": "\\NumInSteepGc",
   "what": "momentum fraction c of term gluon_terms[0] of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/steep/gluon_terms[0][0]",
   "value": 0.45,
   "printed": "0.45"
  },
  {
   "id": "inSteepGa",
   "macro": "\\NumInSteepGa",
   "what": "power a of x in term gluon_terms[0] of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/steep/gluon_terms[0][1]",
   "value": -0.4,
   "printed": "-0.4"
  },
  {
   "id": "inValenceQc",
   "macro": "\\NumInValenceQc",
   "what": "momentum fraction c of term quark_terms[0] of the valence LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/valence/quark_terms[0][0]",
   "value": 0.7,
   "printed": "0.70"
  },
  {
   "id": "inValenceQa",
   "macro": "\\NumInValenceQa",
   "what": "power a of x in term quark_terms[0] of the valence LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/valence/quark_terms[0][1]",
   "value": 0.7,
   "printed": "0.7"
  },
  {
   "id": "inValenceGc",
   "macro": "\\NumInValenceGc",
   "what": "momentum fraction c of term gluon_terms[0] of the valence LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/valence/gluon_terms[0][0]",
   "value": 0.3,
   "printed": "0.30"
  },
  {
   "id": "inValenceGa",
   "macro": "\\NumInValenceGa",
   "what": "power a of x in term gluon_terms[0] of the valence LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/valence/gluon_terms[0][1]",
   "value": 0.5,
   "printed": "0.5"
  },
  {
   "id": "hqsgQc",
   "macro": "\\NumInHqSgQc",
   "what": "quark momentum fraction of the input hardq_steepg (d2_lo_corr.py)",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['hqsgQc'] = hardq_steepg quark c [d2_lo_corr.py]",
   "value": 0.55,
   "printed": "0.55"
  },
  {
   "id": "hqsgQa",
   "macro": "\\NumInHqSgQa",
   "what": "quark power a of x of the input hardq_steepg",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "int",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['hqsgQa'] = hardq_steepg quark a",
   "value": 1.0,
   "printed": "1"
  },
  {
   "id": "hqsgGc",
   "macro": "\\NumInHqSgGc",
   "what": "gluon momentum fraction of the input hardq_steepg",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['hqsgGc'] = hardq_steepg gluon c",
   "value": 0.45,
   "printed": "0.45"
  },
  {
   "id": "hqsgGa",
   "macro": "\\NumInHqSgGa",
   "what": "gluon power a of x of the input hardq_steepg",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['hqsgGa'] = hardq_steepg gluon a",
   "value": -0.45,
   "printed": "-0.45"
  },
  {
   "id": "sqhgQc",
   "macro": "\\NumInSqHgQc",
   "what": "quark momentum fraction of the input softq_hardg (d2_lo_corr.py)",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['sqhgQc'] = softq_hardg quark c [d2_lo_corr.py]",
   "value": 0.3,
   "printed": "0.30"
  },
  {
   "id": "sqhgQa",
   "macro": "\\NumInSqHgQa",
   "what": "quark power a of x of the input softq_hardg",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f1",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['sqhgQa'] = softq_hardg quark a",
   "value": -0.3,
   "printed": "-0.3"
  },
  {
   "id": "sqhgGc",
   "macro": "\\NumInSqHgGc",
   "what": "gluon momentum fraction of the input softq_hardg",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['sqhgGc'] = softq_hardg gluon c",
   "value": 0.7,
   "printed": "0.70"
  },
  {
   "id": "sqhgGa",
   "macro": "\\NumInSqHgGa",
   "what": "gluon power a of x of the input softq_hardg",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "int",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['sqhgGa'] = softq_hardg gluon a",
   "value": 1.0,
   "printed": "1"
  },
  {
   "id": "tOneQa",
   "macro": "\\NumInTOneQa",
   "what": "quark power -l_q of x of the large-time input T1 (own_inversion.py)",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f1",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tOneQa'] = T1 quark power -0.2 [own_inversion.py]",
   "value": -0.2,
   "printed": "-0.2"
  },
  {
   "id": "tOneGa",
   "macro": "\\NumInTOneGa",
   "what": "gluon power -l_g of x of the large-time input T1",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f1",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tOneGa'] = T1 gluon power -0.1",
   "value": -0.1,
   "printed": "-0.1"
  },
  {
   "id": "tOneXq",
   "macro": "\\NumInTOneXq",
   "what": "quark momentum fraction of the large-time input T1",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f1",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tOneXq'] = T1 quark fraction",
   "value": 0.6,
   "printed": "0.6"
  },
  {
   "id": "tOneXg",
   "macro": "\\NumInTOneXg",
   "what": "gluon momentum fraction 1 - m_q of the large-time input T1",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f1",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tOneXg'] = T1 gluon fraction",
   "value": 0.4,
   "printed": "0.4"
  },
  {
   "id": "tTwoQa",
   "macro": "\\NumInTTwoQa",
   "what": "quark power -l_q of x of the large-time input T2 (own_inversion.py)",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tTwoQa'] = T2 quark power -0.25 [own_inversion.py]",
   "value": -0.25,
   "printed": "-0.25"
  },
  {
   "id": "tTwoGa",
   "macro": "\\NumInTTwoGa",
   "what": "gluon power -l_g of x of the large-time input T2",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f1",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tTwoGa'] = T2 gluon power -0.3",
   "value": -0.3,
   "printed": "-0.3"
  },
  {
   "id": "tTwoXq",
   "macro": "\\NumInTTwoXq",
   "what": "quark momentum fraction of the large-time input T2",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tTwoXq'] = T2 quark fraction",
   "value": 0.45,
   "printed": "0.45"
  },
  {
   "id": "tTwoXg",
   "macro": "\\NumInTTwoXg",
   "what": "gluon momentum fraction 1 - m_q of the large-time input T2",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tTwoXg'] = T2 gluon fraction",
   "value": 0.55,
   "printed": "0.55"
  },
  {
   "id": "thresholdScanLo",
   "macro": "\\NumThresholdScanLo",
   "what": "lowest scale of the tabulated CT18NNLO scale scan, GeV",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/tabulated_curve/Q[0]",
   "value": 1.5,
   "printed": "1.5"
  },
  {
   "id": "talbotDigits",
   "macro": "\\NumTalbotDigits",
   "what": "Talbot working digits of inputs A and steep",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "inputs/A/digits",
   "value": 50.0,
   "printed": "50"
  },
  {
   "id": "talbotTerms",
   "macro": "\\NumTalbotTerms",
   "what": "Talbot terms of inputs A and steep",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "inputs/A/talbot_terms",
   "value": 48.0,
   "printed": "48"
  },
  {
   "id": "talbotDigitsHigh",
   "macro": "\\NumTalbotDigitsHigh",
   "what": "Talbot working digits of the higher-precision (valence-like) rows",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "inputs/valence/digits",
   "value": 100.0,
   "printed": "100"
  },
  {
   "id": "talbotTermsHigh",
   "macro": "\\NumTalbotTermsHigh",
   "what": "Talbot terms of the higher-precision (valence-like) rows",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "inputs/valence/talbot_terms",
   "value": 96.0,
   "printed": "96"
  },
  {
   "id": "bandFirstEnd",
   "macro": "\\NumBandFirstEnd",
   "what": "last tabulated CT18NNLO scale below m_b, end of the first band piece, GeV",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/figs_v1/fig1_band.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "band_pieces[0]/Q_last",
   "value": 4.579436964478545,
   "printed": "4.58"
  },
  {
   "id": "mbCT",
   "macro": "\\NumMbCT",
   "what": "CT18 bottom threshold m_b, GeV",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "m_b",
   "value": 4.75,
   "printed": "4.75"
  },
  {
   "id": "ctHessianPairs",
   "macro": "\\NumCTHessianPairs",
   "what": "CT18NNLO Hessian eigenvector pairs (members/2)",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "pdf_hessian_uncertainty/n_members / 2",
   "value": 29.0,
   "printed": "29"
  },
  {
   "id": "ctHessianCL",
   "macro": "\\NumCTHessianCL",
   "what": "input confidence level of the CT18NNLO Hessian set, percent",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "100 erf(1/(sqrt(2) pdf_hessian_uncertainty/cl_scale))",
   "value": 90.00301889217572,
   "printed": "90"
  },
  {
   "id": "alphasLow",
   "macro": "\\NumAlphasLow",
   "what": "alpha_s(M_Z) of the lower coupling-variation set",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "parser_validation/alphas_mz/CT18NNLO/info - alphas_results.json delta_alphas_grid/2",
   "value": 0.11599999999999999,
   "printed": "0.116"
  },
  {
   "id": "alphasHigh",
   "macro": "\\NumAlphasHigh",
   "what": "alpha_s(M_Z) of the upper coupling-variation set",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "parser_validation/alphas_mz/CT18NNLO/info + alphas_results.json delta_alphas_grid/2",
   "value": 0.12,
   "printed": "0.120"
  },
  {
   "id": "thresholdScanN",
   "macro": "\\NumThresholdScanN",
   "what": "points of the tabulated scale scan near the bottom threshold",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "len(threshold_mb/tabulated_curve/Q)",
   "value": 72.0,
   "printed": "72"
  },
  {
   "id": "interpLowQ",
   "macro": "\\NumInterpLowQ",
   "what": "scale of the low-scale interpolation comparison, GeV",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/interp_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "scales[0]",
   "value": 1.5,
   "printed": "1.5"
  },
  {
   "id": "fitZeta1",
   "macro": "\\NumFitZetaOne",
   "what": "zeta of point 1 of the four-point large-time fit (fit key 4pt_32-256)",
   "sec": "AppI",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of key [1] of T1/v",
   "value": 32.0,
   "printed": "32"
  },
  {
   "id": "fitZeta2",
   "macro": "\\NumFitZetaTwo",
   "what": "zeta of point 2 of the four-point large-time fit (fit key 4pt_32-256)",
   "sec": "AppI",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of key [2] of T1/v",
   "value": 64.0,
   "printed": "64"
  },
  {
   "id": "fitZeta3",
   "macro": "\\NumFitZetaThree",
   "what": "zeta of point 3 of the four-point large-time fit (fit key 4pt_32-256)",
   "sec": "AppI",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of key [3] of T1/v",
   "value": 128.0,
   "printed": "128"
  },
  {
   "id": "fitZeta4",
   "macro": "\\NumFitZetaFour",
   "what": "zeta of point 4 of the four-point large-time fit (fit key 4pt_32-256)",
   "sec": "AppI",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of key [4] of T1/v",
   "value": 256.0,
   "printed": "256"
  },
  {
   "id": "zetaLargeEval",
   "macro": "\\NumZetaLargeEval",
   "what": "zeta of the proton-like large-time evaluation (row of zR at 128)",
   "sec": "AppI",
   "claim": 4,
   "src": "plan/story/chain/chain_asymptotic.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[5]/zeta",
   "value": 128.0,
   "printed": "128"
  },
  {
   "id": "heraEp",
   "macro": "\\NumHeraEp",
   "what": "HERA proton beam energy of the combined NC e+p data, GeV",
   "sec": "AppE",
   "claim": "HERA",
   "src": "formula",
   "fmt": "int",
   "tag": "cited",
   "status": "DOC",
   "note": "HERAcomb; build_v1.py checked results_dx.json config/arm and s_CM_GeV2 when the ledger was built",
   "settle": null,
   "field": "FORMULAS['heraEp'] = HERA proton beam energy 920 GeV [cited: HERAcomb]",
   "value": 920.0,
   "printed": "920"
  },
  {
   "id": "hWinTenLo",
   "macro": "\\NumHWinTenLo",
   "what": "end 0 of the HERA Q^2 group around 10 GeV^2, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/windows/10[0]",
   "value": 8.5,
   "printed": "8.5"
  },
  {
   "id": "hWinTenHi",
   "macro": "\\NumHWinTenHi",
   "what": "end 2 of the HERA Q^2 group around 10 GeV^2, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/windows/10[2]",
   "value": 12.0,
   "printed": "12"
  },
  {
   "id": "hWinThirtyFiveLo",
   "macro": "\\NumHWinThirtyFiveLo",
   "what": "end 0 of the HERA Q^2 group around 35 GeV^2, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/windows/35[0]",
   "value": 27.0,
   "printed": "27"
  },
  {
   "id": "hWinThirtyFiveHi",
   "macro": "\\NumHWinThirtyFiveHi",
   "what": "end 2 of the HERA Q^2 group around 35 GeV^2, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/windows/35[2]",
   "value": 45.0,
   "printed": "45"
  },
  {
   "id": "hWinFiveHundredLo",
   "macro": "\\NumHWinFiveHundredLo",
   "what": "end 0 of the HERA Q^2 group around 500 GeV^2, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/windows/500[0]",
   "value": 400.0,
   "printed": "400"
  },
  {
   "id": "hWinFiveHundredHi",
   "macro": "\\NumHWinFiveHundredHi",
   "what": "end 2 of the HERA Q^2 group around 500 GeV^2, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/windows/500[2]",
   "value": 650.0,
   "printed": "650"
  },
  {
   "id": "hOneQSqMin",
   "macro": "\\NumHOneQSqMin",
   "what": "lower Q^2 end of the H1 power-fit domain, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "formula",
   "fmt": "f1",
   "tag": "cited",
   "status": "DOC",
   "note": "H1rise2001; build_v1.py checked hera_expectation.json a_H1/range when the ledger was built",
   "settle": null,
   "field": "FORMULAS['hOneQSqMin'] = lower Q^2 end 3.5 GeV^2 of the H1 power fit [cited: H1rise2001]",
   "value": 3.5,
   "printed": "3.5"
  },
  {
   "id": "beyondH1Weight10",
   "macro": "\\NumBeyondHOneWeightTen",
   "what": "sum of the normalized weights P_i (F2 dx measure, Eq. f2disc) of the points with x > 0.01 in the 10 GeV^2 group, percent",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/10/weight_fraction_beyond_H1_x_range",
   "value": 0.5456463981271913,
   "printed": "55"
  },
  {
   "id": "beyondH1Weight35",
   "macro": "\\NumBeyondHOneWeightThirtyFive",
   "what": "sum of the normalized weights P_i (F2 dx measure, Eq. f2disc) of the points with x > 0.01 in the 35 GeV^2 group, percent",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/35/weight_fraction_beyond_H1_x_range",
   "value": 0.6151583953664689,
   "printed": "62"
  },
  {
   "id": "hWinTenXMax",
   "macro": "\\NumHWinTenXMax",
   "what": "upper x end of the 10 GeV^2 group",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/10/x_max",
   "value": 0.02,
   "printed": "0.02"
  },
  {
   "id": "hWinThirtyFiveXMax",
   "macro": "\\NumHWinThirtyFiveXMax",
   "what": "upper x end of the 35 GeV^2 group",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/35/x_max",
   "value": 0.03200001,
   "printed": "0.032"
  },
  {
   "id": "halfA0",
   "macro": "\\NumHalfAOne",
   "what": "check-10 half-spacing truth amplitude [0]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/A_truths[0]",
   "value": 0.003125,
   "printed": "0.003125"
  },
  {
   "id": "halfA1",
   "macro": "\\NumHalfATwo",
   "what": "check-10 half-spacing truth amplitude [1]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/A_truths[1]",
   "value": 0.053125,
   "printed": "0.053125"
  },
  {
   "id": "halfA2",
   "macro": "\\NumHalfAThree",
   "what": "check-10 half-spacing truth amplitude [2]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/A_truths[2]",
   "value": 0.115625,
   "printed": "0.115625"
  },
  {
   "id": "halfA3",
   "macro": "\\NumHalfAFour",
   "what": "check-10 half-spacing truth amplitude [3]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/A_truths[3]",
   "value": 0.159375,
   "printed": "0.159375"
  },
  {
   "id": "halfA4",
   "macro": "\\NumHalfAFive",
   "what": "check-10 half-spacing truth amplitude [4]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/A_truths[4]",
   "value": 0.284375,
   "printed": "0.284375"
  },
  {
   "id": "halfA5",
   "macro": "\\NumHalfASix",
   "what": "check-10 half-spacing truth amplitude [5]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/A_truths[5]",
   "value": 1.003125,
   "printed": "1.003125"
  },
  {
   "id": "halfSpacingMaxA",
   "macro": "\\NumHalfSpacingMaxA",
   "what": "truth amplitude of the largest half-spacing coverage change",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A of the check10_half_spacing/table/<cell>/coverage/<A> entry of largest |half_minus_grid_accepted_set| (the same truth as halfSpacingCovGridAtMax)",
   "value": 0.115625,
   "printed": "0.115625"
  },
  {
   "id": "halfSpacingMaxALo",
   "macro": "\\NumHalfSpacingMaxALo",
   "what": "member below that truth (truth - A_spacing/2)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "halfSpacingMaxA - config/A_spacing/2",
   "value": 0.1125,
   "printed": "0.1125"
  },
  {
   "id": "halfSpacingMaxAHi",
   "macro": "\\NumHalfSpacingMaxAHi",
   "what": "member above that truth (truth + A_spacing/2)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f5",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "halfSpacingMaxA + config/A_spacing/2",
   "value": 0.11875000000000001,
   "printed": "0.11875"
  },
  {
   "id": "reestA0",
   "macro": "\\NumReestAOne",
   "what": "re-estimated-input (check 8) amplitude [0]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/A_coverage[0]",
   "value": 0.0,
   "printed": "0"
  },
  {
   "id": "reestA1",
   "macro": "\\NumReestATwo",
   "what": "re-estimated-input (check 8) amplitude [1]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/A_coverage[1]",
   "value": 0.5,
   "printed": "0.5"
  },
  {
   "id": "reestA2",
   "macro": "\\NumReestAThree",
   "what": "re-estimated-input (check 8) amplitude [2]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/A_coverage[2]",
   "value": 1.0,
   "printed": "1"
  },
  {
   "id": "reestA3",
   "macro": "\\NumReestAFour",
   "what": "re-estimated-input (check 8) amplitude [3]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/A_coverage[3]",
   "value": 1.5,
   "printed": "1.5"
  },
  {
   "id": "reestA4",
   "macro": "\\NumReestAFive",
   "what": "re-estimated-input (check 8) amplitude [4]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/A_coverage[4]",
   "value": 3.0,
   "printed": "3"
  },
  {
   "id": "covTestLow",
   "macro": "\\NumCovTestLow",
   "what": "lower true coverage used to test the rejection rule",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "coverage in the key name [0] of config/P_pass_one_point_if_true_coverage_*",
   "value": 0.65,
   "printed": "0.65"
  },
  {
   "id": "covTestHigh",
   "macro": "\\NumCovTestHigh",
   "what": "higher true coverage used to test the rejection rule",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "coverage in the key name [1] of config/P_pass_one_point_if_true_coverage_*",
   "value": 0.67,
   "printed": "0.67"
  },
  {
   "id": "resWindowHi",
   "macro": "\\NumResWindowHi",
   "what": "upper x end of the resummed comparison window",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "window_breaks[4]",
   "value": 0.8,
   "printed": "0.8"
  },
  {
   "id": "resFitInputQ",
   "macro": "\\NumResFitInputQ",
   "what": "input scale Q_min of both NNPDF3.1sx fits, GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "formula",
   "fmt": "f2",
   "tag": "cited",
   "status": "DOC",
   "note": "BallResum2018, arXiv:1710.05935v2 p. 11; build_v1.py checked QMin of both .info files when the ledger was built",
   "settle": null,
   "field": "FORMULAS['resFitInputQ'] = input scale 1.64 GeV of the NNPDF3.1sx fits [cited: BallResum2018 p. 11]",
   "value": 1.64,
   "printed": "1.64"
  },
  {
   "id": "resQThirty",
   "macro": "\\NumResQThirty",
   "what": "fifth scale of the resummed comparison grid, GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "(1 Oct 2026) row label of Table resummed; 30 GeV is outside the scales typed as definitions",
   "settle": null,
   "field": "Qs[4]",
   "value": 30.0,
   "printed": "30"
  },
  {
   "id": "resMb",
   "macro": "\\NumResMb",
   "what": "m_b of the NNPDF3.1sx sets, GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "the .info key MBottom of the NNPDF3.1sx grids (grid metadata), read by lhapdf_min.py",
   "settle": null,
   "field": "identity/NNPDF31sx_nnlonllx_as_0118/mb",
   "value": 4.92,
   "printed": "4.92"
  },
  {
   "id": "resDistMb",
   "macro": "\\NumResDistMb",
   "what": "distance of the 5 GeV row above m_b, GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "Qs[2] - identity/<nnlonllx>/mb",
   "value": 0.08000000000000007,
   "printed": "0.08"
  },
  {
   "id": "corrSqSoftqHardgQ0",
   "macro": "\\NumCorrSqSoftqHardgQZero",
   "what": "corr^2 of the admissible input softq_hardg at its starting scale Q0 = sqrt(2) GeV (tau = 0), n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/softq_q0.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "run() of d2_lo_corr.py at Q0 with its Q0 settings; the valence-like control reproduces 0.6768264899 (an earlier review quoted 0.660)",
   "settle": null,
   "field": "softq_hardg/corr2",
   "value": 0.6598312181190473,
   "printed": "0.660"
  },
  {
   "id": "saddleSmall2",
   "macro": "\\NumSaddleSmallRatioTwo",
   "what": "kappa from the saddle relation over the LO kappa on W_s = [1e-6, 1e-2], Q = 2 GeV",
   "sec": "S2",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa[1]/saddle / kappa[1]/exact",
   "value": 1.8505875642304102,
   "printed": "1.85"
  },
  {
   "id": "saddleSmall10",
   "macro": "\\NumSaddleSmallRatioTen",
   "what": "kappa from the saddle relation over the LO kappa on W_s = [1e-6, 1e-2], Q = 10 GeV",
   "sec": "S2",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa[3]/saddle / kappa[3]/exact",
   "value": 1.2091292659015649,
   "printed": "1.21"
  },
  {
   "id": "saddleSmall100",
   "macro": "\\NumSaddleSmallRatioHundred",
   "what": "kappa from the saddle relation over the LO kappa on W_s = [1e-6, 1e-2], Q = 100 GeV",
   "sec": "S2",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa[5]/saddle / kappa[5]/exact",
   "value": 1.1144888787169849,
   "printed": "1.11"
  },
  {
   "id": "saddleMid2",
   "macro": "\\NumSaddleMidRatioTwo",
   "what": "kappa from the saddle relation over the LO kappa on the separately normalized window W_m = [1e-4, 1e-2], Q = 2 GeV",
   "sec": "AppI",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "small_x_detail/kappa_mid[0]/saddle_over_exact",
   "value": 1.0915829339568033,
   "printed": "1.09"
  },
  {
   "id": "saddleLocalExp2",
   "macro": "\\NumSaddleLocalExpTwo",
   "what": "local exponent lam_P = -d ln P/d ln x of the CT18NNLO momentum density at x = 1e-6, Q = 2 GeV (saddle point N = 1 + lam_P next to the pole of gamma_+ at N = 1)",
   "sec": "AppI",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "small_x_detail/local_exponent[0]/lamP",
   "value": 0.02649452253408302,
   "printed": "0.03"
  },
  {
   "id": "KAvarLo10",
   "macro": "\\NumResKAVarLoTen",
   "what": "smallest kernel part K_A at 10 GeV over the 27 numerical variants of the replica-basis evolution (x_min, weight floor, SVD cutoff), percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "variant_range/10.0/K_A/min",
   "value": -0.0008641807079422525,
   "printed": "-0.09"
  },
  {
   "id": "KAvarHi10",
   "macro": "\\NumResKAVarHiTen",
   "what": "largest K_A at 10 GeV over the same variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "variant_range/10.0/K_A/max",
   "value": 0.000402652731340325,
   "printed": "0.04"
  },
  {
   "id": "nA3Variants",
   "macro": "\\NumResNVariants",
   "what": "number of numerical variants of the replica-basis evolution",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "variant_range/10.0/K_A/n",
   "value": 27.0,
   "printed": "27"
  },
  {
   "id": "rNLO2",
   "macro": "\\NumRNLOTwo",
   "what": "residual of the NLO drift identity, drift on the grid over the NLO prediction minus one, at Q = 2 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[0]/r_NLO_recomputed",
   "value": -3.249083362277805e-05,
   "printed": "-0.003"
  },
  {
   "id": "rNLO5",
   "macro": "\\NumRNLOFive",
   "what": "residual of the NLO drift identity, drift on the grid over the NLO prediction minus one, at Q = 5 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[1]/r_NLO_recomputed",
   "value": 0.0004998733645693587,
   "printed": "0.050"
  },
  {
   "id": "rNLO10",
   "macro": "\\NumRNLOTen",
   "what": "residual of the NLO drift identity, drift on the grid over the NLO prediction minus one, at Q = 10 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[2]/r_NLO_recomputed",
   "value": -7.774484594136322e-05,
   "printed": "-0.008"
  },
  {
   "id": "rNLO100",
   "macro": "\\NumRNLOHundred",
   "what": "residual of the NLO drift identity, drift on the grid over the NLO prediction minus one, at Q = 100 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[3]/r_NLO_recomputed",
   "value": -0.0002902594071081399,
   "printed": "-0.029"
  },
  {
   "id": "ctContXu",
   "macro": "\\NumCTContXu",
   "what": "upper end of the tabulated part of the CT18NNLO input of the CT18-based LO trajectory (continued above by (1-x)^b matched to the local logarithmic derivative)",
   "sec": "AppI",
   "claim": "bg",
   "src": "plan/analytic/verify/lo_curve/pilot.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "options/A/xu",
   "value": 0.98,
   "printed": "0.98"
  },
  {
   "id": "ctContPowShift",
   "macro": "\\NumCTContPowShift",
   "what": "shift of the continued small-x power in the continuation test",
   "sec": "AppI",
   "claim": "bg",
   "src": "plan/analytic/verify/lo_curve/pilot.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "options/A_lam+0.1/lam_shift",
   "value": 0.1,
   "printed": "0.1"
  },
  {
   "id": "ctContSens",
   "macro": "\\NumCTContSens",
   "what": "largest relative change of kappa on the CT18-based LO trajectory (at Q = 2, 5, 10, 100 and 10^4 GeV) when the small-x continuation point moves to 1e-5 or 1e-7 or the continued power shifts by 0.1 either way",
   "sec": "AppI",
   "claim": "bg",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over A_xc1e-5, A_xc1e-7, A_lam+0.1, A_lam-0.1 and Q of |variant_rel_change/<k>/<Q>|",
   "value": 5.930589122216112e-05,
   "printed": "5.9e-05"
  },
  {
   "id": "kjRatioMin",
   "macro": "\\NumKjointRatioMin",
   "what": "smallest kappa_joint/kappa of the three plotted LO inputs at 2, 10, 100, 10^4 GeV",
   "sec": "S5",
   "claim": 5,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "an independent recomputation gave 1.034 to 1.082",
   "settle": null,
   "field": "min over inputs A, steep, valence and Q = 2, 10, 100, 1e4 GeV of curves/<input>/kappa_joint / kappa",
   "value": 1.0341406139801048,
   "printed": "1.034"
  },
  {
   "id": "kjRatioMax",
   "macro": "\\NumKjointRatioMax",
   "what": "largest kappa_joint/kappa on the same rows",
   "sec": "S5",
   "claim": 5,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over inputs A, steep, valence and Q = 2, 10, 100, 1e4 GeV of curves/<input>/kappa_joint / kappa",
   "value": 1.0823992725588651,
   "printed": "1.082"
  },
  {
   "id": "rScaleSd",
   "macro": "\\NumRScaleSd",
   "what": "sd of the normal scale factor of the longitudinal ratio per pseudo-data set",
   "sec": "AppI",
   "claim": "HERA",
   "src": "formula",
   "fmt": "f1",
   "tag": "formula",
   "status": "DOC",
   "note": "taskE_calibration.py Noise.draw: Rs = max(1 + 0.5 z, 0.05); build_v1.py checked the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['rScaleSd'] = sd 0.5 of the R scale factor [taskE_calibration.py Noise.draw]",
   "value": 0.5,
   "printed": "0.5"
  },
  {
   "id": "rScaleFloor",
   "macro": "\\NumRScaleFloor",
   "what": "floor of that scale factor",
   "sec": "AppI",
   "claim": "HERA",
   "src": "formula",
   "fmt": "f2",
   "tag": "formula",
   "status": "DOC",
   "note": "the same line of taskE_calibration.py",
   "settle": null,
   "field": "FORMULAS['rScaleFloor'] = floor 0.05 of the R scale factor [taskE_calibration.py Noise.draw]",
   "value": 0.05,
   "printed": "0.05"
  },
  {
   "id": "corrSqSteepQ0",
   "macro": "\\NumCorrSqSteepQZero",
   "what": "corr^2(s, xi) of the steep LO input at its starting scale Q0 (zeta = 0)",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "steep[0]/corr2",
   "value": 0.9403031050460235,
   "printed": "0.940"
  },
  {
   "id": "mbRiseQlo",
   "macro": "\\NumMbRiseQlo",
   "what": "lower grid scale of the rising step of the 72-point CT18NNLO scan, GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/tabulated_curve/rises[0]/Q_lo",
   "value": 4.579436964478545,
   "printed": "4.58"
  },
  {
   "id": "mbRiseQhi",
   "macro": "\\NumMbRiseQhi",
   "what": "upper grid scale of the rising step of the 72-point CT18NNLO scan, GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/tabulated_curve/rises[0]/Q_hi",
   "value": 5.184059230956291,
   "printed": "5.18"
  },
  {
   "id": "mbStep_spline",
   "macro": "\\NumMbOneSidedStep",
   "what": "kappa above / kappa below m_b - 1 with the one-sided spline derivative, percent",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/one_sided/spline_above/kappa / spline_below/kappa - 1",
   "value": 0.07415429753353808,
   "printed": "7.4"
  },
  {
   "id": "mbStep_three_point",
   "macro": "\\NumMbOneSidedStepThreePt",
   "what": "kappa above / kappa below m_b - 1 with the one-sided three_point derivative, percent",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/one_sided/three_point_above/kappa / three_point_below/kappa - 1",
   "value": 0.05767115538879475,
   "printed": "5.8"
  },
  {
   "id": "mbStep_two_point",
   "macro": "\\NumMbOneSidedStepTwoPt",
   "what": "kappa above / kappa below m_b - 1 with the one-sided two_point derivative, percent",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/one_sided/two_point_above/kappa / two_point_below/kappa - 1",
   "value": -0.027866079938080435,
   "printed": "-2.8"
  },
  {
   "id": "windowPartTwo",
   "macro": "\\NumWindowPartTwo",
   "what": "LO windowed minus LO full-range kappa at 2 GeV, relative",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/decomp_window_part_LO_W_minus_LO_full / rows[0]/kappa",
   "value": -0.0004496289215173906,
   "printed": "-0.045"
  },
  {
   "id": "xminOverFit",
   "macro": "\\NumXminOverFit",
   "what": "x_min change of kappa at 10^4 GeV divided by the 68 percent fit uncertainty there",
   "sec": "S6",
   "claim": 6,
   "src": "calc/endpoint_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "endpoint rows[3]/rel_pct_10000 / alphas_results.json combined[4]/fit_68_pct",
   "value": 2.702808506459023,
   "printed": "2.7"
  },
  {
   "id": "fitUncPctTenTeV",
   "macro": "\\NumFitUncPctTenTeV",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa at Q = 10^4 GeV, percent of kappa",
   "sec": "S6",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[4]/fit_68_pct",
   "value": 0.6365148196315248,
   "printed": "0.64"
  },
  {
   "id": "h1RateSignif",
   "macro": "\\NumHOneRateSignif",
   "what": "H1 rate a divided by its stat and syst uncertainties in quadrature",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "a_H1/value / sqrt(a_H1/stat^2 + a_H1/syst^2)",
   "value": 12.264981815464711,
   "printed": "12"
  },
  {
   "id": "famTail",
   "macro": "\\NumFamTailCount",
   "what": "zero-spread pseudo-data sets with v_null >= v_data at 35 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/p_single_tail_count",
   "value": 122.0,
   "printed": "122"
  },
  {
   "id": "famNrep",
   "macro": "\\NumFamNrep",
   "what": "zero-spread pseudo-data sets behind the 35 GeV^2 tail probability",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/p_single_nrep",
   "value": 100000.0,
   "printed": "100000"
  },
  {
   "id": "famBoundLo95",
   "macro": "\\NumFamBoundLo",
   "what": "lower end of the 95 percent Clopper-Pearson range of the family bound",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "monte_carlo_uncertainty_on_the_bound[\"<tail>/<nrep>\"]/bound_cp95_x32[0]",
   "value": 0.03242355284050626,
   "printed": "0.032"
  },
  {
   "id": "famBoundHi95",
   "macro": "\\NumFamBoundHi",
   "what": "upper end of the same range",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "monte_carlo_uncertainty_on_the_bound[\"<tail>/<nrep>\"]/bound_cp95_x32[1]",
   "value": 0.046608296833503766,
   "printed": "0.047"
  },
  {
   "id": "famXmax",
   "macro": "\\NumFamXmax",
   "what": "largest x of the points used to form the family of scale triples",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "x_max",
   "value": 0.05,
   "printed": "0.05"
  },
  {
   "id": "famMinCommon",
   "macro": "\\NumFamMinCommon",
   "what": "minimum number of common x points of a triple in the primary family",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "the integer in \"at least N common x\" of primary_family/rule",
   "value": 2.0,
   "printed": "2"
  },
  {
   "id": "famSmallMinCommon",
   "macro": "\\NumFamSmallMinCommon",
   "what": "minimum number of common x points of the smallest family that contains all three windows",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/smallest_enumerated_family_containing_all_three/minimum_common_points",
   "value": 4.0,
   "printed": "4"
  },
  {
   "id": "resReconMax",
   "macro": "\\NumResReconMax",
   "what": "largest weighted residual of the resummed input fitted in the fixed-order replica span, residual/(Pbar + floor), percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "central/fit/maxres_A",
   "value": 0.010154176254253142,
   "printed": "1.0"
  },
  {
   "id": "resReconRms",
   "macro": "\\NumResReconRms",
   "what": "rms of the same weighted residual over the nodes of both species, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "central/fit/rmsres_A",
   "value": 0.0032241856500750004,
   "printed": "0.3"
  },
  {
   "id": "resFitFloor",
   "macro": "\\NumResFitFloor",
   "what": "floor added to Pbar in the weight 1/(Pbar + floor) of the central reconstruction",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/central/floor",
   "value": 0.01,
   "printed": "0.01"
  },
  {
   "id": "bandUnc0",
   "macro": "\\NumBandUncTwo",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[0], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[0]/fit_68_pct",
   "value": 2.170088130235367,
   "printed": "2.17"
  },
  {
   "id": "bandUnc1",
   "macro": "\\NumBandUncTen",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[1], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[1]/fit_68_pct",
   "value": 1.1222052499464372,
   "printed": "1.12"
  },
  {
   "id": "bandUnc2",
   "macro": "\\NumBandUncHundred",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[2], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[2]/fit_68_pct",
   "value": 0.8167663842523434,
   "printed": "0.82"
  },
  {
   "id": "bandUnc3",
   "macro": "\\NumBandUncThousand",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[3], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[3]/fit_68_pct",
   "value": 0.7002645944563878,
   "printed": "0.70"
  },
  {
   "id": "bandUnc4",
   "macro": "\\NumBandUncTenTeV",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[4], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[4]/fit_68_pct",
   "value": 0.6365148196315248,
   "printed": "0.64"
  },
  {
   "id": "heraXCut",
   "macro": "\\NumHeraXCut",
   "what": "upper x cut of the common x points of the HERA scale groups",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/x_max",
   "value": 0.05,
   "printed": "0.05"
  },
  {
   "id": "heraNTen",
   "macro": "\\NumHeraNTen",
   "what": "number of common x points of the Q^2 = 10.0 GeV^2 group (x at most the x cut)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/n_common",
   "value": 7.0,
   "printed": "7"
  },
  {
   "id": "heraXTenOne",
   "macro": "\\NumHeraXTenOne",
   "what": "common x point 1 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[0]",
   "value": 0.0003199998598945911,
   "printed": "0.00032"
  },
  {
   "id": "heraXTenTwo",
   "macro": "\\NumHeraXTenTwo",
   "what": "common x point 2 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[1]",
   "value": 0.0005000002297710942,
   "printed": "0.0005"
  },
  {
   "id": "heraXTenThree",
   "macro": "\\NumHeraXTenThree",
   "what": "common x point 3 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[2]",
   "value": 0.0007999998642370887,
   "printed": "0.0008"
  },
  {
   "id": "heraXTenFour",
   "macro": "\\NumHeraXTenFour",
   "what": "common x point 4 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[3]",
   "value": 0.00130000001886904,
   "printed": "0.0013"
  },
  {
   "id": "heraXTenFive",
   "macro": "\\NumHeraXTenFive",
   "what": "common x point 5 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[4]",
   "value": 0.002000000196844393,
   "printed": "0.002"
  },
  {
   "id": "heraXTenSix",
   "macro": "\\NumHeraXTenSix",
   "what": "common x point 6 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[5]",
   "value": 0.005000001832740519,
   "printed": "0.005"
  },
  {
   "id": "heraXTenSeven",
   "macro": "\\NumHeraXTenSeven",
   "what": "common x point 7 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[6]",
   "value": 0.02000000010856292,
   "printed": "0.02"
  },
  {
   "id": "heraXTen",
   "macro": "\\NumHeraXTen",
   "what": "common x points of the Q^2 = 10.0 GeV^2 group; the macro expands to heraXTenOne, heraXTenTwo, heraXTenThree, heraXTenFour, heraXTenFive, heraXTenSix, heraXTenSeven; the ledger value is their number",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/n_common",
   "value": 7.0,
   "printed": "7"
  },
  {
   "id": "heraNThirtyFive",
   "macro": "\\NumHeraNThirtyFive",
   "what": "number of common x points of the Q^2 = 35.0 GeV^2 group (x at most the x cut)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/n_common",
   "value": 9.0,
   "printed": "9"
  },
  {
   "id": "heraXThirtyFiveOne",
   "macro": "\\NumHeraXThirtyFiveOne",
   "what": "common x point 1 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[0]",
   "value": 0.0007999998642370887,
   "printed": "0.0008"
  },
  {
   "id": "heraXThirtyFiveTwo",
   "macro": "\\NumHeraXThirtyFiveTwo",
   "what": "common x point 2 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[1]",
   "value": 0.00130000001886904,
   "printed": "0.0013"
  },
  {
   "id": "heraXThirtyFiveThree",
   "macro": "\\NumHeraXThirtyFiveThree",
   "what": "common x point 3 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[2]",
   "value": 0.002000000196844393,
   "printed": "0.002"
  },
  {
   "id": "heraXThirtyFiveFour",
   "macro": "\\NumHeraXThirtyFiveFour",
   "what": "common x point 4 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[3]",
   "value": 0.0032000015013650125,
   "printed": "0.0032"
  },
  {
   "id": "heraXThirtyFiveFive",
   "macro": "\\NumHeraXThirtyFiveFive",
   "what": "common x point 5 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[4]",
   "value": 0.005000001832740519,
   "printed": "0.005"
  },
  {
   "id": "heraXThirtyFiveSix",
   "macro": "\\NumHeraXThirtyFiveSix",
   "what": "common x point 6 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[5]",
   "value": 0.007999997898418687,
   "printed": "0.008"
  },
  {
   "id": "heraXThirtyFiveSeven",
   "macro": "\\NumHeraXThirtyFiveSeven",
   "what": "common x point 7 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[6]",
   "value": 0.012999998979767838,
   "printed": "0.013"
  },
  {
   "id": "heraXThirtyFiveEight",
   "macro": "\\NumHeraXThirtyFiveEight",
   "what": "common x point 8 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[7]",
   "value": 0.02000000010856292,
   "printed": "0.02"
  },
  {
   "id": "heraXThirtyFiveNine",
   "macro": "\\NumHeraXThirtyFiveNine",
   "what": "common x point 9 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[8]",
   "value": 0.03200001203783939,
   "printed": "0.032"
  },
  {
   "id": "heraXThirtyFive",
   "macro": "\\NumHeraXThirtyFive",
   "what": "common x points of the Q^2 = 35.0 GeV^2 group; the macro expands to heraXThirtyFiveOne, heraXThirtyFiveTwo, heraXThirtyFiveThree, heraXThirtyFiveFour, heraXThirtyFiveFive, heraXThirtyFiveSix, heraXThirtyFiveSeven, heraXThirtyFiveEight, heraXThirtyFiveNine; the ledger value is their number",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/n_common",
   "value": 9.0,
   "printed": "9"
  },
  {
   "id": "heraNFiveHundred",
   "macro": "\\NumHeraNFiveHundred",
   "what": "number of common x points of the Q^2 = 500.0 GeV^2 group (x at most the x cut)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/500.0/n_common",
   "value": 4.0,
   "printed": "4"
  },
  {
   "id": "heraXFiveHundredOne",
   "macro": "\\NumHeraXFiveHundredOne",
   "what": "common x point 1 of the Q^2 = 500.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/500.0/x[0]",
   "value": 0.012999998979767838,
   "printed": "0.013"
  },
  {
   "id": "heraXFiveHundredTwo",
   "macro": "\\NumHeraXFiveHundredTwo",
   "what": "common x point 2 of the Q^2 = 500.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/500.0/x[1]",
   "value": 0.02000000010856292,
   "printed": "0.02"
  },
  {
   "id": "heraXFiveHundredThree",
   "macro": "\\NumHeraXFiveHundredThree",
   "what": "common x point 3 of the Q^2 = 500.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/500.0/x[2]",
   "value": 0.03200001203783939,
   "printed": "0.032"
  },
  {
   "id": "heraXFiveHundredFour",
   "macro": "\\NumHeraXFiveHundredFour",
   "what": "common x point 4 of the Q^2 = 500.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/500.0/x[3]",
   "value": 0.050000013677701426,
   "printed": "0.05"
  },
  {
   "id": "heraXFiveHundred",
   "macro": "\\NumHeraXFiveHundred",
   "what": "common x points of the Q^2 = 500.0 GeV^2 group; the macro expands to heraXFiveHundredOne, heraXFiveHundredTwo, heraXFiveHundredThree, heraXFiveHundredFour; the ledger value is their number",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/500.0/n_common",
   "value": 4.0,
   "printed": "4"
  },
  {
   "id": "sxNegXFixed",
   "macro": "\\NumSxNegXFixed",
   "what": "smallest x grid node of 1e-6 <= x <= 0.99 at which member 0 of the fixed_order NNPDF3.1sx fit has a negative total momentum density at some Q grid node",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/negative_nodes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "sets/fixed_order/first_negative_x",
   "value": 0.86621622,
   "printed": "0.87"
  },
  {
   "id": "sxNegQFixed",
   "macro": "\\NumSxNegQFixed",
   "what": "largest Q grid node at which member 0 of the fixed_order NNPDF3.1sx fit has a negative total momentum density at some x grid node of 1e-6 <= x <= 0.99, GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/negative_nodes.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "sets/fixed_order/largest_Q_negative_GeV",
   "value": 6.2897452,
   "printed": "6"
  },
  {
   "id": "sxNegXRes",
   "macro": "\\NumSxNegXRes",
   "what": "smallest x grid node of 1e-6 <= x <= 0.99 at which member 0 of the resummed NNPDF3.1sx fit has a negative total momentum density at some Q grid node",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/negative_nodes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "sets/resummed/first_negative_x",
   "value": 0.89054054,
   "printed": "0.89"
  },
  {
   "id": "sxNegQRes",
   "macro": "\\NumSxNegQRes",
   "what": "largest Q grid node at which member 0 of the resummed NNPDF3.1sx fit has a negative total momentum density at some x grid node of 1e-6 <= x <= 0.99, GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/negative_nodes.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "sets/resummed/largest_Q_negative_GeV",
   "value": 5.5493622,
   "printed": "6"
  },
  {
   "id": "zetaTen",
   "macro": "\\NumZetaTen",
   "what": "zeta at Q = 10 GeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/zeta",
   "value": 0.6931471805599453,
   "printed": "0.69"
  },
  {
   "id": "zetaHundred",
   "macro": "\\NumZetaHundred",
   "what": "zeta at Q = 100 GeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/zeta",
   "value": 1.155995213272232,
   "printed": "1.16"
  },
  {
   "id": "lambdaAlt",
   "macro": "\\NumLambdaAlt",
   "what": "one-loop Lambda (n_f = 5) of the alternative map, GeV; it gives alpha_s(M_Z) = 0.118",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/zeta_lambda.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows/alternative/Lambda_GeV",
   "value": 0.088,
   "printed": "0.088"
  },
  {
   "id": "alphasMZAlt",
   "macro": "\\NumAlphasMZAlt",
   "what": "one-loop alpha_s(M_Z) for that Lambda (n_f = 5, M_Z = 91.1876 GeV)",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/zeta_lambda.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows/alternative/alphas_MZ",
   "value": 0.11803342742872494,
   "printed": "0.118"
  },
  {
   "id": "zetaAlt10",
   "macro": "\\NumZetaAltTen",
   "what": "zeta at Q = 10 GeV with the alternative Lambda (Q0^2 = 2 GeV^2, one loop)",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/zeta_lambda.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows/alternative/zeta/10",
   "value": 0.5331916553191675,
   "printed": "0.53"
  },
  {
   "id": "zetaAlt100",
   "macro": "\\NumZetaAltHundred",
   "what": "zeta at Q = 100 GeV with the alternative Lambda (Q0^2 = 2 GeV^2, one loop)",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/zeta_lambda.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows/alternative/zeta/100",
   "value": 0.9296130143788178,
   "printed": "0.93"
  },
  {
   "id": "zetaAlt10000",
   "macro": "\\NumZetaAltTenTeV",
   "what": "zeta at Q = 10000 GeV with the alternative Lambda (Q0^2 = 2 GeV^2, one loop)",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/zeta_lambda.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows/alternative/zeta/10000",
   "value": 1.433144285074171,
   "printed": "1.43"
  },
  {
   "id": "jTwoOverITwo",
   "macro": "\\NumJTwoOverITwo",
   "what": "J_2/I_zeta = 1 - Rperp/I of the proton-like input at 2 GeV, n_f = 5",
   "sec": "S7",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "1 - Rperp_over_I of the d2_rows.json row with input A, nf 5, Q 2",
   "value": 0.9986284906211218,
   "printed": "0.9986"
  },
  {
   "id": "jTwoOverITenTeV",
   "macro": "\\NumJTwoOverITenTeV",
   "what": "J_2/I_zeta of the proton-like input at 10^4 GeV, n_f = 5",
   "sec": "S7",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "1 - Rperp_over_I of the d2_rows.json row with input A, nf 5, Q 10000",
   "value": 0.9961560778528499,
   "printed": "0.9962"
  },
  {
   "id": "rLowTwo",
   "macro": "\\NumRlowTwo",
   "what": "R_low = 1 + P2KG of the proton-like input at 2 GeV, n_f = 5",
   "sec": "S7",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "1 + P2KG of the d2_rows.json row with input A, nf 5, Q 2",
   "value": 1.0034851574436379,
   "printed": "1.0035"
  },
  {
   "id": "rLowTenTeV",
   "macro": "\\NumRlowTenTeV",
   "what": "R_low of the proton-like input at 10^4 GeV, n_f = 5",
   "sec": "S7",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "1 + P2KG of the d2_rows.json row with input A, nf 5, Q 10000",
   "value": 1.015883086998032,
   "printed": "1.0159"
  },
  {
   "id": "otherEstTailMax",
   "macro": "\\NumOtherEstTailMax",
   "what": "largest number of zero-spread pseudo-data sets of the A = 0 member of the main belt at or above the data value, over the local linear and quadratic fits at 10 and 35 GeV^2 and the d ln x three-point derivative at 35 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/kde_fine_other.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max of null_tails/<cell>/n_tail over local_lin|10.0, local_lin|35.0, local_quad|10.0, local_quad|35.0, stencil3_dlnx|35.0",
   "value": 0.0,
   "printed": "0"
  },
  {
   "id": "pNullDlnxTen",
   "macro": "\\NumPNullDlnxTen",
   "what": "tail probability of Eq. (pval) of the d ln x three-point derivative at 10 GeV^2, from the M_belt sets of the A = 0 member of its main belt",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/kde_fine_other.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": {
    "sem": "null_tails/stencil3_dlnx|10.0/binomial_sd",
    "shifts": [],
    "mc": "pNullDlnxTenSd"
   },
   "field": "null_tails/stencil3_dlnx|10.0/p",
   "value": 0.3043569564304357,
   "printed": "0.30",
   "settle_check": {
    "sd_of_mean": 0.0014550731923268932,
    "shifts": [],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "pNullDlnxTenSd",
   "macro": "\\NumPNullDlnxTenSd",
   "what": "binomial sd of that tail probability",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/kde_fine_other.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "null_tails/stencil3_dlnx|10.0/binomial_sd",
   "value": 0.0014550731923268932,
   "printed": "0.0015"
  },
  {
   "id": "looNPoints",
   "macro": "\\NumLooNPoints",
   "what": "common x points of the 35 GeV^2 group in the leave-one-out test",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/loo_stencil_rebuilt.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "n_points",
   "value": 9.0,
   "printed": "9"
  },
  {
   "id": "looWorstX",
   "macro": "\\NumLooWorstX",
   "what": "x of the removal that changes the 35 GeV^2 speed most (largest |reldv|)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/loo_stencil_rebuilt.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selected/x",
   "value": 0.03200001203783939,
   "printed": "0.032"
  },
  {
   "id": "looV",
   "macro": "\\NumLooV",
   "what": "speed on the remaining points after that removal",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/loo_stencil_rebuilt.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selected/v",
   "value": 0.05547441796839103,
   "printed": "0.0555"
  },
  {
   "id": "looRelDrop",
   "macro": "\\NumLooRelDrop",
   "what": "relative drop of the 35 GeV^2 speed after that removal, percent",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/loo_stencil_rebuilt.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "minus selected/reldv",
   "value": 0.242495278894315,
   "printed": "24"
  },
  {
   "id": "looTailCount",
   "macro": "\\NumLooTailCount",
   "what": "null sets at or above the reduced speed, with the null rebuilt on the remaining points, pooled over the production run of taskH_loo_stencil.py and the large run of taskH_loo_large.py",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/loo_stencil_large.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "pooled/n_tail",
   "value": 1718.0,
   "printed": "1718"
  },
  {
   "id": "looNrep",
   "macro": "\\NumLooNrep",
   "what": "null sets of the pooled leave-one-out count",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/loo_stencil_large.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "pooled/N",
   "value": 11000000.0,
   "printed": "11000000"
  },
  {
   "id": "momShareTenXFour",
   "macro": "\\NumMomShareTenXFour",
   "what": "momentum share of x < 1e-4 at Q = 10 GeV, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "shares_Q10_CT18NNLO[1]/momentum_pct",
   "value": 0.6037603945359661,
   "printed": "0.6"
  },
  {
   "id": "fisherShareTenXFour",
   "macro": "\\NumFisherShareTenXFour",
   "what": "share of I_F from x < 1e-4 at Q = 10 GeV, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "shares_Q10_CT18NNLO[1]/fisher_pct",
   "value": 7.6250361325406235,
   "printed": "7.6"
  },
  {
   "id": "heraSmallxQsqMax",
   "macro": "\\NumHeraSmallxQsqMax",
   "what": "largest Q^2 at which a point of the four HERA NC e+p tables has x < 1e-4, GeV^2",
   "sec": "S6",
   "claim": 6,
   "src": "repro/results/hera_smallx_reach.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "overall/max_Q2_with_x_below_1e_4",
   "value": 8.5,
   "printed": "8.5"
  },
  {
   "id": "corrSqSoftqHardg10",
   "macro": "\\NumCorrSqSoftqHardgTen",
   "what": "corr^2 of the admissible input softq_hardg at 10 GeV, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "rises with Q from corrSqSoftqHardg (2 GeV, d2_rows.json [11], reproduced in this file) to the 10^4 GeV value",
   "settle": null,
   "field": "softq_hardg/10/corr2, asserted to rise over Q in ['2', '10', '100', '10000']",
   "value": 0.8227418323022152,
   "printed": "0.823"
  },
  {
   "id": "corrSqSoftqHardg100",
   "macro": "\\NumCorrSqSoftqHardgHundred",
   "what": "corr^2 of the admissible input softq_hardg at 100 GeV, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "rises with Q from corrSqSoftqHardg (2 GeV, d2_rows.json [11], reproduced in this file) to the 10^4 GeV value",
   "settle": null,
   "field": "softq_hardg/100/corr2, asserted to rise over Q in ['2', '10', '100', '10000']",
   "value": 0.8747413216394765,
   "printed": "0.875"
  },
  {
   "id": "corrSqSoftqHardg10000",
   "macro": "\\NumCorrSqSoftqHardgTenTeV",
   "what": "corr^2 of the admissible input softq_hardg at 10000 GeV, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "rises with Q from corrSqSoftqHardg (2 GeV, d2_rows.json [11], reproduced in this file) to the 10^4 GeV value",
   "settle": null,
   "field": "softq_hardg/10000/corr2, asserted to rise over Q in ['2', '10', '100', '10000']",
   "value": 0.9184190843705423,
   "printed": "0.918"
  },
  {
   "id": "corrSqHardqMin",
   "macro": "\\NumCorrSqHardqSteepgMin",
   "what": "smallest corr^2 of the admissible input hardq_steepg at 2, 10, 100 and 10^4 GeV, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "at 10 GeV, equal to corrSqHardqSteepg (d2_rows.json [10], reproduced in this file)",
   "settle": null,
   "field": "min of <input>/<Q>/corr2 over input in ['hardq_steepg'], Q in ['2', '10', '100', '10000']",
   "value": 0.9069607274278244,
   "printed": "0.907"
  },
  {
   "id": "corrSqHardqMax",
   "macro": "\\NumCorrSqHardqSteepgMax",
   "what": "largest corr^2 of the admissible input hardq_steepg at 2, 10, 100 and 10^4 GeV, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max of <input>/<Q>/corr2 over input in ['hardq_steepg'], Q in ['2', '10', '100', '10000']",
   "value": 0.9220796569040008,
   "printed": "0.922"
  },
  {
   "id": "corrSqExtraMin",
   "macro": "\\NumCorrSqExtraMin",
   "what": "smallest corr^2 of the two admissible inputs hardq_steepg and softq_hardg at 2, 10, 100 and 10^4 GeV, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the starting-scale value corrSqSoftqHardgQ0 lies below this range",
   "settle": null,
   "field": "min of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']",
   "value": 0.7210025184793647,
   "printed": "0.721"
  },
  {
   "id": "corrSqExtraMax",
   "macro": "\\NumCorrSqExtraMax",
   "what": "largest corr^2 of the same two inputs at the same four scales",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']",
   "value": 0.9220796569040008,
   "printed": "0.922"
  },
  {
   "id": "IAshareVarLo2.0",
   "macro": "\\NumResIAShareVarLoTwo",
   "what": "smallest I_A/obs at Q = 2.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "settle": null,
   "field": "min over variants[*]/Q/2.0/I_A divided by central/Q/2.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 0.9202429555134177,
   "printed": "92"
  },
  {
   "id": "IAshareVarHi2.0",
   "macro": "\\NumResIAShareVarHiTwo",
   "what": "largest I_A/obs at Q = 2.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "settle": null,
   "field": "max over variants[*]/Q/2.0/I_A divided by central/Q/2.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 0.9791385586571929,
   "printed": "98"
  },
  {
   "id": "IAshareVarLo10.0",
   "macro": "\\NumResIAShareVarLoTen",
   "what": "smallest I_A/obs at Q = 10.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "settle": null,
   "field": "min over variants[*]/Q/10.0/I_A divided by central/Q/10.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 0.9739877651685382,
   "printed": "97"
  },
  {
   "id": "IAshareVarHi10.0",
   "macro": "\\NumResIAShareVarHiTen",
   "what": "largest I_A/obs at Q = 10.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "settle": null,
   "field": "max over variants[*]/Q/10.0/I_A divided by central/Q/10.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 1.0121046836200627,
   "printed": "101"
  },
  {
   "id": "IAshareVarLo100.0",
   "macro": "\\NumResIAShareVarLoHundred",
   "what": "smallest I_A/obs at Q = 100.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "settle": null,
   "field": "min over variants[*]/Q/100.0/I_A divided by central/Q/100.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 1.0173824972943226,
   "printed": "102"
  },
  {
   "id": "IAshareVarHi100.0",
   "macro": "\\NumResIAShareVarHiHundred",
   "what": "largest I_A/obs at Q = 100.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "settle": null,
   "field": "max over variants[*]/Q/100.0/I_A divided by central/Q/100.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 1.0668492017788418,
   "printed": "107"
  },
  {
   "id": "corrSqMinPct",
   "macro": "\\NumCorrSqMinPct",
   "what": "corrSqMin as a percentage",
   "sec": "Abs",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "percent form of corrSqMin, same rows",
   "settle": null,
   "field": "min over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2",
   "value": 0.948121068756412,
   "printed": "94.8"
  },
  {
   "id": "corrSqMaxPct",
   "macro": "\\NumCorrSqMaxPct",
   "what": "corrSqMax as a percentage",
   "sec": "Abs",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "percent form of corrSqMax, same rows",
   "settle": null,
   "field": "max over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2",
   "value": 0.9951602006402482,
   "printed": "99.5"
  },
  {
   "id": "corrSqExtraMinPct",
   "macro": "\\NumCorrSqExtraMinPct",
   "what": "corrSqExtraMin as a percentage",
   "sec": "Abs",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "percent form of corrSqExtraMin, same rows",
   "settle": null,
   "field": "min of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']",
   "value": 0.7210025184793647,
   "printed": "72.1"
  },
  {
   "id": "corrSqExtraMaxPct",
   "macro": "\\NumCorrSqExtraMaxPct",
   "what": "corrSqExtraMax as a percentage",
   "sec": "Abs",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "percent form of corrSqExtraMax, same rows",
   "settle": null,
   "field": "max of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']",
   "value": 0.9220796569040008,
   "printed": "92.2"
  },
  {
   "id": "geoLA",
   "macro": "\\NumGeoLA",
   "what": "length L = int kappa dtau of the LO path of input A from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/A/rows[start Q0, target 1e4]/L",
   "value": 1.261242250247413,
   "printed": "1.261"
  },
  {
   "id": "geoDA",
   "macro": "\\NumGeoDA",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input A",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/A/rows[start Q0, target 1e4]/D_FR",
   "value": 1.2258938514327813,
   "printed": "1.226"
  },
  {
   "id": "geoBA",
   "macro": "\\NumGeoBA",
   "what": "int B dtau from Q0 to 10^4 GeV, input A",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/A/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 1.2527723968666515,
   "printed": "1.253"
  },
  {
   "id": "geoTiltLA",
   "macro": "\\NumGeoTiltLA",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input A",
   "sec": "SM9",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "inputs/A/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.3073108929371478,
   "printed": "1.307"
  },
  {
   "id": "geoLSteep",
   "macro": "\\NumGeoLSteep",
   "what": "length L = int kappa dtau of the LO path of input steep from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/steep/rows[start Q0, target 1e4]/L",
   "value": 1.0697860539530484,
   "printed": "1.070"
  },
  {
   "id": "geoDSteep",
   "macro": "\\NumGeoDSteep",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input steep",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/steep/rows[start Q0, target 1e4]/D_FR",
   "value": 1.042382922358848,
   "printed": "1.042"
  },
  {
   "id": "geoBSteep",
   "macro": "\\NumGeoBSteep",
   "what": "int B dtau from Q0 to 10^4 GeV, input steep",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/steep/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 1.0485468630469932,
   "printed": "1.049"
  },
  {
   "id": "geoTiltLSteep",
   "macro": "\\NumGeoTiltLSteep",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input steep",
   "sec": "SM9",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "inputs/steep/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.0913512558380405,
   "printed": "1.091"
  },
  {
   "id": "geoLValence",
   "macro": "\\NumGeoLValence",
   "what": "length L = int kappa dtau of the LO path of input valence from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/valence/rows[start Q0, target 1e4]/L",
   "value": 1.4949011571090984,
   "printed": "1.495"
  },
  {
   "id": "geoDValence",
   "macro": "\\NumGeoDValence",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input valence",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/valence/rows[start Q0, target 1e4]/D_FR",
   "value": 1.4580669575638383,
   "printed": "1.458"
  },
  {
   "id": "geoBValence",
   "macro": "\\NumGeoBValence",
   "what": "int B dtau from Q0 to 10^4 GeV, input valence",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/valence/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 1.469101498400801,
   "printed": "1.469"
  },
  {
   "id": "geoTiltLValence",
   "macro": "\\NumGeoTiltLValence",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input valence",
   "sec": "SM9",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "inputs/valence/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.5903168328694328,
   "printed": "1.590"
  },
  {
   "id": "geoLHardqSteepg",
   "macro": "\\NumGeoLHardqSteepg",
   "what": "length L = int kappa dtau of the LO path of input hardq_steepg from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/hardq_steepg/rows[start Q0, target 1e4]/L",
   "value": 1.0071412172537206,
   "printed": "1.007"
  },
  {
   "id": "geoDHardqSteepg",
   "macro": "\\NumGeoDHardqSteepg",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input hardq_steepg",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/hardq_steepg/rows[start Q0, target 1e4]/D_FR",
   "value": 0.9902639819736463,
   "printed": "0.990"
  },
  {
   "id": "geoBHardqSteepg",
   "macro": "\\NumGeoBHardqSteepg",
   "what": "int B dtau from Q0 to 10^4 GeV, input hardq_steepg",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/hardq_steepg/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 0.9616627990057045,
   "printed": "0.962"
  },
  {
   "id": "geoTiltLHardqSteepg",
   "macro": "\\NumGeoTiltLHardqSteepg",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input hardq_steepg",
   "sec": "SM9",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "inputs/hardq_steepg/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.0299885713963786,
   "printed": "1.030"
  },
  {
   "id": "geoLSoftqHardg",
   "macro": "\\NumGeoLSoftqHardg",
   "what": "length L = int kappa dtau of the LO path of input softq_hardg from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/softq_hardg/rows[start Q0, target 1e4]/L",
   "value": 1.6264530784301312,
   "printed": "1.626"
  },
  {
   "id": "geoDSoftqHardg",
   "macro": "\\NumGeoDSoftqHardg",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input softq_hardg",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/softq_hardg/rows[start Q0, target 1e4]/D_FR",
   "value": 1.5105423797230486,
   "printed": "1.511"
  },
  {
   "id": "geoBSoftqHardg",
   "macro": "\\NumGeoBSoftqHardg",
   "what": "int B dtau from Q0 to 10^4 GeV, input softq_hardg",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/softq_hardg/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 1.4637022179242265,
   "printed": "1.464"
  },
  {
   "id": "geoTiltLSoftqHardg",
   "macro": "\\NumGeoTiltLSoftqHardg",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input softq_hardg",
   "sec": "SM9",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "inputs/softq_hardg/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.6841039583780402,
   "printed": "1.684"
  },
  {
   "id": "geoExcessA",
   "macro": "\\NumGeoExcessA",
   "what": "L/D_FR - 1 of the LO path of input A from Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/A/rows[start Q0, target 1e4]: L / D_FR - 1",
   "value": 0.02883479574786807,
   "printed": "2.9"
  },
  {
   "id": "geoExcessBA",
   "macro": "\\NumGeoExcessBA",
   "what": "L/(int B dtau) - 1 of the LO path of input A from Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/A/rows[start Q0, target 1e4]: L / int_B_dtau - 1",
   "value": 0.006760887613700417,
   "printed": "0.7"
  },
  {
   "id": "geoExcessMin",
   "macro": "\\NumGeoExcessMin",
   "what": "smallest L/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: L / D_FR - 1",
   "value": 0.017043167869679632,
   "printed": "1.7"
  },
  {
   "id": "geoExcessTwoMin",
   "macro": "\\NumGeoExcessTwoMin",
   "what": "smallest L/D_FR - 1 over the five model inputs, 2 GeV to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row 2 GeV -> 10^4 GeV",
   "settle": null,
   "field": "min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start 2, target 1e4]: L / D_FR - 1",
   "value": 0.013571896750481871,
   "printed": "1.4"
  },
  {
   "id": "geoExcessMax",
   "macro": "\\NumGeoExcessMax",
   "what": "largest L/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: L / D_FR - 1",
   "value": 0.07673448971907315,
   "printed": "7.7"
  },
  {
   "id": "geoExcessTwoMax",
   "macro": "\\NumGeoExcessTwoMax",
   "what": "largest L/D_FR - 1 over the five model inputs, 2 GeV to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row 2 GeV -> 10^4 GeV",
   "settle": null,
   "field": "max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start 2, target 1e4]: L / D_FR - 1",
   "value": 0.05599718204840287,
   "printed": "5.6"
  },
  {
   "id": "geoTiltExcessA",
   "macro": "\\NumGeoTiltExcessA",
   "what": "L_tilt/D_FR - 1 of the exponential tilt from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input A, percent",
   "sec": "S4",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "inputs/A/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1",
   "value": 0.06641443009866554,
   "printed": "6.6"
  },
  {
   "id": "geoTiltExcessMin",
   "macro": "\\NumGeoTiltExcessMin",
   "what": "smallest L_tilt/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1",
   "value": 0.04011515125851517,
   "printed": "4.0"
  },
  {
   "id": "geoTiltExcessMax",
   "macro": "\\NumGeoTiltExcessMax",
   "what": "largest L_tilt/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1",
   "value": 0.11490017161042076,
   "printed": "11.5"
  },
  {
   "id": "geoBestBoundMin",
   "macro": "\\NumGeoBestBoundMin",
   "what": "smallest over the five model inputs of max(D_FR, int B dtau)/L, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: max(D_FR, int_B_dtau) / L",
   "value": 0.9287340654063253,
   "printed": "93"
  },
  {
   "id": "geoTiltDistA",
   "macro": "\\NumGeoTiltDistA",
   "what": "Fisher-Rao distance from P(10^4 GeV) to the nearest member x^(-theta) P(Q0)/M0(theta) of the exponential-tilt family through P(Q0), input A",
   "sec": "S4",
   "claim": "R9",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage D (BC maximized over 0 <= theta < 1 + a_min)",
   "settle": null,
   "field": "tilt_distance/A/1e4/distance (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.2836300587689994,
   "printed": "0.28"
  },
  {
   "id": "geoTiltDistSteep",
   "macro": "\\NumGeoTiltDistSteep",
   "what": "the same distance for the steep input",
   "sec": "S4",
   "claim": "R9",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage D",
   "settle": null,
   "field": "tilt_distance/steep/1e4/distance (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.34441700602690767,
   "printed": "0.34"
  },
  {
   "id": "geoCurvLOTwoA",
   "macro": "\\NumGeoCurvLOTwoA",
   "what": "squared geodesic curvature k^2 of the LO path of input A at Q = 2 GeV (Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/2/k2_LO (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.36105107065943914,
   "printed": "0.36"
  },
  {
   "id": "geoCurvTiltTwoA",
   "macro": "\\NumGeoCurvTiltTwoA",
   "what": "k^2 of the exponential tilt (reweighting path) through the same density P(Q = 2 GeV), input A (Eq. (1.10) of THEORY.md)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/2/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.8167516937330356,
   "printed": "0.82"
  },
  {
   "id": "geoCurvLOTenA",
   "macro": "\\NumGeoCurvLOTenA",
   "what": "squared geodesic curvature k^2 of the LO path of input A at Q = 10 GeV (Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/10/k2_LO (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.4301396978381395,
   "printed": "0.43"
  },
  {
   "id": "geoCurvTiltTenA",
   "macro": "\\NumGeoCurvTiltTenA",
   "what": "k^2 of the exponential tilt (reweighting path) through the same density P(Q = 10 GeV), input A (Eq. (1.10) of THEORY.md)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/10/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.7173724699472922,
   "printed": "0.72"
  },
  {
   "id": "geoCurvLOHundredA",
   "macro": "\\NumGeoCurvLOHundredA",
   "what": "squared geodesic curvature k^2 of the LO path of input A at Q = 100 GeV (Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/100/k2_LO (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.4549039355543719,
   "printed": "0.45"
  },
  {
   "id": "geoCurvTiltHundredA",
   "macro": "\\NumGeoCurvTiltHundredA",
   "what": "k^2 of the exponential tilt (reweighting path) through the same density P(Q = 100 GeV), input A (Eq. (1.10) of THEORY.md)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/100/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.6537014328960468,
   "printed": "0.65"
  },
  {
   "id": "geoCurvLOTenTeVA",
   "macro": "\\NumGeoCurvLOTenTeVA",
   "what": "squared geodesic curvature k^2 of the LO path of input A at Q = 10^4 GeV (Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/1e4/k2_LO (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.46872231225504557,
   "printed": "0.47"
  },
  {
   "id": "geoCurvTiltTenTeVA",
   "macro": "\\NumGeoCurvTiltTenTeVA",
   "what": "k^2 of the exponential tilt (reweighting path) through the same density P(Q = 10^4 GeV), input A (Eq. (1.10) of THEORY.md)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/1e4/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.604359699064418,
   "printed": "0.60"
  },
  {
   "id": "scanN",
   "macro": "\\NumScanN",
   "what": "number of distinct LO inputs of the scan, x Sigma = f_q B_{a_q,b_q}, x g = (1 - f_q) B_{a_g,b_g} on the grid of ns_scan.py",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py",
   "settle": null,
   "field": "number of distinct (a_q, b_q, a_g, b_g, f_q) in rows[*], asserted equal to the product of the grid sizes, to the number of rows at each of the five scales and to per_scale/<Q>/n",
   "value": 200.0,
   "printed": "200"
  },
  {
   "id": "scanGridAqOne",
   "macro": "\\NumScanGridAqOne",
   "what": "grid value a_q[0] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_q[0]",
   "value": -0.3,
   "printed": "-0.3"
  },
  {
   "id": "scanGridAqTwo",
   "macro": "\\NumScanGridAqTwo",
   "what": "grid value a_q[1] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_q[1]",
   "value": -0.15,
   "printed": "-0.15"
  },
  {
   "id": "scanGridAqFour",
   "macro": "\\NumScanGridAqFour",
   "what": "grid value a_q[3] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_q[3]",
   "value": 0.3,
   "printed": "0.3"
  },
  {
   "id": "scanGridAqFive",
   "macro": "\\NumScanGridAqFive",
   "what": "grid value a_q[4] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_q[4]",
   "value": 0.6,
   "printed": "0.6"
  },
  {
   "id": "scanGridAgOne",
   "macro": "\\NumScanGridAgOne",
   "what": "grid value a_g[0] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_g[0]",
   "value": -0.4,
   "printed": "-0.4"
  },
  {
   "id": "scanGridAgTwo",
   "macro": "\\NumScanGridAgTwo",
   "what": "grid value a_g[1] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_g[1]",
   "value": -0.2,
   "printed": "-0.2"
  },
  {
   "id": "scanGridAgFour",
   "macro": "\\NumScanGridAgFour",
   "what": "grid value a_g[3] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_g[3]",
   "value": 0.3,
   "printed": "0.3"
  },
  {
   "id": "scanGridAgFive",
   "macro": "\\NumScanGridAgFive",
   "what": "grid value a_g[4] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_g[4]",
   "value": 0.5,
   "printed": "0.5"
  },
  {
   "id": "scanGridFqOne",
   "macro": "\\NumScanGridFqOne",
   "what": "grid value f_q[0] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/f_q[0]",
   "value": 0.4,
   "printed": "0.4"
  },
  {
   "id": "scanGridFqTwo",
   "macro": "\\NumScanGridFqTwo",
   "what": "grid value f_q[1] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/f_q[1]",
   "value": 0.6,
   "printed": "0.6"
  },
  {
   "id": "scanMinQZero",
   "macro": "\\NumScanMinQZero",
   "what": "min of (B/kappa)^2 over the inputs of the scan at Q0",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/Q0/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = Q0",
   "value": 0.6948832680473694,
   "printed": "0.695"
  },
  {
   "id": "scanMedianQZero",
   "macro": "\\NumScanMedianQZero",
   "what": "median of (B/kappa)^2 over the inputs of the scan at Q0",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/Q0/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = Q0",
   "value": 0.9504243438733735,
   "printed": "0.950"
  },
  {
   "id": "scanMaxQZero",
   "macro": "\\NumScanMaxQZero",
   "what": "max of (B/kappa)^2 over the inputs of the scan at Q0",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/Q0/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = Q0",
   "value": 0.9980276207516283,
   "printed": "0.998"
  },
  {
   "id": "scanMinTwo",
   "macro": "\\NumScanMinTwo",
   "what": "min of (B/kappa)^2 over the inputs of the scan at 2 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/2/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 2",
   "value": 0.8021962082146269,
   "printed": "0.802"
  },
  {
   "id": "scanMedianTwo",
   "macro": "\\NumScanMedianTwo",
   "what": "median of (B/kappa)^2 over the inputs of the scan at 2 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/2/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 2",
   "value": 0.9773525677726957,
   "printed": "0.977"
  },
  {
   "id": "scanMaxTwo",
   "macro": "\\NumScanMaxTwo",
   "what": "max of (B/kappa)^2 over the inputs of the scan at 2 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/2/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 2",
   "value": 0.9990031609023099,
   "printed": "0.999"
  },
  {
   "id": "scanMinTen",
   "macro": "\\NumScanMinTen",
   "what": "min of (B/kappa)^2 over the inputs of the scan at 10 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/10/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 10",
   "value": 0.8821805943728879,
   "printed": "0.882"
  },
  {
   "id": "scanMedianTen",
   "macro": "\\NumScanMedianTen",
   "what": "median of (B/kappa)^2 over the inputs of the scan at 10 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/10/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 10",
   "value": 0.9654240344336061,
   "printed": "0.965"
  },
  {
   "id": "scanMaxTen",
   "macro": "\\NumScanMaxTen",
   "what": "max of (B/kappa)^2 over the inputs of the scan at 10 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/10/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 10",
   "value": 0.9899305892898197,
   "printed": "0.990"
  },
  {
   "id": "scanMinHundred",
   "macro": "\\NumScanMinHundred",
   "what": "min of (B/kappa)^2 over the inputs of the scan at 100 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/100/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 100",
   "value": 0.9162347942890016,
   "printed": "0.916"
  },
  {
   "id": "scanMedianHundred",
   "macro": "\\NumScanMedianHundred",
   "what": "median of (B/kappa)^2 over the inputs of the scan at 100 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/100/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 100",
   "value": 0.9665804430338504,
   "printed": "0.967"
  },
  {
   "id": "scanMaxHundred",
   "macro": "\\NumScanMaxHundred",
   "what": "max of (B/kappa)^2 over the inputs of the scan at 100 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/100/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 100",
   "value": 0.9851766703663619,
   "printed": "0.985"
  },
  {
   "id": "scanMinTenTeV",
   "macro": "\\NumScanMinTenTeV",
   "what": "min of (B/kappa)^2 over the inputs of the scan at 10^4 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/1e4/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 1e4",
   "value": 0.9406141430465935,
   "printed": "0.941"
  },
  {
   "id": "scanMedianTenTeV",
   "macro": "\\NumScanMedianTenTeV",
   "what": "median of (B/kappa)^2 over the inputs of the scan at 10^4 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/1e4/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 1e4",
   "value": 0.9707680729894419,
   "printed": "0.971"
  },
  {
   "id": "scanMaxTenTeV",
   "macro": "\\NumScanMaxTenTeV",
   "what": "max of (B/kappa)^2 over the inputs of the scan at 10^4 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/1e4/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 1e4",
   "value": 0.9853776918513789,
   "printed": "0.985"
  },
  {
   "id": "scanCountNinetyTen",
   "macro": "\\NumScanCountNinetyTen",
   "what": "number of inputs of the scan with (B/kappa)^2 >= 0.9 at 10 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting",
   "settle": null,
   "field": "number of rows[*] with Q = 10 and corr2 >= 0.9, asserted equal to per_scale/10/frac_ge_0p9 x n",
   "value": 198.0,
   "printed": "198"
  },
  {
   "id": "regDefSmallTwoA",
   "macro": "\\NumRegDefSmallTwoA",
   "what": "share of <r^2>_P from x < 0.0025, input A, Q = 2 GeV, percent",
   "sec": "S4",
   "claim": "R4",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)",
   "settle": null,
   "field": "rows[input A, Q 2]/deficit_share/x<0.0025",
   "value": 0.649649597406248,
   "printed": "65"
  },
  {
   "id": "regMomSmallTwoA",
   "macro": "\\NumRegMomSmallTwoA",
   "what": "momentum share of x < 0.0025, input A, Q = 2 GeV, percent",
   "sec": "S4",
   "claim": "R4",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)",
   "settle": null,
   "field": "rows[input A, Q 2]/momentum_share/x<0.0025",
   "value": 0.029997908697284394,
   "printed": "3"
  },
  {
   "id": "regDefLargeTenTeVA",
   "macro": "\\NumRegDefLargeTenTeVA",
   "what": "share of <r^2>_P from x > 0.22, input A, Q = 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R4",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)",
   "settle": null,
   "field": "rows[input A, Q 1e4]/deficit_share/x>0.22",
   "value": 0.4512625910872233,
   "printed": "45"
  },
  {
   "id": "regMomLargeTenTeVA",
   "macro": "\\NumRegMomLargeTenTeVA",
   "what": "momentum share of x > 0.22, input A, Q = 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R4",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)",
   "settle": null,
   "field": "rows[input A, Q 1e4]/momentum_share/x>0.22",
   "value": 0.06377746709213214,
   "printed": "6"
  },
  {
   "id": "corrSqValenceTwo",
   "macro": "\\NumCorrSqValenceTwo",
   "what": "(B/kappa)^2 of the valence-like input at Q = 2 GeV",
   "sec": "S4",
   "claim": "R6",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json), the rows of \\NumKappaValenceTwo and \\NumBValenceTwo",
   "settle": null,
   "field": "(table_rows_valence_100_digits/2/B / table_rows_valence_100_digits/2/kappa)^2, the two fields printed as \\NumBValenceTwo and \\NumKappaValenceTwo (asserted equal to the stored corr squared)",
   "value": 0.9821389335755678,
   "printed": "0.982"
  },
  {
   "id": "transTauHalf",
   "macro": "\\NumTransTauHalf",
   "what": "tau at which 1 - (B/kappa)^2 of the valence-like input falls to half its Q0 value (bracketing root of the computed deficit)",
   "sec": "S4",
   "claim": "R6",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "sig3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage H; the interpolated tau_half of t3_transient.json is not used",
   "settle": null,
   "field": "half_deficit/tau_half (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.005791782368568777,
   "printed": "0.00579"
  },
  {
   "id": "transQsqHalf",
   "macro": "\\NumTransQsqHalf",
   "what": "Q^2 at that tau (one-loop map, Lambda = 0.2 GeV, Q0^2 = 2 GeV^2), GeV^2",
   "sec": "S4",
   "claim": "R6",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage H",
   "settle": null,
   "field": "half_deficit/Qsq_half_GeV2 (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 2.1835949860323707,
   "printed": "2.18"
  },
  {
   "id": "transRatio",
   "macro": "\\NumTransRatio",
   "what": "(9/31)/tau_half, the relaxation time 9/31 of the quark momentum fraction over the half-deficit tau",
   "sec": "S4",
   "claim": "R6",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage H",
   "settle": null,
   "field": "half_deficit/ratio_9_31_over_tau_half (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 50.12663842838827,
   "printed": "50"
  },
  {
   "id": "transR",
   "macro": "\\NumTransR",
   "what": "R = 2[C_A F_g(1) + C_F F_q(1)], F_j(1) = int_0^1 P_j dx/x, valence-like input at Q0",
   "sec": "AppPath",
   "claim": "R6",
   "src": "plan/A25/research/theory/t3_transient.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/theory/t3_transient.py, valence_consts",
   "settle": null,
   "field": "valence_consts/R, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2)",
   "value": 35.93333333333333,
   "printed": "35.9"
  },
  {
   "id": "transA",
   "macro": "\\NumTransA",
   "what": "coefficient A of x^(1/2) in P(x, Q0) at small x, valence-like input",
   "sec": "AppPath",
   "claim": "R6",
   "src": "plan/A25/research/theory/t3_transient.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/theory/t3_transient.py, valence_consts",
   "settle": null,
   "field": "valence_consts/A, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2)",
   "value": 5.2787109375,
   "printed": "5.28"
  },
  {
   "id": "transCoef",
   "macro": "\\NumTransCoef",
   "what": "2 R^3/A^2, minus the coefficient of tau ln(1/tau) in I_tau(tau) - I_tau(0), valence-like input",
   "sec": "AppPath",
   "claim": "R6",
   "src": "plan/A25/research/theory/t3_transient.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/theory/t3_transient.py, valence_consts",
   "settle": null,
   "field": "valence_consts/C, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2)",
   "value": 3330.172673081357,
   "printed": "3330"
  },
  {
   "id": "lamRateRatioA",
   "macro": "\\NumLamRateRatioA",
   "what": "d_tau lambda at x = 10^-6 divided by beta, input A, Q = 2 GeV",
   "sec": "S4",
   "claim": "R2",
   "src": "plan/A25/research/theory/t2_lo.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/theory/t2_lo.py (direct inversion at each x)",
   "settle": null,
   "field": "rows[input A, Q 2]/points[x 1e-6]/dtau_lambda / rows[input A, Q 2]/beta",
   "value": 0.4423824470399633,
   "printed": "0.44"
  },
  {
   "id": "calKmin",
   "macro": "\\NumCalKmin",
   "what": "smallest number of covered pseudo-data sets out of N_coverage with which one coverage point passes the rule (coverage >= CL - 4 sd_comb); the binomial tail at this cutoff is \\NumPPassSixFive",
   "sec": "SM3",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "K_MIN_PASS of repro/code/taskE_calibration.py, derived here from the stored pass rule",
   "settle": null,
   "field": "k_min = smallest integer k with k/N >= CL - n_sd sd_comb (config/N_coverage, M_belt, CL, coverage_pass_rule), asserted equal to config/coverage_gate_k_min_of_N[0]; the binomial tail P(X >= k_min | N, 0.65) summed in mpmath reproduces config/P_pass_one_point_if_true_coverage_0.65",
   "value": 67166.0,
   "printed": "67166"
  },
  {
   "id": "calNtrials",
   "macro": "\\NumCalNtrials",
   "what": "number of pseudo-data sets of one coverage point",
   "sec": "SM3",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "config/N_coverage, the same number as \\NumCoverageSets",
   "settle": null,
   "field": "config/N_coverage, asserted equal to config/coverage_gate_k_min_of_N[1] (with the k_min checks of calKmin)",
   "value": 100000.0,
   "printed": "100000"
  },
  {
   "id": "nnpdfSpreadTen",
   "macro": "\\NumNNPDFSpreadTen",
   "what": "replica spread of kappa on NNPDF4.0 at 10.0 GeV, percent of central",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item P19; same field as nnpdfSpreadTwo",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/10.0/sd_pct_of_central",
   "value": 0.316617833118336,
   "printed": "0.32"
  },
  {
   "id": "nnpdfNusedTen",
   "macro": "\\NumNNPDFNusedTen",
   "what": "NNPDF4.0 replicas positive on W at 10.0 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item P19; same field as nnpdfNusedTwo",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/10.0/n_used",
   "value": 75.0,
   "printed": "75"
  },
  {
   "id": "nnpdfSpreadHundred",
   "macro": "\\NumNNPDFSpreadHundred",
   "what": "replica spread of kappa on NNPDF4.0 at 100.0 GeV, percent of central",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item P19; same field as nnpdfSpreadTwo",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/100.0/sd_pct_of_central",
   "value": 0.2230931961420096,
   "printed": "0.22"
  },
  {
   "id": "nnpdfNusedHundred",
   "macro": "\\NumNNPDFNusedHundred",
   "what": "NNPDF4.0 replicas positive on W at 100.0 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item P19; same field as nnpdfNusedTwo",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/100.0/n_used",
   "value": 75.0,
   "printed": "75"
  },
  {
   "id": "nnpdfSpreadTenTeV",
   "macro": "\\NumNNPDFSpreadTenTeV",
   "what": "replica spread of kappa on NNPDF4.0 at 10000.0 GeV, percent of central",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item P19; same field as nnpdfSpreadTwo",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/10000.0/sd_pct_of_central",
   "value": 0.1688654431693494,
   "printed": "0.17"
  },
  {
   "id": "nnpdfNusedTenTeV",
   "macro": "\\NumNNPDFNusedTenTeV",
   "what": "NNPDF4.0 replicas positive on W at 10000.0 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item P19; same field as nnpdfNusedTwo",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/10000.0/n_used",
   "value": 75.0,
   "printed": "75"
  },
  {
   "id": "poleLengthC",
   "macro": "\\NumPoleLengthC",
   "what": "constant C of the pole-model path length, Eq. (length)",
   "sec": "SM7",
   "claim": "pole",
   "src": "plan/A25/calc/pole_length_constant.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item F20; plan/A25/calc/pole_length_constant.py",
   "settle": null,
   "field": "C (pole_length_constant.json with fails empty and MUT empty)",
   "value": 0.6927233193569989,
   "printed": "0.6927"
  },
  {
   "id": "regEdgeSmall",
   "macro": "\\NumRegEdgeSmall",
   "what": "upper x edge of the smallest-x bin of ns_regions.json (x < edge)",
   "sec": "S4",
   "claim": "R4",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "definition of the bin; ns_regions.py",
   "settle": null,
   "field": "x_bins/x<0.0025[1]",
   "value": 0.0025000000000000005,
   "printed": "0.0025"
  },
  {
   "id": "regEdgeLarge",
   "macro": "\\NumRegEdgeLarge",
   "what": "lower x edge of the largest-x bin of ns_regions.json (x > edge)",
   "sec": "S4",
   "claim": "R4",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "definition of the bin; ns_regions.py",
   "settle": null,
   "field": "x_bins/x>0.22[0]",
   "value": 0.22,
   "printed": "0.22"
  },
  {
   "id": "geoBestExcessMax",
   "macro": "\\NumGeoBestExcessMax",
   "what": "largest excess of L over the larger of its two lower bounds D_FR and int B dtau, over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py; replaces the use of geoBestBoundMin in the text",
   "settle": null,
   "field": "max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: L / max(D_FR, int_B_dtau) - 1",
   "value": 0.07673448971907315,
   "printed": "7.7"
  },
  {
   "id": "nullSqrtXiMin",
   "macro": "\\NumNullSqrtXiMin",
   "what": "min over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(sqrt(xi), xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/sqrt_xi/min (failures empty, MUT empty)",
   "value": 0.9589049090399785,
   "printed": "0.959"
  },
  {
   "id": "nullSqrtXiMax",
   "macro": "\\NumNullSqrtXiMax",
   "what": "max over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(sqrt(xi), xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/sqrt_xi/max (failures empty, MUT empty)",
   "value": 0.9679860322240857,
   "printed": "0.968"
  },
  {
   "id": "nullXiSqMin",
   "macro": "\\NumNullXiSqMin",
   "what": "min over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(xi^2, xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/xi_sq/min (failures empty, MUT empty)",
   "value": 0.8562998669003374,
   "printed": "0.86"
  },
  {
   "id": "nullXiSqMax",
   "macro": "\\NumNullXiSqMax",
   "what": "max over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(xi^2, xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/xi_sq/max (failures empty, MUT empty)",
   "value": 0.899536880596857,
   "printed": "0.90"
  },
  {
   "id": "nullLnXiMin",
   "macro": "\\NumNullLnXiMin",
   "what": "min over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(ln xi, xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/ln_xi/min (failures empty, MUT empty)",
   "value": 0.8339461393417662,
   "printed": "0.83"
  },
  {
   "id": "nullLnXiMax",
   "macro": "\\NumNullLnXiMax",
   "what": "max over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(ln xi, xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/ln_xi/max (failures empty, MUT empty)",
   "value": 0.8672167051017082,
   "printed": "0.87"
  },
  {
   "id": "nullLnOneMinusXMin",
   "macro": "\\NumNullLnOneMinusXMin",
   "what": "min over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(ln(1 - x), xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/ln_1mx/min (failures empty, MUT empty)",
   "value": 0.2911541194805444,
   "printed": "0.29"
  },
  {
   "id": "nullLnOneMinusXMax",
   "macro": "\\NumNullLnOneMinusXMax",
   "what": "max over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(ln(1 - x), xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/ln_1mx/max (failures empty, MUT empty)",
   "value": 0.5716540369780518,
   "printed": "0.57"
  },
  {
   "id": "slopeSqrtXiHighMin",
   "macro": "\\NumSlopeSqrtXiHighMin",
   "what": "min over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of corr^2(s, sqrt(xi)), s the LO logarithmic slope, under the evolved momentum density",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "high/0.5/min (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.9912266961519888,
   "printed": "0.991"
  },
  {
   "id": "slopeSqrtXiHighMax",
   "macro": "\\NumSlopeSqrtXiHighMax",
   "what": "max over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of corr^2(s, sqrt(xi)), s the LO logarithmic slope, under the evolved momentum density",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "high/0.5/max (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.9983304259167968,
   "printed": "0.998"
  },
  {
   "id": "slopeXiHighMin",
   "macro": "\\NumSlopeXiHighMin",
   "what": "min over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of corr^2(s, xi, that is (B/kappa)^2), s the LO logarithmic slope, under the evolved momentum density",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "high/1/min (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.961584048836979,
   "printed": "0.962"
  },
  {
   "id": "slopeXiHighMax",
   "macro": "\\NumSlopeXiHighMax",
   "what": "max over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of corr^2(s, xi, that is (B/kappa)^2), s the LO logarithmic slope, under the evolved momentum density",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "high/1/max (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.9851480748471322,
   "printed": "0.985"
  },
  {
   "id": "slopePStarHighMin",
   "macro": "\\NumSlopePStarHighMin",
   "what": "min over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of the power p in [0.05, 3] at which corr^2(s, xi^p) is largest",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; scan in steps of 0.05, then golden-section search to 1e-8",
   "settle": null,
   "field": "p_star_high/min (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.4885204168119264,
   "printed": "0.49"
  },
  {
   "id": "slopePStarHighMax",
   "macro": "\\NumSlopePStarHighMax",
   "what": "max over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of the power p in [0.05, 3] at which corr^2(s, xi^p) is largest",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; scan in steps of 0.05, then golden-section search to 1e-8",
   "settle": null,
   "field": "p_star_high/max (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.705099026333581,
   "printed": "0.71"
  },
  {
   "id": "slopeSqrtBetterCount",
   "macro": "\\NumSlopeSqrtBetterCount",
   "what": "number of the 12 cases (proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV) with corr^2(s, sqrt(xi)) > corr^2(s, xi)",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; the two other cases are named in the text",
   "settle": null,
   "field": "sqrt_better_count (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 10.0,
   "printed": "10"
  },
  {
   "id": "slopePScanLo",
   "macro": "\\NumSlopePScanLo",
   "what": "lower end of the range of p scanned for the largest corr^2(s, xi^p)",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "a setting of plan/A32/calc/slope_powers.py (PSCAN), printed with p_star",
   "settle": null,
   "field": "p_scan/lo (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.05,
   "printed": "0.05"
  },
  {
   "id": "slopePScanHi",
   "macro": "\\NumSlopePScanHi",
   "what": "upper end of the range of p scanned for the largest corr^2(s, xi^p)",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "a setting of plan/A32/calc/slope_powers.py (PSCAN), printed with p_star",
   "settle": null,
   "field": "p_scan/hi (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 3.0,
   "printed": "3"
  }
 ]
}


==> anc/checks/numbers/plan/v1/neyman/print/kde_fine.json <==
{
 "program": "plan/v1/neyman/print/kde_fine.py",
 "calibration_sha256": "0c5a3d6a10e5d6b694bd6f1b2507d6a587e0d7a0f59c1a7f6ec3156b388dbab2",
 "taskE_program_sha256": "872e93cabdf5f0664887fafff0804b3ceca988cf34935db7645d81b2f784ff2e",
 "A_spacing": 0.00625,
 "n_members": 1281,
 "M_belt": 100000,
 "variants": {
  "baseline": {
   "stencil3|10.0": {
    "fc_68": [
     0.0,
     0.07061136253213732
    ],
    "pieces": [
     [
      0.0,
      0.07061136253213732
     ]
    ],
    "v_calibrated": 0.012359508268877816,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.0,
     0.07061136253213732
    ],
    "program_v_calibrated": 0.012359508268877816,
    "abs_diff_fc_68_vs_program": [
     0.0,
     0.0
    ]
   },
   "stencil3|35.0": {
    "fc_68": [
     0.055769811557366086,
     0.08378589568118956
    ],
    "pieces": [
     [
      0.055769811557366086,
      0.08378589568118956
     ]
    ],
    "v_calibrated": 0.06928453550697182,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.05576981155736609,
     0.08378589568118955
    ],
    "program_v_calibrated": 0.06928453550697182,
    "abs_diff_fc_68_vs_program": [
     6.938893903907228e-18,
     1.3877787807814457e-17
    ]
   },
   "stencil3|500.0": {
    "fc_68": [
     0.0,
     0.020467468620909018
    ],
    "pieces": [
     [
      0.0,
      0.020467468620909018
     ]
    ],
    "v_calibrated": 0.0,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.0,
     0.02046746862090902
    ],
    "program_v_calibrated": 0.0,
    "abs_diff_fc_68_vs_program": [
     0.0,
     3.469446951953614e-18
    ]
   }
  },
  "bandwidth_x0.5": {
   "stencil3|10.0": {
    "fc_68": [
     0.0,
     0.0708617440766459
    ],
    "pieces": [
     [
      0.0,
      0.0708617440766459
     ]
    ],
    "v_calibrated": 0.012359508268877816,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.0,
     0.07061136253213732
    ],
    "program_v_calibrated": 0.012359508268877816,
    "abs_diff_fc_68_vs_program": [
     0.0,
     0.00025038154450858496
    ]
   },
   "stencil3|35.0": {
    "fc_68": [
     0.05583944769174516,
     0.08377768142642485
    ],
    "pieces": [
     [
      0.05583944769174516,
      0.08377768142642485
     ]
    ],
    "v_calibrated": 0.06928453550697182,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.05576981155736609,
     0.08378589568118955
    ],
    "program_v_calibrated": 0.06928453550697182,
    "abs_diff_fc_68_vs_program": [
     6.963613437906829e-05,
     8.214254764701834e-06
    ]
   },
   "stencil3|500.0": {
    "fc_68": [
     0.0,
     0.020735966422014487
    ],
    "pieces": [
     [
      0.0,
      0.020735966422014487
     ]
    ],
    "v_calibrated": 0.0,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.0,
     0.02046746862090902
    ],
    "program_v_calibrated": 0.0,
    "abs_diff_fc_68_vs_program": [
     0.0,
     0.00026849780110546617
    ]
   }
  },
  "bandwidth_x2": {
   "stencil3|10.0": {
    "fc_68": [
     0.0,
     0.06989414139001679
    ],
    "pieces": [
     [
      0.0,
      0.06989414139001679
     ]
    ],
    "v_calibrated": 0.012359508268877816,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.0,
     0.07061136253213732
    ],
    "program_v_calibrated": 0.012359508268877816,
    "abs_diff_fc_68_vs_program": [
     0.0,
     0.0007172211421205277
    ]
   },
   "stencil3|35.0": {
    "fc_68": [
     0.05573175695863841,
     0.08380515308269745
    ],
    "pieces": [
     [
      0.05573175695863841,
      0.08380515308269745
     ]
    ],
    "v_calibrated": 0.06928453550697182,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.05576981155736609,
     0.08378589568118955
    ],
    "program_v_calibrated": 0.06928453550697182,
    "abs_diff_fc_68_vs_program": [
     3.805459872768119e-05,
     1.9257401507905003e-05
    ]
   },
   "stencil3|500.0": {
    "fc_68": [
     0.0,
     0.020412817847819467
    ],
    "pieces": [
     [
      0.0,
      0.020412817847819467
     ]
    ],
    "v_calibrated": 0.0,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.0,
     0.02046746862090902
    ],
    "program_v_calibrated": 0.0,
    "abs_diff_fc_68_vs_program": [
     0.0,
     5.465077308955402e-05
    ]
   }
  }
 },
 "baseline_max_abs_vs_program": 1.3877787807814457e-17,
 "end_shift_vs_baseline": {
  "bandwidth_x0.5": {
   "stencil3|10.0": [
    0.0,
    0.00025038154450858496
   ],
   "stencil3|35.0": [
    6.963613437907523e-05,
    -8.214254764715712e-06
   ],
   "stencil3|500.0": [
    0.0,
    0.00026849780110546964
   ]
  },
  "bandwidth_x2": {
   "stencil3|10.0": [
    0.0,
    -0.0007172211421205277
   ],
   "stencil3|35.0": [
    -3.805459872767425e-05,
    1.9257401507891125e-05
   ],
   "stencil3|500.0": [
    0.0,
    -5.465077308955055e-05
   ]
  }
 },
 "v_calibrated_shift_vs_baseline": {
  "bandwidth_x0.5": {
   "stencil3|10.0": 0.0,
   "stencil3|35.0": 0.0,
   "stencil3|500.0": 0.0
  },
  "bandwidth_x2": {
   "stencil3|10.0": 0.0,
   "stencil3|35.0": 0.0,
   "stencil3|500.0": 0.0
  }
 }
}

==> anc/checks/numbers/plan/v1/neyman/print/kde_fine_other.json <==
{
 "program": "plan/v1/neyman/print/kde_fine_other.py",
 "program_sha256": "cddd3bd6022799249ca7123d7fa3b7af143ae9000ca05c2bebb647ee900daa81",
 "calibration_sha256": "0c5a3d6a10e5d6b694bd6f1b2507d6a587e0d7a0f59c1a7f6ec3156b388dbab2",
 "taskE_program_sha256": "872e93cabdf5f0664887fafff0804b3ceca988cf34935db7645d81b2f784ff2e",
 "imports_sha256": {
  "taskE_calibration.py": "872e93cabdf5f0664887fafff0804b3ceca988cf34935db7645d81b2f784ff2e",
  "taskD2_dx.py": "561ef1a4c3750fd29e1779fc4d5eddb82adfee7d84e66e6882d96e2ae5cdcf11",
  "taskH.py": "2cdac78fbbdb27a4a6aad2971c0318f2c4445972c4bbbc0a103e000dc2d05809",
  "infogeo_paths.py": "837657a7829e0fcf1a67c796e1a703883ed0d683aa43028dc88e7d550e3f140e"
 },
 "inputs_sha256": {
  "HERA1+2_NCep_920.dat": "dfa2fba16fa490600d10b7125189676343f07b40787d41a74a2d29d30fd8a8bc",
  "CT18NNLO/CT18NNLO_0000.dat": "ed6801f28d2fa7b66ca29364df8125e57b473bebdc9b3f557c0c4cb886cc1501"
 },
 "base_program": "plan/v1/neyman/print/kde_fine.py (anc path lines)",
 "belt_seed": 20260742,
 "M_belt": 100000,
 "A_spacing": 0.00625,
 "n_members": 1281,
 "CL": 0.68,
 "family": "W",
 "belt_shape": "CT18NNLO",
 "cells": [
  "local_lin|10.0",
  "local_lin|35.0",
  "local_quad|10.0",
  "local_quad|35.0",
  "stencil3_dlnx|10.0",
  "stencil3_dlnx|35.0"
 ],
 "variants": {
  "baseline": {
   "local_lin|10.0": {
    "measure": "dx",
    "T0": 0.09009784424733966,
    "v_unit": 0.06897910575519176,
    "fc_68": [
     0.07541950386626603,
     0.10380714443073082
    ],
    "pieces": [
     [
      0.07541950386626603,
      0.10380714443073082
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -37.322823108655236,
    "fc_T0_clamped": false,
    "v_calibrated": 0.08950641567029531,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.07541950386626603,
     0.10380714443073082
    ],
    "program_v_calibrated": 0.08950641567029531,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.09009784424733966,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     0.0,
     0.0
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_lin|35.0": {
    "measure": "dx",
    "T0": 0.06214951465247828,
    "v_unit": 0.04888301395861022,
    "fc_68": [
     0.050580982609270464,
     0.06837398486065654
    ],
    "pieces": [
     [
      0.050580982609270464,
      0.06837398486065654
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -75.28688409650489,
    "fc_T0_clamped": false,
    "v_calibrated": 0.05945426466199002,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05058098260927046,
     0.06837398486065654
    ],
    "program_v_calibrated": 0.05945426466199002,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06214951465247828,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     6.938893903907228e-18,
     0.0
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_quad|10.0": {
    "measure": "dx",
    "T0": 0.08538021333696438,
    "v_unit": 0.06897910575519176,
    "fc_68": [
     0.07128416526122872,
     0.0988267956511021
    ],
    "pieces": [
     [
      0.07128416526122872,
      0.0988267956511021
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -36.78803536638533,
    "fc_T0_clamped": false,
    "v_calibrated": 0.08481344785971524,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.07128416526122873,
     0.09882679565110211
    ],
    "program_v_calibrated": 0.08481344785971524,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.08538021333696438,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     1.3877787807814457e-17,
     1.3877787807814457e-17
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_quad|35.0": {
    "measure": "dx",
    "T0": 0.06666616756050996,
    "v_unit": 0.04888301395861022,
    "fc_68": [
     0.054419466504373036,
     0.0728842064073946
    ],
    "pieces": [
     [
      0.054419466504373036,
      0.0728842064073946
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -111.27231086583461,
    "fc_T0_clamped": false,
    "v_calibrated": 0.06355557313121409,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05441946650437303,
     0.0728842064073946
    ],
    "program_v_calibrated": 0.06355557313121409,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06666616756050996,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     6.938893903907228e-18,
     0.0
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "stencil3_dlnx|10.0": {
    "measure": "dlnx",
    "T0": 0.062156704801538704,
    "v_unit": 0.06815034774386283,
    "fc_68": [
     0.006448769794840064,
     0.06616535949282695
    ],
    "pieces": [
     [
      0.006448769794840064,
      0.06616535949282695
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -0.0168582368464993,
    "fc_T0_clamped": false,
    "v_calibrated": 0.0342586545131453,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.30435,
    "program_fc_68": [
     0.006448769794840064,
     0.06616535949282697
    ],
    "program_v_calibrated": 0.0342586545131453,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.062156704801538704,
    "program_fraction_of_A0_belt_at_or_above_data": 0.30435,
    "abs_diff_fc_68_vs_program": [
     0.0,
     1.3877787807814457e-17
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "stencil3_dlnx|35.0": {
    "measure": "dlnx",
    "T0": 0.06839428620931463,
    "v_unit": 0.050807840355394984,
    "fc_68": [
     0.05342142307217721,
     0.0756456478963173
    ],
    "pieces": [
     [
      0.05342142307217721,
      0.0756456478963173
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -694.3467245246942,
    "fc_T0_clamped": false,
    "v_calibrated": 0.06456260204333851,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05342142307217721,
     0.0756456478963173
    ],
    "program_v_calibrated": 0.0645626020433385,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06839428620931463,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     0.0,
     0.0
    ],
    "diff_v_calibrated_vs_program": 1.3877787807814457e-17
   }
  },
  "bandwidth_x0.5": {
   "local_lin|10.0": {
    "measure": "dx",
    "T0": 0.09009784424733966,
    "v_unit": 0.06897910575519176,
    "fc_68": [
     0.07534609601592744,
     0.10373895203337483
    ],
    "pieces": [
     [
      0.07534609601592744,
      0.10373895203337483
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -37.66639710014265,
    "fc_T0_clamped": false,
    "v_calibrated": 0.08950641567029531,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.07541950386626603,
     0.10380714443073082
    ],
    "program_v_calibrated": 0.08950641567029531,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.09009784424733966,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     7.340785033858876e-05,
     6.819239735599003e-05
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_lin|35.0": {
    "measure": "dx",
    "T0": 0.06214951465247828,
    "v_unit": 0.04888301395861022,
    "fc_68": [
     0.05057719680357155,
     0.06835511890709876
    ],
    "pieces": [
     [
      0.05057719680357155,
      0.06835511890709876
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -658.296126555362,
    "fc_T0_clamped": false,
    "v_calibrated": 0.05945426466199002,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05058098260927046,
     0.06837398486065654
    ],
    "program_v_calibrated": 0.05945426466199002,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06214951465247828,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     3.7858056989095723e-06,
     1.88659535577812e-05
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_quad|10.0": {
    "measure": "dx",
    "T0": 0.08538021333696438,
    "v_unit": 0.06897910575519176,
    "fc_68": [
     0.07119792521665728,
     0.09878316015173126
    ],
    "pieces": [
     [
      0.07119792521665728,
      0.09878316015173126
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -618.4781239858402,
    "fc_T0_clamped": false,
    "v_calibrated": 0.08481344785971524,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.07128416526122873,
     0.09882679565110211
    ],
    "program_v_calibrated": 0.08481344785971524,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.08538021333696438,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     8.624004457144507e-05,
     4.363549937085043e-05
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_quad|35.0": {
    "measure": "dx",
    "T0": 0.06666616756050996,
    "v_unit": 0.04888301395861022,
    "fc_68": [
     0.05446852742631137,
     0.07285180679085171
    ],
    "pieces": [
     [
      0.05446852742631137,
      0.07285180679085171
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -38.362265893265345,
    "fc_T0_clamped": false,
    "v_calibrated": 0.06355557313121409,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05441946650437303,
     0.0728842064073946
    ],
    "program_v_calibrated": 0.06355557313121409,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06666616756050996,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     4.906092193834172e-05,
     3.239961654288859e-05
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "stencil3_dlnx|10.0": {
    "measure": "dlnx",
    "T0": 0.062156704801538704,
    "v_unit": 0.06815034774386283,
    "fc_68": [
     0.006051821646722612,
     0.06642211262006248
    ],
    "pieces": [
     [
      0.006051821646722612,
      0.06642211262006248
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -0.013750182533867596,
    "fc_T0_clamped": false,
    "v_calibrated": 0.0342586545131453,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.30435,
    "program_fc_68": [
     0.006448769794840064,
     0.06616535949282697
    ],
    "program_v_calibrated": 0.0342586545131453,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.062156704801538704,
    "program_fraction_of_A0_belt_at_or_above_data": 0.30435,
    "abs_diff_fc_68_vs_program": [
     0.00039694814811745173,
     0.00025675312723551225
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "stencil3_dlnx|35.0": {
    "measure": "dlnx",
    "T0": 0.06839428620931463,
    "v_unit": 0.050807840355394984,
    "fc_68": [
     0.0533693919121667,
     0.07567196267685641
    ],
    "pieces": [
     [
      0.0533693919121667,
      0.07567196267685641
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -694.3432221098191,
    "fc_T0_clamped": false,
    "v_calibrated": 0.06456260204333851,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05342142307217721,
     0.0756456478963173
    ],
    "program_v_calibrated": 0.0645626020433385,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06839428620931463,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     5.203116001051278e-05,
     2.6314780539118954e-05
    ],
    "diff_v_calibrated_vs_program": 1.3877787807814457e-17
   }
  },
  "bandwidth_x2": {
   "local_lin|10.0": {
    "measure": "dx",
    "T0": 0.09009784424733966,
    "v_unit": 0.06897910575519176,
    "fc_68": [
     0.07548850319895131,
     0.1038629814129997
    ],
    "pieces": [
     [
      0.07548850319895131,
      0.1038629814129997
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -37.34040604603737,
    "fc_T0_clamped": false,
    "v_calibrated": 0.08950641567029531,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.07541950386626603,
     0.10380714443073082
    ],
    "program_v_calibrated": 0.08950641567029531,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.09009784424733966,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     6.899933268528224e-05,
     5.58369822688809e-05
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_lin|35.0": {
    "measure": "dx",
    "T0": 0.06214951465247828,
    "v_unit": 0.04888301395861022,
    "fc_68": [
     0.05057684861943755,
     0.06836455662936718
    ],
    "pieces": [
     [
      0.05057684861943755,
      0.06836455662936718
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -36.99751989595909,
    "fc_T0_clamped": false,
    "v_calibrated": 0.05945426466199002,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05058098260927046,
     0.06837398486065654
    ],
    "program_v_calibrated": 0.05945426466199002,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06214951465247828,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     4.133989832906526e-06,
     9.428231289368427e-06
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_quad|10.0": {
    "measure": "dx",
    "T0": 0.08538021333696438,
    "v_unit": 0.06897910575519176,
    "fc_68": [
     0.0712671696251343,
     0.09880026040119295
    ],
    "pieces": [
     [
      0.0712671696251343,
      0.09880026040119295
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -25.170576809482938,
    "fc_T0_clamped": false,
    "v_calibrated": 0.08481344785971524,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.07128416526122873,
     0.09882679565110211
    ],
    "program_v_calibrated": 0.08481344785971524,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.08538021333696438,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     1.6995636094432887e-05,
     2.653524990915701e-05
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_quad|35.0": {
    "measure": "dx",
    "T0": 0.06666616756050996,
    "v_unit": 0.04888301395861022,
    "fc_68": [
     0.05436727048949135,
     0.07288036833940831
    ],
    "pieces": [
     [
      0.05436727048949135,
      0.07288036833940831
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -30.331762519643224,
    "fc_T0_clamped": false,
    "v_calibrated": 0.06355557313121409,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05441946650437303,
     0.0728842064073946
    ],
    "program_v_calibrated": 0.06355557313121409,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06666616756050996,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     5.2196014881676633e-05,
     3.838067986289273e-06
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "stencil3_dlnx|10.0": {
    "measure": "dlnx",
    "T0": 0.062156704801538704,
    "v_unit": 0.06815034774386283,
    "fc_68": [
     0.006474959528141045,
     0.06600708906554065
    ],
    "pieces": [
     [
      0.006474959528141045,
      0.06600708906554065
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -0.016183876469710236,
    "fc_T0_clamped": false,
    "v_calibrated": 0.0342586545131453,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.30435,
    "program_fc_68": [
     0.006448769794840064,
     0.06616535949282697
    ],
    "program_v_calibrated": 0.0342586545131453,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.062156704801538704,
    "program_fraction_of_A0_belt_at_or_above_data": 0.30435,
    "abs_diff_fc_68_vs_program": [
     2.6189733300981816e-05,
     0.00015827042728631946
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "stencil3_dlnx|35.0": {
    "measure": "dlnx",
    "T0": 0.06839428620931463,
    "v_unit": 0.050807840355394984,
    "fc_68": [
     0.053437277973944326,
     0.07563151364830772
    ],
    "pieces": [
     [
      0.053437277973944326,
      0.07563151364830772
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -22.16061906792062,
    "fc_T0_clamped": false,
    "v_calibrated": 0.06456260204333851,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05342142307217721,
     0.0756456478963173
    ],
    "program_v_calibrated": 0.0645626020433385,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06839428620931463,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     1.5854901767115015e-05,
     1.4134248009570194e-05
    ],
    "diff_v_calibrated_vs_program": 1.3877787807814457e-17
   }
  }
 },
 "variant_scales": {
  "baseline": 1.0,
  "bandwidth_x0.5": 0.5,
  "bandwidth_x2": 2.0
 },
 "gates": {
  "K1": {
   "max_abs_diff": 1.3877787807814457e-17,
   "tol": 1e-12,
   "passed": true
  },
  "K2": {
   "mismatches": 0,
   "passed": true
  },
  "K3": {
   "max_abs_diff": 0.0,
   "tol": 1e-12,
   "passed": true
  },
  "K4": {
   "max_abs_diff": 0.0,
   "tol": 0.0,
   "passed": true
  }
 },
 "baseline_max_abs_vs_program": 1.3877787807814457e-17,
 "end_shift_vs_baseline": {
  "bandwidth_x0.5": {
   "local_lin|10.0": [
    -7.340785033858876e-05,
    -6.819239735599003e-05
   ],
   "local_lin|35.0": [
    -3.785805698916511e-06,
    -1.88659535577812e-05
   ],
   "local_quad|10.0": [
    -8.62400445714312e-05,
    -4.363549937083655e-05
   ],
   "local_quad|35.0": [
    4.906092193833478e-05,
    -3.239961654288859e-05
   ],
   "stencil3_dlnx|10.0": [
    -0.00039694814811745173,
    0.0002567531272355261
   ],
   "stencil3_dlnx|35.0": [
    -5.203116001051278e-05,
    2.6314780539118954e-05
   ]
  },
  "bandwidth_x2": {
   "local_lin|10.0": [
    6.899933268528224e-05,
    5.58369822688809e-05
   ],
   "local_lin|35.0": [
    -4.133989832913465e-06,
    -9.428231289368427e-06
   ],
   "local_quad|10.0": [
    -1.699563609441901e-05,
    -2.6535249909143133e-05
   ],
   "local_quad|35.0": [
    -5.219601488168357e-05,
    -3.838067986289273e-06
   ],
   "stencil3_dlnx|10.0": [
    2.6189733300981816e-05,
    -0.00015827042728630558
   ],
   "stencil3_dlnx|35.0": [
    1.5854901767115015e-05,
    -1.4134248009570194e-05
   ]
  }
 },
 "margin_A0_shift_vs_baseline": {
  "bandwidth_x0.5": {
   "local_lin|10.0": -0.34357399148741763,
   "local_lin|35.0": -583.0092424588571,
   "local_quad|10.0": -581.6900886194549,
   "local_quad|35.0": 72.91004497256927,
   "stencil3_dlnx|10.0": 0.0031080543126317042,
   "stencil3_dlnx|35.0": 0.003502414875129034
  },
  "bandwidth_x2": {
   "local_lin|10.0": -0.01758293738213723,
   "local_lin|35.0": 38.289364200545805,
   "local_quad|10.0": 11.617458556902392,
   "local_quad|35.0": 80.94054834619139,
   "stencil3_dlnx|10.0": 0.0006743603767890641,
   "stencil3_dlnx|35.0": 672.1861054567736
  }
 },
 "v_calibrated_shift_vs_baseline": {
  "bandwidth_x0.5": {
   "local_lin|10.0": 0.0,
   "local_lin|35.0": 0.0,
   "local_quad|10.0": 0.0,
   "local_quad|35.0": 0.0,
   "stencil3_dlnx|10.0": 0.0,
   "stencil3_dlnx|35.0": 0.0
  },
  "bandwidth_x2": {
   "local_lin|10.0": 0.0,
   "local_lin|35.0": 0.0,
   "local_quad|10.0": 0.0,
   "local_quad|35.0": 0.0,
   "stencil3_dlnx|10.0": 0.0,
   "stencil3_dlnx|35.0": 0.0
  }
 },
 "null_tails": {
  "local_lin|10.0": {
   "fraction_of_A0_belt_at_or_above_data": 0.0,
   "n_tail": 0,
   "N": 100000,
   "p": 9.99990000099999e-06,
   "binomial_sd": 9.99990000099999e-06,
   "source": "calibration.json data/W/local_lin/10.0"
  },
  "local_lin|35.0": {
   "fraction_of_A0_belt_at_or_above_data": 0.0,
   "n_tail": 0,
   "N": 100000,
   "p": 9.99990000099999e-06,
   "binomial_sd": 9.99990000099999e-06,
   "source": "calibration.json data/W/local_lin/35.0"
  },
  "local_quad|10.0": {
   "fraction_of_A0_belt_at_or_above_data": 0.0,
   "n_tail": 0,
   "N": 100000,
   "p": 9.99990000099999e-06,
   "binomial_sd": 9.99990000099999e-06,
   "source": "calibration.json data/W/local_quad/10.0"
  },
  "local_quad|35.0": {
   "fraction_of_A0_belt_at_or_above_data": 0.0,
   "n_tail": 0,
   "N": 100000,
   "p": 9.99990000099999e-06,
   "binomial_sd": 9.99990000099999e-06,
   "source": "calibration.json data/W/local_quad/35.0"
  },
  "stencil3_dlnx|10.0": {
   "fraction_of_A0_belt_at_or_above_data": 0.30435,
   "n_tail": 30435,
   "N": 100000,
   "p": 0.3043569564304357,
   "binomial_sd": 0.0014550731923268932,
   "source": "calibration.json data/W/stencil3_dlnx/10.0"
  },
  "stencil3_dlnx|35.0": {
   "fraction_of_A0_belt_at_or_above_data": 0.0,
   "n_tail": 0,
   "N": 100000,
   "p": 9.99990000099999e-06,
   "binomial_sd": 9.99990000099999e-06,
   "source": "calibration.json data/W/stencil3_dlnx/35.0"
  }
 },
 "exclusion_of_zero": {
  "local_lin|10.0": {
   "fc_A0_accepts_data_check7_8_belts": [
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false
   ],
   "fc_A0_accepts_data_main_belt_variants": {
    "baseline": false,
    "bandwidth_x0.5": false,
    "bandwidth_x2": false
   },
   "excludes_zero_in_all_8_belts_and_both_bandwidth_variants": true
  },
  "local_lin|35.0": {
   "fc_A0_accepts_data_check7_8_belts": [
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false
   ],
   "fc_A0_accepts_data_main_belt_variants": {
    "baseline": false,
    "bandwidth_x0.5": false,
    "bandwidth_x2": false
   },
   "excludes_zero_in_all_8_belts_and_both_bandwidth_variants": true
  },
  "local_quad|10.0": {
   "fc_A0_accepts_data_check7_8_belts": [
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false
   ],
   "fc_A0_accepts_data_main_belt_variants": {
    "baseline": false,
    "bandwidth_x0.5": false,
    "bandwidth_x2": false
   },
   "excludes_zero_in_all_8_belts_and_both_bandwidth_variants": true
  },
  "local_quad|35.0": {
   "fc_A0_accepts_data_check7_8_belts": [
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false
   ],
   "fc_A0_accepts_data_main_belt_variants": {
    "baseline": false,
    "bandwidth_x0.5": false,
    "bandwidth_x2": false
   },
   "excludes_zero_in_all_8_belts_and_both_bandwidth_variants": true
  },
  "stencil3_dlnx|10.0": {
   "fc_A0_accepts_data_check7_8_belts": [
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false
   ],
   "fc_A0_accepts_data_main_belt_variants": {
    "baseline": false,
    "bandwidth_x0.5": false,
    "bandwidth_x2": false
   },
   "excludes_zero_in_all_8_belts_and_both_bandwidth_variants": true
  },
  "stencil3_dlnx|35.0": {
   "fc_A0_accepts_data_check7_8_belts": [
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false
   ],
   "fc_A0_accepts_data_main_belt_variants": {
    "baseline": false,
    "bandwidth_x0.5": false,
    "bandwidth_x2": false
   },
   "excludes_zero_in_all_8_belts_and_both_bandwidth_variants": true
  }
 },
 "peak_rss_bytes": 1428738048,
 "runtime_s": 182.1105010509491
}

==> anc/checks/numbers/plan/v1/neyman/print/print_values.json <==
{
 "program": "plan/v1/neyman/print/print_values.py",
 "calibration_sha256": "0c5a3d6a10e5d6b694bd6f1b2507d6a587e0d7a0f59c1a7f6ec3156b388dbab2",
 "kde_fine_sha256": "610e6cf0a69cb6c3e983c0e46f3ea2f05a22dce1e4f5c442ce3b9e9ca7aa4cca",
 "settle_rule": "d decimals are settled when mean +- 2 sd_of_mean, and the mean moved by each bandwidth shift, round half up to the same string; exact zeros (all belts 0) print as 0",
 "values": {
  "10.0|v_calibrated": {
   "n_belts": 8,
   "mean": 0.012643009883635349,
   "sd_per_belt": 0.0005516954560459403,
   "sd_of_mean": 0.0001950537990599446,
   "exact_zero": false,
   "depends_on_density_estimate": false,
   "bandwidth_shifts": [],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": false,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 2,
   "print_settled": "0.01",
   "print_decimals_with_mc_sd": 4,
   "print_with_mc_sd": "0.0126 +- 0.0002",
   "main_belt": 0.012359508268877816,
   "print_main_belt_3dp": "0.012",
   "print_mean_3dp": "0.013"
  },
  "10.0|fc_68_lo": {
   "n_belts": 8,
   "mean": 0.0,
   "sd_per_belt": 0.0,
   "sd_of_mean": 0.0,
   "exact_zero": true,
   "depends_on_density_estimate": true,
   "bandwidth_shifts": [
    0.0,
    0.0
   ],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": true,
    "5": true
   },
   "print_decimals_settled": 0,
   "print_settled": "0",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.0,
   "print_main_belt_3dp": "0.000",
   "print_mean_3dp": "0.000"
  },
  "10.0|fc_68_hi": {
   "n_belts": 8,
   "mean": 0.07048060394365051,
   "sd_per_belt": 0.00029925093471415144,
   "sd_of_mean": 0.00010580118260639464,
   "exact_zero": false,
   "depends_on_density_estimate": true,
   "bandwidth_shifts": [
    0.00025038154450858496,
    -0.0007172211421205277
   ],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": false,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 2,
   "print_settled": "0.07",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.07061136253213732,
   "print_main_belt_3dp": "0.071",
   "print_mean_3dp": "0.070"
  },
  "10.0|central_68_hi": {
   "n_belts": 8,
   "mean": 0.06881477919319265,
   "sd_per_belt": 0.00014192008177735263,
   "sd_of_mean": 5.0176326105657704e-05,
   "exact_zero": false,
   "depends_on_density_estimate": false,
   "bandwidth_shifts": [],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 3,
   "print_settled": "0.069",
   "print_decimals_with_mc_sd": 5,
   "print_with_mc_sd": "0.06881 +- 0.00005",
   "main_belt": 0.0687457383627008,
   "print_main_belt_3dp": "0.069",
   "print_mean_3dp": "0.069"
  },
  "35.0|v_calibrated": {
   "n_belts": 8,
   "mean": 0.0691122281294356,
   "sd_per_belt": 9.155079584096342e-05,
   "sd_of_mean": 3.23680942810852e-05,
   "exact_zero": false,
   "depends_on_density_estimate": false,
   "bandwidth_shifts": [],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 3,
   "print_settled": "0.069",
   "print_decimals_with_mc_sd": 5,
   "print_with_mc_sd": "0.06911 +- 0.00003",
   "main_belt": 0.06928453550697182,
   "print_main_belt_3dp": "0.069",
   "print_mean_3dp": "0.069"
  },
  "35.0|fc_68_lo": {
   "n_belts": 8,
   "mean": 0.05562267925141997,
   "sd_per_belt": 9.955848607246731e-05,
   "sd_of_mean": 3.519924031325404e-05,
   "exact_zero": false,
   "depends_on_density_estimate": true,
   "bandwidth_shifts": [
    6.963613437907523e-05,
    -3.805459872767425e-05
   ],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 3,
   "print_settled": "0.056",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.05576981155736609,
   "print_main_belt_3dp": "0.056",
   "print_mean_3dp": "0.056"
  },
  "35.0|fc_68_hi": {
   "n_belts": 8,
   "mean": 0.08381668744532447,
   "sd_per_belt": 0.00014067842564068262,
   "sd_of_mean": 4.973733436858708e-05,
   "exact_zero": false,
   "depends_on_density_estimate": true,
   "bandwidth_shifts": [
    -8.214254764715712e-06,
    1.9257401507891125e-05
   ],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 3,
   "print_settled": "0.084",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.08378589568118955,
   "print_main_belt_3dp": "0.084",
   "print_mean_3dp": "0.084"
  },
  "35.0|central_68_hi": {
   "n_belts": 8,
   "mean": 0.08263431238448735,
   "sd_per_belt": 8.747231907999325e-05,
   "sd_of_mean": 3.0926134993788326e-05,
   "exact_zero": false,
   "depends_on_density_estimate": false,
   "bandwidth_shifts": [],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 3,
   "print_settled": "0.083",
   "print_decimals_with_mc_sd": 5,
   "print_with_mc_sd": "0.08263 +- 0.00003",
   "main_belt": 0.08267510534495866,
   "print_main_belt_3dp": "0.083",
   "print_mean_3dp": "0.083"
  },
  "500.0|v_calibrated": {
   "n_belts": 8,
   "mean": 0.0,
   "sd_per_belt": 0.0,
   "sd_of_mean": 0.0,
   "exact_zero": true,
   "depends_on_density_estimate": false,
   "bandwidth_shifts": [],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": true,
    "5": true
   },
   "print_decimals_settled": 0,
   "print_settled": "0",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.0,
   "print_main_belt_3dp": "0.000",
   "print_mean_3dp": "0.000"
  },
  "500.0|fc_68_lo": {
   "n_belts": 8,
   "mean": 0.0,
   "sd_per_belt": 0.0,
   "sd_of_mean": 0.0,
   "exact_zero": true,
   "depends_on_density_estimate": true,
   "bandwidth_shifts": [
    0.0,
    0.0
   ],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": true,
    "5": true
   },
   "print_decimals_settled": 0,
   "print_settled": "0",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.0,
   "print_main_belt_3dp": "0.000",
   "print_mean_3dp": "0.000"
  },
  "500.0|fc_68_hi": {
   "n_belts": 8,
   "mean": 0.020563551537463174,
   "sd_per_belt": 6.147860210917188e-05,
   "sd_of_mean": 2.173596822463251e-05,
   "exact_zero": false,
   "depends_on_density_estimate": true,
   "bandwidth_shifts": [
    0.00026849780110546964,
    -5.465077308955055e-05
   ],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": false,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 2,
   "print_settled": "0.02",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.02046746862090902,
   "print_main_belt_3dp": "0.020",
   "print_mean_3dp": "0.021"
  },
  "500.0|central_68_hi": {
   "n_belts": 8,
   "mean": 0.019556766684080414,
   "sd_per_belt": 0.00013407367968973824,
   "sd_of_mean": 4.7402204043623494e-05,
   "exact_zero": false,
   "depends_on_density_estimate": false,
   "bandwidth_shifts": [],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": false,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 2,
   "print_settled": "0.02",
   "print_decimals_with_mc_sd": 5,
   "print_with_mc_sd": "0.01956 +- 0.00005",
   "main_belt": 0.019798723864154932,
   "print_main_belt_3dp": "0.020",
   "print_mean_3dp": "0.020"
  }
 },
 "coverage": {
  "between_members|feldman_cousins|belt_shape": {
   "n": 840,
   "min": 0.67501,
   "min_at": [
    "CT18NNLO",
    0.378125,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6803872023809524,
   "max": 0.69104,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 4
  },
  "between_members|feldman_cousins|G": {
   "n": 1032,
   "min": 0.67503,
   "min_at": [
    "CT18NNLO",
    0.378125,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6810572093023256,
   "max": 0.6914,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 3
  },
  "between_members|feldman_cousins|S": {
   "n": 1320,
   "min": 0.67759,
   "min_at": [
    "x",
    0.053125,
    "local_lin",
    "500.0"
   ],
   "mean": 0.7033751136363636,
   "max": 0.83674,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0
  },
  "between_members|central|belt_shape": {
   "n": 840,
   "min": 0.67518,
   "min_at": [
    "CT18NNLO",
    0.278125,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6802825714285714,
   "max": 0.6856,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 7
  },
  "between_members|central|G": {
   "n": 1032,
   "min": 0.67527,
   "min_at": [
    "NNPDF40",
    0.284375,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6809061337209302,
   "max": 0.6864,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 9
  },
  "between_members|central|S": {
   "n": 1320,
   "min": 0.67583,
   "min_at": [
    "x",
    0.284375,
    "stencil3",
    "35.0"
   ],
   "mean": 0.7002103636363637,
   "max": 0.83807,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0
  },
  "members|feldman_cousins|belt_shape": {
   "n": 48,
   "min": 0.67696,
   "min_at": [
    "CT18NNLO",
    0.5,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6804622916666667,
   "max": 0.68542,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0,
   "mean_A0": 0.67978,
   "outside": {
    "n": 336,
    "min": 0.58274,
    "min_at": [
     "x",
     1.5,
     "stencil3",
     "35.0"
    ],
    "mean": 0.691241875,
    "max": 0.91378,
    "n_below_pass_rule": 57,
    "n_z_below_minus2": 64
   }
  },
  "members|feldman_cousins|G": {
   "n": 144,
   "min": 0.67708,
   "min_at": [
    "CT18NNLO",
    0.5,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6813890972222222,
   "max": 0.6865,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0,
   "mean_A0": 0.67978,
   "outside": {
    "n": 240,
    "min": 0.58274,
    "min_at": [
     "x",
     1.5,
     "stencil3",
     "35.0"
    ],
    "mean": 0.696707625,
    "max": 0.91578,
    "n_below_pass_rule": 56,
    "n_z_below_minus2": 62
   }
  },
  "members|feldman_cousins|S": {
   "n": 288,
   "min": 0.67803,
   "min_at": [
    "x",
    3.0,
    "local_quad",
    "35.0"
   ],
   "mean": 0.7154734027777778,
   "max": 0.83669,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0,
   "mean_A0": 0.6818908333333334,
   "outside": {
    "n": 96,
    "min": 0.62143,
    "min_at": [
     "random",
     3.0,
     "stencil3_dlnx",
     "500.0"
    ],
    "mean": 0.7459111458333334,
    "max": 0.93537,
    "n_below_pass_rule": 12,
    "n_z_below_minus2": 14
   }
  },
  "members|central|belt_shape": {
   "n": 48,
   "min": 0.67683,
   "min_at": [
    "CT18NNLO",
    0.5,
    "local_lin",
    "500.0"
   ],
   "mean": 0.680551875,
   "max": 0.68522,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0,
   "mean_A0": 0.8402733333333333,
   "outside": {
    "n": 336,
    "min": 0.58395,
    "min_at": [
     "x",
     1.5,
     "stencil3",
     "35.0"
    ],
    "mean": 0.6914270238095238,
    "max": 0.91403,
    "n_below_pass_rule": 57,
    "n_z_below_minus2": 65
   }
  },
  "members|central|G": {
   "n": 144,
   "min": 0.67683,
   "min_at": [
    "CT18NNLO",
    0.5,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6814392361111111,
   "max": 0.68632,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0,
   "mean_A0": 0.8402766666666667,
   "outside": {
    "n": 240,
    "min": 0.58395,
    "min_at": [
     "x",
     1.5,
     "stencil3",
     "35.0"
    ],
    "mean": 0.6969109166666667,
    "max": 0.9159,
    "n_below_pass_rule": 56,
    "n_z_below_minus2": 63
   }
  },
  "members|central|S": {
   "n": 288,
   "min": 0.67774,
   "min_at": [
    "x",
    1.5,
    "local_quad",
    "35.0"
   ],
   "mean": 0.7153206249999999,
   "max": 0.83808,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0,
   "mean_A0": 0.8403325,
   "outside": {
    "n": 96,
    "min": 0.62101,
    "min_at": [
     "random",
     3.0,
     "stencil3_dlnx",
     "500.0"
    ],
    "mean": 0.745641875,
    "max": 0.93674,
    "n_below_pass_rule": 15,
    "n_z_below_minus2": 17
   }
  },
  "members|feldman_cousins|S|global_fit_truths": {
   "shapes": [
    "CT18NNLO",
    "NNPDF40",
    "MSHT20"
   ],
   "n": 144,
   "mean": 0.7142402777777778,
   "max": 0.77893,
   "min": 0.68257
  },
  "per_truth_shape": {
   "between_members|feldman_cousins|belt_shape_interval": {
    "CT18NNLO": {
     "n": 840,
     "min": 0.67501,
     "n_below_pass_rule": 0
    },
    "NNPDF40": {
     "n": 96,
     "min": 0.67453,
     "n_below_pass_rule": 0
    },
    "MSHT20": {
     "n": 96,
     "min": 0.67426,
     "n_below_pass_rule": 0
    },
    "ln(1/x)": {
     "n": 96,
     "min": 0.67007,
     "n_below_pass_rule": 3
    },
    "ln(1/x)^2": {
     "n": 96,
     "min": 0.6578,
     "n_below_pass_rule": 4
    },
    "x": {
     "n": 96,
     "min": 0.58275,
     "n_below_pass_rule": 37
    }
   },
   "between_members|central|belt_shape_interval": {
    "CT18NNLO": {
     "n": 840,
     "min": 0.67518,
     "n_below_pass_rule": 0
    },
    "NNPDF40": {
     "n": 96,
     "min": 0.67469,
     "n_below_pass_rule": 0
    },
    "MSHT20": {
     "n": 96,
     "min": 0.67418,
     "n_below_pass_rule": 0
    },
    "ln(1/x)": {
     "n": 96,
     "min": 0.67022,
     "n_below_pass_rule": 3
    },
    "ln(1/x)^2": {
     "n": 96,
     "min": 0.65785,
     "n_below_pass_rule": 4
    },
    "x": {
     "n": 96,
     "min": 0.58394,
     "n_below_pass_rule": 38
    }
   },
   "members|feldman_cousins|belt_shape_interval": {
    "CT18NNLO": {
     "n": 48,
     "min": 0.67696,
     "n_below_pass_rule": 0
    },
    "NNPDF40": {
     "n": 48,
     "min": 0.67517,
     "n_below_pass_rule": 0
    },
    "MSHT20": {
     "n": 48,
     "min": 0.67478,
     "n_below_pass_rule": 0
    },
    "ln(1/x)": {
     "n": 48,
     "min": 0.67008,
     "n_below_pass_rule": 3
    },
    "ln(1/x)^2": {
     "n": 48,
     "min": 0.65777,
     "n_below_pass_rule": 4
    },
    "x": {
     "n": 48,
     "min": 0.58274,
     "n_below_pass_rule": 29
    },
    "alternating": {
     "n": 48,
     "min": 0.61333,
     "n_below_pass_rule": 18
    },
    "random": {
     "n": 48,
     "min": 0.61691,
     "n_below_pass_rule": 3
    }
   },
   "members|central|belt_shape_interval": {
    "CT18NNLO": {
     "n": 48,
     "min": 0.67683,
     "n_below_pass_rule": 0
    },
    "NNPDF40": {
     "n": 48,
     "min": 0.67534,
     "n_below_pass_rule": 0
    },
    "MSHT20": {
     "n": 48,
     "min": 0.67494,
     "n_below_pass_rule": 0
    },
    "ln(1/x)": {
     "n": 48,
     "min": 0.67018,
     "n_below_pass_rule": 3
    },
    "ln(1/x)^2": {
     "n": 48,
     "min": 0.65784,
     "n_below_pass_rule": 4
    },
    "x": {
     "n": 48,
     "min": 0.58395,
     "n_below_pass_rule": 29
    },
    "alternating": {
     "n": 48,
     "min": 0.61341,
     "n_below_pass_rule": 18
    },
    "random": {
     "n": 48,
     "min": 0.61664,
     "n_below_pass_rule": 3
    }
   }
  }
 },
 "pass_rule": {
  "sd_binomial": 0.001475127113166862,
  "sd_comb": 0.0020861447696648478,
  "threshold": 0.6716554209213407,
  "k_min": 67166,
  "N": 100000,
  "P_pass": {
   "0.65": 1.7127523768086503e-47,
   "0.67": 0.13282989459833996,
   "0.675": 0.9879898891104656
  }
 },
 "failures": []
}

==> anc/checks/numbers/plan/v1/numfmt.py <==
"""Printed form of a ledger number and the settled-digit rule, shared by plan/v1/build_v1.py and calc/make_numbers.py.

fmt(v, f): fN fixed N decimals, pctN 100 x value with N decimals, eN as Python's N-digit exponent form, sigN N
significant digits, int.  fN, pctN and int round half up on the shortest decimal form of the double (a coverage
2622/4000 = 0.6555 prints 0.656, where Python's own formatting gives 0.655), so the ledger and numbers.tex print
the same string.

settle_failure(v, f, sem, shifts, mc_ok): None when the printed string of v under format f is settled, otherwise the
reason.  The digits printed are settled when v - 2 sem, v + 2 sem and v + s for every systematic shift s print the
same string.  When the value is printed beside its Monte Carlo sd (mc_ok) and has no systematic shift, the format may
instead carry the decimal of the first significant digit of sem.
"""
import decimal
import math


def _dec(v, places, scale=1):
    d = decimal.Decimal(repr(float(v))) * scale
    q = decimal.Decimal(1).scaleb(-places)
    return str(d.quantize(q, rounding=decimal.ROUND_HALF_UP))


def fmt(v, f):
    if f == 'int':
        return str(int(decimal.Decimal(repr(float(v))).quantize(decimal.Decimal(1), rounding=decimal.ROUND_HALF_UP)))
    if f.startswith('pct'):
        return _dec(v, int(f[3:]), 100)
    if f.startswith('f'):
        return _dec(v, int(f[1:]))
    if f.startswith('e'):
        return f'{v:.{int(f[1:])}e}'
    if f.startswith('sig'):
        return f'{v:.{int(f[3:])}g}'
    raise ValueError(f)


def settle_failure(v, f, sem, shifts=(), mc_ok=False):
    if not f.startswith('f'):
        return f'format {f} is not fN; the settled-digit rule is defined for fixed decimals only'
    d = int(f[1:])
    base = fmt(v, f)
    cands = {fmt(v + e, f) for e in (-2 * sem, 2 * sem)} | {fmt(v + s, f) for s in shifts} \
        | {fmt(v + s + e, f) for s in shifts for e in (-2 * sem, 2 * sem)}
    if cands <= {base}:
        return None
    if mc_ok and not shifts and sem > 0 and d <= -int(math.floor(math.log10(sem))):
        return None
    return (f'{base} ({f}) is not settled: mean {v!r}, sd of the mean {sem!r}, shifts {list(shifts)} print as '
            f'{sorted(cands)}')


==> anc/checks/numbers/plan/v1/registry_v1.py <==
"""Registry of every number, equation, qualifier, citation and withdrawn statement of the V1 revision.

Read by build_v1.py, which resolves each number from its JSON source, prints it at the precision the text will
use, recomputes the LO constants independently and cross-checks them, and writes ledger_v1.json, LEDGER_V1.md and
CONTENT_SPEC_V1.md. No number is typed here except definitions (scales, windows, n_f), rational constants of
formulas (evaluated and cross-checked by build_v1.py), and the printed precision.  build_v1.py, which builds the
ledger, is not among the ancillary files, so the checks these comments and notes attribute to it were made when the
ledger was built and no distributed program repeats them.

Entry fields for NUMBERS:
  id      short key, also the placeholder {{id}} in CONTENT_SPEC_V1.src.md
  macro   macro name planned for paper/numbers.tex (\\Num + letters only)
  what    meaning, with the variable and the units
  sec     V1 section (S1..S7, AppA..AppJ, Fig1, Fig2, TabI, TabA, TabE, TabH)
  claim   V1 claim number (1..6), or A1, A3, HERA, pole, bg
  src     JSON file relative to the tree root, or 'formula' (evaluated in build_v1.py), or None (PENDING)
  path    JSON path, '/'-separated, list index as [i]; or a callable taking a getter g(file, path)
  fmt     'fN' fixed N decimals (f0 for an exact zero); 'pctN' times 100 with N decimals; 'eN' scientific; 'int';
          'sigN' N significant.  Rounding is half up on the shortest decimal form (numfmt.py, shared by build_v1.py and
          calc/make_numbers.py).  The format of every entry lives here and in the ledger, nowhere else
  settle  None, or dict(sem=JSON path in src of the sd of the mean over belts, shifts=[(file, path), ...] systematic
          shifts of the value, mc=id of an entry printing that sd beside the value or None): the printed digits must
          be reproduced by mean +- 2 sem and by mean + each shift (with mc: the format may instead carry the decimal
          of the first significant digit of sem, if shifts is empty)
  tag     derived | formula | cited | asserted
  status  LIVE | PENDING | DOC
  note    qualifier or the reason for PENDING
"""
import math

def D(fn, desc):
    fn.desc = desc
    return fn


# ---- helpers used by callables -------------------------------------------------------------------------------
INV = 'plan/novelty/inv_checks.json'
CF = 'calc/closedform_results.json'
D1 = 'plan/saturation/decision/d1_out.json'
D2 = 'plan/saturation/decision/d2_rows.json'
D3 = 'plan/saturation/decision/d3_out.json'
S9 = 'plan/saturation/dglap/s9_summary.json'
R2 = 'plan/saturation/recheck/r2_constants.json'
CHN = 'plan/story/chain/chain_numeric.json'
CKA = 'plan/story/chain/check/ck_num_table.json'
CKS = 'plan/story/chain/check/ck_num_table_input_steep.json'
CKV = 'plan/story/chain/check/ck_num_table_input_valence.json'
CAS = 'plan/story/chain/chain_asymptotic.json'
EXT = 'plan/analytic/verify/S1_repaired/own_extend.json'
S4 = 'plan/analytic/candidates/S4/s4_d1_ct18.json'
LOC = 'plan/analytic/verify/lo_curve/design_summary.json'
PDF = 'calc/pdf_results.json'
ALS = 'calc/alphas_results.json'
NNA = 'calc/nnpdf_alignment_results.json'
INT = 'calc/interp_results.json'
THR = 'calc/threshold_results.json'
END = 'calc/endpoint_results.json'
POS = 'calc/positivity_results.json'
L0 = 'calc/lambda0_results.json'
KER = 'plan/additions/A1_kappa_split/kernel.json'
DRF = 'plan/additions/A1_kappa_split/drift.json'
RAC = 'plan/additions/REPORT_ADDITIONS_checks.json'
A1S = 'plan/additions/A1_kappa_split/a1_scan.json'
OBS = 'plan/additions/A3_resummed/results/observation.json'
A3I = 'plan/analytic/verify/A3_inference/a3_inference.json'
HEX = 'repro/results/hera_expectation.json'
RDX = 'repro/results/results_dx.json'
STE = 'repro/results/stencil_enumeration.json'
CAL = 'repro/results/calibration.json'
FIG1 = 'calc/figs_v1/fig1_lo_curves.json'
FIG1B = 'calc/figs_v1/fig1_band.json'
FIG2 = 'calc/figs_v1/fig2_drift.json'
RCKER = 'plan/additions/A1_kappa_split/recheck/rc_kernel.json'
PVJ = 'plan/v1/neyman/print/print_values.json'

# the four reachable scales of the LO rows, in the order of chain_numeric rows and of the s9 rows 1, 3, 5, 7
S9_ROWS = (1, 3, 5, 7)  # zeta = 0.1631 (2 GeV), 0.6931 (10 GeV), 1.1560 (100 GeV), 1.7105 (10 TeV)


def band(key, which):
    """min or max of corr2 (or gauss) over the three parametric inputs at the four reachable scales."""
    def f(g):
        vals = [g(S9, f'{inp}[{i}]/{key}') for inp in ('A', 'steep', 'valence') for i in S9_ROWS]
        return min(vals) if which == 'min' else max(vals)
    return D(f, f'{which} over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field {key}')


def ratio(fa, pa, fb, pb):
    return D(lambda g: g(fa, pa) / g(fb, pb), f'{pa} / {pb}')


def rows_minmax(f_, pattern, idx, which):
    def f(g):
        vals = [g(f_, pattern.format(i=i)) for i in idx]
        return min(vals) if which == 'min' else max(vals)
    return D(f, f'{which} of {pattern} over i in {list(idx)}')


def zeta_R_minus_1(i):
    return D(lambda g: g(CHN, f'rows[{i}]/zeta') * (1.0 / g(CHN, f'rows[{i}]/corr') ** 2 - 1.0),
             f'rows[{i}]/zeta * (1/rows[{i}]/corr^2 - 1)')


def fitted_share_below_10():
    return D(lambda g: ((g(PDF, 'kappa_ratios/kappa_Q2') - g(PDF, 'kappa_ratios/kappa_Q10'))
                      / (g(PDF, 'kappa_ratios/kappa_Q2') - g(PDF, 'kappa_ratios/kappa_Q1e4'))),
             '(kappa_ratios/kappa_Q2 - kappa_Q10)/(kappa_Q2 - kappa_Q1e4)')


# (1 Oct 2026) one convention for the NNPDF4.0 / CT18NNLO comparison.  The CT18NNLO speed is read
# from the field Table I prints (alphas_results.json combined[i]/kappa), not from pdf_results.json kappa_ratios.  The
# two fields hold the same double at every scale (checked: difference 0), so no value moves; the per-scale differences
# below print in the Table I column, so the largest one can be checked against the table.
NN_CT_PAIRS = (('2.0', 0), ('10.0', 1), ('100.0', 2), ('10000.0', 4))


def nnpdf_ct18_rel(a, i):
    return D(lambda g: g(NNA, f'kappa_nnpdf_central/{a}') / g(ALS, f'combined[{i}]/kappa') - 1,
             f'kappa_nnpdf_central/{a} / alphas_results.json combined[{i}]/kappa - 1')


def nnpdf_ct18_maxdiff():
    def f(g):
        return max(abs(g(NNA, f'kappa_nnpdf_central/{a}') / g(ALS, f'combined[{i}]/kappa') - 1) for a, i in NN_CT_PAIRS)
    return D(f, 'max |kappa_nnpdf_central/Q / alphas_results.json combined[i]/kappa - 1| at 2, 10, 100, 1e4 GeV '
                '(the CT18NNLO field of Table I)')


def parser_maxrel():
    def f(g):
        rows = g(PDF, 'parser_validation/raw_checks')
        return max(r['rel'] for r in rows if r['raw'] != 0)
    return D(f, 'max of parser_validation/raw_checks[*]/rel over the nodes with raw != 0')


def parser_maxabs_zero():
    def f(g):
        rows = g(PDF, 'parser_validation/raw_checks')
        return max(abs(r['interp']) for r in rows if r['raw'] == 0)
    return D(f, 'max of |parser_validation/raw_checks[*]/interp| over the nodes with raw == 0')


def quad_maxrel():
    def f(g):
        rows = g(PDF, 'quadrature_convergence')
        ref = [r for r in rows if r['mult'] == 1.0][0]
        out = 0.0
        for r in rows:
            if r['mult'] <= 1.0:
                continue
            for k in ('kappa_Q2', 'kappa_Q10', 'kappa_Q100'):
                if k in r and k in ref:
                    out = max(out, abs(r[k] / ref[k] - 1))
        return out
    return D(f, 'max |kappa/kappa(mult 1) - 1| over quadrature_convergence rows with mult > 1, Q = 2, 10, 100 GeV')


def lo_window_below_J2(i):
    return D(lambda g: 1.0 - g(LOC, f'rows[{i}]/kappa_W_LO') / g(LOC, f'rows[{i}]/sqrtJ2'),
             f'1 - rows[{i}]/kappa_W_LO / rows[{i}]/sqrtJ2')


def asym_over_kappa(i):
    return D(lambda g: g(CHN, f'rows[{i}]/Akappa_over_sqrtzeta') / g(CHN, f'rows[{i}]/kappa'),
             f'rows[{i}]/Akappa_over_sqrtzeta / rows[{i}]/kappa')


def order_part_rel(i):
    return D(lambda g: g(LOC, f'rows[{i}]/decomp_order_part_NNLO_W_minus_LO_W') / g(LOC, f'rows[{i}]/kappa'),
             f'rows[{i}]/decomp_order_part_NNLO_W_minus_LO_W / rows[{i}]/kappa')


def window_part_rel(i):
    return D(lambda g: g(LOC, f'rows[{i}]/decomp_window_part_LO_W_minus_LO_full') / g(LOC, f'rows[{i}]/kappa'),
             f'rows[{i}]/decomp_window_part_LO_W_minus_LO_full / rows[{i}]/kappa')


def a1_r_LO(i):
    return D(lambda g: g(RAC, f'A1/per_Q[{i}]/r_LO'), f'A1/per_Q[{i}]/r_LO')


def abs_of(f_, p):
    return D(lambda g: abs(g(f_, p)), f'|{p}|')


def signed_absmax(f_, pattern, keys):
    def f(g):
        vals = [g(f_, pattern.format(k=k)) for k in keys]
        return max(vals, key=abs)
    return D(f, f'the value of largest magnitude, with its sign, of {pattern} over k in {list(keys)}')


def a3_ka_minus_kb_max():
    def f(g):
        return max(abs(g(A3I, f'compare_A3[{j}]/here_K_A') - g(A3I, f'compare_A3[{j}]/here_K_B')) for j in range(3))
    return D(f, 'max over compare_A3[0..2] (2, 10, 100 GeV) of |here_K_A - here_K_B|')


def a3_addup_max():
    def f(g):
        return max(abs(g(A3I, f'central/Q/{q}/obs') - g(A3I, f'compare_A3[{j}]/here_I_A') - g(A3I, f'compare_A3[{j}]/here_K_B'))
                   for j, q in enumerate(('2.0', '10.0', '100.0')))
    return D(f, 'max over 2, 10, 100 GeV of |central/Q/<Q>/obs - compare_A3[j]/here_I_A - compare_A3[j]/here_K_B|')


def esw_digits():
    """number of significant digits in which the PEGASUS-route c1' (kernel.json route A) and the independent
    transcription of Ellis, Stirling and Webber (rc_kernel.json) agree, over Sigma and g at n_f = 4 and 5; 0 if any
    printed string differs."""
    def f(g):
        n = []
        for nf in ('4', '5'):
            for a, b in (('Sigma_routeA', 'Sigma'), ('g_routeA', 'g')):
                sa, sb = g(KER, f'nf/{nf}/c1prime/{a}'), g(RCKER, f'nf/{nf}/c1prime/{b}')
                if sa != sb:
                    return 0.0
                n.append(len(sa.lstrip('-').replace('.', '').lstrip('0')))
        return float(min(n))
    return D(f, "min number of significant digits of the equal strings kernel.json nf/{4,5}/c1prime/{Sigma,g}_routeA and "
                "rc_kernel.json nf/{4,5}/c1prime/{Sigma,g} (0 if any pair differs)")


def dense_corr2_min():
    def f(g):
        v = g(FIG1, 'curves/valence[0]/corr') ** 2
        m = min(r['corr'] ** 2 for inp in ('A', 'steep', 'valence') for r in g(FIG1, f'curves/{inp}'))
        assert v == m, f'curves/valence[0] corr^2 {v} is not the dense-grid minimum {m}'
        return v
    return D(f, 'curves/valence[0]/corr squared (valence-like input at Q0 = sqrt(2) GeV), asserted equal to the minimum of '
                'corr^2 over every row of curves/{A,steep,valence} (dense Q grid of the kappa figure (Fig. 2))')


def a3_variant_max(q, which):
    """C038: maximum over the reconstruction variants of a3_inference.json at Q = q GeV of |K_A - K_B| ('kakb'),
    |obs - I_A - K_B| ('addup') or of both ('both'); asserts that K_B changes sign over the variants at that scale."""
    def f(g):
        rows = [v['Q'][q] for v in g(A3I, 'variants') if v['Q'][q] is not None]
        kb = [r['K_B'] for r in rows]
        assert min(kb) < 0 < max(kb), f'K_B does not change sign over the variants at {q} GeV'
        kakb = max(abs(r['K_A'] - r['K_B']) for r in rows)
        addup = max(abs(r['addup_resid']) for r in rows)
        return {'kakb': kakb, 'addup': addup, 'both': max(kakb, addup)}[which]
    return D(f, {'kakb': f'max over variants[*]/Q/{q} of |K_A - K_B|', 'addup': f'max over variants[*]/Q/{q} of |addup_resid|',
                 'both': f'max over variants[*]/Q/{q} of |K_A - K_B| and |addup_resid|'}[which]
             + f' (asserts min K_B < 0 < max K_B over the variants at {q} GeV)')


def gap_10(est, which):
    """C096: gap (lower end of the fc_68 interval of the local fit est) - (upper end of the stencil3 fc_68 interval) at
    Q^2 = 10 GeV^2, over the eight belts of check 7 and over the main belt at halved and doubled kernel bandwidth; the
    minimum rounded down and the maximum rounded up to four decimals."""
    KDO = 'plan/v1/neyman/print/kde_fine_other.json'
    def f(g):
        fit = g(CAL, f'check7_belt_seed_replicas/table/{est}/10.0/fc_68/values')
        st = g(CAL, 'check7_belt_seed_replicas/table/stencil3/10.0/fc_68/values')
        gaps = [a[0] - b[1] for a, b in zip(fit, st)]
        for var in ('bandwidth_x0.5', 'bandwidth_x2'):
            lo = g(KDO, f'variants/baseline/{est}|10.0/fc_68[0]') + g(KDO, f'end_shift_vs_baseline/{var}/{est}|10.0[0]')
            hi = g(KDF, 'variants/baseline/stencil3|10.0/fc_68[1]') + g(KDF, f'end_shift_vs_baseline/{var}/stencil3|10.0[1]')
            gaps.append(lo - hi)
        return math.floor(min(gaps) * 1e4) / 1e4 if which == 'min' else math.ceil(max(gaps) * 1e4) / 1e4
    return D(f, f'{which} over the 8 belts (check7_belt_seed_replicas/table/{est} and stencil3, 10.0, fc_68/values) and the '
                f'main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus '
                f'end_shift_vs_baseline) of ({est} lower end) - (stencil3 upper end), rounded '
                + ('down' if which == 'min' else 'up') + ' to four decimals')


def n_checks_passed(f_):
    def f(g):
        return float(len(g(f_, 'checks')) if not g(f_, 'failures') else -len(g(f_, 'failures')))
    return D(f, 'number of stored checks when the failures list is empty (negative count of failures otherwise)')


def a15zero_max():
    def f(g):
        return max(g(CAL, f'A15_procedure_on_zero_spread/per_scale/{q}/mean_v_corr_eq_bias') for q in ('10.0', '35.0', '500.0'))
    return D(f, 'max over Q^2 = 10, 35, 500 GeV^2 of A15_procedure_on_zero_spread/per_scale/<Q^2>/mean_v_corr_eq_bias')


def mom_sum_ct18lo(q):
    return lambda g: g(PDF, f'parser_validation/sum_rule/CT18LO/{q}')


# ---- NUMBERS ---------------------------------------------------------------------------------------------------
N = []


def add(id, macro, what, sec, claim, src, path, fmt, tag='derived', status='LIVE', note='', settle=None):
    N.append(dict(id=id, macro=macro, what=what, sec=sec, claim=claim, src=src, path=path, fmt=fmt, tag=tag,
                  status=status, note=note, settle=settle))


# Claim 2 and App A: LO constants at N = 2 (zeta units unless stated), n_f = 5
add('mu', r'\NumMu', 'drift mu = Lambda\'(0) of gamma_+(2-u)/(2 pi b0), zeta units', 'S3', 2, INV, 'nf5/mu', 'f4')
add('D', r'\NumD', 'diffusion D = Lambda\'\'(0), zeta units', 'S3', 2, INV, 'nf5/D', 'f4')
add('L3', r'\NumLambdaThree', 'third derivative Lambda3 = Lambda\'\'\'(0), zeta units', 'S4', 4, INV, 'nf5/Lambda3', 'f3')
add('DoverMu', r'\NumDoverMu', 'D/mu of the full LO eigenvalue (the pole truncation gives 2)', 'AppF', 'pole', CF,
    'values/nf_dependence/nf5/D_over_mu/float', 'f4')
add('muTau', r'\NumMuTau', 'drift limit 2 pi b0 mu = -gamma_+\'(2), per unit tau', 'S3', 2, D1, 'mu_tau', 'f4')
add('DTau', r'\NumDTau', 'gamma_+\'\'(2) = D per unit tau', 'S4', 4, INV, 'nf5/Dtau', 'f3')
add('driftLo', r'\NumDriftLo', 'lower edge of the drift interval, 4 pi^2/9 - 1, per unit tau', 'S3', 2, INV,
    'nf5/drift_lo', 'f4')
add('driftHi', r'\NumDriftHi', 'upper edge of the drift interval, pi^2 - 35/18 at n_f = 5, per unit tau', 'S3', 2,
    INV, 'nf5/drift_hi', 'f4')
add('driftLoZeta', r'\NumDriftLoZeta', 'lower edge in zeta units, (4 pi^2/9 - 1)/(2 pi b0)', 'AppB', 2,
    'formula', 'driftLoZeta', 'f4', tag='formula')
add('driftHiZeta', r'\NumDriftHiZeta', 'upper edge in zeta units', 'AppB', 2, 'formula', 'driftHiZeta', 'f4',
    tag='formula')
add('driftHiNfThree', r'\NumDriftHiNfThree', 'upper edge at n_f = 3', 'AppA', 2, INV, 'nf3/drift_hi', 'f4')
add('driftHiNfFour', r'\NumDriftHiNfFour', 'upper edge at n_f = 4', 'AppA', 2, INV, 'nf4/drift_hi', 'f4')
add('driftHiNfSix', r'\NumDriftHiNfSix', 'upper edge at n_f = 6', 'AppA', 2, INV, 'nf6/drift_hi', 'f4')
add('elevenSeventyTwo', r'\NumElevenSeventyTwo', '11/72, step of the upper edge per flavor and threshold drift coefficient',
    'S3', 2, INV, D(lambda g: float(g(INV, 'nf5/drift_hi')) - float(g(INV, 'nf4/drift_hi')), 'nf5/drift_hi - nf4/drift_hi'), 'f4', note='printed as the fraction 11/72 in the text; the decimal only in App. A')
add('tauConst', r'\NumTauConst', 'large-tau constant -gamma_+\'(2)/sqrt(gamma_+\'\'(2)) of sqrt(tau) B', 'S4', 3, INV,
    'nf5/tau_const', 'f4')
add('Akappa', r'\NumAkappa', 'A_kappa = 2 pi b0 mu/sqrt(D), one loop, n_f = 5', 'S4', 3, INV, 'nf5/A_kappa', 'f3')
add('AL', r'\NumAL', 'A_L = 2 mu/sqrt(D), n_f = 5', 'S4', 3, INV, 'nf5/A_L', 'f3')
add('AkappaOverAL', r'\NumAkappaOverAL', 'A_kappa/A_L = pi b0 = beta0/4 (a clock factor)', 'S4', 3, CF,
    'values/nf_dependence/nf5/pi_b0/float', 'f4', note='printed as 23/12; one clause at most')
add('aApp', r'\NumAapp', 'approach constant a = (D^2 - mu Lambda3)^2/(2 mu^2 D^3), zeta units', 'S4', 4, INV,
    'nf5/a', 'f4')
add('aGauss', r'\NumAGauss', 'Gaussian value D/(2 mu^2) of a', 'S4', 4, INV, 'nf5/a_Gauss', 'f3')
add('rSq', r'\NumRsq', 'r^2 = ((D^2 - mu Lambda3)/D^2)^2, a = a_Gauss r^2', 'S4', 4, INV, 'nf5/r2', 'f4')
add('rNf', r'\NumR', 'r = (D^2 - mu Lambda3)/D^2 at n_f = 5', 'AppA', 4, INV, 'nf5/r', 'f4')
add('Ftwo', r'\NumFtwo', 'quark-gluon memory term F2 of the variance rate, per unit tau, n_f = 5', 'S4', 4, INV,
    'nf5/F2_closed', 'f3')
add('Mtwo', r'\NumMtwo', 'M2 = gamma_+\'\'(2) - F2, rate of the flavor-averaged emission law, per unit tau', 'AppC', 4, D1,
    'M2', 'f3')
add('aNoMem', r'\NumANoMem', 'a with F2 removed (M2, M3 in place of D, Lambda3), zeta units', 'S4', 4, D1, 'a0_zeta',
    'f3', note='the text must display the formula a0 = 2 pi b0 (M2^2 - mu_tau M3)^2/(2 mu_tau^2 M2^3) (an earlier review could not '
               'recompute 0.366 from the summary)')
add('Mthree', r'\NumMthree', 'M3 = flavor-averaged third cumulant rate, per unit tau', 'AppC', 4, D1, 'M3', 'f2')
add('dgOverDq', r'\NumDgOverDq', 'ratio of gluon- to quark-carried drift, d_g/d_q', 'AppC', 4, R2,
    D(lambda g: float(g(R2, 'tau_units/d_g')) / float(g(R2, 'tau_units/d_q')), 'tau_units/d_g / tau_units/d_q'), 'f2')
add('DeltaInf', r'\NumDeltaInf', 'large-tau difference of mean ln(1/x), gluon- minus quark-carried momentum', 'AppC', 4,
    R2, 'tau_units/Delta_inf', 'f4')
add('rZeroOne', r'\NumRZeroOne', 'first zero of r(n_f)', 'AppA', 4, R2, 'nf_zeros[0]', 'f4')
add('rZeroTwo', r'\NumRZeroTwo', 'second zero of r(n_f)', 'AppA', 4, R2, 'nf_zeros[1]', 'f4')
add('FtwoOverD', r'\NumFtwoOverD', 'F2/gamma_+\'\'(2) at n_f = 5', 'AppA', 4, R2, 'nf_table/5/F2D', 'f3')
for nf, w in ((3, 'Three'), (4, 'Four'), (6, 'Six')):
    add(f'muNf{nf}', rf'\NumMuNf{w}', f'mu at n_f = {nf}', 'TabA', 2, INV, f'nf{nf}/mu', 'f4')
    add(f'DNf{nf}', rf'\NumDNf{w}', f'D at n_f = {nf}', 'TabA', 2, INV, f'nf{nf}/D', 'f4')
    add(f'L3Nf{nf}', rf'\NumLambdaThreeNf{w}', f'Lambda3 at n_f = {nf}', 'TabA', 4, INV, f'nf{nf}/Lambda3', 'f3')
    add(f'AkNf{nf}', rf'\NumAkappaNf{w}', f'A_kappa at n_f = {nf}', 'TabA', 3, INV, f'nf{nf}/A_kappa', 'f3')
    add(f'ALNf{nf}', rf'\NumALNf{w}', f'A_L at n_f = {nf}', 'TabA', 3, INV, f'nf{nf}/A_L', 'f3')
    add(f'tauNf{nf}', rf'\NumTauConstNf{w}', f'tau constant at n_f = {nf}', 'TabA', 3, INV, f'nf{nf}/tau_const', 'f4')
    add(f'aNf{nf}', rf'\NumAappNf{w}', f'a at n_f = {nf}', 'TabA', 4, INV, f'nf{nf}/a', 'f4')
    add(f'rNf{nf}', rf'\NumRNf{w}', f'r at n_f = {nf}', 'TabA', 4, INV, f'nf{nf}/r', 'f4')
    add(f'F2DNf{nf}', rf'\NumFtwoOverDNf{w}', f'F2/gamma_+\'\'(2) at n_f = {nf}', 'TabA', 4, R2, f'nf_table/{nf}/F2D', 'f3')

# Claim 3 and 4: the lower bound, near-saturation and the approach, on three parametric inputs (App G defines them)
add('corrSqMin', r'\NumCorrSqMin', 'smallest corr^2(s, xi) on three LO inputs at 2, 10, 100 GeV and 10 TeV', 'S4', 3, S9,
    band('corr2', 'min'), 'f3', note='observed, not proved; depends on the input')
add('corrSqMax', r'\NumCorrSqMax', 'largest corr^2 on the same twelve rows', 'S4', 3, S9, band('corr2', 'max'), 'f3')
add('corrSqDenseMin', r'\NumCorrSqDenseMin', 'smallest corr^2 on the dense Q grid of the kappa figure (Fig. 2) (three inputs, from Q0 = sqrt(2) '
    'GeV to 10^4 GeV); at Q0 on the valence-like input', 'S4', 3, FIG1, dense_corr2_min(), 'f3',
    note='the band corrSqMin to corrSqMax holds at the four table scales only')
add('gaussCorrSqMin', r'\NumGaussCorrSqMin', 'smallest corr^2 of a Gaussian with the same drift and variance growth',
    'S4', 3, S9, band('gauss', 'min'), 'f3')
add('gaussCorrSqMax', r'\NumGaussCorrSqMax', 'largest Gaussian comparison value on the same rows', 'S4', 3, S9,
    band('gauss', 'max'), 'f3')
add('corrSqHardqSteepg', r'\NumCorrSqHardqSteepg', 'corr^2 of the admissible input hardq_steepg at 10 GeV', 'S4', 3, D2,
    '[10]/corr2', 'f3')
add('corrSqSoftqHardg', r'\NumCorrSqSoftqHardg', 'corr^2 of the admissible input softq_hardg at 2 GeV', 'S4', 3, D2,
    '[11]/corr2', 'f3')
add('gaussSoftqHardg', r'\NumGaussSoftqHardg', 'its Gaussian comparison value at 2 GeV', 'S4', 3, D2,
    '[11]/gauss_corr2', 'f3')
add('corrSqCTMin', r'\NumCorrSqCTLOMin', 'smallest corr^2 = J1/kappa^2 on the CT18NNLO-based LO curve (2 GeV to 10 TeV)',
    'S6', 3, D3, rows_minmax(D3, '{i}/corr2', ('2', '5', '10', '100', '1e4'), 'min'), 'f3')
add('corrSqCTMax', r'\NumCorrSqCTLOMax', 'largest corr^2 on the CT18NNLO-based LO curve', 'S6', 3, D3,
    rows_minmax(D3, '{i}/corr2', ('2', '5', '10', '100', '1e4'), 'max'), 'f3')
for i, q, w in ((0, '2', 'Two'), (1, '10', 'Ten'), (2, '100', 'Hundred'), (3, '1e4', 'TenTeV')):
    add(f'kappaA{q}', rf'\NumKappaA{w}', f'full-range LO kappa, input A (proton-like), Q = {q} GeV', 'TabLO', 3, CHN,
        f'rows[{i}]/kappa', 'f3')
    add(f'BA{q}', rf'\NumBA{w}', f'lower bound B, input A, Q = {q} GeV', 'TabLO', 3, CHN, f'rows[{i}]/B', 'f3')
    add(f'kjA{q}', rf'\NumKappaJointA{w}', f'kappa_joint, input A, Q = {q} GeV', 'TabLO', 5, CHN, f'rows[{i}]/kappa_joint',
        'f3')
    add(f'kWA{q}', rf'\NumKappaWA{w}', f'windowed kappa_W on [1e-6, 0.99], input A, Q = {q} GeV', 'TabLO', 5, CHN,
        f'rows[{i}]/kappa_W', 'f3')
    add(f'kappaS{q}', rf'\NumKappaSteep{w}', f'full-range LO kappa, steep input, Q = {q} GeV', 'TabLO', 3, CKS,
        f'rows[{i}]/kappa', 'f3')
    add(f'BS{q}', rf'\NumBSteep{w}', f'B, steep input, Q = {q} GeV', 'TabLO', 3, CKS, f'rows[{i}]/B', 'f3')
    if q in ('2', '10'):
        # 100-digit rows (96 Talbot terms, 0 negative species nodes) written by calc/figs_v1/fig1_lo_curves.py; the
        # 50-digit table ck_num_table_input_valence.json has 273 and 78 negative nodes here (same printed digits)
        vsrc, vk, vb = FIG1, f'table_rows_valence_100_digits/{q}/kappa', f'table_rows_valence_100_digits/{q}/B'
        vnote = '100 digits, 96 Talbot terms (fig1_lo_curves.json)'
    else:
        vsrc, vk, vb, vnote = CKV, f'rows[{i}]/kappa', f'rows[{i}]/B', ''
    add(f'kappaV{q}', rf'\NumKappaValence{w}', f'full-range LO kappa, valence-like input, Q = {q} GeV', 'TabLO', 3, vsrc,
        vk, 'f3', note=vnote)
    add(f'BV{q}', rf'\NumBValence{w}', f'B, valence-like input, Q = {q} GeV', 'TabLO', 3, vsrc, vb, 'f3', note=vnote)
    add(f'zRA{q}', rf'\NumZetaRminusOneA{w}', f'zeta (1/corr^2 - 1) on input A at Q = {q} GeV', 'AppC', 4, CHN,
        zeta_R_minus_1(i), 'f4')
    add(f'asymOverKappa{q}', rf'\NumAsymOverKappa{w}', f'A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = {q} GeV',
        'S4', 3, CHN, asym_over_kappa(i), 'f2')
add('zetaTenTeV', r'\NumZetaTenTeV', 'zeta at Q = 10 TeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)', 'S4', 4, CHN, 'rows[3]/zeta',
    'f2')
add('zetaTwo', r'\NumZetaTwo', 'zeta at Q = 2 GeV', 'AppG', 'bg', CHN, 'rows[0]/zeta', 'f3')
add('kWbelowB', r'\NumKappaWTenTeVA', 'windowed kappa_W of input A at 10 TeV, below the full-range B', 'S5', 5, CHN,
    'rows[3]/kappa_W', 'f4')
add('BTenTeV', r'\NumBTenTeVA', 'full-range B of input A at 10 TeV', 'S5', 5, CHN, 'rows[3]/B', 'f4')
add('fourPtT1', r'\NumFourPtTOne', 'four-point fit of zeta(R-1) in 1/zeta, zeta = 32 to 256, input T1', 'AppC', 4, EXT,
    'T1/fits/4pt_32-256', 'f7', note='zeta = 32 to 256 is far beyond any physical scale; quote only as a test of the algebra of a')
add('fourPtT2', r'\NumFourPtTTwo', 'the same, input T2', 'AppC', 4, EXT, 'T2/fits/4pt_32-256', 'f7')
add('fourPtPQ', r'\NumFourPtPQ', 'the same, point-quark input', 'AppC', 4, EXT, 'PQ/fits/4pt_32-256', 'f7')
add('aSeven', r'\NumAappSeven', 'a to seven decimals, for the comparison with the fits', 'AppC', 4, D1, 'a_zeta', 'f7')
add('zRZeta128', r'\NumZetaRZetaOneTwoEight', 'zeta(R-1) at zeta = 128 on input A (chain)', 'AppC', 4, CAS,
    'rows[5]/zR', 'f4')

# Claim 1: the leading-log saddle as a zeroth order, measured on CT18NNLO on W = [1e-6, 0.99]
add('saddleTwo', r'\NumSaddleRatioTwo', 'kappa from the saddle relation over the LO kappa on W, Q = 2 GeV', 'S2', 1, S4,
    ratio(S4, 'kappa[0]/saddle', S4, 'kappa[0]/exact'), 'f2')
add('saddleTen', r'\NumSaddleRatioTen', 'the same at Q = 10 GeV', 'S2', 1, S4, ratio(S4, 'kappa[2]/saddle', S4,
    'kappa[2]/exact'), 'f2')
add('saddleHundred', r'\NumSaddleRatioHundred', 'the same at Q = 100 GeV', 'S2', 1, S4, ratio(S4, 'kappa[4]/saddle', S4,
    'kappa[4]/exact'), 'f2')

# Claim 5: Markov structure, threshold (LO curve option A, CT18NNLO-based input at Q0 = 2 GeV)
add('mbStepLO', r'\NumMbStepLO', 'relative step of the full-range LO kappa at m_b on the CT18NNLO-based LO curve', 'S5', 5,
    LOC, 'mb_step_A/rel_step', 'pct2')
add('covXiDelta', r'\NumCovXiDelta', 'Cov_P(xi, delta) at m_b on the LO curve', 'AppD', 5, LOC, 'mb_step_A/cov_xi_delta',
    'f6')
add('elevenXg', r'\NumElevenXg', '(11/72)<x>_g at m_b on the LO curve', 'AppD', 5, LOC, 'mb_step_A/eleven_72_xg', 'f6')
add('jumpKappaSq', r'\NumJumpKappaSq', 'jump of kappa^2 at m_b on the LO curve', 'AppD', 5, LOC, 'mb_step_A/jump_kappa2',
    'f3')
add('winBelowJHundred', r'\NumWinBelowJTwoHundred', 'windowed LO kappa below the full-range sqrt(J2), 100 GeV, relative',
    'S5', 5, LOC, lo_window_below_J2(3), 'pct3')
add('winBelowJTenTeV', r'\NumWinBelowJTwoTenTeV', 'the same at 10 TeV', 'S5', 5, LOC, lo_window_below_J2(4), 'pct3')
for _i, _q, _w in ((0, '2', 'Two'), (1, '5', 'Five'), (2, '10', 'Ten')):
    add(f'winAboveJ{_q}', rf'\NumWinAboveJTwo{_w}', f'windowed LO kappa above the full-range sqrt(J2), {_q} GeV, relative',
        'S5', 5, LOC, D(lambda g, i=_i: g(LOC, f'rows[{i}]/kappa_W_LO') / g(LOC, f'rows[{i}]/sqrtJ2') - 1.0,
                        f'rows[{_i}]/kappa_W_LO / rows[{_i}]/sqrtJ2 - 1'), 'pct1')

# Claim 6: fitted sets as the measured deviation (CT18NNLO on W = [1e-6, 0.99] unless stated)
for i, q, w in ((0, '2', 'Two'), (1, '10', 'Ten'), (2, '100', 'Hundred'), (3, '1000', 'Thousand'), (4, '1e4', 'TenTeV')):
    add(f'kCT{q}', rf'\NumKappaCT{w}', f'kappa on CT18NNLO, Q = {q} GeV', 'TabI', 6, ALS, f'combined[{i}]/kappa', 'f2',
        note='two decimals with the fit uncertainty (DA16)')
    add(f'kCTunc{q}', rf'\NumKappaCTUnc{w}', f'fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = {q} GeV', 'TabI',
        6, ALS, f'combined[{i}]/fit_68_abs', 'f2')
for q, w in (('2.0', 'Two'), ('10.0', 'Ten'), ('100.0', 'Hundred'), ('10000.0', 'TenTeV')):
    add(f'kNN{q}', rf'\NumKappaNNPDF{w}', f'kappa on the NNPDF4.0 central member, Q = {q} GeV', 'TabI', 6, NNA,
        f'kappa_nnpdf_central/{q}', 'f2')
add('fallTwoTenTeV', r'\NumFallTwoTenTeV', 'kappa(2 GeV)/kappa(10^4 GeV) on CT18NNLO', 'S6', 6, PDF,
    'kappa_ratios/fall_2_to_1e4', 'f2', note='printed as "about a factor of two" in the abstract; 1.94 in Sec. 6')
add('fallShareBelowTen', r'\NumFallShareBelowTen', 'share of the fall from 2 GeV to 10^4 GeV that occurs below 10 GeV',
    'S6', 6, PDF, fitted_share_below_10(), 'f2')
add('momShareTen', r'\NumMomShareTen', 'momentum share of x < 1e-2 at Q = 10 GeV, percent', 'S6', 6, PDF,
    'shares_Q10_CT18NNLO[0]/momentum_pct', 'f1', note='"one sixth" in the abstract and introduction')
add('fisherShareTen', r'\NumFisherShareTen', 'share of I_F from x < 1e-2 at Q = 10 GeV, percent', 'S6', 6, PDF,
    'shares_Q10_CT18NNLO[0]/fisher_pct', 'f1', note='"more than half" in the abstract')
add('xminTenTeV', r'\NumXminSensTenTeV', 'change of kappa at 10^4 GeV when x_min goes from 1e-6 to 1e-9, percent', 'S6', 6,
    END, 'rows[3]/rel_pct_10000', 'f2', note='M2: the printed precision must be confirmed by the interpolation rerun at each '
    'x_min, which is not stored (PENDING for the digits, LIVE for the value)')
add('interpMax', r'\NumInterpMaxPct', 'largest interpolation shift of kappa at the Table I scales, percent', 'AppI', 6, INT,
    'summary/max_abs_kappa_shift_pct_table_I_scales', 'f3', note='name the alternative rule; not a bound over prescriptions')
add('interpOneFive', r'\NumInterpLowPct', 'interpolation shift of kappa at Q = 1.5 GeV, percent', 'AppI', 6, INT,
    'summary/kappa_shift_pct_at_1p5', 'f2')
add('interpOverFit', r'\NumInterpOverFit', 'largest interpolation shift in units of the fit uncertainty', 'AppI', 6, INT,
    'summary/max_interp_shift_over_fit_68', 'f3')
add('nnpdfSpreadTwo', r'\NumNNPDFSpreadTwo', 'replica spread of kappa on NNPDF4.0 at 2 GeV, percent of central', 'S6', 6,
    NNA, 'kappa_nnpdf_replica_spread/2.0/sd_pct_of_central', 'f2')
add('nnpdfNusedTwo', r'\NumNNPDFNusedTwo', 'NNPDF4.0 replicas positive on W at 2 GeV', 'S6', 6, NNA,
    'kappa_nnpdf_replica_spread/2.0/n_used', 'int')
add('nnpdfNtotTwo', r'\NumNNPDFNtotTwo', 'NNPDF4.0 replicas examined at 2 GeV (positive on W plus excluded as not positive)',
    'S6', 6, NNA, D(lambda g: g(NNA, 'kappa_nnpdf_replica_spread/2.0/n_used')
                    + g(NNA, 'kappa_nnpdf_replica_spread/2.0/n_excluded_not_positive'),
                    'n_used + n_excluded_not_positive'), 'int')
add('nnpdfPosQsq', r'\NumNNPDFPosQsq', 'scale Q^2 at which NNPDF4.0 imposes positivity of the PDFs, GeV^2', 'S6', 6,
    'formula', 'nnpdfPosQsq', 'int', tag='cited', status='DOC', note='NNPDF40, Eq. (3.10)')
add('nnpdfCTdiff', r'\NumNNPDFCTMaxDiff', 'largest |kappa_NNPDF/kappa_CT18 - 1| at the four Table I scales, percent',
    'S6', 6, NNA, nnpdf_ct18_maxdiff(), 'pct1',
    note='one decimal of percent, since the interpolation prescription moves kappa by up to '
         '0.085 percent (DA16); the per-scale differences print in Table I')
for _a, _i, _w in (('2.0', 0, 'Two'), ('10.0', 1, 'Ten'), ('100.0', 2, 'Hundred'), ('10000.0', 4, 'TenTeV')):
    add(f'nnCTrel{_a}', rf'\NumNNPDFCTRel{_w}', f'kappa_NNPDF/kappa_CT18 - 1 at Q = {_a} GeV, percent (Table I column)',
        'TabI', 6, NNA, nnpdf_ct18_rel(_a, _i), 'pct1')
add('mshtNegQ', r'\NumMSHTNegQ', 'largest scale at which the MSHT20 central density is negative at small x, GeV', 'S6', 6,
    L0, 'msht20_positivity_scan/previous_grid_Q', 'f1', note='"below about 3.3 GeV"')
add('mshtPosQ', r'\NumMSHTPosQ', 'first grid scale at which the MSHT20 central density is positive on the whole range, GeV',
    'S6', 6, L0, 'msht20_positivity_scan/lowest_Q_positive_on_range', 'f1',
    note='the sentence reads "negative at small x below about 3.4 GeV" (last negative node 3.341 GeV)')
add('ct18Members', r'\NumCTMembers', 'CT18NNLO members, all positive on the scanned range', 'AppI', 6, POS,
    'rows[0]/n_members', 'int')
add('kLOTwo', r'\NumKappaLOKernelTwo', 'kappa from the LO kernel acting on the CT18NNLO density on W, 2 GeV', 'S6', 6, PDF,
    'kappa_LO[0]/kappa_LO', 'f2')
add('kLOTen', r'\NumKappaLOKernelTen', 'the same at 10 GeV', 'S6', 6, PDF, 'kappa_LO[1]/kappa_LO', 'f2')
add('kLOHundred', r'\NumKappaLOKernelHundred', 'the same at 100 GeV', 'S6', 6, PDF, 'kappa_LO[2]/kappa_LO', 'f2')
add('kLOratioTen', r'\NumKappaLORatioTen', 'kappa_LO/kappa at 10 GeV to five figures (F59)', 'AppI', 6, PDF,
    'kappa_LO[1]/ratio_LO_over_full', 'f5')
add('mbBelow', r'\NumKapBelowMb', 'one-sided spline kappa just below m_b on CT18NNLO', 'S6', 6, THR,
    'threshold_mb/one_sided/spline_below/kappa', 'f3', note='the size above m_b depends on the one-sided rule; the sign is the same for the spline and three-point rules and '
    'reversed by the two-point quotient (S4)')
add('mbAbove', r'\NumKapAboveMb', 'one-sided spline kappa just above m_b', 'S6', 6, THR,
    'threshold_mb/one_sided/spline_above/kappa', 'f3')
for rule, w in (('three_point', 'ThreePt'), ('two_point', 'TwoPt')):
    add(f'mbBelow_{rule}', rf'\NumKapBelowMb{w}', f'one-sided {rule} kappa just below m_b on CT18NNLO', 'S6', 6, THR,
        f'threshold_mb/one_sided/{rule}_below/kappa', 'f3', note='the rule dependence of the step (S4); not for the abstract')
    add(f'mbAbove_{rule}', rf'\NumKapAboveMb{w}', f'one-sided {rule} kappa just above m_b on CT18NNLO', 'S6', 6, THR,
        f'threshold_mb/one_sided/{rule}_above/kappa', 'f3', note='the two-point quotient reverses the sign of the step (S4)')
add('mbRise', r'\NumMbRise', 'rise of the tabulated 72-point curve across m_b, percent', 'S6', 6, THR,
    'threshold_mb/tabulated_curve/rises[0]/rise_pct', 'f1', note='depends on the Q sampling; not in the abstract')
add('orderPartTwo', r'\NumOrderPartTwo', 'NNLO windowed minus LO windowed kappa at 2 GeV, relative to the LO full-range kappa',
    'S6', 6, LOC, order_part_rel(0), 'pct1', note='a measured difference between named curves, not an attribution')
add('orderPartTenTeV', r'\NumOrderPartTenTeV', 'NNLO windowed kappa of CT18 minus the windowed kappa of the LO trajectory '
    'from the CT18 input at 2 GeV, at 10^4 GeV, relative to the full-range kappa of that trajectory', 'S6', 6, LOC,
    order_part_rel(4), 'pct2')
add('windowPartTenTeV', r'\NumWindowPartTenTeV', 'windowed minus full-range kappa of the LO trajectory at 10^4 GeV, '
    'relative to its full-range kappa', 'S6', 6,
    LOC, window_part_rel(4), 'pct2')
for i, q, w in ((0, '2', 'Two'), (2, '10', 'Ten'), (3, '100', 'Hundred'), (4, '1e4', 'TenTeV')):
    add(f'kLOcurve{q}', rf'\NumKappaLOCurve{w}', f'full-range LO kappa on the CT18NNLO-based LO curve, Q = {q} GeV', 'S6', 6,
        LOC, f'rows[{i}]/kappa', 'f3', note='a reference trajectory on which the derived statements hold, not a prediction')
add('ct18loSumTwo', r'\NumCTLOSumTwo', 'momentum sum of the CT18LO table at 2 GeV', 'AppG', 'A1', PDF,
    'parser_validation/sum_rule/CT18LO/2.0', 'f4', note='CT18LO below about 10 GeV is not an LO trajectory')

# App G (A1): NLO drift at N = 2, tested on CT18NLO member 0 on [1e-9, 0.99]
add('c1pSigmaFive', r'\NumCOnePrimeSigma', 'c1\'_Sigma, N = 2 derivative of the NLO quark column sum, n_f = 5', 'AppG', 'A1',
    KER, 'nf/5/c1prime/Sigma_routeA', 'f4')
add('c1pGFive', r'\NumCOnePrimeG', 'c1\'_g at n_f = 5', 'AppG', 'A1', KER, 'nf/5/c1prime/g_routeA', 'f4')
add('c1pSigmaFour', r'\NumCOnePrimeSigmaNfFour', 'c1\'_Sigma at n_f = 4', 'AppG', 'A1', KER, 'nf/4/c1prime/Sigma_routeA',
    'f4')
add('c1pGFour', r'\NumCOnePrimeGNfFour', 'c1\'_g at n_f = 4', 'AppG', 'A1', KER, 'nf/4/c1prime/g_routeA', 'f4')
add('rNLOmax', r'\NumRNLOMax', 'largest |r_NLO| at Q = 2, 5, 10, 100 GeV, percent', 'AppG', 'A1', RAC, 'A1/max_abs_r_NLO',
    'pct3')
add('rNLOscan', r'\NumRNLOScan', 'largest |r_NLO| on the 152-scale scan from 2 to 100 GeV, percent', 'AppG', 'A1', A1S,
    'max_abs_r_NLO', 'pct3')
add('rNLOscanQ', r'\NumRNLOScanQ', 'scale of that largest residual, GeV', 'AppG', 'A1', A1S, 'Q_at_max', 'f2')
for i, q, w in ((0, '2', 'Two'), (1, '5', 'Five'), (2, '10', 'Ten'), (3, '100', 'Hundred')):
    add(f'rLO{q}', rf'\NumRLO{w}', f'residual of the LO drift formula at Q = {q} GeV, percent', 'AppG', 'A1', RAC, a1_r_LO(i),
        'pct2')
add('finiteTwo', r'\NumFinitePartTwo', 'finite-scale part of the NLO drift over the prediction at 2 GeV, percent', 'AppG',
    'A1', RAC, abs_of(RAC, 'A1/per_Q[0]/finite_part_over_pred_NLO'), 'pct1')
add('finiteHundred', r'\NumFinitePartHundred', 'the same at 100 GeV, percent', 'AppG', 'A1', RAC,
    abs_of(RAC, 'A1/per_Q[3]/finite_part_over_pred_NLO'), 'pct1')
add('a1threshold', r'\NumAOneThreshold', 'registered threshold on |r_NLO|, percent', 'AppG', 'A1', 'formula',
    'a1threshold', 'pct1', tag='formula', status='DOC', note='registered in A1 PREREG Sec. 3.5 (2.4 percent)')
add('a1M3', r'\NumAOneMThree', 'residual of largest magnitude at Q = 2, 5, 10, 100 GeV with the kernel n_f wrong by one '
    '(mutation M3), percent', 'AppG', 'A1', DRF, signed_absmax(DRF, 'B3/M3/{k}', ('2.0', '5.0', '10.0', '100.0')), 'pct2',
    note='at 2 GeV; resolved on 1 Oct 2026 (stored in drift.json B3/M3, not only in RESULTS.md)')
add('a1M6', r'\NumAOneMSix', 'residual of largest magnitude at Q = 2, 5, 10, 100 GeV with a_s scaled by 1.1 in the two-loop '
    'term of the prediction only (mutation M6), percent', 'AppG', 'A1', DRF,
    signed_absmax(DRF, 'B3/M6/{k}', ('2.0', '5.0', '10.0', '100.0')), 'pct2',
    note='at 2 GeV; M6 changes a in the NLO term only (drift.json B3/definitions/M6), so the qualifier "in the two-loop term '
         'of the prediction" is required (rule of 1 Oct 2026)')
add('a1asChange', r'\NumAOneAsChange', 'change of a_s in the two-loop term of the prediction under mutation M6, percent',
    'AppG', 'A1', DRF,
    D(lambda g: float(__import__('re').search(r'a -> ([0-9.]+) a', g(DRF, 'B3/definitions/M6')).group(1)) - 1.0,
      'factor in B3/definitions/M6 ("a -> 1.10 a") minus one'), 'pct0',
    note='(1 Oct 2026) replaces the typed "10" in Table nlotest, since every printed number is read from a stored output')

# App H (A3): the matched NNPDF3.1sx pair, member 0 on [1e-6, 0.8].  The common-input prediction, its z values and the
# LHAPDF-6 rule value were removed in A21 (App. H cut); the two spread ratios read observation.json, where
# observe_dkappa.py stores the index-paired spread and the independent-ensemble spread of each row.
def obs_over_spread(i, key):
    return D(lambda g: abs(g(OBS, f'rows[{i}]/dkappa_rel')) / g(OBS, f'rows[{i}]/replicas/{key}'),
             f'|rows[{i}]/dkappa_rel| / rows[{i}]/replicas/{key}')


def obs_over_spread_minmax(key, which):
    def f(g):
        vals = [abs(g(OBS, f'rows[{i}]/dkappa_rel')) / g(OBS, f'rows[{i}]/replicas/{key}') for i in range(6)]
        return min(vals) if which == 'min' else max(vals)
    return D(f, f'{which} over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/{key}')


for i, q, w in ((0, '2', 'Two'), (1, '3', 'Three'), (2, '5', 'Five'), (3, '10', 'Ten'), (4, '30', 'Thirty'),
                (5, '100', 'Hundred')):
    add(f'obs{q}', rf'\NumResObs{w}', f'Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = {q} GeV, percent', 'AppH',
        'A3', OBS, f'rows[{i}]/dkappa_rel', 'pct2')
    add(f'obsIdx{q}', rf'\NumResObsOverSigIdx{w}', f'|obs| over the index-paired spread at Q = {q} GeV', 'AppH', 'A3', OBS,
        obs_over_spread(i, 'sigma_diff_paired'), 'f2')
    add(f'obsInd{q}', rf'\NumResObsOverSigInd{w}', f'|obs| over the independent-ensemble spread at Q = {q} GeV', 'AppH',
        'A3', OBS, obs_over_spread(i, 'sigma_indep'), 'f2')
add('obsIdxMin', r'\NumResObsOverSigIdxMin', 'smallest |obs|/index-paired spread over the six scales', 'AppH', 'A3', OBS,
    obs_over_spread_minmax('sigma_diff_paired', 'min'), 'f1')
add('obsIdxMax', r'\NumResObsOverSigIdxMax', 'largest |obs|/index-paired spread over the six scales', 'AppH', 'A3', OBS,
    obs_over_spread_minmax('sigma_diff_paired', 'max'), 'f1')
add('obsIndMin', r'\NumResObsOverSigIndMin', 'smallest |obs|/independent-ensemble spread over the six scales', 'AppH', 'A3',
    OBS, obs_over_spread_minmax('sigma_indep', 'min'), 'f1')
add('obsIndMax', r'\NumResObsOverSigIndMax', 'largest |obs|/independent-ensemble spread over the six scales', 'AppH', 'A3',
    OBS, obs_over_spread_minmax('sigma_indep', 'max'), 'f1')
add('a3KAKBMax', r'\NumResKAKBMax', 'largest |K_A - K_B| at 2, 10, 100 GeV (kernel part on the two inputs), percentage points',
    'AppH', 'A3', A3I, a3_ka_minus_kb_max(), 'pct3', note='"the same within 0.04 percentage points" of A3_inference Sec. 1')
add('a3AddUpMax', r'\NumResAddUpMax', 'largest |obs - I_A - K_B| at 2, 10, 100 GeV, percentage points', 'AppH', 'A3', A3I,
    a3_addup_max(), 'pct3', note='"add up to the observed shift within 0.06 percentage points" of A3_inference Sec. 1, a round-up of the stored 0.054; printed to three places so that the bound is not understated')
for _q, _w, _which in (('2.0', 'KAKBVarMaxTwo', 'kakb'), ('2.0', 'AddUpVarMaxTwo', 'addup'), ('10.0', 'VarCheckMaxTen', 'both')):
    add(f'a3Var_{_which}{_q}', rf'\NumRes{_w}', {'kakb': '|K_A - K_B|', 'addup': '|obs - I_A - K_B|',
                                                  'both': 'the larger of |K_A - K_B| and |obs - I_A - K_B|'}[_which]
        + f' maximized over the reconstruction variants at {_q} GeV, percentage points', 'AppH', 'A3', A3I,
        a3_variant_max(_q, _which), 'pct2')
for q, w in (('2.0', 'Two'), ('10.0', 'Ten'), ('100.0', 'Hundred')):
    j = {'2.0': 0, '10.0': 1, '100.0': 2}[q]
    add(f'IA{q}', rf'\NumResIA{w}', f'input part I_A at Q = {q} GeV, percent', 'AppH', 'A3', A3I, f'compare_A3[{j}]/here_I_A',
        'pct2')
    add(f'KA{q}', rf'\NumResKA{w}', f'kernel part K_A at Q = {q} GeV, percent', 'AppH', 'A3', A3I, f'compare_A3[{j}]/here_K_A',
        'pct2')
    add(f'IAshare{q}', rf'\NumResIAShare{w}', f'I_A/obs at Q = {q} GeV, percent', 'S6', 'A3', A3I,
        f'compare_A3[{j}]/here_IA_share', 'pct0')
    add(f'KAshare{q}', rf'\NumResKAShare{w}', f'K_A/obs at Q = {q} GeV, percent', 'AppH', 'A3', A3I,
        f'compare_A3[{j}]/here_KA_share', 'pct1')
    # (1 Oct 2026) one convention for the index-paired spread.  Table VI uses
    # observation.json rows[j]/replicas/sigma_diff_paired (decision/per_Q[j]/sigma_diff until A21), the sample sd (ddof = 1) of kappa_sx,r/kappa_fo,r - 1 over the replica indices with
    # both members positive on the window (82 pairs at 2 GeV, 100 at 10 and 100 GeV).  The former source,
    # a3_inference.json replica_summary/<q>/obs/sd, is the same sd over the 81 pairs at 2 GeV for which the
    # attribution terms also exist (2.270 against 2.259 percent); both print 2.3, 1.0 and 0.7.
    _jq = {'2.0': 0, '10.0': 3, '100.0': 5}[q]
    add(f'pairSpread{q}', rf'\NumResPairSpread{w}', f'index-paired spread of the shift at Q = {q} GeV (sample sd over the '
        f'replica pairs positive on the window in both fits), percent', 'AppH', 'A3', OBS,
        f'rows[{_jq}]/replicas/sigma_diff_paired', 'pct1', note='same spread as Table VI (observation.json)')
    add(f'widthTerm{q}', rf'\NumResWidthTerm{w}', f'width term -dln sd_P(xi) in obs at Q = {q} GeV, percent', 'AppH', 'A3',
        A3I, f'central/Q/{q}/parts_obs/m_dln_sd', 'pct2')

# App E: HERA F2.  The Neyman entries come from the program after the fine-grid Feldman-Cousins refix of 1 October 2026
# (repro/code/taskE_calibration.py as distributed, belt members every 0.00625 in A, 100000 sets per member, eight
# independent belts).  A printed value on the data is the mean over the eight belts (quoted_values), never the main belt
# alone, and it is printed only to the digit that is settled: the field `settle` names the sd of the mean over the belts
# and, for an interval end, the shifts of that end when the kernel bandwidth is halved and doubled
# (plan/v1/neyman/print/kde_fine.json).  calc/make_numbers.py and build_v1.py fail when the format prints a digit that
# mean +- 2 sd of the mean, or the mean moved by a bandwidth shift, does not reproduce.  A value printed beside its
# Monte Carlo sd (settle `mc` = the id of the sd entry) may carry the decimal of the first significant digit of that sd,
# provided it does not depend on the density estimate.
NEYMAN_NOTE = ('fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as '
               'distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of '
               'eight independent belts, printed to the settled digit; checked against the raw records by '
               'plan/v1/neyman/print/print_values.py')
QVP = 'quoted_values/table/stencil3/{q}/{k}'
KDF = 'plan/v1/neyman/print/kde_fine.json'


def settle_of(q, k, end=None, mc=None):
    sh = [] if end is None else [(KDF, f'end_shift_vs_baseline/{b}/stencil3|{q}[{end}]') for b in ('bandwidth_x0.5', 'bandwidth_x2')]
    return dict(sem=QVP.format(q=q, k=k) + '/sd_of_mean', shifts=sh, mc=mc)


# printed formats per scale, fixed by the settled digit (print_values.json `values/<q>|<key>/print_decimals_settled`):
# 10 GeV^2 calibrated value with its Monte Carlo sd (f4), upper end two decimals; 35 GeV^2 three decimals; 500 GeV^2
# upper end two decimals (the doubled bandwidth plus 2 sd of the mean reaches 0.02047, below 0.0205); exact zeros f0
FMT_HERA = {'10.0': ('f4', 'f0', 'f2'), '35.0': ('f3', 'f3', 'f3'), '500.0': ('f0', 'f0', 'f2')}
for q, w in (('10.0', 'Ten'), ('35.0', 'ThirtyFive'), ('500.0', 'FiveHundred')):
    add(f'vData{q}', rf'\NumVData{w}', f'v_F2 on the unperturbed data, three-point derivative, F2 dx, Q^2 = {q} GeV^2',
        'AppE', 'HERA', RDX, f'v_central_data/{q}', 'f4')
    add(f'slope{q}', rf'\NumMeanSlope{w}', f'mean slope over the window, Q^2 = {q} GeV^2', 'AppE', 'HERA', RDX,
        f'mean_slope_data/{q}', 'f3')
    add(f'slopeOverV{q}', rf'\NumSlopeOverV{w}', f'mean slope over v on the data, Q^2 = {q} GeV^2 (F39)', 'AppE', 'HERA', RDX,
        ratio(RDX, f'mean_slope_data/{q}', RDX, f'v_central_data/{q}'), 'f1')
    if q == '35.0':
        # at 35 GeV^2 the tail probability of Eq. (pval) also comes from the M_belt sets of the A = 0 member of the main
        # belt, as at 10 and 500 GeV^2; repro/code/enumerate_stencils.py reads it from calibration.json and stores it
        # with its tail count, its number of sets and its binomial sd, which prints beside it
        add(f'pNull{q}', rf'\NumPNull{w}', f'single-scale tail probability of the zero-spread null, Q^2 = {q} GeV^2, from '
            f'the M_belt sets of the A = 0 member of the main belt (Eq. (pval) with N_rep = M_belt), as at 10 and 500 GeV^2',
            'AppE', 'HERA', STE, 'primary_family/p_single', 'f4',
            settle=dict(sem='primary_family/p_single_binomial_sd', shifts=[], mc='pNull35Sd'))
        add('pNull35Sd', r'\NumPNullThirtyFiveSd', 'binomial sd sqrt(p (1 - p)/M_belt) of the 35 GeV^2 tail probability',
            'AppE', 'HERA', STE, 'primary_family/p_single_binomial_sd', 'f4')
    else:
        # (2 Oct 2026) at 10 and 500 GeV^2 the tail probability of Eq. (pval) is taken from the M_belt = 100000
        # sets of the A = 0 member of the main belt (family W, three-point derivative), the null of Eq. (null) with the
        # same draws (its first 4000 sets are the stored null draw by draw, build_v1.py checks this), and printed to two
        # decimals; the 4000-set values 0.465 and 0.715 had a Monte Carlo sd of about 0.008, so their third digit was
        # not settled.  p = (n_tail + 1)/(M_belt + 1) with n_tail = fraction * M_belt, as in Eq. (pval).
        add(f'pNull{q}', rf'\NumPNull{w}', f'single-scale tail probability of the zero-spread null, Q^2 = {q} GeV^2, from '
            f'the M_belt sets of the A = 0 member of the main belt (Eq. (pval) with N_rep = M_belt)', 'AppE', 'HERA', CAL,
            D(lambda g, q=q: (round(g(CAL, f'data/W/stencil3/{q}/fraction_of_A0_belt_at_or_above_data')
                                    * g(CAL, 'config/M_belt')) + 1) / (g(CAL, 'config/M_belt') + 1),
              f'(round(data/W/stencil3/{q}/fraction_of_A0_belt_at_or_above_data x config/M_belt) + 1)'
              f'/(config/M_belt + 1)'), 'f2', note='two decimals, binomial sd at most 0.0016 (pNullBeltSdMax)')
    fc, fl, fh = FMT_HERA[q]
    add(f'vCal{q}', rf'\NumVCal{w}', f'calibrated v (the v whose isotonic belt median equals the value on the data, 0 below the '
        f'median at v = 0; three-point derivative, F2 dx, family W, belt of the CT18NNLO shape), mean over eight independent '
        f'belts, Q^2 = {q} GeV^2', 'AppE', 'HERA', CAL, QVP.format(q=q, k='v_calibrated') + '/mean', fc, note=NEYMAN_NOTE,
        settle=settle_of(q, 'v_calibrated', mc='vCalTenMCsd' if q == '10.0' else None))
    add(f'vCalLo{q}', rf'\NumVCalLo{w}', f'lower end of the 68 percent Feldman-Cousins interval, mean over eight belts, '
        f'Q^2 = {q} GeV^2', 'AppE', 'HERA', CAL, QVP.format(q=q, k='fc_68_lo') + '/mean', fl, note=NEYMAN_NOTE,
        settle=settle_of(q, 'fc_68_lo', end=0))
    add(f'vCalHi{q}', rf'\NumVCalHi{w}', f'upper end of the 68 percent Feldman-Cousins interval, mean over eight belts, '
        f'Q^2 = {q} GeV^2', 'AppE', 'HERA', CAL, QVP.format(q=q, k='fc_68_hi') + '/mean', fh, note=NEYMAN_NOTE,
        settle=settle_of(q, 'fc_68_hi', end=1))
add('vCalTenMCsd', r'\NumVCalTenMCSd', 'Monte Carlo sd of the mean of the calibrated v at Q^2 = 10 GeV^2 over the eight belts '
    '(belt sampling only; the calibrated value does not depend on the density estimate)', 'AppE', 'HERA', CAL,
    QVP.format(q='10.0', k='v_calibrated') + '/sd_of_mean', 'f4', note=NEYMAN_NOTE)
for _est, _w in (('local_quad', 'Quad'), ('local_lin', 'Lin')):
    for _which, _m in (('min', 'Min'), ('max', 'Max')):
        add(f'gap{_w}Ten{_m}', rf'\NumGap{_w}Ten{_m}', f'{_which} over the belts and the bandwidth variants of the gap between '
            f'the lower end of the {_est} 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 '
            '(outward rounding)', 'AppI', 'HERA', CAL, gap_10(_est, _which), 'f4')
add('nBelts', r'\NumNBelts', 'number of independent belts over which the printed values are averaged', 'AppE', 'HERA', CAL,
    QVP.format(q='10.0', k='v_calibrated') + '/n_belts', 'int', note=NEYMAN_NOTE)
add('beltSpacing', r'\NumBeltSpacing', 'spacing of the belt members in A, v = A v_unit (was 0.05 before 1 Oct)', 'AppE', 'HERA',
    CAL, 'config/A_spacing', 'f5', note=NEYMAN_NOTE)
add('beltSets', r'\NumBeltSets', 'pseudo-data sets per belt member, every scale', 'AppE', 'HERA', CAL, 'config/M_belt', 'int')
add('pNullBeltSdMax', r'\NumPNullBeltSdMax', 'binomial sd sqrt(p (1 - p)/M_belt) of the tail probabilities at 10 and 500 '
    'GeV^2 taken from the A = 0 member of the main belt, the larger of the two (stated in the text beside the '
    'two-decimal values; 0.48 holds at -/+ 2 sd, 0.71 at -/+ 1 sd, build_v1.py)', 'AppE', 'HERA', CAL,
    D(lambda g: max(math.sqrt(f * (1 - f) / g(CAL, 'config/M_belt'))
                    for f in (g(CAL, f'data/W/stencil3/{q}/fraction_of_A0_belt_at_or_above_data') for q in ('10.0', '500.0'))),
      'max over Q^2 = 10, 500 GeV^2 of sqrt(f (1 - f)/config/M_belt), f = data/W/stencil3/<Q^2>/'
      'fraction_of_A0_belt_at_or_above_data'), 'f4')
add('covSets', r'\NumCoverageSets', 'pseudo-data sets per coverage point', 'AppE', 'HERA', CAL, 'config/N_coverage', 'int')
add('bwShiftTenHi', r'\NumBandwidthShiftTenHi', 'largest shift of the upper end at 10 GeV^2 when the kernel bandwidth is halved '
    'or doubled (main belt), the largest such shift of a printed end', 'AppE', 'HERA', KDF,
    D(lambda g: max(abs(g(KDF, f'end_shift_vs_baseline/{b}/stencil3|{q}[{i}]')) for b in ('bandwidth_x0.5', 'bandwidth_x2')
                    for q in ('10.0', '35.0', '500.0') for i in (0, 1)),
      'max over bandwidth x0.5, x2, Q^2 = 10, 35, 500 GeV^2 and both ends of |end_shift_vs_baseline/<b>/stencil3|<q>[i]|'),
    'f4', note='the Monte Carlo spread of quoted_values covers belt sampling only')
add('coverage', r'\NumCoverageMean', 'coverage mean over the in-class member truths with A > 0 (FC, belt shape, 48 points), '
    'correlated points sharing one belt and one set of draws per scale', 'AppE', 'HERA', CAL,
    'check5_coverage/summary/feldman_cousins|belt_shape/in_class_mean_A_positive', 'f3', note=NEYMAN_NOTE)
add('coverageWorst', r'\NumCoverageWorst', 'smallest in-class coverage at a member truth with A > 0 (FC, belt shape)', 'AppE',
    'HERA', CAL, 'check5_coverage/summary/feldman_cousins|belt_shape/in_class_min_A_positive', 'f3', note=NEYMAN_NOTE + '; three decimals like the coverage means, since the pointwise binomial sd is 0.0015 (1 Oct 2026)')
add('coverageMid', r'\NumCoverageMidMean', 'coverage mean over the in-class truths midway between belt members (FC, belt shape)',
    'AppE', 'HERA', CAL, 'check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/in_class_mean',
    'f3', note=NEYMAN_NOTE)
add('coverageMidWorst', r'\NumCoverageMidWorst', 'smallest coverage at a truth midway between members (FC, belt shape; local '
    'linear fit, 500 GeV^2, A = 0.378125)', 'AppE', 'HERA', CAL,
    'check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/in_class_min', 'f3', note=NEYMAN_NOTE + '; three decimals like the coverage means, since the pointwise binomial sd is 0.0015 (1 Oct 2026)')
add('coverageMidN', r'\NumCoverageMidN', 'number of in-class truths midway between members (70 values of A, four estimators, '
    'three scales)', 'AppE', 'HERA', CAL,
    'check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/n_points_in_class', 'int')
add('coverageGWorst', r'\NumCoverageGlobalShapesWorst', 'smallest coverage of the printed (belt-shape) interval for a true slope '
    'with the x dependence of NNPDF4.0 or MSHT20, member and between-member truths, A > 0', 'AppE', 'HERA',
    'plan/v1/neyman/print/print_values.json',
    D(lambda g: min(g('plan/v1/neyman/print/print_values.json', f'coverage/per_truth_shape/{w}|feldman_cousins|'
                      f'belt_shape_interval/{s}/min') for w in ('members', 'between_members') for s in ('NNPDF40', 'MSHT20')),
      'min over members, between_members and NNPDF40, MSHT20 of coverage/per_truth_shape/<w>|feldman_cousins|'
      'belt_shape_interval/<shape>/min'), 'f3', note='recounted from the records of calibration.json by print_values.py')
add('coverageSdPoint', r'\NumCoverageSdPoint', 'binomial sd of one coverage point at 0.68 with N = 100000 pseudo-data sets',
    'AppE', 'HERA', CAL, 'config/sd_binomial_at_CL_N_cov', 'f4')
add('coverageSdComb', r'\NumCoverageSdComb', 'sd of one coverage point with the belt sampling included, '
    'sqrt(0.68 0.32 (1/N + 1/M))', 'AppE', 'HERA', CAL, 'config/sd_combined', 'f4')
add('passThreshold', r'\NumPassThreshold', 'pass rule of a coverage point: fail below 0.68 - 4 sd_comb', 'AppE', 'HERA', CAL,
    'config/coverage_gate_value', 'f4')
add('passMargin', r'\NumPassMargin', 'distance of the pass threshold below the nominal 0.68 (four combined sd): one '
    'coverage point does not detect an undercoverage smaller than this', 'AppE', 'HERA', CAL,
    D(lambda g: g(CAL, 'config/CL') - g(CAL, 'config/coverage_gate_value'), 'config/CL - config/coverage_gate_value'), 'f4')
add('pPassSixFive', r'\NumPPassSixFive', 'probability that a procedure of true coverage 0.65 passes the rule at one point',
    'AppE', 'HERA', CAL, 'config/P_pass_one_point_if_true_coverage_0.65', 'e1')
add('pPassSixSeven', r'\NumPPassSixSeven', 'the same for true coverage 0.67', 'AppE', 'HERA', CAL,
    'config/P_pass_one_point_if_true_coverage_0.67', 'f2')
add('coverageCentralZero', r'\NumCoverageCentralZero', 'coverage of the central interval at zero true spread, mean over the '
    '12 cells (boundary-modified at v = 0)', 'AppE', 'HERA', CAL, 'check5_coverage/summary/central|belt_shape/in_class_mean_A0',
    'f2')
for sh, w in (('x', 'X'), ('ln(1/x)^2', 'LnSq'), ('ln(1/x)', 'Ln'), ('alternating', 'Alt'), ('random', 'Random')):
    add(f'outside{w}', rf'\NumCoverageOutside{w}', f'smallest coverage of the printed (belt-shape) FC interval at member truths '
        f'A > 0 when the true slope has the x-shape "{sh}" (outside the global-fit shapes)', 'AppE', 'HERA', CAL,
        D(lambda g, sh=sh: g(CAL, 'check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape')[sh],
          f'check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key "{sh}" (the key holds a '
          f'slash, so it is read by a function)'), 'f3')
add('classSMean', r'\NumClassSMean', 'coverage mean of the class-S interval (hull over the six slope shapes of class S) at '
    'the member truths of the three global-fit slope shapes CT18NNLO, NNPDF40 and MSHT20 with A > 0; above 0.68 because '
    'the hull is wider than one shape needs', 'AppE', 'HERA', PVJ,
    'coverage/members|feldman_cousins|S|global_fit_truths/mean', 'f2',
    note='single coverage seed and main belt; unrounded 0.71424 (print_values.json coverage/members|feldman_cousins|S|'
         'global_fit_truths/mean, 144 member truths), 0.00076 below the 0.715 rounding boundary; no settled-digit record '
         'over belts or seeds is claimed for this value')
add('classSMax', r'\NumClassSMax', 'largest coverage of the class-S interval at a member truth of the three global-fit '
    'slope shapes with A > 0', 'AppE', 'HERA', PVJ, 'coverage/members|feldman_cousins|S|global_fit_truths/max', 'f2')
def _outside_G(which):
    """member truths with A > 0 of the slope shapes outside config/shape_classes/G, printed (belt-shape) FC interval"""
    def f(g):
        G_ = g(CAL, 'config/shape_classes/G')
        gate = g(CAL, 'config/coverage_gate_value')
        cov = [rec['feldman_cousins|belt_shape']['coverage'] for shape, byA in g(CAL, 'check5_coverage/table').items()
               if shape != 'any_shape' and shape not in G_
               for A, byE in byA.items() if float(A.split('=')[1]) > 0
               for byQ in byE.values() for rec in byQ.values()]
        return float(len(cov) if which == 'n' else sum(c < gate for c in cov))
    return D(f, ('number' if which == 'n' else 'number below config/coverage_gate_value') + ' of check5_coverage/table/<shape>/'
             '<A>/<estimator>/<Q^2>/feldman_cousins|belt_shape/coverage over the shapes outside config/shape_classes/G '
             '(any_shape excluded) and A > 0')


add('outsideN', r'\NumOutsideN', 'member truths with A > 0 of the five shapes outside class G (linear in x, ln(1/x), '
    'ln^2(1/x), alternating, random), A = 0.5 to 3, four estimators, three scales, for the printed FC interval of the '
    'belt shape', 'AppE', 'HERA', CAL, _outside_G('n'), 'int')
add('outsideBelow', r'\NumOutsideBelow', 'of these, points below the pass rule', 'AppE', 'HERA', CAL, _outside_G('below'),
    'int')
add('halfSpacingCovDiff', r'\NumHalfSpacingCoverageDiff', 'largest |change| of coverage at the check-10 truths (six midpoints '
    'of the member grid in each of the 12 estimator and scale cells) when the main belt is rebuilt with members at half the '
    'spacing; it sits at A = 0.115625, local linear fit, 10 GeV^2, where the printed grid covers less (members 0.1125 and '
    '0.11875 have acceptance regions in two pieces and in one). It bounds the change at these truths only. f4, since f3 '
    'would print 0.005 for 0.00539 and understate it', 'AppE', 'HERA', CAL,
    'check10_half_spacing/max_abs_accepted_set_coverage_diff', 'f4')


def _c10_at_max(which):
    """coverage (accepted set) at the check-10 truth with the largest |half - grid|, on the printed grid or at half spacing"""
    def f(g):
        t = g(CAL, 'check10_half_spacing/table')
        rows = [(abs(w['half_minus_grid_accepted_set']), w) for v in t.values() for w in v['coverage'].values()]
        return max(rows, key=lambda r: r[0])[1][which]['accepted_set']
    return D(f, f'check10_half_spacing/table/<cell>/coverage/<A>/{which}/accepted_set at the truth of largest '
                f'|half_minus_grid_accepted_set| (local_lin|10.0, A=0.115625)')


add('halfSpacingCovGridAtMax', r'\NumHalfSpacingCoverageGrid', 'coverage on the printed member grid at the check-10 truth of '
    'the largest change (local linear fit, 10 GeV^2, A = 0.115625)', 'AppE', 'HERA', CAL, _c10_at_max('grid'), 'f3')
add('halfSpacingCovHalfAtMax', r'\NumHalfSpacingCoverageHalf', 'the same truth with the members at half the spacing',
    'AppE', 'HERA', CAL, _c10_at_max('half_grid'), 'f3')
add('halfSpacingNTruths', r'\NumHalfSpacingNTruths', 'number of check-10 truths in each estimator and scale cell (midpoints '
    'of the member grid at A = 0.003125, 0.053125, 0.115625, 0.159375, 0.284375, 1.003125)', 'AppE', 'HERA', CAL,
    D(lambda g: len(g(CAL, 'check10_half_spacing/A_truths')), 'len(check10_half_spacing/A_truths)'), 'int')
add('halfSpacingEndDiff', r'\NumHalfSpacingEndDiff', 'largest change of a data interval end at half the member spacing',
    'AppE', 'HERA', CAL, 'check10_half_spacing/max_abs_end_diff', 'e1')
add('memberAtEndDiff', r'\NumMemberAtEndDiff', 'largest change of a data interval end when a belt member is built at '
    'that end itself (check 9)', 'AppE', 'HERA', CAL, 'check9_exact_members_at_data_ends/worst_abs_end_shift', 'e1')
add('unc8MaxDiff', r'\NumReestimatedMaxDiff', 'largest |paired coverage difference| when the central F2 and v_unit are '
    're-estimated per pseudo-data set (check 8, three-point derivative, three scales, A = 0 to 3, 2000 sets)', 'AppE', 'HERA',
    CAL, D(lambda g: max(abs(r['paired_difference']) for q in ('10.0', '35.0', '500.0')
                         for r in g(CAL, f'check8_reestimated_inputs/table/stencil3/{q}/by_A').values()),
           'max over Q^2 and A of |check8_reestimated_inputs/table/stencil3/<q>/by_A/<A>/paired_difference|'), 'f4')
add('unc8Sets', r'\NumReestimatedSets', 'pseudo-data sets per truth in check 8 (re-estimated inputs)', 'AppE', 'HERA',
    CAL, 'config/N_reestimated_inputs', 'int')
add('unc8BeltSets', r'\NumReestimatedBeltSets', 'belt sets per member on which check 8 rebuilds the belt with the re-estimated '
    'inputs', 'AppE', 'HERA', CAL, 'config/M_belt_reestimated_inputs', 'int')
add('A15zero', r'\NumOldProcZeroSpread', 'value returned by the withdrawn A15 bias subtraction at zero true spread; the macro '
    'expands to the three per-scale macros A15zero10.0, A15zero35.0, A15zero500.0; the ledger value is the largest of the three',
    'AppE', 'HERA', CAL, a15zero_max(), 'f2', note=NEYMAN_NOTE)
for q, w in (('10.0', 'Ten'), ('35.0', 'ThirtyFive'), ('500.0', 'FiveHundred')):
    add(f'A15zero{q}', rf'\NumOldProcZeroSpread{w}', f'mean value returned by the withdrawn A15 bias subtraction at zero true '
        f'spread, Q^2 = {q} GeV^2 (300 sets)', 'AppE', 'HERA', CAL,
        f'A15_procedure_on_zero_spread/per_scale/{q}/mean_v_corr_eq_bias', 'f2',
        note=NEYMAN_NOTE + '; two decimals, since its Monte Carlo sd over the 300 sets is not stored')
add('coverageIndep', r'\NumCoverageIndepMean', 'coverage from an independent check of the fine-grid program '
    '(readiness decision of 1 Oct)', 'AppE', 'HERA', None, None, 'f3', status='PENDING',
    note='no independent check of the fine-grid program exists yet; the earlier rechecks (FC_RECHECK.md and a second recheck) '
    'are of the 0.05-grid program it replaces. Prints \\NumPending until a saved program writes it')
add('famBound', r'\NumFamBound', 'look-elsewhere bound of the 32-triple primary family at 35 GeV^2 (DA14)', 'AppE', 'HERA',
    STE, 'primary_family/bound', 'f3')
add('famCount', r'\NumFamCount', 'members of the primary family', 'AppE', 'HERA', STE, 'primary_family/count', 'int')
add('famSmallBound', r'\NumFamSmallBound', 'bound of the smallest enumerated family containing all three windows (27)',
    'AppE', 'HERA', STE, 'primary_family/smallest_enumerated_family_containing_all_three/bound', 'f3')
add('H1a', r'\NumHOneRate', 'H1 rate a of lambda(Q^2) = a ln(Q^2/Lambda^2), x <= 0.01, Q^2 >= 3.5 GeV^2', 'AppE', 'HERA',
    HEX, 'a_H1/value', 'f4', tag='cited', note='H1rise2001 [cited at source by the repro recheck]')
add('H1aStat', r'\NumHOneRateStat', 'its statistical uncertainty', 'AppE', 'HERA', HEX, 'a_H1/stat', 'f4', tag='cited')
add('H1aSyst', r'\NumHOneRateSyst', 'its systematic uncertainty', 'AppE', 'HERA', HEX, 'a_H1/syst', 'f4', tag='cited')
add('expTen', r'\NumExpectedVTen', 'expected speed at 10 GeV^2 from the H1 rate and sd(ln 1/x) under F2 dx', 'AppE', 'HERA',
    HEX, 'windows/10/expected_v_dx', 'f3')
add('expThirtyFive', r'\NumExpectedVThirtyFive', 'the same at 35 GeV^2', 'AppE', 'HERA', HEX, 'windows/35/expected_v_dx',
    'f3')
add('sdXiTen', r'\NumSdXiTen', 'sd(ln 1/x) on the 10 GeV^2 window under F2 dx', 'AppE', 'HERA', HEX,
    'windows/10/sd_xi_dx', 'f2')
add('sdXiThirtyFive', r'\NumSdXiThirtyFive', 'the same on the 35 GeV^2 window', 'AppE', 'HERA', HEX,
    'windows/35/sd_xi_dx', 'f2')
add('beyondTen', r'\NumBeyondHOneTen', 'window points beyond x = 0.01 at 10 GeV^2', 'AppE', 'HERA', HEX,
    'windows/10/n_points_beyond_H1_x_range', 'int')
add('beyondThirtyFive', r'\NumBeyondHOneThirtyFive', 'the same at 35 GeV^2', 'AppE', 'HERA', HEX,
    'windows/35/n_points_beyond_H1_x_range', 'int')
add('Rmin', r'\NumRatioFLMin', 'smallest R = F_L/(F2 - F_L) over the points used', 'AppE', 'HERA', RDX, 'FL_model/R_min',
    'f3')
add('Rmax', r'\NumRatioFLMax', 'largest R over the points used', 'AppE', 'HERA', RDX, 'FL_model/R_max', 'f3')
add('dvXF3', r'\NumXFthreeDv', 'change of v at 500 GeV^2 when the xF3 term is restored, data', 'AppE', 'HERA', RDX,
    'electroweak_xF3/summary/500/dv_xF3_data', 'e1', note='C11: quote beside the calibrated interval, not folded into it; '
    'which Delta v is bound (data or model surface) was left open on 25 Sep')

# App F: pole model
add('fNbarRef', r'\NumFNbarRef', 'f(nbar) at the reference scales (nbar about 1.8), pole truncation only', 'AppF', 'pole', CF,
    'values/solvable_model/f_nbar/nbar_ref/float', 'f4', note='f <= 1 (Chao, Ward and Ober, Theorem 2) holds for the pole truncation only')
add('poleDrift', r'\NumPoleShareDrift', 'pole-truncation share of the drift at n_f = 5, percent', 'AppF', 'pole', CF,
    'values/nf_dependence/nf5/pole_share_drift_pct/float', 'f1')
add('poleDiff', r'\NumPoleShareDiffusion', 'pole-truncation share of the diffusion at n_f = 5, percent', 'AppF', 'pole', CF,
    'values/nf_dependence/nf5/pole_share_diffusion_pct/float', 'f1')

add('rZeroFlav', r'\NumRZeroFlavorAveraged', 'r_0 = r without the memory term (squared coefficient of variation of the '
    'length-weighted step law, with a minus sign)', 'AppC', 4, D1, 'r0', 'f4')
add('log10QZetaEight', r'\NumLogQZetaEight', 'log10(Q/GeV) at zeta = 8 (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)', 'AppC', 4,
    'formula', 'log10QatZeta8', 'int', tag='formula')
add('famSmallCount', r'\NumFamSmallCount', 'members of the smallest enumerated family containing all three windows', 'AppE',
    'HERA', STE, 'primary_family/smallest_enumerated_family_containing_all_three/count', 'int')
add('c1pRelDiff', r'\NumCOnePrimeRoutes', 'largest relative difference of c1\' between two numerical differentiation routes of '
    'a1_kernel.py (route A mpmath with the Li2 moment, route B Richardson step 0.02 on the GRV form), n_f = 5', 'AppG', 'A1', KER,
    'nf/5/K2/c1_routes_rel_diff_max', 'e1', note='a numerical-differentiation difference; never quoted for the transcription '
    'check (S1), whose agreement is c1pESWdigits')
add('c1pESWdigits', r'\NumCOnePrimeESWDigits', 'significant digits in which c1\' of the PEGASUS transcription (route A) '
    'equals an independent transcription of Ellis, Stirling and Webber, n_f = 4 and 5', 'AppG', 'A1', RCKER, esw_digits(), 'int',
    note='all printed digits agree (S1)')
add('a1ScanN', r'\NumAOneScanN', 'number of scales in the A1 scan from 2 to 100 GeV', 'AppG', 'A1', A1S, 'n_points',
    'int')
# C044: the NNLO grid of CT18 against the NLO identity at 10 and 100 GeV (drift.json B2)
add('a1NNLOGridMax', r'\NumAOneNNLOGridMax', 'largest |ratio - 1| of the NLO drift identity on the CT18NNLO grid at 10 and '
    '100 GeV, percent', 'AppG', 'A1', DRF,
    D(lambda g: max(abs(g(DRF, f'B2/CT18NNLO NLO formula/{q}/ratio') - 1.0) for q in ('10.0', '100.0')),
      'max over 10.0 and 100.0 of |B2/CT18NNLO NLO formula/<Q>/ratio - 1|'), 'pct2')

# App G (App I until A24): numerics
add('parserRel', r'\NumParserMaxRel', 'largest relative difference of the parser at the checked grid nodes where the '
    'tabulated value is nonzero', 'AppI', 'bg', PDF, parser_maxrel(), 'e1')
add('parserAbsZero', r'\NumParserMaxAbsZero', 'largest |interpolated xf| of the parser at the checked grid nodes where the '
    'tabulated value vanishes', 'AppI', 'bg', PDF, parser_maxabs_zero(), 'e1')
add('parserNodes', r'\NumParserNodes', 'number of grid nodes at which the parser is checked against the tabulated value',
    'AppI', 'bg', PDF, D(lambda g: float(len(g(PDF, 'parser_validation/raw_checks'))),
                         'len(parser_validation/raw_checks)'), 'int')
add('quadRel', r'\NumQuadMaxRel', 'largest relative change of kappa when the panels are refined (2, 10, 100 GeV)', 'AppI', 'bg',
    PDF, quad_maxrel(), 'e1')

# Figure data (no macro): the data of the drift figure (Fig. 1) and of the kappa figure (Fig. 2) exist since 30 Sep;
# the row value is the number of stored checks when the program recorded no failure.
add('fig1data', '(figure data)', 'the kappa figure (Fig. 2): full-range LO kappa and B/kappa for three inputs on a dense Q '
    'grid', 'Fig2', 3, FIG1,
    n_checks_passed(FIG1), 'int', status='DOC', note='61 rows per input on 60 distinct scales from Q0 = sqrt(2) GeV to 10^4 GeV (the 10^4 GeV row twice, keys '
    '10000.0 and 1e4; 45 rows on 44 scales until A27, figures REPORT Sec. 3; A28 added 11 scales between Q0 and 1.765 GeV '
    'and 5 between 1.97 and 4.8 GeV, finding F01 of the outside audit of A27); '
    'drawn by draw_fig1.py into paper/figures/v1/fig1_kappa_bound.pdf')
add('fig1band', '(figure data)', 'the kappa figure (Fig. 2): CT18NNLO band (fit uncertainty of calc/alphas_results.json '
    'combined, of which Table I prints four of the five scales, interpolated in ln Q) and NNPDF4.0 points', 'Fig2',
    6, FIG1B, n_checks_passed(FIG1B), 'int', status='DOC', note='band pieces 2 to 4.58 GeV and 10 to 10^4 GeV')
add('fig2data', '(figure data)', 'the drift figure (Fig. 1): drift d<xi>/dtau for the three inputs inside its interval, '
    'log Q axis', 'Fig1', 2, FIG2,
    n_checks_passed(FIG2), 'int', status='DOC', note='201 scales; closed form and matrix exponential agree to 1e-30 (figures REPORT '
    'Sec. 4)')
add('figHERA', '(figure data)', 'App E figure: v_F2 on the data, the calibrated values and FC intervals (means over eight '
    'belts), and the zero-spread distribution of the full A = 0 member', 'AppE', 'HERA', 'calc/figs_v1/fig3_plotted.json',
    n_checks_passed('calc/figs_v1/fig3_plotted.json'), 'int', status='DOC',
    note='drawn by calc/figs_v1/draw_fig3.py from calibration.json after the fine-grid refix; the row value is the number of '
    'stored checks when the program recorded no failure')
add('varCoeffs', '(App B display)', 'closed-form coefficients of Var(zeta) in pi^2, pi^4, zeta(3)', 'AppB', 2,
    'plan/story/chain/chain_forms.json', n_checks_passed('plan/story/chain/chain_forms.json'), 'int', status='DOC',
    note='plan/story/chain/chain_forms.py writes the exact coefficients, their integers, the LaTeX right-hand sides of '
    'k_1, V_zetaE and nu and four symbolic checks against the display to chain_forms.json; the row value is the number of '
    'checks when none failed')
add('orderPartX', '(Sec. 6 sentence)', 'x-localization of the 15 percent order part at 2 GeV and the share of the 1/x terms '
    'of P(1) and P(2)', 'S6', 6, None, None, 'f1', status='PENDING', note='not computed; the text does not state where the '
    'order part sits')

# ---- settings of the V1 numerical-methods, HERA and resummed tables (1 Oct 2026) -----
# Every program or data setting printed in a table gets a macro from its JSON field; a setting held only by a cited source
# is a DOC entry cross-checked by build_v1.py against the stored files (number policy of 1 Oct 2026).
FIG1S = 'calc/figs_v1/fig1_lo_curves.json'
add('lambdaQCD', r'\NumLambdaQCD', 'Lambda of the one-loop coupling of the LO curves, GeV', 'AppI', 'bg', FIG1S,
    'setting/Lambda_GeV', 'f1')
# (2 Oct 2026) alpha_s(M_Z) implied by the one-loop coupling of the LO model
# curves, alpha_s = 1/(b0 ln(Q^2/Lambda^2)) with b0 = beta0/(4 pi), beta0 = 11 - 2 n_f/3 (Eq. clocks), Lambda and n_f
# read from fig1_lo_curves.json.  M_Z is the scale of the definition, typed here: 91.1876 GeV, the value used by
# calc/partG_pdf.py (alphas_run, alphasQ).  The printed f3 value is the same for M_Z from 91.18 to 91.19 GeV.
MZ_GEV = 91.1876
add('alphasMZModel', r'\NumAlphasMZModel', 'alpha_s(M_Z) of the one-loop coupling of the LO model curves (n_f = 5 up to '
    'M_Z = 91.1876 GeV, Lambda of setting/Lambda_GeV)', 'S2', 'bg', FIG1S,
    D(lambda g: 4 * math.pi / ((11 - 2 * g(FIG1S, 'setting/n_f') / 3) * math.log(MZ_GEV ** 2 / g(FIG1S, 'setting/Lambda_GeV') ** 2)),
      '4 pi/(beta0 ln(M_Z^2/Lambda^2)), beta0 = 11 - 2 n_f/3, n_f and Lambda from setting/, M_Z = 91.1876 GeV'), 'f3')
add('quarkFracSteep', r'\NumQuarkFracSteep', 'input quark momentum fraction of the steep LO input', 'AppI', 'bg', FIG1S,
    'inputs/steep/xq0', 'f2')
add('quarkFracValence', r'\NumQuarkFracValence', 'input quark momentum fraction of the valence-like LO input', 'AppI', 'bg',
    FIG1S, 'inputs/valence/xq0', 'f2')
_FMT_A = {('steep', 'quark_terms', 0): 'f1', ('steep', 'quark_terms', 1): 'f2', ('steep', 'gluon_terms', 0): 'f1',
          ('valence', 'quark_terms', 0): 'f1', ('valence', 'gluon_terms', 0): 'f1'}
# (1 Oct 2026) the beta-function parameters of the steep and valence-like inputs, printed in App G (App I until A24)
# in the notation c B_{a,b}(x) = c x^a (1-x)^b / B(a+1, b+1); the integer powers b are printed as typed integers
for _inp, _w, _terms in (('steep', 'Steep', (('quark_terms', 0, 'QOne'), ('quark_terms', 1, 'QTwo'), ('gluon_terms', 0, 'G'))),
                         ('valence', 'Valence', (('quark_terms', 0, 'Q'), ('gluon_terms', 0, 'G')))):
    for _sp, _i, _t in _terms:
        _c = f'inputs/{_inp}/{_sp}[{_i}][0]'
        _a = f'inputs/{_inp}/{_sp}[{_i}][1]'
        add(f'in{_w}{_t}c', rf'\NumIn{_w}{_t}c', f'momentum fraction c of term {_sp}[{_i}] of the {_inp} LO input', 'AppI',
            'bg', FIG1S, D(lambda g, p=_c: float(g(FIG1S, p)), f'float of {_c}'), 'f2')
        add(f'in{_w}{_t}a', rf'\NumIn{_w}{_t}a', f'power a of x in term {_sp}[{_i}] of the {_inp} LO input', 'AppI',
            'bg', FIG1S, D(lambda g, p=_a: float(g(FIG1S, p)), f'float of {_a}'), _FMT_A[(_inp, _sp, _i)])
# the inputs of the two admissible-input correlations (plan/saturation/decision/d2_lo_corr.py INPUTS) and of the
# large-time fits (plan/analytic/verify/S1_repaired/own_inversion.py INPUTS T1, T2): program constants, DOC entries
# whose values build_v1.py checks against the program source
for _k, _m, _what, _fmt in (
        ('hqsgQc', 'InHqSgQc', 'quark momentum fraction of the input hardq_steepg (d2_lo_corr.py)', 'f2'),
        ('hqsgQa', 'InHqSgQa', 'quark power a of x of the input hardq_steepg', 'int'),
        ('hqsgGc', 'InHqSgGc', 'gluon momentum fraction of the input hardq_steepg', 'f2'),
        ('hqsgGa', 'InHqSgGa', 'gluon power a of x of the input hardq_steepg', 'f2'),
        ('sqhgQc', 'InSqHgQc', 'quark momentum fraction of the input softq_hardg (d2_lo_corr.py)', 'f2'),
        ('sqhgQa', 'InSqHgQa', 'quark power a of x of the input softq_hardg', 'f1'),
        ('sqhgGc', 'InSqHgGc', 'gluon momentum fraction of the input softq_hardg', 'f2'),
        ('sqhgGa', 'InSqHgGa', 'gluon power a of x of the input softq_hardg', 'int'),
        ('tOneQa', 'InTOneQa', 'quark power -l_q of x of the large-time input T1 (own_inversion.py)', 'f1'),
        ('tOneGa', 'InTOneGa', 'gluon power -l_g of x of the large-time input T1', 'f1'),
        ('tOneXq', 'InTOneXq', 'quark momentum fraction of the large-time input T1', 'f1'),
        ('tOneXg', 'InTOneXg', 'gluon momentum fraction 1 - m_q of the large-time input T1', 'f1'),
        ('tTwoQa', 'InTTwoQa', 'quark power -l_q of x of the large-time input T2 (own_inversion.py)', 'f2'),
        ('tTwoGa', 'InTTwoGa', 'gluon power -l_g of x of the large-time input T2', 'f1'),
        ('tTwoXq', 'InTTwoXq', 'quark momentum fraction of the large-time input T2', 'f2'),
        ('tTwoXg', 'InTTwoXg', 'gluon momentum fraction 1 - m_q of the large-time input T2', 'f2')):
    add(_k, rf'\Num{_m}', _what, 'AppI', 'bg', 'formula', _k, _fmt, tag='asserted', status='DOC',
        note='program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built')
add('thresholdScanLo', r'\NumThresholdScanLo', 'lowest scale of the tabulated CT18NNLO scale scan, GeV', 'AppI', 6, THR,
    'threshold_mb/tabulated_curve/Q[0]', 'f1')
add('talbotDigits', r'\NumTalbotDigits', 'Talbot working digits of inputs A and steep', 'AppI', 'bg', FIG1S,
    'inputs/A/digits', 'int')
add('talbotTerms', r'\NumTalbotTerms', 'Talbot terms of inputs A and steep', 'AppI', 'bg', FIG1S, 'inputs/A/talbot_terms',
    'int')
add('talbotDigitsHigh', r'\NumTalbotDigitsHigh', 'Talbot working digits of the higher-precision (valence-like) rows', 'AppI',
    'bg', FIG1S, 'inputs/valence/digits', 'int')
add('talbotTermsHigh', r'\NumTalbotTermsHigh', 'Talbot terms of the higher-precision (valence-like) rows', 'AppI', 'bg',
    FIG1S, 'inputs/valence/talbot_terms', 'int')
add('bandFirstEnd', r'\NumBandFirstEnd', 'last tabulated CT18NNLO scale below m_b, end of the first band piece, GeV', 'AppI',
    6, FIG1B, 'band_pieces[0]/Q_last', 'f2')
add('mbCT', r'\NumMbCT', 'CT18 bottom threshold m_b, GeV', 'AppI', 6, THR, 'm_b', 'f2')
add('ctHessianPairs', r'\NumCTHessianPairs', 'CT18NNLO Hessian eigenvector pairs (members/2)', 'AppI', 6, PDF,
    D(lambda g: g(PDF, 'pdf_hessian_uncertainty/n_members') / 2, 'pdf_hessian_uncertainty/n_members / 2'), 'int')
add('ctHessianCL', r'\NumCTHessianCL', 'input confidence level of the CT18NNLO Hessian set, percent', 'AppI', 6, PDF,
    D(lambda g: 100 * math.erf(1 / (math.sqrt(2) * g(PDF, 'pdf_hessian_uncertainty/cl_scale'))),
      '100 erf(1/(sqrt(2) pdf_hessian_uncertainty/cl_scale))'), 'f0')
add('alphasLow', r'\NumAlphasLow', 'alpha_s(M_Z) of the lower coupling-variation set', 'AppI', 6, PDF,
    D(lambda g: g(PDF, 'parser_validation/alphas_mz/CT18NNLO/info') - g(ALS, 'delta_alphas_grid') / 2,
      'parser_validation/alphas_mz/CT18NNLO/info - alphas_results.json delta_alphas_grid/2'), 'f3')
add('alphasHigh', r'\NumAlphasHigh', 'alpha_s(M_Z) of the upper coupling-variation set', 'AppI', 6, PDF,
    D(lambda g: g(PDF, 'parser_validation/alphas_mz/CT18NNLO/info') + g(ALS, 'delta_alphas_grid') / 2,
      'parser_validation/alphas_mz/CT18NNLO/info + alphas_results.json delta_alphas_grid/2'), 'f3')
add('thresholdScanN', r'\NumThresholdScanN', 'points of the tabulated scale scan near the bottom threshold', 'AppI', 6, THR,
    D(lambda g: len(g(THR, 'threshold_mb/tabulated_curve/Q')), 'len(threshold_mb/tabulated_curve/Q)'), 'int')
add('interpLowQ', r'\NumInterpLowQ', 'scale of the low-scale interpolation comparison, GeV', 'AppI', 6, INT, 'scales[0]', 'f1')
for k, w in ((1, 'One'), (2, 'Two'), (3, 'Three'), (4, 'Four')):
    add(f'fitZeta{k}', rf'\NumFitZeta{w}', f'zeta of point {k} of the four-point large-time fit (fit key 4pt_32-256)', 'AppI', 4,
        EXT, D(lambda g, k=k: float(list(g(EXT, 'T1/v').keys())[k]), f'float of key [{k}] of T1/v'), 'int')
add('zetaLargeEval', r'\NumZetaLargeEval', 'zeta of the proton-like large-time evaluation (row of zR at 128)', 'AppI', 4, CAS,
    'rows[5]/zeta', 'int')
add('heraEp', r'\NumHeraEp', 'HERA proton beam energy of the combined NC e+p data, GeV', 'AppE', 'HERA', 'formula',
    'heraEp', 'int', tag='cited', status='DOC', note='HERAcomb; build_v1.py checked results_dx.json config/arm and s_CM_GeV2 when the ledger was built')
for key, w, i, f_ in (('10', 'TenLo', 0, 'f1'), ('10', 'TenHi', 2, 'int'), ('35', 'ThirtyFiveLo', 0, 'int'),
                      ('35', 'ThirtyFiveHi', 2, 'int'), ('500', 'FiveHundredLo', 0, 'int'), ('500', 'FiveHundredHi', 2, 'int')):
    add(f'hWin{w}', rf'\NumHWin{w}', f'end {i} of the HERA Q^2 group around {key} GeV^2, GeV^2', 'AppE', 'HERA', RDX,
        f'config/windows/{key}[{i}]', f_)
add('hOneQSqMin', r'\NumHOneQSqMin', 'lower Q^2 end of the H1 power-fit domain, GeV^2', 'AppE', 'HERA', 'formula',
    'hOneQSqMin', 'f1', tag='cited', status='DOC', note='H1rise2001; build_v1.py checked hera_expectation.json a_H1/range when the ledger was built')
for _q, _w in (('10', 'Ten'), ('35', 'ThirtyFive')):
    add(f'beyondH1Weight{_q}', rf'\NumBeyondHOneWeight{_w}', f'sum of the normalized weights P_i (F2 dx measure, Eq. f2disc) '
        f'of the points with x > 0.01 in the {_q} GeV^2 group, percent', 'AppE', 'HERA', HEX,
        f'windows/{_q}/weight_fraction_beyond_H1_x_range', 'pct0')
add('hWinTenXMax', r'\NumHWinTenXMax', 'upper x end of the 10 GeV^2 group', 'AppE', 'HERA', HEX, 'windows/10/x_max', 'f2')
add('hWinThirtyFiveXMax', r'\NumHWinThirtyFiveXMax', 'upper x end of the 35 GeV^2 group', 'AppE', 'HERA', HEX,
    'windows/35/x_max', 'f3')
for k, w in enumerate(('One', 'Two', 'Three', 'Four', 'Five', 'Six')):
    add(f'halfA{k}', rf'\NumHalfA{w}', f'check-10 half-spacing truth amplitude [{k}]', 'AppI', 'HERA', CAL,
        f'check10_half_spacing/A_truths[{k}]', 'f6')


def _c10_maxA():
    def f(g):
        t = g(CAL, 'check10_half_spacing/table')
        rows = [(abs(w['half_minus_grid_accepted_set']), a) for v in t.values() for a, w in v['coverage'].items()]
        a = max(rows, key=lambda r: r[0])[1]
        return float(str(a).split('=')[-1])
    return D(f, 'A of the check10_half_spacing/table/<cell>/coverage/<A> entry of largest |half_minus_grid_accepted_set| '
                '(the same truth as halfSpacingCovGridAtMax)')


add('halfSpacingMaxA', r'\NumHalfSpacingMaxA', 'truth amplitude of the largest half-spacing coverage change', 'AppI', 'HERA',
    CAL, _c10_maxA(), 'f6')
add('halfSpacingMaxALo', r'\NumHalfSpacingMaxALo', 'member below that truth (truth - A_spacing/2)', 'AppI', 'HERA', CAL,
    D(lambda g: _c10_maxA()(g) - g(CAL, 'config/A_spacing') / 2, 'halfSpacingMaxA - config/A_spacing/2'), 'f4')
add('halfSpacingMaxAHi', r'\NumHalfSpacingMaxAHi', 'member above that truth (truth + A_spacing/2)', 'AppI', 'HERA', CAL,
    D(lambda g: _c10_maxA()(g) + g(CAL, 'config/A_spacing') / 2, 'halfSpacingMaxA + config/A_spacing/2'), 'f5')
for k, (w, f_) in enumerate((('One', 'int'), ('Two', 'f1'), ('Three', 'int'), ('Four', 'f1'), ('Five', 'int'))):
    add(f'reestA{k}', rf'\NumReestA{w}', f're-estimated-input (check 8) amplitude [{k}]', 'AppI', 'HERA', CAL,
        f'config/A_coverage[{k}]', f_)


def _ppass_cov(i):
    def f(g):
        ks = sorted(k for k in g(CAL, 'config') if k.startswith('P_pass_one_point_if_true_coverage_'))
        return float(ks[i].rsplit('_', 1)[1])
    return D(f, f'coverage in the key name [{i}] of config/P_pass_one_point_if_true_coverage_*')


add('covTestLow', r'\NumCovTestLow', 'lower true coverage used to test the rejection rule', 'AppI', 'HERA', CAL, _ppass_cov(0),
    'f2')
add('covTestHigh', r'\NumCovTestHigh', 'higher true coverage used to test the rejection rule', 'AppI', 'HERA', CAL,
    _ppass_cov(1), 'f2')
add('resWindowHi', r'\NumResWindowHi', 'upper x end of the resummed comparison window', 'AppH', 'A3', OBS, 'window_breaks[4]',
    'f1')
add('resFitInputQ', r'\NumResFitInputQ', 'input scale Q_min of both NNPDF3.1sx fits, GeV', 'AppH', 'A3', 'formula',
    'resFitInputQ', 'f2', tag='cited', status='DOC', note='BallResum2018, arXiv:1710.05935v2 p. 11; build_v1.py checked QMin of '
    'both .info files when the ledger was built')
add('resQThirty', r'\NumResQThirty', 'fifth scale of the resummed comparison grid, GeV', 'AppH', 'A3', OBS, 'Qs[4]',
    'int', note='(1 Oct 2026) row label of Table resummed; 30 GeV is outside the scales typed as definitions')
add('resMb', r'\NumResMb', 'm_b of the NNPDF3.1sx sets, GeV', 'AppH', 'A3', OBS, 'identity/NNPDF31sx_nnlonllx_as_0118/mb', 'f2',
    note='the .info key MBottom of the NNPDF3.1sx grids (grid metadata), read by lhapdf_min.py')
add('resDistMb', r'\NumResDistMb', 'distance of the 5 GeV row above m_b, GeV', 'AppH', 'A3', OBS,
    D(lambda g: g(OBS, 'Qs[2]') - g(OBS, 'identity/NNPDF31sx_nnlonllx_as_0118/mb'), 'Qs[2] - identity/<nnlonllx>/mb'), 'f2')

# ---- entries added on 1 October 2026 ------------------------------------------------
SQ0 = 'plan/v1/clarity/calc/softq_q0.json'
PIL = 'plan/analytic/verify/lo_curve/pilot.json'
add('corrSqSoftqHardgQ0', r'\NumCorrSqSoftqHardgQZero', 'corr^2 of the admissible input softq_hardg at its starting scale '
    'Q0 = sqrt(2) GeV (tau = 0), n_f = 5', 'S4', 3, SQ0, 'softq_hardg/corr2', 'f3',
    note='run() of d2_lo_corr.py at Q0 with its Q0 settings; the valence-like control reproduces 0.6768264899 (an earlier '
    'review quoted 0.660)')
for _i, _q, _w in ((1, '2', 'Two'), (3, '10', 'Ten'), (5, '100', 'Hundred')):
    add(f'saddleSmall{_q}', rf'\NumSaddleSmallRatio{_w}', f'kappa from the saddle relation over the LO kappa on '
        f'W_s = [1e-6, 1e-2], Q = {_q} GeV', 'S2', 1, S4, ratio(S4, f'kappa[{_i}]/saddle', S4, f'kappa[{_i}]/exact'), 'f2')
add('saddleMid2', r'\NumSaddleMidRatioTwo', 'kappa from the saddle relation over the LO kappa on the separately '
    'normalized window W_m = [1e-4, 1e-2], Q = 2 GeV', 'AppI', 1, S4, 'small_x_detail/kappa_mid[0]/saddle_over_exact', 'f2')
add('saddleLocalExp2', r'\NumSaddleLocalExpTwo', 'local exponent lam_P = -d ln P/d ln x of the CT18NNLO momentum density at '
    'x = 1e-6, Q = 2 GeV (saddle point N = 1 + lam_P next to the pole of gamma_+ at N = 1)', 'AppI', 1, S4,
    'small_x_detail/local_exponent[0]/lamP', 'f2')
add('KAvarLo10', r'\NumResKAVarLoTen', 'smallest kernel part K_A at 10 GeV over the 27 numerical variants of the '
    'replica-basis evolution (x_min, weight floor, SVD cutoff), percent', 'AppH', 'A3', A3I, 'variant_range/10.0/K_A/min',
    'pct2')
add('KAvarHi10', r'\NumResKAVarHiTen', 'largest K_A at 10 GeV over the same variants, percent', 'AppH', 'A3', A3I,
    'variant_range/10.0/K_A/max', 'pct2')
add('nA3Variants', r'\NumResNVariants', 'number of numerical variants of the replica-basis evolution', 'AppH', 'A3', A3I,
    'variant_range/10.0/K_A/n', 'int')
for _i, _q, _w in ((0, '2', 'Two'), (1, '5', 'Five'), (2, '10', 'Ten'), (3, '100', 'Hundred')):
    add(f'rNLO{_q}', rf'\NumRNLO{_w}', f'residual of the NLO drift identity, drift on the grid over the NLO prediction '
        f'minus one, at Q = {_q} GeV, percent', 'AppG', 'A1', RAC, f'A1/per_Q[{_i}]/r_NLO_recomputed', 'pct3')
add('ctContXu', r'\NumCTContXu', 'upper end of the tabulated part of the CT18NNLO input of the CT18-based LO trajectory '
    '(continued above by (1-x)^b matched to the local logarithmic derivative)', 'AppI', 'bg', PIL, 'options/A/xu', 'f2')
add('ctContPowShift', r'\NumCTContPowShift', 'shift of the continued small-x power in the continuation test', 'AppI',
    'bg', PIL, 'options/A_lam+0.1/lam_shift', 'f1')
add('ctContSens', r'\NumCTContSens', 'largest relative change of kappa on the CT18-based LO trajectory (at Q = 2, 5, 10, '
    '100 and 10^4 GeV) when the small-x continuation point moves to 1e-5 or 1e-7 or the continued power shifts by 0.1 either way', 'AppI',
    'bg', LOC, D(lambda g: max(abs(g(LOC, f'variant_rel_change/{k}/{q}')) for k in ('A_xc1e-5', 'A_xc1e-7', 'A_lam+0.1',
                                                                                      'A_lam-0.1')
                               for q in ('2.0', '5.0', '10.0', '100.0', '10000.0')),
                 'max over A_xc1e-5, A_xc1e-7, A_lam+0.1, A_lam-0.1 and Q of |variant_rel_change/<k>/<Q>|'), 'e1')
def _kj_ratio(which):
    def f(g):
        vals = [r['kappa_joint'] / r['kappa'] for n in ('A', 'steep', 'valence') for r in g(FIG1, f'curves/{n}')
                if any(abs(r['Q'] - q) <= 1e-9 * q for q in (2.0, 10.0, 100.0, 1e4))]
        return min(vals) if which == 'min' else max(vals)
    return D(f, f'{which} over inputs A, steep, valence and Q = 2, 10, 100, 1e4 GeV of curves/<input>/kappa_joint / kappa')


add('kjRatioMin', r'\NumKjointRatioMin', 'smallest kappa_joint/kappa of the three plotted LO inputs at 2, 10, 100, 10^4 GeV',
    'S5', 5, FIG1, _kj_ratio('min'), 'f3', note='an independent recomputation gave 1.034 to 1.082')
add('kjRatioMax', r'\NumKjointRatioMax', 'largest kappa_joint/kappa on the same rows', 'S5', 5, FIG1, _kj_ratio('max'), 'f3')
add('rScaleSd', r'\NumRScaleSd', 'sd of the normal scale factor of the longitudinal ratio per pseudo-data set', 'AppI',
    'HERA', 'formula', 'rScaleSd', 'f1', tag='formula', status='DOC',
    note='taskE_calibration.py Noise.draw: Rs = max(1 + 0.5 z, 0.05); build_v1.py checked the program source when the '
         'ledger was built')
add('rScaleFloor', r'\NumRScaleFloor', 'floor of that scale factor', 'AppI', 'HERA', 'formula', 'rScaleFloor', 'f2',
    tag='formula', status='DOC', note='the same line of taskE_calibration.py')

# ---- formula constants evaluated by build_v1.py ------------------------------------------------------------------
FORMULAS = {
    # name: (description, python expression over math)
    'Delta': ('relaxation rate in zeta, (31/9)/(23/6) = 62/69', lambda m: (31 / 9) / (23 / 6)),
    'gammaMinus': ('gamma_-(2) = -31/9 per unit tau', lambda m: -31 / 9),
    'xqEq': ('equilibrium quark momentum fraction 15/31 at n_f = 5', lambda m: 15 / 31),
    'driftLoF': ('4 pi^2/9 - 1', lambda m: 4 * m.pi ** 2 / 9 - 1),
    'driftHiF': ('pi^2 - 35/18', lambda m: m.pi ** 2 - 35 / 18),
    'driftLimF': ('(204 pi^2 - 415)/279', lambda m: (204 * m.pi ** 2 - 415) / 279),
    'muF': ('(408 pi^2 - 830)/2139', lambda m: (408 * m.pi ** 2 - 830) / 2139),
    'twoPiB0': ('2 pi b0 = beta0/2 = 23/6 at n_f = 5', lambda m: 23 / 6),
    'piB0': ('pi b0 = 23/12', lambda m: 23 / 12),
    'etaCoef': ('(10 pi^2 - 17)/62', lambda m: (10 * m.pi ** 2 - 17) / 62),
    'F2F': ('F2 closed form at n_f = 5', lambda m: 5 * (40 * m.pi ** 2 + 55 - 123) * (40 * m.pi ** 2 + 145 - 27)
            / (6 * 31 ** 3)),
    'driftLoZeta': ('lower edge in zeta units', lambda m: (4 * m.pi ** 2 / 9 - 1) / (23 / 6)),
    'driftHiZeta': ('upper edge in zeta units', lambda m: (m.pi ** 2 - 35 / 18) / (23 / 6)),
    'a1threshold': ('registered A1 threshold 2.4 percent', lambda m: 0.024),
    'heraEp': ('HERA proton beam energy 920 GeV [cited: HERAcomb]', lambda m: 920.0),
    'hOneQSqMin': ('lower Q^2 end 3.5 GeV^2 of the H1 power fit [cited: H1rise2001]', lambda m: 3.5),
    'resFitInputQ': ('input scale 1.64 GeV of the NNPDF3.1sx fits [cited: BallResum2018 p. 11]', lambda m: 1.64),
    'nnpdfPosQsq': ('positivity scale Q^2 = 5 GeV^2 of NNPDF4.0 [cited: NNPDF40 Eq. (3.10)]', lambda m: 5.0),
    # (1 Oct 2026) program constants of the additional inputs (checked in build_v1.py)
    'hqsgQc': ('hardq_steepg quark c [d2_lo_corr.py]', lambda m: 0.55),
    'hqsgQa': ('hardq_steepg quark a', lambda m: 1.0),
    'hqsgGc': ('hardq_steepg gluon c', lambda m: 0.45),
    'hqsgGa': ('hardq_steepg gluon a', lambda m: -0.45),
    'sqhgQc': ('softq_hardg quark c [d2_lo_corr.py]', lambda m: 0.30),
    'sqhgQa': ('softq_hardg quark a', lambda m: -0.3),
    'sqhgGc': ('softq_hardg gluon c', lambda m: 0.70),
    'sqhgGa': ('softq_hardg gluon a', lambda m: 1.0),
    'tOneQa': ('T1 quark power -0.2 [own_inversion.py]', lambda m: -0.2),
    'tOneGa': ('T1 gluon power -0.1', lambda m: -0.1),
    'tOneXq': ('T1 quark fraction', lambda m: 0.6),
    'tOneXg': ('T1 gluon fraction', lambda m: 1 - 0.6),
    'tTwoQa': ('T2 quark power -0.25 [own_inversion.py]', lambda m: -0.25),
    'tTwoGa': ('T2 gluon power -0.3', lambda m: -0.3),
    'tTwoXq': ('T2 quark fraction', lambda m: 0.45),
    'tTwoXg': ('T2 gluon fraction', lambda m: 1 - 0.45),
    'rScaleSd': ('sd 0.5 of the R scale factor [taskE_calibration.py Noise.draw]', lambda m: 0.5),
    'rScaleFloor': ('floor 0.05 of the R scale factor [taskE_calibration.py Noise.draw]', lambda m: 0.05),
    'log10QatZeta8': ('log10(Q/GeV) at zeta = 8 (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)',
                      lambda m: (m.log(50) * m.exp(8) / 2 + m.log(0.2)) / m.log(10)),
}

# ---- data entries read from stored JSON fields (1 Oct 2026); no program was rerun
# the (B/kappa)^2 range 0.948-0.995 holds on the four scales from 2 GeV; at Q0 the steep input gives this value
add('corrSqSteepQ0', r'\NumCorrSqSteepQZero', 'corr^2(s, xi) of the steep LO input at its starting scale Q0 (zeta = 0)',
    'S4', 3, S9, 'steep[0]/corr2', 'f3')
# the 72-point scan rise belongs to the bicubic-spline derivative between two grid scales straddling m_b
add('mbRiseQlo', r'\NumMbRiseQlo', 'lower grid scale of the rising step of the 72-point CT18NNLO scan, GeV', 'S6', 6, THR,
    'threshold_mb/tabulated_curve/rises[0]/Q_lo', 'f2')
add('mbRiseQhi', r'\NumMbRiseQhi', 'upper grid scale of the rising step of the 72-point CT18NNLO scan, GeV', 'S6', 6, THR,
    'threshold_mb/tabulated_curve/rises[0]/Q_hi', 'f2')
for _k, _w in (('spline', ''), ('three_point', 'ThreePt'), ('two_point', 'TwoPt')):
    add(f'mbStep_{_k}', rf'\NumMbOneSidedStep{_w}', f'kappa above / kappa below m_b - 1 with the one-sided {_k} derivative, '
        'percent', 'AppI', 6, THR,
        D(lambda g, k=_k: g(THR, f'threshold_mb/one_sided/{k}_above/kappa') / g(THR, f'threshold_mb/one_sided/{k}_below/kappa')
          - 1, f'threshold_mb/one_sided/{_k}_above/kappa / {_k}_below/kappa - 1'), 'pct1')
# the window part of the 2 GeV difference (both speeds of the order part are on the window W)
add('windowPartTwo', r'\NumWindowPartTwo', 'LO windowed minus LO full-range kappa at 2 GeV, relative', 'S6', 6, LOC,
    window_part_rel(0), 'pct3')
# the x_min sensitivity at 10^4 GeV in units of the unrounded fit uncertainty (Table I prints 0.0149 as 0.01)
add('xminOverFit', r'\NumXminOverFit', 'x_min change of kappa at 10^4 GeV divided by the 68 percent fit uncertainty there',
    'S6', 6, END, D(lambda g: g(END, 'rows[3]/rel_pct_10000') / g(ALS, 'combined[4]/fit_68_pct'),
                   'endpoint rows[3]/rel_pct_10000 / alphas_results.json combined[4]/fit_68_pct'), 'f1')
# the 68 percent fit uncertainty of kappa at 10^4 GeV in percent, printed beside the x_min sensitivity so
# that the ratio \NumXminOverFit can be checked from printed values (Table I prints the absolute value 0.0149 as 0.01)
add('fitUncPctTenTeV', r'\NumFitUncPctTenTeV', 'fit uncertainty (PDF and alpha_s, 68 percent) of kappa at Q = 10^4 GeV, '
    'percent of kappa', 'S6', 6, ALS, 'combined[4]/fit_68_pct', 'f2')
# HERA: significance of the H1 rate against zero (stat and syst in quadrature)
add('h1RateSignif', r'\NumHOneRateSignif', 'H1 rate a divided by its stat and syst uncertainties in quadrature', 'AppE',
    'HERA', HEX, D(lambda g: g(HEX, 'a_H1/value') / math.sqrt(g(HEX, 'a_H1/stat') ** 2 + g(HEX, 'a_H1/syst') ** 2),
                   'a_H1/value / sqrt(a_H1/stat^2 + a_H1/syst^2)'), 'int', tag='derived')
# HERA: the Monte Carlo basis of the 35 GeV^2 tail probability and the 95 percent range of the family bound


def _fam_mc(which):
    def f(g):
        m = g(STE, 'monte_carlo_uncertainty_on_the_bound')
        key = '%d/%d' % (g(STE, 'primary_family/p_single_tail_count'), g(STE, 'primary_family/p_single_nrep'))
        return m[key]['bound_cp95_x32'][0 if which == 'lo' else 1]
    return D(f, f'monte_carlo_uncertainty_on_the_bound["<tail>/<nrep>"]/bound_cp95_x32[{0 if which == "lo" else 1}]')


def _fam_min_common():
    def f(g):
        import re
        return float(re.search(r'at least (\d+) common x', g(STE, 'primary_family/rule')).group(1))
    return D(f, 'the integer in "at least N common x" of primary_family/rule')


add('famTail', r'\NumFamTailCount', 'zero-spread pseudo-data sets with v_null >= v_data at 35 GeV^2', 'AppE', 'HERA', STE,
    'primary_family/p_single_tail_count', 'int')
add('famNrep', r'\NumFamNrep', 'zero-spread pseudo-data sets behind the 35 GeV^2 tail probability', 'AppE', 'HERA', STE,
    'primary_family/p_single_nrep', 'int')
add('famBoundLo95', r'\NumFamBoundLo', 'lower end of the 95 percent Clopper-Pearson range of the family bound', 'AppE',
    'HERA', STE, _fam_mc('lo'), 'f3')
add('famBoundHi95', r'\NumFamBoundHi', 'upper end of the same range', 'AppE', 'HERA', STE, _fam_mc('hi'), 'f3')
add('famXmax', r'\NumFamXmax', 'largest x of the points used to form the family of scale triples', 'AppE', 'HERA', STE,
    'x_max', 'f2')
add('famMinCommon', r'\NumFamMinCommon', 'minimum number of common x points of a triple in the primary family', 'AppE',
    'HERA', STE, _fam_min_common(), 'int')
add('famSmallMinCommon', r'\NumFamSmallMinCommon', 'minimum number of common x points of the smallest family that '
    'contains all three windows', 'AppE', 'HERA', STE,
    'primary_family/smallest_enumerated_family_containing_all_three/minimum_common_points', 'int')
# App H: quality of the replica-basis reconstruction of the resummed input (central configuration)
add('resReconMax', r'\NumResReconMax', 'largest weighted residual of the resummed input fitted in the fixed-order replica '
    'span, residual/(Pbar + floor), percent', 'AppH', 'A3', A3I, 'central/fit/maxres_A', 'pct1')
add('resReconRms', r'\NumResReconRms', 'rms of the same weighted residual over the nodes of both species, percent', 'AppH',
    'A3', A3I, 'central/fit/rmsres_A', 'pct1')
add('resFitFloor', r'\NumResFitFloor', 'floor added to Pbar in the weight 1/(Pbar + floor) of the central reconstruction',
    'AppH', 'A3', A3I, 'config/central/floor', 'f2')

# ---- A20 (6 Oct 2026): entries added in the A20 revision -----------------------------------------------------------
# Table VIII: the band uncertainty at the five uncertainty scales of the kappa figure (r2-figure-caption-text#3);
# build_v1.py checks that combined[0..4]/Q are 2, 10, 100, 10^3 and 10^4 GeV
for _i, _w in ((0, 'Two'), (1, 'Ten'), (2, 'Hundred'), (3, 'Thousand'), (4, 'TenTeV')):
    add(f'bandUnc{_i}', rf'\NumBandUnc{_w}', f'68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s '
        f'in quadrature) at the uncertainty scale calc/alphas_results.json combined[{_i}], percent of kappa; the band of the '
        f'kappa figure (Fig. 2) interpolates it linearly in ln Q', 'AppI', 6, ALS, f'combined[{_i}]/fit_68_pct', 'f2')

# Table IX (C14: claims-vs-code#11, r2-figure-caption-text#1, r2-referee-read#2): the x cut and the common x points of
# each scale group from results_dx.json; build_v1.py checks the counts against selection/<Q^2>/n_common and the first and
# last points and the counts against hera_expectation.json windows/<Q^2>
add('heraXCut', r'\NumHeraXCut', 'upper x cut of the common x points of the HERA scale groups', 'AppI', 'HERA', RDX,
    'config/x_max', 'f2')
_HX_ORD = ('One', 'Two', 'Three', 'Four', 'Five', 'Six', 'Seven', 'Eight', 'Nine')
_HX_N = {'10.0': 7, '35.0': 9, '500.0': 4}          # loop ranges, checked against selection/<Q^2>/n_common by build_v1.py
for _q, _w in (('10.0', 'Ten'), ('35.0', 'ThirtyFive'), ('500.0', 'FiveHundred')):
    add(f'heraN{_w}', rf'\NumHeraN{_w}', f'number of common x points of the Q^2 = {_q} GeV^2 group (x at most the x cut)',
        'AppI', 'HERA', RDX, f'selection/{_q}/n_common', 'int')
    _parts = []
    for _k in range(_HX_N[_q]):
        _id = f'heraX{_w}{_HX_ORD[_k]}'
        _parts.append(_id)
        add(_id, rf'\NumHeraX{_w}{_HX_ORD[_k]}', f'common x point {_k + 1} of the Q^2 = {_q} GeV^2 group', 'AppI', 'HERA', RDX,
            f'selection/{_q}/x[{_k}]', 'sig2')
    add(f'heraX{_w}', rf'\NumHeraX{_w}', f'common x points of the Q^2 = {_q} GeV^2 group; the macro expands to '
        + ', '.join(_parts) + '; the ledger value is their number', 'AppI', 'HERA', RDX, f'selection/{_q}/n_common', 'int')

# App H (statistics-review#8): where the central members of the NNPDF3.1sx pair are negative on the window of Eq. (fitwindow)
NEG = 'plan/additions/A3_resummed/results/negative_nodes.json'
for _r, _w in (('fixed_order', 'Fixed'), ('resummed', 'Res')):
    add(f'sxNegX{_w}', rf'\NumSxNegX{_w}', f'smallest x grid node of 1e-6 <= x <= 0.99 at which member 0 of the {_r} NNPDF3.1sx '
        f'fit has a negative total momentum density at some Q grid node', 'AppH', 'A3', NEG, f'sets/{_r}/first_negative_x', 'f2')
    add(f'sxNegQ{_w}', rf'\NumSxNegQ{_w}', f'largest Q grid node at which member 0 of the {_r} NNPDF3.1sx fit has a negative '
        f'total momentum density at some x grid node of 1e-6 <= x <= 0.99, GeV', 'AppH', 'A3', NEG,
        f'sets/{_r}/largest_Q_negative_GeV', 'f0')

# Sec. II (r2-referee-read#6): zeta at 10 and 100 GeV with Lambda = 0.2 GeV, and the map with the one-loop Lambda that
# gives alpha_s(M_Z) = 0.118
ZL = 'plan/story/chain/zeta_lambda.json'
add('zetaTen', r'\NumZetaTen', 'zeta at Q = 10 GeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)', 'S2', 'bg', CHN, 'rows[1]/zeta', 'f2')
add('zetaHundred', r'\NumZetaHundred', 'zeta at Q = 100 GeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)', 'S2', 'bg', CHN,
    'rows[2]/zeta', 'f2')
add('lambdaAlt', r'\NumLambdaAlt', 'one-loop Lambda (n_f = 5) of the alternative map, GeV; it gives alpha_s(M_Z) = 0.118',
    'S2', 'bg', ZL, 'rows/alternative/Lambda_GeV', 'f3')
add('alphasMZAlt', r'\NumAlphasMZAlt', 'one-loop alpha_s(M_Z) for that Lambda (n_f = 5, M_Z = 91.1876 GeV)', 'S2', 'bg', ZL,
    'rows/alternative/alphas_MZ', 'f3')
for _q, _w in (('10', 'Ten'), ('100', 'Hundred'), ('10000', 'TenTeV')):
    add(f'zetaAlt{_q}', rf'\NumZetaAlt{_w}', f'zeta at Q = {_q} GeV with the alternative Lambda (Q0^2 = 2 GeV^2, one loop)', 'S2',
        'bg', ZL, f'rows/alternative/zeta/{_q}', 'f2')


# Conclusions (r2-referee-read#1): J_2/I_zeta = 1 - Rperp/I and R_low = 1 + P2KG for the proton-like input, n_f = 5;
# build_v1.py checks (J_2/I_zeta)/R_low against s9_summary.json A[1] and A[7] corr2
def _d2_A5(Q, field, sign):
    def f(g):
        rows = [r for r in g(D2, '') if r['input'] == 'A' and r['nf'] == 5 and r['Q'] == Q]
        if len(rows) != 1:
            raise KeyError(f'd2_rows.json: {len(rows)} rows for input A, n_f = 5, Q = {Q}')
        return 1.0 + sign * rows[0][field]
    return D(f, f"1 {'+' if sign > 0 else '-'} {field} of the d2_rows.json row with input A, nf 5, Q {Q}")


add('jTwoOverITwo', r'\NumJTwoOverITwo', 'J_2/I_zeta = 1 - Rperp/I of the proton-like input at 2 GeV, n_f = 5', 'S7', 3, D2,
    _d2_A5('2', 'Rperp_over_I', -1), 'f4')
add('jTwoOverITenTeV', r'\NumJTwoOverITenTeV', 'J_2/I_zeta of the proton-like input at 10^4 GeV, n_f = 5', 'S7', 3, D2,
    _d2_A5('10000', 'Rperp_over_I', -1), 'f4')
add('rLowTwo', r'\NumRlowTwo', 'R_low = 1 + P2KG of the proton-like input at 2 GeV, n_f = 5', 'S7', 3, D2,
    _d2_A5('2', 'P2KG', 1), 'f4')
add('rLowTenTeV', r'\NumRlowTenTeV', 'R_low of the proton-like input at 10^4 GeV, n_f = 5', 'S7', 3, D2,
    _d2_A5('10000', 'P2KG', 1), 'f4')

# App E (statistics-review#1, #2; newprog/SPEC.md sections 3 and 4, SPEC_LOO_LARGE.md, decision D14)
KFO = 'plan/v1/neyman/print/kde_fine_other.json'
LOO = 'repro/results/loo_stencil_rebuilt.json'
LOOL = 'repro/results/loo_stencil_large.json'
_OTHER = ('local_lin|10.0', 'local_lin|35.0', 'local_quad|10.0', 'local_quad|35.0', 'stencil3_dlnx|35.0')
add('otherEstTailMax', r'\NumOtherEstTailMax', 'largest number of zero-spread pseudo-data sets of the A = 0 member of the main '
    'belt at or above the data value, over the local linear and quadratic fits at 10 and 35 GeV^2 and the d ln x three-point '
    'derivative at 35 GeV^2', 'AppE', 'HERA', KFO,
    D(lambda g: float(max(g(KFO, f'null_tails/{c}/n_tail') for c in _OTHER)),
      'max of null_tails/<cell>/n_tail over ' + ', '.join(_OTHER)), 'int')
add('pNullDlnxTen', r'\NumPNullDlnxTen', 'tail probability of Eq. (pval) of the d ln x three-point derivative at 10 GeV^2, from '
    'the M_belt sets of the A = 0 member of its main belt', 'AppE', 'HERA', KFO, 'null_tails/stencil3_dlnx|10.0/p', 'f2',
    settle=dict(sem='null_tails/stencil3_dlnx|10.0/binomial_sd', shifts=[], mc='pNullDlnxTenSd'))
add('pNullDlnxTenSd', r'\NumPNullDlnxTenSd', 'binomial sd of that tail probability', 'AppE', 'HERA', KFO,
    'null_tails/stencil3_dlnx|10.0/binomial_sd', 'f4')
add('looNPoints', r'\NumLooNPoints', 'common x points of the 35 GeV^2 group in the leave-one-out test', 'AppE', 'HERA', LOO,
    'n_points', 'int')
add('looWorstX', r'\NumLooWorstX', 'x of the removal that changes the 35 GeV^2 speed most (largest |reldv|)', 'AppE', 'HERA',
    LOO, 'selected/x', 'f3')
add('looV', r'\NumLooV', 'speed on the remaining points after that removal', 'AppE', 'HERA', LOO, 'selected/v', 'f4')
add('looRelDrop', r'\NumLooRelDrop', 'relative drop of the 35 GeV^2 speed after that removal, percent', 'AppE', 'HERA', LOO,
    D(lambda g: -g(LOO, 'selected/reldv'), 'minus selected/reldv'), 'pct0')
add('looTailCount', r'\NumLooTailCount', 'null sets at or above the reduced speed, with the null rebuilt on the remaining points, '
    'pooled over the production run of taskH_loo_stencil.py and the large run of taskH_loo_large.py', 'AppE', 'HERA', LOOL,
    'pooled/n_tail', 'int')
add('looNrep', r'\NumLooNrep', 'null sets of the pooled leave-one-out count', 'AppE', 'HERA', LOOL, 'pooled/N', 'int')

# Sec. VI (r2-referee-read#7, R4-G3-11): the shares below x = 1e-4 at 10 GeV, and the small-x reach of the HERA tables;
# build_v1.py checks that shares_Q10_CT18NNLO[1]/region is 'x<1e-4'
HSR = 'repro/results/hera_smallx_reach.json'
add('momShareTenXFour', r'\NumMomShareTenXFour', 'momentum share of x < 1e-4 at Q = 10 GeV, percent', 'S6', 6, PDF,
    'shares_Q10_CT18NNLO[1]/momentum_pct', 'f1')
add('fisherShareTenXFour', r'\NumFisherShareTenXFour', 'share of I_F from x < 1e-4 at Q = 10 GeV, percent', 'S6', 6, PDF,
    'shares_Q10_CT18NNLO[1]/fisher_pct', 'f1')
add('heraSmallxQsqMax', r'\NumHeraSmallxQsqMax', 'largest Q^2 at which a point of the four HERA NC e+p tables has x < 1e-4, '
    'GeV^2', 'S6', 6, HSR, 'overall/max_Q2_with_x_below_1e_4', 'f1')

# ---- entries added on 8 October 2026 (A22, panel point F2, A22_work/FACTS_FINAL.md) -----------------------------
# the two additional inputs at the four table scales; rows of corr_rows_extra.py (run() of d2_lo_corr.py unchanged,
# its default settings), whose 2 GeV softq_hardg and 10 GeV hardq_steepg rows reproduce d2_rows.json [11] and [10]
CRX = 'plan/v1/clarity/calc/corr_rows_extra.json'
_CRX_Q = ('2', '10', '100', '10000')


def _crx_minmax(inputs, which):
    def f(g):
        if g(CRX, 'checks_failed'):
            raise ValueError('corr_rows_extra.json records a failed check')
        vals = [g(CRX, f'{i}/{q}/corr2') for i in inputs for q in _CRX_Q]
        return min(vals) if which == 'min' else max(vals)
    return D(f, f'{which} of <input>/<Q>/corr2 over input in {list(inputs)}, Q in {list(_CRX_Q)}')


def _crx_softq_rising(q):
    def f(g):
        v = [g(CRX, f'softq_hardg/{x}/corr2') for x in _CRX_Q]
        if not (all(a < b for a, b in zip(v, v[1:])) and g(CRX, 'softq_hardg_rises') is True):
            raise ValueError('softq_hardg corr2 does not rise over 2, 10, 100, 10^4 GeV')
        return g(CRX, f'softq_hardg/{q}/corr2')
    return D(f, f'softq_hardg/{q}/corr2, asserted to rise over Q in {list(_CRX_Q)}')


for _q, _w in (('10', 'Ten'), ('100', 'Hundred'), ('10000', 'TenTeV')):
    add(f'corrSqSoftqHardg{_q}', rf'\NumCorrSqSoftqHardg{_w}', f'corr^2 of the admissible input softq_hardg at {_q} GeV, '
        'n_f = 5', 'S4', 3, CRX, _crx_softq_rising(_q), 'f3',
        note='rises with Q from corrSqSoftqHardg (2 GeV, d2_rows.json [11], reproduced in this file) to the 10^4 GeV value')
add('corrSqHardqMin', r'\NumCorrSqHardqSteepgMin', 'smallest corr^2 of the admissible input hardq_steepg at 2, 10, 100 and '
    '10^4 GeV, n_f = 5', 'S4', 3, CRX, _crx_minmax(('hardq_steepg',), 'min'), 'f3',
    note='at 10 GeV, equal to corrSqHardqSteepg (d2_rows.json [10], reproduced in this file)')
add('corrSqHardqMax', r'\NumCorrSqHardqSteepgMax', 'largest corr^2 of the admissible input hardq_steepg at 2, 10, 100 and '
    '10^4 GeV, n_f = 5', 'S4', 3, CRX, _crx_minmax(('hardq_steepg',), 'max'), 'f3')
add('corrSqExtraMin', r'\NumCorrSqExtraMin', 'smallest corr^2 of the two admissible inputs hardq_steepg and softq_hardg at 2, '
    '10, 100 and 10^4 GeV, n_f = 5', 'S4', 3, CRX, _crx_minmax(('hardq_steepg', 'softq_hardg'), 'min'), 'f3',
    note='the starting-scale value corrSqSoftqHardgQ0 lies below this range')
add('corrSqExtraMax', r'\NumCorrSqExtraMax', 'largest corr^2 of the same two inputs at the same four scales', 'S4', 3, CRX,
    _crx_minmax(('hardq_steepg', 'softq_hardg'), 'max'), 'f3')

# ---- entries added on 10 October 2026 (A23) ----
# (1) the input share I_A/obs of the observed shift over the 27 stored reconstruction variants of a3_inference.json,
# with the definition of the central here_IA_share (a3_inference.py, section 6: I_A / obs).  obs = kappa[sx]/kappa[fo]
# - 1 is computed from member 0 of both grids and does not depend on the reconstruction configuration (terms() of
# a3_inference.py), so each variant's I_A is divided by the central obs; the variants store I_A, K_A, K_B and
# addup_resid, but no obs field.  The helper
# asserts that the central configuration is one of the variants with the central I_A, and that the central share lies
# in the range.
def _ia_share_var(q, which):
    def f(g):
        obs = g(A3I, f'central/Q/{q}/obs')
        cen = g(A3I, 'config/central')
        rows = [v for v in g(A3I, 'variants') if v['Q'][q] is not None]
        sh = [v['Q'][q]['I_A'] / obs for v in rows]
        c = [v for v in rows if v['cfg'] == cen]
        if len(c) != 1 or c[0]['Q'][q]['I_A'] != g(A3I, f'central/Q/{q}/I_A'):
            raise ValueError(f'central configuration not found once among the variants at {q} GeV')
        if not min(sh) <= g(A3I, f'central/Q/{q}/I_A') / obs <= max(sh):
            raise ValueError(f'central input share outside the variant range at {q} GeV')
        return min(sh) if which == 'min' else max(sh)
    return D(f, f'{which} over variants[*]/Q/{q}/I_A divided by central/Q/{q}/obs (the definition of '
                f'compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)')


for _q, _w in (('2.0', 'Two'), ('10.0', 'Ten'), ('100.0', 'Hundred')):
    add(f'IAshareVarLo{_q}', rf'\NumResIAShareVarLo{_w}', f'smallest I_A/obs at Q = {_q} GeV over the 27 reconstruction '
        'variants, percent', 'AppH', 'A3', A3I, _ia_share_var(_q, 'min'), 'pct0',
        note='same definition and format as IAshare; the central configuration is one of the variants')
    add(f'IAshareVarHi{_q}', rf'\NumResIAShareVarHi{_w}', f'largest I_A/obs at Q = {_q} GeV over the 27 reconstruction '
        'variants, percent', 'AppH', 'A3', A3I, _ia_share_var(_q, 'max'), 'pct0',
        note='same definition and format as IAshare; the central configuration is one of the variants')

# (2) percent forms of the four (B/kappa)^2 range ends for the abstract, from the same stored fields and selections as
# corrSqMin, corrSqMax (three LO inputs, rows [1], [3], [5], [7] of s9_summary.json: 2, 10, 100 GeV and 10 TeV, Q0
# excluded) and corrSqExtraMin, corrSqExtraMax (corr_rows_extra.json at 2, 10, 100 and 10^4 GeV, Q0 excluded)
add('corrSqMinPct', r'\NumCorrSqMinPct', 'corrSqMin as a percentage', 'Abs', 3, S9, band('corr2', 'min'), 'pct1',
    note='percent form of corrSqMin, same rows')
add('corrSqMaxPct', r'\NumCorrSqMaxPct', 'corrSqMax as a percentage', 'Abs', 3, S9, band('corr2', 'max'), 'pct1',
    note='percent form of corrSqMax, same rows')
add('corrSqExtraMinPct', r'\NumCorrSqExtraMinPct', 'corrSqExtraMin as a percentage', 'Abs', 3, CRX,
    _crx_minmax(('hardq_steepg', 'softq_hardg'), 'min'), 'pct1', note='percent form of corrSqExtraMin, same rows')
add('corrSqExtraMaxPct', r'\NumCorrSqExtraMaxPct', 'corrSqExtraMax as a percentage', 'Abs', 3, CRX,
    _crx_minmax(('hardq_steepg', 'softq_hardg'), 'max'), 'pct1', note='percent form of corrSqExtraMax, same rows')


# ---- entries added on 12 October 2026 (A25) ----
# Sources, as named in plan/A25/NUMBERS_A25.md Sec. 2:
#   GEO  plan/A25/research/geodesic/geodesic.json of geodesic.py: inputs/<input>/rows (start, target, L = int kappa dtau,
#        D_FR = 2 arccos BC, int_B_dtau) and the exponential tilt from P(Q0), inputs/<input>/tilt/Q0/rows (Mellin route)
#   NSS  plan/A25/research/nearsat/ns_scan.json of ns_scan.py: 200 inputs x 5 scales, rows[*]/corr2 in the main
#        setting (32 Talbot terms, 16 nodes per panel), with per_scale/<Q> summaries
#   NSR  plan/A25/research/nearsat/ns_regions.json of ns_regions.py: deficit_share and momentum_share per x bin
#   T2L  plan/A25/research/theory/t2_lo.json of t2_lo.py: d_tau lambda at fixed x and beta on the LO nodes
#   T3T  plan/A25/research/theory/t3_transient.json of t3_transient.py: valence_consts only (its tau_half field, an
#        interpolation, is not used)
#   P25  plan/A25/calc/a25_path.json of plan/A25/calc/a25_path.py: half-deficit time, curvatures, distance to the tilt
#        family
#   CAL  repro/results/calibration.json (config); FIG1, the source of \NumKappaValenceTwo and \NumBValenceTwo
# Every helper raises if its source lists a failed check or comes from a mutation run, and selects rows by their
# fields, never by position.  sec: S4 = Sec. IV A and IV C of A25, AppPath = App. E (app:path), SM3 and SM9 =
# Supplemental Material S3 and S9; claim: R2 to R9 of plan/A25/CONTENT_SPEC_A25.md Sec. 1.3, HERA for the calibration
# integers.  The five model inputs in the order of NUMBERS_A25.md: A, steep, valence, hardq_steepg, softq_hardg.
GEO = 'plan/A25/research/geodesic/geodesic.json'
NSS = 'plan/A25/research/nearsat/ns_scan.json'
NSR = 'plan/A25/research/nearsat/ns_regions.json'
T2L = 'plan/A25/research/theory/t2_lo.json'
T3T = 'plan/A25/research/theory/t3_transient.json'
P25 = 'plan/A25/calc/a25_path.json'
_A25_INPUTS = (('A', 'A'), ('steep', 'Steep'), ('valence', 'Valence'), ('hardq_steepg', 'HardqSteepg'),
               ('softq_hardg', 'SoftqHardg'))
_A25_INPUT_NAMES = [_i for _i, _ in _A25_INPUTS]


def _a25_clean(g, f, fails_key, mut_ok):
    """raise if source f lists a failed check (field fails_key not empty) or is a mutation output (MUT not in mut_ok)"""
    if g(f, fails_key):
        raise ValueError(f'{f} lists a failed check ({fails_key} is not empty)')
    if mut_ok is not None and g(f, 'MUT') not in mut_ok:
        raise ValueError(f'{f} is the output of a mutation run (MUT = {g(f, "MUT")!r})')


def _geo_row(g, inp, start, target):
    _a25_clean(g, GEO, 'checks_failed', ('NONE',))
    rows = [r for r in g(GEO, f'inputs/{inp}/rows') if r['start'] == start and r['target'] == target]
    if len(rows) != 1:
        raise KeyError(f'geodesic.json: {len(rows)} rows for {inp}, {start} -> {target}')
    return rows[0]


def _geo_tilt_row(g, inp):
    """the exponential tilt from P(Q0) followed to the D_FR of the LO path from Q0 to 10^4 GeV (Mellin route)"""
    rows = [r for r in g(GEO, f'inputs/{inp}/tilt/Q0/rows') if r['target'] == '1e4']
    if len(rows) != 1 or rows[0]['mellin']['inside_domain'] is not True:
        raise KeyError(f'geodesic.json: no single tilt row inside the domain for {inp}, Q0 -> 1e4')
    if rows[0]['D_FR'] != _geo_row(g, inp, 'Q0', '1e4')['D_FR']:
        raise ValueError(f'geodesic.json: the tilt row of {inp} does not carry the D_FR of its LO row')
    return rows[0]


def _geo_field(inp, field):
    return D(lambda g: float(_geo_row(g, inp, 'Q0', '1e4')[field]), f'inputs/{inp}/rows[start Q0, target 1e4]/{field}')


def _geo_excess(inp, start, over='D_FR'):
    def f(g):
        r = _geo_row(g, inp, start, '1e4')
        return r['L'] / r[over] - 1
    return D(f, f'inputs/{inp}/rows[start {start}, target 1e4]: L / {over} - 1')


def _geo_excess_minmax(start, which):
    def f(g):
        v = [_geo_excess(i, start)(g) for i in _A25_INPUT_NAMES]
        return min(v) if which == 'min' else max(v)
    return D(f, f'{which} over inputs {_A25_INPUT_NAMES} of inputs/<input>/rows[start {start}, target 1e4]: L / D_FR - 1')


def _geo_tilt_L(inp):
    return D(lambda g: float(_geo_tilt_row(g, inp)['mellin']['L_tilt']),
             f'inputs/{inp}/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)')


def _geo_tilt_excess(inp):
    def f(g):
        r = _geo_tilt_row(g, inp)
        return r['mellin']['L_tilt'] / r['D_FR'] - 1
    return D(f, f'inputs/{inp}/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1')


def _geo_tilt_excess_minmax(which):
    def f(g):
        v = [_geo_tilt_excess(i)(g) for i in _A25_INPUT_NAMES]
        return min(v) if which == 'min' else max(v)
    return D(f, f'{which} over inputs {_A25_INPUT_NAMES} of inputs/<input>/tilt/Q0/rows[target 1e4]: '
                'mellin/L_tilt / D_FR - 1')


def _geo_best_bound_min():
    def f(g):
        v = []
        for i in _A25_INPUT_NAMES:
            r = _geo_row(g, i, 'Q0', '1e4')
            v.append(max(r['D_FR'], r['int_B_dtau']) / r['L'])
        return min(v)
    return D(f, f'min over inputs {_A25_INPUT_NAMES} of inputs/<input>/rows[start Q0, target 1e4]: '
                'max(D_FR, int_B_dtau) / L')


def _p25(path):
    def f(g):
        _a25_clean(g, P25, 'checks_failed', ('NONE',))
        return float(g(P25, path))
    return D(f, f'{path} (a25_path.json with checks_failed empty and MUT NONE)')


_SCAN_Q = (('Q0', 'QZero', 'Q0'), ('2', 'Two', '2 GeV'), ('10', 'Ten', '10 GeV'), ('100', 'Hundred', '100 GeV'),
           ('1e4', 'TenTeV', '10^4 GeV'))


def _scan_corr2(g, q):
    _a25_clean(g, NSS, 'checks_failed', ('',))
    c = sorted(r['corr2'] for r in g(NSS, 'rows') if r['Q'] == q)
    if len(c) != g(NSS, f'per_scale/{q}/n'):
        raise ValueError(f'ns_scan.json: {len(c)} rows at Q = {q}, per_scale/{q}/n = {g(NSS, f"per_scale/{q}/n")}')
    return c


def _scan_stat(q, which):
    def f(g):
        c = _scan_corr2(g, q)
        mine = {'min': c[0], 'max': c[-1], 'median': (c[(len(c) - 1) // 2] + c[len(c) // 2]) / 2}[which]
        st = g(NSS, f'per_scale/{q}/{which}')
        if abs(mine - st) > 1e-15:
            raise ValueError(f'ns_scan.json per_scale/{q}/{which} = {st!r} is not the {which} of its rows ({mine!r})')
        return float(st)
    return D(f, f'per_scale/{q}/{which} (main setting), asserted equal to the {which} of rows[*]/corr2 with Q = {q}')


def _scan_n():
    def f(g):
        _a25_clean(g, NSS, 'checks_failed', ('',))
        rows = g(NSS, 'rows')
        keys = {(r['a_q'], r['b_q'], r['a_g'], r['b_g'], r['f_q']) for r in rows}
        size = 1
        for k in ('a_q', 'b_q', 'a_g', 'b_g', 'f_q'):
            size *= len(g(NSS, f'grid/{k}'))
        per_q = {q: sum(1 for r in rows if r['Q'] == q) for q, _, _ in _SCAN_Q}
        if len(keys) != size or any(n != len(keys) or g(NSS, f'per_scale/{q}/n') != n for q, n in per_q.items()):
            raise ValueError(f'ns_scan.json: {len(keys)} distinct inputs, grid size {size}, rows per scale {per_q}')
        return float(len(keys))
    return D(f, 'number of distinct (a_q, b_q, a_g, b_g, f_q) in rows[*], asserted equal to the product of the grid sizes, '
                'to the number of rows at each of the five scales and to per_scale/<Q>/n')


def _scan_count_ninety(q):
    def f(g):
        c = _scan_corr2(g, q)
        k = sum(1 for v in c if v >= 0.9)
        if abs(k - g(NSS, f'per_scale/{q}/frac_ge_0p9') * len(c)) > 1e-9:
            raise ValueError(f'ns_scan.json: count {k} at Q = {q} does not match per_scale/{q}/frac_ge_0p9')
        return float(k)
    return D(f, f'number of rows[*] with Q = {q} and corr2 >= 0.9, asserted equal to per_scale/{q}/frac_ge_0p9 x n')


def _reg_share(inp, q, kind, xbin):
    def f(g):
        _a25_clean(g, NSR, 'checks_failed', ('',))
        if xbin not in g(NSR, 'x_bins'):
            raise KeyError(f'ns_regions.json has no x bin {xbin}')
        rows = [r for r in g(NSR, 'rows') if r['input'] == inp and r['Q'] == q]
        if len(rows) != 1:
            raise KeyError(f'ns_regions.json: {len(rows)} rows for input {inp}, Q {q}')
        return float(rows[0][kind][xbin])
    return D(f, f'rows[input {inp}, Q {q}]/{kind}/{xbin}')


def _corr2_valence_two():
    def f(g):
        _a25_clean(g, FIG1, 'failures', None)
        r = g(FIG1, 'table_rows_valence_100_digits/2')
        v = (r['B'] / r['kappa']) ** 2
        if abs(v - r['corr'] ** 2) > 1e-12:
            raise ValueError('fig1_lo_curves.json: (B/kappa)^2 differs from corr^2 at 2 GeV (valence-like input)')
        return v
    return D(f, '(table_rows_valence_100_digits/2/B / table_rows_valence_100_digits/2/kappa)^2, the two fields printed as '
                '\\NumBValenceTwo and \\NumKappaValenceTwo (asserted equal to the stored corr squared)')


def _t3_const(key):
    # closed forms of plan/A25/research/theory/THEORY.md Sec. 3.1 for the valence-like input (quark 0.70 x^0.7 (1-x)^3,
    # gluon 0.30 x^0.5 (1-x)^5, each normalized to its momentum fraction): R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2
    def f(g):
        _a25_clean(g, T3T, 'fails', ('NONE',))
        c = g(T3T, 'valence_consts')
        r_, a_, c_ = float(c['R']), float(c['A']), float(c['C'])
        a_cf = 0.30 / math.exp(math.lgamma(1.5) + math.lgamma(6) - math.lgamma(7.5))
        if abs(r_ / (539 / 15) - 1) > 1e-12 or abs(a_ / a_cf - 1) > 1e-12 or abs(c_ / (2 * r_ ** 3 / a_ ** 2) - 1) > 1e-12:
            raise ValueError('t3_transient.json valence_consts differ from R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2')
        return {'R': r_, 'A': a_, 'C': c_}[key]
    return D(f, f'valence_consts/{key}, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), '
                'C = 2 R^3/A^2)')


def _lam_rate_ratio(inp, q, x):
    def f(g):
        _a25_clean(g, T2L, 'fails', None)
        rows = [r for r in g(T2L, 'rows') if r['input'] == inp and r['Q'] == q]
        if len(rows) != 1:
            raise KeyError(f't2_lo.json: {len(rows)} rows for input {inp}, Q {q}')
        pts = [p for p in rows[0]['points'] if p['x'] == x]
        if len(pts) != 1:
            raise KeyError(f't2_lo.json: {len(pts)} points at x = {x}')
        return float(pts[0]['dtau_lambda']) / float(rows[0]['beta'])
    return D(f, f'rows[input {inp}, Q {q}]/points[x {x}]/dtau_lambda / rows[input {inp}, Q {q}]/beta')


def _cal_gate(which):
    """the integer cutoff of the single-point coverage rule of SM S3 (A25 fix F3).  N = config/N_coverage,
    M = config/M_belt, CL = config/CL and the number of sd in config/coverage_pass_rule give sd_comb =
    sqrt(CL (1 - CL)(1/N + 1/M)) and the gate CL - n_sd sd_comb, which must equal config/sd_combined and
    config/coverage_gate_value; k_min is the smallest integer k with k/N >= gate and must equal
    config/coverage_gate_k_min_of_N[0].  The binomial tail P(X >= k_min | N, p) at the coverage p of the key name
    P_pass_one_point_if_true_coverage_0.65 (equal to config/CL_power_demonstration), summed term by term in mpmath at
    40 digits, must reproduce that stored value, which the text prints as \\NumPPassSixFive, to relative 1e-9."""
    def f(g):
        import re
        import mpmath
        c = g(CAL, 'config')
        n, m, cl = int(c['N_coverage']), int(c['M_belt']), float(c['CL'])
        nsd = float(re.search(r'coverage < CL - ([0-9.]+) sd_comb', c['coverage_pass_rule']).group(1))
        sd = math.sqrt(cl * (1 - cl) * (1 / n + 1 / m))
        gate = cl - nsd * sd
        if abs(sd - c['sd_combined']) > 1e-15 or abs(gate - c['coverage_gate_value']) > 1e-15:
            raise ValueError('calibration.json: sd_combined or coverage_gate_value does not follow from the pass rule')
        k = math.ceil(gate * n)
        if not ((k - 1) / n < gate <= k / n):
            raise ValueError('k_min is not the smallest k with k/N >= gate')
        if list(c['coverage_gate_k_min_of_N']) != [k, n]:
            raise ValueError(f'config/coverage_gate_k_min_of_N = {c["coverage_gate_k_min_of_N"]} is not [{k}, {n}]')
        key = 'P_pass_one_point_if_true_coverage_0.65'
        ps = key.rsplit('_', 1)[1]
        if float(ps) != c['CL_power_demonstration']:
            raise ValueError('the coverage of the key name is not config/CL_power_demonstration')
        with mpmath.workdps(40):
            p = mpmath.mpf(ps)
            lp, lq, lnf = mpmath.log(p), mpmath.log(1 - p), mpmath.loggamma(n + 1)
            tail, j = mpmath.mpf(0), k
            while j <= n:
                t = mpmath.exp(lnf - mpmath.loggamma(j + 1) - mpmath.loggamma(n - j + 1) + j * lp + (n - j) * lq)
                tail += t
                if t < tail * mpmath.mpf(10) ** -30:
                    break
                j += 1
            rel = abs(tail / mpmath.mpf(c[key]) - 1)
        if rel > 1e-9:
            raise ValueError(f'binomial tail P(X >= {k} | {n}, {ps}) = {mpmath.nstr(tail, 12)} does not reproduce '
                             f'config/{key} = {c[key]!r} (relative {mpmath.nstr(rel, 3)})')
        return float(k) if which == 'kmin' else float(n)
    return D(f, {'kmin': 'k_min = smallest integer k with k/N >= CL - n_sd sd_comb (config/N_coverage, M_belt, CL, '
                         'coverage_pass_rule), asserted equal to config/coverage_gate_k_min_of_N[0]; the binomial tail '
                         'P(X >= k_min | N, 0.65) summed in mpmath reproduces config/P_pass_one_point_if_true_coverage_0.65',
                 'n': 'config/N_coverage, asserted equal to config/coverage_gate_k_min_of_N[1] (with the k_min checks of '
                      'calKmin)'}[which])


_GEO_NOTE = 'plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)'
_TILT_NOTE = ('plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at '
              '10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)')
for _inp, _w in _A25_INPUTS:
    _sec = 'S4' if _inp == 'A' else 'SM9'
    add(f'geoL{_w}', rf'\NumGeoL{_w}', f'length L = int kappa dtau of the LO path of input {_inp} from Q0 to 10^4 GeV '
        '(metric ds^2 = I_F dtau^2)', _sec, 'R7', GEO, _geo_field(_inp, 'L'), 'f3', note=_GEO_NOTE)
    add(f'geoD{_w}', rf'\NumGeoD{_w}', f'Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input {_inp}',
        _sec, 'R7', GEO, _geo_field(_inp, 'D_FR'), 'f3', note=_GEO_NOTE)
    add(f'geoB{_w}', rf'\NumGeoB{_w}', f'int B dtau from Q0 to 10^4 GeV, input {_inp}', _sec, 'R7', GEO,
        _geo_field(_inp, 'int_B_dtau'), 'f3', note=_GEO_NOTE)
    add(f'geoTiltL{_w}', rf'\NumGeoTiltL{_w}', f'length L_tilt of the exponential tilt (reweighting path) from P(Q0) that '
        f'reaches the D_FR of the LO path at 10^4 GeV, input {_inp}', 'SM9', 'R9', GEO, _geo_tilt_L(_inp), 'f3',
        note=_TILT_NOTE)
add('geoExcessA', r'\NumGeoExcessA', 'L/D_FR - 1 of the LO path of input A from Q0 to 10^4 GeV, percent', 'S4', 'R7', GEO,
    _geo_excess('A', 'Q0'), 'pct1', note=_GEO_NOTE)
add('geoExcessBA', r'\NumGeoExcessBA', 'L/(int B dtau) - 1 of the LO path of input A from Q0 to 10^4 GeV, percent', 'S4',
    'R7', GEO, _geo_excess('A', 'Q0', 'int_B_dtau'), 'pct1', note=_GEO_NOTE)
for _wh, _W, _sw in (('min', 'Min', 'smallest'), ('max', 'Max', 'largest')):
    add(f'geoExcess{_W}', rf'\NumGeoExcess{_W}', f'{_sw} L/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent',
        'S4', 'R7', GEO, _geo_excess_minmax('Q0', _wh), 'pct1', note=_GEO_NOTE)
    add(f'geoExcessTwo{_W}', rf'\NumGeoExcessTwo{_W}', f'{_sw} L/D_FR - 1 over the five model inputs, 2 GeV to 10^4 GeV, '
        'percent', 'S4', 'R7', GEO, _geo_excess_minmax('2', _wh), 'pct1',
        note='plan/A25/research/geodesic/geodesic.py, row 2 GeV -> 10^4 GeV')
add('geoTiltExcessA', r'\NumGeoTiltExcessA', 'L_tilt/D_FR - 1 of the exponential tilt from P(Q0) that reaches the D_FR of '
    'the LO path at 10^4 GeV, input A, percent', 'S4', 'R9', GEO, _geo_tilt_excess('A'), 'pct1', note=_TILT_NOTE)
for _wh, _W, _sw in (('min', 'Min', 'smallest'), ('max', 'Max', 'largest')):
    add(f'geoTiltExcess{_W}', rf'\NumGeoTiltExcess{_W}', f'{_sw} L_tilt/D_FR - 1 over the five model inputs, Q0 to 10^4 '
        'GeV, percent', 'S4', 'R9', GEO, _geo_tilt_excess_minmax(_wh), 'pct1', note=_TILT_NOTE)
add('geoBestBoundMin', r'\NumGeoBestBoundMin', 'smallest over the five model inputs of max(D_FR, int B dtau)/L, Q0 to '
    '10^4 GeV, percent', 'S4', 'R7', GEO, _geo_best_bound_min(), 'pct0', note=_GEO_NOTE)
add('geoTiltDistA', r'\NumGeoTiltDistA', 'Fisher-Rao distance from P(10^4 GeV) to the nearest member '
    'x^(-theta) P(Q0)/M0(theta) of the exponential-tilt family through P(Q0), input A', 'S4', 'R9', P25,
    _p25('tilt_distance/A/1e4/distance'), 'f2',
    note='plan/A25/calc/a25_path.py stage D (BC maximized over 0 <= theta < 1 + a_min)')
add('geoTiltDistSteep', r'\NumGeoTiltDistSteep', 'the same distance for the steep input', 'S4', 'R9', P25,
    _p25('tilt_distance/steep/1e4/distance'), 'f2', note='plan/A25/calc/a25_path.py stage D')
for _q, _w, _ql in _SCAN_Q[1:]:
    add(f'geoCurvLO{_w}A', rf'\NumGeoCurvLO{_w}A', f'squared geodesic curvature k^2 of the LO path of input A at Q = {_ql} '
        '(Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)', 'S4', 'R8', P25, _p25(f'curvature/A/{_q}/k2_LO'), 'f2',
        note='plan/A25/calc/a25_path.py stage C')
    add(f'geoCurvTilt{_w}A', rf'\NumGeoCurvTilt{_w}A', f'k^2 of the exponential tilt (reweighting path) through the same '
        f'density P(Q = {_ql}), input A (Eq. (1.10) of THEORY.md)', 'S4', 'R8', P25, _p25(f'curvature/A/{_q}/k2_tilt'), 'f2',
        note='plan/A25/calc/a25_path.py stage C')
add('scanN', r'\NumScanN', 'number of distinct LO inputs of the scan, x Sigma = f_q B_{a_q,b_q}, x g = (1 - f_q) B_{a_g,b_g} '
    'on the grid of ns_scan.py', 'S4', 'R5', NSS, _scan_n(), 'int', note='plan/A25/research/nearsat/ns_scan.py')
# ---- entries added on 12 October 2026 (A25, part 5): the fractional values of the grid of the input scan, printed in
# Sec. S9 of the Supplemental Material (the integers of the grid are small integers and are typed)
for _par, _P, _idx, _W, _f in (('a_q', 'Aq', 0, 'One', 'f1'), ('a_q', 'Aq', 1, 'Two', 'f2'), ('a_q', 'Aq', 3, 'Four', 'f1'),
                               ('a_q', 'Aq', 4, 'Five', 'f1'), ('a_g', 'Ag', 0, 'One', 'f1'), ('a_g', 'Ag', 1, 'Two', 'f1'),
                               ('a_g', 'Ag', 3, 'Four', 'f1'), ('a_g', 'Ag', 4, 'Five', 'f1'), ('f_q', 'Fq', 0, 'One', 'f1'),
                               ('f_q', 'Fq', 1, 'Two', 'f1')):
    add(f'scanGrid{_P}{_W}', rf'\NumScanGrid{_P}{_W}', f'grid value {_par}[{_idx}] of the input scan', 'SM9', 'R5', NSS,
        f'grid/{_par}[{_idx}]', _f, note='plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)')
for _q, _w, _ql in _SCAN_Q:
    for _st, _S in (('min', 'Min'), ('median', 'Median'), ('max', 'Max')):
        add(f'scan{_S}{_w}', rf'\NumScan{_S}{_w}', f'{_st} of (B/kappa)^2 over the inputs of the scan at {_ql}', 'S4', 'R5',
            NSS, _scan_stat(_q, _st), 'f3', note='plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)')
add('scanCountNinetyTen', r'\NumScanCountNinetyTen', 'number of inputs of the scan with (B/kappa)^2 >= 0.9 at 10 GeV', 'S4',
    'R5', NSS, _scan_count_ninety('10'), 'int', note='plan/A25/research/nearsat/ns_scan.py, main setting')
for _id, _M, _q, _ql, _kind, _bin, _wd in (
        ('regDefSmallTwoA', 'RegDefSmallTwoA', '2', '2 GeV', 'deficit_share', 'x<0.0025', 'share of <r^2>_P from x < 0.0025'),
        ('regMomSmallTwoA', 'RegMomSmallTwoA', '2', '2 GeV', 'momentum_share', 'x<0.0025', 'momentum share of x < 0.0025'),
        ('regDefLargeTenTeVA', 'RegDefLargeTenTeVA', '1e4', '10^4 GeV', 'deficit_share', 'x>0.22',
         'share of <r^2>_P from x > 0.22'),
        ('regMomLargeTenTeVA', 'RegMomLargeTenTeVA', '1e4', '10^4 GeV', 'momentum_share', 'x>0.22',
         'momentum share of x > 0.22')):
    add(_id, rf'\Num{_M}', f'{_wd}, input A, Q = {_ql}, percent', 'S4', 'R4', NSR, _reg_share('A', _q, _kind, _bin), 'pct0',
        note='plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)')
add('corrSqValenceTwo', r'\NumCorrSqValenceTwo', '(B/kappa)^2 of the valence-like input at Q = 2 GeV', 'S4', 'R6', FIG1,
    _corr2_valence_two(), 'f3', note='100 digits, 96 Talbot terms (fig1_lo_curves.json), the rows of \\NumKappaValenceTwo and '
    '\\NumBValenceTwo')
add('transTauHalf', r'\NumTransTauHalf', 'tau at which 1 - (B/kappa)^2 of the valence-like input falls to half its Q0 value '
    '(bracketing root of the computed deficit)', 'S4', 'R6', P25, _p25('half_deficit/tau_half'), 'sig3',
    note='plan/A25/calc/a25_path.py stage H; the interpolated tau_half of t3_transient.json is not used')
add('transQsqHalf', r'\NumTransQsqHalf', 'Q^2 at that tau (one-loop map, Lambda = 0.2 GeV, Q0^2 = 2 GeV^2), GeV^2', 'S4', 'R6',
    P25, _p25('half_deficit/Qsq_half_GeV2'), 'f2', note='plan/A25/calc/a25_path.py stage H')
add('transRatio', r'\NumTransRatio', '(9/31)/tau_half, the relaxation time 9/31 of the quark momentum fraction over the '
    'half-deficit tau', 'S4', 'R6', P25, _p25('half_deficit/ratio_9_31_over_tau_half'), 'f0',
    note='plan/A25/calc/a25_path.py stage H')
add('transR', r'\NumTransR', 'R = 2[C_A F_g(1) + C_F F_q(1)], F_j(1) = int_0^1 P_j dx/x, valence-like input at Q0',
    'AppPath', 'R6', T3T, _t3_const('R'), 'f1', note='plan/A25/research/theory/t3_transient.py, valence_consts')
add('transA', r'\NumTransA', 'coefficient A of x^(1/2) in P(x, Q0) at small x, valence-like input', 'AppPath', 'R6', T3T,
    _t3_const('A'), 'f2', note='plan/A25/research/theory/t3_transient.py, valence_consts')
add('transCoef', r'\NumTransCoef', '2 R^3/A^2, minus the coefficient of tau ln(1/tau) in I_tau(tau) - I_tau(0), valence-like input',
    'AppPath', 'R6', T3T, _t3_const('C'), 'f0', note='plan/A25/research/theory/t3_transient.py, valence_consts')
add('lamRateRatioA', r'\NumLamRateRatioA', 'd_tau lambda at x = 10^-6 divided by beta, input A, Q = 2 GeV', 'S4', 'R2', T2L,
    _lam_rate_ratio('A', '2', '1e-6'), 'f2', note='plan/A25/research/theory/t2_lo.py (direct inversion at each x)')
add('calKmin', r'\NumCalKmin', 'smallest number of covered pseudo-data sets out of N_coverage with which one coverage point '
    'passes the rule (coverage >= CL - 4 sd_comb); the binomial tail at this cutoff is \\NumPPassSixFive', 'SM3', 'HERA', CAL,
    _cal_gate('kmin'), 'int', note='K_MIN_PASS of repro/code/taskE_calibration.py, derived here from the stored pass rule')
add('calNtrials', r'\NumCalNtrials', 'number of pseudo-data sets of one coverage point', 'SM3', 'HERA', CAL, _cal_gate('n'),
    'int', note='config/N_coverage, the same number as \\NumCoverageSets')


# ---- entries added on 12 October 2026, second part (A25) ----
# P19: NNPDF4.0 replica spread of kappa_W and the number of replicas positive on W at 10, 100 and 10^4 GeV, the same
# fields of calc/nnpdf_alignment_results.json (calc/partM_extras.py) as nnpdfSpreadTwo and nnpdfNusedTwo above.
# F20: the constant C of the pole-model path length, Eq. (length), from plan/A25/calc/pole_length_constant.py (method
# of plan/analytic/candidates/S7/s7_6_length_constant.py; C - ln 2 = -4.24e-4, so C is not ln 2).
PLC = 'plan/A25/calc/pole_length_constant.json'
for _q, _w in (('10.0', 'Ten'), ('100.0', 'Hundred'), ('10000.0', 'TenTeV')):
    add(f'nnpdfSpread{_w}', rf'\NumNNPDFSpread{_w}', f'replica spread of kappa on NNPDF4.0 at {_q} GeV, percent of central',
        'S6', 6, NNA, f'kappa_nnpdf_replica_spread/{_q}/sd_pct_of_central', 'f2',
        note='A25 item P19; same field as nnpdfSpreadTwo')
    add(f'nnpdfNused{_w}', rf'\NumNNPDFNused{_w}', f'NNPDF4.0 replicas positive on W at {_q} GeV', 'S6', 6, NNA,
        f'kappa_nnpdf_replica_spread/{_q}/n_used', 'int', note='A25 item P19; same field as nnpdfNusedTwo')


def _pole_C():
    def f(g):
        if g(PLC, 'fails') or g(PLC, 'MUT'):
            raise ValueError(f'{PLC} lists a failed check or is the output of a mutation run')
        return float(g(PLC, 'C'))
    return D(f, 'C (pole_length_constant.json with fails empty and MUT empty)')


add('poleLengthC', r'\NumPoleLengthC', 'constant C of the pole-model path length, Eq. (length)', 'SM7', 'pole', PLC,
    _pole_C(), 'f4', note='A25 item F20; plan/A25/calc/pole_length_constant.py')


# ---- entries added on 12 October 2026, third part (A25, the bin edges of R4 as printed definitions) ----
# The edges of the x bins of plan/A25/research/nearsat/ns_regions.json (x_bins), printed where the text names the bins
# whose shares \NumRegDefSmallTwoA and \NumRegDefLargeTenTeVA give.
def _ns_edge(binkey, idx):
    def f(g):
        _a25_clean(g, NSR, 'checks_failed', ('', 'NONE'))
        return float(g(NSR, 'x_bins')[binkey][idx])
    return D(f, f'x_bins/{binkey}[{idx}]')


add('regEdgeSmall', r'\NumRegEdgeSmall', 'upper x edge of the smallest-x bin of ns_regions.json (x < edge)', 'S4', 'R4', NSR,
    _ns_edge('x<0.0025', 1), 'sig2', tag='derived', note='definition of the bin; ns_regions.py')
add('regEdgeLarge', r'\NumRegEdgeLarge', 'lower x edge of the largest-x bin of ns_regions.json (x > edge)', 'S4', 'R4', NSR,
    _ns_edge('x>0.22', 0), 'f2', tag='derived', note='definition of the bin; ns_regions.py')


# ---- entries added on 12 October 2026, fourth part (A25: the best-bound statement as an upper limit) ----
# The draft said "the larger lower bound reaches at least \NumGeoBestBoundMin percent of L", false at the printed
# precision (minimum 92.87 percent prints 93).  The statement is made instead as an upper limit on the excess of L over
# the larger of its two lower bounds, max over the five inputs of L/max(D_FR, int B dtau) - 1 = 7.67 percent.
def _geo_best_excess_max():
    def f(g):
        v = []
        for i in _A25_INPUT_NAMES:
            r = _geo_row(g, i, 'Q0', '1e4')
            v.append(r['L'] / max(r['D_FR'], r['int_B_dtau']) - 1)
        return max(v)
    return D(f, f'max over inputs {_A25_INPUT_NAMES} of inputs/<input>/rows[start Q0, target 1e4]: '
                'L / max(D_FR, int_B_dtau) - 1')


add('geoBestExcessMax', r'\NumGeoBestExcessMax', 'largest excess of L over the larger of its two lower bounds D_FR and '
    'int B dtau, over the five model inputs, Q0 to 10^4 GeV, percent', 'S4', 'R7', GEO, _geo_best_excess_max(), 'pct1',
    note='plan/A25/research/geodesic/geodesic.py; replaces the use of geoBestBoundMin in the text')


# ---- entries added on 20 October 2026 (A29): the null test of the near equality ----
# NUL  plan/A29/calc/null_slopes.json of plan/A29/calc/null_slopes.py: squared momentum-weighted correlation with xi of
#      slopes that are not linear in xi (sqrt(xi), xi^2, ln xi, ln(1 - x)) under the evolved densities of the proton-like,
#      steep and valence-like inputs at 2, 10, 100 and 10^4 GeV; ranges/<name>/{min,max} over those 12 cases
NUL = 'plan/A29/calc/null_slopes.json'


def _null_range(name, which):
    def f(g):
        if g(NUL, 'failures') or g(NUL, 'MUT'):
            raise ValueError(f'{NUL} lists a failed check or is the output of a mutation run')
        if name == 's':
            raise KeyError('the control s is printed as \\NumCorrSqMin and \\NumCorrSqMax')
        return float(g(NUL, f'ranges/{name}/{which}'))
    return D(f, f'ranges/{name}/{which} (failures empty, MUT empty)')


# sqrt(xi) at three decimals, as \NumCorrSqMin and \NumCorrSqMax beside which it is printed; the others at two
for _n, _W, _what, _fmt in (('sqrt_xi', 'SqrtXi', 'sqrt(xi)', 'f3'), ('xi_sq', 'XiSq', 'xi^2', 'f2'),
                            ('ln_xi', 'LnXi', 'ln xi', 'f2'), ('ln_1mx', 'LnOneMinusX', 'ln(1 - x)', 'f2')):
    for _w, _M in (('min', 'Min'), ('max', 'Max')):
        add(f'null{_W}{_M}', rf'\NumNull{_W}{_M}', f'{_w} over the proton-like, steep and valence-like inputs at 2, 10, 100 '
            f'and 10^4 GeV of corr^2({_what}, xi) under the evolved momentum density', 'S4', 'A29', NUL,
            _null_range(_n, _w), _fmt, note='plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of '
            'calc/figs_v1/fig1_lo_curves.json at every case')


# ---- entries added on 27 October 2026 (A32): the power of xi closest to the LO slope ----
# SLP  plan/A32/calc/slope_powers.json of plan/A32/calc/slope_powers.py: squared momentum-weighted correlation of the LO
#      logarithmic slope s with xi^p under the evolved densities of the proton-like, steep and valence-like inputs at 2,
#      10, 100 and 10^4 GeV; high/<p>/{min,max} over the 9 cases at 10, 100 and 10^4 GeV for p = 1/2 and 1 (p = 1 is
#      (B/kappa)^2 and equals the value of fig1_lo_curves.json at every case), p_star_high/{min,max} the power at which
#      the correlation is largest over the same 9 cases, xi_better_cases the cases where corr^2(s, xi) exceeds
#      corr^2(s, sqrt(xi))
SLP = 'plan/A32/calc/slope_powers.json'
_SLP_XI_BETTER = ['proton-like at 2 GeV', 'valence-like at 2 GeV']   # the exceptions named in the text


def _slp(path):
    def f(g):
        if g(SLP, 'failures') or g(SLP, 'MUT'):
            raise ValueError(f'{SLP} lists a failed check or is the output of a mutation run')
        if g(SLP, 'xi_better_cases') != _SLP_XI_BETTER:
            raise ValueError(f'{SLP}: xi_better_cases {g(SLP, "xi_better_cases")} differ from the exceptions named in '
                             f'the text {_SLP_XI_BETTER}')
        return float(g(SLP, path))
    return D(f, f'{path} (failures empty, MUT empty, xi_better_cases = {_SLP_XI_BETTER})')


for _p, _W, _what in (('0.5', 'SqrtXi', 'sqrt(xi)'), ('1', 'Xi', 'xi, that is (B/kappa)^2')):
    for _w, _M in (('min', 'Min'), ('max', 'Max')):
        add(f'slope{_W}High{_M}', rf'\NumSlope{_W}High{_M}', f'{_w} over the proton-like, steep and valence-like inputs at '
            f'10, 100 and 10^4 GeV of corr^2(s, {_what}), s the LO logarithmic slope, under the evolved momentum density',
            'S4', 'A32', SLP, _slp(f'high/{_p}/{_w}'), 'f3', note='plan/A32/calc/slope_powers.py; corr^2(s, xi) equals '
            '(B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case')
for _w, _M in (('min', 'Min'), ('max', 'Max')):
    add(f'slopePStarHigh{_M}', rf'\NumSlopePStarHigh{_M}', f'{_w} over the proton-like, steep and valence-like inputs at '
        '10, 100 and 10^4 GeV of the power p in [0.05, 3] at which corr^2(s, xi^p) is largest', 'S4', 'A32', SLP,
        _slp(f'p_star_high/{_w}'), 'f2', note='plan/A32/calc/slope_powers.py; scan in steps of 0.05, then golden-section '
        'search to 1e-8')
add('slopeSqrtBetterCount', r'\NumSlopeSqrtBetterCount', 'number of the 12 cases (proton-like, steep and valence-like '
    'inputs at 2, 10, 100 and 10^4 GeV) with corr^2(s, sqrt(xi)) > corr^2(s, xi)', 'S4', 'A32', SLP,
    _slp('sqrt_better_count'), 'int', note='plan/A32/calc/slope_powers.py; the two other cases are named in the text')
add('slopePScanLo', r'\NumSlopePScanLo', 'lower end of the range of p scanned for the largest corr^2(s, xi^p)', 'S4', 'A32',
    SLP, _slp('p_scan/lo'), 'f2', note='a setting of plan/A32/calc/slope_powers.py (PSCAN), printed with p_star')
add('slopePScanHi', r'\NumSlopePScanHi', 'upper end of the range of p scanned for the largest corr^2(s, xi^p)', 'S4', 'A32',
    SLP, _slp('p_scan/hi'), 'int', note='a setting of plan/A32/calc/slope_powers.py (PSCAN), printed with p_star')


==> anc/checks/verify_vav_A32.py <==
#!/usr/bin/env python3
"""VAV_A32: check the manuscript paper/vav_A32.tex.

Runs from the tree and from an extracted supplement; every path is taken relative to this file.

Ancillary-file copy for the arXiv submission: the comparison of numbers.tex sets aside the one comment line that
gives the sha256 of the ledger, because the ledger distributed here is reduced (see check_numbers).

  1. Guard (checks/mech_guard.py, a reduced copy of the guard the authors ran on every draft, which keeps the
     build, the displays, the numbers, the citations and the names of AI models):
     (a) every display of the manuscript equals a display of the display inventory checks/data/EQUATIONS_V2.tex
         after whitespace normalization, with the same label, and every required inventory display is present.
         The comment lines of the inventory state the check each display was reported to have received in the
         development tree, whose check programs are not distributed;
     (b) every \\Num macro is defined in paper/numbers.tex and is not PENDING, and no digit string stands
         in the prose outside the allowed classes;
     (c) citations: each key is in checks/data/refs_v1_verified.txt and has a \\bibitem, every \\bibitem is
         cited, the list is in order of first citation, every \\ref has a \\label, every mention of
         CT18, NNPDF4.0, MSHT20 or NNPDF3.1sx outside the abstract has the \\cite of its fit in its sentence,
         "et al." stands only before an entry of five authors or more, the Supplemental Material entry points
         to the ancillary files of this article on arXiv, and every reference of the Supplemental Material is an
         entry of the manuscript's list;
     (e) the names of AI models that App. G.3 prints stand only in that appendix and the Acknowledgments, and the
         AI-use appendix is present;
     (i) no sentence of the prose opens with "Under" or "With";
     (g) the build: pdflatex, bibtex, pdflatex twice in a scratch directory; LaTeX errors, undefined
         references or citations, "??" in the PDF text, page counts.
     A FAIL of any of these checks fails this check.  WARN lines are printed as a count only.
  1b. Layout (checks/layout_check.py, full mode only): the PDF built in (g) is read page by page and every
     float, display, equation number and caption is checked for the faults found in A16 (a float cut by
     the page edge, a rule crossing a display, an equation number on a line of its own, a missing or
     repeated caption, a large empty gap).  Any FAIL line fails this check.  It needs mutool and pdftoppm.
  2. Numbers: calc/make_numbers.py is run against the JSON sources through the registry and the ledger
     (checks/numbers/plan/v1/registry_v1.py, numfmt.py, ledger_v1.json) into a scratch file, and the result
     must be byte-identical to paper/numbers.tex.  make_numbers.py itself checks the sha256 of every source
     file against the ledger, the value and the printed string of every entry, and the settled digits.
     The sources in calc/ and repro/ are read where they are.  The stored outputs written by the programs
     under plan/ are read from their copies under checks/numbers/plan/.  Where plan/ is present (the working
     tree and the ancillary files), every copy under checks/numbers/ and checks/data/ must also equal its
     original under plan/.  Where it is absent, the copies are used without that comparison.
  1c. The Supplemental Material (A23), when paper/supplement_vav_A32.tex stands beside the manuscript: the guard runs
     on it as the second document of the pair (--role supplement, the manuscript as --other; see checks/mech_guard.py),
     and, in full mode, the layout check runs on the PDF the guard built, with the text block taken from the
     manuscript's PDF, --title-gap 60 and --foot-notes (checks/layout_check.py).  A FAIL of either fails this check,
     and a line "supplement_vav_A32.tex: ..." reports both.  The manuscript's own guard run reads the supplement as
     the other document.
  1d. The fallback numbers (A30, full mode, with the Supplemental Material present): paper/supplement_refs.tex, read by
     the manuscript after \\externaldocument{supplement_vav_A32}, defines each label of the Supplemental Material that the
     manuscript cites only when the import has not defined it, so that a build without supplement_vav_A32.aux (as the
     arXiv build of version 1) prints the same numbers.  calc/make_supplement_refs.py --check compares the file with the
     .aux of the Supplemental Material built in 1c; a difference, or a cited label defined in neither document, fails.
  3. Two summary lines naming vav_A32.tex: "vav_A32.tex: N numbers recomputed", with N the count of \\Num
     macros regenerated by make_numbers.py in this run (the line the freeze script of the release skill
     requires), and the final PASS or FAIL line.

Usage:  python3 checks/verify_vav_A32.py [--quick] [--tex PATH | PATH] [--build DIR]

--quick skips the build, check (g), and with it the layout check 1b, which needs the built PDF; everything
else runs, and the summary line says that the build and the layout check were skipped.  Exit status 0 when nothing fails, 1 otherwise.
"""
import argparse
import filecmp
import json
import os
import re
import shutil
import subprocess
import sys
import tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..'))
TEX = os.path.join(TREE, 'paper', 'vav_A32.tex')
NUMBERS = os.path.join(TREE, 'paper', 'numbers.tex')
GUARD = os.path.join(HERE, 'mech_guard.py')
LAYOUT = os.path.join(HERE, 'layout_check.py')
NUMCOPY = os.path.join(HERE, 'numbers')            # holds plan/v1/{registry_v1.py,numfmt.py,ledger_v1.json} and plan/ sources
INVENTORY = os.path.join(HERE, 'data', 'EQUATIONS_V2.tex')

# copies carried in checks/ and their originals in the development tree (compared only when plan/ exists)
ORIGINALS = {
    os.path.join('data', 'EQUATIONS_V2.tex'): os.path.join('plan', 'v1', 'clarity', 'EQUATIONS_V2.tex'),
}


def supplement_of(tex):
    """paper/supplement_<name>.tex beside the manuscript <name>.tex, or None"""
    s = os.path.join(os.path.dirname(tex), 'supplement_' + os.path.basename(tex))
    return s if os.path.exists(s) else None


def run_guard(tex, build, quick, role='paper', other=None, sub='guard_build', tag='guard'):
    out_json = os.path.join(build, tag + '.json')
    cmd = [sys.executable, GUARD, '--draft', tex, '--build', os.path.join(build, sub),
           '--json', out_json, '--show', 'FAIL', '--role', role]
    cmd += ['--other', other] if other else ['--no-other']
    if quick:
        cmd.append('--no-build')
    p = subprocess.run(cmd, capture_output=True, text=True)
    fails = [l for l in p.stdout.splitlines() if l.startswith('FAIL')]
    res = dict(exit=p.returncode, fails=fails)
    if os.path.exists(out_json):
        g = json.load(open(out_json))
        lv = [f[0] for f in g['findings']]
        res.update(n_fail=lv.count('FAIL'), n_warn=lv.count('WARN'), summary=g['summary'])
    else:
        res.update(n_fail=None, n_warn=None, summary={}, stderr=p.stderr[-2000:])
    return res


def run_layout(build, sub='guard_build', stem='paper', tag='layout', extra=()):
    """Layout check of the PDF the guard built in check (g), against the copy of the source it built from."""
    gb = os.path.join(build, sub)
    pdf, tex = os.path.join(gb, stem + '.pdf'), os.path.join(gb, stem + '.tex')
    if not os.path.exists(pdf):
        return dict(exit=None, fails=['no PDF from the build, so the layout could not be checked'], n_fail=None)
    out_json = os.path.join(build, tag + '.json')
    p = subprocess.run([sys.executable, LAYOUT, pdf, '--tex', tex, '--json', out_json] + list(extra),
                       capture_output=True, text=True)
    lines = p.stdout.splitlines()
    fails = [l for l in lines if l.startswith('FAIL')]
    last = [l for l in lines if l.startswith('layout_check:')]
    res = dict(exit=p.returncode, fails=fails, n_fail=len(fails), summary=last[-1] if last else '')
    if p.returncode not in (0, 1) or not last:
        res['fails'] = fails + [f'layout_check.py exit {p.returncode}: ' + (p.stderr.strip().splitlines() or ['no output'])[-1]]
    return res


def check_numbers(build):
    """Rebuild numbers.tex from the sources through the registry and compare it with paper/numbers.tex."""
    tmp = os.path.join(build, 'numbers_tree')
    shutil.rmtree(tmp, ignore_errors=True)
    os.makedirs(os.path.join(tmp, 'out'))
    # calc and repro are read in place; plan/ comes from the copies in checks/numbers/plan.
    # os.path.abspath does not resolve links, so make_numbers.py run as tmp/calc/make_numbers.py takes tmp as its tree.
    for d in ('calc', 'repro'):
        os.symlink(os.path.join(TREE, d), os.path.join(tmp, d))
    os.symlink(os.path.join(NUMCOPY, 'plan'), os.path.join(tmp, 'plan'))
    out = os.path.join(tmp, 'out', 'numbers.tex')
    env = dict(os.environ, PYTHONDONTWRITEBYTECODE='1')
    p = subprocess.run([sys.executable, os.path.join(tmp, 'calc', 'make_numbers.py'), '--out', out],
                       capture_output=True, text=True, env=env)
    res = dict(exit=p.returncode, tail=p.stdout.strip().splitlines()[-1:] + p.stderr.strip().splitlines()[-3:])
    if p.returncode == 0 and os.path.exists(out):
        a, b = open(out).read(), open(NUMBERS).read()
        # Ancillary-file copy.  The ledger distributed with the arXiv submission is reduced to the two blocks that
        # make_numbers.py reads (inputs, numbers), so the one comment line of numbers.tex that gives the sha256 of
        # the ledger differs.  That line is set aside here and both values are reported; every other line, and so
        # every macro, must still be identical.  ORIGINAL_LEDGER_SHA is the sha256 of the full ledger of the authors'
        # working tree, which paper/numbers.tex gives.
        ORIGINAL_LEDGER_SHA = 'f8950c94d6a3182cbec15f17bc94be14660561aa94a3a860061c00ad115f80a9'
        led_re = re.compile(r'^% ledger_v1\.json sha256 ([0-9a-f]{64})$', re.M)
        la, lb = led_re.findall(a), led_re.findall(b)
        res['ledger_sha_lines'] = dict(regenerated=la, paper=lb)
        if len(la) != 1 or lb != [ORIGINAL_LEDGER_SHA]:
            res['ledger_line_problem'] = True
        a = led_re.sub('% ledger_v1.json sha256 (set aside)', a)
        b = led_re.sub('% ledger_v1.json sha256 (set aside)', b)
        res['identical'] = a == b and not res.get('ledger_line_problem')
        res['n_macros'] = len(re.findall(r'^\\newcommand\{\\Num', b, re.M))
        res['n_regenerated'] = len(re.findall(r'^\\newcommand\{\\Num', a, re.M))
        if a != b:
            al, bl = a.splitlines(), b.splitlines()
            res['first_differences'] = [(i + 1, x, y) for i, (x, y) in enumerate(zip(al, bl)) if x != y][:5]
            if len(al) != len(bl):
                res['line_counts'] = (len(al), len(bl))
    else:
        res['identical'] = False
    return res


def check_copies():
    """In the tree (plan/ present), every copy carried in checks/ must equal its original."""
    if not os.path.isdir(os.path.join(TREE, 'plan')):
        return dict(mode='supplement (plan/ absent): copies not compared', differ=[])
    pairs = dict(ORIGINALS)
    for root, _, files in os.walk(os.path.join(NUMCOPY, 'plan')):
        for f in files:
            if f.endswith('.pyc'):
                continue
            rel = os.path.relpath(os.path.join(root, f), NUMCOPY)          # plan/...
            pairs[os.path.relpath(os.path.join(root, f), HERE)] = rel
    differ = [c for c, o in sorted(pairs.items())
              if not os.path.exists(os.path.join(TREE, o))
              or not filecmp.cmp(os.path.join(HERE, c), os.path.join(TREE, o), shallow=False)]
    return dict(mode='tree', compared=len(pairs), differ=differ)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--quick', action='store_true')
    ap.add_argument('tex_pos', nargs='?', default=None, help='manuscript path (same as --tex; the freeze script passes it so)')
    ap.add_argument('--tex', default=TEX)
    ap.add_argument('--build', default=None, help='scratch directory (default: a new temporary directory)')
    a = ap.parse_args()
    if a.tex_pos:
        a.tex = a.tex_pos
    build = a.build or tempfile.mkdtemp(prefix='verify_vav_A32_')
    os.makedirs(build, exist_ok=True)

    ok = True
    sup = supplement_of(os.path.abspath(a.tex))
    sup_ok = None
    g = run_guard(os.path.abspath(a.tex), build, a.quick, other=sup)
    g_ok = g['exit'] == 0 and g['n_fail'] == 0
    ok &= g_ok
    print(f"guard: {'PASS' if g_ok else 'FAIL'} ({g['n_fail']} FAIL, {g['n_warn']} WARN; "
          f"build {'skipped (--quick)' if a.quick else 'run'})")
    for l in g['fails'][:20]:
        print('  ' + l)
    s = g.get('summary', {})
    disp = s.get('a', {})
    print(f"  displays: {disp.get('draft_displays')} in the manuscript, {disp.get('inventory_displays')} in the "
          f"inventory, required missing {disp.get('required_missing')}")
    if 'g' in s:
        print(f"  build: {s['g'].get('pages')} pages, Appendix A on p. {s['g'].get('appendix_A_page')}")

    if a.quick:
        lay = None
        print('layout: skipped (--quick, no PDF built)')
    else:
        lay = run_layout(build)
        l_ok = lay['exit'] == 0 and lay['n_fail'] == 0 and not lay['fails']
        ok &= l_ok
        print(f"layout: {'PASS' if l_ok else 'FAIL'} ({lay.get('summary') or 'no summary'})")
        for l in lay['fails'][:20]:
            print('  ' + l)

    if sup:
        gs = run_guard(sup, build, a.quick, role='supplement', other=os.path.abspath(a.tex), sub='guard_build_supp',
                       tag='guard_supp')
        gs_ok = gs['exit'] == 0 and gs['n_fail'] == 0
        ok &= gs_ok
        ls = None
        if not a.quick:
            ls = run_layout(build, 'guard_build_supp', 'supplement', 'layout_supp',
                            ['--geometry-from', os.path.join(build, 'guard_build', 'paper.pdf'), '--title-gap', '60',
                             '--foot-notes'])
            ls_ok = ls['exit'] == 0 and ls['n_fail'] == 0 and not ls['fails']
            ok &= ls_ok
        sup_ok = gs_ok and (ls is None or ls_ok)
        sg = gs.get('summary', {}).get('g', {})
        print(f"{os.path.basename(sup)}: guard {'PASS' if gs_ok else 'FAIL'} ({gs['n_fail']} FAIL, {gs['n_warn']} WARN; "
              f"build {'skipped (--quick)' if a.quick else 'run, ' + str(sg.get('pages')) + ' pages'}), layout "
              f"{'skipped (--quick)' if ls is None else ('PASS' if ls_ok else 'FAIL') + ' (' + (ls.get('summary') or 'no summary') + ')'}")
        for l in gs['fails'][:20] + ([] if ls is None else ls['fails'][:20]):
            print('  ' + l)

    # 1d (A30): paper/supplement_refs.tex, which the paper reads when supplement_vav_A32.aux is absent (as in the arXiv
    # build of version 1), must give the numbers of the Supplemental Material that its own full build gives
    refs_ok = None
    gen = os.path.join(TREE, 'calc', 'make_supplement_refs.py')
    supaux = os.path.join(build, 'guard_build_supp', 'supplement.aux')
    if sup and not a.quick:
        if not os.path.exists(gen) or not os.path.exists(supaux):
            refs_ok = False
            print(f"supplement_refs.tex: FAIL (cannot compare: {gen if not os.path.exists(gen) else supaux} is missing)")
        else:
            p = subprocess.run([sys.executable, '-B', gen, '--aux', supaux, '--check'], capture_output=True, text=True,
                               timeout=120)
            refs_ok = p.returncode == 0
            print(f"supplement_refs.tex: {'PASS' if refs_ok else 'FAIL'} ({(p.stdout + p.stderr).strip()})")
        ok &= refs_ok

    n = check_numbers(build)
    n_ok = n['exit'] == 0 and n.get('identical')
    ok &= bool(n_ok)
    print(f"numbers: {'PASS' if n_ok else 'FAIL'} (make_numbers.py exit {n['exit']}, "
          f"regenerated numbers.tex {'identical to' if n.get('identical') else 'DIFFERS from'} paper/numbers.tex"
          f"{', ' + str(n.get('n_macros')) + ' macros' if n.get('n_macros') else ''})")
    if 'ledger_sha_lines' in n:
        print(f"  ledger sha256 line set aside: regenerated {n['ledger_sha_lines']['regenerated']}, "
              f"paper/numbers.tex {n['ledger_sha_lines']['paper']} (reduced ledger in the ancillary files)")
    for t in n.get('tail', []):
        print('  ' + t)
    for d in n.get('first_differences', []):
        print(f'  line {d[0]}: regenerated {d[1][:100]!r} | paper {d[2][:100]!r}')

    # the summary line the freeze script requires (stages 6 and 10): the count of \\Num macros that
    # make_numbers.py regenerated from the sources in this run, zero if it did not run to the end
    print(f"{os.path.basename(a.tex)}: {n.get('n_regenerated', 0)} numbers recomputed")

    c = check_copies()
    c_ok = not c['differ']
    ok &= c_ok
    print(f"copies in checks/: {'PASS' if c_ok else 'FAIL'} ({c['mode']}"
          f"{', ' + str(c.get('compared')) + ' compared' if 'compared' in c else ''})")
    for d in c['differ']:
        print('  differs from its original in plan/: ' + d)

    print(f"verify_vav_A32: {os.path.basename(a.tex)} {'PASS' if ok else 'FAIL'} "
          f"(guard {g['n_fail']} FAIL {g['n_warn']} WARN, displays {disp.get('draft_displays')}/"
          f"{disp.get('inventory_displays')}, numbers {'identical' if n.get('identical') else 'different'}, "
          f"build {'skipped' if a.quick else 'run'}, layout "
          f"{'skipped' if lay is None else str(lay['n_fail']) + ' FAIL'}"
          f"{'' if sup_ok is None else ', Supplemental Material ' + ('PASS' if sup_ok else 'FAIL')})")
    return 0 if ok else 1


if __name__ == '__main__':
    sys.exit(main())


==> anc/paper/supplement_refs.tex <==
% supplement_refs.tex: written by calc/make_supplement_refs.py from supplement_vav_A32.aux; do not edit.
% Numbers of the Supplemental Material cited by the paper, for a build without supplement_vav_A32.aux.
% A label already defined by \externaldocument{supplement_vav_A32} is left as the import defined it.
\makeatletter
\@ifundefined{r@app:hera}{\newlabel{app:hera}{{S1}{1}{}{}{}}}{}
\@ifundefined{r@app:pole}{\newlabel{app:pole}{{S7}{10}{}{}{}}}{}
\@ifundefined{r@app:resummed}{\newlabel{app:resummed}{{S6}{8}{}{}{}}}{}
\@ifundefined{r@eq:memorysplit}{\newlabel{eq:memorysplit}{{S27}{11}{}{}{}}}{}
\@ifundefined{r@fig:hera}{\newlabel{fig:hera}{{S1}{6}{}{}{}}}{}
\@ifundefined{r@sm:approach}{\newlabel{sm:approach}{{S8}{11}{}{}{}}}{}
\@ifundefined{r@sm:fitmethods}{\newlabel{sm:fitmethods}{{S5}{6}{}{}{}}}{}
\@ifundefined{r@sm:heraresults}{\newlabel{sm:heraresults}{{S4}{5}{}{}{}}}{}
\@ifundefined{r@sm:scan}{\newlabel{sm:scan}{{S9}{13}{}{}{}}}{}
\makeatother


==> anc/paper/supplement_vav_A32.tex <==
\pdfminorversion=7
\documentclass[onecolumn,nofootinbib,10pt,floatfix]{revtex4-2}
\usepackage[T1]{fontenc}
\usepackage{amsmath,amssymb,graphicx,microtype}
\usepackage{placeins}
\usepackage{xr-hyper}
\usepackage[colorlinks=true,allcolors=black]{hyperref}
\hypersetup{pdftitle={Supplemental Material for Information geometry of DGLAP evolution},pdfauthor={Sergey Bondarenko and Alex Prygarin}}
\externaldocument{vav_A32}
\linespread{1.08}
\newcommand{\abar}{\bar\alpha_s}
\newcommand{\nbar}{\bar n}
\renewcommand{\d}{\partial}
\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\thesubsection}{\thesection.\arabic{subsection}}
\renewcommand{\theequation}{S\arabic{equation}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thetable}{S\arabic{table}}
\input{numbers.tex}
\raggedbottom
\begin{document}
\title{Supplemental Material for ``Information geometry of DGLAP evolution''}
\author{Sergey Bondarenko}
\email{sergeyb@ariel.ac.il}
\affiliation{Department of Physics, Ariel University, Ariel 40700, Israel}
\author{Alex Prygarin}
\email{alexanderp@ariel.ac.il}
\affiliation{Department of Physics, Ariel University, Ariel 40700, Israel}
\maketitle
Section~\ref{app:hera} evaluates the speed of the normalized structure function from the combined H1 and ZEUS data~\cite{HERAcomb}, and Secs.~\ref{sm:estimator} to~\ref{sm:heraresults} give its estimator, the calibration of its confidence intervals, and further tests. Section~\ref{sm:fitmethods} gives the derivatives and uncertainties of the fitted densities of Sec.~\ref{sec:fitted} of the paper and compares the input-pole approximation with the LO kernel. Section~\ref{app:resummed} compares the fixed-order and resummed NNPDF3.1sx fits of Ball et~al.~\cite{BallResum2018}. Section~\ref{app:pole} gives the pole model, which retains the leading Mellin pole of the larger LO eigenvalue, and Sec.~\ref{sm:approach} bounds how fast $(\kappa/B)^2$ can approach unity at large evolution time. Section~\ref{sm:scan} gives the input scan and the lengths of the LO paths of the five model inputs.

\section{The HERA \texorpdfstring{$F_2$}{F2} speed}
\label{app:hera}

The magnitude and shape of a structure function change with scale. Normalizing $F_2$ on a fixed window removes the change in magnitude and leaves a speed for its shape. We normalize the combined H1 and ZEUS neutral-current data~\cite{HERAcomb},
\begin{equation}
\begin{gathered}
\sigma(x,Q^2)=\frac{\d\ln F_2(x,Q^2)}{\d\ln Q^2},\qquad
Z_W=\int_W F_2\,dx,\\
v_{F_2}^2=\frac{1}{Z_W}\int_W dx\,F_2\,\sigma^2-\left(\frac{1}{Z_W}\int_W dx\,F_2\,\sigma\right)^2 .
\end{gathered}
\label{eq:f2window}
\end{equation}

The probability measure is $F_2\,dx$. We derive no relation between this information and that of the full momentum density. 
We estimate $\sigma$ by three-point differentiation of $\ln F_2$ in $\ln Q^2$ at common $x$ points of three adjacent $Q^2$ levels, with the measured reduced cross section inverted using the LO longitudinal structure function from the CT18 fit of the CTEQ-TEA group~\cite{CT18}. Section~\ref{sm:estimator} gives the estimator, scale groups, common $x$ points, and correlated uncertainties.
 The 500~GeV$^2$ group has \NumHeraNFiveHundred{} points at $\NumHeraXFiveHundredOne\le x\le\NumHeraXFiveHundredFour$ and so measures shape change at moderate $x$.

The calibrated quantity is the node statistic of Eq.~\eqref{eq:f2disc}, the discrete counterpart of the continuous-window speed of Eq.~\eqref{eq:f2window}. The intervals use the main-belt rule of Sec.~\ref{sm:intervals}. The endpoints in Table~\ref{tab:hera} and Fig.~\ref{fig:hera}, means over \NumNBelts{} belts, equal the main-belt endpoints at the printed precision. Section~\ref{sm:intervals} gives the coverage pooled over four estimators and three scale groups for the CT18 slope shape~\cite{CT18}. A slope linear in $x$, outside the class of global-fit slope shapes tested in Sec.~\ref{sm:intervals}, gives minimum coverage \NumCoverageOutsideX. The neglected parity-odd structure-function term shifts the data speed at 500~GeV$^2$ by \NumXFthreeDv, separately from the calibrated interval.

\begin{table}[t]
\caption{HERA common-node structure-function speed per unit $\ln Q^2$, Eq.~\eqref{eq:f2disc}, the discrete counterpart of the continuous-window speed of Eq.~\eqref{eq:f2window}. The data speeds are single evaluations on the measured data, given to four decimals. The calibrated estimates and confidence intervals use the slope shape of CT18~\cite{CT18}. Estimates and interval endpoints are averaged over \NumNBelts{} independent belts, with Feldman-Cousins ordering~\cite{FeldmanCousins1998} for the intervals (Sec.~\ref{sm:intervals}). The uncertainty on the lowest-scale calibrated estimate is the Monte Carlo standard deviation of that mean over the \NumNBelts{} belts. It is distinct from the confidence interval. Each calibrated estimate and interval endpoint, apart from the lowest-scale calibrated estimate, is printed to the last digit that does not change within two standard deviations of its mean over the independent belts, nor, for an interval end, when the kernel bandwidth is halved or doubled. Coverage is established only for the tested global-fit slope shapes, with nuisance averaging. The calibration uses a slope fixed in $\ln Q^2$ and does not test curvature of $\ln F_2$ in $\ln Q^2$.}
\label{tab:hera}
\begin{ruledtabular}
\begin{tabular}{cccc}
$Q^2\;(\mathrm{GeV}^2)$ & Data & Calibrated & Interval\\
\hline
$10$ & \NumVDataTen & $\NumVCalTen\pm\NumVCalTenMCSd$ & $[\NumVCalLoTen,\NumVCalHiTen]$\\
$35$ & \NumVDataThirtyFive & \NumVCalThirtyFive & $[\NumVCalLoThirtyFive,\NumVCalHiThirtyFive]$\\
$500$ & \NumVDataFiveHundred & \NumVCalFiveHundred & $[\NumVCalLoFiveHundred,\NumVCalHiFiveHundred]$\\
\end{tabular}
\end{ruledtabular}
\end{table}

\looseness=-1
Table~\ref{tab:hera} gives the data speeds and calibrated estimates. Figure~\ref{fig:hera} shows them together with the estimator distribution at zero true spread. The intervals use Feldman-Cousins ordering with nonnegative true speed~\cite{FeldmanCousins1998}. Only the 68 percent Feldman-Cousins interval at 35~GeV$^2$ excludes zero within the tested global-fit slope class for the estimator in Table~\ref{tab:hera}, the three-point derivative under $F_2\,dx$. The zero-spread tail probabilities at the lowest and highest scales are \NumPNullTen{} and \NumPNullFiveHundred, computed from \NumBeltSets{} pseudo-data sets for the zero-spread member of the main belt of Sec.~\ref{sm:intervals}. They are given to two decimals, with binomial standard deviation at most \NumPNullBeltSdMax. The probability \NumPNullThirtyFive{} at 35~GeV$^2$ uses the same \NumBeltSets{} zero-spread sets of the main belt as at 10 and 500~GeV$^2$, with \NumFamTailCount{} reaching the data and binomial standard deviation \NumPNullThirtyFiveSd.

The primary family consists of triples of adjacent $Q^2$ levels in the $E_p=\NumHeraEp$~GeV $e^+p$ neutral-current data with $x\le\NumFamXmax$ and at least \NumFamMinCommon{} common $x$ points, giving \NumFamCount{} triples. The estimated union bound on obtaining a tail probability at least as small as \NumPNullThirtyFive{} somewhere in this family is \NumFamBound{}, computed before rounding as \NumFamCount{} times the probability of Eq.~\eqref{eq:pval} from \NumFamNrep{} sets. Its 95 percent Clopper-Pearson range is \NumFamBoundLo{} to \NumFamBoundHi. These probabilities hold with the estimated central $F_2$ values fixed, as described in Sec.~\ref{sm:estimator}. The speed does not change under a common shift of all slopes, so the mean slope does not enter them. The mean slopes exceed the raw speeds by factors \NumSlopeOverVTen, \NumSlopeOverVThirtyFive, and \NumSlopeOverVFiveHundred.

Section~\ref{sm:heraresults} gives local fits in $\ln Q^2$ and the derivative under $F_2\,d\ln x$, which exclude zero in their 68 percent Feldman-Cousins intervals at 10 and 35~GeV$^2$, single-point removals, and the H1 power-law comparison~\cite{H1rise2001}.

\section{The structure-function estimator}
\label{sm:estimator}

A derivative of the measured shape must compare the same $x$ points at neighboring scales. We use the common $x$ points with $x\le\NumHeraXCut$ in each HERA neutral-current positron scale group~\cite{HERAcomb}. Table~\ref{tab:herasettings} lists the proton energy and groups. The reduced cross section without the parity-odd term is
\begin{equation}
\begin{gathered}
\sigma_{\rm red}=F_2-\frac{y^2}{Y_+}\,F_L,\\
Y_+=1+(1-y)^2,
\qquad
y=\frac{Q^2}{s_{\rm CM}\,x}.
\end{gathered}
\label{eq:sigred}
\end{equation}
Here $s_{\rm CM}$ is the squared center-of-mass energy. Define the longitudinal ratio $R_{L/T}=F_L/(F_2-F_L)$. The inversion is
\begin{equation}
F_2=\frac{\sigma_{\rm red}}{1-f_L\,R_{L/T}/(1+R_{L/T})},
\qquad
f_L=\frac{y^2}{Y_+}.
\label{eq:ftwoinv}
\end{equation}
The longitudinal model is the LO convolution of Altarelli and Martinelli~\cite{AltarelliMartinelli1978} evaluated with the central member of the NNLO fit of CT18~\cite{CT18} at the $x$ and $Q^2$ of each data point, with $\alpha_s$ taken from the same set,
\begin{equation}
\begin{aligned}
F_L=\frac{\alpha_s(Q^2)}{\pi}\,x^2\biggl[&\frac43\int_x^1\frac{dz}{z^3}\,F_2(z)\\
&+2\sum_qe_q^2\int_x^1\frac{dz}{z^3}\Bigl(1-\frac xz\Bigr)z\,g(z)\biggr].
\end{aligned}
\label{eq:FL}
\end{equation}
The charge sum runs over four flavors for $Q\le m_b$ and five above. On the retained points, $R_{L/T}$ runs from \NumRatioFLMin{} to \NumRatioFLMax. Section~\ref{app:hera} gives the separate data-level shift from the neglected parity-odd term.

The neighboring spacings $h_-$ and $h_+$ in $\ln Q^2$ give the derivative in Table~\ref{tab:hera} as
\begin{equation}
\begin{aligned}
\sigma_i={}&-\frac{h_+}{h_-(h_-+h_+)}\,\Phi_{i-}+\frac{h_+-h_-}{h_-h_+}\,\Phi_{i0}\\
&+\frac{h_-}{h_+(h_-+h_+)}\,\Phi_{i+},\qquad
\Phi_i=\ln F_2(x_i,Q^2).
\end{aligned}
\label{eq:threepoint}
\end{equation}
Cells in $\xi$ must still use the measure $F_2\,dx$. Their weights and the speed are
\begin{equation}
\begin{gathered}
P_i=\frac{x_iF_2(x_i,Q_c^2)\,\Delta\xi_i}{\sum_jx_jF_2(x_j,Q_c^2)\,\Delta\xi_j},\\
v^2=\sum_iP_i\sigma_i^2-\Bigl(\sum_iP_i\sigma_i\Bigr)^2 .
\end{gathered}
\label{eq:f2disc}
\end{equation}
Here $\Delta\xi_i$ is the trapezoidal weight in $\xi=\ln(1/x)$. It is half the distance between the two neighboring points for an interior point, and half the distance to the single neighbor at each end. Subtraction of the mean slope removes the scale change shared by all bins. The mean-to-speed ratios in Sec.~\ref{app:hera} give the size of that subtraction.

We represent the experimental covariance by
\begin{equation}
\begin{gathered}
\sigma_{\rm red}\longrightarrow\sigma_{\rm red}\left(1+\frac{\epsilon_{\rm rep}}{100}\right),\\
\epsilon_{\rm rep}=\epsilon_{\rm stat}\odot\eta_{\rm stat}+\epsilon_{\rm unc}\odot\eta_{\rm unc}+\epsilon_{\rm corr}\,\eta_{\rm corr}.
\end{gathered}
\label{eq:replica}
\end{equation}
Statistical and uncorrelated normal draws are independent between points. Each correlated-source draw is shared by the points to which it applies. The matrix $\epsilon_{\rm corr}$ contains the correlated systematic uncertainties in percent, with one column per source, and $\odot$ denotes componentwise multiplication. Belts and coverage tests use this same pseudo-data generation.

\begin{table*}[t]
\caption{Settings of the HERA structure-function calculation and its uncertainty tests. The confidence level is the acceptance content of each member in Eq.~\eqref{eq:fc}. The additional shapes and scale estimators test the scope of that rule.}
\label{tab:herasettings}
\begin{ruledtabular}
\begin{tabular}{ll}
Setting & Value\\
\hline
Proton beam energy & $\NumHeraEp\ \mathrm{GeV}$\\
Scale groups $Q^2\;(\mathrm{GeV}^2)$ & $(\NumHWinTenLo,10,\NumHWinTenHi),\quad(\NumHWinThirtyFiveLo,35,\NumHWinThirtyFiveHi),\quad(\NumHWinFiveHundredLo,500,\NumHWinFiveHundredHi)$\\
Confidence level & $68\ \mathrm{percent}$\\
Zero-spread boxes in Fig.~\ref{fig:hera} & central $68\ \mathrm{percent}$\\
H1 power-fit domain~\cite{H1rise2001} & $x\le10^{-2},\quad Q^2\ge\NumHOneQSqMin\ \mathrm{GeV}^2$\\
$x$ cut & $x\le\NumHeraXCut$\\
Common $x$ points at $Q^2=10$~GeV$^2$ & \begin{tabular}[t]{@{}l@{}}\NumHeraNTen{} points\\ $x=$ \NumHeraXTen\end{tabular}\\
Common $x$ points at $Q^2=35$~GeV$^2$ & \begin{tabular}[t]{@{}l@{}}\NumHeraNThirtyFive{} points\\ $x=$ \NumHeraXThirtyFive\end{tabular}\\
Common $x$ points at $Q^2=500$~GeV$^2$ & \begin{tabular}[t]{@{}l@{}}\NumHeraNFiveHundred{} points\\ $x=$ \NumHeraXFiveHundred\end{tabular}\\
Belt amplitude range & $0\le A\le8$\\
Belt amplitude spacing & \NumBeltSpacing\\
Pseudo-data sets per belt member & \NumBeltSets\\
Independent belts & \NumNBelts\\
Independent coverage sets per truth & \NumCoverageSets\\
Midpoint coverage truths & \NumCoverageMidN\\
Half-spacing truths per estimator and scale cell & \NumHalfSpacingNTruths\\
Estimator and scale cells & $12$\\
Half-spacing amplitudes & \NumHalfAOne,\ \NumHalfATwo,\ \NumHalfAThree,\ \NumHalfAFour,\ \NumHalfAFive,\ \NumHalfASix\\
Largest half-spacing change & local linear fit,\quad $Q^2=10\ \mathrm{GeV}^2,\ A=\NumHalfSpacingMaxA$\\
Neighboring amplitudes for that change & \NumHalfSpacingMaxALo,\quad\NumHalfSpacingMaxAHi\\
Re-estimated-input amplitudes & \NumReestAOne,\ \NumReestATwo,\ \NumReestAThree,\ \NumReestAFour,\ \NumReestAFive\\
Re-estimated-input sets per truth and per member & \NumReestimatedSets,\quad\NumReestimatedBeltSets\\
Coverage values used to test the rejection rule & \NumCovTestLow,\quad\NumCovTestHigh\\
Class-S slope shapes & CT18~\cite{CT18}, NNPDF4.0~\cite{NNPDF40}, MSHT20~\cite{MSHT20}, $x$, $\ln(1/x)$, $\ln^2(1/x)$\\
\end{tabular}
\end{ruledtabular}
\end{table*}

The zero-spread comparison fixes the central-scale data surface and the mean slope,
\begin{equation}
F_2^{\rm null}(x,Q_j^2)=F_2(x,Q_c^2)\left(\frac{Q_j^2}{Q_c^2}\right)^{\bar\sigma},
\qquad
\bar\sigma=\sum_iP_i\sigma_i .
\label{eq:null}
\end{equation}
Its tail probability is
\begin{equation}
p=\frac{n_{\rm tail}+1}{N_{\rm rep}+1},
\qquad
n_{\rm tail}=\#\bigl\{v_{\rm null}\ge v_{\rm data}\bigr\}.
\label{eq:pval}
\end{equation}
Here $N_{\rm rep}$ counts pseudo-data sets. They do not re-estimate the measured central $F_2$, so the probabilities treat it as fixed. Section~\ref{app:hera} gives the tail count at 35~GeV$^2$, the primary family, and the uncertainty of its estimated bound. The smallest enumerated family containing every displayed window requires at least \NumFamSmallMinCommon{} common $x$ points and has \NumFamSmallCount{} members. Its estimated bound on a tail probability at least as small as \NumPNullThirtyFive{} somewhere in the family is \NumFamSmallBound.

\section{Confidence intervals and their scope}
\label{sm:intervals}

Calibration relates the measured spread to the nonnegative true speeds that could have produced it. A family of slope shapes is required. We obtain $\sigma_1$ from the logarithmic scale derivative of the parton-model $F_2$ for the central CT18 density~\cite{CT18} at $Q_c$. A symmetric difference in $\ln Q^2$ gives the derivative, whose mean is subtracted with the weights of Eq.~\eqref{eq:f2disc}. A nonnegative amplitude $A$ varies the spread while preserving shape and mean,
\begin{equation}
\begin{gathered}
F_2^{(A)}(x,Q^2)=F_2(x,Q_c^2)\left(\frac{Q^2}{Q_c^2}\right)^{\bar\sigma+A\,\sigma_1(x)},\\
\sum_iP_i\,\sigma_1(x_i)=0,\qquad
\sum_iP_i\,\sigma_1(x_i)^2=v_{\rm unit}^2,\\
v=A\,v_{\rm unit}.
\end{gathered}
\label{eq:belt}
\end{equation}
For each member, a Gaussian kernel density estimate with Scott's bandwidth supplies the likelihood ratios used to order its pseudo-data sets. Feldman-Cousins likelihood-ratio ordering gives~\cite{FeldmanCousins1998}
\begin{equation}
\begin{gathered}
\mathcal A_v=\left\{\hat v\ \middle|\ \frac{\mathcal P(\hat v\,|\,v)}{\max_{v'\ge0}\mathcal P(\hat v\,|\,v')}\ge c_v\right\},\\
\int_{\mathcal A_v}\mathcal P(\hat v\,|\,v)\,d\hat v=0.68,\qquad
\bigl\{v\ge0\ \big|\ \hat v_{\rm data}\in\mathcal A_v\bigr\}.
\end{gathered}
\label{eq:fc}
\end{equation}
The last set is the confidence set for $v$, and $\mathcal P(\hat v\,|\,v)$ is the sampling density of $\hat v$ at true speed $v$. The maximizing true speed is nonnegative. We sort the \NumBeltSets{} sample ratios from largest to smallest for every member, including zero. The threshold $c_v$ is the ratio at the smallest whole-number count reaching the stated acceptance fraction. This count fixes acceptance, with a larger fraction only for ties at $c_v$. The kernel estimate is not integrated to set acceptance, and the regions receive no isotonic adjustment or other smoothing.

Between members, the logarithm of the likelihood-ratio margin above its acceptance threshold is interpolated linearly in true speed. An observation outside the sampled estimator range takes the nearest sampled value. The lower endpoint is zero precisely when the zero member accepts the observation. All members of a belt share the same pseudo-data draws. The main-belt draws begin with those of the zero-spread comparison in Eq.~\eqref{eq:null}. The confidence set is never empty and is a single interval at the data values for all \NumNBelts{} belts.

The point estimate uses the isotonic median curve instead. It is the true speed whose median equals the observed estimator, or zero when the observation lies below the zero-member median. This inversion uses sample percentiles and is independent of the kernel density estimate. Coverage refers to the interval rule, not to this point estimate.

Table~\ref{tab:hera} gives calibrated estimates and interval endpoints averaged over \NumNBelts{} independent belts. Their variation determines the printed precision. At that precision, the endpoints and two higher-scale estimates agree with those of the main belt, whose coverage is tested below. The lowest-scale estimate is printed with the Monte Carlo standard deviation of its mean over the \NumNBelts{} belts. A halved or doubled kernel bandwidth moves the lowest-scale upper endpoint by up to \NumBandwidthShiftTenHi, also accounted for in the printed precision.

The calibration averages over uncertainty in $R_{L/T}$, using the nominal CT18 ratio~\cite{CT18} for the true reduced-cross-section surface. In each pseudo-data set, the factor $1+\NumRScaleSd\,z$ multiplies the ratio only in the inversion of Eq.~\eqref{eq:ftwoinv}. One standard normal draw $z$ is shared by the set, and the factor has lower bound \NumRScaleFloor{}. The chosen width \NumRScaleSd{} is not derived from a measurement of $F_L$. Belts and coverage samples use the same distribution, over which all quoted coverage probabilities are averaged. Coverage at a fixed longitudinal ratio has not been calculated.

Coverage is pooled for independent pseudo-data with the CT18 slope shape~\cite{CT18} over three scale groups and four estimators, the three-point derivative of Eq.~\eqref{eq:threepoint} under the measures $F_2\,dx$ and $F_2\,d\ln x$ and local linear and quadratic fits of $\ln F_2$ in $\ln Q^2$. At each $x$, the local fits use the five $Q^2$ levels nearest in $\ln Q^2$, including the central level. The member truths use four positive amplitudes in each of the twelve cells, with mean coverage \NumCoverageMean{} and minimum \NumCoverageWorst.

At a member truth, the accepted set of Eq.~\eqref{eq:fc} contains the truth with the acceptance fraction up to belt sampling. The tested interval is the smallest interval containing the accepted set, so it contains the truth at least as often. The midpoint truths and the other slope shapes therefore test the rule where its coverage is not fixed by the belt. The pooled mean and minimum are \NumCoverageMidMean{} and \NumCoverageMidWorst{} at the \NumCoverageMidN{} tested midpoint truths. The pointwise binomial standard deviation is \NumCoverageSdPoint, rising to \NumCoverageSdComb{} with belt sampling. Replacing the true slope by that of NNPDF4.0~\cite{NNPDF40} or the MSHT20 fit of Bailey et~al.~\cite{MSHT20} gives minimum coverage \NumCoverageGlobalShapesWorst{} in the tests.

The rejection threshold \NumPassThreshold{} is below the target by \NumPassMargin. At one point, the test cannot resolve undercoverage smaller than this margin. True coverage \NumCovTestLow{} or \NumCovTestHigh{} satisfies the single-point criterion with probability \NumPPassSixFive{} or \NumPPassSixSeven. The single-point criterion requires at least \NumCalKmin{} covered sets out of \NumCalNtrials{} pseudo-data sets per truth, the smallest count at or above the unrounded rejection threshold. Points for a given estimator and scale share belts and random draws, so they are correlated.

Coverage changes by at most \NumHalfSpacingCoverageDiff{} at the \NumHalfSpacingNTruths{} tested truths per cell when the member spacing is halved. The largest change occurs for the local linear fit at 10~GeV$^2$ and $A=\NumHalfSpacingMaxA$, where coverage rises from \NumHalfSpacingCoverageGrid{} to \NumHalfSpacingCoverageHalf. The acceptance region at \NumHalfSpacingMaxALo{} has two pieces, while that at \NumHalfSpacingMaxAHi{} has one. This test does not bound interpolation loss at untested truths between members. The data endpoints move by at most \NumHalfSpacingEndDiff{} when spacing is halved, and by at most \NumMemberAtEndDiff{} when a member is built at the endpoint itself.

Undercoverage can be large outside the tested global-fit class. Slopes linear in $x$, proportional to $\ln^2(1/x)$, proportional to $\ln(1/x)$, alternating in sign, and random give minimum coverages \NumCoverageOutsideX, \NumCoverageOutsideLnSq, \NumCoverageOutsideLn, \NumCoverageOutsideAlt, and \NumCoverageOutsideRandom. Of \NumOutsideN{} member truths, \NumOutsideBelow{} lie below the rejection threshold. Class S comprises the three global-fit shapes and slopes linear in $x$, $\ln(1/x)$, and $\ln^2(1/x)$, as listed in Table~\ref{tab:herasettings}. The hull over this class gives mean coverage \NumClassSMean{} and maximum \NumClassSMax{} on the global-fit shapes. Table~\ref{tab:hera} retains the global-fit assumption and does not claim coverage for this enlarged class.

An interval based on isotonic central percentiles, in which the zero-spread member accepts every estimate up to the upper end of its central 68 percent range, covers the zero-spread truth with probability \NumCoverageCentralZero{} averaged over estimator and scale cells. It differs from the likelihood-ratio interval used here. Re-estimating central $F_2$ and unit spread in each pseudo-data set changes coverage of the displayed derivative by at most \NumReestimatedMaxDiff{} in the smaller test of Table~\ref{tab:herasettings}. This is a paired difference at the member truths of the CT18 slope shape~\cite{CT18}, using \NumReestimatedSets{} sets per truth and \NumReestimatedBeltSets{} per member.

Noise-spread subtraction does not provide this calibration. A positive spread retains a rectification that depends on the true spread, and its positive quantiles can exclude zero even when the true spread vanishes. In the noise-subtraction procedure, the median speed over noise replicas drawn around a data set is reduced by the excess of the mean noisy speed over the true speed on the CT18 surface~\cite{CT18}. This procedure gives \NumOldProcZeroSpreadTen, \NumOldProcZeroSpreadThirtyFive, and \NumOldProcZeroSpreadFiveHundred{} at $Q^2=10$, 35, and 500~GeV$^2$ when averaged over pseudo-data sets with zero true spread.

At 10~GeV$^2$, the interval from the three-point derivative ends below the intervals from the local fits in $\ln Q^2$. The gap is \NumGapQuadTenMin{} to \NumGapQuadTenMax{} for the quadratic fit and \NumGapLinTenMin{} to \NumGapLinTenMax{} for the linear fit across the \NumNBelts{} belts and when the kernel bandwidth in the main belt is halved or doubled. This difference between estimators remains unresolved.

\section{Further tests of the structure-function speed}
\label{sm:heraresults}

The local linear and quadratic fits in $\ln Q^2$ exclude zero in their 68 percent Feldman-Cousins intervals at 10 and 35~GeV$^2$, with \NumOtherEstTailMax{} of the \NumBeltSets{} zero-spread pseudo-data sets of the main belt reaching the data value for each fit at each scale. The three-point derivative under $F_2\,d\ln x$ excludes zero at the 68 percent confidence level of its Feldman-Cousins intervals at both scales, with tail probability \NumPNullDlnxTen{} from Eq.~\eqref{eq:pval} and binomial standard deviation \NumPNullDlnxTenSd{} at 10~GeV$^2$, and \NumOtherEstTailMax{} sets reaching the data at 35~GeV$^2$.

The removal of $x=\NumLooWorstX$ changes the $F_2\,dx$ speed most among the \NumLooNPoints{} single-point removals at 35~GeV$^2$ and lowers it by \NumLooRelDrop{} percent, from \NumVDataThirtyFive{} to \NumLooV. This lowered speed is reached by \NumLooTailCount{} of \NumLooNrep{} sets on the zero-spread null rebuilt for the remaining points.

A power law on the same window gives
\begin{equation}
v_{F_2}=\left|\frac{d\lambda}{d\ln Q^2}\right|\operatorname{sd}_{F_2/Z_W}\!\left[\ln\frac1x\right].
\label{eq:ftwoexpect}
\end{equation}
The H1 fits of $F_2=c\,x^{-\lambda}$ at $x\le10^{-2}$ find a power rising linearly in $\ln Q^2$, with $d\lambda/d\ln Q^2=\NumHOneRate\pm\NumHOneRateStat\,(\mathrm{stat})\pm\NumHOneRateSyst\,(\mathrm{syst})$ for $Q^2\ge\NumHOneQSqMin$~GeV$^2$~\cite{H1rise2001}. Within this power-law form, the rate excludes a vanishing shape speed by \NumHOneRateSignif{} standard deviations for $x\le10^{-2}$. The intervals here measure how well the normalized-$F_2$ speed resolves that shape change without imposing the power law. The widths \NumSdXiTen{} and \NumSdXiThirtyFive{} of $\ln(1/x)$ with the weights $P_i$ of Eq.~\eqref{eq:f2disc} give speeds \NumExpectedVTen{} and \NumExpectedVThirtyFive{} at $Q^2=10$ and 35~GeV$^2$. At 35~GeV$^2$, this expectation lies below the 68 percent interval $[\NumVCalLoThirtyFive,\NumVCalHiThirtyFive]$.

The power law implies a slope linear in $\ln(1/x)$, which lies outside the global-fit class and inside class S of Sec.~\ref{sm:intervals}. At 35~GeV$^2$ the hull over class S, which contains the accepted set of every shape in that class, also lies above this expectation. Applying the H1 rate requires extrapolation beyond $x=10^{-2}$ at \NumBeyondHOneTen{} and \NumBeyondHOneThirtyFive{} data points, whose weights $P_i$ of Eq.~\eqref{eq:f2disc} sum to \NumBeyondHOneWeightTen{} and \NumBeyondHOneWeightThirtyFive{} percent at $Q^2=10$ and 35~GeV$^2$.

\begin{figure}[t]
\centering
\includegraphics[width=0.58\textwidth]{figures/v1/fig3_hera_vf2.pdf}
\caption{Speed of the HERA structure function under the $F_2\,dx$ measure. The scale groups are centered at $Q^2=10$, 35, and 500~GeV$^2$ in the \NumHeraEp{}~GeV $e^+p$ neutral-current data. Open circles give the data speeds, and full circles the median-calibrated estimates. Blue bars use Feldman-Cousins ordering~\cite{FeldmanCousins1998} with the CT18 slope shape~\cite{CT18} and nonnegative true speed. Estimates and endpoints are averaged over \NumNBelts{} independent belts. The endpoints equal those of the main belt at the precision printed in Table~\ref{tab:hera}. Hatched boxes enclose the central 68 percent of \NumBeltSets{} zero-spread pseudo-data sets, with a solid black line at the median. For visibility, full circles and bars lie left of the boxes, and open circles lie right. The groups cover different $x$ ranges, listed in Sec.~\ref{sm:estimator}. The points therefore do not describe scale evolution of one normalized density. Coverage is established only for the tested global-fit slope shapes, with nuisance averaging. The calibration uses a slope fixed in $\ln Q^2$ and does not test curvature of $\ln F_2$ in $\ln Q^2$. The plotting program was written with AI assistance (Appendix~\ref{app:ai} of the paper).}
\label{fig:hera}
\end{figure}

\section{Fitted-density derivatives and uncertainties}
\label{sm:fitmethods}

A fitted speed depends on both the density and its grid derivative. We differentiate a bicubic spline of the total momentum density through every node in $(\ln x,\ln Q)$ with respect to $\ln Q^2$. The normalization derivative is included before the slope is squared. The values read from the grid files reproduce the tabulated nonzero values to relative precision \NumParserMaxRel{} and the vanishing values to absolute precision \NumParserMaxAbsZero{} in $xf$ at the \NumParserNodes{} tested nodes. Refinement of the integration panels changes the speed by at most \NumQuadMaxRel{} relative at 2, 10, and 100~GeV.

The CT18 uncertainty~\cite{CT18} in Table~\ref{tab:fitted} of the paper combines the symmetric Hessian spread over \NumCTHessianPairs{} eigenvector pairs, rescaled from \NumCTHessianCL{} to 68 percent, with the coupling response in quadrature. This response uses the $\alpha_s(M_Z)=\NumAlphasLow$ and $\NumAlphasHigh$ sets, whose separation is also rescaled from \NumCTHessianCL{} to 68 percent. Table~\ref{tab:settings} of the paper lists these values. Coupling variation changes both the fitted shape and the explicit inverse-coupling factor in $\kappa$, and both changes are included. All \NumCTMembers{} members of the NNLO set of CT18~\cite{CT18} are positive on the scanned range used here.

As an interpolation comparison, we use a cubic spline in $\ln x$ at each tabulated scale and join them by local cubic Hermite interpolation in $\ln Q$. The speed changes by at most \NumInterpMaxPct{} percent at 2, 10, 100, and $10^4$~GeV, or \NumInterpOverFit{} of the fit uncertainty. This interpolation systematic is kept separate. At $Q=\NumInterpLowQ$~GeV, the shift is \NumInterpLowPct{} percent. The larger shift and the derivative dependence near the bottom threshold limit the precision of a low-scale fitted speed.

The window sensitivity exceeds the fit uncertainty at high scale. Lowering $x_{\min}$ from $10^{-6}$ to $10^{-9}$ changes the speed at $10^4$~GeV by $\NumXminSensTenTeV$ percent, $\NumXminOverFit$ times the relative fit uncertainty of $\NumFitUncPctTenTeV$ percent there, which Table~\ref{tab:fitted} of the paper prints rounded as an absolute uncertainty. Interpolation precision has not been established on the extended interval, so no precision is assigned to its speed.

The CT18 scan~\cite{CT18} at $\NumThresholdScanN$ scales from $\NumThresholdScanLo$ to $10^4$~GeV decreases between flavor thresholds. It rises once, by $\NumMbRise$ percent between the scan scales $\NumMbRiseQlo$ and $\NumMbRiseQhi$~GeV, which straddle $m_b$, when the bicubic-spline derivative is used for every fitted speed.

For CT18~\cite{CT18}, derivatives of the interpolation polynomial on neighboring scale segments give \NumKapBelowMb{} below the bottom threshold and \NumKapAboveMb{} above it, a rise of $\NumMbOneSidedStep$ percent. A one-sided derivative through adjacent scale points gives \NumKapBelowMbThreePt{} and \NumKapAboveMbThreePt, a rise of $\NumMbOneSidedStepThreePt$ percent. The three derivative prescriptions, including the bicubic-spline derivative of the windowed CT18 scan~\cite{CT18}, give rises from \NumMbRise{} to \NumMbOneSidedStep{} percent. A secant across the adjacent tabulation interval of the CT18 grid~\cite{CT18} on each side gives \NumKapBelowMbTwoPt{} and \NumKapAboveMbTwoPt, a change of $\NumMbOneSidedStepTwoPt$ percent. That secant is an interval average, not the derivative at its end. The CT18 grid~\cite{CT18} has a knot at $m_b$ but no separate scale subgrid, so the bicubic spline is smooth across the change of generator and its derivative depends on how the two sides are joined. The \NumMbRise{} percent rise in the windowed CT18 scan~\cite{CT18} differs from the full-interval LO step in Sec.~\ref{sec:markov} of the paper. Speeds near this threshold require an uncertainty for the derivative prescription.

The central CT18 band~\cite{CT18} in Fig.~\ref{fig:bound} of the paper is evaluated at the scan scales of Table~\ref{tab:settings} of the paper in each of its intervals and at 2 and 10~GeV, where it takes the values of Table~\ref{tab:fitted} of the paper. Only its relative uncertainty is interpolated linearly in $\ln Q$ between the stated uncertainty scales. To exclude the threshold neighborhood, the band stops at \NumBandFirstEnd{}~GeV, the last of the \NumThresholdScanN{} scan scales below $m_b=\NumMbCT$~GeV, and resumes at 10~GeV.

At small $x$, the input-pole approximation of Ellis, Kunszt and Levin~\cite{EllisKunsztLevin1994} relates the slope to the larger singlet anomalous dimension,
\begin{equation}
s(x,t)\simeq\frac{\alpha_s(t)}{2\pi}\,\gamma_+^{(0)}\!\bigl(1+\lambda(x,t)\bigr).
\label{eq:saddleslope}
\end{equation}
This lowest-order relation assumes leading logarithms, dominance of the larger eigenvalue, a slowly varying local exponent, and an input singularity to the right of the saddle point that dominates the inversion~\cite{EllisKunsztLevin1994}. The next paragraphs give the source equations and compare the approximation with the LO-kernel speed.

The input-pole relation~\cite{EllisKunsztLevin1994} follows from dominance of the larger eigenvalue in Eq.~(62) of the preprint version of Ref.~\cite{EllisKunsztLevin1994} and the input-pole evaluation of Eqs.~(76) and~(77) of that version~\cite{EllisKunsztLevin1994}. Equations~(101)--(103) of the preprint version~\cite{EllisKunsztLevin1994} give the quark-singlet relation. The saddle-point formula in Eqs.~(68)--(69) of the preprint version of Ref.~\cite{EllisKunsztLevin1994} is a different relation.

The input-pole approximation of Eq.~\eqref{eq:saddleslope} can be compared with the LO kernel on the same CT18 density~\cite{CT18}, with the flavor number of the fit at each scale, four at 2~GeV and five above $m_b$. It overstates the speed by factors \NumSaddleRatioTwo, \NumSaddleRatioTen, and \NumSaddleRatioHundred{} at 2, 10, and 100~GeV on the window of Eq.~\eqref{eq:fitwindow} of the paper. That window reaches $x=0.99$, outside the small-$x$ domain of the approximation. The factors are still \NumSaddleSmallRatioTwo, \NumSaddleSmallRatioTen, and \NumSaddleSmallRatioHundred{} on the separately normalized window $10^{-6}\le x\le10^{-2}$. The four-flavor calculation at 2~GeV gives a local exponent that falls to about \NumSaddleLocalExpTwo{} at $x=10^{-6}$, next to the pole of $\gamma_+$ at $N=1$, and a factor of \NumSaddleMidRatioTwo{} on $10^{-4}\le x\le10^{-2}$.

The slope variation in the region $x<10^{-2}$ of Sec.~\ref{sec:fitted} of the paper contributes more information than its momentum fraction alone would suggest. At $Q=10$~GeV, $x<10^{-4}$ contains \NumMomShareTenXFour{} percent of the momentum in the window and \NumFisherShareTenXFour{} percent of its Fisher information for CT18~\cite{CT18}. The HERA data used in the CT18 fit~\cite{CT18} lie at ``$Q>2$~GeV and $x>10^{-5}$'' (Sec.~II~C of Ref.~\cite{CT18}). The neutral-current $e^+p$ cross sections of the HERA combination~\cite{HERAcomb}, at the four proton beam energies, reach $x<10^{-4}$ only at $Q^2\le\NumHeraSmallxQsqMax$~GeV$^2$, so at $Q=10$~GeV they do not measure these $x$ directly. The CT18 density~\cite{CT18} there depends on the fitted input parametrization at small $x$ as well as on evolution from larger $x$. This partition of the fitted information does not locate the difference between perturbative orders.

The LO kernel acting on the same CT18 density~\cite{CT18}, with the flavor number of the fit at each scale, four at 2~GeV and five above $m_b$, gives windowed speeds $\NumKappaLOKernelTwo$, $\NumKappaLOKernelTen$, and $\NumKappaLOKernelHundred$ at 2, 10, and 100~GeV. This changes the derivative while holding the density fixed. LO evolution from the CT18 input~\cite{CT18} at 2~GeV changes the trajectory as well. It gives full-interval speeds $\NumKappaLOCurveTwo$, $\NumKappaLOCurveTen$, $\NumKappaLOCurveHundred$, and $\NumKappaLOCurveTenTeV$ at 2, 10, 100, and $10^4$~GeV.

At 2~GeV, the NNLO scale derivative and the LO kernel acting on the same CT18 density~\cite{CT18}, both normalized on $W$, give a difference of $\NumOrderPartTwo$ percent of the full-interval LO speed. The window restriction alone changes that LO speed by $\NumWindowPartTwo$ percent. At 2~GeV the LO trajectory starts from the continued and normalized CT18 input~\cite{CT18}, and its speeds on $W$ and on the full interval equal those of the LO kernel acting on the CT18 density~\cite{CT18}. At $10^4$~GeV the LO speed is that of this trajectory. The NNLO speed of CT18~\cite{CT18} on $W$ exceeds the windowed speed of the trajectory by $\NumOrderPartTenTeV$ percent of the full-interval speed of the trajectory, and the window restriction changes the trajectory speed by $\NumWindowPartTenTeV$ percent. Their near cancellation accounts for the close final values. The calculation does not assign the difference at 2~GeV to a momentum region or to terms of the higher-order kernels.

The central total density in the MSHT20 scan~\cite{MSHT20} from 2 to 10~GeV is negative somewhere in $10^{-6}\le x\le10^{-3}$ up to $\NumMSHTNegQ$~GeV and first positive throughout that range at $\NumMSHTPosQ$~GeV. A coarser scan of the whole window up to $10^4$~GeV finds no negative total density at any sampled scale above $\NumMSHTNegQ$~GeV.

\section{The resummed fitted pair}
\label{app:resummed}

A fit can accommodate changed evolution by changing its initial density. The ordered decomposition below separates input and kernel contributions to the fitted-speed shift.

The NNPDF3.1sx NNLO pair~\cite{BallResum2018} compares fixed order with next-to-leading logarithmic small-$x$ resummation (NLL$x$), which includes the next tower of inverse-momentum-fraction logarithms beyond the leading one. Both fits use the same data. They follow the NNPDF3.1 global analysis with a lower minimum $Q^2$ for deep-inelastic data and a cut on hadronic data where $\alpha_s(Q^2)\ln(1/x)$ exceeds a fixed value (Secs.~3.1 and~3.2 of Ref.~\cite{BallResum2018}). That analysis also gives a next-to-leading-order (NLO) pair, which is not used here. On $10^{-6}\le x\le\NumResWindowHi$, the speed shift of the NNLO pair is $\NumResObsTwo$ percent at 2~GeV and $\NumResObsHundred$ percent at 100~GeV.

The NNPDF3.1sx fixed-order and small-$x$ resummed fits~\cite{BallResum2018} differ in their fitted inputs and in the kernels that evolve them. The resummed fit also resums the deep-inelastic coefficient functions, including the massive ones in the deep-inelastic form of FONLL (fixed order plus next-to-leading logarithms) given by Forte, Laenen, Nason and Rojo~\cite{FONLLDIS2010}, and the heavy-quark matching conditions (Secs.~2.3 and~3.1 of Ref.~\cite{BallResum2018}). The input part $I_A$ defined below therefore also contains the response of the fit to these changes, while the matching also acts inside the resummed evolution above $m_b$. We compare the central members of the two fits on $10^{-6}\le x\le\NumResWindowHi$, where both are positive at every grid node. They are negative at some nodes above $x$ of about \NumSxNegXFixed{} for fixed order and \NumSxNegXRes{} for the resummed fit, at scales up to about \NumSxNegQFixed~GeV, on the window $W$ of Eq.~\eqref{eq:fitwindow} of the paper. The resummed fit uses the $Q_0\overline{\rm MS}$ scheme. Replica pairing by index is a statistical choice made here. No physical pairing is documented in Ref.~\cite{BallResum2018}.

Define the relative speed shift and its decomposition into input and kernel parts by
\begin{equation}
\begin{gathered}
\frac{\Delta\kappa}{\kappa}=\frac{\kappa[\text{NNLO+NLL}x]}{\kappa[\text{NNLO}]}-1,\\
\bigl(1+I_A\bigr)\bigl(1+K_A\bigr)=1+\frac{\Delta\kappa}{\kappa}.
\end{gathered}
\label{eq:resattrib}
\end{equation}
The input part $I_A$ compares the two fitted inputs evolved with the fixed-order kernel. The kernel part $K_A$ then changes the kernel while holding the resummed input fixed. The product retains the finite relative changes in this order.

To evolve the resummed input with the fixed-order kernel, we express its central member at the input scale as a weighted least-squares combination of fixed-order replicas on the grid nodes. Each node enters with weight $1/(\bar P+\NumResFitFloor)$, where $\bar P$ is the magnitude of the total momentum density $x\Sigma+xg$ at the node, averaged over the central members of the two fits. The weighted residuals are at most \NumResReconMax{} percent, with rms \NumResReconRms{} percent, over both species and all nodes. Linearity of evolution gives the same combination of those replicas at $Q$. This evolution uses the fixed-order grids. It combines an input in the $Q_0\overline{\rm MS}$ scheme with a fixed-order $\overline{\rm MS}$ kernel. Expanded to fixed order, the scheme-change factor is of order $\alpha_s^3$, so small-$x$ resummation in $Q_0\overline{\rm MS}$ can be matched directly to fixed-order NNLO in $\overline{\rm MS}$ (Sec.~2.1 of Ref.~\cite{BallResum2018}). This combination defines the decomposition and is not a resummed evolution.

\begin{table*}[t]
\caption{Central-member speed shift for the NNPDF3.1sx pair~\cite{BallResum2018}, evaluated on $[10^{-6},\NumResWindowHi]$. The observed shift is in percent. The last columns give the magnitude of the observed shift in units of the index-paired and independent-ensemble spreads. Both fits start at $Q_{\min}=\NumResFitInputQ$~GeV. The grid metadata of NNPDF3.1sx~\cite{BallResum2018} give $m_b=\NumResMb$~GeV, so the 5~GeV row lies \NumResDistMb~GeV above the bottom threshold, where a new scale subgrid begins. Its scale derivative depends on how the grid is interpolated across that boundary.}
\label{tab:resummed}
\begin{ruledtabular}
\begin{tabular}{cccc}
$Q\;(\mathrm{GeV})$ & Observed & \shortstack{$|$Observed shift$|$ /\\index-paired spread} & \shortstack{$|$Observed shift$|$ /\\independent-ensemble spread}\\
\hline
$2$ & \NumResObsTwo & \NumResObsOverSigIdxTwo & \NumResObsOverSigIndTwo\\
$3$ & \NumResObsThree & \NumResObsOverSigIdxThree & \NumResObsOverSigIndThree\\
$5$ & \NumResObsFive & \NumResObsOverSigIdxFive & \NumResObsOverSigIndFive\\
$10$ & \NumResObsTen & \NumResObsOverSigIdxTen & \NumResObsOverSigIndTen\\
$\NumResQThirty$ & \NumResObsThirty & \NumResObsOverSigIdxThirty & \NumResObsOverSigIndThirty\\
$100$ & \NumResObsHundred & \NumResObsOverSigIdxHundred & \NumResObsOverSigIndHundred\\
\end{tabular}
\end{ruledtabular}

\caption{Input and kernel contributions to the resummed-pair comparison. Contributions, index-paired spreads, and width terms are in percent. The shares are percentages of the observed shift. The shares are computed from unrounded values. The width term is the part $-\Delta\ln\operatorname{sd}_P(\xi)$ of the observed change of $\ln\kappa$, since $\kappa=|d\langle\xi\rangle/d\tau|/[\operatorname{sd}_P(\xi)\,(B/\kappa)]$ by Eq.~\eqref{eq:identity} of the paper. The kernel comparison keeps the resummed input fixed.}
\label{tab:attribution}
\begin{ruledtabular}
\begin{tabular}{ccccccc}
$Q\;(\mathrm{GeV})$ & $I_A$ & $K_A$ & Input share & Kernel share & Index-paired spread & Width term\\
\hline
$2$ & \NumResIATwo & \NumResKATwo & \NumResIAShareTwo & \NumResKAShareTwo & \NumResPairSpreadTwo & \NumResWidthTermTwo\\
$10$ & \NumResIATen & \NumResKATen & \NumResIAShareTen & \NumResKAShareTen & \NumResPairSpreadTen & \NumResWidthTermTen\\
$100$ & \NumResIAHundred & \NumResKAHundred & \NumResIAShareHundred & \NumResKAShareHundred & \NumResPairSpreadHundred & \NumResWidthTermHundred\\
\end{tabular}
\end{ruledtabular}
\end{table*}

The index-paired spread in Table~\ref{tab:resummed} is the sample standard deviation of the relative shifts between replica $r$ of each fit, with one less than the number of pairs in the denominator. Only indices for which both replicas are positive on the window enter. The same spread appears in Table~\ref{tab:attribution}. The independent-ensemble spread adds in quadrature the sample standard deviations of the speeds of all positive replicas in each fit, relative to the central speed. Neither prescription supplies the covariance of the two separately fitted ensembles.

Table~\ref{tab:attribution} gives the input and kernel parts of the fitted shift. The resummed input evolved with the fixed-order kernel accounts for \NumResIAShareTwo{} to \NumResIAShareHundred{} percent of the observed shift in the ordered decomposition of Eq.~\eqref{eq:resattrib}, with the central reconstruction of the resummed input. The error of the kernel part is tested only by the \NumResNVariants{} reconstruction variants described below. The kernel part runs from \NumResKATwo{} to \NumResKAHundred{} percent, which is $\NumResKAShareTwo$, $\NumResKAShareTen$, and $\NumResKAShareHundred$ percent of the observed shift at 2, 10, and 100~GeV. At $Q_{\min}=\NumResFitInputQ$~GeV the two densities in the kernel comparison coincide up to the input reconstruction, and only their kernels differ. The kernel part therefore need not vanish near that scale, so the input share near 100 percent at 2~GeV is not implied by the short evolution from $Q_{\min}$.

At each attribution scale the magnitude of the kernel part is below the rms weighted residual \NumResReconRms{} percent of the input reconstruction, whose residuals reach \NumResReconMax{} percent. These density residuals have not been carried through to the speeds, so they do not bound the error of $K_A$. The \NumResNVariants{} variants of the replica-basis evolution change the lower $x$ limit, the weights, and the singular-value cutoff. Over these variants the input share is \NumResIAShareVarLoTwo{} to \NumResIAShareVarHiTwo{}, \NumResIAShareVarLoTen{} to \NumResIAShareVarHiTen{}, and \NumResIAShareVarLoHundred{} to \NumResIAShareVarHiHundred{} percent at 2, 10, and 100~GeV. Over these variants $K_A$ keeps the observed sign at 2~GeV and the opposite sign at 100~GeV. At 10~GeV, the central kernel contribution \NumResKATen{} percent lies within the variant range \NumResKAVarLoTen{} to \NumResKAVarHiTen{} percent, so its sign there is undetermined. At every selected scale, the width term is the largest contribution and exceeds the magnitude of the drift term $\Delta\ln|d\langle\xi\rangle/d\tau|$.

The kernel part $K_B$, evaluated on the fixed-order input, differs from $K_A$ by at most \NumResKAKBMax{} percentage points at the attribution scales. The input part plus $K_B$ reproduces the observed shift within \NumResAddUpMax{} percentage points. Both values refer to the central configuration of the input reconstruction. The two differences reach \NumResKAKBVarMaxTwo{} and \NumResAddUpVarMaxTwo{} percentage points at 2~GeV and \NumResVarCheckMaxTen{} at 10~GeV over the \NumResNVariants{} reconstruction variants. Over these variants $K_B$ changes sign at 2 and 10~GeV. For the stated decomposition, the product identity remains Eq.~\eqref{eq:resattrib}. These assignments apply to this pair of fits, window, and scheme.

\section{The pole model}
\label{app:pole}

The pole truncation below gives a compound-Poisson law. Chao, Ward, and Ober~\cite{ChaoWardOber2012} studied this law and its Fisher information for electron-multiplying charge-coupled devices (Eqs.~(21) and~(22) of Ref.~\cite{ChaoWardOber2012}). Mortensen, Churchman, Spudich and Flyvbjerg~\cite{Mortensen2010} gave its density and logarithmic derivative (Eqs.~(135) and~(141) of the Supplementary Note of Ref.~\cite{Mortensen2010}). The pole model shows what the total momentum loss retains about the number of emissions, but its cumulants do not replace those of the full singlet matrix.

Each real emission adds a logarithmic momentum loss $\ell$ to $\xi$. The Mellin kernel generates the moments of those steps,
\begin{equation}
\Gamma_{ij}(2-u)=\int_0^1 dz\,\bigl[zP_{ij}(z)\bigr]\,e^{u\ell},
\qquad
\ell=\ln\frac1z .
\label{eq:mgf}
\end{equation}
The diagonal kernels are compensated distributions. The larger eigenvalue has the leading pole
\begin{equation}
\gamma_+^{(0)}(N)=\frac{2C_A}{N-1}+\operatorname{reg}(N),
\qquad
\operatorname{reg}(2)=-2C_A .
\label{eq:regzero}
\end{equation}
The zero eigenvalue at the momentum sum-rule point fixes the displayed value of the regular part.

The regular part is set to that value, so the normalized exponent is
\begin{equation}
\begin{gathered}
\Lambda_{\rm pole}(u)=\frac{2C_A}{2\pi b_0}\left(\frac{1}{1-u}-1\right)=\frac{r\,u}{1-u},\\
r=\frac{2C_A}{2\pi b_0}=\frac{12}{\beta_0}.
\end{gathered}
\label{eq:polecgf}
\end{equation}
Here $r$ is the emission rate. The process is compound Poisson, with exponential logarithmic steps. An input concentrated at zero loss gives
\begin{equation}
\begin{gathered}
\langle\xi\rangle=\nbar,\qquad
\operatorname{Var}(\xi)=2\nbar,\qquad
\nbar=r\zeta,\\
\mu_{\rm pole}=r,\qquad D_{\rm pole}=2r,\qquad\Lambda_{3,\rm pole}=6r .
\end{gathered}
\label{eq:cumulants}
\end{equation}
Equation~\eqref{eq:cumulants} gives $D_{\rm pole}/\mu_{\rm pole}=2$, compared with the full-matrix value \NumDoverMu. The constant regular part has none of the derivatives at $N=2$ retained by the full matrix. At $n_f=5$, the pole contributes \NumPoleShareDrift{} percent of the drift and \NumPoleShareDiffusion{} percent of the variance growth.

The probability law is
\begin{equation}
\rho(\xi,\zeta)=e^{-\nbar}\delta(\xi)+e^{-\nbar-\xi}\sqrt{\frac{\nbar}{\xi}}\,I_1\!\left(2\sqrt{\nbar\xi}\right).
\label{eq:density}
\end{equation}
Here $I_1$ is a modified Bessel function. The atom at zero represents no emission, and its changing weight contributes information together with the continuous density. The full LO law has a divergent soft-emission rate, no atom, and no finite emission count.

For positive loss the logarithmic slope is
\begin{widetext}
\begin{equation}
\frac{\d\ln\rho}{\d\zeta}=r\left[\sqrt{\frac{\xi}{\nbar}}\,\frac{I_0\bigl(2\sqrt{\nbar\xi}\bigr)}{I_1\bigl(2\sqrt{\nbar\xi}\bigr)}-1\right],
\qquad
\xi>0 .
\label{eq:logderiv}
\end{equation}
\end{widetext}
Define
\begin{equation}
\zeta I_{\zeta,\rm pole}=r\,f(\nbar),
\qquad
f(\nbar)=\frac{\nbar}{r^2}\left\langle\left(\frac{\d\ln\rho}{\d\zeta}\right)^2\right\rangle_\rho .
\label{eq:fdef}
\end{equation}
The expectation includes the atom, whose logarithmic derivative is minus the emission rate. The sum of the emission steps cannot contain more information about the rate than the emission count~\cite{ChaoWardOber2012}, so $f\le1$. The data-processing contraction of Ay, Jost, L\^e and Schwachh\"ofer~\cite{AJLS2015}, used in Appendix~\ref{app:markov} of the paper, gives the same bound, since given the count the sum of steps does not depend on $\zeta$. Evolution from $Q_0^2=2$~GeV$^2$ to $Q^2=10^4$~GeV$^2$, or $Q=100$~GeV, gives $f=\NumFNbarRef$ at $n_f=5$ and $\Lambda_{\rm QCD}=\NumLambdaQCD$~GeV. This count is the number of real steps in the model, not a final-state multiplicity.

At large evolution time,
\begin{equation}
I_{\zeta,\rm pole}=\frac{r}{2\zeta}+\frac{1}{8\zeta^2}+\cdots .
\label{eq:Iexpapp}
\end{equation}
The path length is
\begin{widetext}
\begin{equation}
\begin{gathered}
L(\nbar)=2\int_0^{\sqrt{\nbar}}\sqrt{f(w^2)}\,dw=\sqrt{2\nbar}+C-\frac{1}{4\sqrt{2\nbar}}+\cdots,\\
C=2\int_0^\infty\left[\sqrt{f(w^2)}-\frac{1}{\sqrt2}\right]dw .
\end{gathered}
\label{eq:length}
\end{equation}
\end{widetext}
Here $C=\NumPoleLengthC$.
The leading reduction from the information in the emission count comes from observing only the sum of the steps. It is a result for this model and does not give the full-matrix approach coefficient.

The model shares the mixed square-root dependence of the double-asymptotic scaling of De R\'ujula et~al.~\cite{DeRujula1974} and of Ball and Forte~\cite{BallForte1994}. The conventional one-loop treatment gives the damping constant and its ratio to the pole rate as
\begin{equation}
\Omega=\frac{11+2n_f/27}{\beta_0},
\qquad
\frac{r}{\Omega}=\frac{324}{297+2n_f}.
\label{eq:damping}
\end{equation}
The large-argument form of the normalized pole model is
\begin{equation}
P(x,Q^2)\sim\exp\!\left[2\sqrt{r\zeta\xi}-r\zeta\right]\times(\text{prefactor}).
\label{eq:das}
\end{equation}
Its damping rate is $r$, which differs from $\Omega$ in Eq.~\eqref{eq:damping}.

\section{Approach to the lower bound at large evolution time}
\label{sm:approach}

A changing width strengthens the bound by the amount left after its correlation with the mean has been removed. At large time, the approach coefficient depends on the mean drift, variance growth, and skewness growth together, not on variance growth alone.

The quadratic observable retains the width change left after accounting for the mean, as in Stein and Nossek~\cite{SteinNossek2017} and in Ito and Dechant~\cite{ItoDechant2020}. If the quadratic-moment assumptions, LO moment assumptions, and LO positivity assumption of Sec.~\ref{sec:density} of the paper hold, the ratio $R$ of Eq.~\eqref{eq:Rdef} of the paper obeys
\begin{equation}
\begin{gathered}
\liminf_{\zeta\to\infty}\zeta\,(R-1)\ge a=\frac{\bigl(D^2-\mu\Lambda_3\bigr)^2}{2\mu^2D^3}=\frac{D}{2\mu^2}\,\phi^2,\\
\phi=\frac{D^2-\mu\Lambda_3}{D^2}.
\end{gathered}
\label{eq:approachbound}
\end{equation}
At $n_f=5$, $a=\NumAapp$. The Gaussian value $D/(2\mu^2)=\NumAGauss$ is multiplied by $\phi^2=\NumRsq$. Equality in the asymptotic expansion requires the stronger hypothesis $H_E$, namely $I_\zeta-J_2=o(\zeta^{-2})$. Here $J_2$ is the information retained by $\xi$ and $\xi^2$ in Eq.~\eqref{eq:Jtwo} of the paper. The finite moment equations do not establish this hypothesis, which remains unproved.

The species contribution to the limiting width explains the small lower bound $a$. For $n_f>0$, the variance rate splits into the stationary jump moment $M_2$ of Eq.~\eqref{eq:memorydef} and a positive quark-gluon term,
\begin{equation}
\begin{gathered}
\gamma_+^{(0)\prime\prime}(2)=M_2+F_{qg},\\
F_{qg}=\frac{n_f\bigl(40\pi^2+11n_f-123\bigr)}{6\,(3n_f+16)^3}\\
\times\bigl(40\pi^2+29n_f-27\bigr)>0 .
\end{gathered}
\label{eq:memorysplit}
\end{equation}
At $n_f=5$, $F_{qg}=\NumFtwo$ per unit $\tau$. Continued exchange between quarks and gluons with different limiting means contributes to the width without changing the drift. Averaging over species before evolution defines a different process and gives the larger lower bound $a_0=\NumANoMem$. The comparison and its rates are derived below.

Evaluations at $\zeta$ of order a hundred for the tested inputs are consistent with the asymptotic coefficient. These times correspond to no physical scale. The highest scale plotted in the paper has $\zeta=\NumZetaTenTeV$. The last paragraphs of this section give the finite-scale values of $\zeta(R-1)$ and the large-time evaluations.

Table~\ref{tab:approachconst} gives the flavor dependence. The function $\phi$ vanishes at \NumRZeroOne{} and \NumRZeroTwo{} if $n_f$ is continued to a real parameter.
\begin{table}[t]
\caption{Approach coefficients for the fixed-flavor LO evolution, in the units of Table~\ref{tab:constants} of the paper.}
\label{tab:approachconst}
\begin{ruledtabular}
\begin{tabular}{lcccc}
Quantity & $n_f=3$ & $n_f=4$ & $n_f=5$ & $n_f=6$\\
\hline
$a$ coefficient in $\zeta$ & \NumAappNfThree & \NumAappNfFour & \NumAapp & \NumAappNfSix\\
$\phi$ dimensionless & \NumRNfThree & \NumRNfFour & \NumR & \NumRNfSix\\
$F_{qg}/\gamma_+^{(0)\prime\prime}(2)$ dimensionless & \NumFtwoOverDNfThree & \NumFtwoOverDNfFour & \NumFtwoOverD & \NumFtwoOverDNfSix\\
\end{tabular}
\end{ruledtabular}
\end{table}

The LO moment hierarchy, through fourth order, gives
\begin{equation}
\begin{gathered}
\chi_1'\to\mu,\qquad
\frac{\chi_2}{\zeta}\to D,\qquad
\chi_2'\to D,\\
\frac{\chi_3}{\zeta}\to\Lambda_3,\qquad
\frac{\chi_4}{\zeta^2}\to0 .
\end{gathered}
\label{eq:cumulantlimits}
\end{equation}
\par
\noindent The relaxation terms decay exponentially, multiplied by powers of $\zeta$. Substitution into Eq.~\eqref{eq:Rlow} of the paper gives Eq.~\eqref{eq:approachbound}, wherever the quadratic-moment assumptions hold.

Equality through this order requires the additional hypothesis $H_E$ defined above,
\begin{equation}
R=1+\frac{a}{\zeta}+o\!\left(\frac1\zeta\right)\qquad\text{under }H_E .
\label{eq:HE}
\end{equation}
The large-time calculations at the end of this section agree with this coefficient for the tested inputs.

The quark-gluon contribution to the width can be separated from the jump moments averaged over stationary momentum fractions,
\begin{widetext}
\begin{equation}
\begin{aligned}
M_k&=\frac{d^k}{du^k}\,(1,1)\,\Gamma(2-u)\,\langle\mathbf x\rangle^\infty\Big|_{u=0},\\
\langle\mathbf x\rangle^\infty&=\frac{(3n_f,\,16)^{\mathsf T}}{3n_f+16},\\
F_{qg}&=-2\bigl(c_q'(2)-c_g'(2)\bigr)\,C_q^\infty\\
&=2\bigl(c_q'(2)-c_g'(2)\bigr)\langle x\rangle_q^\infty\langle x\rangle_g^\infty\,\Delta\xi_\infty,\\
\Delta\xi_\infty&=\lim_{\tau\to\infty}\bigl(\langle\xi\rangle_g-\langle\xi\rangle_q\bigr).
\end{aligned}
\label{eq:memorydef}
\end{equation}
\end{widetext}
Here $M_k$ denotes stationary jump moments. The species moments in Appendix~\ref{app:cumulants} of the paper are $\Xi_{j,k}$ and $\mathbf\Xi_k$. The limiting mean separation is $\Delta\xi_\infty=\NumDeltaInf$, and the gluon-to-quark drift-rate ratio $c_g'(2)/c_q'(2)$ is \NumDgOverDq. Per unit $\tau$, the jump moments are $M_2=\NumMtwo$ and $M_3=\NumMthree$. The species separation gives the positive term $F_{qg}$ in Eq.~\eqref{eq:memorysplit}.

If the species are averaged before evolution, the same lower bound, evaluated for the species-averaged process, is
\begin{equation}
a_0=2\pi b_0\,\frac{\bigl(M_2^2-\mu_\tau M_3\bigr)^2}{2\mu_\tau^2M_2^3},
\qquad
\mu_\tau=2\pi b_0\,\mu .
\label{eq:anomem}
\end{equation}
Its value is $a_0=\NumANoMem{}$, compared with the lower bound $a=\NumAapp{}$ for the coupled process.

For the proton-like input, $\zeta(R-1)$ is \NumZetaRminusOneATwo, \NumZetaRminusOneATen, \NumZetaRminusOneAHundred, and \NumZetaRminusOneATenTeV{} at 2, 10, 100, and $10^4$~GeV. Even the last scale, with $\zeta=\NumZetaTenTeV$, lies below the large-$\zeta$ regime required for the approach coefficient of Eq.~\eqref{eq:approachbound}.

The large-time calculation uses $x\Sigma=\NumInTOneXq\,\mathcal B_{\NumInTOneQa,3}$ with $xg=\NumInTOneXg\,\mathcal B_{\NumInTOneGa,5}$, and $x\Sigma=\NumInTTwoXq\,\mathcal B_{\NumInTTwoQa,4}$ with $xg=\NumInTTwoXg\,\mathcal B_{\NumInTTwoGa,7}$. A third input puts all momentum in a quark at $x=1$. A cubic polynomial in $1/\zeta$ through $\zeta(R-1)$ at $\zeta=\NumFitZetaOne$, \NumFitZetaTwo, \NumFitZetaThree, and \NumFitZetaFour{} gives constant terms \NumFourPtTOne, \NumFourPtTTwo, and \NumFourPtPQ. The matrix derivatives give \NumAappSeven. The fit assumes integer powers of $1/\zeta$. For the proton-like input, $\zeta(R-1)=\NumZetaRZetaOneTwoEight$ at $\zeta=\NumZetaLargeEval$. Already at $\zeta=8$, $\log_{10}(Q/\mathrm{GeV})$ is about $\NumLogQZetaEight$ for $Q_0^2=2$~GeV$^2$ and $\Lambda_{\rm QCD}=\NumLambdaQCD$~GeV. These evaluations concern the asymptotic coefficient with the large-time scope stated above, and provide no precision formula for the finite-scale curves.
Table~\ref{tab:largetime} gives the large-time settings.
\begin{table}[t]
\caption{Settings of the large-time evaluations.}
\label{tab:largetime}
\begin{ruledtabular}
\begin{tabular}{ll}
Setting & Value\\
\hline
Large-time coefficient fit & $\zeta=\NumFitZetaOne,\ \NumFitZetaTwo,\ \NumFitZetaThree,\ \NumFitZetaFour$\\
Proton-like large-time evaluation & $\zeta=\NumZetaLargeEval$\\
Scale-growth illustration & $\zeta=8$\\
\end{tabular}
\end{ruledtabular}
\end{table}

\section{Input scan and path lengths}
\label{sm:scan}

The input scan varies one beta term per species, $x\Sigma=f_q\mathcal B_{a_q,b_q}$ and $xg=(1-f_q)\mathcal B_{a_g,b_g}$, with $\mathcal B_{a,b}$ defined in Appendix~\ref{app:methods} of the paper. The grid is $a_q\in\{\NumScanGridAqOne,\NumScanGridAqTwo,0,\NumScanGridAqFour,\NumScanGridAqFive\}$, $b_q\in\{3,5\}$, $a_g\in\{\NumScanGridAgOne,\NumScanGridAgTwo,0,\NumScanGridAgFour,\NumScanGridAgFive\}$, $b_g\in\{4,6\}$, and $f_q\in\{\NumScanGridFqOne,\NumScanGridFqTwo\}$, giving \NumScanN{} inputs. Evolution uses LO, fixed $n_f=5$, one-loop running, $Q_0^2=2$~GeV$^2$, and $\Lambda_{\rm QCD}=\NumLambdaQCD$~GeV. Each input is evaluated at every scale with two double-precision settings of the Talbot inversion, and the minimum and maximum at each scale are recomputed at higher working precision. The settings agree at the displayed precision, with positive species densities at all retained nodes and finite positive information.

\begin{table}[t]
\caption{Squared mean-bound ratio $(B/\kappa)^2$ at $Q_0$ ($Q_0^2=2$~GeV$^2$), 2, 10, 100, and $10^4$~GeV over the \NumScanN{} LO inputs defined in Sec.~\ref{sm:scan}, with $\Lambda_{\rm QCD}=\NumLambdaQCD$~GeV. Each row gives the minimum, median, and maximum at its scale. These ranges concern this grid and fixed five-flavor one-loop evolution.}
\label{tab:inputscan}
\begin{ruledtabular}
\begin{tabular}{cccc}
$Q\;(\mathrm{GeV})$ & Minimum & Median & Maximum\\
\hline
$Q_0$ & \NumScanMinQZero & \NumScanMedianQZero & \NumScanMaxQZero\\
$2$ & \NumScanMinTwo & \NumScanMedianTwo & \NumScanMaxTwo\\
$10$ & \NumScanMinTen & \NumScanMedianTen & \NumScanMaxTen\\
$100$ & \NumScanMinHundred & \NumScanMedianHundred & \NumScanMaxHundred\\
$10^4$ & \NumScanMinTenTeV & \NumScanMedianTenTeV & \NumScanMaxTenTeV\\
\end{tabular}
\end{ruledtabular}
\end{table}

Table~\ref{tab:inputscan} gives the ranges plotted as bars in Fig.~\ref{fig:bound} of the paper. The minimum at $Q_0$ belongs to an input whose quark and gluon densities both vanish at small $x$. At 10~GeV, \NumScanCountNinetyTen{} of the \NumScanN{} inputs have $(B/\kappa)^2\ge0.9$, and all do at 100 and $10^4$~GeV. From $Q_0$ to $10^4$~GeV the minimum rises from \NumScanMinQZero{} to \NumScanMinTenTeV{}, and the maximum is lower at $10^4$~GeV than at $Q_0$, so the range narrows. Equality is not approached at these scales.

\begin{table}[t]
\caption{Dimensionless path lengths and lower bounds for five LO model inputs from $Q_0^2=2$~GeV$^2$ to $Q=10^4$~GeV. $L$ is the length of the LO path. The distance $D_{\rm FR}$ between its end densities, Eq.~\eqref{eq:dfr} of the paper, and the integral $\int B\,d\tau$ of the lower bound are lower bounds on $L$. The inputs are defined in Appendix~\ref{app:methods} of the paper and use fixed $n_f=5$ and one-loop running with $\Lambda_{\rm QCD}=\NumLambdaQCD$~GeV. The last column is the length of the reweighting path through the input density, ending at the same distance $D_{\rm FR}$ from that input as the LO end density. Its endpoint is generally a different density. Percent excesses quoted in the paper are computed before rounding.}
\label{tab:pathlengths}
\begin{ruledtabular}
\begin{tabular}{lcccc}
Input & $L$ & $D_{\rm FR}$ & $\int B\,d\tau$ & $L_{\rm tilt}$\\
\hline
Proton-like & \NumGeoLA & \NumGeoDA & \NumGeoBA & \NumGeoTiltLA\\
Steep & \NumGeoLSteep & \NumGeoDSteep & \NumGeoBSteep & \NumGeoTiltLSteep\\
Valence-like & \NumGeoLValence & \NumGeoDValence & \NumGeoBValence & \NumGeoTiltLValence\\
Hard-quark, steep-gluon & \NumGeoLHardqSteepg & \NumGeoDHardqSteepg & \NumGeoBHardqSteepg & \NumGeoTiltLHardqSteepg\\
Soft-quark, hard-gluon & \NumGeoLSoftqHardg & \NumGeoDSoftqHardg & \NumGeoBSoftqHardg & \NumGeoTiltLSoftqHardg\\
\end{tabular}
\end{ruledtabular}
\end{table}

Table~\ref{tab:pathlengths} compares the length with the distance between the end densities and the integrated mean bound. For the proton-like input, the squared geodesic curvature $k^2$ of the LO path, Eq.~\eqref{eq:curvature} of the paper, is \NumGeoCurvLOTwoA, \NumGeoCurvLOTenA, \NumGeoCurvLOHundredA, and \NumGeoCurvLOTenTeVA{} at 2, 10, 100, and $10^4$~GeV. The reweighting path through the same density has $k_{\rm tilt}^2$ of Eq.~\eqref{eq:tiltlength} of the paper equal to \NumGeoCurvTiltTwoA, \NumGeoCurvTiltTenA, \NumGeoCurvTiltHundredA, and \NumGeoCurvTiltTenTeVA{}, respectively. Section~\ref{sec:bound}~C of the paper gives the distances of the proton-like and steep end densities from their reweighting families.

The half-deficit point of the valence-like input quoted in Sec.~\ref{sec:bound}~A of the paper is found by a bracketed root calculation on the evolved deficit. Appendix~\ref{app:path} of the paper gives the leading small-$\tau$ law and its constants.

\FloatBarrier
\begin{thebibliography}{17}
\bibitem{HERAcomb}
H. Abramowicz, et al. (H1 and ZEUS Collaborations),
\emph{Combination of measurements of inclusive deep inelastic ${e^{\pm }p}$ scattering cross sections and QCD analysis of HERA data},
Eur.Phys.J.C \textbf{75}, 580 (2015). \href{https://doi.org/10.1140/epjc/s10052-015-3710-4}{doi:\nolinkurl{10.1140/epjc/s10052-015-3710-4}}.

\bibitem{BallResum2018}
Richard D. Ball, Valerio Bertone, Marco Bonvini, Simone Marzani, Juan Rojo, Luca Rottoli,
\emph{Parton distributions with small-x resummation: evidence for BFKL dynamics in HERA data},
Eur.Phys.J.C \textbf{78}, 321 (2018). \href{https://doi.org/10.1140/epjc/s10052-018-5774-4}{doi:\nolinkurl{10.1140/epjc/s10052-018-5774-4}}.

\bibitem{CT18}
Tie-Jiun Hou, et al.,
\emph{New CTEQ global analysis of quantum chromodynamics with high-precision data from the LHC},
Phys.Rev.D \textbf{103}, 014013 (2021). \href{https://doi.org/10.1103/PhysRevD.103.014013}{doi:\nolinkurl{10.1103/PhysRevD.103.014013}}.

\bibitem{FeldmanCousins1998}
Gary J. Feldman, Robert D. Cousins,
\emph{Unified approach to the classical statistical analysis of small signals},
Phys.Rev.D \textbf{57}, 3873--3889 (1998). \href{https://doi.org/10.1103/PhysRevD.57.3873}{doi:\nolinkurl{10.1103/PhysRevD.57.3873}}.

\bibitem{H1rise2001}
C. Adloff, et al. (H1 Collaboration),
\emph{On the rise of the proton structure function F$_2$ towards low $x$},
Phys.Lett.B \textbf{520}, 183--190 (2001). \href{https://doi.org/10.1016/S0370-2693(01)01074-7}{doi:\nolinkurl{10.1016/S0370-2693(01)01074-7}}.

\bibitem{AltarelliMartinelli1978}
Guido Altarelli, G. Martinelli,
\emph{Transverse Momentum of Jets in Electroproduction from Quantum Chromodynamics},
Phys.Lett.B \textbf{76}, 89--94 (1978). \href{https://doi.org/10.1016/0370-2693(78)90109-0}{doi:\nolinkurl{10.1016/0370-2693(78)90109-0}}.

\bibitem{NNPDF40}
Richard D. Ball, et al. (NNPDF Collaboration),
\emph{The path to proton structure at 1\% accuracy},
Eur.Phys.J.C \textbf{82}, 428 (2022). \href{https://doi.org/10.1140/epjc/s10052-022-10328-7}{doi:\nolinkurl{10.1140/epjc/s10052-022-10328-7}}.

\bibitem{MSHT20}
S. Bailey, T. Cridge, L.A. Harland-Lang, A.D. Martin, R.S. Thorne,
\emph{Parton distributions from LHC, HERA, Tevatron and fixed target data: MSHT20 PDFs},
Eur.Phys.J.C \textbf{81}, 341 (2021). \href{https://doi.org/10.1140/epjc/s10052-021-09057-0}{doi:\nolinkurl{10.1140/epjc/s10052-021-09057-0}}.

\bibitem{EllisKunsztLevin1994}
R. Keith Ellis, Z. Kunszt, E.M. Levin,
\emph{The Evolution of parton distributions at small x},
Nucl.Phys.B \textbf{420}, 517--549 (1994), preprint FERMILAB-PUB-93/350-T. \href{https://doi.org/10.1016/0550-3213(94)90076-0}{doi:\nolinkurl{10.1016/0550-3213(94)90076-0}}.
Erratum: Nucl.Phys.B \textbf{433}, 498 (1995). \href{https://doi.org/10.1016/0550-3213(94)00514-F}{doi:\nolinkurl{10.1016/0550-3213(94)00514-F}}.

\bibitem{FONLLDIS2010}
Stefano Forte, Eric Laenen, Paolo Nason, Juan Rojo,
\emph{Heavy quarks in deep-inelastic scattering},
Nucl.Phys.B \textbf{834}, 116--162 (2010). \href{https://doi.org/10.1016/j.nuclphysb.2010.03.014}{doi:\nolinkurl{10.1016/j.nuclphysb.2010.03.014}}. \href{https://arxiv.org/abs/1001.2312}{arXiv:1001.2312}.

\bibitem{ChaoWardOber2012}
Jerry Chao, E. Sally Ward, Raimund J. Ober,
\emph{Fisher information matrix for branching processes with application to electron-multiplying charge-coupled devices},
Multidim.Syst.Signal Process. \textbf{23}, 349--379 (2012). \href{https://doi.org/10.1007/s11045-011-0150-7}{doi:\nolinkurl{10.1007/s11045-011-0150-7}}.

\bibitem{Mortensen2010}
Kim I. Mortensen, L. Stirling Churchman, James A. Spudich, Henrik Flyvbjerg,
\emph{Optimized localization analysis for single-molecule tracking and super-resolution microscopy},
Nature Meth. \textbf{7}, 377--381 (2010). \href{https://doi.org/10.1038/nmeth.1447}{doi:\nolinkurl{10.1038/nmeth.1447}}.

\bibitem{AJLS2015}
Nihat Ay, J\"urgen Jost, H\^ong V\^an L\^e, Lorenz Schwachh\"ofer,
\emph{Information geometry and sufficient statistics},
Probab.Theory Relat.Fields \textbf{162}, 327--364 (2015). \href{https://doi.org/10.1007/s00440-014-0574-8}{doi:\nolinkurl{10.1007/s00440-014-0574-8}}.

\bibitem{DeRujula1974}
A. De R\'ujula, S.L. Glashow, H. David Politzer, S.B. Treiman, Frank Wilczek, A. Zee,
\emph{Possible non-Regge behavior of electroproduction structure functions},
Phys.Rev.D \textbf{10}, 1649 (1974). \href{https://doi.org/10.1103/PhysRevD.10.1649}{doi:\nolinkurl{10.1103/PhysRevD.10.1649}}.

\bibitem{BallForte1994}
Richard D. Ball, Stefano Forte,
\emph{Double asymptotic scaling at HERA},
Phys.Lett.B \textbf{335}, 77--86 (1994). \href{https://doi.org/10.1016/0370-2693(94)91561-X}{doi:\nolinkurl{10.1016/0370-2693(94)91561-X}}.

\bibitem{SteinNossek2017}
Manuel S. Stein, Josef A. Nossek,
\emph{A Pessimistic Approximation for the Fisher Information Measure},
IEEE Trans.Signal Process. \textbf{65}, 386--396 (2017). \href{https://doi.org/10.1109/TSP.2016.2617824}{doi:\nolinkurl{10.1109/TSP.2016.2617824}}.

\bibitem{ItoDechant2020}
Sosuke Ito, Andreas Dechant,
\emph{Stochastic Time Evolution, Information Geometry, and the Cram\'er-Rao Bound},
Phys.Rev.X \textbf{10}, 021056 (2020). \href{https://doi.org/10.1103/PhysRevX.10.021056}{doi:\nolinkurl{10.1103/PhysRevX.10.021056}}.

\end{thebibliography}
\end{document}


==> anc/plan/A25/calc/a25_lo.py <==
#!/usr/bin/env python3
"""LO singlet solver for the theory checks of plan/A25/research/theory (T1-T3).

Conventions copied from plan/story/chain/check/ck_num.py and checked against its stored tables:
LO singlet kernel Gamma(N) at n_f = 5, one-loop clock tau = 6 zeta/23, Lambda = 0.2 GeV, Q0^2 = 2 GeV^2,
species transforms F_j(N) = int_0^1 x^(N-2) P_j dx = Laplace transform in s = N - 2 of rho_j(xi) = x P_j(x).
Fixed-Talbot inversion in xi (Abate-Valko). Returned per node:
  rho, d_tau rho, d_tau^2 rho, d_xi rho, d_xi d_tau rho   (sums over the two species, plus species parts).
d_xi rho has transform (N-2) F(N) because rho(xi = 0) = 0 (every input has (1-x)^b with b >= 3).

Environment: DPS (default 50), MT (Talbot terms, default 48), NGL (Gauss-Legendre nodes per panel, 24).
"""
import os
import mpmath as mp
import numpy as np

DPS = int(os.environ.get("DPS", "50"))
MT = int(os.environ.get("MT", "48"))
NGL = int(os.environ.get("NGL", "24"))
mp.mp.dps = DPS
NF = 5

INPUTS = {
    "A": ([("0.38", "0.5", 3), ("0.20", "-0.15", 7)], [("0.42", "-0.1", 5)]),
    "steep": ([("0.30", "0.6", 3), ("0.25", "-0.35", 7)], [("0.45", "-0.4", 5)]),
    "valence": ([("0.70", "0.7", 3)], [("0.30", "0.5", 5)]),
    "hardq_steepg": ([("0.55", "1", 3)], [("0.45", "-0.45", 8)]),
    "softq_hardg": ([("0.30", "-0.3", 7)], [("0.70", "1", 4)]),
    # variants used only in T3 to vary the small-x exponent of the valence-like input
    "valence_g07": ([("0.70", "0.7", 3)], [("0.30", "0.7", 5)]),
    "valence_g03": ([("0.70", "0.7", 3)], [("0.30", "0.3", 5)]),
}


def terms(name):
    q, g = INPUTS[name]
    cv = lambda L: [(mp.mpf(c), mp.mpf(a), int(b)) for c, a, b in L]
    return cv(q), cv(g)


def beta_int(z, b):
    """B(z, b+1) for integer b = b!/(z (z+1) ... (z+b))."""
    p = mp.mpf(1)
    for k in range(b + 1):
        p *= (z + k)
    return mp.factorial(b) / p


def F0(N, name):
    Q, G = terms(name)
    fq = sum(c * beta_int(N - 1 + a, b) / beta_int(a + 1, b) for c, a, b in Q)
    fg = sum(c * beta_int(N - 1 + a, b) / beta_int(a + 1, b) for c, a, b in G)
    return fq, fg


def Gamma(N, nf=NF):
    CF = mp.mpf(4) / 3
    CA = mp.mpf(3)
    S = mp.digamma(N + 1) + mp.euler
    qq = CF * (mp.mpf(3) / 2 + 1 / (N * (N + 1)) - 2 * S)
    qg = nf * (N**2 + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N**2 + N + 2) / (N * (N**2 - 1))
    gg = 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S) + (11 * CA - 2 * nf) / 6
    return qq, qg, gq, gg


def evolved(N, tau, name):
    """(Fq, Fg, dFq, dFg, d2Fq, d2Fg) at complex N: exp(tau Gamma) F0 and its tau derivatives."""
    qq, qg, gq, gg = Gamma(N)
    m = (qq + gg) / 2
    d = mp.sqrt(((qq - gg) / 2)**2 + qg * gq)
    ch = mp.cosh(tau * d)
    sh = tau if abs(d) < mp.mpf(10)**(-DPS // 2) else mp.sinh(tau * d) / d
    e = mp.exp(tau * m)
    U11 = e * (ch + sh * (qq - m)); U12 = e * sh * qg
    U21 = e * sh * gq;              U22 = e * (ch + sh * (gg - m))
    fq, fg = F0(N, name)
    Fq = U11 * fq + U12 * fg; Fg = U21 * fq + U22 * fg
    dq = qq * Fq + qg * Fg; dg = gq * Fq + gg * Fg
    d2q = qq * dq + qg * dg; d2g = gq * dq + gg * dg
    return Fq, Fg, dq, dg, d2q, d2g


def transforms(N, tau, name):
    """[rho, d_tau rho, d_tau^2 rho, d_xi rho, d_xi d_tau rho, rho_q, rho_g, d_tau rho_q, d_tau rho_g]."""
    Fq, Fg, dq, dg, d2q, d2g = evolved(N, tau, name)
    s = N - 2
    return [Fq + Fg, dq + dg, d2q + d2g, s * (Fq + Fg), s * (dq + dg), Fq, Fg, dq, dg]


def talbot(xi, tau, name, M=None):
    M = M or MT
    r = 2 * mp.mpf(M) / (5 * xi)
    v = transforms(2 + r, tau, name)
    out = [mp.re(vi) * mp.exp(r * xi) / 2 for vi in v]
    for k in range(1, M):
        th = k * mp.pi / M
        cot = mp.cot(th)
        s = r * th * (cot + 1j)
        sig = th + (th * cot - 1) * cot
        v = transforms(2 + s, tau, name)
        w = mp.exp(xi * s) * (1 + 1j * sig)
        for i in range(len(out)):
            out[i] += mp.re(w * v[i])
    return [o * r / M for o in out]


def panels(xmax, ngl=None):
    ngl = ngl or NGL
    br = [mp.mpf(0), mp.mpf("0.01"), mp.mpf("0.05"), mp.mpf("0.2"), mp.mpf("0.5"), mp.mpf(1)]
    x = mp.mpf(1)
    while x < 20:
        x += mp.mpf("0.5"); br.append(x)
    while x < 40:
        x += 1; br.append(x)
    while x < xmax:
        x += 2; br.append(x)
    t, w = np.polynomial.legendre.leggauss(ngl)
    nodes = []
    for a, b in zip(br[:-1], br[1:]):
        for ti, wi in zip(t, w):
            nodes.append(((a + b) / 2 + (b - a) / 2 * mp.mpf(float(ti)), (b - a) / 2 * mp.mpf(float(wi))))
    return nodes


def _work(args):
    xi, tau, name, dps, mt = args
    mp.mp.dps = dps
    return [str(v) for v in talbot(mp.mpf(xi), mp.mpf(tau), name, mt)]


def table(tau, name, xmax, pool, ngl=None, dps=None, mt=None):
    """density table; the valence-like inputs need dps = 100, mt = 96 (inversion noise at large xi otherwise)."""
    dps = dps or DPS; mt = mt or MT
    mp.mp.dps = dps
    nodes = panels(xmax, ngl)
    vals = pool.map(_work, [(str(x), str(tau), name, dps, mt) for x, _ in nodes], chunksize=4)
    vals = [[mp.mpf(v) for v in row] for row in vals]
    return nodes, vals


def measures(nodes, vals):
    """Fisher information, moments, mean bound, geodesic curvature, zero-bias identity, on the node set."""
    xs = [n[0] for n in nodes]; ws = [n[1] for n in nodes]
    rho = [v[0] for v in vals]; d1 = [v[1] for v in vals]; d2 = [v[2] for v in vals]
    dx = [v[3] for v in vals]; dxt = [v[4] for v in vals]
    S = lambda f: mp.fsum(ws[i] * f(i) for i in range(len(xs)))
    o = {}
    o["norm"] = S(lambda i: rho[i])
    o["int_d1"] = S(lambda i: d1[i])
    o["int_d2"] = S(lambda i: d2[i])
    o["nonpos"] = sum(1 for r in rho if r <= 0)
    pos = lambda i: rho[i] > 0
    s = [d1[i] / rho[i] if pos(i) else mp.mpf(0) for i in range(len(xs))]
    I = S(lambda i: d1[i] * s[i]); o["I"] = I; o["kappa"] = mp.sqrt(I)
    m = S(lambda i: xs[i] * rho[i]); o["mean"] = m
    V = S(lambda i: (xs[i] - m)**2 * rho[i]); o["var"] = V
    dr = S(lambda i: xs[i] * d1[i]); o["drift"] = dr
    o["B"] = abs(dr) / mp.sqrt(V); o["corr2"] = o["B"]**2 / I
    o["beta"] = dr / V
    # geodesic curvature on the sphere of radius 2: w = q - s^2/2 + I/2, q = d_tau^2 rho / rho
    w = [(d2[i] / rho[i] - s[i]**2 / 2 + I / 2) if pos(i) else mp.mpf(0) for i in range(len(xs))]
    o["mean_w"] = S(lambda i: rho[i] * w[i])
    w2 = S(lambda i: rho[i] * w[i]**2); ws_ = S(lambda i: rho[i] * w[i] * s[i])
    o["ws"] = ws_
    o["k2"] = (w2 - ws_**2 / I) / I**2
    # zero-bias identity: beta = int (d_xi s) T dxi / Var, T(xi) = int_xi^inf (eta - m) rho
    o["lam_tau"] = [(dxt[i] / rho[i] - d1[i] * dx[i] / rho[i]**2) if pos(i) else mp.mpf(0) for i in range(len(xs))]
    # T at nodes by cumulative quadrature is awkward; use T(xi) = -int_0^xi (eta - m) rho d eta and Gauss nodes
    # evaluated through integration by parts form: int s'(xi) T dxi = int s (xi - m) rho dxi + boundary terms (zero)
    o["s"] = s; o["xs"] = xs; o["ws_nodes"] = ws; o["rho"] = rho
    return o


def mellin_M(N, tau, name):
    v = evolved(N, tau, name)
    return v[0] + v[1], v[2] + v[3]


def cumulants(tau, name, n=4):
    """cumulants of xi under P and tau-derivative of the first two, from K(u) = ln M(2-u, tau)."""
    K = lambda u: mp.log(mellin_M(2 - u, tau, name)[0])
    ks = [mp.diff(K, 0, k) for k in range(1, n + 1)]
    Kt = lambda u: (lambda MM: MM[1] / MM[0])(mellin_M(2 - u, tau, name))
    dks = [mp.diff(Kt, 0, k) for k in range(1, 3)]
    return ks, dks


def zeta_of_Q(Q):
    T0 = mp.log(mp.mpf(2) / mp.mpf("0.2")**2); T = mp.log(mp.mpf(Q)**2 / mp.mpf("0.2")**2)
    return mp.log(T / T0)


def tau_of_Q(Q):
    return 6 * zeta_of_Q(Q) / 23


==> anc/plan/A25/calc/a25_path.json <==
{
 "program": "plan/A25/calc/a25_path.py",
 "program_sha256": "371c87fd79e17ef5dad30fc2feefbd585bf93c319164f4fc57b967c03804dec2",
 "MUT": "NONE",
 "mutation": null,
 "stages": [
  "controls",
  "H",
  "C",
  "D"
 ],
 "date": "2026-10-20 03:34",
 "solver": {
  "file": "plan/A25/calc/a25_lo.py",
  "sha256": "31802a9046e3772038871fdc8a4007646d8712910c4aa4848702e1a12caa9e2d",
  "copied_from": "plan/A25/research/theory/lo.py",
  "source_sha256_at_copy": "31802a9046e3772038871fdc8a4007646d8712910c4aa4848702e1a12caa9e2d",
  "source_sha256_now": "31802a9046e3772038871fdc8a4007646d8712910c4aa4848702e1a12caa9e2d",
  "module_defaults_DPS_MT_NGL": [
   50,
   48,
   24
  ]
 },
 "conventions": "LO singlet, n_f = 5 fixed, one-loop coupling, Lambda = 0.2 GeV, Q0^2 = 2 GeV^2, tau = 6 zeta/23; inputs of a25_lo.INPUTS (App. G)",
 "settings": {
  "A": {
   "digits": 50,
   "talbot_terms": 48,
   "xi_max": 110,
   "gl_nodes_per_panel": 24
  },
  "steep": {
   "digits": 50,
   "talbot_terms": 48,
   "xi_max": 110,
   "gl_nodes_per_panel": 24
  },
  "valence": {
   "digits": 100,
   "talbot_terms": 96,
   "xi_max": 90,
   "gl_nodes_per_panel": 24
  }
 },
 "ms_values": {
  "d_Q0": "0.3231735101",
  "d_2GeV": "0.0178610664",
  "tau_half": "0.00579178237",
  "Qsq_half": "2.183595",
  "ratio": "50.1266",
  "k2_LO_10": "0.4301396978",
  "k2_tilt_10": "0.7173724699",
  "dist_A_1e4": "0.2836300588",
  "theta_A_1e4": "0.5651"
 },
 "theory_note_values": {
  "k2_LO": {
   "2": "0.3611",
   "10": "0.4301",
   "100": "0.4549",
   "1e4": "0.4687"
  },
  "k2_tilt": {
   "2": "0.8168",
   "10": "0.7174",
   "100": "0.6537",
   "1e4": "0.6044"
  },
  "distance": {
   "A": {
    "10": "0.0845",
    "100": "0.1725",
    "1e4": "0.2836"
   },
   "steep": {
    "10": "0.1417",
    "100": "0.2363",
    "1e4": "0.3444"
   }
  }
 },
 "controls": [
  {
   "input": "A",
   "Q": "2",
   "quantity": "kappa",
   "here": 3.6397976189063415,
   "stored": 3.6397976189063415,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "2",
   "quantity": "B",
   "here": 3.6309789907742207,
   "stored": 3.6309789907742207,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "10",
   "quantity": "kappa",
   "here": 2.876138491377045,
   "stored": 2.876138491377045,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "10",
   "quantity": "B",
   "here": 2.8547004979425257,
   "stored": 2.8547004979425257,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "10",
   "quantity": "D_FR from Q0",
   "here": 0.6037892453289263,
   "stored": 0.6037892453289261,
   "source": "plan/A25/research/geodesic/geodesic.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "10",
   "quantity": "k2_LO",
   "here": 0.4301396978381395,
   "stored": 0.4301396978381395,
   "source": "plan/A25/research/theory/t1_lo.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "100",
   "quantity": "kappa",
   "here": 2.4730174695779,
   "stored": 2.4730174695779,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "100",
   "quantity": "B",
   "here": 2.4500246808555555,
   "stored": 2.4500246808555555,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "100",
   "quantity": "D_FR from Q0",
   "here": 0.9151060745336633,
   "stored": 0.9151060745336632,
   "source": "plan/A25/research/geodesic/geodesic.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "1e4",
   "quantity": "kappa",
   "here": 2.145295326969302,
   "stored": 2.145295326969302,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "1e4",
   "quantity": "B",
   "here": 2.1243639175096964,
   "stored": 2.1243639175096964,
   "source": "plan/story/chain/check/ck_num_table.json",
   "ok": true
  },
  {
   "input": "A",
   "Q": "1e4",
   "quantity": "D_FR from Q0",
   "here": 1.2258938514327815,
   "stored": 1.2258938514327813,
   "source": "plan/A25/research/geodesic/geodesic.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "10",
   "quantity": "kappa",
   "here": 2.4480910724956177,
   "stored": 2.4480910724956177,
   "source": "plan/story/chain/check/ck_num_table_input_steep.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "10",
   "quantity": "B",
   "here": 2.400607703351623,
   "stored": 2.400607703351623,
   "source": "plan/story/chain/check/ck_num_table_input_steep.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "10",
   "quantity": "D_FR from Q0",
   "here": 0.49207191207540146,
   "stored": 0.4920719120754011,
   "source": "plan/A25/research/geodesic/geodesic.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "100",
   "quantity": "kappa",
   "here": 2.1756482153549834,
   "stored": 2.1756482153549834,
   "source": "plan/story/chain/check/ck_num_table_input_steep.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "100",
   "quantity": "B",
   "here": 2.140148641946248,
   "stored": 2.140148641946248,
   "source": "plan/story/chain/check/ck_num_table_input_steep.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "100",
   "quantity": "D_FR from Q0",
   "here": 0.762570019157342,
   "stored": 0.7625700191573418,
   "source": "plan/A25/research/geodesic/geodesic.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "1e4",
   "quantity": "kappa",
   "here": 1.9366274766435798,
   "stored": 1.9366274766435798,
   "source": "plan/story/chain/check/ck_num_table_input_steep.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "1e4",
   "quantity": "B",
   "here": 1.9098285698223991,
   "stored": 1.9098285698223991,
   "source": "plan/story/chain/check/ck_num_table_input_steep.json",
   "ok": true
  },
  {
   "input": "steep",
   "Q": "1e4",
   "quantity": "D_FR from Q0",
   "here": 1.042382922358848,
   "stored": 1.042382922358848,
   "source": "plan/A25/research/geodesic/geodesic.json",
   "ok": true
  },
  {
   "input": "valence",
   "Q": "Q0",
   "quantity": "deficit",
   "here": 0.32317351013203527,
   "stored": 0.32317351013203527,
   "source": "plan/A25/research/theory/t3_transient.json",
   "ok": true
  },
  {
   "input": "valence",
   "Q": "2 GeV",
   "quantity": "deficit",
   "here": 0.017861066424432033,
   "stored": 0.017861066424432033,
   "source": "plan/A25/research/theory/t3_transient.json",
   "ok": true
  },
  {
   "input": "valence",
   "Q": "2",
   "quantity": "kappa",
   "here": 4.733710607974927,
   "stored": 4.733710607974927,
   "source": "calc/figs_v1/fig1_lo_curves.json",
   "ok": true
  },
  {
   "input": "valence",
   "Q": "2",
   "quantity": "B",
   "here": 4.69124557614439,
   "stored": 4.69124557614439,
   "source": "calc/figs_v1/fig1_lo_curves.json",
   "ok": true
  }
 ],
 "valence_deficits": {
  "d_Q0": 0.32317351013203527,
  "d_Q0_str": "0.323173510132035251149948292047",
  "d_2GeV": 0.017861066424432033,
  "d_2GeV_str": "0.0178610664244320334756532651527",
  "tau_2GeV": 0.042554345978988384
 },
 "half_deficit": {
  "input": "valence",
  "fraction_of_Q0_deficit": "1/2",
  "d_Q0": 0.32317351013203527,
  "d_Q0_str": "0.323173510132035251149948292047",
  "d_2GeV": 0.017861066424432033,
  "d_2GeV_str": "0.0178610664244320334756532651527",
  "target": 0.16158675506601763,
  "tau_2GeV": 0.042554345978988384,
  "tau_half": 0.005791782368568777,
  "tau_half_repr": "0.005791782368568777",
  "d_at_root": 0.16158675506601874,
  "Qsq_half_GeV2": 2.1835949860323707,
  "Qsq_half_GeV2_str": "2.1835949860323708794",
  "ratio_9_31_over_tau_half": 50.12663842838827,
  "ratio_str": "50.126638428388269733",
  "root_finder": {
   "method": "scipy.optimize.brentq",
   "bracket": [
    0.0,
    0.042554345978988384
   ],
   "xtol": 1e-15,
   "rtol": 1e-13,
   "iterations": 9,
   "function_calls": 10,
   "converged": true,
   "evaluations_tau_deficit": [
    [
     0.0,
     0.32317351013203527
    ],
    [
     0.042554345978988384,
     0.017861066424432033
    ],
    [
     0.0,
     0.32317351013203527
    ],
    [
     0.042554345978988384,
     0.017861066424432033
    ],
    [
     0.02252190771263389,
     0.05360125796673409
    ],
    [
     0.011260953856316945,
     0.10820003012239231
    ],
    [
     0.0056304769281584725,
     0.1637257191342506
    ],
    [
     0.005847374512874149,
     0.16086013717992198
    ],
    [
     0.005792376377410848,
     0.16157896285185036
    ],
    [
     0.0057917823506443795,
     0.1615867553011604
    ],
    [
     0.005791782368569566,
     0.1615867550660084
    ],
    [
     0.005791782368568777,
     0.16158675506601874
    ]
   ]
  }
 },
 "curvature": {
  "A": {
   "2": {
    "Q_GeV": "2",
    "tau": 0.042554345978988384,
    "k2_LO": 0.36105107065943914,
    "k2_LO_str": "0.3610510706594391492946682",
    "k2_tilt": 0.8167516937330356,
    "k2_tilt_str": "0.8167516937330356231966215",
    "k2_tilt_wform_nodes": 0.8167516937330356,
    "ratio_LO_over_tilt": 0.4420573271286692,
    "mean_w": -4.2238146188598756e-16,
    "ws": -27.541210020077962,
    "I": 13.248126706596272,
    "Iprime_fourth_order": -55.082420040149536,
    "Iprime_second_order": -55.08242832427479,
    "stencil_h": "1e-4",
    "corr2": 0.9951602006402482,
    "cumulants_xi": [
     2.517640097001989,
     2.1728007760173855,
     4.508656915395339,
     15.3372799366497
    ]
   },
   "10": {
    "Q_GeV": "10",
    "tau": 0.18082100362433356,
    "k2_LO": 0.4301396978381395,
    "k2_LO_str": "0.4301396978381394695365919",
    "k2_tilt": 0.7173724699472922,
    "k2_tilt_str": "0.7173724699472921618343334",
    "k2_tilt_wform_nodes": 0.7173724699472922,
    "ratio_LO_over_tilt": 0.5996044117357101,
    "mean_w": -2.3902412605405684e-16,
    "ws": -11.718604152595745,
    "I": 8.272172621580623,
    "Iprime_fourth_order": -23.437208305191135,
    "Iprime_second_order": -23.437209773667238,
    "stencil_h": "1e-4",
    "corr2": 0.9851480748471322,
    "cumulants_xi": [
     3.2683240141111893,
     3.7052070008378553,
     9.342279225639853,
     35.4923909825806
    ]
   },
   "100": {
    "Q_GeV": "100",
    "tau": 0.3015639686797127,
    "k2_LO": 0.4549039355543719,
    "k2_LO_str": "0.4549039355543719201478133",
    "k2_tilt": 0.6537014328960468,
    "k2_tilt_str": "0.6537014328960467881935651",
    "k2_tilt_wform_nodes": 0.6537014328960468,
    "ratio_LO_over_tilt": 0.6958894575755227,
    "mean_w": -1.6610283569319127e-16,
    "ws": -6.780447469585153,
    "I": 6.115815404837481,
    "Iprime_fourth_order": -13.56089493917023,
    "Iprime_second_order": -13.560895464986995,
    "stencil_h": "1e-4",
    "corr2": 0.9814915165774003,
    "cumulants_xi": [
     3.9369450145648632,
     5.177137928521269,
     14.087251821116256,
     54.81060707203969
    ]
   },
   "1e4": {
    "Q_GeV": "1e4",
    "tau": 0.44620912946228364,
    "k2_LO": 0.46872231225504557,
    "k2_LO_str": "0.4687223122550455735748474",
    "k2_tilt": 0.604359699064418,
    "k2_tilt_str": "0.604359699064418004757002",
    "k2_tilt_wform_nodes": 0.604359699064418,
    "ratio_LO_over_tilt": 0.7755684453822012,
    "mean_w": -1.1817560096195336e-16,
    "ws": -4.0233742767382115,
    "I": 4.602292039916323,
    "Iprime_fourth_order": -8.046748553476405,
    "Iprime_second_order": -8.046748753933894,
    "stencil_h": "1e-4",
    "corr2": 0.9805814178839456,
    "cumulants_xi": [
     4.748031215670499,
     7.036590394895301,
     20.021596639657357,
     77.63744660774317
    ]
   }
  }
 },
 "tilt_distance": {
  "A": {
   "10": {
    "Q_GeV": "10",
    "theta_nearest": 0.3583823216873958,
    "distance": 0.08449222948515035,
    "distance_str": "0.084492229485150353766",
    "BC_max": 0.999107765606525,
    "D_FR_Q0_to_Q": 0.6037892453289263,
    "distance_over_D_FR": 0.13993662546791721,
    "theta_max_domain": 0.85,
    "grid_theta_at_max": 0.35859375,
    "root_converged": true,
    "nodes_excluded_rho_le_0": 0
   },
   "100": {
    "Q_GeV": "100",
    "theta_nearest": 0.4773768925140682,
    "distance": 0.1724977334733897,
    "distance_str": "0.17249773347338969588",
    "BC_max": 0.9962828716192698,
    "D_FR_Q0_to_Q": 0.9151060745336633,
    "distance_over_D_FR": 0.18850026054224836,
    "theta_max_domain": 0.85,
    "grid_theta_at_max": 0.478125,
    "root_converged": true,
    "nodes_excluded_rho_le_0": 0
   },
   "1e4": {
    "Q_GeV": "1e4",
    "theta_nearest": 0.5651144662085877,
    "distance": 0.2836300587689994,
    "distance_str": "0.28363005876899940089",
    "BC_max": 0.9899610904487064,
    "D_FR_Q0_to_Q": 1.2258938514327815,
    "distance_over_D_FR": 0.23136592000808437,
    "theta_max_domain": 0.85,
    "grid_theta_at_max": 0.57109375,
    "root_converged": true,
    "nodes_excluded_rho_le_0": 0
   }
  },
  "steep": {
   "10": {
    "Q_GeV": "10",
    "theta_nearest": 0.20723136555074523,
    "distance": 0.1416968622863038,
    "distance_str": "0.14169686228630380408",
    "BC_max": 0.9974912995342347,
    "D_FR_Q0_to_Q": 0.49207191207540146,
    "distance_over_D_FR": 0.2879596636367069,
    "theta_max_domain": 0.6,
    "grid_theta_at_max": 0.20625,
    "root_converged": true,
    "nodes_excluded_rho_le_0": 0
   },
   "100": {
    "Q_GeV": "100",
    "theta_nearest": 0.28471935215170174,
    "distance": 0.23630946204448613,
    "distance_str": "0.23630946204448612823",
    "BC_max": 0.9930278466859135,
    "D_FR_Q0_to_Q": 0.762570019157342,
    "distance_over_D_FR": 0.30988559228385837,
    "theta_max_domain": 0.6,
    "grid_theta_at_max": 0.28125,
    "root_converged": true,
    "nodes_excluded_rho_le_0": 0
   },
   "1e4": {
    "Q_GeV": "1e4",
    "theta_nearest": 0.34678600053274355,
    "distance": 0.34441700602690767,
    "distance_str": "0.34441700602690765103",
    "BC_max": 0.9852087238988024,
    "D_FR_Q0_to_Q": 1.042382922358848,
    "distance_over_D_FR": 0.33041313191078886,
    "theta_max_domain": 0.6,
    "grid_theta_at_max": 0.346875,
    "root_converged": true,
    "nodes_excluded_rho_le_0": 0
   }
  }
 },
 "controls_sha256": {
  "plan/story/chain/check/ck_num_table.json": "0b0fddf0a061e8ff6fbba1d75c4d3afbdaec8e058ef9532720ad2d892add3688",
  "plan/story/chain/check/ck_num_table_input_steep.json": "5831c30e36ca5973a7b93a0cff09c04d912543c6e6b43b45a3fb54d6a0f00686",
  "plan/A25/research/geodesic/geodesic.json": "386c2f4a19e42306a9f1fb0d951a2f88470cb731c3dd6ed4ca042134097aae3d",
  "plan/A25/research/theory/t1_lo.json": "d92c20c00b1047889c1b9656b27ff4875115af5b3b8139b67a1831213902bd5c",
  "plan/A25/research/theory/t3_transient.json": "1f53fe99183d7803ac47bf46130f3c0b190e766ae9d32f76d98670c7a1784d8b",
  "calc/figs_v1/fig1_lo_curves.json": "2d6bc1a572fbf26b0687ec63ffe55d617ca19ff232c273e3337848345c1d4807"
 },
 "tables": {
  "tables_computed": 0,
  "tables_from_cache": 33,
  "table_seconds": 5.269050598144531e-05,
  "cache_used": true
 },
 "n_checks": 138,
 "checks_failed": [],
 "checks": [
  {
   "check": "plan/A25/calc/a25_lo.py is the verbatim copy of plan/A25/research/theory/lo.py (sha256 noted at the copy)",
   "value": "31802a9046e3772038871fdc8a4007646d8712910c4aa4848702e1a12caa9e2d",
   "reference": "31802a9046e3772038871fdc8a4007646d8712910c4aa4848702e1a12caa9e2d",
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "a25_lo module defaults DPS, MT, NGL = 50, 48, 24 (no environment override)",
   "value": [
    50,
    48,
    24
   ],
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "worker processes use the kernel of the main process (gamma_gg(2.5))",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(main -4.267948118994942001278929, worker -4.267948118994942001278929)"
  },
  {
   "check": "table A tau=0.04255434598: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.824978156739469e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q=2 GeV: kappa against plan/story/chain/check/ck_num_table.json",
   "value": 3.6397976189063415,
   "reference": 3.6397976189063415,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 2.12e-21)"
  },
  {
   "check": "A Q=2 GeV: B against plan/story/chain/check/ck_num_table.json",
   "value": 3.6309789907742207,
   "reference": 3.6309789907742207,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 3.52e-21)"
  },
  {
   "check": "table A tau=0.1808210036: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.6041999745205985e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q=10 GeV: kappa against plan/story/chain/check/ck_num_table.json",
   "value": 2.876138491377045,
   "reference": 2.876138491377045,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 5.59e-21)"
  },
  {
   "check": "A Q=10 GeV: B against plan/story/chain/check/ck_num_table.json",
   "value": 2.8547004979425257,
   "reference": 2.8547004979425257,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 1.16e-20)"
  },
  {
   "check": "A: closed-form input density normalized on the nodes",
   "value": 4.926690509624198e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A: M0(0) = 1",
   "value": 1.0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q0 -> 10 GeV: D_FR = 2 arccos BC against plan/A25/research/geodesic/geodesic.json",
   "value": 0.6037892453289263,
   "reference": 0.6037892453289261,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 4.44e-16)"
  },
  {
   "check": "A Q=10 GeV: k^2 of the LO path against plan/A25/research/theory/t1_lo.json L2/k2 (same algorithm)",
   "value": 0.4301396978381395,
   "reference": 0.4301396978381395,
   "tol": 1e-15,
   "ok": true,
   "note": "(relative difference 1.07e-50)"
  },
  {
   "check": "table A tau=0.3015639687: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4940064050078926e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q=100 GeV: kappa against plan/story/chain/check/ck_num_table.json",
   "value": 2.4730174695779,
   "reference": 2.4730174695779,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 8.21e-21)"
  },
  {
   "check": "A Q=100 GeV: B against plan/story/chain/check/ck_num_table.json",
   "value": 2.4500246808555555,
   "reference": 2.4500246808555555,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 2.05e-20)"
  },
  {
   "check": "A: closed-form input density normalized on the nodes",
   "value": 4.926690509624198e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A: M0(0) = 1",
   "value": 1.0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q0 -> 100 GeV: D_FR = 2 arccos BC against plan/A25/research/geodesic/geodesic.json",
   "value": 0.9151060745336633,
   "reference": 0.9151060745336632,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 1.77e-16)"
  },
  {
   "check": "table A tau=0.4462091295: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4169110867816747e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q=1e4 GeV: kappa against plan/story/chain/check/ck_num_table.json",
   "value": 2.145295326969302,
   "reference": 2.145295326969302,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 8.38e-21)"
  },
  {
   "check": "A Q=1e4 GeV: B against plan/story/chain/check/ck_num_table.json",
   "value": 2.1243639175096964,
   "reference": 2.1243639175096964,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 2.79e-20)"
  },
  {
   "check": "A: closed-form input density normalized on the nodes",
   "value": 4.926690509624198e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "A: M0(0) = 1",
   "value": 1.0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "A Q0 -> 1e4 GeV: D_FR = 2 arccos BC against plan/A25/research/geodesic/geodesic.json",
   "value": 1.2258938514327815,
   "reference": 1.2258938514327813,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 1.57e-16)"
  },
  {
   "check": "table steep tau=0.1808210036: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.565192363534527e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep Q=10 GeV: kappa against plan/story/chain/check/ck_num_table_input_steep.json",
   "value": 2.4480910724956177,
   "reference": 2.4480910724956177,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 7.08e-21)"
  },
  {
   "check": "steep Q=10 GeV: B against plan/story/chain/check/ck_num_table_input_steep.json",
   "value": 2.400607703351623,
   "reference": 2.400607703351623,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 1.81e-20)"
  },
  {
   "check": "steep: closed-form input density normalized on the nodes",
   "value": 4.81103582430288e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep: M0(0) = 1",
   "value": 1.0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep Q0 -> 10 GeV: D_FR = 2 arccos BC against plan/A25/research/geodesic/geodesic.json",
   "value": 0.49207191207540146,
   "reference": 0.4920719120754011,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 7.56e-16)"
  },
  {
   "check": "table steep tau=0.3015639687: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4730699320807886e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep Q=100 GeV: kappa against plan/story/chain/check/ck_num_table_input_steep.json",
   "value": 2.1756482153549834,
   "reference": 2.1756482153549834,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 8.19e-21)"
  },
  {
   "check": "steep Q=100 GeV: B against plan/story/chain/check/ck_num_table_input_steep.json",
   "value": 2.140148641946248,
   "reference": 2.140148641946248,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 2.51e-20)"
  },
  {
   "check": "steep: closed-form input density normalized on the nodes",
   "value": 4.81103582430288e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep: M0(0) = 1",
   "value": 1.0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep Q0 -> 100 GeV: D_FR = 2 arccos BC against plan/A25/research/geodesic/geodesic.json",
   "value": 0.762570019157342,
   "reference": 0.7625700191573418,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 2.68e-16)"
  },
  {
   "check": "table steep tau=0.4462091295: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.406542603216076e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep Q=1e4 GeV: kappa against plan/story/chain/check/ck_num_table_input_steep.json",
   "value": 1.9366274766435798,
   "reference": 1.9366274766435798,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 5.62e-21)"
  },
  {
   "check": "steep Q=1e4 GeV: B against plan/story/chain/check/ck_num_table_input_steep.json",
   "value": 1.9098285698223991,
   "reference": 1.9098285698223991,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 2.64e-20)"
  },
  {
   "check": "steep: closed-form input density normalized on the nodes",
   "value": 4.81103582430288e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep: M0(0) = 1",
   "value": 1.0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "steep Q0 -> 1e4 GeV: D_FR = 2 arccos BC against plan/A25/research/geodesic/geodesic.json",
   "value": 1.042382922358848,
   "reference": 1.042382922358848,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 3.49e-17)"
  },
  {
   "check": "table valence tau=0.0: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.567685520969335e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.04255434598: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.371786387578135e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "valence Q0: deficit 1 - (B/kappa)^2 against plan/A25/research/theory/t3_transient.json (same algorithm)",
   "value": 0.32317351013203527,
   "reference": 0.32317351013203527,
   "tol": 1e-15,
   "ok": true,
   "note": "(relative difference 1.57e-100)"
  },
  {
   "check": "valence 2 GeV: deficit 1 - (B/kappa)^2 against plan/A25/research/theory/t3_transient.json (same algorithm)",
   "value": 0.017861066424432033,
   "reference": 0.017861066424432033,
   "tol": 1e-15,
   "ok": true,
   "note": "(relative difference 7.14e-101)"
  },
  {
   "check": "valence 2 GeV: kappa against calc/figs_v1/fig1_lo_curves.json table_rows_valence_100_digits",
   "value": 4.733710607974927,
   "reference": 4.733710607974927,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 3.95e-18)"
  },
  {
   "check": "valence 2 GeV: B against calc/figs_v1/fig1_lo_curves.json table_rows_valence_100_digits",
   "value": 4.69124557614439,
   "reference": 4.69124557614439,
   "tol": 1e-12,
   "ok": true,
   "note": "(relative difference 7.66e-17)"
  },
  {
   "check": "[MS] valence deficit at Q0",
   "value": 0.32317351013203527,
   "reference": 0.3231735101,
   "tol": 1e-08,
   "ok": true,
   "note": "(relative difference 9.91e-11)"
  },
  {
   "check": "[MS] valence deficit at 2 GeV",
   "value": 0.017861066424432033,
   "reference": 0.0178610664,
   "tol": 1e-08,
   "ok": true,
   "note": "(relative difference 1.37e-9)"
  },
  {
   "check": "valence Q0: Talbot density against the closed-form input where rho > 1e-12",
   "value": 5.347200630204895e-48,
   "reference": null,
   "tol": 1e-30,
   "ok": true,
   "note": ""
  },
  {
   "check": "valence Q0 and 2 GeV: no nonpositive node below xi = 90",
   "value": 0,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "H: the bracket [0, tau(2 GeV)] holds a sign change of d - target",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(d(0) - target = 0.161587, d(tau2) - target = -0.143726)"
  },
  {
   "check": "table valence tau=0.02252190771: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.4604129673357664e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.01126095386: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.51311445758828e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.005630476928: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.5401835450386e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.005847374513: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.539132497266515e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.005792376377: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.539398947542239e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.005791782351: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.5394018256591634e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.005791782369: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.539401825572314e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table valence tau=0.005791782369: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 5.5394018255723185e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "H: Brent converged",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(9 iterations, 10 calls)"
  },
  {
   "check": "H: deficit at the root equals the target",
   "value": 1.1106345760021608e-15,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "H: one-loop map round trip tau(Q(tau_half)) = tau_half",
   "value": 1.3952482803738708e-102,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "[MS] half-deficit tau of the valence-like input",
   "value": 0.005791782368568777,
   "reference": 0.00579178237,
   "tol": 1e-08,
   "ok": true,
   "note": "(relative difference 2.47e-10)"
  },
  {
   "check": "[MS] Q^2 at the half-deficit tau, GeV^2",
   "value": 2.1835949860323707,
   "reference": 2.183595,
   "tol": 1e-06,
   "ok": true,
   "note": "(relative difference 6.4e-9)"
  },
  {
   "check": "[MS] (9/31)/tau_half",
   "value": 50.12663842838827,
   "reference": 50.1266,
   "tol": 2e-06,
   "ok": true,
   "note": "(relative difference 7.67e-7)"
  },
  {
   "check": "table A tau=0.04235434598: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.8254111971019996e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.04245434598: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.825194625515278e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.04265434598: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.8247617907355044e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.04275434598: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.8245455274642325e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=2: <w>_P = 0",
   "value": -4.2238146188598756e-16,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=2: <w s>_P = I'/2 (fourth-order central difference, h = 1e-4)",
   "value": -27.541210020077962,
   "reference": -27.541210020074768,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 1.16e-13)"
  },
  {
   "check": "C Q=2: tilt curvature, Eq. (1.10) from Mellin cumulants against Eq. (1.6) on the nodes",
   "value": 0.8167516937330356,
   "reference": 0.8167516937330356,
   "tol": 1e-10,
   "ok": true,
   "note": "(relative difference 2.82e-18)"
  },
  {
   "check": "C Q=2: k^2 of the LO path against the theory note",
   "value": 0.36105107065943914,
   "reference": 0.3611,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 4.89e-5)"
  },
  {
   "check": "C Q=2: k^2 of the tilt against the theory note",
   "value": 0.8167516937330356,
   "reference": 0.8168,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 4.83e-5)"
  },
  {
   "check": "table A tau=0.1806210036: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.6044316269159956e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.1807210036: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.604315776410866e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.1809210036: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.6040842212207735e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.1810210036: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.6039685164869914e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=10: <w>_P = 0",
   "value": -2.3902412605405684e-16,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=10: <w s>_P = I'/2 (fourth-order central difference, h = 1e-4)",
   "value": -11.718604152595745,
   "reference": -11.718604152595567,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 1.53e-14)"
  },
  {
   "check": "C Q=10: tilt curvature, Eq. (1.10) from Mellin cumulants against Eq. (1.6) on the nodes",
   "value": 0.7173724699472922,
   "reference": 0.7173724699472922,
   "tol": 1e-10,
   "ok": true,
   "note": "(relative difference 1.07e-18)"
  },
  {
   "check": "C Q=10: k^2 of the LO path against the theory note",
   "value": 0.4301396978381395,
   "reference": 0.4301,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 3.97e-5)"
  },
  {
   "check": "C Q=10: k^2 of the tilt against the theory note",
   "value": 0.7173724699472922,
   "reference": 0.7174,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 2.75e-5)"
  },
  {
   "check": "[MS] k^2 of the LO path at 10 GeV",
   "value": 0.4301396978381395,
   "reference": 0.4301396978,
   "tol": 1e-08,
   "ok": true,
   "note": "(relative difference 8.87e-11)"
  },
  {
   "check": "[MS] k^2 of the tilt through P(10 GeV)",
   "value": 0.7173724699472922,
   "reference": 0.7173724699,
   "tol": 1e-08,
   "ok": true,
   "note": "(relative difference 6.59e-11)"
  },
  {
   "check": "table A tau=0.3013639687: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.494147844414794e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.3014639687: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.494077110365599e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.3016639687: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.493935728330454e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.3017639687: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.493865080322069e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=100: <w>_P = 0",
   "value": -1.6610283569319127e-16,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=100: <w s>_P = I'/2 (fourth-order central difference, h = 1e-4)",
   "value": -6.780447469585153,
   "reference": -6.780447469585115,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 5.41e-15)"
  },
  {
   "check": "C Q=100: tilt curvature, Eq. (1.10) from Mellin cumulants against Eq. (1.6) on the nodes",
   "value": 0.6537014328960468,
   "reference": 0.6537014328960468,
   "tol": 1e-10,
   "ok": true,
   "note": "(relative difference 4.76e-19)"
  },
  {
   "check": "C Q=100: k^2 of the LO path against the theory note",
   "value": 0.4549039355543719,
   "reference": 0.4549,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 3.94e-6)"
  },
  {
   "check": "C Q=100: k^2 of the tilt against the theory note",
   "value": 0.6537014328960468,
   "reference": 0.6537,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 1.43e-6)"
  },
  {
   "check": "table A tau=0.4460091295: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4169887369642e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.4461091295: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4169499036017344e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.4463091295: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4168722864976427e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "table A tau=0.4464091295: |int rho - 1| and |int d_tau rho| below 1e-12",
   "value": 4.4168335027432616e-17,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=1e4: <w>_P = 0",
   "value": -1.1817560096195336e-16,
   "reference": null,
   "tol": 1e-12,
   "ok": true,
   "note": ""
  },
  {
   "check": "C Q=1e4: <w s>_P = I'/2 (fourth-order central difference, h = 1e-4)",
   "value": -4.0233742767382115,
   "reference": -4.023374276738203,
   "tol": 1e-09,
   "ok": true,
   "note": "(relative difference 2.18e-15)"
  },
  {
   "check": "C Q=1e4: tilt curvature, Eq. (1.10) from Mellin cumulants against Eq. (1.6) on the nodes",
   "value": 0.604359699064418,
   "reference": 0.604359699064418,
   "tol": 1e-10,
   "ok": true,
   "note": "(relative difference 1.83e-19)"
  },
  {
   "check": "C Q=1e4: k^2 of the LO path against the theory note",
   "value": 0.46872231225504557,
   "reference": 0.4687,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 2.23e-5)"
  },
  {
   "check": "C Q=1e4: k^2 of the tilt against the theory note",
   "value": 0.604359699064418,
   "reference": 0.6044,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 4.03e-5)"
  },
  {
   "check": "D A Q=10: d ln BC/d theta changes sign between the neighbors of the grid maximum",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(theta 0.3453: 0.0146; theta 0.3719: -0.0161)"
  },
  {
   "check": "D A Q=10: theta* inside (0, 1 + a_min)",
   "value": 0.3583823216873958,
   "reference": 0.85,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=10: BC(theta*) is a maximum (theta* +- 1e-3 and every grid point lower)",
   "value": 0.999107765606525,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=10: distance to the family at most D_FR(P(Q0), P(Q))",
   "value": 0.08449222948515035,
   "reference": 0.6037892453289263,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=10: distance against the theory note",
   "value": 0.08449222948515035,
   "reference": 0.0845,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 7.77e-6)"
  },
  {
   "check": "D A Q=100: d ln BC/d theta changes sign between the neighbors of the grid maximum",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(theta 0.4648: 0.0238; theta 0.4914: -0.0292)"
  },
  {
   "check": "D A Q=100: theta* inside (0, 1 + a_min)",
   "value": 0.4773768925140682,
   "reference": 0.85,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=100: BC(theta*) is a maximum (theta* +- 1e-3 and every grid point lower)",
   "value": 0.9962828716192698,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=100: distance to the family at most D_FR(P(Q0), P(Q))",
   "value": 0.1724977334733897,
   "reference": 0.9151060745336633,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=100: distance against the theory note",
   "value": 0.1724977334733897,
   "reference": 0.1725,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 2.27e-6)"
  },
  {
   "check": "D A Q=1e4: d ln BC/d theta changes sign between the neighbors of the grid maximum",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(theta 0.5578: 0.0242; theta 0.5844: -0.0717)"
  },
  {
   "check": "D A Q=1e4: theta* inside (0, 1 + a_min)",
   "value": 0.5651144662085877,
   "reference": 0.85,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=1e4: BC(theta*) is a maximum (theta* +- 1e-3 and every grid point lower)",
   "value": 0.9899610904487064,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=1e4: distance to the family at most D_FR(P(Q0), P(Q))",
   "value": 0.2836300587689994,
   "reference": 1.2258938514327815,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D A Q=1e4: distance against the theory note",
   "value": 0.2836300587689994,
   "reference": 0.2836,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 3.01e-5)"
  },
  {
   "check": "[MS] distance from P(10^4 GeV) to the tilt family through P(Q0), input A",
   "value": 0.2836300587689994,
   "reference": 0.2836300588,
   "tol": 1e-08,
   "ok": true,
   "note": "(relative difference 1.09e-10)"
  },
  {
   "check": "[MS] maximizing theta, input A at 10^4 GeV",
   "value": 0.5651144662085877,
   "reference": 0.5651,
   "tol": 0.0001,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=10: d ln BC/d theta changes sign between the neighbors of the grid maximum",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(theta 0.1969: 0.0192; theta 0.2156: -0.0165)"
  },
  {
   "check": "D steep Q=10: theta* inside (0, 1 + a_min)",
   "value": 0.20723136555074523,
   "reference": 0.6,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=10: BC(theta*) is a maximum (theta* +- 1e-3 and every grid point lower)",
   "value": 0.9974912995342347,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=10: distance to the family at most D_FR(P(Q0), P(Q))",
   "value": 0.1416968622863038,
   "reference": 0.49207191207540146,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=10: distance against the theory note",
   "value": 0.1416968622863038,
   "reference": 0.1417,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 3.14e-6)"
  },
  {
   "check": "D steep Q=100: d ln BC/d theta changes sign between the neighbors of the grid maximum",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(theta 0.2719: 0.0369; theta 0.2906: -0.0183)"
  },
  {
   "check": "D steep Q=100: theta* inside (0, 1 + a_min)",
   "value": 0.28471935215170174,
   "reference": 0.6,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=100: BC(theta*) is a maximum (theta* +- 1e-3 and every grid point lower)",
   "value": 0.9930278466859135,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=100: distance to the family at most D_FR(P(Q0), P(Q))",
   "value": 0.23630946204448613,
   "reference": 0.762570019157342,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=100: distance against the theory note",
   "value": 0.23630946204448613,
   "reference": 0.2363,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 9.46e-6)"
  },
  {
   "check": "D steep Q=1e4: d ln BC/d theta changes sign between the neighbors of the grid maximum",
   "value": null,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": "(theta 0.3375: 0.0425; theta 0.3563: -0.0476)"
  },
  {
   "check": "D steep Q=1e4: theta* inside (0, 1 + a_min)",
   "value": 0.34678600053274355,
   "reference": 0.6,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=1e4: BC(theta*) is a maximum (theta* +- 1e-3 and every grid point lower)",
   "value": 0.9852087238988024,
   "reference": null,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=1e4: distance to the family at most D_FR(P(Q0), P(Q))",
   "value": 0.34441700602690767,
   "reference": 1.042382922358848,
   "tol": null,
   "ok": true,
   "note": ""
  },
  {
   "check": "D steep Q=1e4: distance against the theory note",
   "value": 0.34441700602690767,
   "reference": 0.3444,
   "tol": 5e-05,
   "ok": true,
   "note": "(|value - note| = 1.7e-5)"
  }
 ],
 "seconds": 17.3
}

==> anc/plan/A25/calc/a25_path.py <==
#!/usr/bin/env python3
"""a25_path.py: three LO results for numbers.tex of A25 that no stored JSON holds at the right value.

Written 12 October 2026 for plan/A25/NUMBERS_A25.md Sec. 1.  Self-contained in plan/A25/calc/: the solver a25_lo.py is
a verbatim copy of plan/A25/research/theory/lo.py, whose sha256 at the copy is SOLVER_SOURCE_SHA256 below and is checked
against a25_lo.py at run time.  Stored values of other programs are read only as controls.

Conventions of the paper: LO singlet momentum density P = x Sigma + x g on 0 < x < 1, rho(xi) = x P in xi = ln(1/x),
n_f = 5 fixed, one-loop coupling with Lambda = 0.2 GeV, Q0^2 = 2 GeV^2, tau = 6 zeta/23, zeta = ln[T(Q)/T(Q0)],
T = ln(Q^2/Lambda^2), so Q^2 = Lambda^2 exp[T(Q0) exp(23 tau/6)].  The inputs are those of App. G (a25_lo.INPUTS: A,
steep, valence, hardq_steepg, softq_hardg, as in plan/story/chain/check/ck_num.py and
plan/A25/research/geodesic/geodesic.py).  Density, d_tau rho and d_tau^2 rho by fixed-Talbot inversion in xi
(a25_lo.talbot), Gauss-Legendre panels with 24 nodes on the breakpoints of ck_num.panels: 50 digits, 48 terms, xi < 110
for A and steep (as in t1_lo.py); 100 digits, 96 terms, xi < 90 for the valence-like input (as in t3_transient.py).
The table routine is that of a25_lo.table, with the worker strings kept so that a table can be cached.

Stages (environment STAGES, default controls,H,C,D):
  controls  tables of A at 2, 10, 100 and 10^4 GeV, steep at 10, 100 and 10^4 GeV, valence-like at Q0 and 2 GeV.
            Stored controls: kappa and B of plan/story/chain/check/ck_num_table.json (A) and
            ck_num_table_input_steep.json (steep), relative 1e-12; D_FR(P(Q0), P(Q)) of
            plan/A25/research/geodesic/geodesic.json (A, steep; 10, 100, 10^4 GeV), relative 1e-9; k^2 of the LO path at
            10 GeV of plan/A25/research/theory/t1_lo.json (same algorithm), relative 1e-15; the deficit 1 - (B/kappa)^2
            of the valence-like input at Q0 and 2 GeV of plan/A25/research/theory/t3_transient.json (same algorithm),
            relative 1e-15; kappa and B of the valence-like input at 2 GeV of calc/figs_v1/fig1_lo_curves.json
            (100 digits), relative 1e-12.  [MS] values of the main session: the deficit at Q0 0.3231735101 and at 2 GeV
            0.0178610664, relative 1e-8.  Also: the copy a25_lo.py has the sha256 noted at the copy, the workers use the
            kernel of the main process, every table is normalized (|int rho - 1| and |int d_tau rho| below 1e-12), and
            the Talbot density of the valence-like input at Q0 equals the closed-form input where rho > 1e-12
            (relative 1e-30).
  H         half-deficit time of the valence-like input: the tau at which 1 - (B/kappa)^2 equals half its value at Q0,
            by Brent's bracketing root finder (scipy.optimize.brentq, xtol 1e-15, rtol 1e-13) on the deficit computed
            at every trial tau (no interpolation of a table), bracket [0, tau(2 GeV)].  Q^2 at that tau by the one-loop
            map, and (9/31)/tau_half.  Checks against [MS] tau_half = 0.00579178237 (relative 1e-8), Q^2 = 2.183595 GeV^2
            (relative 1e-6), ratio 50.1266 (relative 2e-6); the deficit at the root equals the target (1e-12).
  C         geodesic curvature k^2 of the LO path, Eq. (1.6) of plan/A25/research/theory/THEORY.md with t = tau,
            k^2 = [<w^2> - <w s>^2/I]/I^2, w = d_tau^2 P/P - s^2/2 + I/2 (a25_lo.measures), and of the exponential tilt
            through the same density, Eq. (1.10), k^2 = (kappa_4 + 2 kappa_2^2 - kappa_3^2/kappa_2)/(4 kappa_2^2) with
            the cumulants of xi under P from the Mellin moments (a25_lo.cumulants), input A at 2, 10, 100, 10^4 GeV.
            Checks on every row: |<w>| < 1e-12; <w s> = I'/2 with I' from the fourth-order central difference in tau,
            [8(I(tau+h) - I(tau-h)) - (I(tau+2h) - I(tau-2h))]/(12 h), h = 1e-4, relative 1e-9; the tilt curvature of
            Eq. (1.10) equals Eq. (1.6) evaluated on the nodes with s = xi - <xi> and w = (s^2 - Var xi)/2 (node moments,
            no Mellin derivative), relative 1e-10; both curvatures round to the four decimals of the theory note
            (0.3611, 0.4301, 0.4549, 0.4687 and 0.8168, 0.7174, 0.6537, 0.6044).  [MS] at 10 GeV: 0.4301396978 (LO path)
            and 0.7173724699 (tilt), relative 1e-8.
  D         Fisher-Rao distance from P(Q) to the exponential-tilt family through P(Q0), P_theta = x^(-theta) P(Q0)/M0(theta),
            M0(theta) = int x^(-theta) P(Q0) dx = sum_j F_j(2 - theta) in closed form, BC(theta) = int sqrt(P(Q) P_theta) dx
            on the nodes with the closed-form input density, maximized over 0 <= theta < 1 + a_min: grid of 64 points,
            then Brent's root finder on d ln BC/d theta (mpmath finite-difference derivative) between the neighbors of
            the grid maximum.  Inputs A and steep at 10, 100, 10^4 GeV.  Checks: theta inside the domain, a maximum (BC larger
            than at theta +- 1e-3 and than every grid value), distance at most D_FR(P(Q0), P(Q)), the four-decimal values
            of the theory note (0.0845, 0.1725, 0.2836 for A; 0.1417, 0.2363, 0.3444 for steep), and [MS] for A at 10^4
            GeV: distance 0.2836300588 (relative 1e-8) at theta 0.5651 (absolute 1e-4).
Exit 1 if any check fails.

Mutations (MUT=<name>; each must exit 1; the runs are listed in run_mutations.sh, logs mut_<name>.log, mutations.log):
  CA101   C_A multiplied by 1.01 in the LO kernel (a25_lo.Gamma replaced at import, so the worker processes, which
          import this module, use it too); run with STAGES=controls, it must fail the stored controls
  KT3     the tilt curvature without the kappa_3 term (STAGES=controls,C)
  NOSQRT  the distance with BC computed without the square root, int P(Q) P_theta dx (STAGES=controls,D)
  THIRD   the root of the deficit at one third of its Q0 value in place of one half (STAGES=controls,H)

Environment: MUT, STAGES, NPROC (worker processes, default 8), A25_CACHE (optional directory, outside the tree, for the
density tables; a table is keyed by the sha256 of input, tau string, digits, Talbot terms, xi range, nodes per panel,
kernel tag and solver sha256, so a cached table is the table the run would compute).
Writes a25_path.json in this folder (a25_path_MUT_<name>.json for a mutation run).
"""
import hashlib
import json
import math
import os
import sys
import time

import mpmath as mp
from multiprocessing import Pool
from scipy.optimize import brentq

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.abspath(os.path.join(HERE, '..', '..', '..'))
sys.path.insert(0, HERE)
import a25_lo as lo  # noqa: E402

SOLVER = 'plan/A25/calc/a25_lo.py'
SOLVER_SOURCE = 'plan/A25/research/theory/lo.py'
SOLVER_SOURCE_SHA256 = '31802a9046e3772038871fdc8a4007646d8712910c4aa4848702e1a12caa9e2d'
MUTATIONS = {
    'CA101': 'C_A multiplied by 1.01 in the LO kernel (a25_lo.Gamma)',
    'KT3': 'tilt curvature of Eq. (1.10) without the kappa_3 term',
    'NOSQRT': 'BC of the distance to the tilt family computed without the square root, int P(Q) P_theta dx',
    'THIRD': 'root of the deficit at one third of its Q0 value in place of one half',
}
MUT = os.environ.get('MUT', 'NONE')
if MUT != 'NONE' and MUT not in MUTATIONS:
    sys.exit(f'unknown MUT {MUT}; known: {sorted(MUTATIONS)}')
STAGES = [s for s in os.environ.get('STAGES', 'controls,H,C,D').split(',') if s]
NPROC = int(os.environ.get('NPROC', '8'))
CACHE = os.environ.get('A25_CACHE')
SET = {'A': (50, 48, 110), 'steep': (50, 48, 110), 'valence': (100, 96, 90)}   # digits, Talbot terms, xi range
NGL = 24
KERNEL_TAG = 'CA101' if MUT == 'CA101' else 'LO'

if MUT == 'CA101':
    def _gamma_ca101(N, nf=lo.NF):
        """a25_lo.Gamma with C_A = 3 x 1.01 (both places where C_A enters gamma_gg)."""
        CF = mp.mpf(4) / 3
        CA = mp.mpf(3) * mp.mpf(101) / 100
        S = mp.digamma(N + 1) + mp.euler
        qq = CF * (mp.mpf(3) / 2 + 1 / (N * (N + 1)) - 2 * S)
        qg = nf * (N**2 + N + 2) / (N * (N + 1) * (N + 2))
        gq = CF * (N**2 + N + 2) / (N * (N**2 - 1))
        gg = 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S) + (11 * CA - 2 * nf) / 6
        return qq, qg, gq, gg
    lo.Gamma = _gamma_ca101

# [MS]: main-session values (own LO solver, de Hoog inversion in mpmath at 30 digits; A25_work/A25_LOG.md)
MS = {'d_Q0': '0.3231735101', 'd_2GeV': '0.0178610664', 'tau_half': '0.00579178237', 'Qsq_half': '2.183595',
      'ratio': '50.1266', 'k2_LO_10': '0.4301396978', 'k2_tilt_10': '0.7173724699', 'dist_A_1e4': '0.2836300588',
      'theta_A_1e4': '0.5651'}
# four-decimal values of plan/A25/research/theory/THEORY.md, Secs. 1.6 and 1.7
NOTE_K2_LO = {'2': '0.3611', '10': '0.4301', '100': '0.4549', '1e4': '0.4687'}
NOTE_K2_TILT = {'2': '0.8168', '10': '0.7174', '100': '0.6537', '1e4': '0.6044'}
NOTE_DIST = {'A': {'10': '0.0845', '100': '0.1725', '1e4': '0.2836'},
             'steep': {'10': '0.1417', '100': '0.2363', '1e4': '0.3444'}}
CTRL = {'ck_A': 'plan/story/chain/check/ck_num_table.json',
        'ck_steep': 'plan/story/chain/check/ck_num_table_input_steep.json',
        'geodesic': 'plan/A25/research/geodesic/geodesic.json',
        't1_lo': 'plan/A25/research/theory/t1_lo.json',
        't3': 'plan/A25/research/theory/t3_transient.json',
        'fig1': 'calc/figs_v1/fig1_lo_curves.json'}

CHECKS = []
TABLES = {}
STATS = {'tables_computed': 0, 'tables_from_cache': 0, 'table_seconds': 0.0}
CTRL_SHA = {}


def sha256_file(p):
    with open(p, 'rb') as f:
        return hashlib.sha256(f.read()).hexdigest()


def load_ctrl(k):
    p = os.path.join(ROOT, CTRL[k])
    CTRL_SHA[CTRL[k]] = sha256_file(p)
    with open(p) as f:
        return json.load(f)


def fl(x):
    """float of an mpf, NaN for a complex or missing value"""
    try:
        return float(x)
    except (TypeError, ValueError):
        return float('nan')


def check(name, ok, value=None, reference=None, tol=None, note=''):
    ok = bool(ok)
    CHECKS.append({'check': name, 'value': value, 'reference': reference, 'tol': tol, 'ok': ok, 'note': note})
    v = '' if value is None else f' value {value!r}'
    r = '' if reference is None else f' reference {reference!r}'
    t = '' if tol is None else f' tol {tol}'
    print(f'  [{"ok" if ok else "FAIL"}] {name}:{v}{r}{t} {note}'.rstrip(), flush=True)
    return ok


def check_rel(name, val, ref, tol, note=''):
    val, ref = mp.mpf(val), mp.mpf(ref)
    rel = abs(val / ref - 1) if ref != 0 else abs(val)
    return check(name, rel <= tol, value=fl(val), reference=fl(ref), tol=float(tol),
                 note=f'(relative difference {mp.nstr(rel, 3)}) {note}'.rstrip())


def check_note4(name, val, note_s):
    """the value rounds to the four decimals printed in the theory note"""
    d = abs(mp.mpf(val) - mp.mpf(note_s))
    return check(name, d <= mp.mpf('5e-5') + mp.mpf('1e-15'), value=fl(val), reference=float(note_s), tol=5e-5,
                 note=f'(|value - note| = {mp.nstr(d, 3)})')


def tau_at(Q, dps):
    with mp.workdps(dps):
        return lo.tau_of_Q(Q)


def _probe_kernel(_):
    """gamma_gg(2.5) in a worker process, to check that the workers use the kernel of the main process"""
    mp.mp.dps = 30
    return mp.nstr(lo.Gamma(mp.mpf('2.5'))[3], 25)


def get_table(inp, tau, pool):
    """density table of a25_lo.table (nodes and the nine inverted transforms per node), with its measures"""
    dps, mt, xmax = SET[inp]
    with mp.workdps(dps):
        tau = mp.mpf(tau)
        tau_s = str(tau)
        key = hashlib.sha256(f'{inp}|{tau_s}|{dps}|{mt}|{xmax}|{NGL}|{KERNEL_TAG}|{SOLVER_SOURCE_SHA256}'.encode()).hexdigest()
        if key in TABLES:
            return TABLES[key]
        nodes = lo.panels(xmax, NGL)
        xs_s = [str(x) for x, _ in nodes]
        strs, src = None, 'computed'
        cpath = os.path.join(CACHE, key + '.json') if CACHE else None
        if cpath and os.path.exists(cpath):
            with open(cpath) as f:
                c = json.load(f)
            if c.get('xs') == xs_s and c.get('tau_s') == tau_s and c.get('inp') == inp:
                strs, src = c['vals'], 'cache'
        t0 = time.time()
        if strs is None:
            strs = pool.map(lo._work, [(xs, tau_s, inp, dps, mt) for xs in xs_s], chunksize=4)
            STATS['tables_computed'] += 1
            if cpath:
                tmp = cpath + '.tmp'
                with open(tmp, 'w') as f:
                    json.dump({'inp': inp, 'tau_s': tau_s, 'dps': dps, 'mt': mt, 'xmax': xmax, 'ngl': NGL,
                               'kernel': KERNEL_TAG, 'xs': xs_s, 'vals': strs}, f)
                os.replace(tmp, cpath)
        else:
            STATS['tables_from_cache'] += 1
        dt = time.time() - t0
        STATS['table_seconds'] += dt
        vals = [[mp.mpf(v) for v in row] for row in strs]
        m = lo.measures(nodes, vals)
        first_nonpos = min([nodes[i][0] for i in range(len(nodes)) if vals[i][0] <= 0], default=None)
        T = {'inp': inp, 'tau': tau, 'tau_s': tau_s, 'dps': dps, 'nodes': nodes, 'vals': vals, 'm': m,
             'nonpos': m['nonpos'], 'first_nonpos_xi': first_nonpos, 'source': src}
        TABLES[key] = T
        print(f'    table {inp} tau={mp.nstr(tau, 12)} ({len(nodes)} nodes, {dps} digits, {mt} terms, xi<{xmax}) '
              f'{src} in {dt:.0f} s: I={mp.nstr(m["I"], 15)} (B/kappa)^2={mp.nstr(m["corr2"], 15)} '
              f'norm-1={mp.nstr(m["norm"] - 1, 2)} int d1={mp.nstr(m["int_d1"], 2)} nonpos={m["nonpos"]}', flush=True)
        check(f'table {inp} tau={mp.nstr(tau, 10)}: |int rho - 1| and |int d_tau rho| below 1e-12',
              abs(m['norm'] - 1) < mp.mpf('1e-12') and abs(m['int_d1']) < mp.mpf('1e-12'),
              value=max(fl(abs(m['norm'] - 1)), fl(abs(m['int_d1']))), tol=1e-12)
        return T


def rho_input(inp, xi):
    """closed-form input density in xi, x P(x, Q0) at x = e^-xi"""
    x = mp.exp(-xi)
    q, g = lo.terms(inp)
    return mp.fsum(c * x**(1 + a) * (1 - x)**b / lo.beta_int(a + 1, b) for c, a, b in q + g)


def M0(inp, theta):
    """int x^-theta P(x, Q0) dx = sum_j F_j(2 - theta), closed form"""
    fq, fg = lo.F0(2 - theta, inp)
    return fq + fg


def theta_max(inp):
    q, g = lo.terms(inp)
    return 1 + min(a for _, a, _ in q + g)


def bc_family(inp, TQ):
    """theta -> BC(P(Q), P_theta), P_theta = x^-theta P(Q0)/M0(theta), on the nodes of the table TQ (50 digits)"""
    nodes, vals = TQ['nodes'], TQ['vals']
    xs = [n[0] for n in nodes]
    ws = [n[1] for n in nodes]
    r0 = [rho_input(inp, x) for x in xs]
    rq = [v[0] for v in vals]
    idx = [i for i in range(len(xs)) if rq[i] > 0 and r0[i] > 0]
    sq = {i: mp.sqrt(rq[i] * r0[i]) for i in idx}
    pr = {i: rq[i] * r0[i] for i in idx}

    def bc(theta):
        theta = mp.mpf(theta)
        if MUT == 'NOSQRT':
            return mp.fsum(ws[i] * pr[i] * mp.exp(theta * xs[i]) for i in idx) / M0(inp, theta)
        return mp.fsum(ws[i] * sq[i] * mp.exp(theta * xs[i] / 2) for i in idx) / mp.sqrt(M0(inp, theta))
    norm0 = mp.fsum(ws[i] * r0[i] for i in range(len(xs)))
    return bc, norm0, len(xs) - len(idx)


def dist_of(b):
    """2 arccos BC, NaN outside [0, 1]"""
    if not (0 <= b <= 1):
        return mp.nan
    return 2 * mp.acos(b)


# ---------------------------------------------------------------------------------------------------------- stages
def stage_controls(pool, out):
    print('controls: stored values of other programs, and [MS] deficits', flush=True)
    res = []
    probe_w = pool.map(_probe_kernel, [0])[0]
    probe_m = _probe_kernel(0)
    check('worker processes use the kernel of the main process (gamma_gg(2.5))', probe_w == probe_m,
          note=f'(main {probe_m}, worker {probe_w})')
    ck = {'A': load_ctrl('ck_A'), 'steep': load_ctrl('ck_steep')}
    geo = load_ctrl('geodesic')
    for inp, Qs in (('A', ('2', '10', '100', '1e4')), ('steep', ('10', '100', '1e4'))):
        for Q in Qs:
            T = get_table(inp, tau_at(Q, 50), pool)
            rows = [r for r in ck[inp]['rows'] if r['Q'] == Q]
            with mp.workdps(50):
                for q in ('kappa', 'B'):
                    ok = check_rel(f'{inp} Q={Q} GeV: {q} against {CTRL["ck_" + inp]}', T['m'][q], rows[0][q], mp.mpf('1e-12'))
                    res.append({'input': inp, 'Q': Q, 'quantity': q, 'here': fl(T['m'][q]), 'stored': float(rows[0][q]),
                                'source': CTRL['ck_' + inp], 'ok': ok})
                if Q != '2':
                    bc, norm0, nexcl = bc_family(inp, T)
                    D = dist_of(bc(0))
                    grow = [r for r in geo['inputs'][inp]['rows'] if r['start'] == 'Q0' and r['target'] == Q]
                    check(f'{inp}: closed-form input density normalized on the nodes', abs(norm0 - 1) < mp.mpf('1e-12'),
                          value=fl(abs(norm0 - 1)), tol=1e-12)
                    check(f'{inp}: M0(0) = 1', abs(M0(inp, mp.mpf(0)) - 1) < mp.mpf('1e-40'), value=fl(M0(inp, mp.mpf(0))))
                    ok = check_rel(f'{inp} Q0 -> {Q} GeV: D_FR = 2 arccos BC against {CTRL["geodesic"]}', D,
                                   grow[0]['D_FR'], mp.mpf('1e-9'))
                    res.append({'input': inp, 'Q': Q, 'quantity': 'D_FR from Q0', 'here': fl(D), 'stored': grow[0]['D_FR'],
                                'source': CTRL['geodesic'], 'ok': ok})
                if inp == 'A' and Q == '10':
                    t1 = load_ctrl('t1_lo')
                    ok = check_rel(f'A Q=10 GeV: k^2 of the LO path against {CTRL["t1_lo"]} L2/k2 (same algorithm)',
                                   T['m']['k2'], t1['L2']['k2'], mp.mpf('1e-15'))
                    res.append({'input': 'A', 'Q': '10', 'quantity': 'k2_LO', 'here': fl(T['m']['k2']),
                                'stored': float(t1['L2']['k2']), 'source': CTRL['t1_lo'], 'ok': ok})
    # valence-like input at Q0 and 2 GeV, 100 digits
    t3 = load_ctrl('t3')
    fig1 = load_ctrl('fig1')
    tau2 = tau_at('2', 100)
    T0 = get_table('valence', mp.mpf(0), pool)
    T2 = get_table('valence', tau2, pool)
    with mp.workdps(100):
        d0, d2 = 1 - T0['m']['corr2'], 1 - T2['m']['corr2']
        s0 = [r for r in t3['valence'] if mp.mpf(r['tau']) == 0][0]
        s2 = [r for r in t3['valence'] if abs(mp.mpf(r['tau']) - tau2) < mp.mpf('1e-30')][0]
        for lab, here, st in (('Q0', d0, s0['d']), ('2 GeV', d2, s2['d'])):
            ok = check_rel(f'valence {lab}: deficit 1 - (B/kappa)^2 against {CTRL["t3"]} (same algorithm)', here, st,
                           mp.mpf('1e-15'))
            res.append({'input': 'valence', 'Q': lab, 'quantity': 'deficit', 'here': fl(here), 'stored': float(st),
                        'source': CTRL['t3'], 'ok': ok})
        fr = fig1['table_rows_valence_100_digits']['2']
        for q in ('kappa', 'B'):
            ok = check_rel(f'valence 2 GeV: {q} against {CTRL["fig1"]} table_rows_valence_100_digits', T2['m'][q], fr[q],
                           mp.mpf('1e-12'))
            res.append({'input': 'valence', 'Q': '2', 'quantity': q, 'here': fl(T2['m'][q]), 'stored': fr[q],
                        'source': CTRL['fig1'], 'ok': ok})
        check_rel('[MS] valence deficit at Q0', d0, MS['d_Q0'], mp.mpf('1e-8'))
        check_rel('[MS] valence deficit at 2 GeV', d2, MS['d_2GeV'], mp.mpf('1e-8'))
        worst = mp.mpf(0)
        for (x, _), v in zip(T0['nodes'], T0['vals']):
            ex = rho_input('valence', x)
            if ex > mp.mpf('1e-12'):
                worst = max(worst, abs(v[0] / ex - 1))
        check('valence Q0: Talbot density against the closed-form input where rho > 1e-12', worst < mp.mpf('1e-30'),
              value=fl(worst), tol=1e-30)
        check('valence Q0 and 2 GeV: no nonpositive node below xi = 90', T0['nonpos'] == 0 and T2['nonpos'] == 0,
              value=T0['nonpos'] + T2['nonpos'])
    out['controls'] = res
    out['valence_deficits'] = {'d_Q0': fl(d0), 'd_Q0_str': mp.nstr(d0, 30), 'd_2GeV': fl(d2), 'd_2GeV_str': mp.nstr(d2, 30),
                               'tau_2GeV': fl(tau2)}


def stage_H(pool, out):
    frac = mp.mpf(1) / 3 if MUT == 'THIRD' else mp.mpf(1) / 2
    print(f'H: deficit of the valence-like input at {"one third" if MUT == "THIRD" else "one half"} of its Q0 value', flush=True)
    tau2 = tau_at('2', 100)
    T0 = get_table('valence', mp.mpf(0), pool)
    T2 = get_table('valence', tau2, pool)
    with mp.workdps(100):
        d0, d2 = 1 - T0['m']['corr2'], 1 - T2['m']['corr2']
        target = frac * d0
    memo = {0.0: d0, float(tau2): d2}
    evals = []

    def f(t):
        if t in memo:
            d = memo[t]
        else:
            d = 1 - get_table('valence', mp.mpf(repr(t)), pool)['m']['corr2']
            memo[t] = d
        evals.append((t, d))
        with mp.workdps(100):
            return float(d - target)
    check('H: the bracket [0, tau(2 GeV)] holds a sign change of d - target', f(0.0) > 0 > f(float(tau2)),
          note=f'(d(0) - target = {float(d0 - target):.6g}, d(tau2) - target = {float(d2 - target):.6g})')
    root, r = brentq(f, 0.0, float(tau2), xtol=1e-15, rtol=1e-13, maxiter=100, full_output=True)
    with mp.workdps(100):
        th = mp.mpf(repr(root))
        d_root = memo[root] if root in memo else 1 - get_table('valence', th, pool)['m']['corr2']
        T0Q = mp.log(mp.mpf(2) / mp.mpf('0.04'))
        Qsq = mp.mpf('0.04') * mp.exp(T0Q * mp.exp(23 * th / 6))
        back = lo.tau_of_Q(mp.sqrt(Qsq))
        ratio = (mp.mpf(9) / 31) / th
        check('H: Brent converged', r.converged, note=f'({r.iterations} iterations, {r.function_calls} calls)')
        check('H: deficit at the root equals the target', abs(d_root - target) < mp.mpf('1e-12'),
              value=fl(abs(d_root - target)), tol=1e-12)
        check('H: one-loop map round trip tau(Q(tau_half)) = tau_half', abs(back - th) < mp.mpf('1e-40'), value=fl(abs(back - th)))
        check_rel('[MS] half-deficit tau of the valence-like input', th, MS['tau_half'], mp.mpf('1e-8'))
        check_rel('[MS] Q^2 at the half-deficit tau, GeV^2', Qsq, MS['Qsq_half'], mp.mpf('1e-6'))
        check_rel('[MS] (9/31)/tau_half', ratio, MS['ratio'], mp.mpf('2e-6'))
        out['half_deficit'] = {
            'input': 'valence', 'fraction_of_Q0_deficit': '1/3' if MUT == 'THIRD' else '1/2',
            'd_Q0': fl(d0), 'd_Q0_str': mp.nstr(d0, 30), 'd_2GeV': fl(d2), 'd_2GeV_str': mp.nstr(d2, 30),
            'target': fl(target), 'tau_2GeV': fl(tau2),
            'tau_half': root, 'tau_half_repr': repr(root), 'd_at_root': fl(d_root),
            'Qsq_half_GeV2': fl(Qsq), 'Qsq_half_GeV2_str': mp.nstr(Qsq, 20),
            'ratio_9_31_over_tau_half': fl(ratio), 'ratio_str': mp.nstr(ratio, 20),
            'root_finder': {'method': 'scipy.optimize.brentq', 'bracket': [0.0, float(tau2)], 'xtol': 1e-15, 'rtol': 1e-13,
                            'iterations': r.iterations, 'function_calls': r.function_calls, 'converged': bool(r.converged),
                            'evaluations_tau_deficit': [[t, fl(d)] for t, d in evals]}}


def stage_C(pool, out):
    print('C: geodesic curvature of the LO path and of the tilt through the same density, input A', flush=True)
    h = mp.mpf('1e-4')
    rows = {}
    for Q in ('2', '10', '100', '1e4'):
        tau = tau_at(Q, 50)
        Tc = get_table('A', tau, pool)
        Is = {}
        for k in (-2, -1, 1, 2):
            with mp.workdps(50):
                tk = tau + k * h
            Is[k] = get_table('A', tk, pool)['m']['I']
        with mp.workdps(50):
            m = Tc['m']
            Ip = (8 * (Is[1] - Is[-1]) - (Is[2] - Is[-2])) / (12 * h)
            Ip2 = (Is[1] - Is[-1]) / (2 * h)
            ks, dks = lo.cumulants(tau, 'A', 4)
            k2c, k3c, k4c = ks[1], ks[2], ks[3]
            k3u = 0 if MUT == 'KT3' else k3c
            k2_tilt = (k4c + 2 * k2c**2 - k3u**2 / k2c) / (4 * k2c**2)
            # Eq. (1.6) for the tilt through P(tau) on the nodes: s = xi - <xi>, w = d_theta s + s^2/2 + I/2 = (s^2 - Var)/2
            xs, ws, rho = m['xs'], m['ws_nodes'], m['rho']
            nrm = mp.fsum(ws[i] * rho[i] for i in range(len(xs)))
            E = lambda fn: mp.fsum(ws[i] * rho[i] * fn(i) for i in range(len(xs))) / nrm   # noqa: E731
            m1 = E(lambda i: xs[i])
            var = E(lambda i: (xs[i] - m1)**2)
            st = [xs[i] - m1 for i in range(len(xs))]
            wt = [(st[i]**2 - var) / 2 for i in range(len(xs))]
            k2_tilt_w = (E(lambda i: wt[i]**2) - E(lambda i: wt[i] * st[i])**2 / var) / var**2
            row = {'Q_GeV': Q, 'tau': fl(tau), 'k2_LO': fl(m['k2']), 'k2_LO_str': mp.nstr(m['k2'], 25),
                   'k2_tilt': fl(k2_tilt), 'k2_tilt_str': mp.nstr(k2_tilt, 25), 'k2_tilt_wform_nodes': fl(k2_tilt_w),
                   'ratio_LO_over_tilt': fl(m['k2'] / k2_tilt), 'mean_w': fl(m['mean_w']), 'ws': fl(m['ws']),
                   'I': fl(m['I']), 'Iprime_fourth_order': fl(Ip), 'Iprime_second_order': fl(Ip2), 'stencil_h': '1e-4',
                   'corr2': fl(m['corr2']), 'cumulants_xi': [fl(k) for k in ks]}
            rows[Q] = row
            print(f'  Q={Q:>4}: k^2(LO) = {mp.nstr(m["k2"], 12)}, k^2(tilt) = {mp.nstr(k2_tilt, 12)} (nodes {mp.nstr(k2_tilt_w, 12)}), '
                  f'<ws> = {mp.nstr(m["ws"], 14)}, I\'/2 = {mp.nstr(Ip / 2, 14)} (second order {mp.nstr(Ip2 / 2, 14)})', flush=True)
            check(f'C Q={Q}: <w>_P = 0', abs(m['mean_w']) < mp.mpf('1e-12'), value=fl(m['mean_w']), tol=1e-12)
            check_rel(f'C Q={Q}: <w s>_P = I\'/2 (fourth-order central difference, h = 1e-4)', m['ws'], Ip / 2, mp.mpf('1e-9'))
            check_rel(f'C Q={Q}: tilt curvature, Eq. (1.10) from Mellin cumulants against Eq. (1.6) on the nodes',
                      k2_tilt, k2_tilt_w, mp.mpf('1e-10'))
            check_note4(f'C Q={Q}: k^2 of the LO path against the theory note', m['k2'], NOTE_K2_LO[Q])
            check_note4(f'C Q={Q}: k^2 of the tilt against the theory note', k2_tilt, NOTE_K2_TILT[Q])
            if Q == '10':
                check_rel('[MS] k^2 of the LO path at 10 GeV', m['k2'], MS['k2_LO_10'], mp.mpf('1e-8'))
                check_rel('[MS] k^2 of the tilt through P(10 GeV)', k2_tilt, MS['k2_tilt_10'], mp.mpf('1e-8'))
    out['curvature'] = {'A': rows}


def stage_D(pool, out):
    print('D: Fisher-Rao distance from P(Q) to the exponential-tilt family through P(Q0)', flush=True)
    res = {}
    for inp in ('A', 'steep'):
        thm = theta_max(inp)
        res[inp] = {}
        for Q in ('10', '100', '1e4'):
            TQ = get_table(inp, tau_at(Q, 50), pool)
            with mp.workdps(50):
                bc, _, nexcl = bc_family(inp, TQ)
                Dfr = dist_of(bc(0))
                grid = [thm * k / 64 for k in range(64)]
                gv = [bc(t) for t in grid]
                kmax = max(range(64), key=lambda k: gv[k])
                a = grid[max(kmax - 1, 0)]
                b = grid[min(kmax + 1, 63)]
                hfun = lambda t: float(mp.diff(lambda u: mp.log(bc(u)), mp.mpf(repr(t))))   # noqa: E731
                ha, hb = hfun(float(a)), hfun(float(b))
                ok_br = check(f'D {inp} Q={Q}: d ln BC/d theta changes sign between the neighbors of the grid maximum',
                              ha > 0 > hb, note=f'(theta {float(a):.4f}: {ha:.3g}; theta {float(b):.4f}: {hb:.3g})')
                if ok_br:
                    ths, r = brentq(hfun, float(a), float(b), xtol=1e-14, rtol=1e-12, maxiter=100, full_output=True)
                    conv = bool(r.converged)
                else:
                    ths, conv = float(grid[kmax]), False
                th = mp.mpf(repr(ths))
                bmax = bc(th)
                dist = dist_of(bmax)
                nb = [bc(th - mp.mpf('1e-3')), bc(th + mp.mpf('1e-3'))]
                row = {'Q_GeV': Q, 'theta_nearest': ths, 'distance': fl(dist), 'distance_str': mp.nstr(dist, 20),
                       'BC_max': fl(bmax), 'D_FR_Q0_to_Q': fl(Dfr), 'distance_over_D_FR': fl(dist / Dfr),
                       'theta_max_domain': fl(thm), 'grid_theta_at_max': fl(grid[kmax]), 'root_converged': conv,
                       'nodes_excluded_rho_le_0': nexcl}
                res[inp][Q] = row
                print(f'  {inp} Q={Q:>4}: theta* = {ths:.10f} (domain < {mp.nstr(thm, 3)}), distance {mp.nstr(dist, 12)}, '
                      f'D_FR(Q0, Q) = {mp.nstr(Dfr, 12)}', flush=True)
                check(f'D {inp} Q={Q}: theta* inside (0, 1 + a_min)', 0 < th < thm, value=ths, reference=fl(thm))
                check(f'D {inp} Q={Q}: BC(theta*) is a maximum (theta* +- 1e-3 and every grid point lower)',
                      bmax > nb[0] and bmax > nb[1] and bmax >= max(gv), value=fl(bmax))
                check(f'D {inp} Q={Q}: distance to the family at most D_FR(P(Q0), P(Q))', dist <= Dfr * (1 + mp.mpf('1e-15')),
                      value=fl(dist), reference=fl(Dfr))
                check_note4(f'D {inp} Q={Q}: distance against the theory note', dist, NOTE_DIST[inp][Q])
                if inp == 'A' and Q == '1e4':
                    check_rel('[MS] distance from P(10^4 GeV) to the tilt family through P(Q0), input A', dist,
                              MS['dist_A_1e4'], mp.mpf('1e-8'))
                    check('[MS] maximizing theta, input A at 10^4 GeV', abs(th - mp.mpf(MS['theta_A_1e4'])) <= mp.mpf('1e-4'),
                          value=ths, reference=float(MS['theta_A_1e4']), tol=1e-4)
    out['tilt_distance'] = res


def main():
    t_start = time.time()
    with open(__file__, 'rb') as f:
        prog_sha = hashlib.sha256(f.read()).hexdigest()
    solver_sha = sha256_file(os.path.join(HERE, 'a25_lo.py'))
    src_path = os.path.join(ROOT, SOLVER_SOURCE)
    src_now = sha256_file(src_path) if os.path.exists(src_path) else None
    print(f'a25_path.py MUT={MUT} STAGES={",".join(STAGES)} NPROC={NPROC} cache={"on" if CACHE else "off"}', flush=True)
    out = {'program': 'plan/A25/calc/a25_path.py', 'program_sha256': prog_sha, 'MUT': MUT,
           'mutation': MUTATIONS.get(MUT), 'stages': STAGES, 'date': time.strftime('%Y-%m-%d %H:%M'),
           'solver': {'file': SOLVER, 'sha256': solver_sha, 'copied_from': SOLVER_SOURCE,
                      'source_sha256_at_copy': SOLVER_SOURCE_SHA256, 'source_sha256_now': src_now,
                      'module_defaults_DPS_MT_NGL': [lo.DPS, lo.MT, lo.NGL]},
           'conventions': 'LO singlet, n_f = 5 fixed, one-loop coupling, Lambda = 0.2 GeV, Q0^2 = 2 GeV^2, tau = 6 zeta/23; '
                          'inputs of a25_lo.INPUTS (App. G)',
           'settings': {k: {'digits': v[0], 'talbot_terms': v[1], 'xi_max': v[2], 'gl_nodes_per_panel': NGL}
                        for k, v in SET.items()},
           'ms_values': MS, 'theory_note_values': {'k2_LO': NOTE_K2_LO, 'k2_tilt': NOTE_K2_TILT, 'distance': NOTE_DIST}}
    print('solver copy', flush=True)
    check(f'{SOLVER} is the verbatim copy of {SOLVER_SOURCE} (sha256 noted at the copy)', solver_sha == SOLVER_SOURCE_SHA256,
          value=solver_sha, reference=SOLVER_SOURCE_SHA256)
    check('a25_lo module defaults DPS, MT, NGL = 50, 48, 24 (no environment override)', [lo.DPS, lo.MT, lo.NGL] == [50, 48, 24],
          value=[lo.DPS, lo.MT, lo.NGL])
    with Pool(NPROC) as pool:
        for st, fn in (('controls', stage_controls), ('H', stage_H), ('C', stage_C), ('D', stage_D)):
            if st in STAGES:
                fn(pool, out)
    failed = [c['check'] for c in CHECKS if not c['ok']]
    out.update({'controls_sha256': CTRL_SHA, 'tables': dict(STATS, cache_used=bool(CACHE)), 'n_checks': len(CHECKS),
                'checks_failed': failed, 'checks': CHECKS, 'seconds': round(time.time() - t_start, 1)})
    fn = 'a25_path.json' if MUT == 'NONE' else f'a25_path_MUT_{MUT}.json'
    with open(os.path.join(HERE, fn), 'w') as f:
        json.dump(out, f, indent=1)
    print(f'{len(CHECKS)} checks, {len(failed)} failed; tables computed {STATS["tables_computed"]}, from cache '
          f'{STATS["tables_from_cache"]}; {out["seconds"]} s; wrote {fn}')
    print('FAILED: ' + '; '.join(failed) if failed else 'ALL CHECKS PASSED')
    sys.exit(1 if failed else 0)


if __name__ == '__main__':
    main()


==> anc/plan/A25/calc/pole_common.py <==
"""Shared exact evaluators for candidate S7 (compound-Poisson pole model).

Model: N ~ Poisson(lam); xi | N ~ Gamma(N + k0, 1), with Gamma(0,1) = point mass at 0.
k0 = 0 is the model of Sec. VI of the manuscript (delta input).

All functions use mpmath at the working precision set by the caller.
"""
import mpmath as mp


def rho_c(xi, lam, k0=0):
    """Continuous part of the density of xi (closed form).
    k0 = 0: e^{-lam-xi} sqrt(lam/xi) I_1(2 sqrt(lam xi)).
    k0 > 0: e^{-lam-xi} (xi/lam)^{(k0-1)/2} I_{k0-1}(2 sqrt(lam xi))."""
    xi = mp.mpf(xi); lam = mp.mpf(lam)
    z = 2*mp.sqrt(lam*xi)
    if k0 == 0:
        return mp.exp(-lam-xi)*mp.sqrt(lam/xi)*mp.besseli(1, z)
    nu = mp.mpf(k0) - 1
    return mp.exp(-lam-xi)*(xi/lam)**(nu/2)*mp.besseli(nu, z)


def rho_c_series(xi, lam, k0=0, nmax=None):
    """Same density from the defining Poisson mixture sum (for checking the closed form)."""
    xi = mp.mpf(xi); lam = mp.mpf(lam)
    if nmax is None:
        nmax = int(lam + xi + 60*mp.sqrt(lam + xi + 1) + 80)
    s = mp.mpf(0)
    n0 = 1 if k0 == 0 else 0
    for n in range(n0, nmax):
        s += mp.exp(-lam)*lam**n/mp.factorial(n) * xi**(n+k0-1)*mp.exp(-xi)/mp.gamma(n+k0)
    return s


def u_post(a, k0=0):
    """Posterior mean E[N | xi] as a function of a = lam*xi (Bessel ratio form).
    k0 = 0: sqrt(a) I_0(2 sqrt a)/I_1(2 sqrt a).
    general: sqrt(a) I_{k0}(2 sqrt a)/I_{k0-1}(2 sqrt a)."""
    a = mp.mpf(a)
    z = 2*mp.sqrt(a)
    nu = mp.mpf(k0) - 1
    return mp.sqrt(a)*mp.besseli(nu+1, z)/mp.besseli(nu, z)


def var_post(a, k0=0):
    """Posterior variance Var(N | xi) = a + (1-k0) u - u^2 (identity derived in DERIVATION.md)."""
    u = u_post(a, k0)
    return a + (1 - mp.mpf(k0))*u - u*u


def breakpoints(lam):
    lam = mp.mpf(lam)
    s = mp.sqrt(2*lam + 1)
    pts = [mp.mpf(0)]
    for c in (-12, -6, -3, 0, 3, 6, 12, 25):
        p = lam + c*s
        if p > pts[-1]:
            pts.append(p)
    pts.append(mp.inf)
    return pts


def f_exact(lam, k0=0):
    """f(lam) = lam * I(lam) = 1 - E[Var(N|xi)]/lam, Fisher information I in lam
    (atom at xi = 0 included for k0 = 0; there Var(N|xi=0) = 0)."""
    lam = mp.mpf(lam)
    g = lambda x: rho_c(x, lam, k0)*var_post(lam*x, k0) if x > 0 else mp.mpf(0)
    EV = mp.quad(g, breakpoints(lam))
    return 1 - EV/lam


def f_exact_scoreform(lam, k0=0):
    """Same quantity from the definition lam * E[score^2], score = E[N|xi]/lam - 1,
    atom term exp(-lam) * (-1)^2 added for k0 = 0."""
    lam = mp.mpf(lam)
    g = lambda x: rho_c(x, lam, k0)*(u_post(lam*x, k0)/lam - 1)**2 if x > 0 else mp.mpf(0)
    E = mp.quad(g, breakpoints(lam))
    if k0 == 0:
        E += mp.exp(-lam)
    return lam*E


==> anc/plan/A25/calc/pole_length_constant.json <==
{
 "program": "plan/A25/calc/pole_length_constant.py",
 "MUT": "",
 "program_sha256": "968100f744b0b142d26d622c986978010711f6c20434fe5e8fffec47f3212794",
 "C": 0.6927233193569989,
 "C_str": "0.692723319356998943",
 "C_by_cutoff": {
  "n20_W9": "0.692723319356998887",
  "n20_W12": "0.692723319356998943",
  "n20_W16": "0.692723319356998943",
  "n20_W20": "0.692723319356998943",
  "n40_W9": "0.692723319356998887",
  "n40_W12": "0.692723319356998943",
  "n40_W16": "0.692723319356998943",
  "n40_W20": "0.692723319356998943"
 },
 "spread": 5.571782727038788e-17,
 "C_minus_ln2": -0.0004238612029463666,
 "f_forms": [
  {
   "lam": "0.5",
   "f_var": "0.81402076745056325562",
   "f_score": "0.81402076745056325562",
   "diff": 8.470329472543003e-22
  },
  {
   "lam": "3",
   "f_var": "0.56244307979253422153",
   "f_score": "0.56244307979253422153",
   "diff": 0.0
  },
  {
   "lam": "40",
   "f_var": "0.50318593357384675225",
   "f_score": "0.50318593357384675225",
   "diff": 0.0
  }
 ],
 "fails": []
}

==> anc/plan/A25/calc/pole_length_constant.py <==
"""The constant C of the pole-model path length, Eq. (length) of the Supplemental Material section on the pole model:
L(nbar) = 2 int_0^sqrt(nbar) sqrt(f(w^2)) dw = sqrt(2 nbar) + C - 1/(4 sqrt(2 nbar)) + ...,
C = 2 int_0^inf [sqrt(f(w^2)) - 1/sqrt(2)] dw.

Method of plan/analytic/candidates/S7/s7_6_length_constant.py (sha256 dd20c480...), copied here with its helper
module (pole_common.py = s7_common.py, sha256 794e3efd...) and the asymptotic tail coefficients
(pole_series.json = s7_2_series.json, sha256 be2b40c4...): Gauss-Legendre on 11 sub-intervals of [0, 20] with n = 20
and n = 40 nodes each, f from its closed-form quadrature at 20 digits, the tail beyond the cut-off W from the
asymptotic series with 10 terms, cut-offs W = 9, 12, 16, 20.  Writes pole_length_constant.json.

Checks (exit 1 on a failure): C agrees over the four cut-offs and the two node counts to 1e-15; f from the
posterior-variance form equals f from the score form at three points to 1e-15; the stored S7 value
0.6927233193569989 (plan/analytic/candidates/S7/DERIVATION.md) is reproduced to 1e-14.
MUT=TAIL drops the tail series (the cut-off check must then fail).
"""
import json, os, sys, hashlib
import mpmath as mp
import sympy as sp
from multiprocessing import Pool
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from pole_common import f_exact, f_exact_scoreform

MUT = os.environ.get('MUT', '')
mp.mp.dps = 20
edges = [0, 0.5, 1, 1.5, 2, 3, 4.5, 6.5, 9, 12, 16, 20]


def legendre_nodes(n):
    import numpy as np
    x0s, _ = np.polynomial.legendre.leggauss(n)
    xs, ws = [], []
    for x0 in x0s:
        x = mp.mpf(float(x0))
        for _ in range(6):
            x = x - mp.legendre(n, x) / mp.diff(lambda t: mp.legendre(n, t), x)
        dp = mp.diff(lambda t: mp.legendre(n, t), x)
        xs.append(x); ws.append(2 / ((1 - x * x) * dp * dp))
    return xs, ws


def integrand(w):
    mp.mp.dps = 20
    w = mp.mpf(w)
    return str(mp.sqrt(f_exact(w * w)) - 1 / mp.sqrt(2))


def main():
    fails = []
    ser = json.load(open(os.path.join(HERE, 'pole_series.json')))
    lk = [mp.mpf(str(sp.N(sp.sympify(c), 30))) for c in ser['length_tail_coeffs']]
    if MUT == 'TAIL':
        lk = [mp.mpf(0) for _ in lk]
    nodes = {n: legendre_nodes(n) for n in (20, 40)}
    jobs = []
    for n in (20, 40):
        xs, ws = nodes[n]
        for i in range(len(edges) - 1):
            a, b = mp.mpf(edges[i]), mp.mpf(edges[i + 1])
            jobs += [str((b - a) / 2 * x + (b + a) / 2) for x in xs]
    with Pool(8) as pool:
        vals = [mp.mpf(v) for v in pool.map(integrand, jobs, chunksize=4)]
    pieces, k = {}, 0
    for n in (20, 40):
        xs, ws = nodes[n]; pieces[n] = []
        for i in range(len(edges) - 1):
            h = (mp.mpf(edges[i + 1]) - edges[i]) / 2
            pieces[n].append(h * mp.fsum(wi * vals[k + j] for j, wi in enumerate(ws))); k += len(ws)
    Cs = {}
    for n in (20, 40):
        for W in (9, 12, 16, 20):
            idx = edges.index(W)
            Cs[f'n{n}_W{W}'] = 2 * mp.fsum(pieces[n][:idx]) - mp.fsum(lk[j - 1] * mp.mpf(W) ** (1 - 2 * j)
                                                                      for j in range(1, len(lk) + 1))
    C = Cs['n40_W20']
    spread = max(abs(v - C) for v in Cs.values())
    if spread > mp.mpf('1e-15'):
        fails.append(f'C over cut-offs and node counts spreads by {mp.nstr(spread, 3)}')
    forms = []
    for lam in ('0.5', '3', '40'):
        a, b = f_exact(mp.mpf(lam)), f_exact_scoreform(mp.mpf(lam))
        forms.append({'lam': lam, 'f_var': str(a), 'f_score': str(b), 'diff': float(abs(a - b))})
        if abs(a - b) > mp.mpf('1e-15'):
            fails.append(f'f forms differ at lam = {lam}')
    stored = mp.mpf('0.6927233193569989')
    if abs(C - stored) > mp.mpf('1e-14'):
        fails.append(f'stored S7 value not reproduced: {mp.nstr(C, 17)}')
    out = {'program': 'plan/A25/calc/pole_length_constant.py', 'MUT': MUT,
           'program_sha256': hashlib.sha256(open(__file__, 'rb').read()).hexdigest(),
           'C': float(C), 'C_str': mp.nstr(C, 18), 'C_by_cutoff': {k2: mp.nstr(v, 18) for k2, v in Cs.items()},
           'spread': float(spread), 'C_minus_ln2': float(C - mp.log(2)), 'f_forms': forms, 'fails': fails}
    name = 'pole_length_constant' + (f'_MUT_{MUT}' if MUT else '') + '.json'
    json.dump(out, open(os.path.join(HERE, name), 'w'), indent=1)
    print('C =', mp.nstr(C, 17), 'spread', mp.nstr(spread, 3), 'C - ln2', mp.nstr(C - mp.log(2), 6))
    for f in fails:
        print('FAIL', f)
    sys.exit(1 if fails else 0)


if __name__ == '__main__':
    main()


==> anc/plan/A25/calc/pole_series.json <==
{
 "f_coeffs_k0_0": [
  "1/2",
  "1/8",
  "3/32",
  "9/64",
  "171/512",
  "2259/2048",
  "2403/512",
  "401463/16384",
  "19896651/131072",
  "571014927/524288",
  "18634197663/2097152",
  "10650402369/131072"
 ],
 "f_coeffs_general_k0": [
  "1/2",
  "-(2*k0 - 1)/8",
  "(2*k0 - 3)*(2*k0 - 1)/32",
  "-(k0 - 3)*(2*k0 - 3)*(2*k0 - 1)/64",
  "(2*k0 - 3)*(2*k0 - 1)*(4*k0**2 - 32*k0 + 57)/512",
  "-(2*k0 - 3)*(2*k0 - 1)*(8*k0**3 - 124*k0**2 + 558*k0 - 753)/2048",
  "(k0 - 6)*(2*k0 - 3)*(2*k0 - 1)*(4*k0**3 - 80*k0**2 + 387*k0 - 534)/2048",
  "-(2*k0 - 3)*(2*k0 - 1)*(16*k0**5 - 640*k0**4 + 8620*k0**3 - 51108*k0**2 + 136680*k0 - 133821)/16384",
  "(2*k0 - 3)*(2*k0 - 1)*(64*k0**6 - 3712*k0**5 + 74512*k0**4 - 696480*k0**3 + 3285108*k0**2 - 7534752*k0 + 6632217)/131072",
  "-(2*k0 - 3)*(2*k0 - 1)*(128*k0**7 - 10304*k0**6 + 291872*k0**5 - 3981360*k0**4 + 29091096*k0**3 - 115905756*k0**2 + 235800630*k0 - 190338309)/524288",
  "(2*k0 - 3)*(2*k0 - 1)*(256*k0**8 - 27648*k0**7 + 1061760*k0**6 - 20068352*k0**5 + 210748512*k0**4 - 1283562816*k0**3 + 4482534360*k0**2 - 8273364480*k0 + 6211399221)/2097152",
  "-(2*k0 - 3)*(2*k0 - 1)*(256*k0**9 - 36096*k0**8 + 1822080*k0**7 - 45950912*k0**6 + 659728224*k0**5 - 5707461936*k0**4 + 30149880120*k0**3 - 94611943812*k0**2 + 160989374853*k0 - 113604291936)/4194304"
 ],
 "u_coeffs_general_k0": [
  "1",
  "-(2*k0 - 1)/4",
  "(2*k0 - 3)*(2*k0 - 1)/32",
  "(2*k0 - 3)*(2*k0 - 1)/64",
  "-(2*k0 - 7)*(2*k0 - 3)*(2*k0 - 1)*(2*k0 + 3)/2048",
  "-(2*k0 - 3)*(2*k0 - 1)*(4*k0**2 - 8*k0 - 9)/1024",
  "(2*k0 - 3)*(2*k0 - 1)*(16*k0**4 - 64*k0**3 - 360*k0**2 + 848*k0 + 633)/65536",
  "(2*k0 - 3)*(2*k0 - 1)*(4*k0**4 - 16*k0**3 - 29*k0**2 + 90*k0 + 54)/4096",
  "-(2*k0 - 3)*(2*k0 - 1)*(320*k0**6 - 1920*k0**5 - 19760*k0**4 + 91840*k0**3 + 76252*k0**2 - 341304*k0 - 181161)/8388608",
  "-(2*k0 - 3)*(2*k0 - 1)*(64*k0**6 - 384*k0**5 - 1200*k0**4 + 7360*k0**3 + 3084*k0**2 - 21912*k0 - 10809)/262144",
  "(2*k0 - 7)*(2*k0 - 3)*(2*k0 - 1)*(2*k0 + 3)*(448*k0**6 - 2688*k0**5 - 62608*k0**4 + 268352*k0**3 + 728180*k0**2 - 2000232*k0 - 1146843)/268435456",
  "(2*k0 - 3)*(2*k0 - 1)*(256*k0**8 - 2048*k0**7 - 10368*k0**6 + 90880*k0**5 + 44896*k0**4 - 823680*k0**3 - 51432*k0**2 + 2014416*k0 + 917541)/4194304",
  "-(2*k0 - 3)*(2*k0 - 1)*(21504*k0**10 - 215040*k0**9 - 5295360*k0**8 + 47523840*k0**7 + 98850944*k0**6 - 1272890112*k0**5 - 86889120*k0**4 + 9748127360*k0**3 - 309484572*k0**2 - 22795095240*k0 - 10137685113)/17179869184",
  "-(2*k0 - 3)*(2*k0 - 1)*(256*k0**10 - 2560*k0**9 - 19520*k0**8 + 217600*k0**7 + 178640*k0**6 - 4290272*k0**5 + 872868*k0**4 + 29499888*k0**3 - 2986506*k0**2 - 66985164*k0 - 29248371)/16777216",
  "(2*k0 - 3)*(2*k0 - 1)*(135168*k0**12 - 1622016*k0**11 - 55621632*k0**10 + 615690240*k0**9 + 1994823424*k0**8 - 31020627968*k0**7 - 4245801216*k0**6 + 502279882240*k0**5 - 198891873296*k0**4 - 3213108926400*k0**3 + 498177281736*k0**2 + 7148832137712*k0 + 3076181771049)/549755813888",
  "(2*k0 - 3)*(2*k0 - 1)*(1024*k0**12 - 12288*k0**11 - 132864*k0**10 + 1779200*k0**9 + 2481600*k0**8 - 64716288*k0**7 + 19378480*k0**6 + 917970144*k0**5 - 497757888*k0**4 - 5581845888*k0**3 + 1106334792*k0**2 + 12236377968*k0 + 5202857529)/268435456",
  "-(2*k0 - 7)*(2*k0 - 3)*(2*k0 - 1)*(2*k0 + 3)*(1757184*k0**12 - 21086208*k0**11 - 1155348480*k0**10 + 12326645760*k0**9 + 88701952768*k0**8 - 1009166292992*k0**7 - 2051276374272*k0**6 + 27279181633024*k0**5 + 21438016158256*k0**4 - 288058546360512*k0**3 - 151220197724472*k0**2 + 963031092941808*k0 + 482849738583021)/140737488355328",
  "-(2*k0 - 3)*(2*k0 - 1)*(16384*k0**14 - 229376*k0**13 - 3354624*k0**12 + 52183040*k0**11 + 115426304*k0**10 - 3155109888*k0**9 + 732921088*k0**8 + 79643269120*k0**7 - 67392876864*k0**6 - 961927850112*k0**5 + 726008545776*k0**4 + 5477909382720*k0**3 - 1444218708276*k0**2 - 11771983935000*k0 - 4913968298409)/17179869184",
  "(2*k0 - 3)*(2*k0 - 1)*(46858240*k0**16 - 749731840*k0**15 - 43953029120*k0**14 + 667823636480*k0**13 + 4421981650944*k0**12 - 88336413687808*k0**11 - 74891614953472*k0**10 + 4248299352965120*k0**9 - 2878783079570944*k0**8 - 96263561324466176*k0**7 + 99774268847111680*k0**6 + 1104227761050053632*k0**5 - 922929439389636288*k0**4 - 6150050894401369344*k0**3 + 1778617139823095328*k0**2 + 13125151739566337472*k0 + 5439063972359792043)/4503599627370496",
  "(2*k0 - 3)*(2*k0 - 1)*(65536*k0**16 - 1048576*k0**15 - 19988480*k0**14 + 353239040*k0**13 + 1155137536*k0**12 - 32993443840*k0**11 + 289251328*k0**10 + 1349566054400*k0**9 - 1372138919936*k0**8 - 28200569094144*k0**7 + 33696121549056*k0**6 + 310673150040576*k0**5 - 281344731368256*k0**4 - 1699717089012480*k0**3 + 529215071107104*k0**2 + 3607134447457728*k0 + 1485352561853691)/274877906944",
  "-(2*k0 - 3)*(2*k0 - 1)*(637272064*k0**18 - 11470897152*k0**17 - 840721170432*k0**16 + 14491566735360*k0**15 + 128124982329344*k0**14 - 2822719816204288*k0**13 - 4180712744271872*k0**12 + 207716169782984704*k0**11 - 126380661030483968*k0**10 - 7541752038035509248*k0**9 + 9721023640565511680*k0**8 + 147985981722452283392*k0**7 - 196850214278030912768*k0**6 - 1578190163143338349056*k0**5 + 1525427958357790790976*k0**4 + 8509381383508581655296*k0**3 - 2814638147829256284324*k0**2 - 17975258084587835466936*k0 - 7360775074569454593003)/288230376151711744",
  "-(2*k0 - 3)*(2*k0 - 1)*(262144*k0**18 - 4718592*k0**17 - 113836032*k0**16 + 2249195520*k0**15 + 10273849344*k0**14 - 307267043328*k0**13 - 112506691584*k0**12 + 19054367244288*k0**11 - 20232501282816*k0**10 - 631638999707648*k0**9 + 957522481798656*k0**8 + 11786810929287168*k0**7 - 17068197991406976*k0**6 - 122395354335391488*k0**5 + 124902432429798816*k0**4 + 651997671015484800*k0**3 - 226859780171215692*k0**2 - 1371982432309795944*k0 - 559053988971784209)/4398046511104",
  "(2*k0 - 7)*(2*k0 - 3)*(2*k0 - 1)*(2*k0 + 3)*(1100742656*k0**18 - 19813367808*k0**17 - 2006929047552*k0**16 + 33907276775424*k0**15 + 491270528499712*k0**14 - 9276446541479936*k0**13 - 39935725494452224*k0**12 + 986662077281927168*k0**11 + 1308776951596402688*k0**10 - 53065506985682325504*k0**9 - 12590368080510204416*k0**8 + 1574096029079612772352*k0**7 - 129962410525904667904*k0**6 - 25628085912738125136384*k0**5 + 269724557165431157568*k0**4 + 207561804623305460312832*k0**3 + 51527299693391174258172*k0**2 - 608362415738380231778808*k0 - 291921269646534442478739)/9223372036854775808"
 ],
 "crossing_series_in_x": "-839919*x**9/524288 - 98301*x**8/131072 - 201*x**7/512 - 471*x**6/2048 - 309*x**5/2048 - 57*x**4/512 - 3*x**3/32 - 3*x**2/32 - x/8 - 1/2 + 1/x",
 "length_tail_coeffs": [
  "-sqrt(2)/8",
  "-11*sqrt(2)/384",
  "-133*sqrt(2)/5120",
  "-10291*sqrt(2)/229376",
  "-275935*sqrt(2)/2359296",
  "-18984927*sqrt(2)/46137344",
  "-798807309*sqrt(2)/436207616",
  "-106120478401*sqrt(2)/10737418240",
  "-18341728895803*sqrt(2)/292057776128",
  "-2400843163513157*sqrt(2)/5222680231936"
 ]
}

==> anc/plan/A25/research/geodesic/geodesic.json <==
{
 "program": "plan/A25/research/geodesic/geodesic.py",
 "MUT": "NONE",
 "mutation": null,
 "date": "2026-10-11 22:03",
 "settings": {
  "A": {
   "digits": 50,
   "talbot_terms": 48
  },
  "steep": {
   "digits": 50,
   "talbot_terms": 48
  },
  "hardq_steepg": {
   "digits": 50,
   "talbot_terms": 48
  },
  "softq_hardg": {
   "digits": 50,
   "talbot_terms": 48
  },
  "valence": {
   "digits": 100,
   "talbot_terms": 96
  }
 },
 "check_settings": {
  "A": {
   "digits": 70,
   "talbot_terms": 64
  },
  "steep": {
   "digits": 70,
   "talbot_terms": 64
  },
  "hardq_steepg": {
   "digits": 70,
   "talbot_terms": 64
  },
  "softq_hardg": {
   "digits": 70,
   "talbot_terms": 64
  },
  "valence": {
   "digits": 120,
   "talbot_terms": 112
  }
 },
 "xi_quadrature": {
  "main": "Gauss-Legendre 16 nodes/panel, ck_num breakpoints, xi<110",
  "check": "24 nodes/panel, xi<150"
 },
 "tau_quadrature": "composite Gauss-Legendre, 12 nodes/panel reported, 8 nodes/panel for the uncertainty; panels graded from 1e-8",
 "tolerances": {
  "stored": 1e-09,
  "tau_quad": 1e-09,
  "xi_conv": 1e-09,
  "prec_conv": 1e-09,
  "tilt_routes": 1e-08,
  "norm": 1e-12,
  "trend_small": 0.001,
  "L_lower": 1e-08,
  "talbot_bulk": 1e-14,
  "shift_valid": 1e-12,
  "shift_prec": 1e-10,
  "tail": 1e-14,
  "cknum": 1e-25
 },
 "inputs": {
  "A": {
   "input": "A",
   "terms": {
    "q": [
     [
      "0.38",
      "0.5",
      3
     ],
     [
      "0.20",
      "-0.15",
      7
     ]
    ],
    "g": [
     [
      "0.42",
      "-0.1",
      5
     ]
    ]
   },
   "digits": 50,
   "talbot_terms": 48,
   "talbot_tau0": {
    "max_abs_err": 1.262177448353619e-29,
    "max_rel_err_where_rho_gt_1e-12": 0.0,
    "floor": 1.2621774483536189e-26
   },
   "measures": {
    "Q0": {
     "norm_minus_1": 0.0,
     "int_drho": -1.3465500287582494e-17,
     "kappa": 4.006612113674626,
     "I": 16.05294062944425,
     "B": 4.001536914673693,
     "corr2": 0.9974681928447772,
     "mean": 2.291114776074423,
     "var": 1.7494685165116362,
     "drift_tau": 5.292731871849455,
     "neg_nodes": 0,
     "excluded_nodes": 316,
     "tau": 0.0,
     "Q_GeV": 1.4142135623730951
    },
    "Q0+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": -9.59155726939384e-18,
     "kappa": 3.9967880708253953,
     "I": 15.974314883092186,
     "B": 3.991708707433156,
     "corr2": 0.9974598924341065,
     "mean": 2.2964082584861805,
     "var": 1.75909084954832,
     "drift_tau": 5.294232090428984,
     "neg_nodes": 0,
     "excluded_nodes": 316,
     "tau": 0.001,
     "Q_GeV": 1.4248777549001037
    },
    "Q0+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -4.8870472641983944e-17,
     "kappa": 3.977342895428357,
     "I": 15.819256507814426,
     "B": 3.972234525586521,
     "corr2": 0.9974329146548201,
     "mean": 2.30699971107354,
     "var": 1.7783849565395606,
     "drift_tau": 5.297217069734801,
     "neg_nodes": 0,
     "excluded_nodes": 316,
     "tau": 0.003,
     "Q_GeV": 1.4465733620113372
    },
    "Q0+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": -1.0385825204689228e-17,
     "kappa": 3.9113254637650647,
     "I": 15.298466883497,
     "B": 3.9059284026140615,
     "corr2": 0.9972421944322226,
     "mean": 2.344116379638959,
     "var": 1.8464268647569029,
     "drift_tau": 5.30750403954966,
     "neg_nodes": 0,
     "excluded_nodes": 315,
     "tau": 0.01,
     "Q_GeV": 1.5265490987494874
    },
    "2": {
     "norm_minus_1": 0.0,
     "int_drho": -6.34314173727362e-18,
     "kappa": 3.6397976189063415,
     "I": 13.248126706596272,
     "B": 3.63097899077422,
     "corr2": 0.9951602006402478,
     "mean": 2.517640097001989,
     "var": 2.172800776017386,
     "drift_tau": 5.3522167137421475,
     "neg_nodes": 0,
     "excluded_nodes": 309,
     "tau": 0.042554345978988384,
     "Q_GeV": 2.0
    },
    "2+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": 1.3812779907192246e-17,
     "kappa": 3.632252028885696,
     "I": 13.193254801344255,
     "B": 3.623304043417106,
     "corr2": 0.9950791058552974,
     "mean": 2.522992961927045,
     "var": 2.1830720399335903,
     "drift_tau": 5.35351239255365,
     "neg_nodes": 0,
     "excluded_nodes": 309,
     "tau": 0.043554345978988385,
     "Q_GeV": 2.0177654696833507
    },
    "2+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -1.367880927507842e-17,
     "kappa": 3.6172861948386275,
     "I": 13.084759415370117,
     "B": 3.6080782398129374,
     "corr2": 0.9949153951825557,
     "mean": 2.533702567679377,
     "var": 2.20365652553079,
     "drift_tau": 5.356090399846782,
     "neg_nodes": 0,
     "excluded_nodes": 308,
     "tau": 0.045554345978988386,
     "Q_GeV": 2.0539807775286634
    },
    "2+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": 1.318249627559269e-17,
     "kappa": 3.5661802243565828,
     "I": 12.717641392591966,
     "B": 3.55605506298296,
     "corr2": 0.9943296261154817,
     "mean": 2.5712264209911826,
     "var": 2.276137142458294,
     "drift_tau": 5.364974844424091,
     "neg_nodes": 0,
     "excluded_nodes": 306,
     "tau": 0.052554345978988386,
     "Q_GeV": 2.188303374177256
    },
    "10": {
     "norm_minus_1": 0.0,
     "int_drho": -2.4163885706523438e-17,
     "kappa": 2.876138491377045,
     "I": 8.272172621580625,
     "B": 2.8547004979425257,
     "corr2": 0.9851480748471318,
     "mean": 3.26832401411119,
     "var": 3.7052070008378553,
     "drift_tau": 5.49498851150856,
     "neg_nodes": 0,
     "excluded_nodes": 263,
     "tau": 0.18082100362433356,
     "Q_GeV": 10.0
    },
    "100": {
     "norm_minus_1": 0.0,
     "int_drho": -1.040355418171874e-17,
     "kappa": 2.4730174695779,
     "I": 6.11581540483748,
     "B": 2.4500246808555555,
     "corr2": 0.9814915165774003,
     "mean": 3.9369450145648632,
     "var": 5.17713792852127,
     "drift_tau": 5.574620751445808,
     "neg_nodes": 0,
     "excluded_nodes": 227,
     "tau": 0.3015639686797127,
     "Q_GeV": 100.0
    },
    "1e4": {
     "norm_minus_1": 0.0,
     "int_drho": 1.4926668329545965e-17,
     "kappa": 2.145295326969302,
     "I": 4.602292039916324,
     "B": 2.1243639175096964,
     "corr2": 0.9805814178839454,
     "mean": 4.748031215670499,
     "var": 7.036590394895301,
     "drift_tau": 5.635209310949169,
     "neg_nodes": 0,
     "excluded_nodes": 186,
     "tau": 0.44620912946228364,
     "Q_GeV": 10000.0
    }
   },
   "positivity": {
    "negative_nodes_below_minus_floor_all_tau": 0,
    "max_excluded_nodes_rho_le_floor": 316,
    "worst_abs_norm_or_int_drho": 6.477713733718414e-17,
    "excluded_part_of_I_relative_bound_worst": 9.287342061976853e-23
   },
   "stored_controls": [
    {
     "row": "A Q=2",
     "quantity": "kappa",
     "stored": 3.6397976189063415,
     "here": 3.6397976189063415,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=2",
     "quantity": "B",
     "stored": 3.6309789907742207,
     "here": 3.63097899077422,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=2",
     "quantity": "corr2",
     "stored": 0.9951602006402482,
     "here": 0.9951602006402478,
     "rel_diff": 4.440892098500626e-16,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=10",
     "quantity": "kappa",
     "stored": 2.876138491377045,
     "here": 2.876138491377045,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=10",
     "quantity": "B",
     "stored": 2.8547004979425257,
     "here": 2.8547004979425257,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=10",
     "quantity": "corr2",
     "stored": 0.9851480748471322,
     "here": 0.9851480748471318,
     "rel_diff": 3.3306690738754696e-16,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=100",
     "quantity": "kappa",
     "stored": 2.4730174695779,
     "here": 2.4730174695779,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=100",
     "quantity": "B",
     "stored": 2.4500246808555555,
     "here": 2.4500246808555555,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=100",
     "quantity": "corr2",
     "stored": 0.9814915165774003,
     "here": 0.9814915165774003,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=1e4",
     "quantity": "kappa",
     "stored": 2.145295326969302,
     "here": 2.145295326969302,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=1e4",
     "quantity": "B",
     "stored": 2.1243639175096964,
     "here": 2.1243639175096964,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q=1e4",
     "quantity": "corr2",
     "stored": 0.9805814178839456,
     "here": 0.9805814178839454,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/story/chain/check/ck_num_table.json"
    },
    {
     "row": "A Q0",
     "quantity": "kappa",
     "stored": 4.006612113674626,
     "here": 4.006612113674626,
     "rel_diff": 0.0,
     "source": "plan/saturation/dglap/s2_finite_tau.json"
    },
    {
     "row": "A Q0",
     "quantity": "B",
     "stored": 4.001536914673692,
     "here": 4.001536914673693,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s2_finite_tau.json"
    },
    {
     "row": "A Q0",
     "quantity": "corr2",
     "stored": 0.9974681928447771,
     "here": 0.9974681928447772,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s2_finite_tau.json"
    },
    {
     "row": "A Q=2",
     "quantity": "corr2",
     "stored": 0.9951602006402482,
     "here": 0.9951602006402478,
     "rel_diff": 4.440892098500626e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "A Q=10",
     "quantity": "corr2",
     "stored": 0.9851480748471321,
     "here": 0.9851480748471318,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "A Q=100",
     "quantity": "corr2",
     "stored": 0.9814915165774002,
     "here": 0.9814915165774003,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "A Q=1e4",
     "quantity": "corr2",
     "stored": 0.9805814178839456,
     "here": 0.9805814178839454,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    }
   ],
   "convergence_special_scales": {
    "xi": {
     "kappa": 2.220446049250313e-16,
     "B": 2.220446049250313e-16
    },
    "prec": {
     "kappa": 0.0,
     "B": 0.0
    }
   },
   "L_lower_control": [
    {
     "Q": "2",
     "stored": 0.1620730307393585,
     "here": 0.1620730307393585,
     "rel_diff": 0.0
    },
    {
     "Q": "10",
     "stored": 0.6048660046278771,
     "here": 0.6048660046278771,
     "rel_diff": 0.0
    },
    {
     "Q": "100",
     "stored": 0.9234616925348794,
     "here": 0.9234616925348794,
     "rel_diff": 0.0
    },
    {
     "Q": "1e4",
     "stored": 1.2527723968666515,
     "here": 1.2527723968666515,
     "rel_diff": 0.0
    }
   ],
   "trend": {
    "Q0": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      2.1709062414387859e-07,
      1.949628064545905e-06,
      2.1504272810668468e-05
     ]
    },
    "2": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      1.9910033266512528e-07,
      1.7882790075418598e-06,
      1.9729679838764724e-05
     ]
    }
   },
   "tilt": {
    "Q0": {
     "info": {
      "theta_max": 0.85,
      "xi_ext": 309.97350233747915,
      "ext_nodes": 2496,
      "start_density": "closed-form input density",
      "tail_fraction_M": 2.0565355397161995e-24,
      "tail_fraction_xi2": 2.6004634082400006e-21
     },
     "rows": [
      {
       "target": "Q0+0.001",
       "D_FR": 0.004001693524539913,
       "mellin": {
        "theta_star": 0.003021210496231372,
        "theta_star_mp": "0.0030212104962313719922",
        "L_tilt": 0.004001695780588196,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.0035543652896839672,
        "var_xi_at_theta_star": 1.7593297000847636
       },
       "quadrature": {
        "theta_star": 0.0030212104962313215,
        "L_tilt_gl48": 0.004001695780588129,
        "L_tilt_gl96": 0.0040016957805881275,
        "L_tilt": 0.0040016957805881275,
        "L_tilt_gl_diff": 1.734723475976807e-18
       },
       "rel_diff_theta_star": 1.6653345369377348e-14,
       "rel_diff_L_tilt": 1.709743457922741e-14,
       "L_tilt_over_D_FR": 1.0000005637733798,
       "L_over_D_FR": 1.0000002170906241
      },
      {
       "target": "Q0+0.003",
       "D_FR": 0.011975757317006558,
       "mellin": {
        "theta_star": 0.009016251459633886,
        "theta_star_mp": "0.0090162514596338861411",
        "L_tilt": 0.011975817841316067,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.010607354658392807,
        "var_xi_at_theta_star": 1.7791794632331983
       },
       "quadrature": {
        "theta_star": 0.009016251459633943,
        "L_tilt_gl48": 0.011975817841316141,
        "L_tilt_gl96": 0.011975817841316141,
        "L_tilt": 0.011975817841316141,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 6.439293542825908e-15,
       "rel_diff_L_tilt": 6.217248937900877e-15,
       "L_tilt_over_D_FR": 1.000005053902472,
       "L_over_D_FR": 1.0000019496280645
      },
      {
       "target": "Q0+0.01",
       "D_FR": 0.039583460178451886,
       "mellin": {
        "theta_star": 0.029515005335656177,
        "theta_star_mp": "0.029515005335656176003",
        "L_tilt": 0.039585652908651146,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.03472353568900727,
        "var_xi_at_theta_star": 1.8500149011660276
       },
       "quadrature": {
        "theta_star": 0.029515005335656208,
        "L_tilt_gl48": 0.03958565290865119,
        "L_tilt_gl96": 0.03958565290865118,
        "L_tilt": 0.03958565290865118,
        "L_tilt_gl_diff": 6.938893903907228e-18
       },
       "rel_diff_theta_star": 1.1102230246251565e-15,
       "rel_diff_L_tilt": 8.881784197001252e-16,
       "L_tilt_over_D_FR": 1.0000553951117304,
       "L_over_D_FR": 1.0000215042728107
      },
      {
       "target": "2",
       "D_FR": 0.16228915510089784,
       "mellin": {
        "theta_star": 0.11597125471635751,
        "theta_star_mp": "0.11597125471635751159",
        "L_tilt": 0.16244264863600708,
        "L_tilt_quad_err": 2e-59,
        "inside_domain": true,
        "theta_star_over_max": 0.13643677025453826,
        "var_xi_at_theta_star": 2.2093321787796536
       },
       "quadrature": {
        "theta_star": 0.1159712547163576,
        "L_tilt_gl48": 0.1624426486360072,
        "L_tilt_gl96": 0.16244264863600716,
        "L_tilt": 0.16244264863600716,
        "L_tilt_gl_diff": 2.7755575615628914e-17
       },
       "rel_diff_theta_star": 6.661338147750939e-16,
       "rel_diff_L_tilt": 4.440892098500626e-16,
       "L_tilt_over_D_FR": 1.000945802786476,
       "L_over_D_FR": 1.0003771723822992
      },
      {
       "target": "10",
       "D_FR": 0.6037892453289261,
       "mellin": {
        "theta_star": 0.3719147459843012,
        "theta_star_mp": "0.3719147459843011662",
        "L_tilt": 0.6122654954739052,
        "L_tilt_quad_err": 1.1e-53,
        "inside_domain": true,
        "theta_star_over_max": 0.4375467599815308,
        "var_xi_at_theta_star": 4.475358875962398
       },
       "quadrature": {
        "theta_star": 0.37191474598430124,
        "L_tilt_gl48": 0.6122654954739056,
        "L_tilt_gl96": 0.6122654954739053,
        "L_tilt": 0.6122654954739053,
        "L_tilt_gl_diff": 3.3306690738754696e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.014038425179901,
       "L_over_D_FR": 1.005980273767996
      },
      {
       "target": "100",
       "D_FR": 0.9151060745336632,
       "mellin": {
        "theta_star": 0.5092781502316899,
        "theta_star_mp": "0.50927815023168984559",
        "L_tilt": 0.9465163905836574,
        "L_tilt_quad_err": 1.001e-49,
        "inside_domain": true,
        "theta_star_over_max": 0.5991507649784586,
        "var_xi_at_theta_star": 8.007032444933452
       },
       "quadrature": {
        "theta_star": 0.5092781502316893,
        "L_tilt_gl48": 0.9465163905836569,
        "L_tilt_gl96": 0.9465163905836559,
        "L_tilt": 0.9465163905836559,
        "L_tilt_gl_diff": 9.992007221626409e-16
       },
       "rel_diff_theta_star": 1.1102230246251565e-15,
       "rel_diff_L_tilt": 1.6653345369377348e-15,
       "L_tilt_over_D_FR": 1.0343242351068436,
       "L_over_D_FR": 1.01489028979942
      },
      {
       "target": "1e4",
       "D_FR": 1.2258938514327813,
       "mellin": {
        "theta_star": 0.6176682193754739,
        "theta_star_mp": "0.61766821937547394317",
        "L_tilt": 1.3073108929371478,
        "L_tilt_quad_err": 1.000001e-44,
        "inside_domain": true,
        "theta_star_over_max": 0.7266684933829105,
        "var_xi_at_theta_star": 15.748512446543863
       },
       "quadrature": {
        "theta_star": 0.6176682193754737,
        "L_tilt_gl48": 1.3073108929371486,
        "L_tilt_gl96": 1.307310892937146,
        "L_tilt": 1.307310892937146,
        "L_tilt_gl_diff": 2.6645352591003757e-15
       },
       "rel_diff_theta_star": 3.3306690738754696e-16,
       "rel_diff_L_tilt": 1.3322676295501878e-15,
       "L_tilt_over_D_FR": 1.0664144300986655,
       "L_over_D_FR": 1.028834795747868
      }
     ]
    },
    "2": {
     "info": {
      "theta_max": 0.85,
      "xi_ext": 184.98675116873957,
      "ext_nodes": 2048,
      "shift_c": 0.7146173388220798,
      "shift_vs_unshifted_rel_max": 4.218847493575595e-15,
      "shift_precision_rel_max_far_nodes": 0.0,
      "far_nodes_xi": [
       110.01324883126044,
       124.98675116873956,
       139.98675116873957,
       154.98675116873957,
       169.98675116873957,
       184.98675116873957
      ],
      "tail_fraction_M": 9.912762651360119e-21,
      "tail_fraction_xi2": 5.220743185282491e-18
     },
     "rows": [
      {
       "target": "2+0.001",
       "D_FR": 0.0036360205895483656,
       "mellin": {
        "theta_star": 0.0024635468530911134,
        "theta_star_mp": "0.0024635468530911132856",
        "L_tilt": 0.0036360222257656614,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.0028982904154013097,
        "var_xi_at_theta_star": 2.183954783723137
       },
       "quadrature": {
        "theta_star": 0.0024635468530910505,
        "L_tilt_gl48": 0.003636022225765569,
        "L_tilt_gl96": 0.003636022225765568,
        "L_tilt": 0.003636022225765568,
        "L_tilt_gl_diff": 8.673617379884035e-19
       },
       "rel_diff_theta_star": 2.55351295663786e-14,
       "rel_diff_L_tilt": 2.5646151868841116e-14,
       "L_tilt_over_D_FR": 1.0000004500022086,
       "L_over_D_FR": 1.0000001991003327
      },
      {
       "target": "2+0.003",
       "D_FR": 0.010885512397988163,
       "mellin": {
        "theta_star": 0.007356594021819782,
        "theta_star_mp": "0.0073565940218197826544",
        "L_tilt": 0.010885556319336274,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.008654816496258568,
        "var_xi_at_theta_star": 2.206388949830256
       },
       "quadrature": {
        "theta_star": 0.007356594021819752,
        "L_tilt_gl48": 0.010885556319336227,
        "L_tilt_gl96": 0.010885556319336227,
        "L_tilt": 0.010885556319336227,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 4.107825191113079e-15,
       "rel_diff_L_tilt": 4.3298697960381105e-15,
       "L_tilt_over_D_FR": 1.0000040348443422,
       "L_over_D_FR": 1.0000017882790075
      },
      {
       "target": "2+0.01",
       "D_FR": 0.03602581737181888,
       "mellin": {
        "theta_star": 0.024133226341855513,
        "theta_star_mp": "0.024133226341855513609",
        "L_tilt": 0.036027411643776916,
        "L_tilt_quad_err": 1.1e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.028392030990418253,
        "var_xi_at_theta_star": 2.2862489947541675
       },
       "quadrature": {
        "theta_star": 0.024133226341855482,
        "L_tilt_gl48": 0.03602741164377687,
        "L_tilt_gl96": 0.03602741164377687,
        "L_tilt": 0.03602741164377687,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 1.3322676295501878e-15,
       "rel_diff_L_tilt": 1.3322676295501878e-15,
       "L_tilt_over_D_FR": 1.0000442535957361,
       "L_over_D_FR": 1.0000197296798388
      },
      {
       "target": "10",
       "D_FR": 0.4435781466035122,
       "mellin": {
        "theta_star": 0.25894066227807755,
        "theta_star_mp": "0.25894066227807752413",
        "L_tilt": 0.44663924764926927,
        "L_tilt_quad_err": 1.01e-54,
        "inside_domain": true,
        "theta_star_over_max": 0.3046360732683265,
        "var_xi_at_theta_star": 4.181897593166879
       },
       "quadrature": {
        "theta_star": 0.2589406622780775,
        "L_tilt_gl48": 0.4466392476492693,
        "L_tilt_gl96": 0.4466392476492692,
        "L_tilt": 0.4466392476492692,
        "L_tilt_gl_diff": 1.1102230246251565e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 1.1102230246251565e-16,
       "L_tilt_over_D_FR": 1.0069009284366148,
       "L_over_D_FR": 1.003317470965988
      },
      {
       "target": "100",
       "D_FR": 0.758511749032217,
       "mellin": {
        "theta_star": 0.4005627774513246,
        "theta_star_mp": "0.40056277745132464344",
        "L_tilt": 0.7742827024444588,
        "L_tilt_quad_err": 1.1e-52,
        "inside_domain": true,
        "theta_star_over_max": 0.4712503264133231,
        "var_xi_at_theta_star": 6.944064491903308
       },
       "quadrature": {
        "theta_star": 0.4005627774513245,
        "L_tilt_gl48": 0.774282702444459,
        "L_tilt_gl96": 0.7742827024444584,
        "L_tilt": 0.7742827024444584,
        "L_tilt_gl_diff": 5.551115123125783e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 5.551115123125783e-16,
       "L_tilt_over_D_FR": 1.0207919698440584,
       "L_over_D_FR": 1.0103757839879937
      },
      {
       "target": "1e4",
       "D_FR": 1.0749944316122848,
       "mellin": {
        "theta_star": 0.515829399518535,
        "theta_star_mp": "0.51582939951853496525",
        "L_tilt": 1.121660390909186,
        "L_tilt_quad_err": 1.01e-50,
        "inside_domain": true,
        "theta_star_over_max": 0.6068581170806294,
        "var_xi_at_theta_star": 12.045941374863476
       },
       "quadrature": {
        "theta_star": 0.5158293995185349,
        "L_tilt_gl48": 1.1216603909091867,
        "L_tilt_gl96": 1.1216603909091856,
        "L_tilt": 1.1216603909091856,
        "L_tilt_gl_diff": 1.1102230246251565e-15
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 4.440892098500626e-16,
       "L_tilt_over_D_FR": 1.0434104195562308,
       "L_over_D_FR": 1.0222303035664453
      }
     ]
    }
   },
   "rows": [
    {
     "start": "Q0",
     "target": "Q0+0.001",
     "tau_start": 0.0,
     "tau_target": 0.001,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4248777549001037,
     "L": 0.004001694393270058,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 8.88554650584363e-19,
     "D_FR": 0.004001693524539913,
     "D_FR_unc": 6.938893903907228e-18,
     "D_FR_rel_dev_xi": 1.7763568394002505e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000002170906241,
     "int_B_dtau": 0.003996617708169324,
     "L_over_D_unc": 1.9560343671646733e-15
    },
    {
     "start": "Q0",
     "target": "Q0+0.003",
     "tau_start": 0.0,
     "tau_target": 0.003,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4465733620113372,
     "L": 0.011975780665279117,
     "L_unc_tau_quad": 1.734723475976807e-18,
     "L_unc_xi_and_precision": 2.65915748649073e-18,
     "D_FR": 0.011975757317006558,
     "D_FR_unc": 5.204170427930421e-18,
     "D_FR_rel_dev_xi": 4.440892098500626e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000019496280645,
     "int_B_dtau": 0.011960520705218983,
     "L_over_D_unc": 8.014575848965011e-16
    },
    {
     "start": "Q0",
     "target": "Q0+0.01",
     "tau_start": 0.0,
     "tau_target": 0.01,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.5265490987494874,
     "L": 0.03958431139197835,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 8.789482784261249e-18,
     "D_FR": 0.039583460178451886,
     "D_FR_unc": 1.3877787807814457e-17,
     "D_FR_rel_dev_xi": 3.3306690738754696e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000215042728107,
     "int_B_dtau": 0.039532438308291354,
     "L_over_D_unc": 5.726525402685822e-16
    },
    {
     "start": "Q0",
     "target": "2",
     "tau_start": 0.0,
     "tau_target": 0.042554345978988384,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 2.0,
     "L": 0.16235036608814857,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.604902289747715e-17,
     "D_FR": 0.16228915510089784,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0003771723822992,
     "int_B_dtau": 0.1620730307393585,
     "L_over_D_unc": 2.2212835401764756e-16
    },
    {
     "start": "Q0",
     "target": "10",
     "tau_start": 0.0,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10.0,
     "L": 0.6074000703141648,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.3486990864434495e-16,
     "D_FR": 0.6037892453289261,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.005980273767996,
     "int_B_dtau": 0.6048660046278771,
     "L_over_D_unc": 2.233724924511895e-16
    },
    {
     "start": "Q0",
     "target": "100",
     "tau_start": 0.0,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 100.0,
     "L": 0.9287322691806791,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.0621998979135172e-16,
     "D_FR": 0.9151060745336632,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.01489028979942,
     "int_B_dtau": 0.9234616925348794,
     "L_over_D_unc": 2.2535091344076276e-16
    },
    {
     "start": "Q0",
     "target": "1e4",
     "tau_start": 0.0,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10000.0,
     "L": 1.261242250247413,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.800520371709443e-16,
     "D_FR": 1.2258938514327813,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.028834795747868,
     "int_B_dtau": 1.2527723968666515,
     "L_over_D_unc": 2.2844721575496065e-16
    },
    {
     "start": "2",
     "target": "2+0.001",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.043554345978988385,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0177654696833507,
     "L": 0.003636021313481275,
     "L_unc_tau_quad": 4.336808689942018e-19,
     "L_unc_xi_and_precision": 8.073589160509431e-19,
     "D_FR": 0.0036360205895483656,
     "D_FR_unc": 2.6020852139652106e-18,
     "D_FR_rel_dev_xi": 6.661338147750939e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000001991003327,
     "int_B_dtau": 0.003627138045784777,
     "L_over_D_unc": 1.0569592284854873e-15
    },
    {
     "start": "2",
     "target": "2+0.003",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.045554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0539807775286634,
     "L": 0.01088553186432147,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.4170736222121005e-18,
     "D_FR": 0.010885512397988163,
     "D_FR_unc": 3.469446951953614e-18,
     "D_FR_rel_dev_xi": 3.3306690738754696e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000017882790075,
     "int_B_dtau": 0.01085849290824285,
     "L_over_D_unc": 5.407670822728383e-16
    },
    {
     "start": "2",
     "target": "2+0.01",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.052554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.188303374177256,
     "L": 0.036026528149661556,
     "L_unc_tau_quad": 6.938893903907228e-18,
     "L_unc_xi_and_precision": 7.99949620981212e-18,
     "D_FR": 0.03602581737181888,
     "D_FR_unc": 1.3877787807814457e-17,
     "D_FR_rel_dev_xi": 3.3306690738754696e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000197296798388,
     "int_B_dtau": 0.03593182718883314,
     "L_over_D_unc": 7.99883356661485e-16
    },
    {
     "start": "2",
     "target": "10",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10.0,
     "L": 0.44504970422601614,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 9.882088574686779e-17,
     "D_FR": 0.4435781466035122,
     "D_FR_unc": 5.551115123125783e-17,
     "D_FR_rel_dev_xi": 1.1102230246251565e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.003317470965988,
     "int_B_dtau": 0.4427929738885186,
     "L_over_D_unc": 3.48340410351046e-16
    },
    {
     "start": "2",
     "target": "100",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 100.0,
     "L": 0.7663819030925305,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.7017096689387457e-16,
     "D_FR": 0.758511749032217,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0103757839879937,
     "int_B_dtau": 0.7613886617955209,
     "L_over_D_unc": 2.2434849178143283e-16
    },
    {
     "start": "2",
     "target": "1e4",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10000.0,
     "L": 1.0988918841592643,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.440030142734671e-16,
     "D_FR": 1.0749944316122848,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0222303035664453,
     "int_B_dtau": 1.0906993661272932,
     "L_over_D_unc": 2.2698072389780617e-16
    }
   ],
   "seconds": 6.452952861785889
  },
  "steep": {
   "input": "steep",
   "terms": {
    "q": [
     [
      "0.30",
      "0.6",
      3
     ],
     [
      "0.25",
      "-0.35",
      7
     ]
    ],
    "g": [
     [
      "0.45",
      "-0.4",
      5
     ]
    ]
   },
   "digits": 50,
   "talbot_terms": 48,
   "talbot_tau0": {
    "max_abs_err": 2.524354896707238e-29,
    "max_rel_err_where_rho_gt_1e-12": 0.0,
    "floor": 2.5243548967072378e-26
   },
   "measures": {
    "Q0": {
     "norm_minus_1": 0.0,
     "int_drho": -1.9898643416101474e-17,
     "kappa": 3.091567758320413,
     "I": 9.557791204286303,
     "B": 2.997869367863114,
     "corr2": 0.9403031050460237,
     "mean": 2.8261937543651934,
     "var": 3.279419587335016,
     "drift_tau": 5.428891945200943,
     "neg_nodes": 0,
     "excluded_nodes": 96,
     "tau": 0.0,
     "Q_GeV": 1.4142135623730951
    },
    "Q0+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": -4.312452133184926e-17,
     "kappa": 3.086738232234478,
     "I": 9.52795291433803,
     "B": 2.993537608901247,
     "corr2": 0.9405238980999723,
     "mean": 2.831623162621405,
     "var": 3.2901678973832253,
     "drift_tau": 5.429923974760687,
     "neg_nodes": 0,
     "excluded_nodes": 95,
     "tau": 0.001,
     "Q_GeV": 1.4248777549001037
    },
    "Q0+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -1.2211325558882265e-17,
     "kappa": 3.077138454421219,
     "I": 9.468781067677808,
     "B": 2.984918168623506,
     "corr2": 0.9409591804580387,
     "mean": 2.8424850663539223,
     "var": 3.311700471007049,
     "drift_tau": 5.431977400122071,
     "neg_nodes": 0,
     "excluded_nodes": 94,
     "tau": 0.003,
     "Q_GeV": 1.4465733620113372
    },
    "Q0+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": -1.6838850191678905e-17,
     "kappa": 3.044147260513131,
     "I": 9.266832543689599,
     "B": 2.955205914001427,
     "corr2": 0.9424193167379562,
     "mean": 2.8805337758086074,
     "var": 3.3874371635998344,
     "drift_tau": 5.439054006873905,
     "neg_nodes": 0,
     "excluded_nodes": 93,
     "tau": 0.01,
     "Q_GeV": 1.5265490987494874
    },
    "2": {
     "norm_minus_1": 0.0,
     "int_drho": 1.9760633048235692e-18,
     "kappa": 2.902054017046209,
     "I": 8.42191751785404,
     "B": 2.825773776862918,
     "corr2": 0.9481210687564121,
     "mean": 3.0581086415045142,
     "var": 3.7468830123600134,
     "drift_tau": 5.4698127256975955,
     "neg_nodes": 0,
     "excluded_nodes": 90,
     "tau": 0.042554345978988384,
     "Q_GeV": 2.0
    },
    "2+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": 1.8616220760944992e-17,
     "kappa": 2.8979597257408516,
     "I": 8.398170572015992,
     "B": 2.8220121615349285,
     "corr2": 0.9482723137807536,
     "mean": 3.0635789001473905,
     "var": 3.7581030122767634,
     "drift_tau": 5.470704048369937,
     "neg_nodes": 0,
     "excluded_nodes": 89,
     "tau": 0.043554345978988385,
     "Q_GeV": 2.0177654696833507
    },
    "2+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -7.47221949579531e-18,
     "kappa": 2.8898160053550432,
     "I": 8.35103654480618,
     "B": 2.8145252081961956,
     "corr2": 0.9485711270774579,
     "mean": 3.074522083741718,
     "var": 3.780573495819276,
     "drift_tau": 5.472477509762864,
     "neg_nodes": 0,
     "excluded_nodes": 89,
     "tau": 0.045554345978988386,
     "Q_GeV": 2.0539807775286634
    },
    "2+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": 5.527939482550631e-18,
     "kappa": 2.861774685875225,
     "I": 8.189754352716243,
     "B": 2.788696089838882,
     "corr2": 0.9495798709644301,
     "mean": 3.112850903508514,
     "var": 3.859536151252952,
     "drift_tau": 5.478589292106315,
     "neg_nodes": 0,
     "excluded_nodes": 89,
     "tau": 0.052554345978988386,
     "Q_GeV": 2.188303374177256
    },
    "10": {
     "norm_minus_1": 0.0,
     "int_drho": -6.3212726423643355e-18,
     "kappa": 2.4480910724956177,
     "I": 5.993149899232744,
     "B": 2.400607703351623,
     "corr2": 0.961584048836979,
     "mean": 3.8217282584113423,
     "var": 5.379729822057675,
     "drift_tau": 5.568028224161067,
     "neg_nodes": 0,
     "excluded_nodes": 73,
     "tau": 0.18082100362433356,
     "Q_GeV": 10.0
    },
    "100": {
     "norm_minus_1": 0.0,
     "int_drho": 1.316104279856655e-17,
     "kappa": 2.1756482153549834,
     "I": 4.733445156977324,
     "B": 2.1401486419462477,
     "corr2": 0.9676326771997941,
     "mean": 4.497564260470068,
     "var": 6.902696119442284,
     "drift_tau": 5.622808791903133,
     "neg_nodes": 0,
     "excluded_nodes": 57,
     "tau": 0.3015639686797127,
     "Q_GeV": 100.0
    },
    "1e4": {
     "norm_minus_1": 0.0,
     "int_drho": 8.989776562900996e-18,
     "kappa": 1.9366274766435798,
     "I": 3.7505259832908795,
     "B": 1.9098285698223993,
     "corr2": 0.9725156371025696,
     "mean": 5.314140029047486,
     "var": 8.796961262228988,
     "drift_tau": 5.664488841225915,
     "neg_nodes": 0,
     "excluded_nodes": 40,
     "tau": 0.44620912946228364,
     "Q_GeV": 10000.0
    }
   },
   "positivity": {
    "negative_nodes_below_minus_floor_all_tau": 0,
    "max_excluded_nodes_rho_le_floor": 96,
    "worst_abs_norm_or_int_drho": 5.998157620492514e-17,
    "excluded_part_of_I_relative_bound_worst": 3.7329692441655154e-24
   },
   "stored_controls": [
    {
     "row": "steep Q=2",
     "quantity": "kappa",
     "stored": 2.9020540170462086,
     "here": 2.902054017046209,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=2",
     "quantity": "B",
     "stored": 2.825773776862918,
     "here": 2.825773776862918,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=2",
     "quantity": "corr2",
     "stored": 0.948121068756412,
     "here": 0.9481210687564121,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=10",
     "quantity": "kappa",
     "stored": 2.4480910724956177,
     "here": 2.4480910724956177,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=10",
     "quantity": "B",
     "stored": 2.400607703351623,
     "here": 2.400607703351623,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=10",
     "quantity": "corr2",
     "stored": 0.961584048836979,
     "here": 0.961584048836979,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=100",
     "quantity": "kappa",
     "stored": 2.1756482153549834,
     "here": 2.1756482153549834,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=100",
     "quantity": "B",
     "stored": 2.140148641946248,
     "here": 2.1401486419462477,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=100",
     "quantity": "corr2",
     "stored": 0.9676326771997946,
     "here": 0.9676326771997941,
     "rel_diff": 5.551115123125783e-16,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=1e4",
     "quantity": "kappa",
     "stored": 1.9366274766435798,
     "here": 1.9366274766435798,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=1e4",
     "quantity": "B",
     "stored": 1.9098285698223991,
     "here": 1.9098285698223993,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q=1e4",
     "quantity": "corr2",
     "stored": 0.9725156371025696,
     "here": 0.9725156371025696,
     "rel_diff": 0.0,
     "source": "plan/story/chain/check/ck_num_table_input_steep.json"
    },
    {
     "row": "steep Q0",
     "quantity": "kappa",
     "stored": 3.0915677583204135,
     "here": 3.091567758320413,
     "rel_diff": 1.1102230246251565e-16,
     "source": "plan/saturation/dglap/s2_finite_tau.json"
    },
    {
     "row": "steep Q0",
     "quantity": "B",
     "stored": 2.997869367863114,
     "here": 2.997869367863114,
     "rel_diff": 0.0,
     "source": "plan/saturation/dglap/s2_finite_tau.json"
    },
    {
     "row": "steep Q0",
     "quantity": "corr2",
     "stored": 0.9403031050460235,
     "here": 0.9403031050460237,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s2_finite_tau.json"
    },
    {
     "row": "steep Q=2",
     "quantity": "corr2",
     "stored": 0.948121068756412,
     "here": 0.9481210687564121,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "steep Q=10",
     "quantity": "corr2",
     "stored": 0.961584048836979,
     "here": 0.961584048836979,
     "rel_diff": 0.0,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "steep Q=100",
     "quantity": "corr2",
     "stored": 0.9676326771997946,
     "here": 0.9676326771997941,
     "rel_diff": 5.551115123125783e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "steep Q=1e4",
     "quantity": "corr2",
     "stored": 0.9725156371025696,
     "here": 0.9725156371025696,
     "rel_diff": 0.0,
     "source": "plan/saturation/dglap/s9_summary.json"
    }
   ],
   "convergence_special_scales": {
    "xi": {
     "kappa": 1.1102230246251565e-16,
     "B": 2.220446049250313e-16
    },
    "prec": {
     "kappa": 0.0,
     "B": 0.0
    }
   },
   "trend": {
    "Q0": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      2.4785092556101063e-07,
      2.221247609623944e-06,
      2.4321942288629828e-05
     ]
    },
    "2": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      2.0917073118020824e-07,
      1.8755222903621416e-06,
      2.0571400761282277e-05
     ]
    }
   },
   "tilt": {
    "Q0": {
     "info": {
      "theta_max": 0.6,
      "xi_ext": 344.97350233747915,
      "ext_nodes": 2608,
      "start_density": "closed-form input density",
      "tail_fraction_M": 8.435536887723672e-24,
      "tail_fraction_xi2": 9.958713102678175e-21
     },
     "rows": [
      {
       "target": "Q0+0.001",
       "D_FR": 0.0030891505733744774,
       "mellin": {
        "theta_star": 0.0017038018679789676,
        "theta_star_mp": "0.0017038018679789674911",
        "L_tilt": 0.003089151665343951,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.002839669779964946,
        "var_xi_at_theta_star": 3.295218630019434
       },
       "quadrature": {
        "theta_star": 0.0017038018679789045,
        "L_tilt_gl48": 0.0030891516653438365,
        "L_tilt_gl96": 0.0030891516653438365,
        "L_tilt": 0.0030891516653438365,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 3.708144902248023e-14,
       "rel_diff_L_tilt": 3.708144902248023e-14,
       "L_tilt_over_D_FR": 1.0000003534853505,
       "L_over_D_FR": 1.0000002478509256
      },
      {
       "target": "Q0+0.003",
       "D_FR": 0.009252994362489374,
       "mellin": {
        "theta_star": 0.00509122848490786,
        "theta_star_mp": "0.0050912284849078603506",
        "L_tilt": 0.00925302372438591,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.008485380808179767,
        "var_xi_at_theta_star": 3.3270035581124437
       },
       "quadrature": {
        "theta_star": 0.005091228484907833,
        "L_tilt_gl48": 0.00925302372438586,
        "L_tilt_gl96": 0.00925302372438586,
        "L_tilt": 0.00925302372438586,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 5.329070518200751e-15,
       "rel_diff_L_tilt": 5.440092820663267e-15,
       "L_tilt_over_D_FR": 1.0000031732318626,
       "L_over_D_FR": 1.0000022212476096
      },
      {
       "target": "Q0+0.01",
       "D_FR": 0.030676224110197207,
       "mellin": {
        "theta_star": 0.016739288693898485,
        "theta_star_mp": "0.016739288693898487017",
        "L_tilt": 0.030677296133122364,
        "L_tilt_quad_err": 2e-66,
        "inside_domain": true,
        "theta_star_over_max": 0.027898814489830812,
        "var_xi_at_theta_star": 3.440237724861803
       },
       "quadrature": {
        "theta_star": 0.016739288693898475,
        "L_tilt_gl48": 0.03067729613312234,
        "L_tilt_gl96": 0.03067729613312234,
        "L_tilt": 0.03067729613312234,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 6.661338147750939e-16,
       "rel_diff_L_tilt": 7.771561172376096e-16,
       "L_tilt_over_D_FR": 1.0000349463780582,
       "L_over_D_FR": 1.0000243219422886
      },
      {
       "target": "2",
       "D_FR": 0.1273636670413609,
       "mellin": {
        "theta_star": 0.06696830665611508,
        "theta_star_mp": "0.066968306656115081763",
        "L_tilt": 0.12744112713545652,
        "L_tilt_quad_err": 1.1e-59,
        "inside_domain": true,
        "theta_star_over_max": 0.11161384442685847,
        "var_xi_at_theta_star": 4.00966893380997
       },
       "quadrature": {
        "theta_star": 0.06696830665611507,
        "L_tilt_gl48": 0.1274411271354565,
        "L_tilt_gl96": 0.1274411271354565,
        "L_tilt": 0.1274411271354565,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.0006081804638247,
       "L_over_D_FR": 1.0004127417719897
      },
      {
       "target": "10",
       "D_FR": 0.4920719120754011,
       "mellin": {
        "theta_star": 0.2260479268201808,
        "theta_star_mp": "0.22604792682018079289",
        "L_tilt": 0.4967437961444366,
        "L_tilt_quad_err": 1.01e-54,
        "inside_domain": true,
        "theta_star_over_max": 0.37674654470030133,
        "var_xi_at_theta_star": 7.418903158567208
       },
       "quadrature": {
        "theta_star": 0.2260479268201808,
        "L_tilt_gl48": 0.49674379614443676,
        "L_tilt_gl96": 0.4967437961444367,
        "L_tilt": 0.4967437961444367,
        "L_tilt_gl_diff": 5.551115123125783e-17
       },
       "rel_diff_theta_star": 0.0,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.009494311612567,
       "L_over_D_FR": 1.0059176553759024
      },
      {
       "target": "100",
       "D_FR": 0.7625700191573418,
       "mellin": {
        "theta_star": 0.3182760177061685,
        "theta_star_mp": "0.31827601770616846245",
        "L_tilt": 0.7807210133297497,
        "L_tilt_quad_err": 1.0001e-50,
        "inside_domain": true,
        "theta_star_over_max": 0.5304600295102808,
        "var_xi_at_theta_star": 12.300826093915513
       },
       "quadrature": {
        "theta_star": 0.3182760177061684,
        "L_tilt_gl48": 0.78072101332975,
        "L_tilt_gl96": 0.7807210133297494,
        "L_tilt": 0.7807210133297494,
        "L_tilt_gl_diff": 5.551115123125783e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 4.440892098500626e-16,
       "L_tilt_over_D_FR": 1.0238023967851047,
       "L_over_D_FR": 1.0140381027088776
      },
      {
       "target": "1e4",
       "D_FR": 1.042382922358848,
       "mellin": {
        "theta_star": 0.3952021697359161,
        "theta_star_mp": "0.39520216973591608893",
        "L_tilt": 1.0913512558380405,
        "L_tilt_quad_err": 1.00001e-46,
        "inside_domain": true,
        "theta_star_over_max": 0.6586702828931935,
        "var_xi_at_theta_star": 22.029768534665376
       },
       "quadrature": {
        "theta_star": 0.3952021697359159,
        "L_tilt_gl48": 1.0913512558380407,
        "L_tilt_gl96": 1.0913512558380392,
        "L_tilt": 1.0913512558380392,
        "L_tilt_gl_diff": 1.5543122344752192e-15
       },
       "rel_diff_theta_star": 5.551115123125783e-16,
       "rel_diff_L_tilt": 1.2212453270876722e-15,
       "L_tilt_over_D_FR": 1.0469772982930112,
       "L_over_D_FR": 1.0262889299185645
      }
     ]
    },
    "2": {
     "info": {
      "theta_max": 0.6,
      "xi_ext": 229.97350233747912,
      "ext_nodes": 2240,
      "shift_c": 0.49093846419021625,
      "shift_vs_unshifted_rel_max": 3.3306690738754696e-15,
      "shift_precision_rel_max_far_nodes": 0.0,
      "far_nodes_xi": [
       110.01324883126044,
       130.89799556152593,
       152.19425551044375,
       172.6679609970152,
       193.86876563729706,
       229.97350233747912
      ],
      "tail_fraction_M": 1.9878198341229506e-19,
      "tail_fraction_xi2": 1.2232901681217284e-16
     },
     "rows": [
      {
       "target": "2+0.001",
       "D_FR": 0.0029000050123033096,
       "mellin": {
        "theta_star": 0.0014965804515802358,
        "theta_star_mp": "0.0014965804515802358902",
        "L_tilt": 0.0029000058524353647,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.0024943007526337267,
        "var_xi_at_theta_star": 3.7629249500126667
       },
       "quadrature": {
        "theta_star": 0.0014965804515802159,
        "L_tilt_gl48": 0.002900005852435326,
        "L_tilt_gl96": 0.0029000058524353257,
        "L_tilt": 0.0029000058524353257,
        "L_tilt_gl_diff": 4.336808689942018e-19
       },
       "rel_diff_theta_star": 1.3322676295501878e-14,
       "rel_diff_L_tilt": 1.3433698597964394e-14,
       "L_tilt_over_D_FR": 1.0000002897002078,
       "L_over_D_FR": 1.0000002091707312
      },
      {
       "target": "2+0.003",
       "D_FR": 0.008687755126837443,
       "mellin": {
        "theta_star": 0.004473881365631691,
        "theta_star_mp": "0.0044738813656316907334",
        "L_tilt": 0.00868777772261562,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.007456468942719485,
        "var_xi_at_theta_star": 3.7951679082395566
       },
       "quadrature": {
        "theta_star": 0.004473881365631708,
        "L_tilt_gl48": 0.008687777722615654,
        "L_tilt_gl96": 0.008687777722615654,
        "L_tilt": 0.008687777722615654,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 3.774758283725532e-15,
       "rel_diff_L_tilt": 3.774758283725532e-15,
       "L_tilt_over_D_FR": 1.0000026008765035,
       "L_over_D_FR": 1.0000018755222904
      },
      {
       "target": "2+0.01",
       "D_FR": 0.028817331669033074,
       "mellin": {
        "theta_star": 0.014730727408242827,
        "theta_star_mp": "0.014730727408242826786",
        "L_tilt": 0.02881815735059658,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.024551212347071378,
        "var_xi_at_theta_star": 3.909705606072812
       },
       "quadrature": {
        "theta_star": 0.014730727408242808,
        "L_tilt_gl48": 0.028818157350596542,
        "L_tilt_gl96": 0.02881815735059654,
        "L_tilt": 0.02881815735059654,
        "L_tilt_gl_diff": 3.469446951953614e-18
       },
       "rel_diff_theta_star": 1.3322676295501878e-15,
       "rel_diff_L_tilt": 1.4432899320127035e-15,
       "L_tilt_over_D_FR": 1.0000286522559754,
       "L_over_D_FR": 1.0000205714007613
      },
      {
       "target": "10",
       "D_FR": 0.36639501242237643,
       "mellin": {
        "theta_star": 0.16618700417021245,
        "theta_star_mp": "0.16618700417021244696",
        "L_tilt": 0.3681412651045385,
        "L_tilt_quad_err": 1.1e-56,
        "inside_domain": true,
        "theta_star_over_max": 0.2769783402836874,
        "var_xi_at_theta_star": 6.544993905847482
       },
       "quadrature": {
        "theta_star": 0.16618700417021245,
        "L_tilt_gl48": 0.36814126510453865,
        "L_tilt_gl96": 0.36814126510453854,
        "L_tilt": 0.36814126510453854,
        "L_tilt_gl_diff": 1.1102230246251565e-16
       },
       "rel_diff_theta_star": 0.0,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.0047660383546624,
       "L_over_D_FR": 1.003200306396403
      },
      {
       "target": "100",
       "D_FR": 0.639704047067909,
       "mellin": {
        "theta_star": 0.26473526271566483,
        "theta_star_mp": "0.26473526271566482676",
        "L_tilt": 0.6493214002316234,
        "L_tilt_quad_err": 1.01e-52,
        "inside_domain": true,
        "theta_star_over_max": 0.4412254378594414,
        "var_xi_at_theta_star": 10.244555089895469
       },
       "quadrature": {
        "theta_star": 0.26473526271566483,
        "L_tilt_gl48": 0.6493214002316239,
        "L_tilt_gl96": 0.6493214002316234,
        "L_tilt": 0.6493214002316234,
        "L_tilt_gl_diff": 4.440892098500626e-16
       },
       "rel_diff_theta_star": 0.0,
       "rel_diff_L_tilt": 0.0,
       "L_tilt_over_D_FR": 1.0150340664683861,
       "L_over_D_FR": 1.009621281938581
      },
      {
       "target": "1e4",
       "D_FR": 0.9238204856023412,
       "mellin": {
        "theta_star": 0.3489237022708347,
        "theta_star_mp": "0.34892370227083467611",
        "L_tilt": 0.9542015000217331,
        "L_tilt_quad_err": 1.0001e-48,
        "inside_domain": true,
        "theta_star_over_max": 0.5815395037847245,
        "var_xi_at_theta_star": 17.040625429551497
       },
       "quadrature": {
        "theta_star": 0.3489237022708346,
        "L_tilt_gl48": 0.9542015000217337,
        "L_tilt_gl96": 0.9542015000217328,
        "L_tilt": 0.9542015000217328,
        "L_tilt_gl_diff": 8.881784197001252e-16
       },
       "rel_diff_theta_star": 3.3306690738754696e-16,
       "rel_diff_L_tilt": 3.3306690738754696e-16,
       "L_tilt_over_D_FR": 1.0328862748692818,
       "L_over_D_FR": 1.0200789366471237
      }
     ]
    }
   },
   "rows": [
    {
     "start": "Q0",
     "target": "Q0+0.001",
     "tau_start": 0.0,
     "tau_target": 0.001,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4248777549001037,
     "L": 0.0030891513390233064,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.4296469431353076e-19,
     "D_FR": 0.0030891505733744774,
     "D_FR_unc": 8.239936510889834e-18,
     "D_FR_rel_dev_xi": 2.6645352591003757e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000002478509256,
     "int_B_dtau": 0.0029957022593023633,
     "L_over_D_unc": 2.778402361301411e-15
    },
    {
     "start": "Q0",
     "target": "Q0+0.003",
     "tau_start": 0.0,
     "tau_target": 0.003,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4465733620113372,
     "L": 0.009253014915680983,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.0272910206589029e-18,
     "D_FR": 0.009252994362489374,
     "D_FR_unc": 3.469446951953614e-18,
     "D_FR_rel_dev_xi": 4.440892098500626e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000022212476096,
     "int_B_dtau": 0.008974148271822819,
     "L_over_D_unc": 4.859773499206464e-16
    },
    {
     "start": "Q0",
     "target": "Q0+0.01",
     "tau_start": 0.0,
     "tau_target": 0.01,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.5265490987494874,
     "L": 0.03067697021554965,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.405827865904337e-18,
     "D_FR": 0.030676224110197207,
     "D_FR_unc": 6.938893903907228e-18,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000243219422886,
     "int_B_dtau": 0.029764172456481195,
     "L_over_D_unc": 3.372282879414047e-16
    },
    {
     "start": "Q0",
     "target": "2",
     "tau_start": 0.0,
     "tau_target": 0.042554345978988384,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 2.0,
     "L": 0.12741623534698265,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.4146043819327786e-17,
     "D_FR": 0.1273636670413609,
     "D_FR_unc": 2.7755575615628914e-17,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0004127417719897,
     "int_B_dtau": 0.12382448599629169,
     "L_over_D_unc": 3.2908188256551817e-16
    },
    {
     "start": "Q0",
     "target": "10",
     "tau_start": 0.0,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10.0,
     "L": 0.49498382407122465,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 5.495424383008814e-17,
     "D_FR": 0.4920719120754011,
     "D_FR_unc": 5.551115123125783e-17,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0059176553759024,
     "int_B_dtau": 0.4831466852204441,
     "L_over_D_unc": 2.251579255084062e-16
    },
    {
     "start": "Q0",
     "target": "100",
     "tau_start": 0.0,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 100.0,
     "L": 0.7732750554089833,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 8.58507770883347e-17,
     "D_FR": 0.7625700191573418,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0140381027088776,
     "int_B_dtau": 0.7564928781085445,
     "L_over_D_unc": 1.1258084494746053e-16
    },
    {
     "start": "Q0",
     "target": "1e4",
     "tau_start": 0.0,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10000.0,
     "L": 1.0697860539530484,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.1877011085215643e-16,
     "D_FR": 1.042382922358848,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0262889299185645,
     "int_B_dtau": 1.0485468630469932,
     "L_over_D_unc": 1.139409599913504e-16
    },
    {
     "start": "2",
     "target": "2+0.001",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.043554345978988385,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0177654696833507,
     "L": 0.0029000056188994787,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.2196530096445283e-19,
     "D_FR": 0.0029000050123033096,
     "D_FR_unc": 6.5052130349130266e-18,
     "D_FR_rel_dev_xi": 2.220446049250313e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000002091707312,
     "int_B_dtau": 0.00282389195768401,
     "L_over_D_unc": 2.3541958264255567e-15
    },
    {
     "start": "2",
     "target": "2+0.003",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.045554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0539807775286634,
     "L": 0.008687771420915837,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 9.645363864181175e-19,
     "D_FR": 0.008687755126837443,
     "D_FR_unc": 1.734723475976807e-17,
     "D_FR_rel_dev_xi": 1.9984014443252818e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000018755222904,
     "int_B_dtau": 0.008460421290133146,
     "L_over_D_unc": 2.107771618095503e-15
    },
    {
     "start": "2",
     "target": "2+0.01",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.052554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.188303374177256,
     "L": 0.028817924481911707,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.1994323281727362e-18,
     "D_FR": 0.028817331669033074,
     "D_FR_unc": 6.938893903907228e-18,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000205714007613,
     "int_B_dtau": 0.028071358173598085,
     "L_over_D_unc": 3.5181845048277104e-16
    },
    {
     "start": "2",
     "target": "10",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10.0,
     "L": 0.36756758872424194,
     "L_unc_tau_quad": 5.551115123125783e-17,
     "L_unc_xi_and_precision": 4.080820001076035e-17,
     "D_FR": 0.36639501242237643,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.003200306396403,
     "int_B_dtau": 0.3593221992241524,
     "L_over_D_unc": 2.628839039189273e-16
    },
    {
     "start": "2",
     "target": "100",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 100.0,
     "L": 0.6458588200620007,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 7.170473326900691e-17,
     "D_FR": 0.639704047067909,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.009621281938581,
     "int_B_dtau": 0.6326683921122529,
     "L_over_D_unc": 1.1209047933597794e-16
    },
    {
     "start": "2",
     "target": "1e4",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10000.0,
     "L": 0.9423698186060657,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.0462406703282864e-16,
     "D_FR": 0.9238204856023412,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0200789366471237,
     "int_B_dtau": 0.9247223770507016,
     "L_over_D_unc": 1.132515122400783e-16
    }
   ],
   "seconds": 6.593538522720337
  },
  "valence": {
   "input": "valence",
   "terms": {
    "q": [
     [
      "0.70",
      "0.7",
      3
     ]
    ],
    "g": [
     [
      "0.30",
      "0.5",
      5
     ]
    ]
   },
   "digits": 100,
   "talbot_terms": 96,
   "talbot_tau0": {
    "max_abs_err": 1.1586219293375248e-58,
    "max_rel_err_where_rho_gt_1e-12": 0.0,
    "floor": 1.1586219293375248e-55
   },
   "measures": {
    "Q0": {
     "norm_minus_1": 0.0,
     "int_drho": -8.207120416583389e-17,
     "kappa": 6.8744482145164145,
     "I": 47.25803825406792,
     "B": 5.655571779187918,
     "corr2": 0.6768264898679648,
     "mean": 1.5822295776238204,
     "var": 0.7048312257282399,
     "drift_tau": 4.748091578443497,
     "neg_nodes": 0,
     "excluded_nodes": 198,
     "tau": 0.0,
     "Q_GeV": 1.4142135623730951
    },
    "Q0+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": -4.887524158488722e-17,
     "kappa": 6.547019500570106,
     "I": 42.86346434084524,
     "B": 5.625992713338254,
     "corr2": 0.7384329404371934,
     "mean": 1.5869793566577617,
     "var": 0.7132744321497851,
     "drift_tau": 4.7514645531021715,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.001,
     "Q_GeV": 1.4248777549001037
    },
    "Q0+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -1.0897548254760425e-17,
     "kappa": 6.253415951922581,
     "I": 39.105211067759804,
     "B": 5.568154841726755,
     "corr2": 0.7928444188096088,
     "mean": 1.5964890046644897,
     "var": 0.7302277797065764,
     "drift_tau": 4.758175748185719,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.003,
     "Q_GeV": 1.4465733620113372
    },
    "Q0+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": -1.4905254917478027e-17,
     "kappa": 5.7270056599627575,
     "I": 32.79859382924546,
     "B": 5.37850750561615,
     "corr2": 0.8819994887151162,
     "mean": 1.6298775096728457,
     "var": 0.7902585218234972,
     "drift_tau": 4.781304170252685,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.01,
     "Q_GeV": 1.5265490987494874
    },
    "2": {
     "norm_minus_1": 0.0,
     "int_drho": 2.0858329987604147e-18,
     "kappa": 4.733710607974927,
     "I": 22.40801612005435,
     "B": 4.69124557614439,
     "corr2": 0.9821389335755678,
     "mean": 1.7871966337043705,
     "var": 1.082902714550126,
     "drift_tau": 4.881832665920358,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.042554345978988384,
     "Q_GeV": 2.0
    },
    "2+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": -1.3417891807760167e-17,
     "kappa": 4.714188614353638,
     "I": 22.223574291701475,
     "B": 4.673969339045353,
     "corr2": 0.9830097128207492,
     "mean": 1.7920799237581433,
     "var": 1.0922252507306867,
     "drift_tau": 4.884745769288502,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.043554345978988385,
     "Q_GeV": 2.0177654696833507
    },
    "2+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": 2.3258969471292094e-18,
     "kappa": 4.676121651269099,
     "I": 21.866113697467647,
     "B": 4.639959472340561,
     "corr2": 0.9845930649970154,
     "mean": 1.801855218142495,
     "var": 1.1109272108406962,
     "drift_tau": 4.890541960182457,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.045554345978988386,
     "Q_GeV": 2.0539807775286634
    },
    "2+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": 1.1564441786843079e-17,
     "kappa": 4.552004911963432,
     "I": 20.720748718539213,
     "B": 4.526305203298241,
     "corr2": 0.9887402753489436,
     "mean": 1.8361592056343359,
     "var": 1.1769737534197702,
     "drift_tau": 4.910517053695198,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.052554345978988386,
     "Q_GeV": 2.188303374177256
    },
    "10": {
     "norm_minus_1": 0.0,
     "int_drho": -1.2678941323431869e-17,
     "kappa": 3.3126829102659334,
     "I": 10.973868063967974,
     "B": 3.274969327636555,
     "corr2": 0.9773604014956679,
     "mean": 2.4861377516230587,
     "var": 2.5238569809092684,
     "drift_tau": 5.2028296608985345,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.18082100362433356,
     "Q_GeV": 10.0
    },
    "100": {
     "norm_minus_1": 0.0,
     "int_drho": 1.1758460239529448e-17,
     "kappa": 2.750680943377642,
     "I": 7.566245652260913,
     "B": 2.7038704563360074,
     "corr2": 0.9662540420508384,
     "mean": 3.1258987456565217,
     "var": 3.9618170576859315,
     "drift_tau": 5.3818685896165075,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.3015639686797127,
     "Q_GeV": 100.0
    },
    "1e4": {
     "norm_minus_1": 0.0,
     "int_drho": -1.6386170146951623e-19,
     "kappa": 2.3324465738270903,
     "I": 5.440307019757732,
     "B": 2.289270458176588,
     "corr2": 0.9633204912235681,
     "mean": 3.915026676875034,
     "var": 5.810099078996006,
     "drift_tau": 5.518091189842186,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.44620912946228364,
     "Q_GeV": 10000.0
    }
   },
   "positivity": {
    "negative_nodes_below_minus_floor_all_tau": 0,
    "max_excluded_nodes_rho_le_floor": 198,
    "worst_abs_norm_or_int_drho": 1.3526452669766106e-16,
    "excluded_part_of_I_relative_bound_worst": 4.0217228456272754e-17
   },
   "stored_controls": [
    {
     "row": "valence Q=2",
     "quantity": "kappa",
     "stored": 4.733710607974927,
     "here": 4.733710607974927,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=2",
     "quantity": "B",
     "stored": 4.69124557614439,
     "here": 4.69124557614439,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=2",
     "quantity": "corr2",
     "stored": 0.982138933575568,
     "here": 0.9821389335755678,
     "rel_diff": 2.220446049250313e-16,
     "source": "calc/figs_v1/fig1_lo_curves.json"
    },
    {
     "row": "valence Q=10",
     "quantity": "kappa",
     "stored": 3.312682910265933,
     "here": 3.3126829102659334,
     "rel_diff": 2.220446049250313e-16,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=10",
     "quantity": "B",
     "stored": 3.2749693276365552,
     "here": 3.274969327636555,
     "rel_diff": 1.1102230246251565e-16,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=10",
     "quantity": "corr2",
     "stored": 0.9773604014956684,
     "here": 0.9773604014956679,
     "rel_diff": 4.440892098500626e-16,
     "source": "calc/figs_v1/fig1_lo_curves.json"
    },
    {
     "row": "valence Q=100",
     "quantity": "kappa",
     "stored": 2.7506809433776414,
     "here": 2.750680943377642,
     "rel_diff": 2.220446049250313e-16,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=100",
     "quantity": "B",
     "stored": 2.7038704563360074,
     "here": 2.7038704563360074,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=100",
     "quantity": "corr2",
     "stored": 0.9662540420508384,
     "here": 0.9662540420508384,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json"
    },
    {
     "row": "valence Q=1e4",
     "quantity": "kappa",
     "stored": 2.3324465738270903,
     "here": 2.3324465738270903,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=1e4",
     "quantity": "B",
     "stored": 2.289270458176588,
     "here": 2.289270458176588,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json (100 digits, 96 terms)"
    },
    {
     "row": "valence Q=1e4",
     "quantity": "corr2",
     "stored": 0.9633204912235681,
     "here": 0.9633204912235681,
     "rel_diff": 0.0,
     "source": "calc/figs_v1/fig1_lo_curves.json"
    },
    {
     "row": "valence Q0",
     "quantity": "I",
     "stored": 47.25803825406792,
     "here": 47.25803825406792,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/softq_q0.json"
    },
    {
     "row": "valence Q0",
     "quantity": "corr2",
     "stored": 0.6768264898679648,
     "here": 0.6768264898679648,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/softq_q0.json"
    },
    {
     "row": "valence Q=2",
     "quantity": "corr2",
     "stored": 0.9821389335755679,
     "here": 0.9821389335755678,
     "rel_diff": 1.1102230246251565e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "valence Q=10",
     "quantity": "corr2",
     "stored": 0.9773604014956683,
     "here": 0.9773604014956679,
     "rel_diff": 3.3306690738754696e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "valence Q=100",
     "quantity": "corr2",
     "stored": 0.9662540420508384,
     "here": 0.9662540420508384,
     "rel_diff": 0.0,
     "source": "plan/saturation/dglap/s9_summary.json"
    },
    {
     "row": "valence Q=1e4",
     "quantity": "corr2",
     "stored": 0.963320491223568,
     "here": 0.9633204912235681,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/saturation/dglap/s9_summary.json"
    }
   ],
   "convergence_special_scales": {
    "xi": {
     "kappa": 1.1102230246251565e-16,
     "B": 2.220446049250313e-16
    },
    "prec": {
     "kappa": 0.0,
     "B": 0.0
    }
   },
   "trend": {
    "Q0": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      0.0004182020943941378,
      0.0008187613363976887,
      0.0013159218455227606
     ]
    },
    "2": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      4.253203700343988e-08,
      4.0845997673066847e-07,
      5.511320363416061e-06
     ]
    }
   },
   "tilt": {
    "Q0": {
     "info": {
      "theta_max": 1.5,
      "xi_ext": 229.97350233747912,
      "ext_nodes": 2240,
      "start_density": "closed-form input density",
      "tail_fraction_M": 4.374579261589883e-26,
      "tail_fraction_xi2": 5.656415278600189e-23
     },
     "rows": [
      {
       "target": "Q0+0.001",
       "D_FR": 0.006673144022430268,
       "mellin": {
        "theta_star": 0.0079327835034026,
        "theta_star_mp": "0.007932783503402599629",
        "L_tilt": 0.0066731531198461,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.005288522335601733,
        "var_xi_at_theta_star": 0.710458474337629
       },
       "quadrature": {
        "theta_star": 0.007932783503402624,
        "L_tilt_gl48": 0.006673153119846122,
        "L_tilt_gl96": 0.006673153119846121,
        "L_tilt": 0.006673153119846121,
        "L_tilt_gl_diff": 8.673617379884035e-19
       },
       "rel_diff_theta_star": 3.1086244689504383e-15,
       "rel_diff_L_tilt": 3.1086244689504383e-15,
       "L_tilt_over_D_FR": 1.0000013632877998,
       "L_over_D_FR": 1.0004182020943941
      },
      {
       "target": "Q0+0.003",
       "D_FR": 0.019432794044680915,
       "mellin": {
        "theta_star": 0.023013587118003814,
        "theta_star_mp": "0.023013587118003814676",
        "L_tilt": 0.01943301896616963,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.015342391412002544,
        "var_xi_at_theta_star": 0.7213644277974822
       },
       "quadrature": {
        "theta_star": 0.023013587118003838,
        "L_tilt_gl48": 0.01943301896616965,
        "L_tilt_gl96": 0.019433018966169648,
        "L_tilt": 0.019433018966169648,
        "L_tilt_gl_diff": 3.469446951953614e-18
       },
       "rel_diff_theta_star": 1.1102230246251565e-15,
       "rel_diff_L_tilt": 8.881784197001252e-16,
       "L_tilt_over_D_FR": 1.0000115743257607,
       "L_over_D_FR": 1.0008187613363977
      },
      {
       "target": "Q0+0.01",
       "D_FR": 0.061077670224443915,
       "mellin": {
        "theta_star": 0.07144706795080398,
        "theta_star_mp": "0.071447067950803973869",
        "L_tilt": 0.06108468120348278,
        "L_tilt_quad_err": 1.1e-62,
        "inside_domain": true,
        "theta_star_over_max": 0.04763137863386931,
        "var_xi_at_theta_star": 0.7583453575962378
       },
       "quadrature": {
        "theta_star": 0.07144706795080395,
        "L_tilt_gl48": 0.06108468120348277,
        "L_tilt_gl96": 0.06108468120348276,
        "L_tilt": 0.06108468120348276,
        "L_tilt_gl_diff": 6.938893903907228e-18
       },
       "rel_diff_theta_star": 3.3306690738754696e-16,
       "rel_diff_L_tilt": 3.3306690738754696e-16,
       "L_tilt_over_D_FR": 1.0001147879251633,
       "L_over_D_FR": 1.0013159218455228
      },
      {
       "target": "2",
       "D_FR": 0.22853985209634473,
       "mellin": {
        "theta_star": 0.2546381066892265,
        "theta_star_mp": "0.25463810668922645746",
        "L_tilt": 0.22891405895781566,
        "L_tilt_quad_err": 2e-59,
        "inside_domain": true,
        "theta_star_over_max": 0.16975873779281764,
        "var_xi_at_theta_star": 0.9317436096067565
       },
       "quadrature": {
        "theta_star": 0.25463810668922654,
        "L_tilt_gl48": 0.22891405895781577,
        "L_tilt_gl96": 0.22891405895781575,
        "L_tilt": 0.22891405895781575,
        "L_tilt_gl_diff": 2.7755575615628914e-17
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 4.440892098500626e-16,
       "L_tilt_over_D_FR": 1.001637381218367,
       "L_over_D_FR": 1.0010858843653254
      },
      {
       "target": "10",
       "D_FR": 0.7640915971669509,
       "mellin": {
        "theta_star": 0.7335615311033691,
        "theta_star_mp": "0.73356153110336910626",
        "L_tilt": 0.7794350953975043,
        "L_tilt_quad_err": 1.001e-51,
        "inside_domain": true,
        "theta_star_over_max": 0.4890410207355794,
        "var_xi_at_theta_star": 1.953366475170043
       },
       "quadrature": {
        "theta_star": 0.7335615311033693,
        "L_tilt_gl48": 0.7794350953975049,
        "L_tilt_gl96": 0.7794350953975046,
        "L_tilt": 0.7794350953975046,
        "L_tilt_gl_diff": 3.3306690738754696e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.0200807053597278,
       "L_over_D_FR": 1.0029514048383417
      },
      {
       "target": "100",
       "D_FR": 1.1174367409318386,
       "mellin": {
        "theta_star": 0.9754662127103606,
        "theta_star_mp": "0.97546621271036061176",
        "L_tilt": 1.1701408458669003,
        "L_tilt_quad_err": 1.00001e-46,
        "inside_domain": true,
        "theta_star_over_max": 0.6503108084735737,
        "var_xi_at_theta_star": 3.5850958166898557
       },
       "quadrature": {
        "theta_star": 0.9754662127103602,
        "L_tilt_gl48": 1.1701408458669005,
        "L_tilt_gl96": 1.1701408458668994,
        "L_tilt": 1.1701408458668994,
        "L_tilt_gl_diff": 1.1102230246251565e-15
       },
       "rel_diff_theta_star": 4.440892098500626e-16,
       "rel_diff_L_tilt": 7.771561172376096e-16,
       "L_tilt_over_D_FR": 1.0471651799198147,
       "L_over_D_FR": 1.0108059364891198
      },
      {
       "target": "1e4",
       "D_FR": 1.4580669575638383,
       "mellin": {
        "theta_star": 1.161298023717076,
        "theta_star_mp": "1.1612980237170760413",
        "L_tilt": 1.5903168328694328,
        "L_tilt_quad_err": 1.000001e-43,
        "inside_domain": true,
        "theta_star_over_max": 0.7741986824780507,
        "var_xi_at_theta_star": 7.59975482452731
       },
       "quadrature": {
        "theta_star": 1.1612980237170754,
        "L_tilt_gl48": 1.5903168328694344,
        "L_tilt_gl96": 1.5903168328694302,
        "L_tilt": 1.5903168328694302,
        "L_tilt_gl_diff": 4.218847493575595e-15
       },
       "rel_diff_theta_star": 5.551115123125783e-16,
       "rel_diff_L_tilt": 1.6653345369377348e-15,
       "L_tilt_over_D_FR": 1.0907021962328531,
       "L_over_D_FR": 1.0252623511932561
      }
     ]
    },
    "2": {
     "info": {
      "theta_max": 1.0,
      "xi_ext": 424.97350233747915,
      "ext_nodes": 2864,
      "shift_c": 0.9411670456876415,
      "shift_vs_unshifted_rel_max": 6.439293542825908e-15,
      "shift_precision_rel_max_far_nodes": 0.0,
      "far_nodes_xi": [
       110.01324883126044,
       150.30574448955625,
       190.89799556152593,
       263.20400887694814,
       344.3885110208875,
       424.97350233747915
      ],
      "tail_fraction_M": 2.733240691818746e-35,
      "tail_fraction_xi2": 6.489314572762411e-32
     },
     "rows": [
      {
       "target": "2+0.001",
       "D_FR": 0.004723921407362134,
       "mellin": {
        "theta_star": 0.004530680842577099,
        "theta_star_mp": "0.004530680842577099038",
        "L_tilt": 0.004723926171605999,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.004530680842577099,
        "var_xi_at_theta_star": 1.0913693776644986
       },
       "quadrature": {
        "theta_star": 0.004530680842577094,
        "L_tilt_gl48": 0.004723926171605994,
        "L_tilt_gl96": 0.004723926171605993,
        "L_tilt": 0.004723926171605993,
        "L_tilt_gl_diff": 8.673617379884035e-19
       },
       "rel_diff_theta_star": 1.1102230246251565e-15,
       "rel_diff_L_tilt": 1.3322676295501878e-15,
       "L_tilt_over_D_FR": 1.000001008535802,
       "L_over_D_FR": 1.000000042532037
      },
      {
       "target": "2+0.003",
       "D_FR": 0.01411401438446041,
       "mellin": {
        "theta_star": 0.0134844198747193,
        "theta_star_mp": "0.013484419874719300549",
        "L_tilt": 0.014114141800616473,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.0134844198747193,
        "var_xi_at_theta_star": 1.1084686997908335
       },
       "quadrature": {
        "theta_star": 0.013484419874719296,
        "L_tilt_gl48": 0.01411414180061647,
        "L_tilt_gl96": 0.014114141800616467,
        "L_tilt": 0.014114141800616467,
        "L_tilt_gl_diff": 1.734723475976807e-18
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 3.3306690738754696e-16,
       "L_tilt_over_D_FR": 1.000009027633995,
       "L_over_D_FR": 1.0000004084599767
      },
      {
       "target": "2+0.01",
       "D_FR": 0.046404449694434795,
       "mellin": {
        "theta_star": 0.043748412445318775,
        "theta_star_mp": "0.043748412445318776433",
        "L_tilt": 0.046409021061807096,
        "L_tilt_quad_err": 1.1e-62,
        "inside_domain": true,
        "theta_star_over_max": 0.043748412445318775,
        "var_xi_at_theta_star": 1.1701328180449384
       },
       "quadrature": {
        "theta_star": 0.0437484124453188,
        "L_tilt_gl48": 0.046409021061807124,
        "L_tilt_gl96": 0.046409021061807124,
        "L_tilt": 0.046409021061807124,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 6.661338147750939e-16,
       "rel_diff_L_tilt": 6.661338147750939e-16,
       "L_tilt_over_D_FR": 1.0000985114014367,
       "L_over_D_FR": 1.0000055113203634
      },
      {
       "target": "10",
       "D_FR": 0.5361749112901677,
       "mellin": {
        "theta_star": 0.4120495200359426,
        "theta_star_mp": "0.41204952003594256652",
        "L_tilt": 0.544258851202579,
        "L_tilt_quad_err": 1.1e-52,
        "inside_domain": true,
        "theta_star_over_max": 0.4120495200359426,
        "var_xi_at_theta_star": 3.1000470477144724
       },
       "quadrature": {
        "theta_star": 0.4120495200359424,
        "L_tilt_gl48": 0.5442588512025789,
        "L_tilt_gl96": 0.5442588512025787,
        "L_tilt": 0.5442588512025787,
        "L_tilt_gl_diff": 2.220446049250313e-16
       },
       "rel_diff_theta_star": 4.440892098500626e-16,
       "rel_diff_L_tilt": 6.661338147750939e-16,
       "L_tilt_over_D_FR": 1.0150770573971082,
       "L_over_D_FR": 1.0025808920482275
      },
      {
       "target": "100",
       "D_FR": 0.8921411756534732,
       "mellin": {
        "theta_star": 0.5900039624380917,
        "theta_star_mp": "0.59000396243809170633",
        "L_tilt": 0.9321219999271714,
        "L_tilt_quad_err": 1.0001e-47,
        "inside_domain": true,
        "theta_star_over_max": 0.5900039624380917,
        "var_xi_at_theta_star": 7.610933576098972
       },
       "quadrature": {
        "theta_star": 0.5900039624380912,
        "L_tilt_gl48": 0.932121999927171,
        "L_tilt_gl96": 0.9321219999271696,
        "L_tilt": 0.9321219999271696,
        "L_tilt_gl_diff": 1.4432899320127035e-15
       },
       "rel_diff_theta_star": 8.881784197001252e-16,
       "rel_diff_L_tilt": 1.887379141862766e-15,
       "L_tilt_over_D_FR": 1.044814459151505,
       "L_over_D_FR": 1.009620109481672
      },
      {
       "target": "1e4",
       "D_FR": 1.2383761851642638,
       "mellin": {
        "theta_star": 0.7095053813197415,
        "theta_star_mp": "0.70950538131974150825",
        "L_tilt": 1.3493734634378085,
        "L_tilt_quad_err": 1.000001e-43,
        "inside_domain": true,
        "theta_star_over_max": 0.7095053813197415,
        "var_xi_at_theta_star": 20.146257959925638
       },
       "quadrature": {
        "theta_star": 0.7095053813197416,
        "L_tilt_gl48": 1.349373463437812,
        "L_tilt_gl96": 1.3493734634378074,
        "L_tilt": 1.3493734634378074,
        "L_tilt_gl_diff": 4.6629367034256575e-15
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 7.771561172376096e-16,
       "L_tilt_over_D_FR": 1.0896313088084955,
       "L_over_D_FR": 1.0223978402754617
      }
     ]
    }
   },
   "rows": [
    {
     "start": "Q0",
     "target": "Q0+0.001",
     "tau_start": 0.0,
     "tau_target": 0.001,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4248777549001037,
     "L": 0.006675934745236643,
     "L_unc_tau_quad": 1.330532906074211e-15,
     "L_unc_xi_and_precision": 7.4117764650568e-19,
     "D_FR": 0.006673144022430268,
     "D_FR_unc": 5.204170427930421e-18,
     "D_FR_rel_dev_xi": 8.881784197001252e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0004182020943941,
     "int_B_dtau": 0.005640744799804845,
     "L_over_D_unc": 2.0027747431365816e-13
    },
    {
     "start": "Q0",
     "target": "Q0+0.003",
     "tau_start": 0.0,
     "tau_target": 0.003,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4465733620113372,
     "L": 0.01944870486510288,
     "L_unc_tau_quad": 3.923944502659538e-15,
     "L_unc_xi_and_precision": 2.1592399940376515e-18,
     "D_FR": 0.019432794044680915,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0008187613363977,
     "int_B_dtau": 0.016834603838340532,
     "L_over_D_unc": 2.0203495872114266e-13
    },
    {
     "start": "Q0",
     "target": "Q0+0.01",
     "tau_start": 0.0,
     "tau_target": 0.01,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.5265490987494874,
     "L": 0.06115804366496589,
     "L_unc_tau_quad": 9.760942054626298e-14,
     "L_unc_xi_and_precision": 6.7899068217875824e-18,
     "D_FR": 0.061077670224443915,
     "D_FR_unc": 2.0816681711721685e-17,
     "D_FR_rel_dev_xi": 3.3306690738754696e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0013159218455228,
     "int_B_dtau": 0.05513682734063175,
     "L_over_D_unc": 1.5985720177133958e-12
    },
    {
     "start": "Q0",
     "target": "2",
     "tau_start": 0.0,
     "tau_target": 0.042554345978988384,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 2.0,
     "L": 0.2287880199485899,
     "L_unc_tau_quad": 2.562117185078705e-13,
     "L_unc_xi_and_precision": 2.5400572750532414e-17,
     "D_FR": 0.22853985209634473,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0010858843653254,
     "int_B_dtau": 0.21830928610029174,
     "L_over_D_unc": 1.121192285416375e-12
    },
    {
     "start": "Q0",
     "target": "10",
     "tau_start": 0.0,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10.0,
     "L": 0.7663467408037656,
     "L_unc_tau_quad": 2.5623947408348613e-13,
     "L_unc_xi_and_precision": 8.508157964867876e-17,
     "D_FR": 0.7640915971669509,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0029514048383417,
     "int_B_dtau": 0.7524425541138943,
     "L_over_D_unc": 3.35463125904693e-13
    },
    {
     "start": "Q0",
     "target": "100",
     "tau_start": 0.0,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 100.0,
     "L": 1.129511691384957,
     "L_unc_tau_quad": 2.5623947408348613e-13,
     "L_unc_xi_and_precision": 1.2540098863588833e-16,
     "D_FR": 1.1174367409318386,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0108059364891198,
     "int_B_dtau": 1.1103019378326,
     "L_over_D_unc": 2.294222712404619e-13
    },
    {
     "start": "Q0",
     "target": "1e4",
     "tau_start": 0.0,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10000.0,
     "L": 1.4949011571090984,
     "L_unc_tau_quad": 2.5623947408348613e-13,
     "L_unc_xi_and_precision": 1.6596736841613096e-16,
     "D_FR": 1.4580669575638383,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0252623511932561,
     "int_B_dtau": 1.469101498400801,
     "L_over_D_unc": 1.7585299503687308e-13
    },
    {
     "start": "2",
     "target": "2+0.001",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.043554345978988385,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0177654696833507,
     "L": 0.0047239216082801344,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 5.244606536036905e-19,
     "D_FR": 0.004723921407362134,
     "D_FR_unc": 3.469446951953614e-18,
     "D_FR_rel_dev_xi": 6.661338147750939e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.000000042532037,
     "int_B_dtau": 0.004682592163102639,
     "L_over_D_unc": 8.454644793403056e-16
    },
    {
     "start": "2",
     "target": "2+0.003",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.045554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0539807775286634,
     "L": 0.0141140201494704,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.566971013996543e-18,
     "D_FR": 0.01411401438446041,
     "D_FR_unc": 6.938893903907228e-18,
     "D_FR_rel_dev_xi": 4.440892098500626e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000004084599767,
     "int_B_dtau": 0.013996401802153696,
     "L_over_D_unc": 6.026540373608525e-16
    },
    {
     "start": "2",
     "target": "2+0.01",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.052554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.188303374177256,
     "L": 0.04640470544422335,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 5.1519572435125116e-18,
     "D_FR": 0.046404449694434795,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000055113203634,
     "int_B_dtau": 0.046073597830806313,
     "L_over_D_unc": 1.11022914341992e-16
    },
    {
     "start": "2",
     "target": "10",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10.0,
     "L": 0.5375587208551756,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 5.968100689814633e-17,
     "D_FR": 0.5361749112901677,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0025808920482275,
     "int_B_dtau": 0.5341332680136025,
     "L_over_D_unc": 1.1130883904011707e-16
    },
    {
     "start": "2",
     "target": "100",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 100.0,
     "L": 0.900723671436367,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.0000041588535591e-16,
     "D_FR": 0.8921411756534732,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.009620109481672,
     "int_B_dtau": 0.8919926517323082,
     "L_over_D_unc": 1.1209034916711235e-16
    },
    {
     "start": "2",
     "target": "1e4",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10000.0,
     "L": 1.2661131371605086,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.4056679566559855e-16,
     "D_FR": 1.2383761851642638,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0223978402754617,
     "int_B_dtau": 1.2507922123005095,
     "L_over_D_unc": 1.1350896226008507e-16
    }
   ],
   "seconds": 6.929569959640503
  },
  "hardq_steepg": {
   "input": "hardq_steepg",
   "terms": {
    "q": [
     [
      "0.55",
      "1",
      3
     ]
    ],
    "g": [
     [
      "0.45",
      "-0.45",
      8
     ]
    ]
   },
   "digits": 50,
   "talbot_terms": 48,
   "talbot_tau0": {
    "max_abs_err": 2.524354896707238e-29,
    "max_rel_err_where_rho_gt_1e-12": 0.0,
    "floor": 2.5243548967072378e-26
   },
   "measures": {
    "Q0": {
     "norm_minus_1": 0.0,
     "int_drho": -4.972710660502392e-17,
     "kappa": 2.8908794753619813,
     "I": 8.357184141069164,
     "B": 2.769877115852806,
     "corr2": 0.9180387924231528,
     "mean": 2.4784875817883956,
     "var": 3.841504894805389,
     "drift_tau": 5.428891945200943,
     "neg_nodes": 0,
     "excluded_nodes": 24,
     "tau": 0.0,
     "Q_GeV": 1.4142135623730951
    },
    "Q0+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": -5.642614721745384e-17,
     "kappa": 2.8861332993215316,
     "I": 8.32976542145259,
     "B": 2.7651652097373582,
     "corr2": 0.9179296475084257,
     "mean": 2.483916990044607,
     "var": 3.8560737348469196,
     "drift_tau": 5.429923974760687,
     "neg_nodes": 0,
     "excluded_nodes": 24,
     "tau": 0.001,
     "Q_GeV": 1.4248777549001037
    },
    "Q0+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -4.0210572161402724e-17,
     "kappa": 2.8767218372999306,
     "I": 8.275528529198288,
     "B": 2.755819805980199,
     "corr2": 0.9177109082806195,
     "mean": 2.4947788937771245,
     "var": 3.88520800273245,
     "drift_tau": 5.431977400122071,
     "neg_nodes": 0,
     "excluded_nodes": 24,
     "tau": 0.003,
     "Q_GeV": 1.4465733620113372
    },
    "Q0+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": -3.835442092812005e-17,
     "kappa": 2.8446003405722324,
     "I": 8.09175109758366,
     "B": 2.723908530836138,
     "corr2": 0.9169433902357098,
     "mean": 2.5328276032318096,
     "var": 3.987141995674886,
     "drift_tau": 5.439054006873905,
     "neg_nodes": 0,
     "excluded_nodes": 23,
     "tau": 0.01,
     "Q_GeV": 1.5265490987494874
    },
    "2": {
     "norm_minus_1": 0.0,
     "int_drho": 2.116118678862753e-17,
     "kappa": 2.709717572492318,
     "I": 7.34256932267366,
     "B": 2.5898991926563464,
     "corr2": 0.9135191692925759,
     "mean": 2.710402468927716,
     "var": 4.460455326923893,
     "drift_tau": 5.469812725697595,
     "neg_nodes": 0,
     "excluded_nodes": 20,
     "tau": 0.042554345978988384,
     "Q_GeV": 2.0
    },
    "2+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": 1.9870084838541207e-17,
     "kappa": 2.705903680637284,
     "I": 7.321914728886401,
     "B": 2.586115493107675,
     "corr2": 0.9134213646747479,
     "mean": 2.7158727275705923,
     "var": 4.474974965858985,
     "drift_tau": 5.470704048369938,
     "neg_nodes": 0,
     "excluded_nodes": 20,
     "tau": 0.043554345978988385,
     "Q_GeV": 2.0177654696833507
    },
    "2+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": 1.0008922480406183e-17,
     "kappa": 2.698328296097046,
     "I": 7.280975593517987,
     "B": 2.5786017747942815,
     "corr2": 0.9132274964486587,
     "mean": 2.72681591116492,
     "var": 4.504010728835312,
     "drift_tau": 5.472477509762864,
     "neg_nodes": 0,
     "excluded_nodes": 20,
     "tau": 0.045554345978988386,
     "Q_GeV": 2.0539807775286634
    },
    "2+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": 1.552101214238638e-17,
     "kappa": 2.6723481325137537,
     "I": 7.141444541349747,
     "B": 2.552852283680788,
     "corr2": 0.9125681428399747,
     "mean": 2.7651447309317163,
     "var": 4.605598945267074,
     "drift_tau": 5.478589292106315,
     "neg_nodes": 0,
     "excluded_nodes": 19,
     "tau": 0.052554345978988386,
     "Q_GeV": 2.188303374177256
    },
    "10": {
     "norm_minus_1": 0.0,
     "int_drho": 1.0565856779290283e-17,
     "kappa": 2.3008877576902687,
     "I": 5.294084473488953,
     "B": 2.191238623504955,
     "corr2": 0.9069607274278242,
     "mean": 3.474022085834544,
     "var": 6.456891778164334,
     "drift_tau": 5.568028224161067,
     "neg_nodes": 0,
     "excluded_nodes": 5,
     "tau": 0.18082100362433356,
     "Q_GeV": 10.0
    },
    "100": {
     "norm_minus_1": 0.0,
     "int_drho": -6.911287755637061e-18,
     "kappa": 2.0592003836461874,
     "I": 4.2403062200086055,
     "B": 1.9656502072895832,
     "corr2": 0.9112032331970921,
     "mean": 4.1498580878932705,
     "var": 8.182653431683654,
     "drift_tau": 5.622808791903133,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.3015639686797127,
     "Q_GeV": 100.0
    },
    "1e4": {
     "norm_minus_1": 0.0,
     "int_drho": 7.33494166091634e-18,
     "kappa": 1.8442206085512418,
     "I": 3.401149653005113,
     "B": 1.7709124498749553,
     "corr2": 0.9220796569040011,
     "mean": 4.966433856470688,
     "var": 10.231216362801513,
     "drift_tau": 5.664488841225915,
     "neg_nodes": 0,
     "excluded_nodes": 0,
     "tau": 0.44620912946228364,
     "Q_GeV": 10000.0
    }
   },
   "positivity": {
    "negative_nodes_below_minus_floor_all_tau": 0,
    "max_excluded_nodes_rho_le_floor": 24,
    "worst_abs_norm_or_int_drho": 8.269886840348291e-17,
    "excluded_part_of_I_relative_bound_worst": 6.724216255820466e-25
   },
   "stored_controls": [
    {
     "row": "hardq_steepg Q=2",
     "quantity": "I",
     "stored": 7.34256932267366,
     "here": 7.34256932267366,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=2",
     "quantity": "corr2",
     "stored": 0.913519169292576,
     "here": 0.9135191692925759,
     "rel_diff": 1.1102230246251565e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=10",
     "quantity": "I",
     "stored": 5.294084473488952,
     "here": 5.294084473488953,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=10",
     "quantity": "corr2",
     "stored": 0.9069607274278244,
     "here": 0.9069607274278242,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=100",
     "quantity": "I",
     "stored": 4.240306220008605,
     "here": 4.2403062200086055,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=100",
     "quantity": "corr2",
     "stored": 0.9112032331970922,
     "here": 0.9112032331970921,
     "rel_diff": 1.1102230246251565e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=1e4",
     "quantity": "I",
     "stored": 3.4011496530051124,
     "here": 3.401149653005113,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "hardq_steepg Q=1e4",
     "quantity": "corr2",
     "stored": 0.9220796569040008,
     "here": 0.9220796569040011,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    }
   ],
   "convergence_special_scales": {
    "xi": {
     "kappa": 1.1102230246251565e-16,
     "B": 2.220446049250313e-16
    },
    "prec": {
     "kappa": 0.0,
     "B": 0.0
    }
   },
   "trend": {
    "Q0": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      1.1556220047559407e-07,
      1.0376519297139453e-06,
      1.143748914311793e-05
     ]
    },
    "2": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      1.0569552411077154e-07,
      9.494838026924413e-07,
      1.0482014409562979e-05
     ]
    }
   },
   "tilt": {
    "Q0": {
     "info": {
      "theta_max": 0.55,
      "xi_ext": 339.97350233747915,
      "ext_nodes": 2592,
      "start_density": "closed-form input density",
      "tail_fraction_M": 1.416503189623441e-23,
      "tail_fraction_xi2": 1.6368826257409395e-20
     },
     "rows": [
      {
       "target": "Q0+0.001",
       "D_FR": 0.0028885037854995,
       "mellin": {
        "theta_star": 0.0014718292103130456,
        "theta_star_mp": "0.0014718292103130456855",
        "L_tilt": 0.0028885046723248283,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.002676053109660083,
        "var_xi_at_theta_star": 3.861550073554501
       },
       "quadrature": {
        "theta_star": 0.0014718292103129945,
        "L_tilt_gl48": 0.002888504672324729,
        "L_tilt_gl96": 0.0028885046723247285,
        "L_tilt": 0.0028885046723247285,
        "L_tilt_gl_diff": 4.336808689942018e-19
       },
       "rel_diff_theta_star": 3.47499806707674e-14,
       "rel_diff_L_tilt": 3.452793606584237e-14,
       "L_tilt_over_D_FR": 1.0000003070189254,
       "L_over_D_FR": 1.0000001155622005
      },
      {
       "target": "Q0+0.003",
       "D_FR": 0.00865133243741738,
       "mellin": {
        "theta_star": 0.0043968563992838605,
        "theta_star_mp": "0.0043968563992838602793",
        "L_tilt": 0.008651356266981491,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.00799428436233429,
        "var_xi_at_theta_star": 3.901846482243304
       },
       "quadrature": {
        "theta_star": 0.004396856399283848,
        "L_tilt_gl48": 0.00865135626698147,
        "L_tilt_gl96": 0.008651356266981469,
        "L_tilt": 0.008651356266981469,
        "L_tilt_gl_diff": 1.734723475976807e-18
       },
       "rel_diff_theta_star": 2.7755575615628914e-15,
       "rel_diff_L_tilt": 2.55351295663786e-15,
       "L_tilt_over_D_FR": 1.000002754438612,
       "L_over_D_FR": 1.0000010376519297
      },
      {
       "target": "Q0+0.01",
       "D_FR": 0.028674913165595343,
       "mellin": {
        "theta_star": 0.014443388821743893,
        "theta_star_mp": "0.014443388821743893425",
        "L_tilt": 0.028675781251321485,
        "L_tilt_quad_err": 2e-66,
        "inside_domain": true,
        "theta_star_over_max": 0.02626070694862526,
        "var_xi_at_theta_star": 4.045072499131683
       },
       "quadrature": {
        "theta_star": 0.0144433888217439,
        "L_tilt_gl48": 0.02867578125132151,
        "L_tilt_gl96": 0.028675781251321506,
        "L_tilt": 0.028675781251321506,
        "L_tilt_gl_diff": 3.469446951953614e-18
       },
       "rel_diff_theta_star": 4.440892098500626e-16,
       "rel_diff_L_tilt": 6.661338147750939e-16,
       "L_tilt_over_D_FR": 1.0000302733515227,
       "L_over_D_FR": 1.0000114374891431
      },
      {
       "target": "2",
       "D_FR": 0.11900030801128618,
       "mellin": {
        "theta_star": 0.05760764191868139,
        "theta_star_mp": "0.057607641918681389736",
        "L_tilt": 0.11906253646948473,
        "L_tilt_quad_err": 1.1e-60,
        "inside_domain": true,
        "theta_star_over_max": 0.10474116712487525,
        "var_xi_at_theta_star": 4.75808791441317
       },
       "quadrature": {
        "theta_star": 0.05760764191868138,
        "L_tilt_gl48": 0.11906253646948475,
        "L_tilt_gl96": 0.11906253646948473,
        "L_tilt": 0.11906253646948473,
        "L_tilt_gl_diff": 2.7755575615628914e-17
       },
       "rel_diff_theta_star": 1.1102230246251565e-16,
       "rel_diff_L_tilt": 0.0,
       "L_tilt_over_D_FR": 1.0005229268666485,
       "L_over_D_FR": 1.0001999633449632
      },
      {
       "target": "10",
       "D_FR": 0.46162612403333153,
       "mellin": {
        "theta_star": 0.1941102197691557,
        "theta_star_mp": "0.19411021976915570757",
        "L_tilt": 0.4653511468072866,
        "L_tilt_quad_err": 1.001e-54,
        "inside_domain": true,
        "theta_star_over_max": 0.3529276723075558,
        "var_xi_at_theta_star": 8.846012410572893
       },
       "quadrature": {
        "theta_star": 0.19411021976915563,
        "L_tilt_gl48": 0.4653511468072867,
        "L_tilt_gl96": 0.4653511468072865,
        "L_tilt": 0.4653511468072865,
        "L_tilt_gl_diff": 1.6653345369377348e-16
       },
       "rel_diff_theta_star": 4.440892098500626e-16,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.0080693500216338,
       "L_over_D_FR": 1.0032150731248284
      },
      {
       "target": "100",
       "D_FR": 0.7196102697079982,
       "mellin": {
        "theta_star": 0.2743853407841748,
        "theta_star_mp": "0.27438534078417480708",
        "L_tilt": 0.7341817979045211,
        "L_tilt_quad_err": 1.01e-51,
        "inside_domain": true,
        "theta_star_over_max": 0.4988824377894087,
        "var_xi_at_theta_star": 14.374372115821705
       },
       "quadrature": {
        "theta_star": 0.27438534078417476,
        "L_tilt_gl48": 0.7341817979045215,
        "L_tilt_gl96": 0.7341817979045209,
        "L_tilt": 0.7341817979045209,
        "L_tilt_gl_diff": 6.661338147750939e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 3.3306690738754696e-16,
       "L_tilt_over_D_FR": 1.0202491943346441,
       "L_over_D_FR": 1.0083254362607055
      },
      {
       "target": "1e4",
       "D_FR": 0.9902639819736463,
       "mellin": {
        "theta_star": 0.3427309165762502,
        "theta_star_mp": "0.3427309165762502111",
        "L_tilt": 1.0299885713963786,
        "L_tilt_quad_err": 1.001e-48,
        "inside_domain": true,
        "theta_star_over_max": 0.6231471210477276,
        "var_xi_at_theta_star": 24.762449500946687
       },
       "quadrature": {
        "theta_star": 0.3427309165762501,
        "L_tilt_gl48": 1.029988571396379,
        "L_tilt_gl96": 1.029988571396378,
        "L_tilt": 1.029988571396378,
        "L_tilt_gl_diff": 1.1102230246251565e-15
       },
       "rel_diff_theta_star": 3.3306690738754696e-16,
       "rel_diff_L_tilt": 6.661338147750939e-16,
       "L_tilt_over_D_FR": 1.0401151512585152,
       "L_over_D_FR": 1.0170431678696796
      }
     ]
    },
    "2": {
     "info": {
      "theta_max": 0.55,
      "xi_ext": 234.97350233747912,
      "ext_nodes": 2256,
      "shift_c": 0.44175742354704045,
      "shift_vs_unshifted_rel_max": 3.3306690738754696e-15,
      "shift_precision_rel_max_far_nodes": 0.0,
      "far_nodes_xi": [
       110.01324883126044,
       131.60200443847407,
       152.6679609970152,
       174.69425551044375,
       195.67747902792846,
       234.97350233747912
      ],
      "tail_fraction_M": 1.5558459430762896e-19,
      "tail_fraction_xi2": 1.011287620171751e-16
     },
     "rows": [
      {
       "target": "2+0.001",
       "D_FR": 0.0027078088735554176,
       "mellin": {
        "theta_star": 0.0012806642263858857,
        "theta_star_mp": "0.0012806642263858856759",
        "L_tilt": 0.0027078095333405647,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.002328480411610701,
        "var_xi_at_theta_star": 4.480767427637031
       },
       "quadrature": {
        "theta_star": 0.0012806642263858581,
        "L_tilt_gl48": 0.002707809533340506,
        "L_tilt_gl96": 0.002707809533340506,
        "L_tilt": 0.002707809533340506,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 2.1538326677728037e-14,
       "rel_diff_L_tilt": 2.1649348980190553e-14,
       "L_tilt_over_D_FR": 1.0000002436601614,
       "L_over_D_FR": 1.000000105695524
      },
      {
       "target": "2+0.003",
       "D_FR": 0.008112021861753974,
       "mellin": {
        "theta_star": 0.0038279277216269184,
        "theta_star_mp": "0.0038279277216269183072",
        "L_tilt": 0.008112039601020598,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.0069598685847762146,
        "var_xi_at_theta_star": 4.521561660082373
       },
       "quadrature": {
        "theta_star": 0.003827927721626937,
        "L_tilt_gl48": 0.00811203960102064,
        "L_tilt_gl96": 0.008112039601020637,
        "L_tilt": 0.008112039601020637,
        "L_tilt_gl_diff": 1.734723475976807e-18
       },
       "rel_diff_theta_star": 4.884981308350689e-15,
       "rel_diff_L_tilt": 4.884981308350689e-15,
       "L_tilt_over_D_FR": 1.0000021867873294,
       "L_over_D_FR": 1.0000009494838027
      },
      {
       "target": "2+0.01",
       "D_FR": 0.02690863878830574,
       "mellin": {
        "theta_star": 0.012598658270424038,
        "theta_star_mp": "0.012598658270424037385",
        "L_tilt": 0.026909286297915745,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.022906651400770976,
        "var_xi_at_theta_star": 4.66614194577469
       },
       "quadrature": {
        "theta_star": 0.012598658270424076,
        "L_tilt_gl48": 0.026909286297915832,
        "L_tilt_gl96": 0.026909286297915825,
        "L_tilt": 0.026909286297915825,
        "L_tilt_gl_diff": 6.938893903907228e-18
       },
       "rel_diff_theta_star": 3.1086244689504383e-15,
       "rel_diff_L_tilt": 2.886579864025407e-15,
       "L_tilt_over_D_FR": 1.0000240632614343,
       "L_over_D_FR": 1.0000104820144096
      },
      {
       "target": "10",
       "D_FR": 0.3434615858006497,
       "mellin": {
        "theta_star": 0.1420138876313937,
        "theta_star_mp": "0.14201388763139369605",
        "L_tilt": 0.3448256547960747,
        "L_tilt_quad_err": 1.1e-56,
        "inside_domain": true,
        "theta_star_over_max": 0.2582070684207158,
        "var_xi_at_theta_star": 7.875313597383516
       },
       "quadrature": {
        "theta_star": 0.14201388763139366,
        "L_tilt_gl48": 0.34482565479607463,
        "L_tilt_gl96": 0.3448256547960746,
        "L_tilt": 0.3448256547960746,
        "L_tilt_gl_diff": 5.551115123125783e-17
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 3.3306690738754696e-16,
       "L_tilt_over_D_FR": 1.0039715329219283,
       "L_over_D_FR": 1.0018185331130882
      },
      {
       "target": "100",
       "D_FR": 0.6029796057057613,
       "mellin": {
        "theta_star": 0.22718512385037468,
        "theta_star_mp": "0.22718512385037468745",
        "L_tilt": 0.6105603440110605,
        "L_tilt_quad_err": 1.01e-54,
        "inside_domain": true,
        "theta_star_over_max": 0.4130638615461358,
        "var_xi_at_theta_star": 12.12497978530343
       },
       "quadrature": {
        "theta_star": 0.22718512385037476,
        "L_tilt_gl48": 0.610560344011061,
        "L_tilt_gl96": 0.6105603440110607,
        "L_tilt": 0.6105603440110607,
        "L_tilt_gl_diff": 2.220446049250313e-16
       },
       "rel_diff_theta_star": 4.440892098500626e-16,
       "rel_diff_L_tilt": 4.440892098500626e-16,
       "L_tilt_over_D_FR": 1.012572130522435,
       "L_over_D_FR": 1.005966420240866
      },
      {
       "target": "1e4",
       "D_FR": 0.8762250772639831,
       "mellin": {
        "theta_star": 0.30132999924897125,
        "theta_star_mp": "0.30132999924897125105",
        "L_tilt": 0.9005085924490989,
        "L_tilt_quad_err": 1.0001e-49,
        "inside_domain": true,
        "theta_star_over_max": 0.5478727259072204,
        "var_xi_at_theta_star": 19.49886816707319
       },
       "quadrature": {
        "theta_star": 0.30132999924897125,
        "L_tilt_gl48": 0.9005085924490996,
        "L_tilt_gl96": 0.9005085924490988,
        "L_tilt": 0.9005085924490988,
        "L_tilt_gl_diff": 8.881784197001252e-16
       },
       "rel_diff_theta_star": 0.0,
       "rel_diff_L_tilt": 1.1102230246251565e-16,
       "L_tilt_over_D_FR": 1.0277137870339674,
       "L_over_D_FR": 1.0135718967504819
      }
     ]
    }
   },
   "rows": [
    {
     "start": "Q0",
     "target": "Q0+0.001",
     "tau_start": 0.0,
     "tau_target": 0.001,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4248777549001037,
     "L": 0.002888504119301353,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.2068837799729723e-19,
     "D_FR": 0.0028885037854995,
     "D_FR_unc": 2.3418766925686896e-17,
     "D_FR_rel_dev_xi": 8.215650382226158e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000001155622005,
     "int_B_dtau": 0.002767518967271332,
     "L_over_D_unc": 8.218600276441474e-15
    },
    {
     "start": "Q0",
     "target": "Q0+0.003",
     "tau_start": 0.0,
     "tau_target": 0.003,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4465733620113372,
     "L": 0.008651341414489177,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 9.604918432259054e-19,
     "D_FR": 0.00865133243741738,
     "D_FR_unc": 2.0816681711721685e-17,
     "D_FR_rel_dev_xi": 2.4424906541753444e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000010376519297,
     "int_B_dtau": 0.008288486670341166,
     "L_over_D_unc": 2.5172070675761163e-15
    },
    {
     "start": "Q0",
     "target": "Q0+0.01",
     "tau_start": 0.0,
     "tau_target": 0.01,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.5265490987494874,
     "L": 0.028675241134603353,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.183591294431504e-18,
     "D_FR": 0.028674913165595343,
     "D_FR_unc": 3.469446951953614e-18,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000114374891431,
     "int_B_dtau": 0.027466824574782566,
     "L_over_D_unc": 2.320173696682521e-16
    },
    {
     "start": "Q0",
     "target": "2",
     "tau_start": 0.0,
     "tau_target": 0.042554345978988384,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 2.0,
     "L": 0.11902410371092777,
     "L_unc_tau_quad": 1.3877787807814457e-17,
     "L_unc_xi_and_precision": 1.3214330042524454e-17,
     "D_FR": 0.11900030801128618,
     "D_FR_unc": 1.3877787807814457e-17,
     "D_FR_rel_dev_xi": 1.1102230246251565e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0001999633449632,
     "int_B_dtau": 0.11390066227069796,
     "L_over_D_unc": 3.443073500544065e-16
    },
    {
     "start": "Q0",
     "target": "10",
     "tau_start": 0.0,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10.0,
     "L": 0.4631102857784298,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 5.141557022119489e-17,
     "D_FR": 0.46162612403333153,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0032150731248284,
     "int_B_dtau": 0.4419797031439824,
     "L_over_D_unc": 1.1137924728341946e-16
    },
    {
     "start": "Q0",
     "target": "100",
     "tau_start": 0.0,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 100.0,
     "L": 0.7256013391410013,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 8.055793134131865e-17,
     "D_FR": 0.7196102697079982,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0083254362607055,
     "int_B_dtau": 0.6921699062688569,
     "L_over_D_unc": 1.119466115651841e-16
    },
    {
     "start": "Q0",
     "target": "1e4",
     "tau_start": 0.0,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10000.0,
     "L": 1.0071412172537206,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.1181513684440876e-16,
     "D_FR": 0.9902639819736463,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0170431678696796,
     "int_B_dtau": 0.9616627990057045,
     "L_over_D_unc": 1.1291447420066265e-16
    },
    {
     "start": "2",
     "target": "2+0.001",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.043554345978988385,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0177654696833507,
     "L": 0.0027078091597586957,
     "L_unc_tau_quad": 4.336808689942018e-19,
     "L_unc_xi_and_precision": 3.006272075455003e-19,
     "D_FR": 0.0027078088735554176,
     "D_FR_unc": 4.336808689942018e-19,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.000000105695524,
     "int_B_dtau": 0.002588005841468502,
     "L_over_D_unc": 4.3134100149337103e-16
    },
    {
     "start": "2",
     "target": "2+0.003",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.045554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0539807775286634,
     "L": 0.00811202956398734,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 9.006161998378714e-19,
     "D_FR": 0.008112021861753974,
     "D_FR_unc": 1.9081958235744878e-17,
     "D_FR_rel_dev_xi": 2.4424906541753444e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000009494838027,
     "int_B_dtau": 0.007752711245794507,
     "L_over_D_unc": 2.46333070770009e-15
    },
    {
     "start": "2",
     "target": "2+0.01",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.052554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.188303374177256,
     "L": 0.02690892084504526,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.987490348998507e-18,
     "D_FR": 0.02690863878830574,
     "D_FR_unc": 3.469446951953614e-18,
     "D_FR_rel_dev_xi": 1.1102230246251565e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000104820144096,
     "int_B_dtau": 0.025712310115704906,
     "L_over_D_unc": 2.399591342595602e-16
    },
    {
     "start": "2",
     "target": "10",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10.0,
     "L": 0.344086182067502,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.820124017867044e-17,
     "D_FR": 0.3434615858006497,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0018185331130882,
     "int_B_dtau": 0.32807904087328443,
     "L_over_D_unc": 1.1122420019583503e-16
    },
    {
     "start": "2",
     "target": "100",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 100.0,
     "L": 0.6065772354300736,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 6.73436012987942e-17,
     "D_FR": 0.6029796057057613,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.005966420240866,
     "int_B_dtau": 0.5782692439981589,
     "L_over_D_unc": 1.1168470817511556e-16
    },
    {
     "start": "2",
     "target": "1e4",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10000.0,
     "L": 0.8881171135427929,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 9.860080680188431e-17,
     "D_FR": 0.8762250772639831,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0135718967504819,
     "int_B_dtau": 0.8477621367350066,
     "L_over_D_unc": 1.1252908568853769e-16
    }
   ],
   "seconds": 5.5398948192596436
  },
  "softq_hardg": {
   "input": "softq_hardg",
   "terms": {
    "q": [
     [
      "0.30",
      "-0.3",
      7
     ]
    ],
    "g": [
     [
      "0.70",
      "1",
      4
     ]
    ]
   },
   "digits": 50,
   "talbot_terms": 48,
   "talbot_tau0": {
    "max_abs_err": 4.0389678347315804e-28,
    "max_rel_err_where_rho_gt_1e-12": 2.220446049250313e-16,
    "floor": 4.0389678347315804e-25
   },
   "measures": {
    "Q0": {
     "norm_minus_1": 0.0,
     "int_drho": -4.123110749876403e-17,
     "kappa": 5.868569959688918,
     "I": 34.44011337176318,
     "B": 4.7670391185985235,
     "corr2": 0.6598312181190472,
     "mean": 2.0124327335443497,
     "var": 1.8957513979607468,
     "drift_tau": 6.563559223130021,
     "neg_nodes": 0,
     "excluded_nodes": 237,
     "tau": 0.0,
     "Q_GeV": 1.4142135623730951
    },
    "Q0+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": 3.1412793400651596e-17,
     "kappa": 5.847681657832267,
     "I": 34.19538077134793,
     "B": 4.756418782605339,
     "corr2": 0.6615957806347034,
     "mean": 2.0189948571710117,
     "var": 1.902562012375868,
     "drift_tau": 6.560689677524881,
     "neg_nodes": 0,
     "excluded_nodes": 237,
     "tau": 0.001,
     "Q_GeV": 1.4248777549001037
    },
    "Q0+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": -1.1860132687372639e-17,
     "kappa": 5.806487962190102,
     "I": 33.71530245505857,
     "B": 4.735293906492449,
     "corr2": 0.665069174768747,
     "mean": 2.0321105204465115,
     "var": 1.9162355060024703,
     "drift_tau": 6.554980153349325,
     "neg_nodes": 0,
     "excluded_nodes": 237,
     "tau": 0.003,
     "Q_GeV": 1.4465733620113372
    },
    "Q0+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": 2.6467819732800276e-17,
     "kappa": 5.668099761452206,
     "I": 32.12735490577455,
     "B": 4.6625607295692255,
     "corr2": 0.676665496449372,
     "mean": 2.077926237311745,
     "var": 1.9646380468216416,
     "drift_tau": 6.535303734575936,
     "neg_nodes": 0,
     "excluded_nodes": 236,
     "tau": 0.01,
     "Q_GeV": 1.5265490987494874
    },
    "2": {
     "norm_minus_1": 0.0,
     "int_drho": -4.797920448942122e-18,
     "kappa": 5.120434867393652,
     "I": 26.21885323122065,
     "B": 4.347856852674765,
     "corr2": 0.7210025184793644,
     "mean": 2.2892606724482882,
     "var": 2.2005906323273203,
     "drift_tau": 6.44977949199299,
     "neg_nodes": 0,
     "excluded_nodes": 234,
     "tau": 0.042554345978988384,
     "Q_GeV": 2.0
    },
    "2+0.001": {
     "norm_minus_1": 0.0,
     "int_drho": -1.3535211708918021e-17,
     "kappa": 5.105656216686451,
     "I": 26.067725402989,
     "B": 4.338775992966372,
     "corr2": 0.7221564914514099,
     "mean": 2.2957092120730036,
     "var": 2.2081138398835836,
     "drift_tau": 6.447301180172331,
     "neg_nodes": 0,
     "excluded_nodes": 234,
     "tau": 0.043554345978988385,
     "Q_GeV": 2.0177654696833507
    },
    "2+0.003": {
     "norm_minus_1": 0.0,
     "int_drho": 1.8599251865482256e-17,
     "kappa": 5.076407376722872,
     "I": 25.76991185444639,
     "B": 4.320714720083327,
     "corr2": 0.7244330441558584,
     "mean": 2.308598877683958,
     "var": 2.2232082988756865,
     "drift_tau": 6.442370092396876,
     "neg_nodes": 0,
     "excluded_nodes": 233,
     "tau": 0.045554345978988386,
     "Q_GeV": 2.0539807775286634
    },
    "2+0.01": {
     "norm_minus_1": 0.0,
     "int_drho": 3.709835277909171e-17,
     "kappa": 4.977139335795146,
     "I": 24.771915967919345,
     "B": 4.25854201901113,
     "corr2": 0.732086292847481,
     "mean": 2.3536357512423463,
     "var": 2.276539909015066,
     "drift_tau": 6.425376356124843,
     "neg_nodes": 0,
     "excluded_nodes": 233,
     "tau": 0.052554345978988386,
     "Q_GeV": 2.188303374177256
    },
    "10": {
     "norm_minus_1": 0.0,
     "int_drho": -1.1162489152374161e-17,
     "kappa": 3.7044983077059035,
     "I": 13.723307711795902,
     "B": 3.3601695391825213,
     "corr2": 0.8227418323022148,
     "mean": 3.160677787668683,
     "var": 3.3790108044671925,
     "drift_tau": 6.176692496265288,
     "neg_nodes": 0,
     "excluded_nodes": 216,
     "tau": 0.18082100362433356,
     "Q_GeV": 10.0
    },
    "100": {
     "norm_minus_1": 0.0,
     "int_drho": 1.3142470219203917e-17,
     "kappa": 3.0046815625125953,
     "I": 9.028111292103132,
     "B": 2.810206754593437,
     "corr2": 0.8747413216394768,
     "mean": 3.896638803102848,
     "var": 4.595656534076549,
     "drift_tau": 6.024375795714176,
     "neg_nodes": 0,
     "excluded_nodes": 199,
     "tau": 0.3015639686797127,
     "Q_GeV": 100.0
    },
    "1e4": {
     "norm_minus_1": 0.0,
     "int_drho": -2.0383022314308478e-18,
     "kappa": 2.472475917109912,
     "I": 6.113137160688502,
     "B": 2.369477122436735,
     "corr2": 0.9184190843705422,
     "mean": 4.7589609672784405,
     "var": 6.21794998037624,
     "drift_tau": 5.908484926865465,
     "neg_nodes": 0,
     "excluded_nodes": 173,
     "tau": 0.44620912946228364,
     "Q_GeV": 10000.0
    }
   },
   "positivity": {
    "negative_nodes_below_minus_floor_all_tau": 0,
    "max_excluded_nodes_rho_le_floor": 237,
    "worst_abs_norm_or_int_drho": 1.0707214995433446e-16,
    "excluded_part_of_I_relative_bound_worst": 3.655625205054255e-22
   },
   "stored_controls": [
    {
     "row": "softq_hardg Q0",
     "quantity": "I",
     "stored": 34.44011337176318,
     "here": 34.44011337176318,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/softq_q0.json"
    },
    {
     "row": "softq_hardg Q0",
     "quantity": "corr2",
     "stored": 0.6598312181190473,
     "here": 0.6598312181190472,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/softq_q0.json"
    },
    {
     "row": "softq_hardg Q=2",
     "quantity": "I",
     "stored": 26.21885323122065,
     "here": 26.21885323122065,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=2",
     "quantity": "corr2",
     "stored": 0.7210025184793647,
     "here": 0.7210025184793644,
     "rel_diff": 4.440892098500626e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=10",
     "quantity": "I",
     "stored": 13.7233077117959,
     "here": 13.723307711795902,
     "rel_diff": 2.220446049250313e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=10",
     "quantity": "corr2",
     "stored": 0.8227418323022152,
     "here": 0.8227418323022148,
     "rel_diff": 5.551115123125783e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=100",
     "quantity": "I",
     "stored": 9.028111292103132,
     "here": 9.028111292103132,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=100",
     "quantity": "corr2",
     "stored": 0.8747413216394765,
     "here": 0.8747413216394768,
     "rel_diff": 4.440892098500626e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=1e4",
     "quantity": "I",
     "stored": 6.113137160688502,
     "here": 6.113137160688502,
     "rel_diff": 0.0,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    },
    {
     "row": "softq_hardg Q=1e4",
     "quantity": "corr2",
     "stored": 0.9184190843705423,
     "here": 0.9184190843705422,
     "rel_diff": 1.1102230246251565e-16,
     "source": "plan/v1/clarity/calc/corr_rows_extra.json"
    }
   ],
   "convergence_special_scales": {
    "xi": {
     "kappa": 2.220446049250313e-16,
     "B": 0.0
    },
    "prec": {
     "kappa": 0.0,
     "B": 0.0
    }
   },
   "trend": {
    "Q0": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      7.853771244459296e-07,
      7.03947683744488e-06,
      7.70978163999736e-05
     ]
    },
    "2": {
     "delta_tau": [
      0.001,
      0.003,
      0.01
     ],
     "L_over_D_minus_1": [
      6.522488380511504e-07,
      5.844081682360169e-06,
      6.393440679208773e-05
     ]
    }
   },
   "tilt": {
    "Q0": {
     "info": {
      "theta_max": 0.7,
      "xi_ext": 529.9735023374791,
      "ext_nodes": 3200,
      "start_density": "closed-form input density",
      "tail_fraction_M": 2.296617068431038e-22,
      "tail_fraction_xi2": 2.8457246533768857e-19
     },
     "rows": [
      {
       "target": "Q0+0.001",
       "D_FR": 0.005858104784847746,
       "mellin": {
        "theta_star": 0.004241886913879204,
        "theta_star_mp": "0.0042418869138792042576",
        "L_tilt": 0.005858114084331713,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.006059838448398864,
        "var_xi_at_theta_star": 1.9187438609241962
       },
       "quadrature": {
        "theta_star": 0.004241886913879182,
        "L_tilt_gl48": 0.0058581140843316755,
        "L_tilt_gl96": 0.0058581140843316755,
        "L_tilt": 0.0058581140843316755,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 5.329070518200751e-15,
       "rel_diff_L_tilt": 6.328271240363392e-15,
       "L_tilt_over_D_FR": 1.0000015874560644,
       "L_over_D_FR": 1.0000007853771244
      },
      {
       "target": "Q0+0.003",
       "D_FR": 0.017512027660573734,
       "mellin": {
        "theta_star": 0.012605009421588514,
        "theta_star_mp": "0.01260500942158851519",
        "L_tilt": 0.0175122759714382,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.01800715631655502,
        "var_xi_at_theta_star": 1.9653815513261055
       },
       "quadrature": {
        "theta_star": 0.01260500942158849,
        "L_tilt_gl48": 0.017512275971438146,
        "L_tilt_gl96": 0.017512275971438142,
        "L_tilt": 0.017512275971438142,
        "L_tilt_gl_diff": 3.469446951953614e-18
       },
       "rel_diff_theta_star": 1.887379141862766e-15,
       "rel_diff_L_tilt": 3.3306690738754696e-15,
       "L_tilt_over_D_FR": 1.000014179446794,
       "L_over_D_FR": 1.0000070394768374
      },
      {
       "target": "Q0+0.01",
       "D_FR": 0.057663667107949505,
       "mellin": {
        "theta_star": 0.04066538174767277,
        "theta_star_mp": "0.040665381747672771825",
        "L_tilt": 0.0576725187458803,
        "L_tilt_quad_err": 2e-62,
        "inside_domain": true,
        "theta_star_over_max": 0.05809340249667539,
        "var_xi_at_theta_star": 2.135616357681839
       },
       "quadrature": {
        "theta_star": 0.040665381747672834,
        "L_tilt_gl48": 0.05767251874588033,
        "L_tilt_gl96": 0.057672518745880315,
        "L_tilt": 0.057672518745880315,
        "L_tilt_gl_diff": 1.3877787807814457e-17
       },
       "rel_diff_theta_star": 1.5543122344752192e-15,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.0001535045961303,
       "L_over_D_FR": 1.0000770978164
      },
      {
       "target": "2",
       "D_FR": 0.23259124853167898,
       "mellin": {
        "theta_star": 0.1503999883088872,
        "theta_star_mp": "0.15039998830888719556",
        "L_tilt": 0.2331689890853531,
        "L_tilt_quad_err": 1.01e-58,
        "inside_domain": true,
        "theta_star_over_max": 0.21485712615555316,
        "var_xi_at_theta_star": 3.083443461669554
       },
       "quadrature": {
        "theta_star": 0.15039998830888734,
        "L_tilt_gl48": 0.23316898908535316,
        "L_tilt_gl96": 0.2331689890853531,
        "L_tilt": 0.2331689890853531,
        "L_tilt_gl_diff": 5.551115123125783e-17
       },
       "rel_diff_theta_star": 8.881784197001252e-16,
       "rel_diff_L_tilt": 0.0,
       "L_tilt_over_D_FR": 1.0024839307468416,
       "L_over_D_FR": 1.00130531863981
      },
      {
       "target": "10",
       "D_FR": 0.8165345788782696,
       "mellin": {
        "theta_star": 0.4060255538860174,
        "theta_star_mp": "0.40602555388601739734",
        "L_tilt": 0.8417088229103185,
        "L_tilt_quad_err": 1.0001e-48,
        "inside_domain": true,
        "theta_star_over_max": 0.5800365055514535,
        "var_xi_at_theta_star": 11.13335069806388
       },
       "quadrature": {
        "theta_star": 0.40602555388601735,
        "L_tilt_gl48": 0.8417088229103182,
        "L_tilt_gl96": 0.8417088229103173,
        "L_tilt": 0.8417088229103173,
        "L_tilt_gl_diff": 8.881784197001252e-16
       },
       "rel_diff_theta_star": 1.1102230246251565e-16,
       "rel_diff_L_tilt": 1.3322676295501878e-15,
       "L_tilt_over_D_FR": 1.0308305914816644,
       "L_over_D_FR": 1.018207958866206
      },
      {
       "target": "100",
       "D_FR": 1.1833042465723669,
       "mellin": {
        "theta_star": 0.5081620076849624,
        "theta_star_mp": "0.50816200768496249504",
        "L_tilt": 1.2624586514888376,
        "L_tilt_quad_err": 1.000001e-44,
        "inside_domain": true,
        "theta_star_over_max": 0.7259457252642322,
        "var_xi_at_theta_star": 26.626805261415797
       },
       "quadrature": {
        "theta_star": 0.5081620076849623,
        "L_tilt_gl48": 1.2624586514888383,
        "L_tilt_gl96": 1.262458651488835,
        "L_tilt": 1.262458651488835,
        "L_tilt_gl_diff": 3.3306690738754696e-15
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 2.1094237467877974e-15,
       "L_tilt_over_D_FR": 1.066892690654795,
       "L_over_D_FR": 1.0422521222098307
      },
      {
       "target": "1e4",
       "D_FR": 1.5105423797230486,
       "mellin": {
        "theta_star": 0.574544894706131,
        "theta_star_mp": "0.57454489470613096254",
        "L_tilt": 1.6841039583780402,
        "L_tilt_quad_err": 1.0000001e-41,
        "inside_domain": true,
        "theta_star_over_max": 0.8207784210087585,
        "var_xi_at_theta_star": 62.921269366157446
       },
       "quadrature": {
        "theta_star": 0.5745448947061303,
        "L_tilt_gl48": 1.68410395837804,
        "L_tilt_gl96": 1.6841039583780324,
        "L_tilt": 1.6841039583780324,
        "L_tilt_gl_diff": 7.549516567451064e-15
       },
       "rel_diff_theta_star": 1.1102230246251565e-15,
       "rel_diff_L_tilt": 4.6629367034256575e-15,
       "L_tilt_over_D_FR": 1.1149001716104208,
       "L_over_D_FR": 1.0767344897190732
      }
     ]
    },
    "2": {
     "info": {
      "theta_max": 0.7,
      "xi_ext": 309.97350233747915,
      "ext_nodes": 2496,
      "shift_c": 0.6192903066280093,
      "shift_vs_unshifted_rel_max": 4.440892098500626e-15,
      "shift_precision_rel_max_far_nodes": 0.0,
      "far_nodes_xi": [
       110.01324883126044,
       139.10200443847407,
       167.6679609970152,
       197.19425551044375,
       251.35495805585694,
       309.97350233747915
      ],
      "tail_fraction_M": 3.8965829111628524e-18,
      "tail_fraction_xi2": 2.761784515114068e-15
     },
     "rows": [
      {
       "target": "2+0.001",
       "D_FR": 0.0051130335446901536,
       "mellin": {
        "theta_star": 0.0034386842749968244,
        "theta_star_mp": "0.0034386842749968245605",
        "L_tilt": 0.00511303904712131,
        "L_tilt_quad_err": 2e-65,
        "inside_domain": true,
        "theta_star_over_max": 0.004912406107138321,
        "var_xi_at_theta_star": 2.2213145965386154
       },
       "quadrature": {
        "theta_star": 0.0034386842749968083,
        "L_tilt_gl48": 0.005113039047121286,
        "L_tilt_gl96": 0.005113039047121285,
        "L_tilt": 0.005113039047121285,
        "L_tilt_gl_diff": 8.673617379884035e-19
       },
       "rel_diff_theta_star": 4.6629367034256575e-15,
       "rel_diff_L_tilt": 4.884981308350689e-15,
       "L_tilt_over_D_FR": 1.0000010761578442,
       "L_over_D_FR": 1.000000652248838
      },
      {
       "target": "2+0.003",
       "D_FR": 0.015294943138201704,
       "mellin": {
        "theta_star": 0.010238598146495585,
        "theta_star_mp": "0.010238598146495584874",
        "L_tilt": 0.015295090428165686,
        "L_tilt_quad_err": 2e-64,
        "inside_domain": true,
        "theta_star_over_max": 0.014626568780707979,
        "var_xi_at_theta_star": 2.263214655018541
       },
       "quadrature": {
        "theta_star": 0.010238598146495545,
        "L_tilt_gl48": 0.015295090428165625,
        "L_tilt_gl96": 0.015295090428165625,
        "L_tilt": 0.015295090428165625,
        "L_tilt_gl_diff": 0.0
       },
       "rel_diff_theta_star": 3.885780586188048e-15,
       "rel_diff_L_tilt": 3.9968028886505635e-15,
       "L_tilt_over_D_FR": 1.0000096299778725,
       "L_over_D_FR": 1.0000058440816824
      },
      {
       "target": "2+0.01",
       "D_FR": 0.05047646890278863,
       "mellin": {
        "theta_star": 0.033253333977202655,
        "theta_star_mp": "0.033253333977202653975",
        "L_tilt": 0.05048176389060915,
        "L_tilt_quad_err": 2e-62,
        "inside_domain": true,
        "theta_star_over_max": 0.04750476282457522,
        "var_xi_at_theta_star": 2.4146938859324756
       },
       "quadrature": {
        "theta_star": 0.033253333977202655,
        "L_tilt_gl48": 0.050481763890609155,
        "L_tilt_gl96": 0.05048176389060915,
        "L_tilt": 0.05048176389060915,
        "L_tilt_gl_diff": 6.938893903907228e-18
       },
       "rel_diff_theta_star": 0.0,
       "rel_diff_L_tilt": 0.0,
       "L_tilt_over_D_FR": 1.0001049001234756,
       "L_over_D_FR": 1.000063934406792
      },
      {
       "target": "10",
       "D_FR": 0.5928564076121562,
       "mellin": {
        "theta_star": 0.31007218633513567,
        "theta_star_mp": "0.31007218633513569365",
        "L_tilt": 0.6016019602556987,
        "L_tilt_quad_err": 1.01e-52,
        "inside_domain": true,
        "theta_star_over_max": 0.442960266193051,
        "var_xi_at_theta_star": 6.857408558402859
       },
       "quadrature": {
        "theta_star": 0.3100721863351356,
        "L_tilt_gl48": 0.6016019602556987,
        "L_tilt_gl96": 0.6016019602556985,
        "L_tilt": 0.6016019602556985,
        "L_tilt_gl_diff": 2.220446049250313e-16
       },
       "rel_diff_theta_star": 2.220446049250313e-16,
       "rel_diff_L_tilt": 3.3306690738754696e-16,
       "L_tilt_over_D_FR": 1.014751552873936,
       "L_over_D_FR": 1.0095313890425495
      },
      {
       "target": "100",
       "D_FR": 0.9733162016010632,
       "mellin": {
        "theta_star": 0.4398155823236508,
        "theta_star_mp": "0.43981558232365079347",
        "L_tilt": 1.0134706967425986,
        "L_tilt_quad_err": 1.0001e-47,
        "inside_domain": true,
        "theta_star_over_max": 0.6283079747480727,
        "var_xi_at_theta_star": 15.226986321329283
       },
       "quadrature": {
        "theta_star": 0.43981558232365076,
        "L_tilt_gl48": 1.0134706967425997,
        "L_tilt_gl96": 1.0134706967425984,
        "L_tilt": 1.0134706967425984,
        "L_tilt_gl_diff": 1.3322676295501878e-15
       },
       "rel_diff_theta_star": 1.1102230246251565e-16,
       "rel_diff_L_tilt": 2.220446049250313e-16,
       "L_tilt_over_D_FR": 1.0412553444353263,
       "L_over_D_FR": 1.0278329964511885
      },
      {
       "target": "1e4",
       "D_FR": 1.3196609308209422,
       "mellin": {
        "theta_star": 0.5267579219301246,
        "theta_star_mp": "0.52675792193012459488",
        "L_tilt": 1.4254045059986813,
        "L_tilt_quad_err": 1.00001e-44,
        "inside_domain": true,
        "theta_star_over_max": 0.7525113170430352,
        "var_xi_at_theta_star": 34.027607324267606
       },
       "quadrature": {
        "theta_star": 0.5267579219301239,
        "L_tilt_gl48": 1.4254045059986804,
        "L_tilt_gl96": 1.4254045059986762,
        "L_tilt": 1.4254045059986762,
        "L_tilt_gl_diff": 4.218847493575595e-15
       },
       "rel_diff_theta_star": 1.2212453270876722e-15,
       "rel_diff_L_tilt": 3.552713678800501e-15,
       "L_tilt_over_D_FR": 1.0801293519479715,
       "L_over_D_FR": 1.0559971820484029
      }
     ]
    }
   },
   "rows": [
    {
     "start": "Q0",
     "target": "Q0+0.001",
     "tau_start": 0.0,
     "tau_target": 0.001,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4248777549001037,
     "L": 0.005858109385669236,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.3007615841485435e-18,
     "D_FR": 0.005858104784847746,
     "D_FR_unc": 1.734723475976807e-17,
     "D_FR_rel_dev_xi": 2.886579864025407e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000007853771244,
     "int_B_dtau": 0.004761725726229483,
     "L_over_D_unc": 3.183283784249113e-15
    },
    {
     "start": "Q0",
     "target": "Q0+0.003",
     "tau_start": 0.0,
     "tau_target": 0.003,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.4465733620113372,
     "L": 0.017512150936086827,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.888478635990917e-18,
     "D_FR": 0.017512027660573734,
     "D_FR_unc": 5.551115123125783e-17,
     "D_FR_rel_dev_xi": 3.1086244689504383e-15,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000070394768374,
     "int_B_dtau": 0.014253412733070134,
     "L_over_D_unc": 3.391955619762079e-15
    },
    {
     "start": "Q0",
     "target": "Q0+0.01",
     "tau_start": 0.0,
     "tau_target": 0.01,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 1.5265490987494874,
     "L": 0.05766811285076914,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.2804893334721155e-17,
     "D_FR": 0.057663667107949505,
     "D_FR_unc": 2.0816681711721685e-17,
     "D_FR_rel_dev_xi": 4.440892098500626e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000770978164,
     "int_B_dtau": 0.0471448175630532,
     "L_over_D_unc": 5.83091254050893e-16
    },
    {
     "start": "Q0",
     "target": "2",
     "tau_start": 0.0,
     "tau_target": 0.042554345978988384,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 2.0,
     "L": 0.23289485422384407,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 5.1713045895206215e-17,
     "D_FR": 0.23259124853167898,
     "D_FR_unc": 2.7755575615628914e-17,
     "D_FR_rel_dev_xi": 2.220446049250313e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.00130531863981,
     "int_B_dtau": 0.19370646725765553,
     "L_over_D_unc": 3.418221961615047e-16
    },
    {
     "start": "Q0",
     "target": "10",
     "tau_start": 0.0,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10.0,
     "L": 0.8314020069033201,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.8460833015672587e-16,
     "D_FR": 0.8165345788782696,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.018207958866206,
     "int_B_dtau": 0.7209246126306782,
     "L_over_D_unc": 2.2608758395796926e-16
    },
    {
     "start": "Q0",
     "target": "100",
     "tau_start": 0.0,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 100.0,
     "L": 1.233301362209954,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.738479137254122e-16,
     "D_FR": 1.1833042465723669,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0422521222098307,
     "int_B_dtau": 1.0912695086624233,
     "L_over_D_unc": 2.314264607083573e-16
    },
    {
     "start": "Q0",
     "target": "1e4",
     "tau_start": 0.0,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 1.4142135623730951,
     "Q_target_GeV": 10000.0,
     "L": 1.6264530784301312,
     "L_unc_tau_quad": 2.220446049250313e-16,
     "L_unc_xi_and_precision": 3.6114513122911944e-16,
     "D_FR": 1.5105423797230486,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0767344897190732,
     "int_B_dtau": 1.4637022179242265,
     "L_over_D_unc": 3.860796916277689e-16
    },
    {
     "start": "2",
     "target": "2+0.001",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.043554345978988385,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0177654696833507,
     "L": 0.005113036879660342,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.1353222539112954e-18,
     "D_FR": 0.0051130335446901536,
     "D_FR_unc": 2.6020852139652106e-18,
     "D_FR_rel_dev_xi": 4.440892098500626e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.000000652248838,
     "int_B_dtau": 0.0043433136240774595,
     "L_over_D_unc": 7.309572942201473e-16
    },
    {
     "start": "2",
     "target": "2+0.003",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.045554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.0539807775286634,
     "L": 0.01529503252309873,
     "L_unc_tau_quad": 1.734723475976807e-18,
     "L_unc_xi_and_precision": 3.396179453906962e-18,
     "D_FR": 0.015294943138201704,
     "D_FR_unc": 1.0408340855860843e-17,
     "D_FR_rel_dev_xi": 6.661338147750939e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0000058440816824,
     "int_B_dtau": 0.01300278207046458,
     "L_over_D_unc": 1.0159766187117568e-15
    },
    {
     "start": "2",
     "target": "2+0.01",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.052554345978988386,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 2.188303374177256,
     "L": 0.050479696085884894,
     "L_unc_tau_quad": 6.938893903907228e-18,
     "L_unc_xi_and_precision": 1.120874417412596e-17,
     "D_FR": 0.05047646890278863,
     "D_FR_unc": 6.938893903907228e-18,
     "D_FR_rel_dev_xi": 1.1102230246251565e-16,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.000063934406792,
     "int_B_dtau": 0.04302924181230758,
     "L_over_D_unc": 4.970033792244925e-16
    },
    {
     "start": "2",
     "target": "10",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.18082100362433356,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10.0,
     "L": 0.598507152679476,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 1.3289528426151963e-16,
     "D_FR": 0.5928564076121562,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0095313890425495,
     "int_B_dtau": 0.5272181453730227,
     "L_over_D_unc": 2.24160998439371e-16
    },
    {
     "start": "2",
     "target": "100",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.3015639686797127,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 100.0,
     "L": 1.00040650798611,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 2.2213486783020597e-16,
     "D_FR": 0.9733162016010632,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0278329964511885,
     "int_B_dtau": 0.8975630414047678,
     "L_over_D_unc": 2.2822477162591526e-16
    },
    {
     "start": "2",
     "target": "1e4",
     "tau_start": 0.042554345978988384,
     "tau_target": 0.44620912946228364,
     "Q_start_GeV": 2.0,
     "Q_target_GeV": 10000.0,
     "L": 1.3935582242062872,
     "L_unc_tau_quad": 0.0,
     "L_unc_xi_and_precision": 3.0943208533391324e-16,
     "D_FR": 1.3196609308209422,
     "D_FR_unc": 0.0,
     "D_FR_rel_dev_xi": 0.0,
     "D_FR_rel_dev_prec": 0.0,
     "L_over_D": 1.0559971820484029,
     "int_B_dtau": 1.2699957506665709,
     "L_over_D_unc": 2.34478477089884e-16
    }
   ],
   "seconds": 5.122949838638306
  }
 },
 "program_sha256": "3dfcdd29ccfe46aa3b2cc592f1cf6d737bf9a8e4c56e5307f486096e360c9c5f",
 "ck_num_crosscheck": [
  {
   "xi": "0.7",
   "tau": "0.042",
   "rel_rho": 5.542512179318186e-47,
   "rel_drho": 8.288777918937917e-47
  },
  {
   "xi": "5",
   "tau": "0.2",
   "rel_rho": 1.2287527929353952e-45,
   "rel_drho": 7.138951867891544e-45
  },
  {
   "xi": "25",
   "tau": "0.44",
   "rel_rho": 1.609708412830129e-40,
   "rel_drho": 9.257469585692928e-42
  }
 ],
 "n_checks": 934,
 "checks_failed": [],
 "checks": [
  {
   "check": "ck_num.talbot cross-check (input A), rel",
   "value": 1.609708412830129e-40,
   "tol": 1e-25
  },
  {
   "check": "A: Talbot rho at tau=0 against closed form (rho>1e-12), rel",
   "value": 0.0,
   "tol": 1e-14
  },
  {
   "check": "A: bound on the part of I below the noise floor, relative, worst over tau",
   "value": 9.287342061976853e-23,
   "tol": 1e-12
  },
  {
   "check": "A: nodes with rho < -floor, all tau",
   "value": 0,
   "tol": 0
  },
  {
   "check": "A: |norm-1|, |int drho| worst over tau",
   "value": 6.477713733718414e-17,
   "tol": 1e-12
  },
  {
   "check": "A: stored control A Q=2 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=2 B",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=2 corr2",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=10 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=10 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=10 corr2",
   "value": 3.3306690738754696e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=100 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=100 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=100 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=1e4 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=1e4 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=1e4 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q0 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q0 B",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q0 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=2 corr2",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=10 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=100 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: stored control A Q=1e4 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> Q0+0.001",
   "value": 1.7763568394002505e-15,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> Q0+0.003",
   "value": 1.4485264255099618e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> Q0+0.003",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> Q0+0.01",
   "value": 3.3306690738754696e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, 2 -> 2+0.001",
   "value": 1.1927346723360597e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, 2 -> 2+0.001",
   "value": 6.661338147750939e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, 2 -> 2+0.003",
   "value": 3.3306690738754696e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, 2 -> 2+0.01",
   "value": 1.9260512351014357e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, 2 -> 2+0.01",
   "value": 3.3306690738754696e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, 2 -> 10",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: L >= D_FR, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: D_FR <= pi, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: int B dtau <= L, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tau quadrature |L12-L8|/L, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR xi-grid convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: D_FR precision convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: kappa xi convergence (max over special scales)",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: B xi convergence (max over special scales)",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "A: kappa prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: B prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "A: int_0^tau B dtau against stored L_lower, Q=2",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: int_0^tau B dtau against stored L_lower, Q=10",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: int_0^tau B dtau against stored L_lower, Q=100",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: int_0^tau B dtau against stored L_lower, Q=1e4",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: L/D_FR -> 1 trend from Q0 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: L/D_FR -> 1 trend from 2 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt quadrature route tail fraction beyond 0.75 xi_ext, start Q0",
   "value": 2.6004634082400006e-21,
   "tol": 1e-14
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> Q0+0.001",
   "value": 1.6653345369377348e-14,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> Q0+0.001",
   "value": 1.709743457922741e-14,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.001",
   "value": 4.997881172531377e-63,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.001",
   "value": 4.33497090006641e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> Q0+0.003",
   "value": 6.439293542825908e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> Q0+0.003",
   "value": 6.217248937900877e-15,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.003",
   "value": 1.6700320817339792e-62,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> Q0+0.01",
   "value": 1.1102230246251565e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> Q0+0.01",
   "value": 8.881784197001252e-16,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.01",
   "value": 5.052335513109385e-63,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.01",
   "value": 1.7528810046204338e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> 2",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> 2",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 2",
   "value": 1.2312037613234777e-58,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> 2",
   "value": 1.708638454783025e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 10",
   "value": 1.796606224148854e-53,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> 10",
   "value": 5.439909807913424e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> 100",
   "value": 1.1102230246251565e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> 100",
   "value": 1.6653345369377348e-15,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 100",
   "value": 1.0575622461041018e-49,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> 100",
   "value": 1.0556612987404243e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start Q0 -> 1e4",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start Q0 -> 1e4",
   "value": 1.3322676295501878e-15,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 1e4",
   "value": 7.649297542019928e-45,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start Q0 -> 1e4",
   "value": 2.0381802626259332e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt theta* inside domain, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: tilt theta* inside domain, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: shifted inversion g > 0 on extended grid, start 2",
   "value": 0,
   "tol": 0
  },
  {
   "check": "A: shifted vs unshifted inversion at 2 GeV (rho>1e-15), rel",
   "value": 4.218847493575595e-15,
   "tol": 1e-12
  },
  {
   "check": "A: shifted inversion precision at far nodes, rel",
   "value": 0.0,
   "tol": 1e-10
  },
  {
   "check": "A: tilt quadrature route tail fraction beyond 0.75 xi_ext, start 2",
   "value": 5.220743185282491e-18,
   "tol": 1e-14
  },
  {
   "check": "A: tilt routes theta*, start 2 -> 2+0.001",
   "value": 2.55351295663786e-14,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start 2 -> 2+0.001",
   "value": 2.5646151868841116e-14,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.001",
   "value": 5.500516432016162e-63,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.001",
   "value": 2.3854687461537166e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start 2 -> 2+0.003",
   "value": 4.107825191113079e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start 2 -> 2+0.003",
   "value": 4.3298697960381105e-15,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.003",
   "value": 1.8372970028618124e-62,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start 2 -> 2+0.01",
   "value": 1.3322676295501878e-15,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start 2 -> 2+0.01",
   "value": 1.3322676295501878e-15,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.01",
   "value": 3.0532307201980334e-63,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start 2 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start 2 -> 10",
   "value": 1.1102230246251565e-16,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 10",
   "value": 2.261332843711753e-54,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start 2 -> 10",
   "value": 2.4857265241879893e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start 2 -> 100",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start 2 -> 100",
   "value": 5.551115123125783e-16,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 100",
   "value": 1.4206697328084837e-52,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start 2 -> 100",
   "value": 7.169364762509312e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes theta*, start 2 -> 1e4",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "A: tilt routes L_tilt, start 2 -> 1e4",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "A: L_tilt >= D_FR, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "A: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 1e4",
   "value": 9.004508032786313e-51,
   "tol": 1e-08
  },
  {
   "check": "A: quadrature L_tilt GL96-GL48, rel, start 2 -> 1e4",
   "value": 9.898031825169842e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: Talbot rho at tau=0 against closed form (rho>1e-12), rel",
   "value": 0.0,
   "tol": 1e-14
  },
  {
   "check": "steep: bound on the part of I below the noise floor, relative, worst over tau",
   "value": 3.7329692441655154e-24,
   "tol": 1e-12
  },
  {
   "check": "steep: nodes with rho < -floor, all tau",
   "value": 0,
   "tol": 0
  },
  {
   "check": "steep: |norm-1|, |int drho| worst over tau",
   "value": 5.998157620492514e-17,
   "tol": 1e-12
  },
  {
   "check": "steep: stored control steep Q=2 kappa",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=2 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=2 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=10 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=10 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=10 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=100 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=100 B",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=100 corr2",
   "value": 5.551115123125783e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=1e4 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=1e4 B",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=1e4 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q0 kappa",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q0 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q0 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=2 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=10 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=100 corr2",
   "value": 5.551115123125783e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: stored control steep Q=1e4 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> Q0+0.001",
   "value": 2.6645352591003757e-15,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> Q0+0.003",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> Q0+0.01",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> 2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, 2 -> 2+0.001",
   "value": 2.220446049250313e-15,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, 2 -> 2+0.003",
   "value": 1.9984014443252818e-15,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, 2 -> 2+0.01",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, 2 -> 10",
   "value": 1.5102297627472164e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L >= D_FR, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: D_FR <= pi, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: int B dtau <= L, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tau quadrature |L12-L8|/L, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR xi-grid convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: D_FR precision convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: kappa xi convergence (max over special scales)",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: B xi convergence (max over special scales)",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "steep: kappa prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: B prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "steep: L/D_FR -> 1 trend from Q0 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: L/D_FR -> 1 trend from 2 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt quadrature route tail fraction beyond 0.75 xi_ext, start Q0",
   "value": 9.958713102678175e-21,
   "tol": 1e-14
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> Q0+0.001",
   "value": 3.708144902248023e-14,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> Q0+0.001",
   "value": 3.708144902248023e-14,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.001",
   "value": 6.474269367986232e-63,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> Q0+0.003",
   "value": 5.329070518200751e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> Q0+0.003",
   "value": 5.440092820663267e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.003",
   "value": 2.1614556058351972e-62,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> Q0+0.01",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> Q0+0.01",
   "value": 7.771561172376096e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.01",
   "value": 6.519479393885025e-65,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> 2",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> 2",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 2",
   "value": 8.631436528576961e-59,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> 2",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> 10",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 10",
   "value": 2.0332412962965833e-54,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> 10",
   "value": 1.1175006444391913e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> 100",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> 100",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 100",
   "value": 1.280995365725595e-50,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> 100",
   "value": 7.11024172316108e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start Q0 -> 1e4",
   "value": 5.551115123125783e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start Q0 -> 1e4",
   "value": 1.2212453270876722e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 1e4",
   "value": 9.163044387868502e-47,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start Q0 -> 1e4",
   "value": 1.4242089576207765e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt theta* inside domain, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: tilt theta* inside domain, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: shifted inversion g > 0 on extended grid, start 2",
   "value": 0,
   "tol": 0
  },
  {
   "check": "steep: shifted vs unshifted inversion at 2 GeV (rho>1e-15), rel",
   "value": 3.3306690738754696e-15,
   "tol": 1e-12
  },
  {
   "check": "steep: shifted inversion precision at far nodes, rel",
   "value": 0.0,
   "tol": 1e-10
  },
  {
   "check": "steep: tilt quadrature route tail fraction beyond 0.75 xi_ext, start 2",
   "value": 1.2232901681217284e-16,
   "tol": 1e-14
  },
  {
   "check": "steep: tilt routes theta*, start 2 -> 2+0.001",
   "value": 1.3322676295501878e-14,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start 2 -> 2+0.001",
   "value": 1.3433698597964394e-14,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.001",
   "value": 6.896537806364913e-63,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.001",
   "value": 1.495448254457871e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start 2 -> 2+0.003",
   "value": 3.774758283725532e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start 2 -> 2+0.003",
   "value": 3.774758283725532e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.003",
   "value": 2.302084680175107e-62,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start 2 -> 2+0.01",
   "value": 1.3322676295501878e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start 2 -> 2+0.01",
   "value": 1.4432899320127035e-15,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.01",
   "value": 6.940068983829727e-64,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.01",
   "value": 1.203910059114795e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start 2 -> 10",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start 2 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 10",
   "value": 2.9879834299141683e-56,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start 2 -> 10",
   "value": 3.01575272826287e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start 2 -> 100",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start 2 -> 100",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 100",
   "value": 1.5554700640387281e-52,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start 2 -> 100",
   "value": 6.839281897865199e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes theta*, start 2 -> 1e4",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: tilt routes L_tilt, start 2 -> 1e4",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "steep: L_tilt >= D_FR, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "steep: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 1e4",
   "value": 1.0481014753982483e-48,
   "tol": 1e-08
  },
  {
   "check": "steep: quadrature L_tilt GL96-GL48, rel, start 2 -> 1e4",
   "value": 9.30808031301456e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: Talbot rho at tau=0 against closed form (rho>1e-12), rel",
   "value": 0.0,
   "tol": 1e-14
  },
  {
   "check": "valence: bound on the part of I below the noise floor, relative, worst over tau",
   "value": 4.0217228456272754e-17,
   "tol": 1e-12
  },
  {
   "check": "valence: nodes with rho < -floor, all tau",
   "value": 0,
   "tol": 0
  },
  {
   "check": "valence: |norm-1|, |int drho| worst over tau",
   "value": 1.3526452669766106e-16,
   "tol": 1e-12
  },
  {
   "check": "valence: stored control valence Q=2 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=2 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=2 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=10 kappa",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=10 B",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=10 corr2",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=100 kappa",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=100 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=100 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=1e4 kappa",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=1e4 B",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=1e4 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q0 I",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q0 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=2 corr2",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=10 corr2",
   "value": 3.3306690738754696e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=100 corr2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: stored control valence Q=1e4 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> Q0+0.001",
   "value": 1.9930286272249167e-13,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> Q0+0.001",
   "value": 8.881784197001252e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> Q0+0.003",
   "value": 2.0175865333327843e-13,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> Q0+0.01",
   "value": 1.5960193409878167e-12,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> Q0+0.01",
   "value": 3.3306690738754696e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> 2",
   "value": 1.1198650985547359e-12,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> 10",
   "value": 3.343649296593016e-13,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> 100",
   "value": 2.2685862929784878e-13,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, Q0 -> 1e4",
   "value": 1.7140897434249942e-13,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, 2 -> 2+0.001",
   "value": 6.661338147750939e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, 2 -> 2+0.003",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L >= D_FR, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: D_FR <= pi, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: int B dtau <= L, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tau quadrature |L12-L8|/L, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR xi-grid convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: D_FR precision convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: kappa xi convergence (max over special scales)",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: B xi convergence (max over special scales)",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "valence: kappa prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: B prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "valence: L/D_FR -> 1 trend from Q0 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: L/D_FR -> 1 trend from 2 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt quadrature route tail fraction beyond 0.75 xi_ext, start Q0",
   "value": 5.656415278600189e-23,
   "tol": 1e-14
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> Q0+0.001",
   "value": 3.1086244689504383e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> Q0+0.001",
   "value": 3.1086244689504383e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.001",
   "value": 2.997083933308764e-62,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.001",
   "value": 1.299777964645901e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> Q0+0.003",
   "value": 1.1102230246251565e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> Q0+0.003",
   "value": 8.881784197001252e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.003",
   "value": 1.029176168397582e-62,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.003",
   "value": 1.7853360602351437e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> Q0+0.01",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> Q0+0.01",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.01",
   "value": 1.800778817746016e-61,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.01",
   "value": 1.1359466509766454e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> 2",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> 2",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 2",
   "value": 8.736903312559586e-59,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> 2",
   "value": 1.2124889026909313e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 10",
   "value": 1.2842634440132565e-51,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> 10",
   "value": 4.2731833523314213e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> 100",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> 100",
   "value": 7.771561172376096e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 100",
   "value": 8.546065232507471e-47,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> 100",
   "value": 9.487943511643228e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start Q0 -> 1e4",
   "value": 5.551115123125783e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start Q0 -> 1e4",
   "value": 1.6653345369377348e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 1e4",
   "value": 6.288061468831233e-44,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start Q0 -> 1e4",
   "value": 2.6528345838882127e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt theta* inside domain, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: tilt theta* inside domain, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: shifted inversion g > 0 on extended grid, start 2",
   "value": 0,
   "tol": 0
  },
  {
   "check": "valence: shifted vs unshifted inversion at 2 GeV (rho>1e-15), rel",
   "value": 6.439293542825908e-15,
   "tol": 1e-12
  },
  {
   "check": "valence: shifted inversion precision at far nodes, rel",
   "value": 0.0,
   "tol": 1e-10
  },
  {
   "check": "valence: tilt quadrature route tail fraction beyond 0.75 xi_ext, start 2",
   "value": 6.489314572762411e-32,
   "tol": 1e-14
  },
  {
   "check": "valence: tilt routes theta*, start 2 -> 2+0.001",
   "value": 1.1102230246251565e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start 2 -> 2+0.001",
   "value": 1.3322676295501878e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.001",
   "value": 4.2337664208669404e-63,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.001",
   "value": 1.8361035005200484e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start 2 -> 2+0.003",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start 2 -> 2+0.003",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.003",
   "value": 1.417018496946548e-62,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.003",
   "value": 1.2290676262732738e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start 2 -> 2+0.01",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start 2 -> 2+0.01",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.01",
   "value": 2.3702288366199977e-61,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start 2 -> 10",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start 2 -> 10",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 10",
   "value": 2.021097126063216e-52,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start 2 -> 10",
   "value": 4.0797610261074847e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start 2 -> 100",
   "value": 8.881784197001252e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start 2 -> 100",
   "value": 1.887379141862766e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 100",
   "value": 1.0729282219260353e-47,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start 2 -> 100",
   "value": 1.5483916613120102e-15,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes theta*, start 2 -> 1e4",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: tilt routes L_tilt, start 2 -> 1e4",
   "value": 7.771561172376096e-16,
   "tol": 1e-08
  },
  {
   "check": "valence: L_tilt >= D_FR, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "valence: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 1e4",
   "value": 7.410854200825102e-44,
   "tol": 1e-08
  },
  {
   "check": "valence: quadrature L_tilt GL96-GL48, rel, start 2 -> 1e4",
   "value": 3.4556309500454115e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: Talbot rho at tau=0 against closed form (rho>1e-12), rel",
   "value": 0.0,
   "tol": 1e-14
  },
  {
   "check": "hardq_steepg: bound on the part of I below the noise floor, relative, worst over tau",
   "value": 6.724216255820466e-25,
   "tol": 1e-12
  },
  {
   "check": "hardq_steepg: nodes with rho < -floor, all tau",
   "value": 0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: |norm-1|, |int drho| worst over tau",
   "value": 8.269886840348291e-17,
   "tol": 1e-12
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=2 I",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=2 corr2",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=10 I",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=10 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=100 I",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=100 corr2",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=1e4 I",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: stored control hardq_steepg Q=1e4 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> Q0+0.001",
   "value": 8.215650382226158e-15,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> Q0+0.003",
   "value": 2.4424906541753444e-15,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> Q0+0.01",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> 2",
   "value": 1.165964487455352e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> 2",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, 2 -> 2+0.001",
   "value": 1.6015931825596193e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, 2 -> 2+0.001",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, 2 -> 2+0.003",
   "value": 2.4424906541753444e-15,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, 2 -> 2+0.01",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L >= D_FR, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: D_FR <= pi, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: int B dtau <= L, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tau quadrature |L12-L8|/L, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR xi-grid convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: D_FR precision convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: kappa xi convergence (max over special scales)",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: B xi convergence (max over special scales)",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: kappa prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: B prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "hardq_steepg: L/D_FR -> 1 trend from Q0 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: L/D_FR -> 1 trend from 2 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt quadrature route tail fraction beyond 0.75 xi_ext, start Q0",
   "value": 1.6368826257409395e-20,
   "tol": 1e-14
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> Q0+0.001",
   "value": 3.47499806707674e-14,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> Q0+0.001",
   "value": 3.452793606584237e-14,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.001",
   "value": 6.923997801223181e-63,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.001",
   "value": 1.5014026916742578e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> Q0+0.003",
   "value": 2.7755575615628914e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> Q0+0.003",
   "value": 2.55351295663786e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.003",
   "value": 2.3117762559763496e-62,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.003",
   "value": 2.0051462712239763e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> Q0+0.01",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> Q0+0.01",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.01",
   "value": 6.974526630927737e-65,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.01",
   "value": 1.2098875080495763e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> 2",
   "value": 1.1102230246251565e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> 2",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 2",
   "value": 9.238842314449816e-60,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 2",
   "value": 2.3311762405416723e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> 10",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 10",
   "value": 2.1510637867075866e-54,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 10",
   "value": 3.5786621530072026e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> 100",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> 100",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 100",
   "value": 1.37568106820778e-51,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 100",
   "value": 9.07314532553589e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start Q0 -> 1e4",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start Q0 -> 1e4",
   "value": 6.661338147750939e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 1e4",
   "value": 9.718554436414006e-49,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 1e4",
   "value": 1.0778983917462337e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: tilt theta* inside domain, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: shifted inversion g > 0 on extended grid, start 2",
   "value": 0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: shifted vs unshifted inversion at 2 GeV (rho>1e-15), rel",
   "value": 3.3306690738754696e-15,
   "tol": 1e-12
  },
  {
   "check": "hardq_steepg: shifted inversion precision at far nodes, rel",
   "value": 0.0,
   "tol": 1e-10
  },
  {
   "check": "hardq_steepg: tilt quadrature route tail fraction beyond 0.75 xi_ext, start 2",
   "value": 1.011287620171751e-16,
   "tol": 1e-14
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start 2 -> 2+0.001",
   "value": 2.1538326677728037e-14,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start 2 -> 2+0.001",
   "value": 2.1649348980190553e-14,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.001",
   "value": 7.386043868206063e-63,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start 2 -> 2+0.003",
   "value": 4.884981308350689e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start 2 -> 2+0.003",
   "value": 4.884981308350689e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.003",
   "value": 2.46547119881956e-62,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.003",
   "value": 2.138455383968476e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start 2 -> 2+0.01",
   "value": 3.1086244689504383e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start 2 -> 2+0.01",
   "value": 2.886579864025407e-15,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.01",
   "value": 7.43237846540326e-64,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.01",
   "value": 2.5786242812558945e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start 2 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start 2 -> 10",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 10",
   "value": 3.1900178675815913e-56,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start 2 -> 10",
   "value": 1.609832402524876e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start 2 -> 100",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start 2 -> 100",
   "value": 4.440892098500626e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 100",
   "value": 1.6542181455232268e-54,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start 2 -> 100",
   "value": 3.63673479784676e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes theta*, start 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: tilt routes L_tilt, start 2 -> 1e4",
   "value": 1.1102230246251565e-16,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: L_tilt >= D_FR, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "hardq_steepg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 1e4",
   "value": 1.1105946221790555e-49,
   "tol": 1e-08
  },
  {
   "check": "hardq_steepg: quadrature L_tilt GL96-GL48, rel, start 2 -> 1e4",
   "value": 9.863075456998812e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: Talbot rho at tau=0 against closed form (rho>1e-12), rel",
   "value": 2.220446049250313e-16,
   "tol": 1e-14
  },
  {
   "check": "softq_hardg: bound on the part of I below the noise floor, relative, worst over tau",
   "value": 3.655625205054255e-22,
   "tol": 1e-12
  },
  {
   "check": "softq_hardg: nodes with rho < -floor, all tau",
   "value": 0,
   "tol": 0
  },
  {
   "check": "softq_hardg: |norm-1|, |int drho| worst over tau",
   "value": 1.0707214995433446e-16,
   "tol": 1e-12
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q0 I",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q0 corr2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=2 I",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=2 corr2",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=10 I",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=10 corr2",
   "value": 5.551115123125783e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=100 I",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=100 corr2",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=1e4 I",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: stored control softq_hardg Q=1e4 corr2",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> Q0+0.001",
   "value": 2.886579864025407e-15,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> Q0+0.003",
   "value": 3.1086244689504383e-15,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> Q0+0.01",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> 2",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> 2",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, Q0 -> 1e4",
   "value": 1.3652075665124689e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, Q0 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, 2 -> 2+0.001",
   "value": 4.440892098500626e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, 2 -> 2+0.001",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, 2 -> 2+0.003",
   "value": 1.1341744277803974e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, 2 -> 2+0.003",
   "value": 6.661338147750939e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, 2 -> 2+0.01",
   "value": 1.374591061741253e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, 2 -> 2+0.01",
   "value": 1.1102230246251565e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, 2 -> 10",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, 2 -> 100",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L >= D_FR, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: D_FR <= pi, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: int B dtau <= L, 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tau quadrature |L12-L8|/L, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR xi-grid convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: D_FR precision convergence, 2 -> 1e4",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: kappa xi convergence (max over special scales)",
   "value": 2.220446049250313e-16,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: B xi convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: kappa prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: B prec convergence (max over special scales)",
   "value": 0.0,
   "tol": 1e-09
  },
  {
   "check": "softq_hardg: L/D_FR -> 1 trend from Q0 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: L/D_FR -> 1 trend from 2 (increasing in separation, smallest < 0.001)",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt quadrature route tail fraction beyond 0.75 xi_ext, start Q0",
   "value": 2.8457246533768857e-19,
   "tol": 1e-14
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> Q0+0.001",
   "value": 5.329070518200751e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> Q0+0.001",
   "value": 6.328271240363392e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.001",
   "value": 3.414068028052338e-63,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.001",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> Q0+0.003",
   "value": 1.887379141862766e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> Q0+0.003",
   "value": 3.3306690738754696e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> Q0+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.003",
   "value": 1.142056008746046e-62,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.003",
   "value": 1.9811513692521466e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> Q0+0.01",
   "value": 1.5543122344752192e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> Q0+0.01",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> Q0+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> Q0+0.01",
   "value": 3.467856170479576e-61,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> Q0+0.01",
   "value": 2.4063086040967787e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> 2",
   "value": 8.881784197001252e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> 2",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> 2",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 2",
   "value": 4.3316223309193256e-58,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 2",
   "value": 2.380726161270854e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> 10",
   "value": 1.1102230246251565e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> 10",
   "value": 1.3322676295501878e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 10",
   "value": 1.188178111929519e-48,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 10",
   "value": 1.0552086369121488e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> 100",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> 100",
   "value": 2.1094237467877974e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 100",
   "value": 7.921059424961625e-45,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 100",
   "value": 2.6382401276648274e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start Q0 -> 1e4",
   "value": 1.1102230246251565e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start Q0 -> 1e4",
   "value": 4.6629367034256575e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start Q0 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start Q0 -> 1e4",
   "value": 5.937876311169649e-42,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start Q0 -> 1e4",
   "value": 4.4828091103841565e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: tilt theta* inside domain, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: shifted inversion g > 0 on extended grid, start 2",
   "value": 0,
   "tol": 0
  },
  {
   "check": "softq_hardg: shifted vs unshifted inversion at 2 GeV (rho>1e-15), rel",
   "value": 4.440892098500626e-15,
   "tol": 1e-12
  },
  {
   "check": "softq_hardg: shifted inversion precision at far nodes, rel",
   "value": 0.0,
   "tol": 1e-10
  },
  {
   "check": "softq_hardg: tilt quadrature route tail fraction beyond 0.75 xi_ext, start 2",
   "value": 2.761784515114068e-15,
   "tol": 1e-14
  },
  {
   "check": "softq_hardg: tilt routes theta*, start 2 -> 2+0.001",
   "value": 4.6629367034256575e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start 2 -> 2+0.001",
   "value": 4.884981308350689e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start 2 -> 2+0.001",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.001",
   "value": 3.9115680157498875e-63,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.001",
   "value": 1.6963722162003452e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start 2 -> 2+0.003",
   "value": 3.885780586188048e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start 2 -> 2+0.003",
   "value": 3.9968028886505635e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.003",
   "value": 1.307609137319665e-62,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.003",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start 2 -> 2+0.01",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 2+0.01",
   "value": 3.961826699110348e-61,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start 2 -> 2+0.01",
   "value": 1.3745347565396846e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start 2 -> 10",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start 2 -> 10",
   "value": 3.3306690738754696e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start 2 -> 10",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 10",
   "value": 1.6788509126046065e-52,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start 2 -> 10",
   "value": 3.690888986310082e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start 2 -> 100",
   "value": 1.1102230246251565e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start 2 -> 100",
   "value": 2.220446049250313e-16,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start 2 -> 100",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 100",
   "value": 9.868070218649898e-48,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start 2 -> 100",
   "value": 1.3145595958839623e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes theta*, start 2 -> 1e4",
   "value": 1.2212453270876722e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: tilt routes L_tilt, start 2 -> 1e4",
   "value": 3.552713678800501e-15,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: L_tilt >= D_FR, start 2 -> 1e4",
   "value": 0.0,
   "tol": 0
  },
  {
   "check": "softq_hardg: Mellin L_tilt tanh-sinh error estimate, rel, start 2 -> 1e4",
   "value": 7.015622553398362e-45,
   "tol": 1e-08
  },
  {
   "check": "softq_hardg: quadrature L_tilt GL96-GL48, rel, start 2 -> 1e4",
   "value": 2.9597545649820704e-15,
   "tol": 1e-08
  }
 ]
}

==> anc/plan/A25/research/geodesic/geodesic.py <==
#!/usr/bin/env python3
"""geodesic.py -- arc length of the LO DGLAP path in the Fisher-Rao metric against the Fisher-Rao distance between its
end points, and the exponential-tilt reference, for five model inputs.  Written 11 October 2026 for
plan/A25/research/geodesic (A25 research round).  Writes only inside its own folder.

Conventions are those of plan/story/chain/check/ck_num.py, whose kernel, input form and fixed-Talbot inversion are
adapted (copied and rearranged) here; ck_num.py itself is imported only for the cross-check C12 on input A.

  P(x) = x Sigma + x g is a probability density on 0<x<1;  xi = ln(1/x);  rho(xi) = x P(x) is the same density in xi.
  F_j(N) = int_0^1 x^(N-2) P_j dx = Laplace transform of rho_j in s = N - 2;  <e^(u xi)> = sum_j F_j(2 - u).
  d_tau F = Gamma(N) F with the LO matrix of ck_num.py (n_f = 5, C_F = 4/3, C_A = 3);  tau = 6 zeta/23,
  zeta = ln[T(Q)/T(Q0)], T = ln(Q^2/Lambda^2), Lambda = 0.2 GeV, Q0^2 = 2 GeV^2.
  kappa = sd_P(s), s = d_tau ln P, kappa^2 = I;  B = |d<xi>/d tau| / sd_P(xi);  metric ds^2 = I dtau^2 (no 1/4),
  L = int kappa dtau,  D_FR = 2 arccos BC,  BC = int sqrt(P_a P_b).
  Exponential tilt of a start density rho0: rho_theta = e^(theta xi) rho0 / M0(theta), M0(theta) = sum_j F_j(2 - theta);
  D_tilt(theta) = 2 arccos[M0(theta/2)/sqrt(M0(0) M0(theta))],  L_tilt(theta) = int_0^theta sqrt((ln M0)'').

Numerics.  The density and its tau-derivative are inverted in xi by the fixed Talbot contour (Abate-Valko) at
(digits, terms) = (50, 48) for A, steep, hardq_steepg, softq_hardg and (100, 96) for the valence-like input.  For one
xi node the contour points are fixed, so the kernel and the input transforms are evaluated once per contour point and
the evolution exp(tau Gamma) is applied for every tau through the two eigenvalues.  At tau = 0 the closed-form input
density is used for rho (the Talbot rho at tau = 0 is kept only as a diagnostic of the inversion noise).  Quadrature in
xi: Gauss-Legendre panels (breakpoints of ck_num.panels, nodes refined to full working precision), 16 nodes per panel,
xi < 110.  Quadrature in tau: composite Gauss-Legendre with panels graded geometrically toward tau = 0 (from 1e-8),
8 and 12 nodes per panel; L is the 12-node value and |L12 - L8| its quadrature uncertainty.  The Bhattacharyya
coefficient is evaluated through the Hellinger form 1 - BC = (1/2) int (sqrt p_a - sqrt p_b)^2, which keeps its
relative precision at small separation.  Tilt, route 1 (Mellin): M0 from the closed-form or evolved transforms at
30 digits, theta* by bisection, L_tilt by tanh-sinh quadrature of sqrt((ln M0)'') with mpmath's numerical second
derivative.  Tilt, route 2 (quadrature): M0(theta) and Var_theta(xi) as xi-sums on an extended grid; at Q0 from the
closed-form input density, at 2 GeV from the inverted density e^(-c xi) g(xi), g = L^{-1}[F(s - c)] (shifted Talbot,
so that g stays of order one at large xi); theta* by Brent's method, L_tilt by Gauss-Legendre in theta.

Usage: python3 geodesic.py [input ...]       (default: all five)
       MUT=<name> python3 geodesic.py A        (mutation runs; see MUTATIONS)
Each check that fails is printed with FAIL and the program exits 1.
"""
import os, sys, json, time, math, hashlib
import numpy as np
import mpmath as mp
from multiprocessing import Pool
from scipy.optimize import brentq

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.abspath(os.path.join(HERE, "..", "..", "..", ".."))
CACHE = os.path.join(HERE, "cache")
MUT = os.environ.get("MUT", "NONE")
NPROC = min(8, int(os.environ.get("NPROC", "8")))
MUTATIONS = {
    "KAPPA101": "kappa multiplied by 1.01 at every tau",
    "B101": "B multiplied by 1.01 at every tau",
    "NOSQRT": "Bhattacharyya coefficient computed as int p_a p_b (no square root)",
    "FOURARCCOS": "D_FR computed as 4 arccos BC",
    "DEGREES": "D_FR returned in degrees",
    "TILTNOSQRT": "Mellin route of the tilt uses M0(theta/2)/M0(theta) (no square root)",
    "TAUCOARSE": "tau quadrature with ungraded panels and 2 and 3 nodes per panel",
    "XICOARSE": "main xi quadrature with 4 nodes per panel",
    "LOWTALBOT": "main inversion with 12 Talbot terms instead of 48 (96)",
    "TAILCUT": "extended xi grid of the tilt quadrature route cut to a quarter of its length",
}
assert MUT == "NONE" or MUT in MUTATIONS, MUT

INPUTS = {   # (momentum fraction c, a, b): term = c x^a (1-x)^b / B(a+1, b+1) in x Sigma ("q") or x g ("g")
    "A":            {"q": [("0.38", "0.5", 3), ("0.20", "-0.15", 7)], "g": [("0.42", "-0.1", 5)]},
    "steep":        {"q": [("0.30", "0.6", 3), ("0.25", "-0.35", 7)], "g": [("0.45", "-0.4", 5)]},
    "valence":      {"q": [("0.70", "0.7", 3)],                       "g": [("0.30", "0.5", 5)]},
    "hardq_steepg": {"q": [("0.55", "1", 3)],                         "g": [("0.45", "-0.45", 8)]},
    "softq_hardg":  {"q": [("0.30", "-0.3", 7)],                      "g": [("0.70", "1", 4)]},
}
SETTINGS = {"A": (50, 48), "steep": (50, 48), "hardq_steepg": (50, 48), "softq_hardg": (50, 48), "valence": (100, 96)}
CHECK_SETTINGS = {k: (d + 20, m + 16) for k, (d, m) in SETTINGS.items()}
if MUT == "LOWTALBOT":
    SETTINGS = {k: (d, 12) for k, (d, m) in SETTINGS.items()}
NGL_MAIN = 4 if MUT == "XICOARSE" else 16
NGL_ALT, XMAX, XMAX_ALT = 24, 110, 150
DELTAS = ["0.001", "0.003", "0.01"]          # small separations in tau
QS = ["2", "10", "100", "1e4"]
TOL = {"stored": 1e-9, "tau_quad": 1e-9, "xi_conv": 1e-9, "prec_conv": 1e-9, "tilt_routes": 1e-8,
       "norm": 1e-12, "trend_small": 1e-3, "L_lower": 1e-8, "talbot_bulk": 1e-14, "shift_valid": 1e-12,
       "shift_prec": 1e-10, "tail": 1e-14, "cknum": 1e-25}

# ---------------------------------------------------------------- kernel, inputs, inversion (adapted from ck_num.py)
def beta_int(z, b):                       # B(z, b+1) for integer b = b!/(z (z+1) ... (z+b))
    p = mp.mpf(1)
    for k in range(b + 1):
        p *= (z + k)
    return mp.factorial(b) / p

def terms(inp, sp):
    return [(mp.mpf(c), mp.mpf(a), b) for c, a, b in INPUTS[inp][sp]]

def F0(N, inp):
    fq = sum(c * beta_int(N - 1 + a, b) / beta_int(a + 1, b) for c, a, b in terms(inp, "q"))
    fg = sum(c * beta_int(N - 1 + a, b) / beta_int(a + 1, b) for c, a, b in terms(inp, "g"))
    return fq, fg

def kernel(N):                            # LO matrix of ck_num.Gamma, constants formed at the working precision
    CF, CA, NF = mp.mpf(4) / 3, mp.mpf(3), 5
    S = mp.digamma(N + 1) + mp.euler
    qq = CF * (mp.mpf(3) / 2 + 1 / (N * (N + 1)) - 2 * S)
    qg = NF * (N**2 + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N**2 + N + 2) / (N * (N**2 - 1))
    gg = 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S) + (11 * CA - 2 * NF) / mp.mpf(6)
    return qq, qg, gq, gg

def evolved_sum(N, tau, inp):             # (1,1) exp(tau Gamma(N)) F0(N), any N off the singularities
    qq, qg, gq, gg = kernel(N)
    fq, fg = F0(N, inp)
    m = (qq + gg) / 2
    d = mp.sqrt(((qq - gg) / 2)**2 + qg * gq)
    sh = tau if abs(d) < mp.mpf(10)**(-mp.mp.dps // 3) else mp.sinh(tau * d) / d
    v1 = (qq - m) * fq + qg * fg; v2 = gq * fq + (gg - m) * fg
    return mp.exp(tau * m) * (mp.cosh(tau * d) * (fq + fg) + sh * (v1 + v2))

def node_worker(args):
    """fixed Talbot at one xi for a list of tau: returns [(rho, drho)] (floats, or strings if as_str).
    shift c != 0 inverts F(s - c), i.e. returns g = e^(c xi) rho."""
    inp, xi_s, taus, dps, M, shift_s, as_str = args
    mp.mp.dps = dps
    xi = mp.mpf(xi_s); c = mp.mpf(shift_s)
    tl = [mp.mpf(t) for t in taus]
    accr = [mp.mpf(0)] * len(tl); accd = [mp.mpf(0)] * len(tl)
    r = 2 * mp.mpf(M) / (5 * xi)
    tiny = mp.mpf(10)**(-dps // 3)
    for k in range(M):
        if k == 0:
            s = mp.mpc(r, 0); w = mp.exp(r * xi) / 2
        else:
            th = k * mp.pi / M; cot = mp.cot(th)
            s = r * th * mp.mpc(cot, 1); sig = th + (th * cot - 1) * cot
            w = mp.exp(xi * s) * mp.mpc(1, sig)
        N = 2 + s - c
        qq, qg, gq, gg = kernel(N)
        fq, fg = F0(N, inp)
        m = (qq + gg) / 2
        d = mp.sqrt(((qq - gg) / 2)**2 + qg * gq)
        v1 = (qq - m) * fq + qg * fg; v2 = gq * fq + (gg - m) * fg
        S, T = fq + fg, v1 + v2
        cq, cg = qq + gq, qg + gg
        Sp, Tp = cq * fq + cg * fg, cq * v1 + cg * v2
        if abs(d) > tiny:
            Ap, Am = w * (S + T / d) / 2, w * (S - T / d) / 2
            Bp, Bm = w * (Sp + Tp / d) / 2, w * (Sp - Tp / d) / 2
            lp, lm = m + d, m - d
            for i, t in enumerate(tl):
                if t == 0:
                    accr[i] += mp.re(Ap + Am); accd[i] += mp.re(Bp + Bm)
                else:
                    ep, em = mp.exp(t * lp), mp.exp(t * lm)
                    accr[i] += mp.re(ep * Ap + em * Am); accd[i] += mp.re(ep * Bp + em * Bm)
        else:
            for i, t in enumerate(tl):
                e = mp.exp(t * m)
                accr[i] += mp.re(w * e * (S + t * T)); accd[i] += mp.re(w * e * (Sp + t * Tp))
    fac = r / M
    if as_str:
        return [(mp.nstr(a * fac, dps), mp.nstr(b * fac, dps)) for a, b in zip(accr, accd)]
    return [(float(a * fac), float(b * fac)) for a, b in zip(accr, accd)]

def rho_exact_mp(inp, xi):
    x = mp.exp(-xi)
    return sum(c * x**(1 + a) * (1 - x)**b / beta_int(a + 1, b) for sp in ("q", "g") for c, a, b in terms(inp, sp))

def lnrho_exact_np(inp, xi):              # log of the closed-form input density in xi, numpy, any xi > 0
    parts = []
    for sp in ("q", "g"):
        for c, a, b in INPUTS[inp][sp]:
            lnB = math.lgamma(float(a) + 1) + math.lgamma(b + 1) - math.lgamma(float(a) + b + 2)
            parts.append(math.log(float(c)) - lnB - (1 + float(a)) * xi + b * np.log(-np.expm1(-xi)))
    return np.logaddexp.reduce(np.array(parts), axis=0)

def theta_max(inp, start):
    amin = min(float(a) for sp in ("q", "g") for c, a, b in INPUTS[inp][sp])
    return 1 + amin if start == "Q0" else min(1.0, 1 + amin)

# ---------------------------------------------------------------- scale map
def tau_of_Q(Q):
    T0 = mp.log(mp.mpf(2) / mp.mpf("0.04")); T = mp.log(mp.mpf(Q)**2 / mp.mpf("0.04"))
    return 6 * mp.log(T / T0) / 23

def Q_of_tau(t):
    T = mp.log(50) * mp.exp(23 * mp.mpf(t) / 6)
    return mp.mpf("0.2") * mp.exp(T / 2)

# ---------------------------------------------------------------- quadrature nodes
_GL = {}
def gl_nodes(n, dps):
    key = (n, dps)
    if key not in _GL:
        with mp.workdps(dps + 10):
            x0, _ = np.polynomial.legendre.leggauss(n)
            out = []
            for xs in x0:
                x = mp.mpf(float(xs))
                for _ in range(100):
                    p0, p1 = mp.mpf(1), x
                    for k in range(1, n):
                        p0, p1 = p1, ((2 * k + 1) * x * p1 - k * p0) / (k + 1)
                    dp = n * (x * p1 - p0) / (x * x - 1)
                    dx = p1 / dp; x -= dx
                    if abs(dx) < mp.mpf(10)**(-dps - 5):
                        break
                p0, p1 = mp.mpf(1), x
                for k in range(1, n):
                    p0, p1 = p1, ((2 * k + 1) * x * p1 - k * p0) / (k + 1)
                dp = n * (x * p1 - p0) / (x * x - 1)
                out.append((x, 2 / ((1 - x * x) * dp * dp)))
        _GL[key] = out
    return _GL[key]

def xi_breaks(xmax):                      # breakpoints of ck_num.panels
    br = [mp.mpf(0), mp.mpf("0.01"), mp.mpf("0.05"), mp.mpf("0.2"), mp.mpf("0.5"), mp.mpf(1)]
    x = mp.mpf(1)
    while x < 20:
        x += mp.mpf("0.5"); br.append(x)
    while x < 40:
        x += 1; br.append(x)
    while x < xmax:
        x += 2; br.append(x)
    return br

def xi_nodes(xmax, ngl, dps):
    br = xi_breaks(xmax); gl = gl_nodes(ngl, dps)
    xs, ws = [], []
    with mp.workdps(dps):
        for a, b in zip(br[:-1], br[1:]):
            for t, w in gl:
                xs.append((a + b) / 2 + (b - a) / 2 * t); ws.append((b - a) / 2 * w)
    return xs, ws

def tau_panels():
    mp.mp.dps = 40
    t2 = tau_of_Q("2"); t10, t100, t1e4 = tau_of_Q("10"), tau_of_Q("100"), tau_of_Q("1e4")
    if MUT == "TAUCOARSE":        # same targets, no grading toward tau = 0
        br = sorted([mp.mpf(0)] + [mp.mpf(d) for d in DELTAS] + [t2] + [t2 + mp.mpf(d) for d in DELTAS] + [t10, t100, t1e4])
    else:
        br = [mp.mpf(0)] + [mp.mpf(m) * mp.mpf(10)**e for e in range(-8, -1) for m in (1, 3)] + [t2]
        br += [t2 + mp.mpf(d) for d in DELTAS]
        for a, b in ((t2 + mp.mpf(DELTAS[-1]), t10), (t10, t100), (t100, t1e4)):
            n = int(mp.ceil((b - a) / mp.mpf("0.04")))
            br += [a + (b - a) * j / n for j in range(1, n + 1)]
        br += [mp.mpf(d) for d in DELTAS]
        br = sorted(set(mp.nstr(b, 35) for b in br), key=lambda s: mp.mpf(s))
        br = [mp.mpf(b) for b in br]
    return br

def key(t):
    with mp.workdps(40):
        return mp.nstr(mp.mpf(t), 35)

# ---------------------------------------------------------------- table of rho, drho on xi nodes x tau, with a cache
def table(inp, xs, taus, dps, M, tag, pool, shift="0"):
    os.makedirs(CACHE, exist_ok=True)
    fn = os.path.join(CACHE, f"{inp}_{tag}_d{dps}_m{M}_s{shift}.npz")
    have = {}
    xkey = hashlib.sha1("|".join(mp.nstr(x, 30) for x in xs).encode()).hexdigest()
    if os.path.exists(fn):
        z = np.load(fn, allow_pickle=False)
        if str(z["xkey"]) == xkey:
            zt, zr, zd = z["taus"], z["rho"], z["drho"]      # read each array once
            for i, t in enumerate(zt):
                have[str(t)] = (zr[i].copy(), zd[i].copy())
    need = [t for t in taus if key(t) not in have]
    if need:
        t0 = time.time()
        jobs = [(inp, mp.nstr(x, dps), [key(t) for t in need], dps, M, shift, False) for x in xs]
        res = pool.map(node_worker, jobs, chunksize=max(1, len(jobs) // (8 * NPROC)))
        arr = np.array(res)                # [node, tau, 2]
        for j, t in enumerate(need):
            have[key(t)] = (arr[:, j, 0].copy(), arr[:, j, 1].copy())
        ks = sorted(have)
        np.savez(fn, xkey=xkey, taus=np.array(ks), rho=np.array([have[k][0] for k in ks]),
                 drho=np.array([have[k][1] for k in ks]))
        print(f"    [{inp} {tag} d{dps} m{M} shift {shift}] {len(xs)} nodes x {len(need)} tau in {time.time()-t0:.0f} s", flush=True)
    return {key(t): have[key(t)] for t in taus}

# ---------------------------------------------------------------- measures on the nodes
def measures(rho, drho, x, w, floor):
    neg = int(np.sum(rho < -floor)); excl = int(np.sum(rho <= floor))
    m = rho > floor
    r, d, xx, ww = rho[m], drho[m], x[m], w[m]
    n = math.fsum(ww * r)
    I = math.fsum(ww * d * d / r) / n - (math.fsum(ww * d) / n)**2
    kappa = math.sqrt(I) * (1.01 if MUT == "KAPPA101" else 1.0)
    mean = math.fsum(ww * xx * r) / n
    var = math.fsum(ww * (xx - mean)**2 * r) / n
    drift = math.fsum(ww * (xx - mean) * d) / n
    B = abs(drift) / math.sqrt(var) * (1.01 if MUT == "B101" else 1.0)
    return {"norm_minus_1": n - 1, "int_drho": math.fsum(ww * d), "kappa": kappa, "I": kappa**2, "B": B,
            "corr2": (B / kappa)**2, "mean": mean, "var": var, "drift_tau": drift, "neg_nodes": neg, "excluded_nodes": excl}

def dfr(ra, rb, w):
    ra = np.clip(ra, 0, None); rb = np.clip(rb, 0, None)
    na, nb = math.fsum(w * ra), math.fsum(w * rb)
    if MUT == "NOSQRT":
        bc = math.fsum(w * ra * rb) / (na * nb)
        return 2 * math.acos(bc) if abs(bc) <= 1 else float("nan")
    h2 = 0.5 * math.fsum(w * (np.sqrt(ra / na) - np.sqrt(rb / nb))**2)
    D = 4 * math.asin(math.sqrt(h2 / 2))
    if MUT == "DEGREES":
        return math.degrees(D)
    return 2 * D if MUT == "FOURARCCOS" else D

# ---------------------------------------------------------------- tilt, Mellin route
def M0_mellin(inp, start_tau, th):
    N = 2 - th
    if start_tau == 0:
        fq, fg = F0(N, inp); return fq + fg
    return evolved_sum(N, start_tau, inp)

def tilt_mellin(inp, start_tau, Dtarget, thmax):
    mp.mp.dps = 30
    st = mp.mpf(start_tau)
    M = lambda th: M0_mellin(inp, st, th)
    M00 = M(mp.mpf(0))
    def Dt(th):
        if MUT == "TILTNOSQRT":
            return 2 * mp.acos(M(th / 2) / M(th))
        bc = M(th / 2) / mp.sqrt(M00 * M(th))
        return 2 * mp.acos(min(bc, mp.mpf(1)))
    lo, hi = mp.mpf(0), mp.mpf(thmax) * (1 - mp.mpf(10)**-12)
    if Dt(hi) < Dtarget:
        return {"theta_star": None, "inside_domain": False, "D_at_edge": float(Dt(hi))}
    for _ in range(105):
        mid = (lo + hi) / 2
        if Dt(mid) < Dtarget: lo = mid
        else: hi = mid
    ths = (lo + hi) / 2
    lnM = lambda th: mp.log(M(th))
    f = lambda th: mp.sqrt(mp.diff(lnM, th, 2))
    Lt, err = mp.quad(f, [0, ths / 2, ths], error=True)
    return {"theta_star": float(ths), "theta_star_mp": mp.nstr(ths, 20), "L_tilt": float(Lt), "L_tilt_quad_err": float(err),
            "inside_domain": bool(ths < thmax), "theta_star_over_max": float(ths / thmax),
            "var_xi_at_theta_star": float(mp.diff(lnM, ths, 2))}

# ---------------------------------------------------------------- tilt, quadrature route
def ext_grid(xi_ext):
    br = [float(b) for b in xi_breaks(XMAX)]
    x = br[-1]
    while x < xi_ext:
        x += 2.5 if x < 200 else 5.0; br.append(x)
    t, w = np.polynomial.legendre.leggauss(16)
    xs = np.concatenate([(a + b) / 2 + (b - a) / 2 * t for a, b in zip(br[:-1], br[1:])])
    ws = np.concatenate([(b - a) / 2 * w for a, b in zip(br[:-1], br[1:])])
    return xs, ws

def tilt_quad_setup(lnr, xs, ws):
    lw = np.log(ws)
    def lnM(th):
        return np.logaddexp.reduce(lw + th * xs + lnr)
    lnM0 = lnM(0.0)
    def D(th):
        a = np.exp(0.5 * (th * xs + lnr - lnM(th))); b = np.exp(0.5 * (lnr - lnM0))
        h2 = 0.5 * math.fsum(ws * (a - b)**2)
        return 4 * math.asin(math.sqrt(h2 / 2))
    def var(th):
        p = np.exp(lw + th * xs + lnr - lnM(th))
        mu = math.fsum(p * xs)
        return math.fsum(p * (xs - mu)**2)
    return lnM, D, var

def tilt_quad(lnr, xs, ws, Dtarget, hi):
    lnM, D, var = tilt_quad_setup(lnr, xs, ws)
    if not (D(1e-12) < Dtarget < D(hi)):     # no bracket: the route cannot reproduce the target distance
        return {"theta_star": float("nan"), "L_tilt": float("nan"), "L_tilt_gl_diff": float("nan"), "bracket": False}
    ths = brentq(lambda th: D(th) - Dtarget, 1e-12, hi, xtol=1e-15, rtol=1e-15, maxiter=200)
    out = {"theta_star": ths}
    for n in (48, 96):
        t, w = np.polynomial.legendre.leggauss(n)
        tt = ths / 2 * (t + 1)
        out[f"L_tilt_gl{n}"] = ths / 2 * math.fsum(w * np.array([math.sqrt(var(u)) for u in tt]))
    out["L_tilt"] = out["L_tilt_gl96"]
    out["L_tilt_gl_diff"] = abs(out["L_tilt_gl96"] - out["L_tilt_gl48"])
    return out

# ---------------------------------------------------------------- stored controls
def load(p):
    with open(os.path.join(ROOT, p)) as f:
        return json.load(f)

def stored_rows(inp):
    """list of (label, tau key, quantity, stored value, source)"""
    rows = []
    def add(lbl, Q, q, v, src):
        rows.append((lbl, key(0 if Q == "Q0" else tau_of_Q(Q)), q, float(v), src))
    mp.mp.dps = 40
    if inp in ("A", "steep"):
        f = "plan/story/chain/check/ck_num_table.json" if inp == "A" else "plan/story/chain/check/ck_num_table_input_steep.json"
        for r in load(f)["rows"]:
            for q in ("kappa", "B"):
                add(f"{inp} Q={r['Q']}", r["Q"], q, r[q], f)
            add(f"{inp} Q={r['Q']}", r["Q"], "corr2", mp.mpf(r["corr"])**2, f)
        for r in load("plan/saturation/dglap/s2_finite_tau.json"):
            if r["input"] == inp and r["mode"] == "qcd" and r["zeta"] == "0.0":
                for q in ("kappa", "B", "corr2"):
                    add(f"{inp} Q0", "Q0", q, r[q], "plan/saturation/dglap/s2_finite_tau.json")
    if inp == "valence":
        f = "calc/figs_v1/fig1_lo_curves.json"
        for r in load(f)["curves"]["valence"]:
            if r["Q_key"] in QS:
                for q in ("kappa", "B"):
                    add(f"valence Q={r['Q_key']}", r["Q_key"], q, r[q], f + " (100 digits, 96 terms)")
                add(f"valence Q={r['Q_key']}", r["Q_key"], "corr2", r["corr"]**2, f)
    if inp in ("valence", "softq_hardg"):
        r = load("plan/v1/clarity/calc/softq_q0.json")[inp]
        add(f"{inp} Q0", "Q0", "I", r["I"], "plan/v1/clarity/calc/softq_q0.json")
        add(f"{inp} Q0", "Q0", "corr2", r["corr2"], "plan/v1/clarity/calc/softq_q0.json")
    if inp in ("hardq_steepg", "softq_hardg"):
        f = "plan/v1/clarity/calc/corr_rows_extra.json"
        for Qk, r in load(f)[inp].items():
            Q = "1e4" if Qk == "10000" else Qk
            add(f"{inp} Q={Q}", Q, "I", r["I"], f)
            add(f"{inp} Q={Q}", Q, "corr2", r["corr2"], f)
    if inp in ("A", "steep", "valence"):
        f = "plan/saturation/dglap/s9_summary.json"
        zmap = {mp.nstr(mp.log(mp.log(mp.mpf(Q)**2 / mp.mpf("0.04")) / mp.log(50)), 12): Q for Q in QS}
        for r in load(f)[inp]:
            zk = mp.nstr(mp.mpf(r["zeta"]), 12)
            if zk in zmap:
                add(f"{inp} Q={zmap[zk]}", zmap[zk], "corr2", r["corr2"], f)
    return rows

# ---------------------------------------------------------------- one input
def run_input(inp, pool, checks):
    dps, M = SETTINGS[inp]
    t_start = time.time()
    mp.mp.dps = 40
    out = {"input": inp, "terms": INPUTS[inp], "digits": dps, "talbot_terms": M}
    t2 = tau_of_Q("2")
    special = {"Q0": mp.mpf(0)}
    for d in DELTAS:
        special[f"Q0+{d}"] = mp.mpf(d)
    special["2"] = t2
    for d in DELTAS:
        special[f"2+{d}"] = t2 + mp.mpf(d)
    for Q in QS[1:]:
        special[Q] = tau_of_Q(Q)
    br = tau_panels()
    nlist = (2, 3) if MUT == "TAUCOARSE" else (8, 12)
    gls = {n: gl_nodes(n, 40) for n in nlist}
    panels = []
    for a, b in zip(br[:-1], br[1:]):
        p = {"a": a, "b": b}
        for n in nlist:
            p[n] = [((a + b) / 2 + (b - a) / 2 * t, (b - a) / 2 * w) for t, w in gls[n]]
        panels.append(p)
    taus = list(special.values()) + [t for p in panels for n in nlist for t, _ in p[n]]
    seen = set(); taus = [t for t in taus if not (key(t) in seen or seen.add(key(t)))]
    xs_mp, ws_mp = xi_nodes(XMAX, NGL_MAIN, dps)
    x, w = np.array([float(v) for v in xs_mp]), np.array([float(v) for v in ws_mp])
    print(f"  {inp}: {len(x)} xi nodes, {len(taus)} tau values, {len(panels)} tau panels", flush=True)
    tab = table(inp, xs_mp, taus, dps, M, f"main{NGL_MAIN}", pool)
    # closed-form input density at tau = 0, and the Talbot noise there
    mp.mp.dps = dps
    rho0 = np.array([float(rho_exact_mp(inp, xv)) for xv in xs_mp])
    rT = tab[key(0)][0]
    noise = float(np.max(np.abs(rT - rho0)))
    bulk = rho0 > 1e-12
    talbot_bulk = float(np.max(np.abs(rT[bulk] / rho0[bulk] - 1)))
    floor = max(1e3 * noise, 1e-300)
    out["talbot_tau0"] = {"max_abs_err": noise, "max_rel_err_where_rho_gt_1e-12": talbot_bulk, "floor": floor}
    checks.append((f"{inp}: Talbot rho at tau=0 against closed form (rho>1e-12), rel", talbot_bulk, TOL["talbot_bulk"]))
    def rd(t):
        r, d = tab[key(t)]
        return (rho0 if mp.mpf(t) == 0 else r), d
    # measures at the special scales
    meas = {}
    for name, t in special.items():
        r, d = rd(t)
        meas[name] = measures(r, d, x, w, floor)
        meas[name]["tau"] = float(t); meas[name]["Q_GeV"] = float(Q_of_tau(t))
    out["measures"] = meas
    def excl_bound(r, d):
        """bound on the part of I from nodes with rho <= floor: floor * sum w * (s_edge xi / xi_edge)^2,
        s_edge = |drho/rho| at the included node of largest xi (the score grows at most linearly in xi there)."""
        m = r > floor
        if m.all():
            return 0.0
        j = np.where(m)[0][-1]
        se = abs(d[j] / r[j]) / x[j]
        return float(np.sum(w[~m] * floor * (se * x[~m])**2))
    allneg = 0; maxexcl = 0; worst_norm = 0.0; worst_excl = 0.0
    kap, Bv = {}, {}
    for t in taus:
        r, d = rd(t)
        mm = measures(r, d, x, w, floor)
        kap[key(t)], Bv[key(t)] = mm["kappa"], mm["B"]
        allneg += mm["neg_nodes"]; maxexcl = max(maxexcl, mm["excluded_nodes"])
        worst_excl = max(worst_excl, excl_bound(r, d) / mm["I"])
        worst_norm = max(worst_norm, abs(mm["norm_minus_1"]), abs(mm["int_drho"]))
    out["positivity"] = {"negative_nodes_below_minus_floor_all_tau": allneg, "max_excluded_nodes_rho_le_floor": maxexcl,
                         "worst_abs_norm_or_int_drho": worst_norm, "excluded_part_of_I_relative_bound_worst": worst_excl}
    checks.append((f"{inp}: bound on the part of I below the noise floor, relative, worst over tau", worst_excl, TOL["norm"]))
    checks.append((f"{inp}: nodes with rho < -floor, all tau", allneg, 0))
    checks.append((f"{inp}: |norm-1|, |int drho| worst over tau", worst_norm, TOL["norm"]))
    # stored controls
    sc = []
    for lbl, tk, q, v, src in stored_rows(inp):
        name = [n for n, t in special.items() if key(t) == tk][0]
        mine = meas[name][q]
        rel = abs(mine / v - 1)
        sc.append({"row": lbl, "quantity": q, "stored": v, "here": mine, "rel_diff": rel, "source": src})
        checks.append((f"{inp}: stored control {lbl} {q}", rel, TOL["stored"]))
    out["stored_controls"] = sc
    # integrals over tau
    def integ(fvals, ta, tb):
        res = {}
        for n in nlist:
            res[n] = math.fsum(float(wt) * fvals[key(t)] for p in panels if p["a"] >= ta - mp.mpf(10)**-30 and p["b"] <= tb + mp.mpf(10)**-30
                               for t, wt in p[n])
        return res[nlist[1]], abs(res[nlist[1]] - res[nlist[0]])
    # convergence runs at the special scales: xi grid and inversion precision
    spec_list = list(special.values())
    xa_mp, wa_mp = xi_nodes(XMAX_ALT, NGL_ALT, dps)
    xa, wa = np.array([float(v) for v in xa_mp]), np.array([float(v) for v in wa_mp])
    tab_x = table(inp, xa_mp, spec_list, dps, M, f"alt{NGL_ALT}x{XMAX_ALT}", pool)
    mp.mp.dps = dps
    rho0a = np.array([float(rho_exact_mp(inp, xv)) for xv in xa_mp])
    dP, MP = CHECK_SETTINGS[inp]
    xp_mp, wp_mp = xi_nodes(XMAX, NGL_MAIN, dP)
    tab_p = table(inp, xp_mp, spec_list, dP, MP, f"main{NGL_MAIN}", pool)
    alt = {"xi": (tab_x, xa, wa, rho0a), "prec": (tab_p, x, w, rho0)}
    conv = {}
    def rd_alt(which, t):
        tb_, _, _, r0 = alt[which]
        r, d = tb_[key(t)]
        return (r0 if mp.mpf(t) == 0 else r), d
    for which in ("xi", "prec"):
        _, xx, ww, _ = alt[which]
        dev = {"kappa": 0.0, "B": 0.0}
        for name, t in special.items():
            r, d = rd_alt(which, t)
            mm = measures(r, d, xx, ww, floor)
            for q in dev:
                dev[q] = max(dev[q], abs(mm[q] / meas[name][q] - 1))
        conv[which] = dev
    # rows
    rows = []
    starts = {"Q0": ["Q0+" + d for d in DELTAS] + QS, "2": ["2+" + d for d in DELTAS] + QS[1:]}
    for st, targets in starts.items():
        for tg in targets:
            ta, tb = special[st], special[tg]
            L, Lerr = integ(kap, ta, tb)
            LB, _ = integ(Bv, ta, tb)
            D = dfr(*[rd(ta)[0], rd(tb)[0]], w)
            Dx = dfr(rd_alt("xi", ta)[0], rd_alt("xi", tb)[0], wa)
            Dp = dfr(rd_alt("prec", ta)[0], rd_alt("prec", tb)[0], w)
            dkx = conv["xi"]["kappa"] * L; dkp = conv["prec"]["kappa"] * L
            row = {"start": st, "target": tg, "tau_start": float(ta), "tau_target": float(tb),
                   "Q_start_GeV": float(Q_of_tau(ta)), "Q_target_GeV": float(Q_of_tau(tb)),
                   "L": L, "L_unc_tau_quad": Lerr, "L_unc_xi_and_precision": dkx + dkp,
                   "D_FR": D, "D_FR_unc": abs(Dx - D) + abs(Dp - D), "D_FR_rel_dev_xi": abs(Dx / D - 1), "D_FR_rel_dev_prec": abs(Dp / D - 1),
                   "L_over_D": L / D, "int_B_dtau": LB}
            row["L_over_D_unc"] = row["L_over_D"] * ((Lerr + dkx + dkp) / L + row["D_FR_unc"] / D) if L > 0 else float("nan")
            rows.append(row)
            checks.append((f"{inp}: L >= D_FR, {st} -> {tg}", 0.0 if L >= D else 1.0, 0))
            checks.append((f"{inp}: D_FR <= pi, {st} -> {tg}", 0.0 if D <= math.pi else 1.0, 0))
            checks.append((f"{inp}: int B dtau <= L, {st} -> {tg}", 0.0 if LB <= L else 1.0, 0))
            checks.append((f"{inp}: tau quadrature |L12-L8|/L, {st} -> {tg}", Lerr / L if L > 0 else float("nan"), TOL["tau_quad"]))
            checks.append((f"{inp}: D_FR xi-grid convergence, {st} -> {tg}", row["D_FR_rel_dev_xi"], TOL["xi_conv"]))
            checks.append((f"{inp}: D_FR precision convergence, {st} -> {tg}", row["D_FR_rel_dev_prec"], TOL["prec_conv"]))
    out["convergence_special_scales"] = conv
    for which, tolk in (("xi", "xi_conv"), ("prec", "prec_conv")):
        for q in ("kappa", "B"):
            checks.append((f"{inp}: {q} {which} convergence (max over special scales)", conv[which][q], TOL[tolk]))
    if inp == "A":
        Ls = load("plan/story/chain/check/ck_num_table.json")["L_lower"]
        out["L_lower_control"] = []
        for r in rows:
            if r["start"] == "Q0" and r["target"] in QS:
                v = float(Ls[r["target"]]); rel = abs(r["int_B_dtau"] / v - 1)
                out["L_lower_control"].append({"Q": r["target"], "stored": v, "here": r["int_B_dtau"], "rel_diff": rel})
                checks.append((f"A: int_0^tau B dtau against stored L_lower, Q={r['target']}", rel, TOL["L_lower"]))
    # trend L/D -> 1
    trend = {}
    for st in ("Q0", "2"):
        ex = [next(r for r in rows if r["start"] == st and r["target"] == f"{st}+{d}")["L_over_D"] - 1 for d in DELTAS]
        trend[st] = {"delta_tau": [float(d) for d in DELTAS], "L_over_D_minus_1": ex}
        ok = (ex[0] < ex[1] < ex[2]) and (0 <= ex[0] < TOL["trend_small"])
        checks.append((f"{inp}: L/D_FR -> 1 trend from {st} (increasing in separation, smallest < {TOL['trend_small']})", 0.0 if ok else 1.0, 0))
    out["trend"] = trend
    # tilt reference
    out["tilt"] = {}
    for st in ("Q0", "2"):
        thmax = theta_max(inp, st)
        tilt_rows = []
        stau = special[st]
        for r in [r for r in rows if r["start"] == st]:
            tm = tilt_mellin(inp, stau, r["D_FR"], thmax)
            tilt_rows.append((r, tm))
            checks.append((f"{inp}: tilt theta* inside domain, start {st} -> {r['target']}", 0.0 if tm["inside_domain"] else 1.0, 0))
        good = [tm["theta_star"] for _, tm in tilt_rows if tm["theta_star"] is not None]
        thsmax = max(good)
        xi_ext = 50 + (60 if st == "Q0" else 45) / (thmax - thsmax)
        if inp == "valence" and st == "2":   # essential singularity at N = 1: tail e^{-(1-theta) xi + 2 sqrt(6 tau xi)}
            xi_ext = 50 + (45 + 2 * math.sqrt(6 * float(stau) * 4000)) / (thmax - thsmax)
        xi_ext = min(xi_ext, 8000.0)
        if MUT == "TAILCUT":
            xi_ext = XMAX + (xi_ext - XMAX) / 4
        xe, we = ext_grid(xi_ext)
        info = {"theta_max": thmax, "xi_ext": float(xe[-1]), "ext_nodes": int(len(xe))}
        if st == "Q0":
            lnr = lnrho_exact_np(inp, xe)
            info["start_density"] = "closed-form input density"
        else:
            c = thmax - 25 / xi_ext
            if c <= thsmax:
                c = (thsmax + thmax) / 2
            cs = mp.nstr(mp.mpf(c), 20)
            info["shift_c"] = float(cs)
            xe_mp = [mp.mpf(repr(float(v))) for v in xe]
            tg = table(inp, xe_mp, [stau], dps, M, f"ext{len(xe)}", pool, shift=cs)
            g = tg[key(stau)][0]
            gneg = int(np.sum(g <= 0))
            checks.append((f"{inp}: shifted inversion g > 0 on extended grid, start 2", gneg, 0))
            lnr = np.log(np.clip(g, 1e-300, None)) - float(cs) * xe
            # validation 1: shifted against unshifted on the main nodes where rho > 1e-15
            tv = table(inp, xs_mp, [stau], dps, M, f"main{NGL_MAIN}", pool, shift=cs)
            gv = tv[key(stau)][0] * np.exp(-float(cs) * x)
            rv = tab[key(stau)][0]
            mask = rv > 1e-15
            v1 = float(np.max(np.abs(gv[mask] / rv[mask] - 1)))
            # validation 2: precision at six far nodes
            idx = np.linspace(np.searchsorted(xe, XMAX), len(xe) - 1, 6).astype(int)
            jobs = [(inp, repr(float(xe[i])), [key(stau)], dps + 30, M + 32, cs, False) for i in idx]
            hp = np.array([pool.apply(node_worker, (j,))[0][0] for j in jobs])
            v2 = float(np.max(np.abs(g[idx] / hp - 1)))
            info.update({"shift_vs_unshifted_rel_max": v1, "shift_precision_rel_max_far_nodes": v2,
                         "far_nodes_xi": [float(xe[i]) for i in idx]})
            checks.append((f"{inp}: shifted vs unshifted inversion at 2 GeV (rho>1e-15), rel", v1, TOL["shift_valid"]))
            checks.append((f"{inp}: shifted inversion precision at far nodes, rel", v2, TOL["shift_prec"]))
        # tail fraction of the quadrature route at the largest theta*
        lw = np.log(we)
        far = xe > 0.75 * xe[-1]
        lt = lw + thsmax * xe + lnr
        tailM = float(np.exp(np.logaddexp.reduce(lt[far]) - np.logaddexp.reduce(lt)))
        lt2 = lt + 2 * np.log(xe)
        tail2 = float(np.exp(np.logaddexp.reduce(lt2[far]) - np.logaddexp.reduce(lt2)))
        info.update({"tail_fraction_M": tailM, "tail_fraction_xi2": tail2})
        checks.append((f"{inp}: tilt quadrature route tail fraction beyond 0.75 xi_ext, start {st}", max(tailM, tail2), TOL["tail"]))
        hi = info.get("shift_c", (thsmax + thmax) / 2)
        hi = min(hi, (thsmax + thmax) / 2) if st == "Q0" else hi
        trows = []
        for r, tm in tilt_rows:
            if tm["theta_star"] is None:          # outside the domain of M0; already a failed check
                trows.append({"target": r["target"], "D_FR": r["D_FR"], "mellin": tm}); continue
            tq = tilt_quad(lnr, xe, we, r["D_FR"], hi)
            d_th = abs(tq["theta_star"] / tm["theta_star"] - 1); d_L = abs(tq["L_tilt"] / tm["L_tilt"] - 1)
            tr = {"target": r["target"], "D_FR": r["D_FR"], "mellin": tm, "quadrature": tq,
                  "rel_diff_theta_star": d_th, "rel_diff_L_tilt": d_L,
                  "L_tilt_over_D_FR": tm["L_tilt"] / r["D_FR"] if tm.get("L_tilt") else float("nan"), "L_over_D_FR": r["L_over_D"]}
            trows.append(tr)
            checks.append((f"{inp}: tilt routes theta*, start {st} -> {r['target']}", d_th, TOL["tilt_routes"]))
            checks.append((f"{inp}: tilt routes L_tilt, start {st} -> {r['target']}", d_L, TOL["tilt_routes"]))
            checks.append((f"{inp}: L_tilt >= D_FR, start {st} -> {r['target']}", 0.0 if tm["L_tilt"] >= r["D_FR"] else 1.0, 0))
            checks.append((f"{inp}: Mellin L_tilt tanh-sinh error estimate, rel, start {st} -> {r['target']}", tm["L_tilt_quad_err"] / tm["L_tilt"], TOL["tilt_routes"]))
            checks.append((f"{inp}: quadrature L_tilt GL96-GL48, rel, start {st} -> {r['target']}", tq["L_tilt_gl_diff"] / tq["L_tilt"], TOL["tilt_routes"]))
        out["tilt"][st] = {"info": info, "rows": trows}
    out["rows"] = rows
    out["seconds"] = time.time() - t_start
    return out

def ck_num_crosscheck(checks):
    """C12: the per-node evolution route against ck_num.talbot (input A, 50 digits, 48 terms) at three (xi, tau)."""
    sys.path.insert(0, os.path.join(ROOT, "plan/story/chain/check"))
    import ck_num
    mp.mp.dps = 50
    worst = 0.0; rows = []
    for xi, tau in (("0.7", "0.042"), ("5", "0.2"), ("25", "0.44")):
        mine = node_worker(("A", xi, [tau], 50, 48, "0", True))[0]
        mp.mp.dps = 50
        ref = ck_num.talbot(mp.mpf(xi), mp.mpf(tau))
        e1 = abs(mp.mpf(mine[0]) / (ref[0] + ref[1]) - 1); e2 = abs(mp.mpf(mine[1]) / (ref[2] + ref[3]) - 1)
        rows.append({"xi": xi, "tau": tau, "rel_rho": float(e1), "rel_drho": float(e2)})
        worst = max(worst, float(e1), float(e2))
    checks.append(("ck_num.talbot cross-check (input A), rel", worst, TOL["cknum"]))
    return rows

if __name__ == "__main__":
    inputs = sys.argv[1:] or list(INPUTS)
    checks = []
    res = {"program": "plan/A25/research/geodesic/geodesic.py", "MUT": MUT, "mutation": MUTATIONS.get(MUT, None),
           "date": time.strftime("%Y-%m-%d %H:%M"), "settings": {k: {"digits": v[0], "talbot_terms": v[1]} for k, v in SETTINGS.items()},
           "check_settings": {k: {"digits": v[0], "talbot_terms": v[1]} for k, v in CHECK_SETTINGS.items()},
           "xi_quadrature": {"main": f"Gauss-Legendre {NGL_MAIN} nodes/panel, ck_num breakpoints, xi<{XMAX}",
                             "check": f"{NGL_ALT} nodes/panel, xi<{XMAX_ALT}"},
           "tau_quadrature": "composite Gauss-Legendre, 12 nodes/panel reported, 8 nodes/panel for the uncertainty; panels graded from 1e-8",
           "tolerances": TOL, "inputs": {}}
    with open(__file__, "rb") as f:
        res["program_sha256"] = hashlib.sha256(f.read()).hexdigest()
    res["ck_num_crosscheck"] = ck_num_crosscheck(checks)
    with Pool(NPROC) as pool:
        for inp in inputs:
            res["inputs"][inp] = run_input(inp, pool, checks)
            print(f"  {inp} done in {res['inputs'][inp]['seconds']:.0f} s", flush=True)
    failed = []
    for name, val, tol in checks:
        ok = (val <= tol) if not (isinstance(val, float) and math.isnan(val)) else False
        if not ok:
            failed.append({"check": name, "value": val, "tol": tol})
    res["n_checks"] = len(checks); res["checks_failed"] = failed
    res["checks"] = [{"check": n, "value": v, "tol": t} for n, v, t in checks]
    tag = "" if MUT == "NONE" else f"_MUT_{MUT}"
    sub = "" if inputs == list(INPUTS) else "_" + "_".join(inputs)
    with open(os.path.join(HERE, f"geodesic{sub}{tag}.json"), "w") as f:
        json.dump(res, f, indent=1, default=str)
    for inp, o in res["inputs"].items():
        print(f"== {inp}")
        for r in o["rows"]:
            print(f"   {r['start']:>3} -> {r['target']:<8} Q={r['Q_target_GeV']:.6g}  L={r['L']:.10f}  D_FR={r['D_FR']:.10f}  L/D={r['L_over_D']:.10f}  intB={r['int_B_dtau']:.8f}")
        for st, t in o["tilt"].items():
            for tr in t["rows"]:
                print(f"   tilt {st:>3} -> {tr['target']:<8} theta*={tr['mellin']['theta_star']:.10f} (max {t['info']['theta_max']})  L_tilt={tr['mellin']['L_tilt']:.10f}  "
                      f"L_tilt/D={tr['L_tilt_over_D_FR']:.10f}  d_theta={tr['rel_diff_theta_star']:.1e} d_L={tr['rel_diff_L_tilt']:.1e}")
    print(f"{len(checks)} checks, {len(failed)} failed")
    for fl in failed:
        print("FAIL", fl)
    sys.exit(1 if failed else 0)


==> anc/plan/A25/research/nearsat/ns_fast.py <==
#!/usr/bin/env python3
"""Double-precision LO singlet solver for the near-saturation study (A25 research, nearsat).

Written for this folder; imports nothing from the tree. Conventions follow plan/story/chain/check/ck_num.py:
LO singlet, one-loop coupling, Lambda = 0.2 GeV, n_f = 5 fixed, Q0^2 = 2 GeV^2, zeta = ln[T/T0], tau = 6 zeta/23.
Species transforms F_j(N) = int_0^1 x^(N-2) P_j dx are Laplace transforms in s = N - 2 of p_j(xi) = x P_j(x).
Evolved transforms exp(tau Gamma(N)) F0(N) with the 2x2 exponential in cosh/sinh form.

Inversion: fixed Talbot (Abate-Valko) contour shifted to the rightmost singularity, s = sig0 + r th (cot th + i),
r = 2 M / (5 xi), M terms, vectorized over all nodes. The shift keeps the relative precision of the inversion
roughly e^(0.4 M) eps at large xi (the unshifted contour loses a further factor e^(|sig0| xi)).
Moments of xi and the drift come from Taylor coefficients of M(u) = (1,1) exp(tau Gamma(2-u)) F0(2-u) and of its
tau derivative, by a Cauchy integral on |u| = RHO (no density used).

A model input is a dict {"q": [(c, a, b), ...], "g": [(c, a, b), ...]} with integer b, each term
c x^a (1-x)^b / B(a+1, b+1).
"""
import numpy as np
from scipy.special import digamma

CF, CA, NF, TR = 4.0 / 3.0, 3.0, 5, 0.5
EULER = 0.5772156649015329
LAM2, Q02 = 0.04, 2.0
C2PB0 = 23.0 / 6.0           # 2 pi b0 = beta0 / 2 at n_f = 5
MUT = {"CA": 1.0}            # mutation hook (CA factor), set by drivers

INPUTS = {
    "A":            {"q": [(0.38, 0.5, 3), (0.20, -0.15, 7)], "g": [(0.42, -0.1, 5)]},
    "steep":        {"q": [(0.30, 0.6, 3), (0.25, -0.35, 7)], "g": [(0.45, -0.4, 5)]},
    "valence":      {"q": [(0.70, 0.7, 3)], "g": [(0.30, 0.5, 5)]},
    "hardq_steepg": {"q": [(0.55, 1.0, 3)], "g": [(0.45, -0.45, 8)]},
    "softq_hardg":  {"q": [(0.30, -0.3, 7)], "g": [(0.70, 1.0, 4)]},
}


def scan_input(aq, bq, ag, bg, fq):
    return {"q": [(fq, aq, bq)], "g": [(1.0 - fq, ag, bg)]}


def zeta_of_Q(Q):
    if Q == "Q0" or Q == 0:
        return 0.0
    T0 = np.log(Q02 / LAM2)
    T = np.log(float(Q) ** 2 / LAM2)
    return float(np.log(T / T0))


def tau_of_Q(Q):
    return 6.0 * zeta_of_Q(Q) / 23.0


def alphas(Q):
    """one-loop alpha_s = 1/(b0 T), b0 = beta0/(4 pi), n_f = 5, Lambda = 0.2 GeV (eq:clocks of the paper)."""
    Qsq = Q02 if Q == "Q0" else float(Q) ** 2
    b0 = (11.0 - 2.0 * NF / 3.0) / (4 * np.pi)
    return 1.0 / (b0 * np.log(Qsq / LAM2))


def Gam(N):
    S = digamma(N + 1) + EULER
    ca = CA * MUT["CA"]
    qq = CF * (1.5 + 1.0 / (N * (N + 1)) - 2 * S)
    qg = 2 * NF * TR * (N ** 2 + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N ** 2 + N + 2) / (N * (N ** 2 - 1))
    gg = 2 * ca * (1.0 / (N * (N - 1)) + 1.0 / ((N + 1) * (N + 2)) - S) + (11 * ca - 4 * NF * TR) / 6.0
    return qq, qg, gq, gg


def beta_ratio(N, a, b):
    """B(N-1+a, b+1)/B(a+1, b+1) for integer b: prod_k (a+1+k) / prod_k (N-1+a+k)."""
    num, den = 1.0, 1.0
    for k in range(b + 1):
        num = num * (a + 1 + k)
        den = den * (N - 1 + a + k)
    return num / den


def F0(N, inp):
    fq = sum(c * beta_ratio(N, a, b) for c, a, b in inp["q"])
    fg = sum(c * beta_ratio(N, a, b) for c, a, b in inp["g"])
    return fq, fg


def evolved(N, tau, inp):
    """(Fq, Fg, dFq/dtau, dFg/dtau) at complex N."""
    qq, qg, gq, gg = Gam(N)
    fq, fg = F0(N, inp)
    if tau == 0:
        uq, ug = fq, fg
    else:
        h = (qq + gg) / 2
        d2 = ((qq - gg) / 2) ** 2 + qg * gq
        d = np.sqrt(d2)
        x = tau * d
        small = np.abs(x) < 1e-4
        xs = np.where(small, 1.0, x)
        shc = np.where(small, 1 + x * x / 6 + x ** 4 / 120, np.sinh(xs) / xs)   # sinh(tau d)/(tau d)
        ch = np.cosh(x)
        e = np.exp(tau * h)
        U11 = e * (ch + tau * shc * (qq - h)); U12 = e * tau * shc * qg
        U21 = e * tau * shc * gq;              U22 = e * (ch + tau * shc * (gg - h))
        uq = U11 * fq + U12 * fg; ug = U21 * fq + U22 * fg
    return uq, ug, qq * uq + qg * ug, gq * uq + gg * ug


def rightmost_sing(inp):
    """real part of the rightmost singularity in s = N - 2: N = 1 (s = -1) or an input pole s = -(1 + a)."""
    amin = min(a for sp in ("q", "g") for _, a, _ in inp[sp])
    return max(-1.0, -(1.0 + amin))


def talbot(xi, tau, inp, M=32, sig=None, want="all"):
    """Shifted fixed-Talbot inversion at nodes xi (1-d array). Returns pq, pg, dpq, dpg and a roundoff scale
    (eps times the sum of moduli of the terms) for the total density and for its derivative."""
    xi = np.asarray(xi, float)
    if sig is None:
        # shift to the rightmost singularity; for tau > 0 keep the crossing point at least the saddle distance
        # sqrt(2 C_A tau / xi) to the right of the essential singularity of exp(tau Gamma) at N = 1 (s = -1),
        # so that the largest term exceeds the result by no more than about e^(0.4 M)
        sig = np.maximum(rightmost_sing(inp), -1.0 + np.sqrt(2 * CA * tau / xi))
    sig = np.broadcast_to(np.asarray(sig, float), xi.shape)
    r = 2.0 * M / (5.0 * xi)                                  # (n,)
    k = np.arange(1, M)
    th = k * np.pi / M
    cot = 1.0 / np.tan(th)
    sg = th + (th * cot - 1) * cot
    s = sig[:, None] + r[:, None] * th[None, :] * (cot[None, :] + 1j)    # (n, M-1)
    s0 = sig + r                                              # theta = 0 point
    N = 2.0 + s
    Fq, Fg, dFq, dFg = evolved(N, tau, inp)
    F0q, F0g, dF0q, dF0g = evolved(2.0 + s0 + 0j, tau, inp)
    w = np.exp(xi[:, None] * s) * (1 + 1j * sg[None, :])
    w0 = 0.5 * np.exp(s0 * xi)
    out = []
    for A, A0 in ((Fq, F0q), (Fg, F0g), (dFq, dF0q), (dFg, dF0g)):
        out.append((w0 * A0.real + np.real(w * A).sum(axis=1)) * r / M)
    eps = 2.2e-16
    noise_p = eps * (np.abs(w0 * (F0q + F0g)) + np.abs(w * (Fq + Fg)).sum(axis=1)) * r / M
    noise_d = eps * (np.abs(w0 * (dF0q + dF0g)) + np.abs(w * (dFq + dFg)).sum(axis=1)) * r / M
    return out[0], out[1], out[2], out[3], noise_p, noise_d


def input_density(xi, inp):
    x = np.exp(-np.asarray(xi, float))
    from scipy.special import beta as B
    pq = sum(c * x ** a * (-np.expm1(-xi)) ** b / B(a + 1, b + 1) for c, a, b in inp["q"]) * x
    pg = sum(c * x ** a * (-np.expm1(-xi)) ** b / B(a + 1, b + 1) for c, a, b in inp["g"]) * x
    return pq, pg


def gl(n):
    return np.polynomial.legendre.leggauss(n)


def grid(xi_max, edges_extra=(), ngl=16, ngl_log=12):
    """Gauss-Legendre nodes: 20 panels in ln xi on [1e-9, 1], unit panels to 20, width-2 panels to xi_max,
    with extra edges (bin boundaries) inserted so that no panel straddles a bin edge."""
    t, w = gl(ngl_log)
    lo = np.log(1e-9)
    X, W = [], []
    for i in range(20):
        a, b = lo * (1 - i / 20), lo * (1 - (i + 1) / 20)
        y = (a + b) / 2 + (b - a) / 2 * t
        X.append(np.exp(y)); W.append((b - a) / 2 * w * np.exp(y))
    br = list(np.arange(1.0, 20.0001, 1.0)) + list(np.arange(22.0, xi_max + 1e-9, 2.0))
    br = sorted(set([round(v, 12) for v in br] + [e for e in edges_extra if 1 < e < xi_max]))
    t, w = gl(ngl)
    for a, b in zip(br[:-1], br[1:]):
        X.append((a + b) / 2 + (b - a) / 2 * t); W.append((b - a) / 2 * w)
    return np.concatenate(X), np.concatenate(W)


def mellin_moments(tau, inp, rho=0.3, n=64):
    """mean, variance of xi and drift d<xi>/dtau from Taylor coefficients of M(u) and Mdot(u), N = 2 - u."""
    u = rho * np.exp(2j * np.pi * np.arange(n) / n)
    Fq, Fg, dFq, dFg = evolved(2.0 - u, tau, inp)
    Mu = Fq + Fg
    Md = dFq + dFg
    c = np.fft.fft(Mu) / n / rho ** np.arange(n)
    cd = np.fft.fft(Md) / n / rho ** np.arange(n)
    m0, m1, m2 = c[0].real, c[1].real, 2 * c[2].real
    mean = m1 / m0
    var = m2 / m0 - mean ** 2
    drift = cd[1].real            # d m1 / d tau, with m0 = 1 conserved
    return dict(m0=m0, mean=mean, var=var, drift=drift, mdot0=cd[0].real)


XEDGES = {"x>0.22": (0.0, np.log(1 / 0.22)), "0.05<x<0.22": (np.log(1 / 0.22), np.log(20.0)),
          "0.0025<x<0.05": (np.log(20.0), np.log(400.0)), "x<0.0025": (np.log(400.0), np.inf)}
ADV_EDGES = [0, 0.5, 1.5, 3, 6, 1e9]     # plan/nearsat/adv/adv_bins.py


def row(inp, tau, M=32, xi_max=None, ngl=16, bins=True, keep_profile=False):
    """All quantities at one scale. tau = 0 uses the analytic input density and inverts only Gamma F0."""
    extra = [v for lo_hi in XEDGES.values() for v in lo_hi if np.isfinite(v)] + ADV_EDGES[1:-1]
    if xi_max is None:
        xi_max = 120.0
    xi, w = grid(xi_max, extra, ngl=ngl)
    pq, pg, dq, dg, nz_p, nz_d = talbot(xi, tau, inp, M=M)
    if tau == 0:
        pq, pg = input_density(xi, inp)
        nz_p = 1e-16 * (pq + pg)
    p = pq + pg
    dp = dq + dg
    # resolved nodes: density well above its roundoff scale; the integration is truncated at the first
    # unresolved node beyond xi = 5 and the remaining tail is estimated by exponential extrapolation
    resolved = p > 1e4 * nz_p
    bad_large = np.where((~resolved) & (xi > 5))[0]
    icut = bad_large[0] if len(bad_large) else len(xi)
    small_unres = np.where((~resolved[:icut]))[0]
    use = np.arange(icut)
    neg_q = int(np.sum(pq[use] < -1e4 * nz_p[use]))
    neg_g = int(np.sum(pg[use] < -1e4 * nz_p[use]))
    negtiny = int(np.sum((pq[use] < 0) | (pg[use] < 0)))
    xu, wu, pu, du = xi[use], w[use], p[use], dp[use]
    ok = pu > 0
    integrand = np.where(ok, du * du / np.where(ok, pu, 1), 0.0)
    I = float(np.sum(wu * integrand))
    pqu, pgu, dqu, dgu = pq[use], pg[use], dq[use], dg[use]
    okj = (pqu > 0) & (pgu > 0)
    Ij = float(np.sum(np.where(okj, wu * (dqu ** 2 / np.where(okj, pqu, 1) + dgu ** 2 / np.where(okj, pgu, 1)), 0.0)))
    norm = float(np.sum(wu * pu)); mean_q = float(np.sum(wu * xu * pu))
    var_q = float(np.sum(wu * (xu - mean_q) ** 2 * pu)); drift_q = float(np.sum(wu * xu * du))
    mean_s = float(np.sum(wu * du))
    # tail of I beyond the cut: fit ln(integrand) on the last 6 resolved nodes (decay rate lam), tail = f/lam
    j = np.arange(max(0, len(xu) - 24), len(xu))
    jj = j[(integrand[j] > 0)]
    tail = 0.0; lam = np.nan
    if len(jj) >= 4:
        sl = np.polyfit(xu[jj], np.log(integrand[jj]), 1)[0]
        lam = -sl
        tail = float(integrand[jj[-1]] / lam) if lam > 0 else np.inf
    mm = mellin_moments(tau, inp)
    var, drift, mean = mm["var"], mm["drift"], mm["mean"]
    kappa = np.sqrt(I); B = abs(drift) / np.sqrt(var)
    corr2 = drift ** 2 / (var * I)
    beta = drift / var
    out = dict(tau=tau, xi_cut=float(xu[-1]), n_nodes=int(len(xu)), n_unresolved_small_xi=int(len(small_unres)),
               norm_err=norm - 1, mean_quad_minus_mellin=mean_q - mean, var_quad_minus_mellin=var_q - var,
               drift_quad_minus_mellin=drift_q - drift, mean_score=mean_s, I=I, I_tail_est=tail, tail_rate=lam,
               I_tail_rel=tail / I if I > 0 else np.nan, kappa=float(kappa), B=float(B), corr2=float(corr2),
               one_minus=float(1 - corr2), kappa_joint=float(np.sqrt(Ij)), mean=mean, var=var, drift=drift, beta=float(beta),
               neg_q_beyond_roundoff=neg_q, neg_g_beyond_roundoff=neg_g, neg_any_tiny=negtiny,
               nonpositive_total=int(np.sum(~ok)))
    if bins:
        alpha = -beta * mean
        sc = np.where(ok, du / np.where(ok, pu, 1), 0.0)
        r = sc - alpha - beta * xu
        rr = wu * r * r * pu
        D = float(np.sum(rr))
        out["deficit_from_residual"] = D / I
        sh, ms = {}, {}
        for lab, (lo, hi) in XEDGES.items():
            m = (xu >= lo) & (xu < hi)
            sh[lab] = float(np.sum(rr[m]) / D); ms[lab] = float(np.sum((wu * pu)[m]) / norm)
        out["deficit_share"] = sh; out["momentum_share"] = ms
        adv = []
        for lo, hi in zip(ADV_EDGES[:-1], ADV_EDGES[1:]):
            m = (xu >= lo) & (xu < hi)
            adv.append(float(np.sum(rr[m]) / I))
        out["adv_bins_frac_of_I"] = adv
    if keep_profile:
        out["_profile"] = (xu, wu, pu, du, pq[use], pg[use])
    return out


==> anc/plan/A25/research/nearsat/ns_regions.json <==
{
 "program": "ns_regions.py",
 "MUT": "",
 "x_bins": {
  "x>0.22": [
   0.22,
   1.0
  ],
  "0.05<x<0.22": [
   0.05000000000000001,
   0.22
  ],
  "0.0025<x<0.05": [
   0.0025000000000000005,
   0.05000000000000001
  ],
  "x<0.0025": [
   0.0,
   0.0025000000000000005
  ]
 },
 "rows": [
  {
   "input": "A",
   "Q": "Q0",
   "tau": 0.0,
   "zeta": 0.0,
   "corr2": 0.9974681928451542,
   "one_minus": 0.0025318071548458,
   "kappa": 4.00661211367387,
   "B": 4.001536914673694,
   "I": 16.052940629438194,
   "mean_xi": 2.291114776074423,
   "var_xi": 1.7494685165116346,
   "drift_tau": 5.292731871849454,
   "beta_tau": 3.0253370220133684,
   "alphas": 0.41898828738734684,
   "dtau_dlnQ2": 0.06668405703530388,
   "beta_per_lnQ2": 0.20174174652695584,
   "B_per_lnQ2": 0.2668387158469745,
   "kappa_per_lnQ2": 0.2671771507065678,
   "conversion_check": -1.0342759981796235e-10,
   "conv_corr2": -3.4372504842394846e-13,
   "deficit_from_residual": 0.0025318071552229045,
   "deficit_share": {
    "x>0.22": 0.18334642137507717,
    "0.05<x<0.22": 0.09243558134533579,
    "0.0025<x<0.05": 0.1715333623791696,
    "x<0.0025": 0.5526846349004173
   },
   "momentum_share": {
    "x>0.22": 0.3132961767221929,
    "0.05<x<0.22": 0.4485882071250398,
    "0.0025<x<0.05": 0.2204805056999595,
    "x<0.0025": 0.017635110452807957
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.2628812192049124,
    "0.05<x<0.22": 0.4619457551369041,
    "0.0025<x<0.05": 0.5468913498902637,
    "x<0.0025": 0.5578654947885899
   },
   "adv_bins_frac_of_I": [
    0.000232488260903274,
    0.0002302618192903198,
    0.00023551244338902057,
    0.0004348989789838005,
    0.0013986456526564894
   ],
   "adv_bins_momentum": [
    0.022704248216029982,
    0.2852465159260603,
    0.45476531336806836,
    0.21978115616126284,
    0.01750276632857848
   ],
   "conv_shares": 3.982841834115902e-12,
   "quad_errs": [
    0.0,
    0.0,
    8.881784197001252e-16,
    -4.717115587027365e-12,
    -1.6232582066054543e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 9.849619643840441e-44,
   "fail": []
  },
  {
   "input": "A",
   "Q": "2",
   "tau": 0.042554345978988405,
   "zeta": 0.16312499291945556,
   "corr2": 0.9951602006413371,
   "one_minus": 0.004839799358662855,
   "kappa": 3.63979761890435,
   "B": 3.630978990774221,
   "I": 13.248126706581777,
   "mean_xi": 2.5176400970019897,
   "var_xi": 2.172800776017385,
   "drift_tau": 5.3522167137421475,
   "beta_tau": 2.463280008373544,
   "alphas": 0.3559242662196108,
   "dtau_dlnQ2": 0.05664710633520677,
   "beta_per_lnQ2": 0.1395376845677252,
   "B_per_lnQ2": 0.20568445299128904,
   "kappa_per_lnQ2": 0.20618400275670712,
   "conversion_check": 4.270983566811992e-11,
   "conv_corr2": -9.950928969715278e-13,
   "deficit_from_residual": 0.004839799359796999,
   "deficit_share": {
    "x>0.22": 0.1497343385523603,
    "0.05<x<0.22": 0.02785867052366045,
    "0.0025<x<0.05": 0.17275739351773148,
    "x<0.0025": 0.649649597406248
   },
   "momentum_share": {
    "x>0.22": 0.2675116403671412,
    "0.05<x<0.22": 0.43647815992061423,
    "0.0025<x<0.05": 0.26601229101530915,
    "x<0.0025": 0.029997908697284394
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.2313137218404365,
    "0.05<x<0.22": 0.4476233449081556,
    "0.0025<x<0.05": 0.5836733237228866,
    "x<0.0025": 0.6862153360254576
   },
   "adv_bins_frac_of_I": [
    0.0006646604271530627,
    5.7273883959476e-05,
    0.0001383093251046569,
    0.0008353929510062252,
    0.003144162772573579
   ],
   "adv_bins_momentum": [
    0.01774710690040328,
    0.24496107413899476,
    0.44217489321905656,
    0.26532085789897214,
    0.029796067842922304
   ],
   "conv_shares": 1.0246581361172957e-11,
   "quad_errs": [
    3.490541189421492e-13,
    1.2474465904688259e-12,
    1.652011860642233e-12,
    -5.1167958758924215e-12,
    -1.6293554406887377e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 9.622814259708856e-43,
   "fail": []
  },
  {
   "input": "A",
   "Q": "10",
   "tau": 0.18082100362433354,
   "zeta": 0.6931471805599453,
   "corr2": 0.9851480748480195,
   "one_minus": 0.014851925151980527,
   "kappa": 2.8761384913757513,
   "B": 2.8547004979425274,
   "I": 8.272172621573182,
   "mean_xi": 3.26832401411119,
   "var_xi": 3.7052070008378486,
   "drift_tau": 5.494988511508558,
   "beta_tau": 1.48304494465923,
   "alphas": 0.20949414369367342,
   "dtau_dlnQ2": 0.03334202851765194,
   "beta_per_lnQ2": 0.04944772683778759,
   "B_per_lnQ2": 0.09518150541175494,
   "kappa_per_lnQ2": 0.09589629160016673,
   "conversion_check": 1.4160228545279097e-11,
   "conv_corr2": -8.152367669822524e-13,
   "deficit_from_residual": 0.014851925152891915,
   "deficit_share": {
    "x>0.22": 0.27960054319266103,
    "0.05<x<0.22": 0.020803692942558724,
    "0.0025<x<0.05": 0.2108018194761177,
    "x<0.0025": 0.4887939443886626
   },
   "momentum_share": {
    "x>0.22": 0.1621570076872604,
    "0.05<x<0.22": 0.36799304665280375,
    "0.0025<x<0.05": 0.3783585021787293,
    "x<0.0025": 0.09149144348165358
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.1530945975743603,
    "0.05<x<0.22": 0.3874908782110503,
    "0.0025<x<0.05": 0.602636299823479,
    "x<0.0025": 0.755601869360835
   },
   "adv_bins_frac_of_I": [
    0.0024258795917213682,
    0.001719050725592278,
    0.00031842278464236525,
    0.003130946385092176,
    0.007257625665843729
   ],
   "adv_bins_momentum": [
    0.008049597164544103,
    0.15079504672113847,
    0.37224986773934776,
    0.37787981939182824,
    0.09102566898358845
   ],
   "conv_shares": 5.226541421876618e-12,
   "quad_errs": [
    4.46975789714088e-13,
    1.887379141862766e-12,
    2.3221424783059774e-12,
    -6.95266066941258e-12,
    -1.876295535060265e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 2.8495333156002274e-40,
   "fail": []
  },
  {
   "input": "A",
   "Q": "100",
   "tau": 0.30156396867971275,
   "zeta": 1.1559952132722322,
   "corr2": 0.9814915165781671,
   "one_minus": 0.018508483421832866,
   "kappa": 2.4730174695769342,
   "B": 2.450024680855556,
   "I": 6.115815404832704,
   "mean_xi": 3.936945014564864,
   "var_xi": 5.177137928521262,
   "drift_tau": 5.574620751445805,
   "beta_tau": 1.0767765565477363,
   "alphas": 0.13187410962248644,
   "dtau_dlnQ2": 0.020988416412261197,
   "beta_per_lnQ2": 0.022599834751784606,
   "B_per_lnQ2": 0.05142213822211375,
   "kappa_per_lnQ2": 0.05190472044627718,
   "conversion_check": 1.7388979145493977e-11,
   "conv_corr2": -7.13096248716738e-13,
   "deficit_from_residual": 0.018508483422584685,
   "deficit_share": {
    "x>0.22": 0.3662850840007758,
    "0.05<x<0.22": 0.016898020315405163,
    "0.0025<x<0.05": 0.1784452815558992,
    "x<0.0025": 0.43837161412791975
   },
   "momentum_share": {
    "x>0.22": 0.10593381582349945,
    "0.05<x<0.22": 0.2992107672009131,
    "0.0025<x<0.05": 0.42812597332128666,
    "x<0.0025": 0.16672944365478534
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.11172657796937335,
    "0.05<x<0.22": 0.33315720366867624,
    "0.0025<x<0.05": 0.5784502179840718,
    "x<0.0025": 0.7373554299796057
   },
   "adv_bins_frac_of_I": [
    0.002900829749464768,
    0.0038685722790567185,
    0.00032309448852093487,
    0.0033095452922797006,
    0.008106441613262561
   ],
   "adv_bins_momentum": [
    0.004012333880146319,
    0.0995495628687848,
    0.30245559942466305,
    0.4279441274568741,
    0.16603837637001637
   ],
   "conv_shares": 3.934963466178942e-12,
   "quad_errs": [
    4.845013279464183e-13,
    2.347011474057581e-12,
    2.7755575615628914e-12,
    -8.241407556397462e-12,
    -1.930417241904823e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 2.7259510169397477e-38,
   "fail": []
  },
  {
   "input": "A",
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "zeta": 1.7104683296054206,
   "corr2": 0.9805814178844182,
   "one_minus": 0.019418582115581784,
   "kappa": 2.1452953269687822,
   "B": 2.124363917509694,
   "I": 4.602292039914094,
   "mean_xi": 4.7480312156705,
   "var_xi": 7.036590394895299,
   "drift_tau": 5.635209310949162,
   "beta_tau": 0.8008437317933456,
   "alphas": 0.07574516668358776,
   "dtau_dlnQ2": 0.012055217693012536,
   "beta_per_lnQ2": 0.009654345524853326,
   "B_per_lnQ2": 0.02560966948476029,
   "kappa_per_lnQ2": 0.02586200218241118,
   "conversion_check": -2.2373214392246155e-12,
   "conv_corr2": -4.4375614294267507e-13,
   "deficit_from_residual": 0.01941858211601392,
   "deficit_share": {
    "x>0.22": 0.4512625910872233,
    "0.05<x<0.22": 0.020556608652037844,
    "0.0025<x<0.05": 0.11150079547111064,
    "x<0.0025": 0.41668000478962824
   },
   "momentum_share": {
    "x>0.22": 0.06377746709213214,
    "0.05<x<0.22": 0.22572000670865727,
    "0.0025<x<0.05": 0.43843190459744513,
    "x<0.0025": 0.272070621602259
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.08424261064423921,
    "0.05<x<0.22": 0.27726178728652484,
    "0.0025<x<0.05": 0.537596942401729,
    "x<0.0025": 0.7049703278270897
   },
   "adv_bins_frac_of_I": [
    0.002455432441450927,
    0.006289382843525544,
    0.0004172447537216499,
    0.0021749637456141106,
    0.008081558331701688
   ],
   "adv_bins_momentum": [
    0.001709578346056203,
    0.06048506078879866,
    0.22803613377243967,
    0.4385943789887269,
    0.2711748481044722
   ],
   "conv_shares": 2.8111679650777432e-12,
   "quad_errs": [
    4.936051567483446e-13,
    2.6334490144108713e-12,
    2.8119728767705965e-12,
    -8.43947134399059e-12,
    -1.7530085602270935e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 3.3259606831519085e-36,
   "fail": []
  },
  {
   "input": "steep",
   "Q": "Q0",
   "tau": 0.0,
   "zeta": 0.0,
   "corr2": 0.9403031050467768,
   "one_minus": 0.05969689495322317,
   "kappa": 3.091567758319175,
   "B": 2.997869367863114,
   "I": 9.557791204278649,
   "mean_xi": 2.8261937543651934,
   "var_xi": 3.279419587335015,
   "drift_tau": 5.4288919452009425,
   "beta_tau": 1.655442922329031,
   "alphas": 0.41898828738734684,
   "dtau_dlnQ2": 0.06668405703530388,
   "beta_per_lnQ2": 0.11039165025127923,
   "B_per_lnQ2": 0.19991009191097428,
   "kappa_per_lnQ2": 0.20615828072426243,
   "conversion_check": -1.0342759981796235e-10,
   "conv_corr2": -7.035483307049617e-13,
   "deficit_from_residual": 0.05969689495400196,
   "deficit_share": {
    "x>0.22": 0.18439328175257502,
    "0.05<x<0.22": 0.031890307565553846,
    "0.0025<x<0.05": 0.22687719126913924,
    "x<0.0025": 0.5568392194127318
   },
   "momentum_share": {
    "x>0.22": 0.24475881351373302,
    "0.05<x<0.22": 0.3884127463664236,
    "0.0025<x<0.05": 0.3057464530702062,
    "x<0.0025": 0.061081987049636896
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.21128479982676218,
    "0.05<x<0.22": 0.4626016856736005,
    "0.0025<x<0.05": 0.5856479354366818,
    "x<0.0025": 0.6474251211720393
   },
   "adv_bins_frac_of_I": [
    0.005508773358367731,
    0.005460210806803937,
    0.0019593701748213863,
    0.013530150610387955,
    0.03323839000362096
   ],
   "adv_bins_momentum": [
    0.019498379163550256,
    0.22115044058152486,
    0.39339379600198776,
    0.30519492453966657,
    0.06076245971327035
   ],
   "conv_shares": 1.8088031072949207e-12,
   "quad_errs": [
    -2.220446049250313e-16,
    -4.440892098500626e-16,
    4.440892098500626e-16,
    -9.017675495215371e-12,
    -2.3954757806092242e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 8.608170711771821e-31,
   "fail": []
  },
  {
   "input": "steep",
   "Q": "2",
   "tau": 0.042554345978988405,
   "zeta": 0.16312499291945556,
   "corr2": 0.9481210687578334,
   "one_minus": 0.05187893124216658,
   "kappa": 2.9020540170440325,
   "B": 2.825773776862917,
   "I": 8.421917517841406,
   "mean_xi": 3.0581086415045142,
   "var_xi": 3.746883012360014,
   "drift_tau": 5.469812725697594,
   "beta_tau": 1.459830132847509,
   "alphas": 0.3559242662196108,
   "dtau_dlnQ2": 0.05664710633520677,
   "beta_per_lnQ2": 0.08269515276675186,
   "B_per_lnQ2": 0.1600719076171925,
   "kappa_per_lnQ2": 0.16439296249400726,
   "conversion_check": 4.270983566811992e-11,
   "conv_corr2": -1.3210543770014738e-12,
   "deficit_from_residual": 0.051878931243896094,
   "deficit_share": {
    "x>0.22": 0.2140517128869705,
    "0.05<x<0.22": 0.02651804526236216,
    "0.0025<x<0.05": 0.22714255764583854,
    "x<0.0025": 0.5322876842048287
   },
   "momentum_share": {
    "x>0.22": 0.2108863666561291,
    "0.05<x<0.22": 0.37041681047697833,
    "0.0025<x<0.05": 0.3387146483807161,
    "x<0.0025": 0.07998217448667225
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.18656554950925966,
    "0.05<x<0.22": 0.44201228837364004,
    "0.0025<x<0.05": 0.5941737478653649,
    "x<0.0025": 0.6837494245981913
   },
   "adv_bins_frac_of_I": [
    0.005791371890220988,
    0.005278833522552,
    0.0014209457647674697,
    0.011779434957768849,
    0.02760834510858679
   ],
   "adv_bins_momentum": [
    0.015392601196954939,
    0.1918012596540003,
    0.37499768557817775,
    0.3382230532591793,
    0.07958540031218334
   ],
   "conv_shares": 4.724221014384966e-12,
   "quad_errs": [
    4.958256027975949e-13,
    2.3354651546014793e-12,
    4.637179529254354e-12,
    -7.58593188265877e-12,
    -1.9564223318598225e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 1.3693733960105846e-30,
   "fail": []
  },
  {
   "input": "steep",
   "Q": "10",
   "tau": 0.18082100362433354,
   "zeta": 0.6931471805599453,
   "corr2": 0.9615840488373756,
   "one_minus": 0.03841595116262442,
   "kappa": 2.448091072495114,
   "B": 2.400607703351624,
   "I": 5.9931498992302785,
   "mean_xi": 3.821728258411343,
   "var_xi": 5.379729822057666,
   "drift_tau": 5.568028224161065,
   "beta_tau": 1.0350014607297469,
   "alphas": 0.20949414369367342,
   "dtau_dlnQ2": 0.03334202851765194,
   "beta_per_lnQ2": 0.034509048219462636,
   "B_per_lnQ2": 0.08004113050484478,
   "kappa_per_lnQ2": 0.08162432235294122,
   "conversion_check": 1.4160228545279097e-11,
   "conv_corr2": -3.658184866139891e-13,
   "deficit_from_residual": 0.03841595116306158,
   "deficit_share": {
    "x>0.22": 0.30901896365755877,
    "0.05<x<0.22": 0.018227324932326358,
    "0.0025<x<0.05": 0.18748622134660659,
    "x<0.0025": 0.4852674900635081
   },
   "momentum_share": {
    "x>0.22": 0.1312017411095387,
    "0.05<x<0.22": 0.30134268826624855,
    "0.0025<x<0.05": 0.4089719498385679,
    "x<0.0025": 0.15848362078603778
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.12850030114498076,
    "0.05<x<0.22": 0.37360112222692565,
    "0.0025<x<0.05": 0.5827526486013712,
    "x<0.0025": 0.7122807192272214
   },
   "adv_bins_frac_of_I": [
    0.005763920768521186,
    0.006087553123774925,
    0.0007210931697069558,
    0.007216670963876478,
    0.01862671313718203
   ],
   "adv_bins_momentum": [
    0.007101069561809786,
    0.12151874866756207,
    0.3047738978958538,
    0.40877040628891237,
    0.15783587758625495
   ],
   "conv_shares": 2.206401727988805e-12,
   "quad_errs": [
    3.927969061123804e-13,
    1.766586876783549e-12,
    2.62456723021387e-12,
    -5.976552586162143e-12,
    -1.5879235864479588e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 6.392609747203274e-30,
   "fail": []
  },
  {
   "input": "steep",
   "Q": "100",
   "tau": 0.30156396867971275,
   "zeta": 1.1559952132722322,
   "corr2": 0.967632677200002,
   "one_minus": 0.03236732279999799,
   "kappa": 2.175648215354749,
   "B": 2.1401486419462463,
   "I": 4.733445156976304,
   "mean_xi": 4.497564260470069,
   "var_xi": 6.9026961194422825,
   "drift_tau": 5.622808791903129,
   "beta_tau": 0.8145815337380715,
   "alphas": 0.13187410962248644,
   "dtau_dlnQ2": 0.020988416412261197,
   "beta_per_lnQ2": 0.01709677643183304,
   "B_per_lnQ2": 0.04491833088130311,
   "kappa_per_lnQ2": 0.0456634107104584,
   "conversion_check": 1.7388979145493977e-11,
   "conv_corr2": -1.9662049766111522e-13,
   "deficit_from_residual": 0.03236732280016421,
   "deficit_share": {
    "x>0.22": 0.3855457768038873,
    "0.05<x<0.22": 0.01637075960112663,
    "0.0025<x<0.05": 0.1270318816830353,
    "x<0.0025": 0.47105158191195096
   },
   "momentum_share": {
    "x>0.22": 0.08712269203945071,
    "0.05<x<0.22": 0.24238518668888298,
    "0.0025<x<0.05": 0.4285426459437272,
    "x<0.0025": 0.24194947532833713
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.09925278788328055,
    "0.05<x<0.22": 0.3197768837458255,
    "0.0025<x<0.05": 0.5536488845464402,
    "x<0.0025": 0.6997617118617542
   },
   "adv_bins_frac_of_I": [
    0.004821041933417477,
    0.007641758971593138,
    0.0005461620555591441,
    0.004128658380435612,
    0.015229701459158845
   ],
   "adv_bins_momentum": [
    0.003560251734531808,
    0.0816812192195183,
    0.24501763835960094,
    0.4286203343921807,
    0.24112055629456633
   ],
   "conv_shares": 1.8411383528871283e-12,
   "quad_errs": [
    3.9812597663058114e-13,
    1.943334382303874e-12,
    2.20001794559721e-12,
    -6.683542608243442e-12,
    -1.5780673158326134e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 2.4129641738293976e-29,
   "fail": []
  },
  {
   "input": "steep",
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "zeta": 1.7104683296054206,
   "corr2": 0.9725156371025889,
   "one_minus": 0.027484362897411074,
   "kappa": 1.936627476643558,
   "B": 1.909828569822397,
   "I": 3.750525983290795,
   "mean_xi": 5.314140029047487,
   "var_xi": 8.796961262228983,
   "drift_tau": 5.664488841225906,
   "beta_tau": 0.64391426452532,
   "alphas": 0.07574516668358776,
   "dtau_dlnQ2": 0.012055217693012536,
   "beta_per_lnQ2": 0.007762526634488792,
   "B_per_lnQ2": 0.023023399165543787,
   "kappa_per_lnQ2": 0.023346465821207644,
   "conversion_check": -2.2373214392246155e-12,
   "conv_corr2": -2.6201263381153694e-14,
   "deficit_from_residual": 0.027484362897373847,
   "deficit_share": {
    "x>0.22": 0.4575368984616076,
    "0.05<x<0.22": 0.019404937438577807,
    "0.0025<x<0.05": 0.06508110059100339,
    "x<0.0025": 0.4579770635088112
   },
   "momentum_share": {
    "x>0.22": 0.05312207775573988,
    "0.05<x<0.22": 0.18244379248641907,
    "0.0025<x<0.05": 0.41503809031522054,
    "x<0.0025": 0.34939603944303044
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.07972772960146432,
    "0.05<x<0.22": 0.26789068769600966,
    "0.0025<x<0.05": 0.5131180061175619,
    "x<0.0025": 0.674979011434615
   },
   "adv_bins_frac_of_I": [
    0.0033314487288700623,
    0.009218859784619388,
    0.0005583124540706016,
    0.0018009363867449778,
    0.01257480554306882
   ],
   "adv_bins_momentum": [
    0.0015222324842258197,
    0.05032219877009553,
    0.1843358589360996,
    0.4153906242564064,
    0.3484290855535827
   ],
   "conv_shares": 1.4073603393782719e-12,
   "quad_errs": [
    4.1011638529653283e-13,
    2.1884716261411086e-12,
    2.33946195749013e-12,
    -7.2093442327059165e-12,
    -1.518849288385056e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 1.140458264123732e-28,
   "fail": []
  },
  {
   "input": "valence",
   "Q": "Q0",
   "tau": 0.0,
   "zeta": 0.0,
   "corr2": 0.6768264898686254,
   "one_minus": 0.32317351013137463,
   "kappa": 6.874448214513059,
   "B": 5.655571779187917,
   "I": 47.258038254021784,
   "mean_xi": 1.5822295776238204,
   "var_xi": 0.7048312257282401,
   "drift_tau": 4.748091578443497,
   "beta_tau": 6.736494362232195,
   "alphas": 0.41898828738734684,
   "dtau_dlnQ2": 0.06668405703530388,
   "beta_per_lnQ2": 0.4492167742690947,
   "B_per_lnQ2": 0.3771364710906221,
   "kappa_per_lnQ2": 0.45841609682283174,
   "conversion_check": -1.0342759981796235e-10,
   "conv_corr2": -6.290523657526137e-13,
   "deficit_from_residual": 0.32317351013207446,
   "deficit_share": {
    "x>0.22": 0.05296032721083496,
    "0.05<x<0.22": 0.07225936894570582,
    "0.0025<x<0.05": 0.1837251732476405,
    "x<0.0025": 0.6910551305958186
   },
   "momentum_share": {
    "x>0.22": 0.5426850691106764,
    "0.05<x<0.22": 0.39288851482302956,
    "0.0025<x<0.05": 0.06378419525001743,
    "x<0.0025": 0.000642220816276546
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.20818795652370908,
    "0.05<x<0.22": 0.3898576678654987,
    "0.0025<x<0.05": 0.5238335144179358,
    "x<0.0025": 0.6798364871909114
   },
   "adv_bins_frac_of_I": [
    0.005773926449780672,
    0.011282280685216866,
    0.02344165310823381,
    0.059768309731663034,
    0.2229073401571801
   ],
   "adv_bins_momentum": [
    0.05168680271122236,
    0.4839873337480815,
    0.40030239503450793,
    0.06338972835932839,
    0.0006337401468598254
   ],
   "conv_shares": 3.385763891472493e-13,
   "quad_errs": [
    0.0,
    0.0,
    -4.440892098500626e-16,
    -6.504130567464017e-12,
    -2.5585792820307914e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 9.11284705243925e-26,
   "fail": []
  },
  {
   "input": "valence",
   "Q": "2",
   "tau": 0.042554345978988405,
   "zeta": 0.16312499291945556,
   "corr2": 0.9821389335810558,
   "one_minus": 0.01786106641894425,
   "kappa": 4.733710607961701,
   "B": 4.691245576144389,
   "I": 22.408016119929137,
   "mean_xi": 1.7871966337043703,
   "var_xi": 1.0829027145501264,
   "drift_tau": 4.881832665920358,
   "beta_tau": 4.508099019724439,
   "alphas": 0.3559242662196108,
   "dtau_dlnQ2": 0.05664710633520677,
   "beta_per_lnQ2": 0.25537076453997165,
   "B_per_lnQ2": 0.2657454869964196,
   "kappa_per_lnQ2": 0.2681510081693027,
   "conversion_check": 4.270983566811992e-11,
   "conv_corr2": -5.0384141303538854e-12,
   "deficit_from_residual": 0.017861066423829213,
   "deficit_share": {
    "x>0.22": 0.2449269516468595,
    "0.05<x<0.22": 0.319426000567167,
    "0.0025<x<0.05": 0.32913873480737355,
    "x<0.0025": 0.1065083129785996
   },
   "momentum_share": {
    "x>0.22": 0.4737225378163596,
    "0.05<x<0.22": 0.41387933947339206,
    "0.0025<x<0.05": 0.10706599702428357,
    "x<0.0025": 0.005332125686674551
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.18861752487912933,
    "0.05<x<0.22": 0.40287501746055665,
    "0.0025<x<0.05": 0.6409445789296478,
    "x<0.0025": 0.8907589033208423
   },
   "adv_bins_frac_of_I": [
    0.0008555644782211685,
    0.003504799908307173,
    0.005724332756619001,
    0.0058922303608529,
    0.0018841389198289656
   ],
   "adv_bins_momentum": [
    0.04057227371713876,
    0.42652216815862776,
    0.4210321107460072,
    0.10658409258137397,
    0.005289354797562188
   ],
   "conv_shares": 1.6441681349732562e-11,
   "quad_errs": [
    7.098766019453251e-13,
    2.327471548824178e-12,
    3.838929174548866e-12,
    -9.257483668534405e-12,
    -3.228398227461806e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 8.694146734546048e-47,
   "fail": []
  },
  {
   "input": "valence",
   "Q": "10",
   "tau": 0.18082100362433354,
   "zeta": 0.6931471805599453,
   "corr2": 0.9773604014987681,
   "one_minus": 0.022639598501231872,
   "kappa": 3.3126829102606785,
   "B": 3.2749693276365535,
   "I": 10.973868063933159,
   "mean_xi": 2.4861377516230583,
   "var_xi": 2.523856980909269,
   "drift_tau": 5.202829660898533,
   "beta_tau": 2.061459781696549,
   "alphas": 0.20949414369367342,
   "dtau_dlnQ2": 0.03334202851765194,
   "beta_per_lnQ2": 0.06873325082931887,
   "B_per_lnQ2": 0.10919412071649337,
   "kappa_per_lnQ2": 0.11045156806384976,
   "conversion_check": 1.4160228545279097e-11,
   "conv_corr2": -2.8520519279595646e-12,
   "deficit_from_residual": 0.022639598504545947,
   "deficit_share": {
    "x>0.22": 0.25951336048475054,
    "0.05<x<0.22": 0.03555159889114429,
    "0.0025<x<0.05": 0.18890557293824675,
    "x<0.0025": 0.5160294676858583
   },
   "momentum_share": {
    "x>0.22": 0.3027027354837014,
    "0.05<x<0.22": 0.4163118529652573,
    "0.0025<x<0.05": 0.2422316497608612,
    "x<0.0025": 0.03875376179106149
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.13689292755858432,
    "0.05<x<0.22": 0.38761600919621747,
    "0.0025<x<0.05": 0.6814704255686523,
    "x<0.0025": 0.8337574110489038
   },
   "adv_bins_frac_of_I": [
    0.0037179002901693656,
    0.00215534920175718,
    0.00081514557304675,
    0.004268732140334913,
    0.011682471299237735
   ],
   "adv_bins_momentum": [
    0.018565511681922716,
    0.278991777043753,
    0.42223644877071564,
    0.2416761835832526,
    0.03853007892123739
   ],
   "conv_shares": 1.4647505430787078e-11,
   "quad_errs": [
    8.812950369474493e-13,
    3.453681785003937e-12,
    5.112799073003771e-12,
    -1.3102408047416247e-11,
    -3.841949887620959e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 2.793728935085779e-42,
   "fail": []
  },
  {
   "input": "valence",
   "Q": "100",
   "tau": 0.30156396867971275,
   "zeta": 1.1559952132722322,
   "corr2": 0.9662540420535035,
   "one_minus": 0.033745957946496485,
   "kappa": 2.750680943373847,
   "B": 2.7038704563360065,
   "I": 7.566245652240038,
   "mean_xi": 3.1258987456565217,
   "var_xi": 3.9618170576859324,
   "drift_tau": 5.381868589616507,
   "beta_tau": 1.3584344030160787,
   "alphas": 0.13187410962248644,
   "dtau_dlnQ2": 0.020988416412261197,
   "beta_per_lnQ2": 0.028511386919242904,
   "B_per_lnQ2": 0.05674995906239081,
   "kappa_per_lnQ2": 0.05773243705680177,
   "conversion_check": 1.7388979145493977e-11,
   "conv_corr2": -2.4769075679387242e-12,
   "deficit_from_residual": 0.033745957949228154,
   "deficit_share": {
    "x>0.22": 0.40250824921885386,
    "0.05<x<0.22": 0.029283692651039653,
    "0.0025<x<0.05": 0.19191204917209523,
    "x<0.0025": 0.37629600895801096
   },
   "momentum_share": {
    "x>0.22": 0.20369843754674688,
    "0.05<x<0.22": 0.3738324721874922,
    "0.0025<x<0.05": 0.33158953907394517,
    "x<0.0025": 0.0908795511927783
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.10693737679801615,
    "0.05<x<0.22": 0.3499128156928187,
    "0.0025<x<0.05": 0.6500326372531358,
    "x<0.0025": 0.7867955166003989
   },
   "adv_bins_frac_of_I": [
    0.0057891540794297895,
    0.007786371258407376,
    0.0010049380136014365,
    0.006468617212392492,
    0.012696877385397057
   ],
   "adv_bins_momentum": [
    0.009300276905606008,
    0.19045912551709093,
    0.37861769555522773,
    0.33117260001881776,
    0.09045030200422012
   ],
   "conv_shares": 8.266332063300297e-12,
   "quad_errs": [
    9.625633623500107e-13,
    4.4142467459096224e-12,
    6.2025939939758246e-12,
    -1.5511147921642987e-11,
    -3.876087723206814e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 9.613695540815768e-40,
   "fail": []
  },
  {
   "input": "valence",
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "zeta": 1.7104683296054206,
   "corr2": 0.9633204912253744,
   "one_minus": 0.03667950877462556,
   "kappa": 2.3324465738249036,
   "B": 2.2892704581765884,
   "I": 5.440307019747532,
   "mean_xi": 3.9150266768750352,
   "var_xi": 5.810099078995998,
   "drift_tau": 5.518091189842182,
   "beta_tau": 0.9497413236532489,
   "alphas": 0.07574516668358776,
   "dtau_dlnQ2": 0.012055217693012536,
   "beta_per_lnQ2": 0.011449338408689792,
   "B_per_lnQ2": 0.027597653731501325,
   "kappa_per_lnQ2": 0.028118151204780447,
   "conversion_check": -2.2373214392246155e-12,
   "conv_corr2": -1.6907586442016509e-12,
   "deficit_from_residual": 0.036679508776376435,
   "deficit_share": {
    "x>0.22": 0.5115361593785676,
    "0.05<x<0.22": 0.02019772629295219,
    "0.0025<x<0.05": 0.1636827319869655,
    "x<0.0025": 0.3045833823415149
   },
   "momentum_share": {
    "x>0.22": 0.12566385045706083,
    "0.05<x<0.22": 0.3065830255564509,
    "0.0025<x<0.05": 0.3918159502779863,
    "x<0.0025": 0.17593717370943537
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.08505765192084372,
    "0.05<x<0.22": 0.3022815855831796,
    "0.0025<x<0.05": 0.6020148194332441,
    "x<0.0025": 0.7412366900627244
   },
   "adv_bins_frac_of_I": [
    0.0052751748138104675,
    0.013462377371407378,
    0.0007714693463557159,
    0.006006531167706508,
    0.011163956077096368
   ],
   "adv_bins_momentum": [
    0.003981546144765778,
    0.1189055445780245,
    0.3101667971800949,
    0.3916767592500836,
    0.17526935284796463
   ],
   "conv_shares": 5.5574156387905305e-12,
   "quad_errs": [
    9.336975637097567e-13,
    4.74909001013657e-12,
    5.923261880980135e-12,
    -1.5766055128096923e-11,
    -3.4649577718567494e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 2.317086158545279e-37,
   "fail": []
  },
  {
   "input": "hardq_steepg",
   "Q": "Q0",
   "tau": 0.0,
   "zeta": 0.0,
   "corr2": 0.9180387924251097,
   "one_minus": 0.08196120757489034,
   "kappa": 2.8908794753589016,
   "B": 2.7698771158528075,
   "I": 8.357184141051357,
   "mean_xi": 2.4784875817883956,
   "var_xi": 3.841504894805386,
   "drift_tau": 5.428891945200943,
   "beta_tau": 1.413220103543816,
   "alphas": 0.41898828738734684,
   "dtau_dlnQ2": 0.06668405703530388,
   "beta_per_lnQ2": 0.09423924998815388,
   "B_per_lnQ2": 0.1847066435743116,
   "kappa_per_lnQ2": 0.19277557181702235,
   "conversion_check": -1.0342759981796235e-10,
   "conv_corr2": -1.871169885703239e-12,
   "deficit_from_residual": 0.08196120757674842,
   "deficit_share": {
    "x>0.22": 0.5204108137269184,
    "0.05<x<0.22": 0.031147130530974617,
    "0.0025<x<0.05": 0.08213168336794562,
    "x<0.0025": 0.3663103723741614
   },
   "momentum_share": {
    "x>0.22": 0.40185718177638036,
    "0.05<x<0.22": 0.3050021399653019,
    "0.0025<x<0.05": 0.23158293079001308,
    "x<0.0025": 0.06155774746830529
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.047582831920174255,
    "0.05<x<0.22": 0.4923365259744902,
    "0.0025<x<0.05": 0.9464914296115142,
    "x<0.0025": 0.999444368118434
   },
   "adv_bins_frac_of_I": [
    0.03224037189179356,
    0.01028259309839367,
    0.0026833906375061944,
    0.006745379847369543,
    0.030009472101685475
   ],
   "adv_bins_momentum": [
    0.050976746256665,
    0.346517190565999,
    0.30996670029155615,
    0.23126665769026286,
    0.06127270519551767
   ],
   "conv_shares": 2.5062868447278674e-12,
   "quad_errs": [
    4.440892098500626e-16,
    2.6645352591003757e-15,
    7.993605777301127e-15,
    -2.0892620966606046e-11,
    -6.2149834222343545e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 3.1340079957837767e-28,
   "fail": []
  },
  {
   "input": "hardq_steepg",
   "Q": "2",
   "tau": 0.042554345978988405,
   "zeta": 0.16312499291945556,
   "corr2": 0.9135191692955338,
   "one_minus": 0.08648083070446622,
   "kappa": 2.709717572487931,
   "B": 2.5898991926563464,
   "I": 7.342569322649887,
   "mean_xi": 2.710402468927716,
   "var_xi": 4.460455326923891,
   "drift_tau": 5.469812725697594,
   "beta_tau": 1.2262902158622886,
   "alphas": 0.3559242662196108,
   "dtau_dlnQ2": 0.05664710633520677,
   "beta_per_lnQ2": 0.06946579225577472,
   "B_per_lnQ2": 0.14671029496387022,
   "kappa_per_lnQ2": 0.1534976594671022,
   "conversion_check": 4.270983566811992e-11,
   "conv_corr2": -2.7789992529392293e-12,
   "deficit_from_residual": 0.08648083070776486,
   "deficit_share": {
    "x>0.22": 0.5694617131278437,
    "0.05<x<0.22": 0.05686505547601755,
    "0.0025<x<0.05": 0.060760046386980175,
    "x<0.0025": 0.31291318500915877
   },
   "momentum_share": {
    "x>0.22": 0.36152941507578795,
    "0.05<x<0.22": 0.3008600651992628,
    "0.0025<x<0.05": 0.25716073787235716,
    "x<0.0025": 0.0804497818539238
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.056235318615406,
    "0.05<x<0.22": 0.4593166246586834,
    "0.0025<x<0.05": 0.8800635416329748,
    "x<0.0025": 0.9220346887338995
   },
   "adv_bins_frac_of_I": [
    0.034984004343821117,
    0.014115775027330774,
    0.005066025701032443,
    0.005265339929141269,
    0.027049685706439265
   ],
   "adv_bins_momentum": [
    0.04090984909226484,
    0.31642337858744435,
    0.30567245767246365,
    0.2568976126442597,
    0.08009670200489914
   ],
   "conv_shares": 5.137446024150449e-12,
   "quad_errs": [
    1.3316014957354128e-12,
    5.430322858046566e-12,
    9.850786852894089e-12,
    -1.8211210317531368e-11,
    -5.304191980622997e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 4.6418841349631535e-28,
   "fail": []
  },
  {
   "input": "hardq_steepg",
   "Q": "10",
   "tau": 0.18082100362433354,
   "zeta": 0.6931471805599453,
   "corr2": 0.9069607274287684,
   "one_minus": 0.09303927257123157,
   "kappa": 2.3008877576890727,
   "B": 2.1912386235049564,
   "I": 5.294084473483449,
   "mean_xi": 3.4740220858345454,
   "var_xi": 6.456891778164321,
   "drift_tau": 5.568028224161065,
   "beta_tau": 0.8623387870601793,
   "alphas": 0.20949414369367342,
   "dtau_dlnQ2": 0.03334202851765194,
   "beta_per_lnQ2": 0.028752124430037877,
   "B_per_lnQ2": 0.07306034067388263,
   "kappa_per_lnQ2": 0.07671626523278528,
   "conversion_check": 1.4160228545279097e-11,
   "conv_corr2": -8.881784197001252e-13,
   "deficit_from_residual": 0.09303927257212828,
   "deficit_share": {
    "x>0.22": 0.6388062134268448,
    "0.05<x<0.22": 0.11343016726033146,
    "0.0025<x<0.05": 0.040607213026156934,
    "x<0.0025": 0.2071564062866667
   },
   "momentum_share": {
    "x>0.22": 0.2500621056579519,
    "0.05<x<0.22": 0.28013355323312905,
    "0.0025<x<0.05": 0.3161955150336725,
    "x<0.0025": 0.15360882607611576
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.07251914362942574,
    "0.05<x<0.22": 0.3823333060165494,
    "0.0025<x<0.05": 0.7389398096211104,
    "x<0.0025": 0.7927123477471787
   },
   "adv_bins_frac_of_I": [
    0.031937855303170934,
    0.02743221675446399,
    0.010626164877398475,
    0.003777529187085921,
    0.019265506450008955
   ],
   "adv_bins_momentum": [
    0.01944798234263858,
    0.22704502274110927,
    0.2843285023719989,
    0.3161310869328907,
    0.15304740561223176
   ],
   "conv_shares": 1.8387236178085686e-12,
   "quad_errs": [
    8.693046282814976e-13,
    3.709921259087423e-12,
    5.9685589803848416e-12,
    -1.2469136834170058e-11,
    -3.538332994614649e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 1.671637771716118e-27,
   "fail": []
  },
  {
   "input": "hardq_steepg",
   "Q": "100",
   "tau": 0.30156396867971275,
   "zeta": 1.1559952132722322,
   "corr2": 0.911203233197587,
   "one_minus": 0.088796766802413,
   "kappa": 2.0592003836456274,
   "B": 1.9656502072895825,
   "I": 4.2403062200063,
   "mean_xi": 4.1498580878932705,
   "var_xi": 8.18265343168365,
   "drift_tau": 5.622808791903131,
   "beta_tau": 0.6871620359883909,
   "alphas": 0.13187410962248644,
   "dtau_dlnQ2": 0.020988416412261197,
   "beta_per_lnQ2": 0.014422442954021562,
   "B_per_lnQ2": 0.041255885071441296,
   "kappa_per_lnQ2": 0.04321935512824244,
   "conversion_check": 1.7388979145493977e-11,
   "conv_corr2": -4.823919041996305e-13,
   "deficit_from_residual": 0.08879676680265686,
   "deficit_share": {
    "x>0.22": 0.6766900801606666,
    "0.05<x<0.22": 0.10893788487438258,
    "0.0025<x<0.05": 0.047597133713828677,
    "x<0.0025": 0.16677490125112202
   },
   "momentum_share": {
    "x>0.22": 0.17622501635932641,
    "0.05<x<0.22": 0.25397176022368195,
    "0.0025<x<0.05": 0.34191522112832295,
    "x<0.0025": 0.22788800228954362
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.07656313145090964,
    "0.05<x<0.22": 0.3376564829375455,
    "0.0025<x<0.05": 0.6604890221399589,
    "x<0.0025": 0.735653849822377
   },
   "adv_bins_frac_of_I": [
    0.023854733487083522,
    0.03623076133609802,
    0.009693526258188702,
    0.004215515240443557,
    0.014802230480843032
   ],
   "adv_bins_momentum": [
    0.009877897525147915,
    0.1633966221896255,
    0.2575261323186042,
    0.34201952493424376,
    0.2271798230332535
   ],
   "conv_shares": 2.4131807663252403e-12,
   "quad_errs": [
    8.748557434046234e-13,
    4.0101255649460654e-12,
    4.813927034774679e-12,
    -1.3247181129827368e-11,
    -3.409611654327943e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 5.038016430622699e-27,
   "fail": []
  },
  {
   "input": "hardq_steepg",
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "zeta": 1.7104683296054206,
   "corr2": 0.9220796569040808,
   "one_minus": 0.07792034309591922,
   "kappa": 1.8442206085511623,
   "B": 1.7709124498749558,
   "I": 3.4011496530048198,
   "mean_xi": 4.966433856470688,
   "var_xi": 10.231216362801508,
   "drift_tau": 5.664488841225915,
   "beta_tau": 0.5536476446555048,
   "alphas": 0.07574516668358776,
   "dtau_dlnQ2": 0.012055217693012536,
   "beta_per_lnQ2": 0.006674342881545759,
   "B_per_lnQ2": 0.021348735098508743,
   "kappa_per_lnQ2": 0.022232480910024322,
   "conversion_check": -2.2373214392246155e-12,
   "conv_corr2": -9.703349235223868e-14,
   "deficit_from_residual": 0.07792034309572834,
   "deficit_share": {
    "x>0.22": 0.7130553975981319,
    "0.05<x<0.22": 0.07781623036441804,
    "0.0025<x<0.05": 0.06302024638209257,
    "x<0.0025": 0.14610812565535763
   },
   "momentum_share": {
    "x>0.22": 0.11259529602473178,
    "0.05<x<0.22": 0.21630498456399158,
    "0.0025<x<0.05": 0.34832939140698416,
    "x<0.0025": 0.32277032800513494
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.07498472390010166,
    "0.05<x<0.22": 0.29742899373729575,
    "0.0025<x<0.05": 0.5920915811192352,
    "x<0.0025": 0.6905455236206475
   },
   "adv_bins_frac_of_I": [
    0.014794972603449783,
    0.04073593156454389,
    0.006115499028176507,
    0.004895039882763754,
    0.011378900016794417
   ],
   "adv_bins_momentum": [
    0.0042666759440242695,
    0.10610361639957196,
    0.2190847608057103,
    0.34860141392395705,
    0.321943532927579
   ],
   "conv_shares": 2.7047253325918064e-12,
   "quad_errs": [
    8.426592756904938e-13,
    4.169997680492088e-12,
    4.444444812179427e-12,
    -1.3593570713510417e-11,
    -3.1028284393328116e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 1.8338666836824422e-26,
   "fail": []
  },
  {
   "input": "softq_hardg",
   "Q": "Q0",
   "tau": 0.0,
   "zeta": 0.0,
   "corr2": 0.6598312181202803,
   "one_minus": 0.34016878187971966,
   "kappa": 5.868569959683433,
   "B": 4.767039118598523,
   "I": 34.44011337169881,
   "mean_xi": 2.0124327335443497,
   "var_xi": 1.8957513979607477,
   "drift_tau": 6.563559223130021,
   "beta_tau": 3.4622468063008767,
   "alphas": 0.41898828738734684,
   "dtau_dlnQ2": 0.06668405703530388,
   "beta_per_lnQ2": 0.23087666350166636,
   "B_per_lnQ2": 0.3178855084741486,
   "kappa_per_lnQ2": 0.39134005390720106,
   "conversion_check": -1.0342759981796235e-10,
   "conv_corr2": -1.1483036743697994e-12,
   "deficit_from_residual": 0.3401687818814035,
   "deficit_share": {
    "x>0.22": 0.3574291020283959,
    "0.05<x<0.22": 0.26315476439820445,
    "0.0025<x<0.05": 0.0988447436954229,
    "x<0.0025": 0.2805713898779769
   },
   "momentum_share": {
    "x>0.22": 0.44854798426456405,
    "0.05<x<0.22": 0.37944009032316584,
    "0.0025<x<0.05": 0.15102125756203993,
    "x<0.0025": 0.020990667850229523
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.9461967213872716,
    "0.05<x<0.22": 0.6658328802349944,
    "0.0025<x<0.05": 0.15147861518285463,
    "x<0.0025": 0.0031056052763117166
   },
   "adv_bins_frac_of_I": [
    0.05162500945879028,
    0.06983156741466091,
    0.08985930705811346,
    0.03354925649340635,
    0.09530364145643253
   ],
   "adv_bins_momentum": [
    0.031085589710717267,
    0.4112812789224456,
    0.3861607512030102,
    0.15060619410238305,
    0.020866186061443196
   ],
   "conv_shares": 1.2499445922742325e-12,
   "quad_errs": [
    -6.661338147750939e-16,
    -2.220446049250313e-15,
    -3.9968028886505635e-15,
    -2.0887291896087845e-11,
    -6.213725772858494e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 6.108111500489709e-37,
   "fail": []
  },
  {
   "input": "softq_hardg",
   "Q": "2",
   "tau": 0.042554345978988405,
   "zeta": 0.16312499291945556,
   "corr2": 0.721002518480777,
   "one_minus": 0.278997481519223,
   "kappa": 5.120434867388638,
   "B": 4.3478568526747665,
   "I": 26.218853231169298,
   "mean_xi": 2.2892606724482887,
   "var_xi": 2.2005906323273194,
   "drift_tau": 6.44977949199299,
   "beta_tau": 2.930931086065643,
   "alphas": 0.3559242662196108,
   "dtau_dlnQ2": 0.05664710633520677,
   "beta_per_lnQ2": 0.16602876489352353,
   "B_per_lnQ2": 0.24629350946372494,
   "kappa_per_lnQ2": 0.2900578184154645,
   "conversion_check": 4.270983566811992e-11,
   "conv_corr2": -1.3115064589896974e-12,
   "deficit_from_residual": 0.2789974815217849,
   "deficit_share": {
    "x>0.22": 0.4221028339743912,
    "0.05<x<0.22": 0.22160875489250897,
    "0.0025<x<0.05": 0.0930161392604053,
    "x<0.0025": 0.2632722718726946
   },
   "momentum_share": {
    "x>0.22": 0.3528149108764417,
    "0.05<x<0.22": 0.4156986970737667,
    "0.0025<x<0.05": 0.20234234920844674,
    "x<0.0025": 0.029144042841900992
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.9002987600675278,
    "0.05<x<0.22": 0.6646319554338724,
    "0.0025<x<0.05": 0.35888865042854357,
    "x<0.0025": 0.28778433475482035
   },
   "adv_bins_frac_of_I": [
    0.04116155384974589,
    0.07658061934284957,
    0.06202536524224223,
    0.02585471595690585,
    0.07337522713004134
   ],
   "adv_bins_momentum": [
    0.017831757865468603,
    0.329175386547712,
    0.4221961299745811,
    0.2018246770401148,
    0.028972048572679668
   ],
   "conv_shares": 2.4793500585928996e-12,
   "quad_errs": [
    5.562217353372034e-13,
    2.327471548824178e-12,
    4.348077453641963e-12,
    -1.476241351383578e-11,
    -4.22640279204826e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 2.1710594149114985e-36,
   "fail": []
  },
  {
   "input": "softq_hardg",
   "Q": "10",
   "tau": 0.18082100362433354,
   "zeta": 0.6931471805599453,
   "corr2": 0.8227418323031174,
   "one_minus": 0.17725816769688263,
   "kappa": 3.704498307703872,
   "B": 3.3601695391825217,
   "I": 13.723307711780851,
   "mean_xi": 3.1606777876686833,
   "var_xi": 3.3790108044671907,
   "drift_tau": 6.176692496265286,
   "beta_tau": 1.8279587884417077,
   "alphas": 0.20949414369367342,
   "dtau_dlnQ2": 0.03334202851765194,
   "beta_per_lnQ2": 0.0609478540533159,
   "B_per_lnQ2": 0.11203486859956902,
   "kappa_per_lnQ2": 0.12351548821905585,
   "conversion_check": 1.4160228545279097e-11,
   "conv_corr2": -8.26561041833429e-13,
   "deficit_from_residual": 0.1772581676980169,
   "deficit_share": {
    "x>0.22": 0.5312990272975948,
    "0.05<x<0.22": 0.10354654123640483,
    "0.0025<x<0.05": 0.13948331410319129,
    "x<0.0025": 0.22567111736280918
   },
   "momentum_share": {
    "x>0.22": 0.15410062347705505,
    "0.05<x<0.22": 0.41035522035320104,
    "0.0025<x<0.05": 0.35655640695931523,
    "x<0.0025": 0.07898774921077663
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.7366431781532009,
    "0.05<x<0.22": 0.6049200255768289,
    "0.0025<x<0.05": 0.5652042284032404,
    "x<0.0025": 0.6518178517655983
   },
   "adv_bins_frac_of_I": [
    0.014157518316399048,
    0.07982667146054528,
    0.018652474138150636,
    0.02462239515641411,
    0.03999910862650783
   ],
   "adv_bins_momentum": [
    0.0028641173635528,
    0.14742997025117188,
    0.4151328644318147,
    0.35598966778328633,
    0.07858338017052226
   ],
   "conv_shares": 1.480426892186415e-12,
   "quad_errs": [
    3.4794389591752406e-13,
    1.6622259124687844e-12,
    2.381650432425886e-12,
    -9.639400389005459e-12,
    -2.390852135553995e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 4.521000760977495e-35,
   "fail": []
  },
  {
   "input": "softq_hardg",
   "Q": "100",
   "tau": 0.30156396867971275,
   "zeta": 1.1559952132722322,
   "corr2": 0.8747413216402601,
   "one_minus": 0.12525867835973992,
   "kappa": 3.0046815625112484,
   "B": 2.8102067545934357,
   "I": 9.028111292095037,
   "mean_xi": 3.8966388031028485,
   "var_xi": 4.5956565340765465,
   "drift_tau": 6.024375795714172,
   "beta_tau": 1.3108846910215655,
   "alphas": 0.13187410962248644,
   "dtau_dlnQ2": 0.020988416412261197,
   "beta_per_lnQ2": 0.027513393763618974,
   "B_per_lnQ2": 0.05898178956995614,
   "kappa_per_lnQ2": 0.06306350782022971,
   "conversion_check": 1.7388979145493977e-11,
   "conv_corr2": -7.254197242900773e-13,
   "deficit_from_residual": 0.1252586783606453,
   "deficit_share": {
    "x>0.22": 0.49430234550513164,
    "0.05<x<0.22": 0.08539605541273769,
    "0.0025<x<0.05": 0.19020124104471933,
    "x<0.0025": 0.23010035803741138
   },
   "momentum_share": {
    "x>0.22": 0.07352181284750277,
    "0.05<x<0.22": 0.3332104954732931,
    "0.0025<x<0.05": 0.443569565131032,
    "x<0.0025": 0.14969812654845463
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.5735587726777475,
    "0.05<x<0.22": 0.527175376722245,
    "0.0025<x<0.05": 0.5815408994234398,
    "x<0.0025": 0.7042106314922308
   },
   "adv_bins_frac_of_I": [
    0.003948467818111392,
    0.05748576432552928,
    0.01121911811685868,
    0.023790279140801195,
    0.02881504895934473
   ],
   "adv_bins_momentum": [
    0.0006182356668925314,
    0.0706216340620594,
    0.3364760629488355,
    0.44323429334148173,
    0.14904977398101343
   ],
   "conv_shares": 1.2279066652354231e-12,
   "quad_errs": [
    2.824407374646398e-13,
    1.6151524562246777e-12,
    2.3527846337856317e-12,
    -7.824851877558103e-12,
    -1.6033436145502144e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 4.013731879635707e-34,
   "fail": []
  },
  {
   "input": "softq_hardg",
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "zeta": 1.7104683296054206,
   "corr2": 0.9184190843710712,
   "one_minus": 0.08158091562892877,
   "kappa": 2.472475917109198,
   "B": 2.369477122436733,
   "I": 6.11313716068497,
   "mean_xi": 4.758960967278441,
   "var_xi": 6.21794998037624,
   "drift_tau": 5.90848492686546,
   "beta_tau": 0.9502303726328698,
   "alphas": 0.07574516668358776,
   "dtau_dlnQ2": 0.012055217693012536,
   "beta_per_lnQ2": 0.011455234000601668,
   "B_per_lnQ2": 0.028564562529587736,
   "kappa_per_lnQ2": 0.029806235421482204,
   "conversion_check": -2.2373214392246155e-12,
   "conv_corr2": -4.851674617611934e-13,
   "deficit_from_residual": 0.0815809156294728,
   "deficit_share": {
    "x>0.22": 0.3531875778605135,
    "0.05<x<0.22": 0.17572431249246756,
    "0.0025<x<0.05": 0.18710709404000114,
    "x<0.0025": 0.28398101560701783
   },
   "momentum_share": {
    "x>0.22": 0.031503604360697185,
    "0.05<x<0.22": 0.23267181235026363,
    "0.0025<x<0.05": 0.47849925074116895,
    "x<0.0025": 0.25732533254811063
   },
   "gluon_fraction_in_bin": {
    "x>0.22": 0.37588932005170783,
    "0.05<x<0.22": 0.42565164768998076,
    "0.0025<x<0.05": 0.5538863612255932,
    "x<0.0025": 0.6985514314685392
   },
   "adv_bins_frac_of_I": [
    0.000663581903806431,
    0.02768195435266808,
    0.014805900040938468,
    0.01529128220640796,
    0.02313819712565186
   ],
   "adv_bins_momentum": [
    0.0001272211746511352,
    0.030207759740500214,
    0.2346788327697714,
    0.47856392792122865,
    0.256422258394089
   ],
   "conv_shares": 1.0264011862659572e-12,
   "quad_errs": [
    2.404743071338089e-13,
    1.496580637194711e-12,
    1.9237944570704713e-12,
    -6.250111539429781e-12,
    -1.1377413902520937e-12
   ],
   "neg_beyond_roundoff": 0,
   "I_tail_rel": 4.660585104498691e-33,
   "fail": []
  }
 ],
 "adv_bins_comparison": [
  {
   "input": "A",
   "Q": "Q0",
   "adv_table": [
    0.00253,
    0.18,
    0.72,
    0.55,
    0.018
   ],
   "mine_exact_bin_edges": [
    0.0025318071548458,
    0.18277461587384514,
    0.7242039063405532,
    0.5524297733259523,
    0.01750276632857848
   ],
   "diff_exact_edges": [
    1.807154845799748e-06,
    0.002774615873845143,
    0.004203906340553232,
    0.002429773325952289,
    -0.0004972336714215188
   ],
   "exact_edges_within_rounding": true,
   "mine_on_adv_nodes": [
    0.002531807155214251,
    0.1826605939553021,
    0.7240478608185758,
    0.5525267328913618,
    0.017592264281679117
   ],
   "diff_on_adv_nodes": [
    1.8071552142506775e-06,
    0.002660593955302104,
    0.004047860818575777,
    0.002526732891361738,
    -0.0004077357183208813
   ],
   "adv_nodes_within_rounding": true
  },
  {
   "input": "A",
   "Q": "2",
   "adv_table": [
    0.00484,
    0.15,
    0.82,
    0.65,
    0.03
   ],
   "mine_exact_bin_edges": [
    0.004839799358662855,
    0.14916616529161147,
    0.8222563434281045,
    0.6496473385711287,
    0.029796067842922304
   ],
   "diff_exact_edges": [
    -2.0064133714452898e-07,
    -0.00083383470838852,
    0.002256343428104546,
    -0.0003526614288713592,
    -0.00020393215707769502
   ],
   "exact_edges_within_rounding": true,
   "mine_on_adv_nodes": [
    0.004839799359769222,
    0.14914200588068677,
    0.8198130767661274,
    0.6496352159133798,
    0.029937417687173812
   ],
   "diff_on_adv_nodes": [
    -2.0064023077779464e-07,
    -0.0008579941193132268,
    -0.00018692323387259346,
    -0.0003647840866202179,
    -6.258231282618709e-05
   ],
   "adv_nodes_within_rounding": true
  },
  {
   "input": "A",
   "Q": "100",
   "adv_table": [
    0.01851,
    0.37,
    0.62,
    0.44,
    0.167
   ],
   "mine_exact_bin_edges": [
    0.018508483421832866,
    0.3657459054984594,
    0.6167975325345028,
    0.437985189197084,
    0.16603837637001637
   ],
   "diff_exact_edges": [
    -1.5165781671322431e-06,
    -0.004254094501540573,
    -0.0032024674654972385,
    -0.0020148108029159895,
    -0.0009616236299836434
   ],
   "exact_edges_within_rounding": false,
   "mine_on_adv_nodes": [
    0.018508483422566925,
    0.365786206201951,
    0.6164600140935282,
    0.4382319112290706,
    0.1665795664704667
   ],
   "diff_on_adv_nodes": [
    -1.516577433073596e-06,
    -0.0042137937980489815,
    -0.0035399859064717543,
    -0.0017680887709293769,
    -0.00042043352953330393
   ],
   "adv_nodes_within_rounding": true
  },
  {
   "input": "A",
   "Q": "1e4",
   "adv_table": [
    0.01942,
    0.45,
    0.53,
    0.42,
    0.272
   ],
   "mine_exact_bin_edges": [
    0.019418582115581784,
    0.4503323277119955,
    0.5281807917935367,
    0.4161765407793041,
    0.2711748481044722
   ],
   "diff_exact_edges": [
    -1.4178844182158312e-06,
    0.0003323277119954837,
    -0.0018192082064633075,
    -0.0038234592206958795,
    -0.0008251518955278425
   ],
   "exact_edges_within_rounding": false,
   "mine_on_adv_nodes": [
    0.019418582115996945,
    0.4504438910529132,
    0.5281806347350387,
    0.41658233102175724,
    0.2719027748938247
   ],
   "diff_on_adv_nodes": [
    -1.41788400305487e-06,
    0.0004438910529132034,
    -0.0018193652649612924,
    -0.0034176689782427494,
    -9.722510617532487e-05
   ],
   "adv_nodes_within_rounding": true
  },
  {
   "input": "steep",
   "Q": "2",
   "adv_table": [
    0.05188,
    0.2136,
    0.756,
    0.5322,
    0.0799
   ],
   "mine_exact_bin_edges": [
    0.05187893124216658,
    0.213385379145499,
    0.7592249709712932,
    0.5321687330009423,
    0.07958540031218334
   ],
   "diff_exact_edges": [
    -1.0687578334209191e-06,
    -0.0002146208545010242,
    0.0032249709712931507,
    -3.126699905775521e-05,
    -0.0003145996878166635
   ],
   "exact_edges_within_rounding": true,
   "mine_on_adv_nodes": [
    0.05187893124343125,
    0.21342224050275516,
    0.7559397965852187,
    0.5321996206337,
    0.0798828622030841
   ],
   "diff_on_adv_nodes": [
    -1.068756568751994e-06,
    -0.00017775949724485596,
    -6.020341478130131e-05,
    -3.793663000406511e-07,
    -1.7137796915894787e-05
   ],
   "adv_nodes_within_rounding": true
  },
  {
   "input": "valence",
   "Q": "10",
   "adv_table": [
    0.02264,
    0.26,
    0.7,
    0.52,
    0.039
   ],
   "mine_exact_bin_edges": [
    0.022639598501231872,
    0.25942374780219574,
    0.704570950704126,
    0.5160193675078675,
    0.03853007892123739
   ],
   "diff_exact_edges": [
    -4.014987681280613e-07,
    -0.0005762521978042723,
    0.004570950704126053,
    -0.003980632492132541,
    -0.00046992107876261263
   ],
   "exact_edges_within_rounding": true,
   "mine_on_adv_nodes": [
    0.022639598504495147,
    0.25944048274728815,
    0.6988517982261346,
    0.516052164371235,
    0.038693032123989925
   ],
   "diff_on_adv_nodes": [
    -4.0149550485299446e-07,
    -0.0005595172527118608,
    -0.0011482017738653205,
    -0.003947835628764995,
    -0.00030696787601007525
   ],
   "adv_nodes_within_rounding": true
  }
 ],
 "checks_failed": [],
 "seconds": 1.3
}

==> anc/plan/A25/research/nearsat/ns_regions.py <==
#!/usr/bin/env python3
"""Parts (b) and (d) for the five model inputs (A, steep, valence, hardq_steepg, softq_hardg) at Q0, 2, 10, 100, 1e4 GeV.

(b) r = s - (alpha + beta xi), the residual of the P-weighted projection of the score s = d_tau ln p on span{1, xi}
    (beta = Cov(s, xi)/Var(xi) = (d<xi>/dtau)/Var(xi), alpha = -beta <xi> since <s> = 0). Deficit share of a bin:
    int_bin r^2 p dxi / int r^2 p dxi, for x > 0.22, 0.05 < x < 0.22, 0.0025 < x < 0.05, x < 0.0025, with the
    momentum share int_bin p dxi of each bin. The identity int r^2 p = (1 - corr2) I is checked. Also the five bins of
    plan/nearsat/adv/adv_bins.py (xi edges 0.5, 1.5, 3, 6) as fractions of I, for comparison with the table of
    plan/nearsat/ADVERSARIAL.md Sec. 1.
(d) beta = (d<xi>/dtau)/Var_P(xi), B, kappa; per unit ln Q^2: beta_t = beta alpha_s(Q)/(2 pi), with one-loop
    alpha_s = 1/(b0 T), b0 = beta0/(4 pi), n_f = 5, Lambda = 0.2 GeV (eq:clocks of paper/vav_A32.tex), and the
    conversion d tau/d ln Q^2 = alpha_s/(2 pi) checked against a numerical derivative of tau(Q) = 6 zeta/23.
Uncertainty: each row recomputed with M = 24 Talbot terms and 24 GL nodes per panel; the difference is quoted.
Checks (exit 1): corr2 of the five inputs against the stored rows (ns_validate controls) to 1e-7 where stored;
quadrature against Mellin moments to 1e-9; share sums to 1 within 1e-10; int r^2 p / I = 1 - corr2 within 1e-9;
conversion check to 1e-8; convergence of the shares < 1e-8. MUT=SHIFT (projection with beta x 1.01) must fail.
Writes ns_regions.json."""
import os, sys, json, time
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import ns_fast as F

MUT = os.environ.get("MUT", "")
SCALES = ["Q0", "2", "10", "100", "1e4"]
FIVE = ["A", "steep", "valence", "hardq_steepg", "softq_hardg"]
STORED = {  # corr2 controls from ns_validate.py sources (s9_summary / softq_q0 / d2_rows via ns_rows / ck_num tables)
    ("A", "Q0"): 0.9974681928447772, ("A", "2"): 0.9951602006402482, ("A", "10"): 0.9851480748471322,
    ("A", "100"): 0.9814915165774003, ("A", "1e4"): 0.9805814178839456,
    ("steep", "Q0"): 0.9403031050460238, ("steep", "2"): 0.948121068756412, ("steep", "10"): 0.961584048836979,
    ("steep", "100"): 0.9676326771997946, ("steep", "1e4"): 0.9725156371025696,
    ("valence", "Q0"): 0.6768264898679648, ("valence", "2"): 0.9821389335755679, ("valence", "10"): 0.9773604014956683,
    ("valence", "100"): 0.9662540420508384, ("valence", "1e4"): 0.963320491223568,
    ("hardq_steepg", "10"): 0.9069607274278244, ("softq_hardg", "2"): 0.7210025184793647,
    ("softq_hardg", "Q0"): 0.6598312181190473}


def residual_bins(o, beta_factor=1.0):
    xu, wu, pu, du, pq, pg = o["_profile"]
    beta = o["beta"] * beta_factor
    alpha = -beta * o["mean"]
    s = du / pu
    r = s - alpha - beta * xu
    rr = wu * r * r * pu
    D = float(np.sum(rr))
    sh, ms, gl = {}, {}, {}
    for lab, (lo, hi) in F.XEDGES.items():
        m = (xu >= lo) & (xu < hi)
        sh[lab] = float(np.sum(rr[m]) / D)
        ms[lab] = float(np.sum((wu * pu)[m]))
        gl[lab] = float(np.sum((wu * pg)[m]) / np.sum((wu * pu)[m]))
    adv = []
    for lo, hi in zip(F.ADV_EDGES[:-1], F.ADV_EDGES[1:]):
        m = (xu >= lo) & (xu < hi)
        adv.append(float(np.sum(rr[m]) / o["I"]))
    adv_mom = []
    for lo, hi in zip(F.ADV_EDGES[:-1], F.ADV_EDGES[1:]):
        m = (xu >= lo) & (xu < hi)
        adv_mom.append(float(np.sum((wu * pu)[m])))
    return dict(deficit_from_residual=D / o["I"], deficit_share=sh, momentum_share=ms, gluon_fraction_in_bin=gl,
                adv_bins_frac_of_I=adv, adv_bins_momentum=adv_mom)


def adv_emulation(inp, tau):
    """the bins of adv_bins.py on its own node set (14 GL nodes per panel, edges 0,1e-3,...,8,12,...,60, which do not
    contain the bin edges 1.5, 3, 6), with this solver's densities: tests whether the differences from the
    ADVERSARIAL.md table come from node assignment at the bin edges."""
    edges = [0, 1e-3, 1e-2, 0.05, 0.15, 0.4, 1, 2, 3.5, 5.5, 8, 12, 17, 24, 33, 45, 60]
    X, W = np.polynomial.legendre.leggauss(14)
    xi = np.concatenate([(a + b) / 2 + (b - a) / 2 * X for a, b in zip(edges[:-1], edges[1:])])
    w = np.concatenate([(b - a) / 2 * W for a, b in zip(edges[:-1], edges[1:])])
    pq, pg, dq, dg, _, _ = F.talbot(xi, tau, F.INPUTS[inp], M=32)
    if tau == 0:
        pq, pg = F.input_density(xi, F.INPUTS[inp])
    p = pq + pg; sc = (dq + dg) / p
    Wn = w * p / (w * p).sum()
    I = float((Wn * (sc - (Wn * sc).sum()) ** 2).sum())
    A = np.column_stack([np.ones_like(xi), xi]); c = np.linalg.solve(A.T @ (Wn[:, None] * A), A.T @ (Wn * sc)); r = sc - A @ c
    fr = [float((Wn * r * r)[(xi >= a) & (xi < b)].sum() / I) for a, b in zip(F.ADV_EDGES[:-1], F.ADV_EDGES[1:])]
    mom = [float(Wn[(xi >= a) & (xi < b)].sum()) for a, b in zip(F.ADV_EDGES[:-1], F.ADV_EDGES[1:])]
    d = sum(fr)
    return (d, (fr[0] + fr[1]) / d, (fr[3] + fr[4]) / d, fr[4] / d, mom[4])


def main():
    t0 = time.time()
    out, fails = [], []
    for inp in FIVE:
        for Q in SCALES:
            tau = F.tau_of_Q(Q)
            o = F.row(F.INPUTS[inp], tau, M=32, bins=False, keep_profile=True)
            o2 = F.row(F.INPUTS[inp], tau, M=24, ngl=24, bins=False, keep_profile=True)
            b = residual_bins(o, 1.01 if MUT == "SHIFT" else 1.0)
            b2 = residual_bins(o2)
            a_s = F.alphas(Q)
            # conversion check: d tau / d ln Q^2 numerically
            Qf = np.sqrt(2.0) if Q == "Q0" else float(Q)
            h = 1e-4
            # Q -> Q e^(+-h/4) changes ln Q^2 by +-h/2; at Q0 a one-sided difference over ln Q^2 = h, with
            # tau(Q0) = 0, corrected to second order by the central value at Q0 e^(h/4)
            if Q != "Q0":
                num = (F.tau_of_Q(Qf * np.exp(h / 4)) - F.tau_of_Q(Qf * np.exp(-h / 4))) / h
            else:
                num = (4 * F.tau_of_Q(Qf * np.exp(h / 4)) - F.tau_of_Q(Qf * np.exp(h / 2))) / h
            conv = num / (a_s / (2 * np.pi)) - 1
            rec = dict(input=inp, Q=Q, tau=tau, zeta=23 * tau / 6, corr2=o["corr2"], one_minus=o["one_minus"],
                       kappa=o["kappa"], B=o["B"], I=o["I"], mean_xi=o["mean"], var_xi=o["var"], drift_tau=o["drift"],
                       beta_tau=o["beta"], alphas=a_s, dtau_dlnQ2=a_s / (2 * np.pi),
                       beta_per_lnQ2=o["beta"] * a_s / (2 * np.pi), B_per_lnQ2=o["B"] * a_s / (2 * np.pi),
                       kappa_per_lnQ2=o["kappa"] * a_s / (2 * np.pi), conversion_check=conv,
                       conv_corr2=o2["corr2"] - o["corr2"], **b,
                       conv_shares=max(abs(b2["deficit_share"][k] - b["deficit_share"][k]) for k in b["deficit_share"]),
                       quad_errs=[o["norm_err"], o["mean_quad_minus_mellin"], o["var_quad_minus_mellin"],
                                  o["drift_quad_minus_mellin"], o["mean_score"]],
                       neg_beyond_roundoff=o["neg_q_beyond_roundoff"] + o["neg_g_beyond_roundoff"],
                       I_tail_rel=o["I_tail_rel"])
            bad = []
            if (inp, Q) in STORED and abs(o["corr2"] - STORED[(inp, Q)]) > 1e-7:
                bad.append(f"corr2 vs stored {o['corr2'] - STORED[(inp, Q)]:.1e}")
            if max(abs(e) for e in rec["quad_errs"]) > 1e-9:
                bad.append("quadrature vs Mellin")
            if abs(sum(b["deficit_share"].values()) - 1) > 1e-10 or abs(sum(b["momentum_share"].values()) - 1) > 1e-9:
                bad.append("shares do not sum to 1")
            if abs(b["deficit_from_residual"] - o["one_minus"]) > 1e-9:
                bad.append(f"int r^2 p / I - (1-corr2) = {b['deficit_from_residual'] - o['one_minus']:.1e}")
            if abs(conv) > 1e-8:
                bad.append(f"conversion {conv:.1e}")
            if rec["conv_shares"] > 1e-8 or abs(rec["conv_corr2"]) > 1e-9:
                bad.append("convergence")
            if rec["neg_beyond_roundoff"] or not rec["I_tail_rel"] < 1e-9:
                bad.append("negative density or tail")
            rec["fail"] = bad
            if bad:
                fails.append(f"{inp} {Q}: " + "; ".join(bad))
            out.append(rec)
            sh = b["deficit_share"]; ms = b["momentum_share"]
            print(f"{inp:13s} {Q:>4} 1-c2={o['one_minus']:.5f} shares " + " ".join(f"{sh[k]:.3f}" for k in sh)
                  + " | mom " + " ".join(f"{ms[k]:.3f}" for k in ms)
                  + f" | beta={o['beta']:.4f} beta_t={rec['beta_per_lnQ2']:.5f} B={o['B']:.4f} kappa={o['kappa']:.4f}")
    # comparison with plan/nearsat/ADVERSARIAL.md Sec. 1 table (fractions of 1 - corr2 from adv_bins.py)
    adv_table = {("A", "Q0"): (0.00253, 0.18, 0.72, 0.55, 0.018), ("A", "2"): (0.00484, 0.15, 0.82, 0.65, 0.030),
                 ("A", "100"): (0.01851, 0.37, 0.62, 0.44, 0.167), ("A", "1e4"): (0.01942, 0.45, 0.53, 0.42, 0.272),
                 ("steep", "2"): (0.05188, 0.2136, 0.7560, 0.5322, 0.0799), ("valence", "10"): (0.02264, 0.26, 0.70, 0.52, 0.039)}
    # steep 2 GeV: ADVERSARIAL.md prints 0.75 for x < 0.05; adv_bins.py itself prints bins 0.00573 0.00535 0.00159
    # 0.01161 0.02761 of I (rerun here, adv_bins_steep_2.log), i.e. 0.2136, 0.7560, 0.5322 of 1 - corr2: the table
    # entry is a rounding slip, so the program output is the reference for that row
    comp = []
    for (inp, Q), ref in adv_table.items():
        rec = next(r for r in out if r["input"] == inp and r["Q"] == Q)
        a = np.array(rec["adv_bins_frac_of_I"]) / rec["one_minus"]
        mine = (rec["one_minus"], a[0] + a[1], a[3] + a[4], a[4], rec["adv_bins_momentum"][4])
        d = [m - r for m, r in zip(mine, ref)]
        ok = abs(d[0]) < 1e-5 and all(abs(x) < 0.006 for x in d[1:4]) and abs(d[4]) < 0.0006
        em = adv_emulation(inp, F.tau_of_Q(Q))
        de = [m - r for m, r in zip(em, ref)]
        ok_em = abs(de[0]) < 1e-5 and all(abs(x) < 0.0051 for x in de[1:4]) and abs(de[4]) < 0.00051
        comp.append(dict(input=inp, Q=Q, adv_table=ref, mine_exact_bin_edges=mine, diff_exact_edges=d,
                         exact_edges_within_rounding=ok, mine_on_adv_nodes=em, diff_on_adv_nodes=de,
                         adv_nodes_within_rounding=ok_em))
        if not ok_em:
            fails.append(f"adv_bins emulation {inp} {Q}: {de}")
    res = dict(program="ns_regions.py", MUT=MUT, x_bins={k: [float(np.exp(-hi)), float(np.exp(-lo))] for k, (lo, hi) in F.XEDGES.items()},
               rows=out, adv_bins_comparison=comp, checks_failed=fails, seconds=round(time.time() - t0, 1))
    json.dump(res, open(os.path.join(HERE, "ns_regions.json" if not MUT else f"ns_regions_MUT_{MUT}.json"), "w"), indent=1)
    for c in comp:
        print("adv", c["input"], c["Q"], "exact edges", [round(float(v), 4) for v in c["mine_exact_bin_edges"]],
              "adv nodes", [round(float(v), 4) for v in c["mine_on_adv_nodes"]], "table", c["adv_table"],
              c["exact_edges_within_rounding"], c["adv_nodes_within_rounding"])
    print("failed:", fails)
    sys.exit(1 if fails else 0)


if __name__ == "__main__":
    main()


==> anc/plan/A25/research/nearsat/ns_scan.json <==
{
 "program": "ns_scan.py",
 "MUT": "",
 "M": 32,
 "grid": {
  "a_q": [
   -0.3,
   -0.15,
   0.0,
   0.3,
   0.6
  ],
  "b_q": [
   3,
   5
  ],
  "a_g": [
   -0.4,
   -0.2,
   0.0,
   0.3,
   0.5
  ],
  "b_g": [
   4,
   6
  ],
  "f_q": [
   0.4,
   0.6
  ]
 },
 "scales": [
  "Q0",
  "2",
  "10",
  "100",
  "1e4"
 ],
 "tau": {
  "Q0": 0.0,
  "2": 0.042554345978988405,
  "10": 0.18082100362433354,
  "100": 0.30156396867971275,
  "1e4": 0.44620912946228364
 },
 "max_abs_convergence": 4.402811448755983e-12,
 "max_abs_norm_err": 8.661960038125471e-13,
 "max_tail_rel": 1.3015547371117095e-25,
 "rows_with_tiny_negative_values": 0,
 "per_scale": {
  "Q0": {
   "n": 200,
   "min": 0.6948832680473694,
   "q1": 0.910355258570543,
   "median": 0.9504243438733735,
   "q3": 0.9868313664697755,
   "max": 0.9980276207516283,
   "mean": 0.9341254137731818,
   "argmin": {
    "a_q": 0.6,
    "b_q": 3,
    "a_g": 0.5,
    "b_g": 6,
    "f_q": 0.6,
    "corr2": 0.6948832680473694,
    "kappa": 7.014552446929168,
    "B": 5.8473069714743975
   },
   "argmax": {
    "a_q": 0.0,
    "b_q": 5,
    "a_g": 0.0,
    "b_g": 6,
    "f_q": 0.4,
    "corr2": 0.9980276207516283,
    "kappa": 4.979329110531019,
    "B": 4.974416124062932
   },
   "lowest5": [
    {
     "a_q": 0.6,
     "b_q": 3,
     "a_g": 0.5,
     "b_g": 6,
     "f_q": 0.6,
     "corr2": 0.6948832680473694,
     "kappa": 7.014552446929168,
     "B": 5.8473069714743975
    },
    {
     "a_q": 0.6,
     "b_q": 3,
     "a_g": 0.5,
     "b_g": 6,
     "f_q": 0.4,
     "corr2": 0.7178590976337332,
     "kappa": 7.959193383414853,
     "B": 6.7435512304565135
    },
    {
     "a_q": 0.6,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 6,
     "f_q": 0.6,
     "corr2": 0.7293028234321663,
     "kappa": 6.96377160487073,
     "B": 5.947007227477997
    },
    {
     "a_q": 0.6,
     "b_q": 3,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.7384823134316354,
     "kappa": 7.132036104372093,
     "B": 6.12891477369453
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.7438909944647418,
     "kappa": 3.96816306443381,
     "B": 3.422505549299145
    }
   ],
   "frac_ge_0p9": 0.785,
   "frac_ge_0p95": 0.505,
   "frac_ge_0p98": 0.325,
   "frac_ge_0p99": 0.19,
   "marginal": {
    "a_q": {
     "-0.3": {
      "mean": 0.8886977684729548,
      "min": 0.7438909944647418,
      "mean_one_minus": 0.11130223152704528
     },
     "-0.15": {
      "mean": 0.9609946435410782,
      "min": 0.8818157893516745,
      "mean_one_minus": 0.0390053564589218
     },
     "0.0": {
      "mean": 0.9807099270443438,
      "min": 0.9105863098121594,
      "mean_one_minus": 0.01929007295565631
     },
     "0.3": {
      "mean": 0.9424381163710059,
      "min": 0.8367607443726797,
      "mean_one_minus": 0.0575618836289941
     },
     "0.6": {
      "mean": 0.8977866134365261,
      "min": 0.6948832680473694,
      "mean_one_minus": 0.102213386563474
     }
    },
    "b_q": {
     "3": {
      "mean": 0.9391797558602175,
      "min": 0.6948832680473694,
      "mean_one_minus": 0.060820244139782466
     },
     "5": {
      "mean": 0.9290710716861459,
      "min": 0.7293028234321663,
      "mean_one_minus": 0.07092892831385414
     }
    },
    "a_g": {
     "-0.4": {
      "mean": 0.9321563017504844,
      "min": 0.8832261414802026,
      "mean_one_minus": 0.06784369824951567
     },
     "-0.2": {
      "mean": 0.9781896554233805,
      "min": 0.8955864826150578,
      "mean_one_minus": 0.0218103445766195
     },
     "0.0": {
      "mean": 0.9691346761310985,
      "min": 0.8589584206742017,
      "mean_one_minus": 0.03086532386890148
     },
     "0.3": {
      "mean": 0.9157671730348877,
      "min": 0.7890998366058497,
      "mean_one_minus": 0.08423282696511221
     },
     "0.5": {
      "mean": 0.8753792625260572,
      "min": 0.6948832680473694,
      "mean_one_minus": 0.12462073747394264
     }
    },
    "b_g": {
     "4": {
      "mean": 0.9283809062966907,
      "min": 0.7384823134316354,
      "mean_one_minus": 0.07161909370330913
     },
     "6": {
      "mean": 0.9398699212496726,
      "min": 0.6948832680473694,
      "mean_one_minus": 0.060130078750327456
     }
    },
    "f_q": {
     "0.4": {
      "mean": 0.9368802146026937,
      "min": 0.7178590976337332,
      "mean_one_minus": 0.0631197853973064
     },
     "0.6": {
      "mean": 0.9313706129436697,
      "min": 0.6948832680473694,
      "mean_one_minus": 0.0686293870563302
     }
    }
   },
   "variance_share_log10_deficit": {
    "a_q": 0.36314055443280985,
    "b_q": 0.010022705246830806,
    "a_g": 0.295724808417756,
    "b_g": 0.01639004648670975,
    "f_q": 0.0005952795627229253,
    "a_q*b_q": 0.016555878301878782,
    "a_q*a_g": 0.17608381436133916,
    "a_q*b_g": 0.023375052192781878,
    "a_q*f_q": 0.0022806985626339527,
    "b_q*a_g": 0.0004492131259372412,
    "b_q*b_g": 0.012146813919152831,
    "b_q*f_q": 5.388311807973529e-05,
    "a_g*b_g": 0.0026104751295150993,
    "a_g*f_q": 0.008293569993128518,
    "b_g*f_q": 0.00011127687906322245
   },
   "table_aq_ag_mean": {
    "-0.3,-0.4": 0.9196954279251368,
    "-0.3,-0.2": 0.937918201657301,
    "-0.3,0.0": 0.9162750242558527,
    "-0.3,0.3": 0.8569442313054989,
    "-0.3,0.5": 0.8126559572209843,
    "-0.15,-0.4": 0.9394882026789609,
    "-0.15,-0.2": 0.9805838788006835,
    "-0.15,0.0": 0.9827202902477773,
    "-0.15,0.3": 0.9628055385317378,
    "-0.15,0.5": 0.9393753074462315,
    "0.0,-0.4": 0.9414798123227566,
    "0.0,-0.2": 0.991066914700508,
    "0.0,0.0": 0.9928883840627422,
    "0.0,0.3": 0.9900752168717764,
    "0.0,0.5": 0.9880393072639353,
    "0.3,-0.4": 0.9336429460905128,
    "0.3,-0.2": 0.9916387353851601,
    "0.3,0.0": 0.978391854502626,
    "0.3,0.3": 0.9126965219154822,
    "0.3,0.5": 0.8958205239612484,
    "0.6,-0.4": 0.9264751197350546,
    "0.6,-0.2": 0.9897405465732498,
    "0.6,0.0": 0.9753978275864945,
    "0.6,0.3": 0.8563143565499438,
    "0.6,0.5": 0.7410052167378872
   },
   "near_one_ge_0p99": {
    "n": 38,
    "a_q": {
     "-0.3": 0,
     "-0.15": 6,
     "0.0": 21,
     "0.3": 7,
     "0.6": 4
    },
    "b_q": {
     "3": 24,
     "5": 14
    },
    "a_g": {
     "-0.4": 0,
     "-0.2": 18,
     "0.0": 9,
     "0.3": 6,
     "0.5": 5
    },
    "b_g": {
     "4": 14,
     "6": 24
    },
    "f_q": {
     "0.4": 19,
     "0.6": 19
    }
   }
  },
  "2": {
   "n": 200,
   "min": 0.8021962082146269,
   "q1": 0.93782858526104,
   "median": 0.9773525677726957,
   "q3": 0.9917447330072688,
   "max": 0.9990031609023099,
   "mean": 0.9614511245110946,
   "argmin": {
    "a_q": -0.3,
    "b_q": 5,
    "a_g": 0.5,
    "b_g": 4,
    "f_q": 0.6,
    "corr2": 0.8021962082146269,
    "kappa": 3.673993329217148,
    "B": 3.2906270684307173
   },
   "argmax": {
    "a_q": 0.3,
    "b_q": 5,
    "a_g": 0.3,
    "b_g": 6,
    "f_q": 0.4,
    "corr2": 0.9990031609023099,
    "kappa": 5.0569981240703745,
    "B": 5.054476988898683
   },
   "lowest5": [
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.8021962082146269,
     "kappa": 3.673993329217148,
     "B": 3.2906270684307173
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.8155039485537159,
     "kappa": 4.482601109902052,
     "B": 4.048024463428148
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.3,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.8382911475558595,
     "kappa": 3.5988951994231098,
     "B": 3.2950851362015414
    },
    {
     "a_q": -0.3,
     "b_q": 3,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.847089177851855,
     "kappa": 3.736013807926738,
     "B": 3.4385317544112017
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 6,
     "f_q": 0.6,
     "corr2": 0.8518900578294673,
     "kappa": 3.6489939054743847,
     "B": 3.3679443967643183
    }
   ],
   "frac_ge_0p9": 0.925,
   "frac_ge_0p95": 0.68,
   "frac_ge_0p98": 0.48,
   "frac_ge_0p99": 0.31,
   "marginal": {
    "a_q": {
     "-0.3": {
      "mean": 0.9105896612561717,
      "min": 0.8021962082146269,
      "mean_one_minus": 0.08941033874382838
     },
     "-0.15": {
      "mean": 0.9610156342845929,
      "min": 0.9047421548249586,
      "mean_one_minus": 0.03898436571540705
     },
     "0.0": {
      "mean": 0.9778827198027022,
      "min": 0.9122183136760723,
      "mean_one_minus": 0.022117280197297858
     },
     "0.3": {
      "mean": 0.9805362223634541,
      "min": 0.9076243242592764,
      "mean_one_minus": 0.019463777636545956
     },
     "0.6": {
      "mean": 0.9772313848485513,
      "min": 0.9040393201308636,
      "mean_one_minus": 0.022768615151448467
     }
    },
    "b_q": {
     "3": {
      "mean": 0.9684456936623236,
      "min": 0.847089177851855,
      "mean_one_minus": 0.031554306337676266
     },
     "5": {
      "mean": 0.9544565553598651,
      "min": 0.8021962082146269,
      "mean_one_minus": 0.04554344464013482
     }
    },
    "a_g": {
     "-0.4": {
      "mean": 0.9347096136885519,
      "min": 0.8944802091003258,
      "mean_one_minus": 0.0652903863114482
     },
     "-0.2": {
      "mean": 0.9757420012681607,
      "min": 0.9178771780447359,
      "mean_one_minus": 0.024257998731839214
     },
     "0.0": {
      "mean": 0.9787462558475308,
      "min": 0.8918764032001223,
      "mean_one_minus": 0.021253744152469004
     },
     "0.3": {
      "mean": 0.9651671427052337,
      "min": 0.8382911475558595,
      "mean_one_minus": 0.03483285729476632
     },
     "0.5": {
      "mean": 0.9528906090459952,
      "min": 0.8021962082146269,
      "mean_one_minus": 0.047109390954004966
     }
    },
    "b_g": {
     "4": {
      "mean": 0.9529719873539793,
      "min": 0.8021962082146269,
      "mean_one_minus": 0.04702801264602065
     },
     "6": {
      "mean": 0.9699302616682095,
      "min": 0.8518900578294673,
      "mean_one_minus": 0.030069738331790448
     }
    },
    "f_q": {
     "0.4": {
      "mean": 0.9607322722342926,
      "min": 0.8155039485537159,
      "mean_one_minus": 0.039267727765707305
     },
     "0.6": {
      "mean": 0.9621699767878964,
      "min": 0.8021962082146269,
      "mean_one_minus": 0.037830023212103776
     }
    }
   },
   "variance_share_log10_deficit": {
    "a_q": 0.39560338054244487,
    "b_q": 0.020666221938339686,
    "a_g": 0.2377827698736863,
    "b_g": 0.03284632203768788,
    "f_q": 0.0005912769193717261,
    "a_q*b_q": 0.015042297103408193,
    "a_q*a_g": 0.156506330387633,
    "a_q*b_g": 0.024614269577327826,
    "a_q*f_q": 0.005807031148314485,
    "b_q*a_g": 0.0007789916368125009,
    "b_q*b_g": 0.016811054072679233,
    "b_q*f_q": 2.1070583222124258e-05,
    "a_g*b_g": 0.0030870421643730546,
    "a_g*f_q": 0.006792804410165671,
    "b_g*f_q": 0.00013188130467213456
   },
   "table_aq_ag_mean": {
    "-0.3,-0.4": 0.929376100188338,
    "-0.3,-0.2": 0.9473029772311752,
    "-0.3,0.0": 0.932634854641512,
    "-0.3,0.3": 0.888775299543627,
    "-0.3,0.5": 0.8548590746762058,
    "-0.15,-0.4": 0.9419904875072616,
    "-0.15,-0.2": 0.9770354217666298,
    "-0.15,0.0": 0.9791440223947117,
    "-0.15,0.3": 0.9626928108711419,
    "-0.15,0.5": 0.94421542888322,
    "0.0,-0.4": 0.9417993049477535,
    "0.0,-0.2": 0.9852150579276586,
    "0.0,0.0": 0.992147716363852,
    "0.0,0.3": 0.98865140794579,
    "0.0,0.5": 0.9816001118284566,
    "0.3,-0.4": 0.933708837402281,
    "0.3,-0.2": 0.9859159593840088,
    "0.3,0.0": 0.9952356894317973,
    "0.3,0.3": 0.9940921401321252,
    "0.3,0.5": 0.993728485467058,
    "0.6,-0.4": 0.926673338397125,
    "0.6,-0.2": 0.9832405900313317,
    "0.6,0.0": 0.9945689964057819,
    "0.6,0.3": 0.9916240550334845,
    "0.6,0.5": 0.9900499443750347
   },
   "near_one_ge_0p99": {
    "n": 62,
    "a_q": {
     "-0.3": 0,
     "-0.15": 3,
     "0.0": 18,
     "0.3": 21,
     "0.6": 20
    },
    "b_q": {
     "3": 35,
     "5": 27
    },
    "a_g": {
     "-0.4": 0,
     "-0.2": 7,
     "0.0": 23,
     "0.3": 19,
     "0.5": 13
    },
    "b_g": {
     "4": 26,
     "6": 36
    },
    "f_q": {
     "0.4": 29,
     "0.6": 33
    }
   }
  },
  "10": {
   "n": 200,
   "min": 0.8821805943728879,
   "q1": 0.9491628111353093,
   "median": 0.9654240344336061,
   "q3": 0.9765177464624605,
   "max": 0.9899305892898197,
   "mean": 0.9609236457385276,
   "argmin": {
    "a_q": -0.3,
    "b_q": 5,
    "a_g": 0.5,
    "b_g": 4,
    "f_q": 0.4,
    "corr2": 0.8821805943728879,
    "kappa": 3.3958905875894505,
    "B": 3.189572214289767
   },
   "argmax": {
    "a_q": 0.0,
    "b_q": 3,
    "a_g": 0.0,
    "b_g": 6,
    "f_q": 0.6,
    "corr2": 0.9899305892898197,
    "kappa": 2.9483698283788495,
    "B": 2.933488097666166
   },
   "lowest5": [
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.8821805943728879,
     "kappa": 3.3958905875894505,
     "B": 3.189572214289767
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.8947785641959862,
     "kappa": 2.989805540532587,
     "B": 2.828138852070229
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.3,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.9023731434326783,
     "kappa": 3.325462717697562,
     "B": 3.1589675441230267
    },
    {
     "a_q": -0.3,
     "b_q": 3,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.9097126197250376,
     "kappa": 3.4039826180057826,
     "B": 3.246679684022001
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 6,
     "f_q": 0.4,
     "corr2": 0.9120294017020792,
     "kappa": 3.363686406145616,
     "B": 3.2123282696636095
    }
   ],
   "frac_ge_0p9": 0.99,
   "frac_ge_0p95": 0.74,
   "frac_ge_0p98": 0.165,
   "frac_ge_0p99": 0.0,
   "marginal": {
    "a_q": {
     "-0.3": {
      "mean": 0.9431385278085319,
      "min": 0.8821805943728879,
      "mean_one_minus": 0.05686147219146816
     },
     "-0.15": {
      "mean": 0.9612430140761546,
      "min": 0.919330209893793,
      "mean_one_minus": 0.038756985923845334
     },
     "0.0": {
      "mean": 0.9669861244634876,
      "min": 0.9296653207344409,
      "mean_one_minus": 0.033013875536512416
     },
     "0.3": {
      "mean": 0.9677492338899878,
      "min": 0.926254841081827,
      "mean_one_minus": 0.032250766110012374
     },
     "0.6": {
      "mean": 0.9655013284544761,
      "min": 0.9166853463754538,
      "mean_one_minus": 0.03449867154552398
     }
    },
    "b_q": {
     "3": {
      "mean": 0.9671751319658624,
      "min": 0.9097126197250376,
      "mean_one_minus": 0.032824868034137665
     },
     "5": {
      "mean": 0.9546721595111927,
      "min": 0.8821805943728879,
      "mean_one_minus": 0.045327840488807246
     }
    },
    "a_g": {
     "-0.4": {
      "mean": 0.9458048854466197,
      "min": 0.9166853463754538,
      "mean_one_minus": 0.0541951145533802
     },
     "-0.2": {
      "mean": 0.9704990800610691,
      "min": 0.9390091695622942,
      "mean_one_minus": 0.02950091993893083
     },
     "0.0": {
      "mean": 0.9723310427289006,
      "min": 0.9294664574046403,
      "mean_one_minus": 0.027668957271099404
     },
     "0.3": {
      "mean": 0.9627263561825196,
      "min": 0.9023731434326783,
      "mean_one_minus": 0.037273643817480474
     },
     "0.5": {
      "mean": 0.9532568642735285,
      "min": 0.8821805943728879,
      "mean_one_minus": 0.04674313572647136
     }
    },
    "b_g": {
     "4": {
      "mean": 0.9529869328581786,
      "min": 0.8821805943728879,
      "mean_one_minus": 0.047013067141821525
     },
     "6": {
      "mean": 0.9688603586188766,
      "min": 0.9120294017020792,
      "mean_one_minus": 0.031139641381123385
     }
    },
    "f_q": {
     "0.4": {
      "mean": 0.9578466898741709,
      "min": 0.8821805943728879,
      "mean_one_minus": 0.042153310125829006
     },
     "0.6": {
      "mean": 0.9640006016028841,
      "min": 0.8947785641959862,
      "mean_one_minus": 0.0359993983971159
     }
    }
   },
   "variance_share_log10_deficit": {
    "a_q": 0.19042522314824947,
    "b_q": 0.1144297424300555,
    "a_g": 0.284058756410938,
    "b_g": 0.193322895158934,
    "f_q": 0.03157053007902877,
    "a_q*b_q": 0.001108435700868163,
    "a_q*a_g": 0.13390180037805896,
    "a_q*b_g": 0.0007062439664868113,
    "a_q*f_q": 0.012345658054977558,
    "b_q*a_g": 0.005358858257284389,
    "b_q*b_g": 9.002560322537532e-05,
    "b_q*f_q": 0.0013083788747227589,
    "a_g*b_g": 0.0064556594252771805,
    "a_g*f_q": 0.008663542769344952,
    "b_g*f_q": 0.0001937530926922298
   },
   "table_aq_ag_mean": {
    "-0.3,-0.4": 0.9498894065522158,
    "-0.3,-0.2": 0.9621293277860244,
    "-0.3,0.0": 0.9549083361915569,
    "-0.3,0.3": 0.9328886902030502,
    "-0.3,0.5": 0.9158768783098118,
    "-0.15,-0.4": 0.952259152981195,
    "-0.15,-0.2": 0.9727677716637138,
    "-0.15,0.0": 0.9723518431085206,
    "-0.15,0.3": 0.9600813840534641,
    "-0.15,0.5": 0.9487549185738795,
    "0.0,-0.4": 0.949542551246104,
    "0.0,-0.2": 0.9749356440885735,
    "0.0,0.0": 0.977847601284645,
    "0.0,0.3": 0.9703885607396924,
    "0.0,0.5": 0.9622162649584229,
    "0.3,-0.4": 0.9419996977380205,
    "0.3,-0.2": 0.972933380367321,
    "0.3,0.0": 0.9790109230913484,
    "0.3,0.3": 0.9752529003653481,
    "0.3,0.5": 0.9695492678879001,
    "0.6,-0.4": 0.9353336187155635,
    "0.6,-0.2": 0.9697292763997131,
    "0.6,0.0": 0.9775365099684321,
    "0.6,0.3": 0.9750202455510427,
    "0.6,0.5": 0.9698869916376287
   },
   "near_one_ge_0p99": {
    "n": 0,
    "a_q": {
     "-0.3": 0,
     "-0.15": 0,
     "0.0": 0,
     "0.3": 0,
     "0.6": 0
    },
    "b_q": {
     "3": 0,
     "5": 0
    },
    "a_g": {
     "-0.4": 0,
     "-0.2": 0,
     "0.0": 0,
     "0.3": 0,
     "0.5": 0
    },
    "b_g": {
     "4": 0,
     "6": 0
    },
    "f_q": {
     "0.4": 0,
     "0.6": 0
    }
   }
  },
  "100": {
   "n": 200,
   "min": 0.9162347942890016,
   "q1": 0.9576420083007647,
   "median": 0.9665804430338504,
   "q3": 0.9740161402097776,
   "max": 0.9851766703663619,
   "mean": 0.9643815240127631,
   "argmin": {
    "a_q": -0.3,
    "b_q": 5,
    "a_g": 0.5,
    "b_g": 4,
    "f_q": 0.4,
    "corr2": 0.9162347942890016,
    "kappa": 2.818429186266154,
    "B": 2.6978047664711227
   },
   "argmax": {
    "a_q": 0.6,
    "b_q": 3,
    "a_g": 0.0,
    "b_g": 6,
    "f_q": 0.4,
    "corr2": 0.9851766703663619,
    "kappa": 2.5850285296978472,
    "B": 2.5657976321329716
   },
   "lowest5": [
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.9162347942890016,
     "kappa": 2.818429186266154,
     "B": 2.6978047664711227
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.9287708292864351,
     "kappa": 2.581094241165274,
     "B": 2.487471681124271
    },
    {
     "a_q": 0.6,
     "b_q": 5,
     "a_g": -0.4,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.9290891242586535,
     "kappa": 2.3546879918191923,
     "B": 2.26966655039092
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.3,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.9291376301564501,
     "kappa": 2.7733094499938344,
     "B": 2.6732424948056255
    },
    {
     "a_q": 0.6,
     "b_q": 3,
     "a_g": -0.4,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.930386728328548,
     "kappa": 2.288722082046613,
     "B": 2.2076225071826325
    }
   ],
   "frac_ge_0p9": 1.0,
   "frac_ge_0p95": 0.85,
   "frac_ge_0p98": 0.085,
   "frac_ge_0p99": 0.0,
   "marginal": {
    "a_q": {
     "-0.3": {
      "mean": 0.9571577194782233,
      "min": 0.9162347942890016,
      "mean_one_minus": 0.04284228052177667
     },
     "-0.15": {
      "mean": 0.9657127741871762,
      "min": 0.9349663284414967,
      "mean_one_minus": 0.034287225812823785
     },
     "0.0": {
      "mean": 0.9678025036749005,
      "min": 0.942868287049919,
      "mean_one_minus": 0.03219749632509963
     },
     "0.3": {
      "mean": 0.966790846744258,
      "min": 0.9398338392898729,
      "mean_one_minus": 0.03320915325574219
     },
     "0.6": {
      "mean": 0.9644437759792579,
      "min": 0.9290891242586535,
      "mean_one_minus": 0.03555622402074203
     }
    },
    "b_q": {
     "3": {
      "mean": 0.9690271738306245,
      "min": 0.930386728328548,
      "mean_one_minus": 0.03097282616937548
     },
     "5": {
      "mean": 0.9597358741949019,
      "min": 0.9162347942890016,
      "mean_one_minus": 0.040264125805098236
     }
    },
    "a_g": {
     "-0.4": {
      "mean": 0.955089741220472,
      "min": 0.9290891242586535,
      "mean_one_minus": 0.0449102587795282
     },
     "-0.2": {
      "mean": 0.9719002886981322,
      "min": 0.9540646288195546,
      "mean_one_minus": 0.028099711301867857
     },
     "0.0": {
      "mean": 0.9724277516187548,
      "min": 0.9471186555823548,
      "mean_one_minus": 0.027572248381245203
     },
     "0.3": {
      "mean": 0.9647388377316937,
      "min": 0.9291376301564501,
      "mean_one_minus": 0.035261162268306376
     },
     "0.5": {
      "mean": 0.9577510007947634,
      "min": 0.9162347942890016,
      "mean_one_minus": 0.042248999205236656
     }
    },
    "b_g": {
     "4": {
      "mean": 0.9584411901844412,
      "min": 0.9162347942890016,
      "mean_one_minus": 0.04155880981555907
     },
     "6": {
      "mean": 0.9703218578410854,
      "min": 0.9357471968965153,
      "mean_one_minus": 0.029678142158914643
     }
    },
    "f_q": {
     "0.4": {
      "mean": 0.9634356110651051,
      "min": 0.9162347942890016,
      "mean_one_minus": 0.03656438893489492
     },
     "0.6": {
      "mean": 0.9653274369604213,
      "min": 0.9287708292864351,
      "mean_one_minus": 0.0346725630395788
     }
    }
   },
   "variance_share_log10_deficit": {
    "a_q": 0.07629337918448154,
    "b_q": 0.14694347998283944,
    "a_g": 0.3172509538933438,
    "b_g": 0.24231636189690361,
    "f_q": 0.004347089968305927,
    "a_q*b_q": 0.0015445574291080445,
    "a_q*a_g": 0.1128663922940621,
    "a_q*b_g": 0.00015620307422625375,
    "a_q*f_q": 0.038960571202314484,
    "b_q*a_g": 0.006614312244897525,
    "b_q*b_g": 0.00020681861273251978,
    "b_q*f_q": 0.006132330297183321,
    "a_g*b_g": 0.005889886112003794,
    "a_g*f_q": 0.02075691458999025,
    "b_g*f_q": 0.0025897468703829853
   },
   "table_aq_ag_mean": {
    "-0.3,-0.4": 0.9610306328481536,
    "-0.3,-0.2": 0.9695504796131882,
    "-0.3,0.0": 0.9646681683900786,
    "-0.3,0.3": 0.9505470584756965,
    "-0.3,0.5": 0.9399922580639998,
    "-0.15,-0.4": 0.9607715034861525,
    "-0.15,-0.2": 0.9743818880620829,
    "-0.15,0.0": 0.9732532992038139,
    "-0.15,0.3": 0.9639886296140798,
    "-0.15,0.5": 0.9561685505697519,
    "0.0,-0.4": 0.9578506871979002,
    "0.0,-0.2": 0.9746753377789987,
    "0.0,0.0": 0.9755369508393883,
    "0.0,0.3": 0.9686832404381975,
    "0.0,0.5": 0.9622663021200171,
    "0.3,-0.4": 0.95110251252558,
    "0.3,-0.2": 0.9720812030494528,
    "0.3,0.0": 0.9751613703504781,
    "0.3,0.3": 0.9704511965155687,
    "0.3,0.5": 0.9651579512802094,
    "0.6,-0.4": 0.9446933700445725,
    "0.6,-0.2": 0.968812534986938,
    "0.6,0.0": 0.9735189693100151,
    "0.6,0.3": 0.9700240636149255,
    "0.6,0.5": 0.9651699419398385
   },
   "near_one_ge_0p99": {
    "n": 0,
    "a_q": {
     "-0.3": 0,
     "-0.15": 0,
     "0.0": 0,
     "0.3": 0,
     "0.6": 0
    },
    "b_q": {
     "3": 0,
     "5": 0
    },
    "a_g": {
     "-0.4": 0,
     "-0.2": 0,
     "0.0": 0,
     "0.3": 0,
     "0.5": 0
    },
    "b_g": {
     "4": 0,
     "6": 0
    },
    "f_q": {
     "0.4": 0,
     "0.6": 0
    }
   }
  },
  "1e4": {
   "n": 200,
   "min": 0.9406141430465935,
   "q1": 0.9656160650041737,
   "median": 0.9707680729894419,
   "q3": 0.9768114330012669,
   "max": 0.9853776918513789,
   "mean": 0.9700825439115576,
   "argmin": {
    "a_q": 0.6,
    "b_q": 3,
    "a_g": -0.4,
    "b_g": 4,
    "f_q": 0.6,
    "corr2": 0.9406141430465935,
    "kappa": 2.0145963219969767,
    "B": 1.95386156114432
   },
   "argmax": {
    "a_q": 0.3,
    "b_q": 3,
    "a_g": 0.0,
    "b_g": 6,
    "f_q": 0.4,
    "corr2": 0.9853776918513789,
    "kappa": 2.2147462597645555,
    "B": 2.1984942794763027
   },
   "lowest5": [
    {
     "a_q": 0.6,
     "b_q": 3,
     "a_g": -0.4,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.9406141430465935,
     "kappa": 2.0145963219969767,
     "B": 1.95386156114432
    },
    {
     "a_q": 0.6,
     "b_q": 5,
     "a_g": -0.4,
     "b_g": 4,
     "f_q": 0.6,
     "corr2": 0.9420038862411549,
     "kappa": 2.059622398740842,
     "B": 1.9990053362434277
    },
    {
     "a_q": 0.6,
     "b_q": 3,
     "a_g": -0.4,
     "b_g": 6,
     "f_q": 0.6,
     "corr2": 0.9427895128750604,
     "kappa": 1.9566820063543577,
     "B": 1.8998863510813409
    },
    {
     "a_q": -0.3,
     "b_q": 5,
     "a_g": 0.5,
     "b_g": 4,
     "f_q": 0.4,
     "corr2": 0.9433642161094745,
     "kappa": 2.365051180234953,
     "B": 2.297101802728497
    },
    {
     "a_q": 0.6,
     "b_q": 5,
     "a_g": -0.4,
     "b_g": 6,
     "f_q": 0.6,
     "corr2": 0.947035100572845,
     "kappa": 2.0011232303184525,
     "B": 1.9474076489695642
    }
   ],
   "frac_ge_0p9": 1.0,
   "frac_ge_0p95": 0.975,
   "frac_ge_0p98": 0.1,
   "frac_ge_0p99": 0.0,
   "marginal": {
    "a_q": {
     "-0.3": {
      "mean": 0.9678456921769122,
      "min": 0.9433642161094745,
      "mean_one_minus": 0.03215430782308778
     },
     "-0.15": {
      "mean": 0.9717624765083022,
      "min": 0.9526068548469441,
      "mean_one_minus": 0.028237523491697874
     },
     "0.0": {
      "mean": 0.9722265492049222,
      "min": 0.9562172437161357,
      "mean_one_minus": 0.027773450795077793
     },
     "0.3": {
      "mean": 0.9705205327232903,
      "min": 0.9506053883227868,
      "mean_one_minus": 0.029479467276709637
     },
     "0.6": {
      "mean": 0.968057468944361,
      "min": 0.9406141430465935,
      "mean_one_minus": 0.03194253105563901
     }
    },
    "b_q": {
     "3": {
      "mean": 0.973064115908053,
      "min": 0.9406141430465935,
      "mean_one_minus": 0.026935884091947124
     },
     "5": {
      "mean": 0.9671009719150622,
      "min": 0.9420038862411549,
      "mean_one_minus": 0.03289902808493772
     }
    },
    "a_g": {
     "-0.4": {
      "mean": 0.9637466703224936,
      "min": 0.9406141430465935,
      "mean_one_minus": 0.036253329677506343
     },
     "-0.2": {
      "mean": 0.9752588120620416,
      "min": 0.9617091166314498,
      "mean_one_minus": 0.024741187937958303
     },
     "0.0": {
      "mean": 0.9754944158456776,
      "min": 0.9622269694133333,
      "mean_one_minus": 0.024505584154322448
     },
     "0.3": {
      "mean": 0.9702500198034256,
      "min": 0.951068933375694,
      "mean_one_minus": 0.029749980196574367
     },
     "0.5": {
      "mean": 0.9656628015241495,
      "min": 0.9433642161094745,
      "mean_one_minus": 0.034337198475850636
     }
    },
    "b_g": {
     "4": {
      "mean": 0.9661020005731175,
      "min": 0.9406141430465935,
      "mean_one_minus": 0.033897999426882416
     },
     "6": {
      "mean": 0.9740630872499978,
      "min": 0.9427895128750604,
      "mean_one_minus": 0.025936912750002417
     }
    },
    "f_q": {
     "0.4": {
      "mean": 0.9712491580069947,
      "min": 0.9433642161094745,
      "mean_one_minus": 0.02875084199300534
     },
     "0.6": {
      "mean": 0.9689159298161204,
      "min": 0.9406141430465935,
      "mean_one_minus": 0.031084070183879497
     }
    }
   },
   "variance_share_log10_deficit": {
    "a_q": 0.03762574388094536,
    "b_q": 0.13572193963553036,
    "a_g": 0.3119443035621093,
    "b_g": 0.23672133169016152,
    "f_q": 0.021776748594046328,
    "a_q*b_q": 0.003721506259286278,
    "a_q*a_g": 0.10732688245518807,
    "a_q*b_g": 0.00036361282618534564,
    "a_q*f_q": 0.06529633639636256,
    "b_q*a_g": 0.00785691027360071,
    "b_q*b_g": 7.172668981715495e-05,
    "b_q*f_q": 0.012380538457314901,
    "a_g*b_g": 0.005249923411659044,
    "a_g*f_q": 0.03205936877863981,
    "b_g*f_q": 0.0065436050034715235
   },
   "table_aq_ag_mean": {
    "-0.3,-0.4": 0.9699099400822199,
    "-0.3,-0.2": 0.9757428148844195,
    "-0.3,0.0": 0.9725481557985223,
    "-0.3,0.3": 0.9637030778066362,
    "-0.3,0.5": 0.9573244723127635,
    "-0.15,-0.4": 0.9686861129848581,
    "-0.15,-0.2": 0.9777450783887043,
    "-0.15,0.0": 0.9767063642676317,
    "-0.15,0.3": 0.9703667743665009,
    "-0.15,0.5": 0.9653080525338157,
    "0.0,-0.4": 0.9659872436349768,
    "0.0,-0.2": 0.9772385860687793,
    "0.0,0.0": 0.9774548714139214,
    "0.0,0.3": 0.9724229198807375,
    "0.0,0.5": 0.9680291250261959,
    "0.3,-0.4": 0.960042484094492,
    "0.3,-0.2": 0.9744573936687984,
    "0.3,0.0": 0.9763425146889765,
    "0.3,0.3": 0.9727628745905237,
    "0.3,0.5": 0.9689973965736611,
    "0.6,-0.4": 0.9541075708159215,
    "0.6,-0.2": 0.9711101872995069,
    "0.6,0.0": 0.974420173059336,
    "0.6,0.3": 0.97199445237273,
    "0.6,0.5": 0.9686549611743105
   },
   "near_one_ge_0p99": {
    "n": 0,
    "a_q": {
     "-0.3": 0,
     "-0.15": 0,
     "0.0": 0,
     "0.3": 0,
     "0.6": 0
    },
    "b_q": {
     "3": 0,
     "5": 0
    },
    "a_g": {
     "-0.4": 0,
     "-0.2": 0,
     "0.0": 0,
     "0.3": 0,
     "0.5": 0
    },
    "b_g": {
     "4": 0,
     "6": 0
    },
    "f_q": {
     "0.4": 0,
     "0.6": 0
    }
   }
  }
 },
 "checks_failed": [],
 "rows": [
  {
   "idx": 0,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9116351205505173,
   "one_minus": 0.08836487944948268,
   "kappa": 3.5958917813914426,
   "B": 3.433342560039938,
   "kappa_joint": 3.9385532125543605,
   "beta": 1.9293673940845555,
   "mean": 2.96584962537648,
   "var": 3.166681644299949,
   "drift": 6.109692311958388,
   "conv": -6.439293542825908e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -8.466116696581594e-12,
   "I_tail_rel": 7.5741016134823074e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 0,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9201692395184362,
   "one_minus": 0.07983076048156379,
   "kappa": 3.313486242523378,
   "B": 3.1784766643868028,
   "kappa_joint": 3.6270726963095448,
   "beta": 1.6677219350050068,
   "mean": 3.2247123435745713,
   "var": 3.632375792584778,
   "drift": 6.057792785474831,
   "conv": -1.0369483049998962e-12,
   "norm_err": 3.2018832030189515e-13,
   "drift_err": -6.694200749279844e-12,
   "I_tail_rel": 1.2496110820608564e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 0,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.943326349643202,
   "one_minus": 0.056673650356798055,
   "kappa": 2.6721203700942135,
   "B": 2.595296616646274,
   "kappa_joint": 2.928758446893379,
   "beta": 1.1352278902692006,
   "mean": 4.05301045946954,
   "var": 5.226463195875702,
   "drift": 5.933226787423597,
   "conv": -3.432809592140984e-13,
   "norm_err": 2.278177646530821e-13,
   "drift_err": -4.222400207254395e-12,
   "I_tail_rel": 6.376083148913295e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 0,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.957722868048454,
   "one_minus": 0.04227713195154603,
   "kappa": 2.3150803718112156,
   "B": 2.265614427249322,
   "kappa_joint": 2.523020094080179,
   "beta": 0.8753800236071577,
   "mean": 4.764921469553528,
   "var": 6.698518170459433,
   "drift": 5.863748994189754,
   "conv": -2.0805579481475434e-13,
   "norm_err": 2.227107387398064e-13,
   "drift_err": -4.344968829173013e-12,
   "I_tail_rel": 2.5305919330476586e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 0,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.969185575586153,
   "one_minus": 0.030814424413846964,
   "kappa": 2.020770127094554,
   "B": 1.9893920773869775,
   "kappa_joint": 2.1764182759591706,
   "beta": 0.6810803898172002,
   "mean": 5.608945075489854,
   "var": 8.531865811272674,
   "drift": 5.810886492609636,
   "conv": -1.1368683772161603e-13,
   "norm_err": 2.2137847111025621e-13,
   "drift_err": -4.402700426453521e-12,
   "I_tail_rel": 1.242636019638433e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 1,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9251259785897623,
   "one_minus": 0.07487402141023769,
   "kappa": 3.1235953565972627,
   "B": 3.004382384005034,
   "kappa_joint": 3.6271745651409844,
   "beta": 1.735175997144028,
   "mean": 2.8630488713608915,
   "var": 2.9979428589244943,
   "drift": 5.201958489615127,
   "conv": -7.281952818516402e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -8.00870481043603e-12,
   "I_tail_rel": 6.691819285595434e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 1,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9363045007717814,
   "one_minus": 0.0636954992282186,
   "kappa": 2.9506801219304064,
   "B": 2.8551615502968537,
   "kappa_joint": 3.2453026069710535,
   "beta": 1.5457388474274247,
   "mean": 3.08598114814729,
   "var": 3.411843715525258,
   "drift": 5.273819372438514,
   "conv": -1.2644330027455908e-12,
   "norm_err": 3.737010700888277e-13,
   "drift_err": -6.6133765130871325e-12,
   "I_tail_rel": 1.0505371345964483e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 1,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9548056351719134,
   "one_minus": 0.045194364828086586,
   "kappa": 2.5115419492973,
   "B": 2.4541320271999147,
   "kappa_joint": 2.6106103624397616,
   "beta": 1.1058460105544439,
   "mean": 3.8280412653914038,
   "var": 4.925003407128614,
   "drift": 5.446295369740221,
   "conv": -4.645173135031655e-13,
   "norm_err": 2.8133051444001467e-13,
   "drift_err": -4.6771475581408595e-12,
   "I_tail_rel": 4.811704881912135e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 1,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9629478414843563,
   "one_minus": 0.037052158515643696,
   "kappa": 2.234473507848582,
   "B": 2.1926867486654396,
   "kappa_joint": 2.316904786387922,
   "beta": 0.8674567750580153,
   "mean": 4.491852264775043,
   "var": 6.389362041434559,
   "drift": 5.54249539114092,
   "conv": -3.099742684753437e-13,
   "norm_err": 2.8532731732866523e-13,
   "drift_err": -5.168310224235029e-12,
   "I_tail_rel": 1.8110161722448874e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 1,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9694232494113624,
   "one_minus": 0.030576750588637625,
   "kappa": 1.98624960346946,
   "B": 1.9556473284972762,
   "kappa_joint": 2.0660128762908916,
   "beta": 0.6810484071353642,
   "mean": 5.299278754232827,
   "var": 8.245654149194465,
   "drift": 5.615689624097997,
   "conv": -1.9950707752514063e-13,
   "norm_err": 2.902122986370159e-13,
   "drift_err": -5.551115123125783e-12,
   "I_tail_rel": 8.575100707434731e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 2,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9394655659097089,
   "one_minus": 0.060534434090291134,
   "kappa": 3.466172259939953,
   "B": 3.3596232302383933,
   "kappa_joint": 3.859925758002624,
   "beta": 1.8474037108326204,
   "mean": 3.163901573428428,
   "var": 3.307177676505134,
   "drift": 6.109692311958388,
   "conv": -5.204725539442734e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -6.245670647331281e-12,
   "I_tail_rel": 1.0042796890705554e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 2,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9448874547400604,
   "one_minus": 0.05511254525993958,
   "kappa": 3.196364005966207,
   "B": 3.107035911512865,
   "kappa_joint": 3.559211138839497,
   "beta": 1.5935956374370925,
   "mean": 3.4227642916265193,
   "var": 3.8013362004537754,
   "drift": 6.057792785474829,
   "conv": -8.651968030903845e-13,
   "norm_err": 2.6845192735436285e-13,
   "drift_err": -5.208278253121534e-12,
   "I_tail_rel": 1.6544101949180323e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 2,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9599458165620813,
   "one_minus": 0.04005418343791867,
   "kappa": 2.5907320400442737,
   "B": 2.538316987645301,
   "kappa_joint": 2.8656837194622784,
   "beta": 1.0859273310478839,
   "mean": 4.251062407521488,
   "var": 5.463742018260309,
   "drift": 5.933226787423595,
   "conv": -2.6212365611399946e-13,
   "norm_err": 1.9628743075372768e-13,
   "drift_err": -3.4585667663122877e-12,
   "I_tail_rel": 8.356625765922676e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 2,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9694355223405318,
   "one_minus": 0.030564477659468237,
   "kappa": 2.255163223792517,
   "B": 2.2204318346682705,
   "kappa_joint": 2.4654874979257193,
   "beta": 0.8408131960105446,
   "mean": 4.962973417605479,
   "var": 6.973902196126112,
   "drift": 5.863748994189752,
   "conv": -1.3489209749195652e-13,
   "norm_err": 2.007283228522283e-13,
   "drift_err": -3.754330180072429e-12,
   "I_tail_rel": 3.28554593808935e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 2,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9770064246614008,
   "one_minus": 0.022993575338599248,
   "kappa": 1.9776975379098767,
   "B": 1.9548281424384821,
   "kappa_joint": 2.1298721726544776,
   "beta": 0.6576196370948799,
   "mean": 5.806997023541802,
   "var": 8.836242357785999,
   "drift": 5.810886492609634,
   "conv": -5.484501741648273e-14,
   "norm_err": 1.98507876802978e-13,
   "drift_err": -3.873346088312246e-12,
   "I_tail_rel": 1.598327079321134e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 3,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9517369080193285,
   "one_minus": 0.04826309198067147,
   "kappa": 3.0151703398711227,
   "B": 2.9415098569155065,
   "kappa_joint": 3.3464062045420038,
   "beta": 1.663312049799007,
   "mean": 2.9950835033955236,
   "var": 3.12746997188154,
   "drift": 5.201958489615127,
   "conv": -6.082911951921233e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.394884621840902e-12,
   "I_tail_rel": 8.84790651348347e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 3,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9578344614350183,
   "one_minus": 0.04216553856498173,
   "kappa": 2.852042139656442,
   "B": 2.7912656248380476,
   "kappa_joint": 3.0463185303777,
   "beta": 1.4773285238246694,
   "mean": 3.2180157801819216,
   "var": 3.5698352041461128,
   "drift": 5.273819372438514,
   "conv": -1.1352030426792226e-12,
   "norm_err": 3.306244167333716e-13,
   "drift_err": -5.4569682106375694e-12,
   "I_tail_rel": 1.385332171299712e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 3,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9672190617936975,
   "one_minus": 0.03278093820630246,
   "kappa": 2.439943584087272,
   "B": 2.3996185373154675,
   "kappa_joint": 2.519924626283976,
   "beta": 1.0572634669468322,
   "mean": 3.9600758974260364,
   "var": 5.151313310265078,
   "drift": 5.446295369740219,
   "conv": -3.667066650336892e-13,
   "norm_err": 2.617905892066119e-13,
   "drift_err": -4.172662215751188e-12,
   "I_tail_rel": 6.2810067872844584e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 3,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9713204385187847,
   "one_minus": 0.02867956148121531,
   "kappa": 2.1801679526833024,
   "B": 2.148677395940675,
   "kappa_joint": 2.256632728701462,
   "beta": 0.8329848247065538,
   "mean": 4.623886896809674,
   "var": 6.653777147853138,
   "drift": 5.542495391140919,
   "conv": -2.495781359357352e-13,
   "norm_err": 2.7755575615628914e-13,
   "drift_err": -4.837907852106582e-12,
   "I_tail_rel": 2.343690453908603e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 3,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9748920100085687,
   "one_minus": 0.025107989991431268,
   "kappa": 1.9463447291069884,
   "B": 1.921754996216126,
   "kappa_joint": 2.023046163870701,
   "beta": 0.657647148025002,
   "mean": 5.431313386267459,
   "var": 8.53906177645965,
   "drift": 5.615689624097996,
   "conv": -1.312283615106935e-13,
   "norm_err": 2.7333690866271354e-13,
   "drift_err": -5.0812687391044165e-12,
   "I_tail_rel": 1.1001987633891618e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 4,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9430888765320428,
   "one_minus": 0.056911123467957236,
   "kappa": 4.1431994500999965,
   "B": 4.023575468528782,
   "kappa_joint": 4.820153470439758,
   "beta": 2.649750384198541,
   "mean": 2.6434927297930395,
   "var": 2.3057614590388527,
   "drift": 6.109692311958388,
   "conv": -6.654676809603188e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -7.680078795146983e-12,
   "I_tail_rel": 9.931482114839114e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 4,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.947073337281266,
   "one_minus": 0.05292666271873403,
   "kappa": 3.770763742220262,
   "B": 3.6696202827909628,
   "kappa_joint": 4.212059905209904,
   "beta": 2.2229405159185065,
   "mean": 2.902355447991131,
   "var": 2.7251259051220202,
   "drift": 6.05779278547483,
   "conv": -9.36140054363932e-13,
   "norm_err": 2.8332891588433995e-13,
   "drift_err": -6.005862474012247e-12,
   "I_tail_rel": 3.244536337401094e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 4,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9584139756152611,
   "one_minus": 0.04158602438473891,
   "kappa": 2.954443618205834,
   "B": 2.892359524601527,
   "kappa_joint": 3.20991038477761,
   "beta": 1.409982109108938,
   "mean": 3.7306535638860994,
   "var": 4.208015654307273,
   "drift": 5.933226787423596,
   "conv": -4.334310688136611e-13,
   "norm_err": 2.3381296898605797e-13,
   "drift_err": -4.695799304954562e-12,
   "I_tail_rel": 5.762055001315222e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 4,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9672798916722544,
   "one_minus": 0.032720108327745634,
   "kappa": 2.5153969187450804,
   "B": 2.473902641726548,
   "kappa_joint": 2.726632150956687,
   "beta": 1.043734015014276,
   "mean": 4.442564573970089,
   "var": 5.618049148383413,
   "drift": 5.863748994189754,
   "conv": -3.7048142331741474e-13,
   "norm_err": 2.4069635173873394e-13,
   "drift_err": -4.899192163065891e-12,
   "I_tail_rel": 4.646442113077593e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 4,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9752358701924645,
   "one_minus": 0.024764129807535507,
   "kappa": 2.1624609292293666,
   "B": 2.135517343330987,
   "kappa_joint": 2.327411664459458,
   "beta": 0.7848087085279429,
   "mean": 5.2865881799064125,
   "var": 7.40420745777535,
   "drift": 5.810886492609636,
   "conv": -2.2493118478905672e-13,
   "norm_err": 2.375877272697835e-13,
   "drift_err": -4.811262499515578e-12,
   "I_tail_rel": 4.960636846526075e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 5,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9340514625082437,
   "one_minus": 0.06594853749175633,
   "kappa": 3.4722687220630615,
   "B": 3.355820561130934,
   "kappa_joint": 4.755352857300137,
   "beta": 2.1648638029294105,
   "mean": 2.648144274305265,
   "var": 2.40290335243078,
   "drift": 5.201958489615127,
   "conv": -6.640243910283061e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -6.885159109515371e-12,
   "I_tail_rel": 2.1209538431706922e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 5,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9484037597123586,
   "one_minus": 0.051596240287641426,
   "kappa": 3.253505450123571,
   "B": 3.1684595862369545,
   "kappa_joint": 3.9079451214202017,
   "beta": 1.9035798233975059,
   "mean": 2.8710765510916625,
   "var": 2.7704745068298795,
   "drift": 5.273819372438514,
   "conv": -9.632294961647858e-13,
   "norm_err": 3.0686564400639327e-13,
   "drift_err": -5.522693413695379e-12,
   "I_tail_rel": 6.536930322338263e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 5,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9659587747259014,
   "one_minus": 0.034041225274098585,
   "kappa": 2.7128577665174207,
   "B": 2.666283471998711,
   "kappa_joint": 2.8607092412040784,
   "beta": 1.3053033429937886,
   "mean": 3.6131366683357777,
   "var": 4.172436544327564,
   "drift": 5.44629536974022,
   "conv": -4.9649173661237e-13,
   "norm_err": 2.7977620220553945e-13,
   "drift_err": -4.921396623558394e-12,
   "I_tail_rel": 1.0248954204272917e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 5,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9715496887302416,
   "one_minus": 0.028450311269758388,
   "kappa": 2.381547297313093,
   "B": 2.34742496742279,
   "kappa_joint": 2.4778297640730527,
   "beta": 0.9942099341187856,
   "mean": 4.2769476677194165,
   "var": 5.574773698125931,
   "drift": 5.54249539114092,
   "conv": -4.4864112425102576e-13,
   "norm_err": 2.9887203822909214e-13,
   "drift_err": -5.527134305793879e-12,
   "I_tail_rel": 7.770049821518286e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 5,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9757453143522203,
   "one_minus": 0.02425468564777966,
   "kappa": 2.09214917751227,
   "B": 2.0666212239022763,
   "kappa_joint": 2.1799128657652513,
   "beta": 0.7605340695390277,
   "mean": 5.084374157177199,
   "var": 7.383876474464529,
   "drift": 5.615689624097997,
   "conv": -3.0098146197587994e-13,
   "norm_err": 3.028688411177427e-13,
   "drift_err": -5.725198093387007e-12,
   "I_tail_rel": 7.928627523679295e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 6,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9703344690859197,
   "one_minus": 0.029665530914080307,
   "kappa": 4.039546407285364,
   "B": 3.979177674617753,
   "kappa_joint": 4.652679427250311,
   "beta": 2.5915961324574464,
   "mean": 2.835176299772755,
   "var": 2.357501709251647,
   "drift": 6.109692311958387,
   "conv": -5.083711229758592e-13,
   "norm_err": 0.0,
   "drift_err": -5.45874456747697e-12,
   "I_tail_rel": 1.0447957022676245e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 6,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9712551336247175,
   "one_minus": 0.028744866375282507,
   "kappa": 3.6705115031815043,
   "B": 3.617372670331328,
   "kappa_joint": 4.106335114761639,
   "beta": 2.1600912245522323,
   "mean": 3.094039017970847,
   "var": 2.804415256457771,
   "drift": 6.057792785474829,
   "conv": -7.649436639667329e-13,
   "norm_err": 2.2071233729548112e-13,
   "drift_err": -4.319211655001709e-12,
   "I_tail_rel": 3.424306384064318e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 6,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9746658343304921,
   "one_minus": 0.025334165669507858,
   "kappa": 2.880364584640034,
   "B": 2.843644709068511,
   "kappa_joint": 3.152627560961062,
   "beta": 1.3628865912480452,
   "mean": 3.9223371338658146,
   "var": 4.35342663544024,
   "drift": 5.933226787423595,
   "conv": -3.164135620181696e-13,
   "norm_err": 1.9828583219805296e-13,
   "drift_err": -3.639755163931113e-12,
   "I_tail_rel": 6.062934222279025e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 6,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9787647234917329,
   "one_minus": 0.021235276508267065,
   "kappa": 2.460987963026016,
   "B": 2.4347178715710847,
   "kappa_joint": 2.6764976209210602,
   "beta": 1.0109319345049381,
   "mean": 4.634248143949804,
   "var": 5.800340056584798,
   "drift": 5.863748994189752,
   "conv": -2.62234678416462e-13,
   "norm_err": 2.113864638886298e-13,
   "drift_err": -3.9612757518625585e-12,
   "I_tail_rel": 4.855953151111257e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 6,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9829677543786688,
   "one_minus": 0.01703224562133121,
   "kappa": 2.1239798340746847,
   "B": 2.105814077854833,
   "kappa_joint": 2.286109888573303,
   "beta": 0.7631284720724449,
   "mean": 5.478271749886128,
   "var": 7.614558629727025,
   "drift": 5.810886492609635,
   "conv": -1.6064927166326015e-13,
   "norm_err": 2.1160850849355484e-13,
   "drift_err": -4.155786825776886e-12,
   "I_tail_rel": 5.14962286833547e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 7,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9648612164847961,
   "one_minus": 0.03513878351520394,
   "kappa": 3.387277012670129,
   "B": 3.3272324254672463,
   "kappa_joint": 4.389716802077859,
   "beta": 2.1281360924315473,
   "mean": 2.775933320958409,
   "var": 2.4443730399175356,
   "drift": 5.201958489615127,
   "conv": -5.35460564776713e-13,
   "norm_err": 0.0,
   "drift_err": -5.361044941309956e-12,
   "I_tail_rel": 2.2287495067830308e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 7,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9727309745243896,
   "one_minus": 0.027269025475610387,
   "kappa": 3.1732804400922316,
   "B": 3.1297152597314795,
   "kappa_joint": 3.6872798417349957,
   "beta": 1.8573100281337482,
   "mean": 2.998865597744806,
   "var": 2.839493295439601,
   "drift": 5.273819372438514,
   "conv": -8.58424442640171e-13,
   "norm_err": 2.7045032879868813e-13,
   "drift_err": -4.286349053472804e-12,
   "I_tail_rel": 6.871736078593707e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 7,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9796283727639571,
   "one_minus": 0.02037162723604291,
   "kappa": 2.651270200269748,
   "B": 2.6241259014497653,
   "kappa_joint": 2.7734317987761283,
   "beta": 1.2643524229182592,
   "mean": 3.7409257149889217,
   "var": 4.307576962734483,
   "drift": 5.44629536974022,
   "conv": -4.0589753780295723e-13,
   "norm_err": 2.5424107263916085e-13,
   "drift_err": -4.246381024586299e-12,
   "I_tail_rel": 1.0731177741921352e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 7,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.980916692274844,
   "one_minus": 0.019083307725155985,
   "kappa": 2.3344063809922506,
   "B": 2.3120249912557616,
   "kappa_joint": 2.4229489020503556,
   "beta": 0.9644499783861511,
   "mean": 4.40473671437256,
   "var": 5.746794043601284,
   "drift": 5.54249539114092,
   "conv": -3.4861002973229915e-13,
   "norm_err": 2.822186928597148e-13,
   "drift_err": -5.028866212342109e-12,
   "I_tail_rel": 8.088358654987523e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 7,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9820745260325721,
   "one_minus": 0.01792547396742794,
   "kappa": 2.0577041818247084,
   "B": 2.039178122931069,
   "kappa_joint": 2.142018096904951,
   "beta": 0.7404695941878349,
   "mean": 5.212163203830343,
   "var": 7.583957083690144,
   "drift": 5.615689624097997,
   "conv": -2.426947531830592e-13,
   "norm_err": 2.873257187729905e-13,
   "drift_err": -5.360156762890256e-12,
   "I_tail_rel": 8.201692703193123e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 8,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9290581589502054,
   "one_minus": 0.07094184104979462,
   "kappa": 4.538537946504827,
   "B": 4.37459066357051,
   "kappa_joint": 5.993495251721188,
   "beta": 3.132243408778817,
   "mean": 2.432978945331886,
   "var": 1.9505803076589139,
   "drift": 6.10969231195839,
   "conv": -8.520961713998076e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -9.339196083146817e-12,
   "I_tail_rel": 8.275978772425867e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 8,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9370527757784372,
   "one_minus": 0.06294722422156285,
   "kappa": 4.091224294784935,
   "B": 3.9603659268869444,
   "kappa_joint": 4.768695521014833,
   "beta": 2.589144071163154,
   "mean": 2.6918416635299782,
   "var": 2.339689340946335,
   "drift": 6.057792785474831,
   "conv": -1.1833867219479544e-12,
   "norm_err": 3.226308109560705e-13,
   "drift_err": -7.012168623532489e-12,
   "I_tail_rel": 2.7558692134940497e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 8,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9517581039127178,
   "one_minus": 0.04824189608728224,
   "kappa": 3.1406115762413744,
   "B": 3.0639206865588493,
   "kappa_joint": 3.4061704066928735,
   "beta": 1.5822098682325376,
   "mean": 3.5201397794249463,
   "var": 3.7499619402902056,
   "drift": 5.933226787423597,
   "conv": -5.686562332130052e-13,
   "norm_err": 2.611244553918368e-13,
   "drift_err": -5.481837206389173e-12,
   "I_tail_rel": 5.097353499050039e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 8,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9621855820426264,
   "one_minus": 0.037814417957373614,
   "kappa": 2.6419980355517563,
   "B": 2.5915638470759896,
   "kappa_joint": 2.8558445961908503,
   "beta": 1.1453769900666324,
   "mean": 4.2320507895089365,
   "var": 5.11949257322572,
   "drift": 5.863748994189755,
   "conv": -4.994893387788579e-13,
   "norm_err": 2.657873920952625e-13,
   "drift_err": -5.541345160509081e-12,
   "I_tail_rel": 4.2068985973975016e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 8,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9716879889953891,
   "one_minus": 0.028312011004610893,
   "kappa": 2.248266886147573,
   "B": 2.216211893371123,
   "kappa_joint": 2.419711149019607,
   "beta": 0.8452402507889716,
   "mean": 5.076074395445261,
   "var": 6.874834092656602,
   "drift": 5.810886492609638,
   "conv": -3.377298440909726e-13,
   "norm_err": 2.580158309228864e-13,
   "drift_err": -5.309530592967349e-12,
   "I_tail_rel": 4.5680815721618596e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 9,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9051621025666513,
   "one_minus": 0.0948378974333487,
   "kappa": 3.7055066901265747,
   "B": 3.5254193426202574,
   "kappa_joint": 6.316185700482771,
   "beta": 2.3892119797058564,
   "mean": 2.5078017513311632,
   "var": 2.1772695490399965,
   "drift": 5.201958489615127,
   "conv": -7.717160244169463e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -7.988276706782926e-12,
   "I_tail_rel": 1.862290232890897e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 9,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9294685160090362,
   "one_minus": 0.07053148399096376,
   "kappa": 3.4496475384294354,
   "B": 3.325768884623124,
   "kappa_joint": 4.48324458662635,
   "beta": 2.097291904180833,
   "mean": 2.7307340281175607,
   "var": 2.514585290643355,
   "drift": 5.273819372438515,
   "conv": -1.1041167979897182e-12,
   "norm_err": 3.348432642269472e-13,
   "drift_err": -6.257216966787382e-12,
   "I_tail_rel": 5.8144279516179575e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 9,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9586029383876535,
   "one_minus": 0.041397061612346464,
   "kappa": 2.8372268923705906,
   "B": 2.7778797734645946,
   "kappa_joint": 3.0341193234010286,
   "beta": 1.4168559565640628,
   "mean": 3.472794145361675,
   "var": 3.843930178299651,
   "drift": 5.446295369740221,
   "conv": -6.111777750561487e-13,
   "norm_err": 2.9909408283401717e-13,
   "drift_err": -5.405453862294962e-12,
   "I_tail_rel": 9.368634667349957e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 9,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.967213095626164,
   "one_minus": 0.03278690437383602,
   "kappa": 2.4700286978347568,
   "B": 2.429198941028687,
   "kappa_joint": 2.579045633108347,
   "beta": 1.0646842403382089,
   "mean": 4.136605144745315,
   "var": 5.205764470957405,
   "drift": 5.542495391140922,
   "conv": -5.697664562376303e-13,
   "norm_err": 3.1241675912951905e-13,
   "drift_err": -5.938360914115037e-12,
   "I_tail_rel": 7.219598399055628e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 9,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9731338593178683,
   "one_minus": 0.026866140682131667,
   "kappa": 2.154086408826831,
   "B": 2.124953409562352,
   "kappa_joint": 2.2479471354477063,
   "beta": 0.8040734611532135,
   "mean": 4.944031634203097,
   "var": 6.984050457334952,
   "drift": 5.615689624097999,
   "conv": -3.955724636739433e-13,
   "norm_err": 3.148592497836944e-13,
   "drift_err": -6.155964626941568e-12,
   "I_tail_rel": 7.46389227059611e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 10,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9624527344440726,
   "one_minus": 0.037547265555927356,
   "kappa": 4.463315040142202,
   "B": 4.378720734281239,
   "kappa_joint": 5.72006909285621,
   "beta": 3.13816053081709,
   "mean": 2.618693231046172,
   "var": 1.9469024136784983,
   "drift": 6.10969231195839,
   "conv": -6.322720125240266e-13,
   "norm_err": 0.0,
   "drift_err": -6.219913473159977e-12,
   "I_tail_rel": 8.55728950923203e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 10,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.966251532137321,
   "one_minus": 0.033748467862679044,
   "kappa": 4.009265190220734,
   "B": 3.9410312730074293,
   "kappa_joint": 4.64131737482541,
   "beta": 2.5639251860948433,
   "mean": 2.8775559492442633,
   "var": 2.3627026320146083,
   "drift": 6.057792785474831,
   "conv": -9.834355552129637e-13,
   "norm_err": 2.3780977187470853e-13,
   "drift_err": -4.906297590423492e-12,
   "I_tail_rel": 2.8696941729512306e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 10,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.97069080400851,
   "one_minus": 0.029309195991489956,
   "kappa": 3.0743439629441225,
   "B": 3.0289556410138134,
   "kappa_joint": 3.3553222887414162,
   "beta": 1.546303993414906,
   "mean": 3.7058540651392318,
   "var": 3.8370377446419663,
   "drift": 5.933226787423597,
   "conv": -4.446443213623752e-13,
   "norm_err": 2.1249668691325496e-13,
   "drift_err": -4.094502514817577e-12,
   "I_tail_rel": 5.319469377833104e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 10,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9753138716187364,
   "one_minus": 0.024686128381263606,
   "kappa": 2.5932372022323755,
   "B": 2.5610286909916087,
   "kappa_joint": 2.8135110740003,
   "beta": 1.1185451428056032,
   "mean": 4.4177650752232225,
   "var": 5.242299814097748,
   "drift": 5.863748994189754,
   "conv": -3.7780889527994077e-13,
   "norm_err": 2.2160051571518125e-13,
   "drift_err": -4.4284576006248244e-12,
   "I_tail_rel": 4.366598839694282e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 10,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.980391749777734,
   "one_minus": 0.019608250222265977,
   "kappa": 2.214240183520638,
   "B": 2.1924240220965303,
   "kappa_joint": 2.383881311229828,
   "beta": 0.8271927353561597,
   "mean": 5.261788681159547,
   "var": 7.024827762912686,
   "drift": 5.810886492609637,
   "conv": -2.488009798184976e-13,
   "norm_err": 2.2382096176443156e-13,
   "drift_err": -4.480860127387132e-12,
   "I_tail_rel": 4.709742963150949e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 11,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9445749145761904,
   "one_minus": 0.05542508542380964,
   "kappa": 3.6385187673478185,
   "B": 3.5362488821227616,
   "kappa_joint": 5.785951716893975,
   "beta": 2.403913099514118,
   "mean": 2.6316112751406866,
   "var": 2.1639544668509663,
   "drift": 5.201958489615127,
   "conv": -6.180611578088246e-13,
   "norm_err": 0.0,
   "drift_err": -5.88418203051333e-12,
   "I_tail_rel": 1.931493852687962e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 11,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9605374140655036,
   "one_minus": 0.039462585934496364,
   "kappa": 3.3844093771844004,
   "B": 3.316958459445632,
   "kappa_joint": 4.25886238489155,
   "beta": 2.0861945858795545,
   "mean": 2.8545435519270845,
   "var": 2.527961393503011,
   "drift": 5.273819372438515,
   "conv": -9.835465775154262e-13,
   "norm_err": 2.7688962234151404e-13,
   "drift_err": -4.791722574282176e-12,
   "I_tail_rel": 6.040747213135918e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 11,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9753490120617022,
   "one_minus": 0.024650987938297786,
   "kappa": 2.7848532995620032,
   "B": 2.7503144244758437,
   "kappa_joint": 2.953813597157593,
   "beta": 1.3888760928221,
   "mean": 3.5966036691711993,
   "var": 3.921368794442797,
   "drift": 5.446295369740221,
   "conv": -5.10480546722647e-13,
   "norm_err": 2.6356694604601216e-13,
   "drift_err": -4.567013434098044e-12,
   "I_tail_rel": 9.724332542076227e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 11,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9784173068813234,
   "one_minus": 0.021582693118676555,
   "kappa": 2.429578610432535,
   "B": 2.403217172082029,
   "kappa_joint": 2.530290563945615,
   "beta": 1.042031137350403,
   "mean": 4.260414668554839,
   "var": 5.318934523620815,
   "drift": 5.542495391140922,
   "conv": -4.621858451514527e-13,
   "norm_err": 2.8688162956314045e-13,
   "drift_err": -5.225153643095837e-12,
   "I_tail_rel": 7.46200376183941e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 11,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9806178119070674,
   "one_minus": 0.019382188092932573,
   "kappa": 2.1246081780892614,
   "B": 2.1039176529456585,
   "kappa_joint": 2.2148796229497614,
   "beta": 0.788232574567786,
   "mean": 5.06784115801262,
   "var": 7.1244069393824105,
   "drift": 5.615689624097998,
   "conv": -3.078648447285559e-13,
   "norm_err": 2.9198865547641617e-13,
   "drift_err": -5.424993787528365e-12,
   "I_tail_rel": 7.672581295588327e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 12,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8724811618341753,
   "one_minus": 0.12751883816582466,
   "kappa": 4.953303228608523,
   "B": 4.62671709040337,
   "kappa_joint": 9.911471030735017,
   "beta": 3.503697067155422,
   "mean": 2.2199475847966625,
   "var": 1.743784406829075,
   "drift": 6.109692311958388,
   "conv": -1.1215472994763331e-12,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -1.2373213564842445e-11,
   "I_tail_rel": 6.948026712692107e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 12,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8945677962515363,
   "one_minus": 0.10543220374846374,
   "kappa": 4.417361047470042,
   "B": 4.178010500524299,
   "kappa_joint": 5.4554503861518295,
   "beta": 2.881539920669813,
   "mean": 2.478810302994754,
   "var": 2.102276196842242,
   "drift": 6.057792785474829,
   "conv": -1.4744871990046704e-12,
   "norm_err": 4.007905118896815e-13,
   "drift_err": -9.170442183403793e-12,
   "I_tail_rel": 2.363955995835993e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 12,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9283657166765643,
   "one_minus": 0.07163428332343569,
   "kappa": 3.320559931332408,
   "B": 3.1994171622890613,
   "kappa_joint": 3.6063321735264573,
   "beta": 1.725245055531531,
   "mean": 3.307108418889722,
   "var": 3.439063203456408,
   "drift": 5.933226787423596,
   "conv": -7.728262474415715e-13,
   "norm_err": 2.986499936241671e-13,
   "drift_err": -6.643574579356937e-12,
   "I_tail_rel": 4.5598496746234724e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 12,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9466217803134678,
   "one_minus": 0.053378219686532224,
   "kappa": 2.7601769147361583,
   "B": 2.6855000549533887,
   "kappa_joint": 2.9766549827413216,
   "beta": 1.2299146079241727,
   "mean": 4.019019428973712,
   "var": 4.767606593506912,
   "drift": 5.863748994189754,
   "conv": -6.894484982922222e-13,
   "norm_err": 2.9687363678476686e-13,
   "drift_err": -6.566303056843026e-12,
   "I_tail_rel": 3.854354700910252e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 12,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9618333122748411,
   "one_minus": 0.038166687725158854,
   "kappa": 2.325472265079462,
   "B": 2.2806627612419574,
   "kappa_joint": 2.503203864329456,
   "beta": 0.8951168874372312,
   "mean": 4.863043034910036,
   "var": 6.491762778877433,
   "drift": 5.810886492609638,
   "conv": -4.4519943287468777e-13,
   "norm_err": 2.8466118351389014e-13,
   "drift_err": -6.012967901369848e-12,
   "I_tail_rel": 4.26947504716016e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 13,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8398609485335033,
   "one_minus": 0.16013905146649665,
   "kappa": 3.944573442386503,
   "B": 3.6149620338405355,
   "kappa_joint": 13.212796972236424,
   "beta": 2.512121258213914,
   "mean": 2.365780844307681,
   "var": 2.0707433897174425,
   "drift": 5.2019584896151265,
   "conv": -8.654188476953095e-13,
   "norm_err": 0.0,
   "drift_err": -9.65094670846156e-12,
   "I_tail_rel": 1.643396948047012e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 13,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8819038552890158,
   "one_minus": 0.11809614471098417,
   "kappa": 3.642165493615574,
   "B": 3.420348006970729,
   "kappa_joint": 5.145109905859144,
   "beta": 2.2182747763276818,
   "mean": 2.5887131210940777,
   "var": 2.3774418880465467,
   "drift": 5.273819372438514,
   "conv": -1.2243539515566226e-12,
   "norm_err": 3.89910326248355e-13,
   "drift_err": -7.569056492684467e-12,
   "I_tail_rel": 5.215994089271947e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 13,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.937345223015244,
   "one_minus": 0.06265477698475597,
   "kappa": 2.951214020523052,
   "B": 2.8572647982268404,
   "kappa_joint": 3.20979770317422,
   "beta": 1.498993641172215,
   "mean": 3.3307732383381925,
   "var": 3.6333011829731383,
   "drift": 5.446295369740221,
   "conv": -7.615019725903949e-13,
   "norm_err": 3.2174263253637037e-13,
   "drift_err": -6.317613099326991e-12,
   "I_tail_rel": 8.658905747402833e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 13,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9543799469982949,
   "one_minus": 0.04562005300170513,
   "kappa": 2.548943385055267,
   "B": 2.4901232437518974,
   "kappa_joint": 2.6740476375108626,
   "beta": 1.1187584889984101,
   "mean": 3.9945842377218312,
   "var": 4.954148232745878,
   "drift": 5.542495391140922,
   "conv": -6.931122342734852e-13,
   "norm_err": 3.375077994860476e-13,
   "drift_err": -6.560085807905125e-12,
   "I_tail_rel": 6.779473840911805e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 13,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9652771120427832,
   "one_minus": 0.034722887957216786,
   "kappa": 2.2080007586467505,
   "B": 2.1693280038349867,
   "kappa_joint": 2.30875653033119,
   "beta": 0.8380064254314215,
   "mean": 4.8020107271796135,
   "var": 6.701248885063066,
   "drift": 5.615689624097999,
   "conv": -4.776179451937423e-13,
   "norm_err": 3.312905505481467e-13,
   "drift_err": -6.5778493762991275e-12,
   "I_tail_rel": 7.103601694620243e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 14,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9186524107449744,
   "one_minus": 0.08134758925502561,
   "kappa": 4.90685076426721,
   "B": 4.703037690041098,
   "kappa_joint": 8.997172741902107,
   "beta": 3.620241803446444,
   "mean": 2.397377460856676,
   "var": 1.687647578165084,
   "drift": 6.109692311958387,
   "conv": -8.072431612049513e-13,
   "norm_err": 8.881784197001252e-16,
   "drift_err": -7.7999828818065e-12,
   "I_tail_rel": 7.080201383214588e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 14,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9343697170081495,
   "one_minus": 0.06563028299185047,
   "kappa": 4.354095021077835,
   "B": 4.208790221997553,
   "kappa_joint": 5.313233994842618,
   "beta": 2.9241533608174977,
   "mean": 2.6562401790547665,
   "var": 2.071639903244086,
   "drift": 6.057792785474829,
   "conv": -1.2383427616668996e-12,
   "norm_err": 2.8332891588433995e-13,
   "drift_err": -6.0742522123291565e-12,
   "I_tail_rel": 2.4331527675698113e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 14,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9527644472242435,
   "one_minus": 0.04723555277575653,
   "kappa": 3.2632961521296133,
   "B": 3.185292069422439,
   "kappa_joint": 3.5635867134626076,
   "beta": 1.7100451290740653,
   "mean": 3.484538294949734,
   "var": 3.4696316995073975,
   "drift": 5.933226787423596,
   "conv": -5.98965321785272e-13,
   "norm_err": 2.320366121466577e-13,
   "drift_err": -4.745537296457769e-12,
   "I_tail_rel": 4.7212847911262337e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 14,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9629138240083508,
   "one_minus": 0.037086175991649206,
   "kappa": 2.7183423423174893,
   "B": 2.667459663072149,
   "kappa_joint": 2.9443371537975866,
   "beta": 1.2134457087381134,
   "mean": 4.196449305033726,
   "var": 4.832312605306079,
   "drift": 5.863748994189754,
   "conv": -5.290212712338871e-13,
   "norm_err": 2.404743071338089e-13,
   "drift_err": -5.044853423896711e-12,
   "I_tail_rel": 3.9739047425239085e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 14,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9722423449517549,
   "one_minus": 0.027757655048245122,
   "kappa": 2.2970031443511494,
   "B": 2.2648990826990234,
   "kappa_joint": 2.4746867011528546,
   "beta": 0.8827857610598633,
   "mean": 5.04047291097005,
   "var": 6.582442478040367,
   "drift": 5.8108864926096375,
   "conv": -3.427258477017858e-13,
   "norm_err": 2.3514523661560816e-13,
   "drift_err": -4.937383835112996e-12,
   "I_tail_rel": 4.376024552794839e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 15,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8911667745451501,
   "one_minus": 0.10883322545484986,
   "kappa": 3.890827800866284,
   "B": 3.6730048642625195,
   "kappa_joint": 11.361001940251926,
   "beta": 2.593439520870586,
   "mean": 2.4840674283476893,
   "var": 2.0058144590427514,
   "drift": 5.2019584896151265,
   "conv": -7.365219545363288e-13,
   "norm_err": 6.661338147750939e-16,
   "drift_err": -7.01927405089009e-12,
   "I_tail_rel": 1.6891123926250752e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 15,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9235777833555944,
   "one_minus": 0.07642221664440563,
   "kappa": 3.588930150155782,
   "B": 3.4490679036256426,
   "kappa_joint": 4.929452199288994,
   "beta": 2.2556838912592614,
   "mean": 2.706999705134086,
   "var": 2.3380134924376943,
   "drift": 5.273819372438514,
   "conv": -1.1283196599265466e-12,
   "norm_err": 3.113065361048939e-13,
   "drift_err": -5.5848659030743875e-12,
   "I_tail_rel": 5.371881572336972e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 15,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9593519806537412,
   "one_minus": 0.040648019346258835,
   "kappa": 2.908465409016552,
   "B": 2.8487405089870337,
   "kappa_joint": 3.1406593984810147,
   "beta": 1.490062865968063,
   "mean": 3.4490598223782007,
   "var": 3.6550775770134205,
   "drift": 5.446295369740221,
   "conv": -6.467049118441537e-13,
   "norm_err": 2.7755575615628914e-13,
   "drift_err": -5.047517959155812e-12,
   "I_tail_rel": 8.915313495591325e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 15,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.968480458261322,
   "one_minus": 0.03151954173867799,
   "kappa": 2.516160575219554,
   "B": 2.4761889675509536,
   "kappa_joint": 2.6337429999615996,
   "beta": 1.1062727833426105,
   "mean": 4.11287082176184,
   "var": 5.010062142534352,
   "drift": 5.54249539114092,
   "conv": -5.985212325754219e-13,
   "norm_err": 3.0242475190789264e-13,
   "drift_err": -5.588418616753188e-12,
   "I_tail_rel": 6.957284550487918e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 15,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9743516417036087,
   "one_minus": 0.025648358296391338,
   "kappa": 2.184388885959627,
   "B": 2.1561939286232503,
   "kappa_joint": 2.2817439345535035,
   "beta": 0.8278898174644979,
   "mean": 4.920297311219623,
   "var": 6.783136482215298,
   "drift": 5.615689624097999,
   "conv": -3.9745984281580604e-13,
   "norm_err": 3.0664359940146824e-13,
   "drift_err": -5.857536677922326e-12,
   "I_tail_rel": 7.258048115413346e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 16,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8264962401213473,
   "one_minus": 0.17350375987865274,
   "kappa": 5.1622925880346155,
   "B": 4.693135106710507,
   "kappa_joint": 2631.6555135299736,
   "beta": 3.605012495756701,
   "mean": 2.1168317591847003,
   "var": 1.694777013713499,
   "drift": 6.10969231195839,
   "conv": -1.2492229473082261e-12,
   "norm_err": 0.0,
   "drift_err": -1.4525269875775848e-11,
   "I_tail_rel": 6.396848692074072e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 16,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8593073705418695,
   "one_minus": 0.14069262945813055,
   "kappa": 4.577098301044492,
   "B": 4.242916726589802,
   "kappa_joint": 5.821804300248774,
   "beta": 2.9717659527643336,
   "mean": 2.3756944773827913,
   "var": 2.0384488152035924,
   "drift": 6.057792785474831,
   "conv": -1.6162626792493029e-12,
   "norm_err": 4.631850458736153e-13,
   "drift_err": -1.0756728840988217e-11,
   "I_tail_rel": 2.2018346557239187e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 16,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9097126197250376,
   "one_minus": 0.09028738027496241,
   "kappa": 3.4039826180057826,
   "B": 3.246679684022001,
   "kappa_joint": 3.7025688145584534,
   "beta": 1.776592965059814,
   "mean": 3.20399259327776,
   "var": 3.3396658120977296,
   "drift": 5.933226787423597,
   "conv": -8.528733275170453e-13,
   "norm_err": 3.3151259515307174e-13,
   "drift_err": -7.386091738226241e-12,
   "I_tail_rel": 4.3390884197222845e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 16,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9347745677250952,
   "one_minus": 0.06522543227490485,
   "kappa": 2.8130120724379486,
   "B": 2.719725292375707,
   "kappa_joint": 3.030475502921701,
   "beta": 1.2614635574131052,
   "mean": 3.9159036033617496,
   "var": 4.648369712886989,
   "drift": 5.863748994189756,
   "conv": -7.521760991835436e-13,
   "norm_err": 3.199662756969701e-13,
   "drift_err": -7.1382899591299065e-12,
   "I_tail_rel": 3.710924495168607e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 16,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9546583560925661,
   "one_minus": 0.04534164390743389,
   "kappa": 2.3587264536548345,
   "B": 2.3046318891823874,
   "kappa_joint": 2.5391378673613523,
   "beta": 0.9140306132965071,
   "mean": 4.7599272092980724,
   "var": 6.3574309307347185,
   "drift": 5.810886492609639,
   "conv": -5.264677582772492e-13,
   "norm_err": 3.0619951019161817e-13,
   "drift_err": -6.5574212726460246e-12,
   "I_tail_rel": 4.149888210896689e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 17,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7944357436851615,
   "one_minus": 0.20556425631483854,
   "kappa": 4.065863286907273,
   "B": 3.6239496870054606,
   "kappa_joint": 4834.627553197697,
   "beta": 2.5246282453358515,
   "mean": 2.2970369605663725,
   "var": 2.060484944357862,
   "drift": 5.201958489615128,
   "conv": -9.369172104811696e-13,
   "norm_err": 0.0,
   "drift_err": -1.1172396341407875e-11,
   "I_tail_rel": 1.5468101949656477e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 17,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.847089177851855,
   "one_minus": 0.152910822148145,
   "kappa": 3.736013807926738,
   "B": 3.4385317544112017,
   "kappa_joint": 5.482279814096627,
   "beta": 2.2419236972515444,
   "mean": 2.51996923735277,
   "var": 2.3523634541638874,
   "drift": 5.273819372438516,
   "conv": -1.2498890811230012e-12,
   "norm_err": 4.247713292215849e-13,
   "drift_err": -8.476774837617995e-12,
   "I_tail_rel": 4.957234873320668e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 17,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9211704841801635,
   "one_minus": 0.07882951581983655,
   "kappa": 3.0021734596423943,
   "B": 2.881414838302567,
   "kappa_joint": 3.2934837189878996,
   "beta": 1.5244401757053851,
   "mean": 3.262029354596885,
   "var": 3.5726527393704544,
   "drift": 5.446295369740221,
   "conv": -7.982503547054876e-13,
   "norm_err": 3.446132268436486e-13,
   "drift_err": -6.719069745031447e-12,
   "I_tail_rel": 8.367444855617774e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 17,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9448111392301619,
   "one_minus": 0.05518886076983809,
   "kappa": 2.5828858357533044,
   "B": 2.510601090495109,
   "kappa_joint": 2.7166436559763154,
   "beta": 1.1372346552908428,
   "mean": 3.9258403539805227,
   "var": 4.873660299881957,
   "drift": 5.542495391140922,
   "conv": -7.48179296294893e-13,
   "norm_err": 3.554934124849751e-13,
   "drift_err": -6.964206988868682e-12,
   "I_tail_rel": 6.602461155264984e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 17,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9595702558246508,
   "one_minus": 0.04042974417534917,
   "kappa": 2.2305214442928754,
   "B": 2.1849665449509765,
   "kappa_joint": 2.3348023603652805,
   "beta": 0.8501322405833331,
   "mean": 4.733266843438305,
   "var": 6.605665984676332,
   "drift": 5.615689624098,
   "conv": -5.490052856771399e-13,
   "norm_err": 3.47499806707674e-13,
   "drift_err": -6.973976951485383e-12,
   "I_tail_rel": 6.960843945483715e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 18,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8795613463603585,
   "one_minus": 0.12043865363964146,
   "kappa": 5.125879448574988,
   "B": 4.807302553433176,
   "kappa_joint": 2064.4492104057827,
   "beta": 3.782540373598198,
   "mean": 2.289139451492392,
   "var": 1.6152351881300486,
   "drift": 6.10969231195839,
   "conv": -8.599787548746463e-13,
   "norm_err": 0.0,
   "drift_err": -8.780531857155438e-12,
   "I_tail_rel": 6.488055161356723e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 18,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.905211754761645,
   "one_minus": 0.09478824523835505,
   "kappa": 4.520687223258275,
   "B": 4.301100125367766,
   "kappa_joint": 5.675064253969038,
   "beta": 3.0538288356108825,
   "mean": 2.5480021696904838,
   "var": 1.9836713553931196,
   "drift": 6.057792785474831,
   "conv": -1.2788659020657178e-12,
   "norm_err": 3.015365734881925e-13,
   "drift_err": -6.715517031352647e-12,
   "I_tail_rel": 2.257128384045161e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 18,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9374450991770776,
   "one_minus": 0.06255490082292237,
   "kappa": 3.350917298671216,
   "B": 3.2444167209498773,
   "kappa_joint": 3.6640087246476103,
   "beta": 1.7741172276595205,
   "mean": 3.3763002855854523,
   "var": 3.344326234434307,
   "drift": 5.933226787423597,
   "conv": -7.024381076803365e-13,
   "norm_err": 2.6001423236721166e-13,
   "drift_err": -5.334399588718952e-12,
   "I_tail_rel": 4.4776047181696414e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 18,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9529556927145358,
   "one_minus": 0.04704430728546416,
   "kappa": 2.7747856171179444,
   "B": 2.708730445154155,
   "kappa_joint": 3.0035936392980953,
   "beta": 1.2512849086438211,
   "mean": 4.088211295669443,
   "var": 4.686182142598568,
   "drift": 5.863748994189756,
   "conv": -6.014078124394473e-13,
   "norm_err": 2.62234678416462e-13,
   "drift_err": -5.4427573559223674e-12,
   "I_tail_rel": 3.813876307626697e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 18,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9660167340019885,
   "one_minus": 0.03398326599801149,
   "kappa": 2.3332794222309428,
   "B": 2.2932905197609674,
   "kappa_joint": 2.5148154003072483,
   "beta": 0.9050566406200193,
   "mean": 4.932234901605765,
   "var": 6.420467219188431,
   "drift": 5.810886492609639,
   "conv": -4.247713292215849e-13,
   "norm_err": 2.498001805406602e-13,
   "drift_err": -5.338840480817453e-12,
   "I_tail_rel": 4.2409426370393745e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 19,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8511205223811372,
   "one_minus": 0.14887947761886278,
   "kappa": 4.014633557736,
   "B": 3.703748100012294,
   "kappa_joint": 3792.5989647112992,
   "beta": 2.6370356502709433,
   "mean": 2.411908755438168,
   "var": 1.972653835408198,
   "drift": 5.201958489615127,
   "conv": -7.578382366091319e-13,
   "norm_err": 0.0,
   "drift_err": -7.680966973566683e-12,
   "I_tail_rel": 1.5865389841951195e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 19,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8942934500301557,
   "one_minus": 0.1057065499698443,
   "kappa": 3.685820524406473,
   "B": 3.4855732104557724,
   "kappa_joint": 5.275199716691566,
   "beta": 2.303685383868084,
   "mean": 2.634841032224564,
   "var": 2.2892967109872107,
   "drift": 5.273819372438515,
   "conv": -1.1242118347354335e-12,
   "norm_err": 3.219646771412954e-13,
   "drift_err": -5.979217121421243e-12,
   "I_tail_rel": 5.0931688402420455e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 19,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9462865806236413,
   "one_minus": 0.05371341937635865,
   "kappa": 2.9635695463611875,
   "B": 2.8828793280108904,
   "kappa_joint": 3.23116271620296,
   "beta": 1.5259901741739255,
   "mean": 3.3769011494686794,
   "var": 3.569023878340829,
   "drift": 5.446295369740221,
   "conv": -7.025491299827991e-13,
   "norm_err": 2.9598545836506673e-13,
   "drift_err": -5.366374011828157e-12,
   "I_tail_rel": 8.586855925841844e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 19,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9605600439017664,
   "one_minus": 0.039439956098233586,
   "kappa": 2.5539007218015,
   "B": 2.5030312375743504,
   "kappa_joint": 2.6813466653533955,
   "beta": 1.1303871152129725,
   "mean": 4.040712148852318,
   "var": 4.903183446227338,
   "drift": 5.542495391140922,
   "conv": -6.510347816401918e-13,
   "norm_err": 3.106404022901188e-13,
   "drift_err": -6.019185150307749e-12,
   "I_tail_rel": 6.753180020485473e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 19,
   "a_q": -0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.969466335680974,
   "one_minus": 0.030533664319026044,
   "kappa": 2.20996884119129,
   "B": 2.175968063704403,
   "kappa_joint": 2.3111967464051597,
   "beta": 0.8431443564728718,
   "mean": 4.8481386383101,
   "var": 6.660412989763852,
   "drift": 5.615689624097999,
   "conv": -4.555245070037017e-13,
   "norm_err": 3.155253835984695e-13,
   "drift_err": -6.108002992277761e-12,
   "I_tail_rel": 7.090948547049911e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 20,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8832261414802026,
   "one_minus": 0.11677385851979738,
   "kappa": 3.6702203391763675,
   "B": 3.4492771782325162,
   "kappa_joint": 3.9789506565970862,
   "beta": 1.947317875400842,
   "mean": 3.1211314469516944,
   "var": 3.1374910019252766,
   "drift": 6.109692311958389,
   "conv": -5.442313266712517e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -7.197797913249815e-12,
   "I_tail_rel": 7.270432621928343e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 20,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8944802091003258,
   "one_minus": 0.10551979089967423,
   "kappa": 3.3901009710708565,
   "B": 3.206254569873675,
   "kappa_joint": 3.6455438156981037,
   "beta": 1.6969990111720266,
   "mean": 3.3799941651497862,
   "var": 3.5697090838556456,
   "drift": 6.057792785474831,
   "conv": -8.130163209330021e-13,
   "norm_err": 2.2493118478905672e-13,
   "drift_err": -5.720757201288507e-12,
   "I_tail_rel": 1.1937693143560435e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 20,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.925757571679923,
   "one_minus": 0.07424242832007699,
   "kappa": 2.7350361005031023,
   "B": 2.6315504444992133,
   "kappa_joint": 2.9485322310460482,
   "beta": 1.1671655222454584,
   "mean": 4.208292281044754,
   "var": 5.083449326029545,
   "drift": 5.933226787423597,
   "conv": -3.219646771412954e-13,
   "norm_err": 1.4166445794216997e-13,
   "drift_err": -3.154809746774845e-12,
   "I_tail_rel": 6.0861306129739126e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 20,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.945616062978483,
   "one_minus": 0.054383937021517004,
   "kappa": 2.363221580009985,
   "B": 2.2980626496589016,
   "kappa_joint": 2.553212559384772,
   "beta": 0.900634039245233,
   "mean": 4.920203291128744,
   "var": 6.5106899569372345,
   "drift": 5.863748994189754,
   "conv": -2.2359891715950653e-13,
   "norm_err": 1.305622276959184e-13,
   "drift_err": -2.994049452809122e-12,
   "I_tail_rel": 2.428555447531096e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 20,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9614249163200294,
   "one_minus": 0.038575083679970645,
   "kappa": 2.0558231454200953,
   "B": 2.015781419677462,
   "kappa_joint": 2.208368522259631,
   "beta": 0.699269334736574,
   "mean": 5.764226897065068,
   "var": 8.309940396283345,
   "drift": 5.810886492609637,
   "conv": -1.5654144647214707e-13,
   "norm_err": 1.3145040611561853e-13,
   "drift_err": -2.9771740628348198e-12,
   "I_tail_rel": 1.2006371984408305e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 21,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8967623732082333,
   "one_minus": 0.10323762679176673,
   "kappa": 3.180032525267711,
   "B": 3.011412513866913,
   "kappa_joint": 3.8866176790384994,
   "beta": 1.7433059773118624,
   "mean": 3.095971603723714,
   "var": 2.9839618273072332,
   "drift": 5.201958489615127,
   "conv": -5.668798763736049e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -6.105338457018661e-12,
   "I_tail_rel": 6.456408679504276e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 21,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9139876474232155,
   "one_minus": 0.08601235257678452,
   "kappa": 3.0074757876540046,
   "B": 2.875228090539298,
   "kappa_joint": 3.4084842299624216,
   "beta": 1.5675426078925,
   "mean": 3.3189038805101108,
   "var": 3.3643866175535475,
   "drift": 5.273819372438515,
   "conv": -9.149347945935915e-13,
   "norm_err": 2.284838984678572e-13,
   "drift_err": -4.943601084050897e-12,
   "I_tail_rel": 1.0112358111125512e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 21,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9434742658177973,
   "one_minus": 0.05652573418220275,
   "kappa": 2.560013688042765,
   "B": 2.48660794455795,
   "kappa_joint": 2.6689346455313907,
   "beta": 1.1353073328143126,
   "mean": 4.060963997754227,
   "var": 4.797199148039855,
   "drift": 5.446295369740221,
   "conv": -3.888001032237298e-13,
   "norm_err": 1.5432100042289676e-13,
   "drift_err": -3.022471162239526e-12,
   "I_tail_rel": 4.631251880222529e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 21,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9560176970539421,
   "one_minus": 0.04398230294605787,
   "kappa": 2.2734787669307295,
   "B": 2.2229201793106257,
   "kappa_joint": 2.3558192939595117,
   "beta": 0.8915432084047623,
   "mean": 4.724774997137866,
   "var": 6.216743438669791,
   "drift": 5.54249539114092,
   "conv": -2.8199664825478976e-13,
   "norm_err": 1.5543122344752192e-13,
   "drift_err": -3.1867841698840493e-12,
   "I_tail_rel": 1.7494313190249943e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 21,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9653776645553893,
   "one_minus": 0.034622335444610686,
   "kappa": 2.015835663781483,
   "B": 1.9806318004007677,
   "kappa_joint": 2.095405735248896,
   "beta": 0.6985611013694316,
   "mean": 5.53220148659565,
   "var": 8.038938344962553,
   "drift": 5.615689624097997,
   "conv": -2.1815882433884326e-13,
   "norm_err": 1.5765166949677223e-13,
   "drift_err": -3.2667202276570606e-12,
   "I_tail_rel": 8.325476048028409e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 22,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9179326339158006,
   "one_minus": 0.0820673660841994,
   "kappa": 3.5556872470881054,
   "B": 3.4066613169080364,
   "kappa_joint": 3.8824651433090644,
   "beta": 1.899496854432862,
   "mean": 3.319183395003643,
   "var": 3.216479299610409,
   "drift": 6.109692311958387,
   "conv": -4.692912725090537e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -4.9968917892329046e-12,
   "I_tail_rel": 9.543507043224493e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 22,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9253792405926775,
   "one_minus": 0.07462075940732249,
   "kappa": 3.2839623546339474,
   "B": 3.159061249203429,
   "kappa_joint": 3.579307646739549,
   "beta": 1.6474099279439929,
   "mean": 3.5780461132017334,
   "var": 3.677161757204596,
   "drift": 6.057792785474829,
   "conv": -7.008837954458613e-13,
   "norm_err": 1.694200335577989e-13,
   "drift_err": -4.086508909040276e-12,
   "I_tail_rel": 1.567327303823136e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 22,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9460389670313912,
   "one_minus": 0.05396103296860877,
   "kappa": 2.6599639451852153,
   "B": 2.5872015489898197,
   "kappa_joint": 2.903408098272098,
   "beta": 1.1281570880256058,
   "mean": 4.406344229096701,
   "var": 5.259220413894106,
   "drift": 5.933226787423595,
   "conv": -2.779998453661392e-13,
   "norm_err": 1.1124434706744069e-13,
   "drift_err": -2.3510082769462315e-12,
   "I_tail_rel": 7.927305073625748e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 22,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9593793782300724,
   "one_minus": 0.040620621769927645,
   "kappa": 2.3085965572695977,
   "B": 2.261222161723941,
   "kappa_joint": 2.509003894671927,
   "beta": 0.8719891778686236,
   "mean": 5.118255239180693,
   "var": 6.724566248083875,
   "drift": 5.863748994189753,
   "conv": -1.766364832178624e-13,
   "norm_err": 1.1124434706744069e-13,
   "drift_err": -2.3936408410918375e-12,
   "I_tail_rel": 3.13523115107393e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 22,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9702952653990791,
   "one_minus": 0.029704734600920935,
   "kappa": 2.0171400114877436,
   "B": 1.986954856788433,
   "kappa_joint": 2.169236033260672,
   "beta": 0.6794126176679324,
   "mean": 5.962278845117016,
   "var": 8.55280920827665,
   "drift": 5.810886492609635,
   "conv": -1.2001510896197942e-13,
   "norm_err": 1.1257661469699087e-13,
   "drift_err": -2.4513724383723456e-12,
   "I_tail_rel": 1.5364477863896066e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 23,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9316787017275411,
   "one_minus": 0.06832129827245892,
   "kappa": 3.0849126477015028,
   "B": 2.9776658137162957,
   "kappa_joint": 3.6109529182191897,
   "beta": 1.7044529893645357,
   "mean": 3.228006235758346,
   "var": 3.0519812057442266,
   "drift": 5.201958489615127,
   "conv": -5.240252676230739e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -4.602540570886049e-12,
   "I_tail_rel": 8.45237600756952e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 23,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9419660479251897,
   "one_minus": 0.058033952074810324,
   "kappa": 2.9208883734451367,
   "B": 2.834866323013373,
   "kappa_joint": 3.224297709202366,
   "beta": 1.5238419259018823,
   "mean": 3.450938512544744,
   "var": 3.460870371654341,
   "drift": 5.273819372438514,
   "conv": -8.423262087831063e-13,
   "norm_err": 1.9251267247000214e-13,
   "drift_err": -3.869793374633446e-12,
   "I_tail_rel": 1.3207989897153963e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 23,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9585475847177204,
   "one_minus": 0.04145241528227961,
   "kappa": 2.4972723842080944,
   "B": 2.444965600642572,
   "kappa_joint": 2.5920713171792977,
   "beta": 1.0976005490885867,
   "mean": 4.192998629788858,
   "var": 4.962001316656277,
   "drift": 5.44629536974022,
   "conv": -3.467226505904364e-13,
   "norm_err": 1.34781075189494e-13,
   "drift_err": -2.5091040356528538e-12,
   "I_tail_rel": 5.995971174361656e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 23,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.965805254130605,
   "one_minus": 0.03419474586939497,
   "kappa": 2.225895932746536,
   "B": 2.1875079385325513,
   "kappa_joint": 2.3040712407488266,
   "beta": 0.863363998243741,
   "mean": 4.856809629172497,
   "var": 6.4196508105682994,
   "drift": 5.542495391140919,
   "conv": -2.44804176929847e-13,
   "norm_err": 1.4055423491754482e-13,
   "drift_err": -2.7968738436356944e-12,
   "I_tail_rel": 2.2484087911610975e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 23,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9716744147157756,
   "one_minus": 0.028325585284224353,
   "kappa": 1.9809246188361338,
   "B": 1.9526676580725901,
   "kappa_joint": 2.057909850503666,
   "beta": 0.6789746652879044,
   "mean": 5.66423611863028,
   "var": 8.270838237707714,
   "drift": 5.615689624097996,
   "conv": -1.822986206434507e-13,
   "norm_err": 1.4521717162097048e-13,
   "drift_err": -2.922107000813412e-12,
   "I_tail_rel": 1.0621476303349773e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 24,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.909662104845694,
   "one_minus": 0.09033789515430601,
   "kappa": 4.15521638177299,
   "B": 3.9630878182580433,
   "kappa_joint": 4.954647292034413,
   "beta": 2.5706802001279354,
   "mean": 2.798774551368254,
   "var": 2.376683148551238,
   "drift": 6.109692311958388,
   "conv": -5.309086503757499e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -6.775024985472555e-12,
   "I_tail_rel": 1.3226119639558611e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 24,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9178771780447359,
   "one_minus": 0.0821228219552641,
   "kappa": 3.804217700890193,
   "B": 3.6446652655154606,
   "kappa_joint": 4.263809503910582,
   "beta": 2.1928093891732003,
   "mean": 3.057637269566345,
   "var": 2.762571528279949,
   "drift": 6.05779278547483,
   "conv": -6.981082378842984e-13,
   "norm_err": 2.0516921495072893e-13,
   "drift_err": -5.093703236980218e-12,
   "I_tail_rel": 4.269839948917077e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 24,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9390091695622942,
   "one_minus": 0.06099083043770581,
   "kappa": 3.000147312170437,
   "B": 2.9072173140841984,
   "kappa_joint": 3.215364717344624,
   "beta": 1.4245052168284031,
   "mean": 3.885935385461313,
   "var": 4.165114116348173,
   "drift": 5.933226787423597,
   "conv": -3.5704772471945034e-13,
   "norm_err": 1.4921397450962104e-13,
   "drift_err": -3.5127456499139953e-12,
   "I_tail_rel": 7.484226508396127e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 24,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9540646288195546,
   "one_minus": 0.04593537118044544,
   "kappa": 2.552764914657801,
   "B": 2.4934445792114337,
   "kappa_joint": 2.741411372782089,
   "beta": 1.0602885416410934,
   "mean": 4.597846395545304,
   "var": 5.530333266748276,
   "drift": 5.863748994189754,
   "conv": -3.207434318142077e-13,
   "norm_err": 1.532107773982716e-13,
   "drift_err": -3.5091929362351948e-12,
   "I_tail_rel": 6.041234686575868e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 24,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9668308868919477,
   "one_minus": 0.03316911310805226,
   "kappa": 2.1899290113353205,
   "B": 2.153303741794781,
   "kappa_joint": 2.348938646162456,
   "beta": 0.7979362547047586,
   "mean": 5.441870001481628,
   "var": 7.282394374673075,
   "drift": 5.810886492609636,
   "conv": -2.3014923300479495e-13,
   "norm_err": 1.467714838554457e-13,
   "drift_err": -3.368860745922575e-12,
   "I_tail_rel": 6.47135290811321e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 25,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8955864826150578,
   "one_minus": 0.1044135173849422,
   "kappa": 3.484156432435783,
   "B": 3.2972464612614005,
   "kappa_joint": 5.131662899133811,
   "beta": 2.0899502077928327,
   "mean": 2.881067006668087,
   "var": 2.4890346527005747,
   "drift": 5.201958489615127,
   "conv": -4.702904732312163e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -5.346834086594754e-12,
   "I_tail_rel": 2.8216388162407966e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 25,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9179331095772938,
   "one_minus": 0.0820668904227062,
   "kappa": 3.2760786168510183,
   "B": 3.1387724541662974,
   "kappa_joint": 4.086942683643284,
   "beta": 1.8680754541044868,
   "mean": 3.103999283454484,
   "var": 2.823129740745223,
   "drift": 5.273819372438515,
   "conv": -6.510347816401918e-13,
   "norm_err": 1.8829382497642655e-13,
   "drift_err": -4.1664449668132875e-12,
   "I_tail_rel": 8.635864653625836e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 25,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9503669680531781,
   "one_minus": 0.04963303194682189,
   "kappa": 2.744142349255733,
   "B": 2.6751756497816426,
   "kappa_joint": 2.9050805853751864,
   "beta": 1.3140243544165306,
   "mean": 3.8460594006985986,
   "var": 4.144744617125877,
   "drift": 5.446295369740221,
   "conv": -3.786970736996409e-13,
   "norm_err": 1.5498713423767185e-13,
   "drift_err": -3.26316751397826e-12,
   "I_tail_rel": 1.3416693933353728e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 25,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9619073168327786,
   "one_minus": 0.038092683167221364,
   "kappa": 2.409172400323823,
   "B": 2.3628409739465512,
   "kappa_joint": 2.5037794675898475,
   "beta": 1.0073111611575785,
   "mean": 4.509870400082238,
   "var": 5.5022674272482135,
   "drift": 5.54249539114092,
   "conv": -3.5726976932437537e-13,
   "norm_err": 1.6719958750854857e-13,
   "drift_err": -3.5207392556912964e-12,
   "I_tail_rel": 1.0169318189625372e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 25,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9698626557624799,
   "one_minus": 0.030137344237520125,
   "kappa": 2.1137987862275613,
   "B": 2.081702974822982,
   "kappa_joint": 2.2004029979267252,
   "beta": 0.7716749972774547,
   "mean": 5.317296889540021,
   "var": 7.277273002119678,
   "drift": 5.615689624097997,
   "conv": -2.752242878045763e-13,
   "norm_err": 1.7075230118734908e-13,
   "drift_err": -3.5704772471945034e-12,
   "I_tail_rel": 1.0398389897984834e-32,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 26,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9472552348117321,
   "one_minus": 0.05274476518826787,
   "kappa": 4.078618349779691,
   "B": 3.969598435830039,
   "kappa_joint": 4.768124068660355,
   "beta": 2.579133438667937,
   "mean": 2.9904581213479697,
   "var": 2.3688934509390496,
   "drift": 6.109692311958387,
   "conv": -4.296563105299356e-13,
   "norm_err": 0.0,
   "drift_err": -4.416911281168723e-12,
   "I_tail_rel": 1.3727823523296856e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 26,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.950849367446435,
   "one_minus": 0.049150632553565,
   "kappa": 3.7243815000950673,
   "B": 3.6317004654983274,
   "kappa_joint": 4.161237361279712,
   "beta": 2.177236617060508,
   "mean": 3.249320839546062,
   "var": 2.7823309317907157,
   "drift": 6.057792785474829,
   "conv": -5.871969577242453e-13,
   "norm_err": 1.4077627952246985e-13,
   "drift_err": -3.3590907833058736e-12,
   "I_tail_rel": 4.454970464683332e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 26,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9604764427056076,
   "one_minus": 0.039523557294392386,
   "kappa": 2.9363125770950758,
   "B": 2.877700843518293,
   "kappa_joint": 3.178356630463033,
   "beta": 1.3957265483832704,
   "mean": 4.07761895544103,
   "var": 4.250995149656145,
   "drift": 5.933226787423595,
   "conv": -2.893241202173158e-13,
   "norm_err": 1.1257661469699087e-13,
   "drift_err": -2.517097641430155e-12,
   "I_tail_rel": 7.81383204740998e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 26,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9684459635901962,
   "one_minus": 0.03155403640980381,
   "kappa": 2.5060778762273475,
   "B": 2.466222520554796,
   "kappa_joint": 2.708387794227991,
   "beta": 1.0372636221158864,
   "mean": 4.78952996552502,
   "var": 5.653094227124679,
   "drift": 5.863748994189753,
   "conv": -2.560174294785611e-13,
   "norm_err": 1.1879386363489175e-13,
   "drift_err": -2.6760815785564773e-12,
   "I_tail_rel": 6.2701454981813864e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 26,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9759455786559404,
   "one_minus": 0.02405442134405955,
   "kappa": 2.157452421411151,
   "B": 2.131346339335157,
   "kappa_joint": 2.318017980453963,
   "beta": 0.7817459907321823,
   "mean": 5.633553571461344,
   "var": 7.433215598799766,
   "drift": 5.810886492609635,
   "conv": -1.928457393773897e-13,
   "norm_err": 1.212363542890671e-13,
   "drift_err": -2.69384514695048e-12,
   "I_tail_rel": 6.67502104391651e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 27,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9385057663749219,
   "one_minus": 0.06149423362507811,
   "kappa": 3.4159718826555454,
   "B": 3.3092742497558607,
   "kappa_joint": 4.754424260977294,
   "beta": 2.1052255764746515,
   "mean": 3.0088560533212316,
   "var": 2.470974392362349,
   "drift": 5.201958489615127,
   "conv": -4.1255887595070817e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -3.7836400679225335e-12,
   "I_tail_rel": 2.9354300345152323e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 27,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.952300957638205,
   "one_minus": 0.04769904236179501,
   "kappa": 3.211027986589739,
   "B": 3.133510839255369,
   "kappa_joint": 3.8874294489900563,
   "beta": 1.8618176858777813,
   "mean": 3.231788330107628,
   "var": 2.8326185815299603,
   "drift": 5.273819372438514,
   "conv": -6.054046153280979e-13,
   "norm_err": 1.4765966227514582e-13,
   "drift_err": -3.0171420917213254e-12,
   "I_tail_rel": 8.989407945092161e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 27,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9685150845315038,
   "one_minus": 0.03148491546849619,
   "kappa": 2.6938505603628378,
   "B": 2.6511035694501364,
   "kappa_joint": 2.8384465667727894,
   "beta": 1.2904827334560256,
   "mean": 3.973848447351744,
   "var": 4.22035508770781,
   "drift": 5.44629536974022,
   "conv": -3.3673064336881e-13,
   "norm_err": 1.290079154614432e-13,
   "drift_err": -2.5845992013273644e-12,
   "I_tail_rel": 1.3922846535434837e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 27,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9734749314939026,
   "one_minus": 0.02652506850609737,
   "kappa": 2.3707045869741115,
   "B": 2.3390517269500153,
   "kappa_joint": 2.4622038031383227,
   "beta": 0.9871299108507894,
   "mean": 4.637659446735381,
   "var": 5.614757824898593,
   "drift": 5.54249539114092,
   "conv": -3.049782648645305e-13,
   "norm_err": 1.438849039914203e-13,
   "drift_err": -2.9132252166164108e-12,
   "I_tail_rel": 1.0503300690005476e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 27,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9772799328090622,
   "one_minus": 0.022720067190937776,
   "kappa": 2.0857168679737046,
   "B": 2.0618869221145255,
   "kappa_joint": 2.170240926713234,
   "beta": 0.7570535346795945,
   "mean": 5.445085936193165,
   "var": 7.41782366352032,
   "drift": 5.615689624097997,
   "conv": -2.4080737404119645e-13,
   "norm_err": 1.4943601911454607e-13,
   "drift_err": -3.169020601490047e-12,
   "I_tail_rel": 1.0685536525638892e-32,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 28,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8884660882961767,
   "one_minus": 0.11153391170382332,
   "kappa": 4.486939159840622,
   "B": 4.229320610378655,
   "kappa_joint": 6.270149102546371,
   "beta": 2.9276683525230034,
   "mean": 2.588260766907101,
   "var": 2.0868799250069374,
   "drift": 6.10969231195839,
   "conv": -6.649125694480063e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -8.29292190474007e-12,
   "I_tail_rel": 1.1342105071650478e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 28,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9025543502189758,
   "one_minus": 0.09744564978102421,
   "kappa": 4.079991886198746,
   "B": 3.8761089998435505,
   "kappa_joint": 4.8360558206729785,
   "beta": 2.48014772223519,
   "mean": 2.8471234851051928,
   "var": 2.4425128919399004,
   "drift": 6.057792785474831,
   "conv": -8.509859483751825e-13,
   "norm_err": 2.4225066397320916e-13,
   "drift_err": -6.036060540282051e-12,
   "I_tail_rel": 3.711840462120616e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 28,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9294664574046403,
   "one_minus": 0.07053354259535971,
   "kappa": 3.1685678666419896,
   "B": 3.05477954848947,
   "kappa_joint": 3.398698790024543,
   "beta": 1.572782976988084,
   "mean": 3.675421601000161,
   "var": 3.7724383301667377,
   "drift": 5.933226787423598,
   "conv": -4.615197113366776e-13,
   "norm_err": 1.8096635301390052e-13,
   "drift_err": -4.4577674884749285e-12,
   "I_tail_rel": 6.707951053407502e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 28,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9471186555823548,
   "one_minus": 0.05288134441764525,
   "kappa": 2.6687584777699804,
   "B": 2.5972363203812048,
   "kappa_joint": 2.856636450680053,
   "beta": 1.1503965313984938,
   "mean": 4.38733261108415,
   "var": 5.097154619426238,
   "drift": 5.863748994189755,
   "conv": -4.083400284571326e-13,
   "norm_err": 1.7275070263167436e-13,
   "drift_err": -4.1096015479524795e-12,
   "I_tail_rel": 5.522689169902992e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 28,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9622269694133333,
   "one_minus": 0.0377730305866667,
   "kappa": 2.268623495958465,
   "B": 2.2253646671061964,
   "kappa_joint": 2.4313753259273154,
   "beta": 0.852236213511141,
   "mean": 5.2313562170204735,
   "var": 6.818398937389997,
   "drift": 5.810886492609638,
   "conv": -3.036459972349803e-13,
   "norm_err": 1.652011860642233e-13,
   "drift_err": -3.8475889141409425e-12,
   "I_tail_rel": 6.009429797392673e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 29,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8589584206742017,
   "one_minus": 0.1410415793257983,
   "kappa": 3.6780420849178705,
   "B": 3.408809762808185,
   "kappa_joint": 6.952920602554614,
   "beta": 2.233770996484078,
   "mean": 2.7407244836939855,
   "var": 2.328778777145433,
   "drift": 5.201958489615127,
   "conv": -5.236922007156863e-13,
   "norm_err": 0.0,
   "drift_err": -6.3824501239651e-12,
   "I_tail_rel": 2.5319311883897666e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 29,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8918764032001223,
   "one_minus": 0.10812359679987771,
   "kappa": 3.4417470894185334,
   "B": 3.250358697044055,
   "kappa_joint": 4.6589947348405225,
   "beta": 2.0032600499483815,
   "mean": 2.963656760480382,
   "var": 2.6326184523943397,
   "drift": 5.273819372438516,
   "conv": -7.227551890309769e-13,
   "norm_err": 2.1760371282653068e-13,
   "drift_err": -4.9187320882992935e-12,
   "I_tail_rel": 7.824223576376526e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 29,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9389304221588236,
   "one_minus": 0.06106957784117639,
   "kappa": 2.852845094486654,
   "B": 2.7643618838875894,
   "kappa_joint": 3.063546117464295,
   "beta": 1.4030999250514464,
   "mean": 3.7057168777244964,
   "var": 3.8816161789336032,
   "drift": 5.446295369740221,
   "conv": -4.550804177938517e-13,
   "norm_err": 1.7319479184152442e-13,
   "drift_err": -3.836930773104541e-12,
   "I_tail_rel": 1.241225729656464e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 29,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9551511238931336,
   "one_minus": 0.04484887610686639,
   "kappa": 2.487279467817126,
   "B": 2.4308638230333965,
   "kappa_joint": 2.592541000612283,
   "beta": 1.0661441298765164,
   "mean": 4.369527877108136,
   "var": 5.198636127915339,
   "drift": 5.542495391140922,
   "conv": -4.225508831723346e-13,
   "norm_err": 1.822986206434507e-13,
   "drift_err": -4.0172309923036664e-12,
   "I_tail_rel": 9.536967535510013e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 29,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9658018440645444,
   "one_minus": 0.03419815593545561,
   "kappa": 2.1686575316359593,
   "B": 2.1312529133245777,
   "kappa_joint": 2.260083269945516,
   "beta": 0.8088479393631165,
   "mean": 5.17695436656592,
   "var": 6.942824912825728,
   "drift": 5.615689624097999,
   "conv": -3.312905505481467e-13,
   "norm_err": 1.7963408538435033e-13,
   "drift_err": -3.928413150333654e-12,
   "I_tail_rel": 9.86383053242285e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 30,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9322735360078501,
   "one_minus": 0.06772646399214988,
   "kappa": 4.446095205440505,
   "B": 4.292896681209902,
   "kappa_joint": 5.954833619359746,
   "beta": 3.016348610464771,
   "mean": 2.7739750526213864,
   "var": 2.0255259258700153,
   "drift": 6.10969231195839,
   "conv": -5.060396546241464e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -5.156763904778927e-12,
   "I_tail_rel": 1.1551450237639198e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 30,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9403393890959352,
   "one_minus": 0.059660610904064826,
   "kappa": 4.025848042639708,
   "B": 3.903909059816717,
   "kappa_joint": 4.713113572959741,
   "beta": 2.5158513153276236,
   "mean": 3.0328377708194783,
   "var": 2.4078500778516645,
   "drift": 6.057792785474831,
   "conv": -7.172040739078511e-13,
   "norm_err": 1.5698553568199713e-13,
   "drift_err": -3.957723038183758e-12,
   "I_tail_rel": 3.81235332675287e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 30,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9536779452880081,
   "one_minus": 0.04632205471199191,
   "kappa": 3.1159700443593956,
   "B": 3.042945285872483,
   "kappa_joint": 3.3687513424730495,
   "beta": 1.5606206107679148,
   "mean": 3.8611358867144467,
   "var": 3.801838029361992,
   "drift": 5.933226787423598,
   "conv": -3.7914116290949096e-13,
   "norm_err": 1.2878587085651816e-13,
   "drift_err": -3.0455638011517294e-12,
   "I_tail_rel": 6.936324096453064e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 30,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9631841387850817,
   "one_minus": 0.03681586121491831,
   "kappa": 2.6296605420893577,
   "B": 2.5808000055121845,
   "kappa_joint": 2.8334251681455527,
   "beta": 1.13588229561863,
   "mean": 4.573046896798437,
   "var": 5.162285755141742,
   "drift": 5.863748994189755,
   "conv": -3.3650859876388495e-13,
   "norm_err": 1.3322676295501878e-13,
   "drift_err": -3.112177182629239e-12,
   "I_tail_rel": 5.688140696464681e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 30,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9722065465627192,
   "one_minus": 0.02779345343728079,
   "kappa": 2.2418243547903223,
   "B": 2.210450803416078,
   "kappa_joint": 2.408043609380224,
   "beta": 0.8408515224892078,
   "mean": 5.41707050273476,
   "var": 6.9107165024895565,
   "drift": 5.810886492609637,
   "conv": -2.4147350785597155e-13,
   "norm_err": 1.3211653993039363e-13,
   "drift_err": -3.0118130212031247e-12,
   "I_tail_rel": 6.154144727831979e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 31,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9092542385314732,
   "one_minus": 0.09074576146852675,
   "kappa": 3.6306357056070686,
   "B": 3.4619862729310555,
   "kappa_joint": 6.356149257370613,
   "beta": 2.3040070346370274,
   "mean": 2.8645340075035093,
   "var": 2.257787589799891,
   "drift": 5.201958489615128,
   "conv": -4.488631688559508e-13,
   "norm_err": 0.0,
   "drift_err": -4.271250020337902e-12,
   "I_tail_rel": 2.5984833479691934e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 31,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9329984566267652,
   "one_minus": 0.06700154337323483,
   "kappa": 3.3937194266391644,
   "B": 3.2780562163536326,
   "kappa_joint": 4.45986811982082,
   "beta": 2.0375465670539463,
   "mean": 3.0874662842899063,
   "var": 2.588318450097482,
   "drift": 5.273819372438515,
   "conv": -6.571410082756302e-13,
   "norm_err": 1.5942802633617248e-13,
   "drift_err": -3.3422153933315712e-12,
   "I_tail_rel": 8.047246238636029e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 31,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9607910063103997,
   "one_minus": 0.03920899368960029,
   "kappa": 2.813051431546175,
   "B": 2.757351529921214,
   "kappa_joint": 3.0077352590241953,
   "beta": 1.3959924946049171,
   "mean": 3.8295264015340207,
   "var": 3.901378689920241,
   "drift": 5.446295369740221,
   "conv": -3.971267759084185e-13,
   "norm_err": 1.3788969965844444e-13,
   "drift_err": -2.885691685605707e-12,
   "I_tail_rel": 1.2765910979710036e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 31,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9687615726912079,
   "one_minus": 0.031238427308792116,
   "kappa": 2.4566680557514573,
   "B": 2.4179923943963337,
   "kappa_joint": 2.5604527580995313,
   "beta": 1.054883550955011,
   "mean": 4.49333740091766,
   "var": 5.254130075422228,
   "drift": 5.54249539114092,
   "conv": -3.609335053056384e-13,
   "norm_err": 1.538769112130467e-13,
   "drift_err": -3.163691530971846e-12,
   "I_tail_rel": 9.776125489660096e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 31,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9743184763495215,
   "one_minus": 0.02568152365047849,
   "kappa": 2.1464157422103463,
   "B": 2.118674863439675,
   "kappa_joint": 2.2365992419440572,
   "beta": 0.7993289297380144,
   "mean": 5.300763890375444,
   "var": 7.025505289716687,
   "drift": 5.615689624097998,
   "conv": -2.902122986370159e-13,
   "norm_err": 1.5853984791647235e-13,
   "drift_err": -3.3359981443936704e-12,
   "I_tail_rel": 1.0069444918770579e-32,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 32,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8235448825420904,
   "one_minus": 0.17645511745790965,
   "kappa": 4.825886236253945,
   "B": 4.379461534470445,
   "kappa_joint": 11.284672943432565,
   "beta": 3.139222460411989,
   "mean": 2.3752294063718775,
   "var": 1.946243819610209,
   "drift": 6.109692311958388,
   "conv": -8.278933094629792e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -1.1055156790007459e-11,
   "I_tail_rel": 9.804825488222745e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 32,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8533728080139124,
   "one_minus": 0.14662719198608765,
   "kappa": 4.351225900472226,
   "B": 4.019583280420454,
   "kappa_joint": 5.527205600134295,
   "beta": 2.6671512744669115,
   "mean": 2.634092124569969,
   "var": 2.2712595432689184,
   "drift": 6.057792785474831,
   "conv": -1.059707877004712e-12,
   "norm_err": 3.1752378504279477e-13,
   "drift_err": -8.307132759455271e-12,
   "I_tail_rel": 3.2635076764325e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 32,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9023731434326783,
   "one_minus": 0.09762685656732173,
   "kappa": 3.325462717697562,
   "B": 3.1589675441230267,
   "kappa_joint": 3.5837312698732275,
   "beta": 1.6818969343924086,
   "mean": 3.462390240464937,
   "var": 3.5276993887660524,
   "drift": 5.933226787423597,
   "conv": -6.058487045379479e-13,
   "norm_err": 2.2026824808563106e-13,
   "drift_err": -5.660361068748898e-12,
   "I_tail_rel": 6.08992184452685e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 32,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9291376301564501,
   "one_minus": 0.07086236984354988,
   "kappa": 2.7733094499938344,
   "B": 2.6732424948056255,
   "kappa_joint": 2.960793341358873,
   "beta": 1.2187127114608118,
   "mean": 4.174301250548927,
   "var": 4.81142843514052,
   "drift": 5.863748994189755,
   "conv": -5.584421813864537e-13,
   "norm_err": 2.0605739337042905e-13,
   "drift_err": -5.215383680479135e-12,
   "I_tail_rel": 5.114125204058749e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 32,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.951068933375694,
   "one_minus": 0.04893106662430602,
   "kappa": 2.3368456670413567,
   "B": 2.2789564652110377,
   "kappa_joint": 2.5023979952812776,
   "beta": 0.8937780107962063,
   "mean": 5.0183248564852505,
   "var": 6.501487419043922,
   "drift": 5.810886492609638,
   "conv": -3.701483564100272e-13,
   "norm_err": 1.9095836023552692e-13,
   "drift_err": -4.5430326167661406e-12,
   "I_tail_rel": 5.663352455379357e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 33,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7890998366058497,
   "one_minus": 0.2109001633941503,
   "kappa": 3.8710943647099176,
   "B": 3.438743122950844,
   "kappa_joint": 16.121549573314322,
   "beta": 2.2731735151767047,
   "mean": 2.5987035766705024,
   "var": 2.2884124132559913,
   "drift": 5.201958489615127,
   "conv": -5.883071807488705e-13,
   "norm_err": 0.0,
   "drift_err": -8.192557743313955e-12,
   "I_tail_rel": 2.2856923282755997e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 33,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8382911475558595,
   "one_minus": 0.16170885244414046,
   "kappa": 3.5988951994231098,
   "B": 3.2950851362015414,
   "kappa_joint": 5.300575635917044,
   "beta": 2.0587709377304644,
   "mean": 2.8216358534569,
   "var": 2.561634845230638,
   "drift": 5.273819372438514,
   "conv": -7.788214517745473e-13,
   "norm_err": 2.6489921367556235e-13,
   "drift_err": -6.182609979532572e-12,
   "I_tail_rel": 7.155842271605474e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 33,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9129656997019796,
   "one_minus": 0.0870343002980204,
   "kappa": 2.948518593609759,
   "B": 2.8172870661704774,
   "kappa_joint": 3.2196945364643317,
   "beta": 1.4573404258076517,
   "mean": 3.5636959707010147,
   "var": 3.7371469790401974,
   "drift": 5.446295369740221,
   "conv": -5.362377208939506e-13,
   "norm_err": 2.0450308113595383e-13,
   "drift_err": -4.6496140271301556e-12,
   "I_tail_rel": 1.1619819920642256e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 33,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9395627289355043,
   "one_minus": 0.0604372710644957,
   "kappa": 2.5537937206750243,
   "B": 2.4754189148492802,
   "kappa_joint": 2.67179525666114,
   "beta": 1.1055848262477674,
   "mean": 4.227506970084654,
   "var": 5.013179685136905,
   "drift": 5.542495391140922,
   "conv": -5.114797474448096e-13,
   "norm_err": 2.013944566670034e-13,
   "drift_err": -4.675371201301459e-12,
   "I_tail_rel": 9.046640743751938e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 33,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9564785765876684,
   "one_minus": 0.04352142341233156,
   "kappa": 2.214017907060368,
   "B": 2.165303374276287,
   "kappa_joint": 2.3101836351386438,
   "beta": 0.8348998994767903,
   "mean": 5.034933459542437,
   "var": 6.726183135986965,
   "drift": 5.615689624097999,
   "conv": -3.8058445284150366e-13,
   "norm_err": 1.9739765377835283e-13,
   "drift_err": -4.409805853811122e-12,
   "I_tail_rel": 9.463557390528111e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 34,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.875780257906153,
   "one_minus": 0.12421974209384701,
   "kappa": 4.819514477350101,
   "B": 4.510252591011686,
   "kappa_joint": 10.065820957451152,
   "beta": 3.3295258412460256,
   "mean": 2.5526592824318906,
   "var": 1.8350037222332913,
   "drift": 6.109692311958388,
   "conv": -6.227240945122503e-13,
   "norm_err": 8.881784197001252e-16,
   "drift_err": -6.7057470687359455e-12,
   "I_tail_rel": 9.830768052319503e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 34,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.898122690221438,
   "one_minus": 0.10187730977856202,
   "kappa": 4.323835756880179,
   "B": 4.097670403752111,
   "kappa_joint": 5.390078826443797,
   "beta": 2.7717855879862126,
   "mean": 2.8115220006299815,
   "var": 2.185519980957835,
   "drift": 6.057792785474829,
   "conv": -8.871792189779626e-13,
   "norm_err": 1.9917401061775308e-13,
   "drift_err": -5.264233493562642e-12,
   "I_tail_rel": 3.304985230729682e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 34,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9304545550603747,
   "one_minus": 0.06954544493962533,
   "kappa": 3.2863445399024607,
   "B": 3.1700103196399074,
   "kappa_joint": 3.561120855706647,
   "beta": 1.693676272062255,
   "mean": 3.6398201165249504,
   "var": 3.503164616104103,
   "drift": 5.933226787423597,
   "conv": -4.755085214469545e-13,
   "norm_err": 1.5165646516379638e-13,
   "drift_err": -3.637090628672013e-12,
   "I_tail_rel": 6.235764470181935e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 34,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9475717548799681,
   "one_minus": 0.05242824512003186,
   "kappa": 2.743464519645676,
   "B": 2.670578826435536,
   "kappa_joint": 2.948549869068781,
   "beta": 1.2162852255907817,
   "mean": 4.351731126608939,
   "var": 4.821031178226782,
   "drift": 5.863748994189754,
   "conv": -4.360956040727615e-13,
   "norm_err": 1.525446435834965e-13,
   "drift_err": -3.669065051781217e-12,
   "I_tail_rel": 5.226001126932044e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 34,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9621935697966628,
   "one_minus": 0.03780643020333718,
   "kappa": 2.3169667618143,
   "B": 2.272746662916581,
   "kappa_joint": 2.488277608709593,
   "beta": 0.8889138344670559,
   "mean": 5.195754732545262,
   "var": 6.537063849493947,
   "drift": 5.8108864926096375,
   "conv": -3.097522238704187e-13,
   "norm_err": 1.4699352846037073e-13,
   "drift_err": -3.4443559115970857e-12,
   "I_tail_rel": 5.7610098176708926e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 35,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8449675777320944,
   "one_minus": 0.1550324222679056,
   "kappa": 3.8430774943706894,
   "B": 3.532638229147296,
   "kappa_joint": 13.686060143902157,
   "beta": 2.399006620861417,
   "mean": 2.716990160710511,
   "var": 2.1683802138683754,
   "drift": 5.201958489615127,
   "conv": -5.228040222959862e-13,
   "norm_err": 6.661338147750939e-16,
   "drift_err": -5.448974604860268e-12,
   "I_tail_rel": 2.319140194444289e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 35,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8859965986535101,
   "one_minus": 0.1140034013464899,
   "kappa": 3.5671023223321967,
   "B": 3.3576203976953067,
   "kappa_joint": 5.113752814630168,
   "beta": 2.1376565898211415,
   "mean": 2.939922437496908,
   "var": 2.4671031809088557,
   "drift": 5.273819372438515,
   "conv": -7.467360063628803e-13,
   "norm_err": 1.865174681370263e-13,
   "drift_err": -4.262368236140901e-12,
   "I_tail_rel": 7.283967929855168e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 35,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9394887558595765,
   "one_minus": 0.060511244140423526,
   "kappa": 2.9196477319050826,
   "B": 2.829933618544052,
   "kappa_joint": 3.1773633459089847,
   "beta": 1.4704535361525621,
   "mean": 3.681982554741023,
   "var": 3.703820104367553,
   "drift": 5.44629536974022,
   "conv": -4.722888746755416e-13,
   "norm_err": 1.5565326805244695e-13,
   "drift_err": -3.3884006711559778e-12,
   "I_tail_rel": 1.1850760751143014e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 35,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9557083442522146,
   "one_minus": 0.044291655747785375,
   "kappa": 2.531925401652163,
   "B": 2.4752187990497534,
   "kappa_joint": 2.6511738923899206,
   "beta": 1.1054060798971856,
   "mean": 4.345793554124662,
   "var": 5.013990326212454,
   "drift": 5.54249539114092,
   "conv": -4.4020342926387457e-13,
   "norm_err": 1.6653345369377348e-13,
   "drift_err": -3.5917935292673064e-12,
   "I_tail_rel": 9.203589502401604e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 35,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9661791317200762,
   "one_minus": 0.03382086827992381,
   "kappa": 2.198502386634265,
   "B": 2.161004981085882,
   "kappa_joint": 2.294940583797685,
   "beta": 0.8315884318532095,
   "mean": 5.1532200435824445,
   "var": 6.752967464426284,
   "drift": 5.615689624097998,
   "conv": -3.405054016525355e-13,
   "norm_err": 1.680877659282487e-13,
   "drift_err": -3.660183267584216e-12,
   "I_tail_rel": 9.597648196064202e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 36,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7747159116684765,
   "one_minus": 0.22528408833152347,
   "kappa": 4.997498477660644,
   "B": 4.3986955961953225,
   "kappa_joint": 3525.088700780828,
   "beta": 3.1668571770983642,
   "mean": 2.2721135807599153,
   "var": 1.929260452963149,
   "drift": 6.10969231195839,
   "conv": -9.04498698162115e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -1.3042900093296339e-11,
   "I_tail_rel": 9.14299930681428e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 36,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8155039485537159,
   "one_minus": 0.18449605144628412,
   "kappa": 4.482601109902052,
   "B": 4.048024463428148,
   "kappa_joint": 5.891719193347634,
   "beta": 2.7050284875712065,
   "mean": 2.5309762989580062,
   "var": 2.2394561880987833,
   "drift": 6.057792785474831,
   "conv": -1.1611822614554512e-12,
   "norm_err": 3.7636560534792807e-13,
   "drift_err": -9.85256320973349e-12,
   "I_tail_rel": 3.0750183503574207e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 36,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.8821805943728879,
   "one_minus": 0.11781940562711213,
   "kappa": 3.3958905875894505,
   "B": 3.189572214289767,
   "kappa_joint": 3.672391539809668,
   "beta": 1.7146438649089528,
   "mean": 3.359274414852974,
   "var": 3.460326023875897,
   "drift": 5.933226787423598,
   "conv": -6.410427744185654e-13,
   "norm_err": 2.4846791291111003e-13,
   "drift_err": -6.4073191197167034e-12,
   "I_tail_rel": 5.839941600614427e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 36,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9162347942890016,
   "one_minus": 0.08376520571099844,
   "kappa": 2.818429186266154,
   "B": 2.6978047664711227,
   "kappa_joint": 3.0059695633566013,
   "beta": 1.2412111373126729,
   "mean": 4.071185424936965,
   "var": 4.724215580989121,
   "drift": 5.8637489941897565,
   "conv": -5.964118088286341e-13,
   "norm_err": 2.3026025530725747e-13,
   "drift_err": -5.707434524993005e-12,
   "I_tail_rel": 4.951691843582983e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 36,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9433642161094745,
   "one_minus": 0.05663578389052548,
   "kappa": 2.365051180234953,
   "B": 2.297101802728497,
   "kappa_joint": 2.531453979804583,
   "beta": 0.9080674177355653,
   "mean": 4.915209030873287,
   "var": 6.399179597369724,
   "drift": 5.810886492609639,
   "conv": -4.3354209111612363e-13,
   "norm_err": 2.1604940059205546e-13,
   "drift_err": -5.193179219986632e-12,
   "I_tail_rel": 5.5290261382695455e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 37,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7438909944647418,
   "one_minus": 0.25610900553525817,
   "kappa": 3.96816306443381,
   "B": 3.422505549299145,
   "kappa_joint": 6475.973796050908,
   "beta": 2.25175657559891,
   "mean": 2.529959692929194,
   "var": 2.3101779943649277,
   "drift": 5.201958489615128,
   "conv": -6.465938895416912e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -9.658940314238862e-12,
   "I_tail_rel": 2.1752354186845862e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 37,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8021962082146269,
   "one_minus": 0.1978037917853731,
   "kappa": 3.673993329217148,
   "B": 3.2906270684307173,
   "kappa_joint": 5.622045191849909,
   "beta": 2.053203900019459,
   "mean": 2.752891969715592,
   "var": 2.568580437816495,
   "drift": 5.273819372438516,
   "conv": -8.053557820630886e-13,
   "norm_err": 3.0597746558669314e-13,
   "drift_err": -7.146283564907208e-12,
   "I_tail_rel": 6.866294594352943e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 37,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.8947785641959862,
   "one_minus": 0.10522143580401377,
   "kappa": 2.989805540532587,
   "B": 2.828138852070229,
   "kappa_joint": 3.2926429941981836,
   "beta": 1.4685889808746493,
   "mean": 3.494952086959706,
   "var": 3.7085225619060314,
   "drift": 5.446295369740222,
   "conv": -5.506706202140776e-13,
   "norm_err": 2.184918912462308e-13,
   "drift_err": -5.1239013032500225e-12,
   "I_tail_rel": 1.130111392948848e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 37,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9287708292864351,
   "one_minus": 0.07122917071356494,
   "kappa": 2.581094241165274,
   "B": 2.487471681124271,
   "kappa_joint": 2.7056853801399683,
   "beta": 1.116377178100189,
   "mean": 4.158763086343345,
   "var": 4.964715778741503,
   "drift": 5.542495391140922,
   "conv": -5.421219029244639e-13,
   "norm_err": 2.1649348980190553e-13,
   "drift_err": -5.0031090381708054e-12,
   "I_tail_rel": 8.856276790328675e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 37,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9502080246148996,
   "one_minus": 0.049791975385100384,
   "kappa": 2.2318812757348967,
   "B": 2.175606940441979,
   "kappa_joint": 2.3301282273792436,
   "beta": 0.8428645235285012,
   "mean": 4.9661895758011285,
   "var": 6.662624262068739,
   "drift": 5.615689624098,
   "conv": -4.1378012127779584e-13,
   "norm_err": 2.120525977034049e-13,
   "drift_err": -4.766853578530572e-12,
   "I_tail_rel": 9.312638774572865e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 38,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8303834620238326,
   "one_minus": 0.16961653797616738,
   "kappa": 5.002670598548095,
   "B": 4.5587025217326165,
   "kappa_joint": 2765.314548512826,
   "beta": 3.4014427602148705,
   "mean": 2.4444212730676074,
   "var": 1.796206122713774,
   "drift": 6.10969231195839,
   "conv": -6.546985176214548e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -7.783107491832197e-12,
   "I_tail_rel": 9.124103698283134e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 38,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8633806296263113,
   "one_minus": 0.13661937037368865,
   "kappa": 4.465854824730843,
   "B": 4.1495953794384475,
   "kappa_joint": 5.749281730940442,
   "beta": 2.842477850075094,
   "mean": 2.7032839912656987,
   "var": 2.131166223622391,
   "drift": 6.057792785474831,
   "conv": -9.090506125630782e-13,
   "norm_err": 2.227107387398064e-13,
   "drift_err": -5.778488798569015e-12,
   "I_tail_rel": 3.0981233037139505e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 38,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9120294017020792,
   "one_minus": 0.08797059829792075,
   "kappa": 3.363686406145616,
   "B": 3.2123282696636095,
   "kappa_joint": 3.6528128452971225,
   "beta": 1.7391974522114757,
   "mean": 3.5315821071606672,
   "var": 3.4114739415465483,
   "drift": 5.933226787423598,
   "conv": -5.544453784978032e-13,
   "norm_err": 1.7275070263167436e-13,
   "drift_err": -4.32809343919871e-12,
   "I_tail_rel": 5.952300998961106e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 38,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9357471968965153,
   "one_minus": 0.06425280310348469,
   "kappa": 2.793534900858096,
   "B": 2.702298803709598,
   "kappa_joint": 2.998990591238683,
   "beta": 1.2453498319532623,
   "mean": 4.243493117244657,
   "var": 4.708515506034789,
   "drift": 5.863748994189755,
   "conv": -4.894973315572315e-13,
   "norm_err": 1.6986412276764895e-13,
   "drift_err": -4.126476937926782e-12,
   "I_tail_rel": 5.04033942304096e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 38,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9549522352440756,
   "one_minus": 0.045047764755924424,
   "kappa": 2.3489105675511492,
   "B": 2.295394340752304,
   "kappa_joint": 2.5221744605539804,
   "beta": 0.9067179657112006,
   "mean": 5.08751672318098,
   "var": 6.408703381157519,
   "drift": 5.810886492609638,
   "conv": -3.581579477440755e-13,
   "norm_err": 1.6187051699034782e-13,
   "drift_err": -3.858247055177344e-12,
   "I_tail_rel": 5.605314842149341e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 39,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8006434370628186,
   "one_minus": 0.1993565629371814,
   "kappa": 3.9476088479943,
   "B": 3.532268332002942,
   "kappa_joint": 5080.176400423213,
   "beta": 2.3985042545377877,
   "mean": 2.6448314878009893,
   "var": 2.1688343807493435,
   "drift": 5.201958489615128,
   "conv": -5.17808018685173e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -6.064482249712455e-12,
   "I_tail_rel": 2.1979462083886515e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 39,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.8518900578294673,
   "one_minus": 0.14810994217053275,
   "kappa": 3.6489939054743847,
   "B": 3.3679443967643183,
   "kappa_joint": 5.444662542128391,
   "beta": 2.150822517543174,
   "mean": 2.867763764587386,
   "var": 2.452001189973897,
   "drift": 5.273819372438515,
   "conv": -7.23643367450677e-13,
   "norm_err": 2.013944566670034e-13,
   "drift_err": -4.6069814629845496e-12,
   "I_tail_rel": 6.960699471582538e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 39,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9234116825016213,
   "one_minus": 0.07658831749837869,
   "kappa": 2.9660257772411125,
   "B": 2.850182068435619,
   "kappa_joint": 3.257263892935392,
   "beta": 1.4915712923626143,
   "mean": 3.6098238818315007,
   "var": 3.651381196210485,
   "drift": 5.446295369740222,
   "conv": -5.091482790930968e-13,
   "norm_err": 1.694200335577989e-13,
   "drift_err": -3.6699532302009175e-12,
   "I_tail_rel": 1.148305108031132e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 39,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9460838004684872,
   "one_minus": 0.05391619953151283,
   "kappa": 2.563569725875162,
   "B": 2.4935032426154544,
   "kappa_joint": 2.6910826991580747,
   "beta": 1.1217976709320998,
   "mean": 4.27363488121514,
   "var": 4.940726420420958,
   "drift": 5.542495391140922,
   "conv": -4.711786516509164e-13,
   "norm_err": 1.7918999617450027e-13,
   "drift_err": -3.850253449400043e-12,
   "I_tail_rel": 8.977774458331943e-34,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 39,
   "a_q": -0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9603596209334789,
   "one_minus": 0.03964037906652107,
   "kappa": 2.2198481071220533,
   "B": 2.1754054121548356,
   "kappa_joint": 2.3193866758007893,
   "beta": 0.8427083802717594,
   "mean": 5.0810613706729235,
   "var": 6.663858762490332,
   "drift": 5.615689624097999,
   "conv": -3.7481129311345285e-13,
   "norm_err": 1.8030021919912542e-13,
   "drift_err": -3.8404834867833415e-12,
   "I_tail_rel": 9.413906041059458e-33,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 40,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9283914246810582,
   "one_minus": 0.07160857531894183,
   "kappa": 3.6719288689851575,
   "B": 3.538016221757702,
   "kappa_joint": 4.0870527930308285,
   "beta": 2.0488034660796672,
   "mean": 2.8339221126440135,
   "var": 2.9820782779370862,
   "drift": 6.109692311958388,
   "conv": -7.627232179174825e-13,
   "norm_err": -7.771561172376096e-16,
   "drift_err": -9.047873561485176e-12,
   "I_tail_rel": 7.263656812693777e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 40,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9313111539858506,
   "one_minus": 0.06868884601414937,
   "kappa": 3.366772549062983,
   "B": 3.249085796978415,
   "kappa_joint": 3.7350046606649223,
   "beta": 1.7426410724115582,
   "mean": 3.092784830842105,
   "var": 3.4762137088228613,
   "drift": 6.057792785474831,
   "conv": -1.2507772595427014e-12,
   "norm_err": 3.779199175824033e-13,
   "drift_err": -7.355005493536737e-12,
   "I_tail_rel": 1.2103647922550647e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 40,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.946374028116384,
   "one_minus": 0.05362597188361595,
   "kappa": 2.6905350436159226,
   "B": 2.6173997681302534,
   "kappa_joint": 2.9807644943042835,
   "beta": 1.15464683748978,
   "mean": 3.921082946737072,
   "var": 5.138564100103997,
   "drift": 5.933226787423597,
   "conv": -4.2532644073389747e-13,
   "norm_err": 2.673417043297377e-13,
   "drift_err": -4.651390383969556e-12,
   "I_tail_rel": 6.289043747011163e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 40,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9586109969923061,
   "one_minus": 0.04138900300769388,
   "kappa": 2.3226620076852,
   "B": 2.274087754169744,
   "kappa_joint": 2.548817823083725,
   "beta": 0.8819400555496286,
   "mean": 4.632993956821063,
   "var": 6.64869336333232,
   "drift": 5.863748994189754,
   "conv": -2.601252546696742e-13,
   "norm_err": 2.644551244657123e-13,
   "drift_err": -5.056399743352813e-12,
   "I_tail_rel": 2.514053055641302e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 40,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9691379238582483,
   "one_minus": 0.030862076141751738,
   "kappa": 2.0232942506984113,
   "B": 1.9918280393001582,
   "kappa_joint": 2.1874947181094573,
   "beta": 0.6827493435275459,
   "mean": 5.477017562757386,
   "var": 8.511010003446739,
   "drift": 5.810886492609637,
   "conv": -1.3311574065255627e-13,
   "norm_err": 2.7000623958883807e-13,
   "drift_err": -5.198508290504833e-12,
   "I_tail_rel": 1.2394909903135387e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 41,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9476714045936447,
   "one_minus": 0.05232859540635526,
   "kappa": 3.27191695450289,
   "B": 3.1851593193435197,
   "kappa_joint": 3.5328689110402367,
   "beta": 1.9502731346000188,
   "mean": 2.6651576022621923,
   "var": 2.6672974145654713,
   "drift": 5.201958489615127,
   "conv": -9.102718578901658e-13,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -8.743228363528033e-12,
   "I_tail_rel": 6.098851131593782e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 41,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9496662136731527,
   "one_minus": 0.05033378632684726,
   "kappa": 3.068914093503029,
   "B": 2.990681920565925,
   "kappa_joint": 3.230318681095365,
   "beta": 1.6959584161609749,
   "mean": 2.88808987904859,
   "var": 3.1096395537671846,
   "drift": 5.273819372438515,
   "conv": -1.6603385333269216e-12,
   "norm_err": 4.46753745109163e-13,
   "drift_err": -7.37276906193074e-12,
   "I_tail_rel": 9.711428452360721e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 41,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9556527802457055,
   "one_minus": 0.044347219754294454,
   "kappa": 2.5722639414692785,
   "B": 2.5145807905193047,
   "kappa_joint": 2.667880249399282,
   "beta": 1.1609940561028171,
   "mean": 3.6301499962927046,
   "var": 4.691062233360736,
   "drift": 5.446295369740221,
   "conv": -6.044054146059352e-13,
   "norm_err": 3.4305891460917337e-13,
   "drift_err": -5.32196509084315e-12,
   "I_tail_rel": 4.5871147367011115e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 41,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9609186626672783,
   "one_minus": 0.03908133733272168,
   "kappa": 2.2719257057538336,
   "B": 2.2270883161265234,
   "kappa_joint": 2.366354737351057,
   "beta": 0.8948897595395701,
   "mean": 4.293960995676343,
   "var": 6.193495156311311,
   "drift": 5.542495391140921,
   "conv": -4.4009240696141205e-13,
   "norm_err": 3.5571545708990016e-13,
   "drift_err": -6.24389429049188e-12,
   "I_tail_rel": 1.7517291667860207e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 41,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9665766831496905,
   "one_minus": 0.033423316850309526,
   "kappa": 2.0096141803918406,
   "B": 1.975744782617737,
   "kappa_joint": 2.0998657328633534,
   "beta": 0.6951180900899961,
   "mean": 5.1013874851341265,
   "var": 8.078756263372373,
   "drift": 5.615689624097998,
   "conv": -2.986499936241671e-13,
   "norm_err": 3.6481928589182644e-13,
   "drift_err": -6.6986416413783445e-12,
   "I_tail_rel": 8.376157589060787e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 42,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9497425303750094,
   "one_minus": 0.05025746962499056,
   "kappa": 3.518487955682182,
   "B": 3.42893310054994,
   "kappa_joint": 4.105063996410469,
   "beta": 1.9244147835455037,
   "mean": 3.0319740606959615,
   "var": 3.1748313119389007,
   "drift": 6.109692311958387,
   "conv": -5.835332217429823e-13,
   "norm_err": -8.881784197001252e-16,
   "drift_err": -6.793676732286258e-12,
   "I_tail_rel": 9.746359050404547e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 42,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9518245170792841,
   "one_minus": 0.04817548292071594,
   "kappa": 3.2291329342756296,
   "B": 3.1503903437358525,
   "kappa_joint": 3.6959803153992086,
   "beta": 1.6383788071625418,
   "mean": 3.290836778894053,
   "var": 3.6974311184884865,
   "drift": 6.057792785474829,
   "conv": -1.0306200337595328e-12,
   "norm_err": 3.184119634624949e-13,
   "drift_err": -5.774936084890214e-12,
   "I_tail_rel": 1.6209988133336935e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 42,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.962037581563287,
   "one_minus": 0.037962418436713,
   "kappa": 2.5963964875803676,
   "B": 2.5466369252358834,
   "kappa_joint": 2.9091749968100844,
   "beta": 1.0930577679453635,
   "mean": 4.119134894789021,
   "var": 5.428099924285217,
   "drift": 5.933226787423595,
   "conv": -3.0253577421035516e-13,
   "norm_err": 2.3669954885008337e-13,
   "drift_err": -3.886668764607748e-12,
   "I_tail_rel": 8.32013941772643e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 42,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9700998823555219,
   "one_minus": 0.029900117644478086,
   "kappa": 2.2539978681594417,
   "B": 2.2200447407479724,
   "kappa_joint": 2.4823424714103943,
   "beta": 0.840520059062276,
   "mean": 4.83104590487301,
   "var": 6.976334390795657,
   "drift": 5.863748994189753,
   "conv": -1.4810375148499588e-13,
   "norm_err": 2.475797344914099e-13,
   "drift_err": -4.5075054799781356e-12,
   "I_tail_rel": 3.2888962740154543e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 42,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.976893433640123,
   "one_minus": 0.023106566359876957,
   "kappa": 1.974306990055834,
   "B": 1.9513639540448744,
   "kappa_joint": 2.13439442496285,
   "beta": 0.6552909415781027,
   "mean": 5.675069510809335,
   "var": 8.867643551756693,
   "drift": 5.810886492609635,
   "conv": -5.2735593669694936e-14,
   "norm_err": 2.5135449277513544e-13,
   "drift_err": -4.733102798581967e-12,
   "I_tail_rel": 1.6037726771623565e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 43,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9644854350130923,
   "one_minus": 0.03551456498690775,
   "kappa": 3.138098757352159,
   "B": 3.081870911396827,
   "kappa_joint": 3.2878178655799357,
   "beta": 1.8258370060958762,
   "mean": 2.7971922342968245,
   "var": 2.849081529319144,
   "drift": 5.2019584896151265,
   "conv": -7.395195567028168e-13,
   "norm_err": -8.881784197001252e-16,
   "drift_err": -7.181810701695213e-12,
   "I_tail_rel": 8.168269741533123e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 43,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9647250848080914,
   "one_minus": 0.03527491519190862,
   "kappa": 2.946875217114734,
   "B": 2.89443320659092,
   "kappa_joint": 3.0502743893780018,
   "beta": 1.5885533795865456,
   "mean": 3.020124511083222,
   "var": 3.3198880441846637,
   "drift": 5.273819372438514,
   "conv": -1.4875878306952472e-12,
   "norm_err": 4.1233683134578314e-13,
   "drift_err": -6.481926106971514e-12,
   "I_tail_rel": 1.2975968815689445e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 43,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9661210297227476,
   "one_minus": 0.033878970277252396,
   "kappa": 2.485555315941548,
   "B": 2.4430885065163044,
   "kappa_joint": 2.5735390921463273,
   "beta": 1.0959158557272233,
   "mean": 3.7621846283273372,
   "var": 4.969629138293826,
   "drift": 5.446295369740221,
   "conv": -4.842792833414933e-13,
   "norm_err": 3.170796958329447e-13,
   "drift_err": -4.839684208945982e-12,
   "I_tail_rel": 6.05249591410953e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 43,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9683337628086277,
   "one_minus": 0.03166623719137229,
   "kappa": 2.2074797577644336,
   "B": 2.172247305410271,
   "kappa_joint": 2.298951169011515,
   "beta": 0.8513599061181807,
   "mean": 4.425995627710977,
   "var": 6.510167264526483,
   "drift": 5.54249539114092,
   "conv": -3.405054016525355e-13,
   "norm_err": 3.4572344986827375e-13,
   "drift_err": -5.9685589803848416e-12,
   "I_tail_rel": 2.2859801768783994e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 43,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9713923724791913,
   "one_minus": 0.0286076275208087,
   "kappa": 1.9630697183552381,
   "B": 1.9347865886490836,
   "kappa_joint": 2.0503892207168213,
   "beta": 0.6665965169358217,
   "mean": 5.233422117168759,
   "var": 8.424420892434188,
   "drift": 5.615689624097996,
   "conv": -2.049471703458039e-13,
   "norm_err": 3.5416114485542494e-13,
   "drift_err": -6.281197784119286e-12,
   "I_tail_rel": 1.081457537614832e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 44,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9808191141014269,
   "one_minus": 0.01918088589857314,
   "kappa": 4.323396326534803,
   "B": 4.281732285082979,
   "kappa_joint": 4.751737493550473,
   "beta": 3.000679972907738,
   "mean": 2.511565217060573,
   "var": 2.036102605783027,
   "drift": 6.109692311958388,
   "conv": -4.620748228489902e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -5.949907233571139e-12,
   "I_tail_rel": 1.66439688780138e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 44,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.973958031729405,
   "one_minus": 0.026041968270595017,
   "kappa": 3.894722411342292,
   "B": 3.843674754877475,
   "kappa_joint": 4.2327001467719665,
   "beta": 2.438814951991527,
   "mean": 2.770427935258664,
   "var": 2.483908334467139,
   "drift": 6.057792785474829,
   "conv": -6.966649479522857e-13,
   "norm_err": 2.3669954885008337e-13,
   "drift_err": -4.704681089151563e-12,
   "I_tail_rel": 5.529503294481595e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 44,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9685771702923556,
   "one_minus": 0.03142282970764443,
   "kappa": 3.0012265415513504,
   "B": 2.9536966653048617,
   "kappa_joint": 3.2736374318719648,
   "beta": 1.4704180883706703,
   "mean": 3.598726051153634,
   "var": 4.035061071642584,
   "drift": 5.933226787423597,
   "conv": -5.054845431118338e-13,
   "norm_err": 2.6756374893466273e-13,
   "drift_err": -5.056399743352813e-12,
   "I_tail_rel": 2.6269072520418594e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 44,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9722929763409592,
   "one_minus": 0.027707023659040764,
   "kappa": 2.5395746722553842,
   "B": 2.5041455114878524,
   "kappa_joint": 2.76823689743881,
   "beta": 1.0694087944279822,
   "mean": 4.310637061237622,
   "var": 5.483168854363335,
   "drift": 5.863748994189754,
   "conv": -4.4642067820177544e-13,
   "norm_err": 2.8266278206956486e-13,
   "drift_err": -5.561773264162184e-12,
   "I_tail_rel": 6.893245557272408e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 44,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9776784315281198,
   "one_minus": 0.02232156847188016,
   "kappa": 2.1753724972480555,
   "B": 2.1509566150411867,
   "kappa_joint": 2.349862984711499,
   "beta": 0.7961976826898324,
   "mean": 5.154660667173946,
   "var": 7.298296163056445,
   "drift": 5.810886492609637,
   "conv": -2.765565554341265e-13,
   "norm_err": 2.8821389719269064e-13,
   "drift_err": -5.772271549631114e-12,
   "I_tail_rel": 3.0195947161096327e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 45,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9841423023170573,
   "one_minus": 0.01585769768294265,
   "kappa": 3.7197767752475492,
   "B": 3.6901653661597886,
   "kappa_joint": 4.484726975214921,
   "beta": 2.6177295448992903,
   "mean": 2.450253005206566,
   "var": 1.9872024211787922,
   "drift": 5.201958489615127,
   "conv": -4.89164264649844e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -5.536904268410581e-12,
   "I_tail_rel": 1.4995362612093616e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 45,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.981912362200555,
   "one_minus": 0.018087637799445,
   "kappa": 3.4475239219540046,
   "B": 3.4162028626564793,
   "kappa_joint": 3.827865248156415,
   "beta": 2.2129013480843076,
   "mean": 2.6731852819929625,
   "var": 2.3832148581788433,
   "drift": 5.273819372438514,
   "conv": -8.179013022413528e-13,
   "norm_err": 2.7489122089718876e-13,
   "drift_err": -4.565237077258644e-12,
   "I_tail_rel": 4.713895977261988e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 45,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9766025582658857,
   "one_minus": 0.023397441734114288,
   "kappa": 2.80748838344321,
   "B": 2.7744499630476613,
   "kappa_joint": 2.9257048041012403,
   "beta": 1.4133593708896348,
   "mean": 3.415245399237078,
   "var": 3.8534398836667183,
   "drift": 5.446295369740221,
   "conv": -6.59250432022418e-13,
   "norm_err": 3.3217872896784684e-13,
   "drift_err": -5.624833931960893e-12,
   "I_tail_rel": 2.0193187562938424e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 45,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9757373680826931,
   "one_minus": 0.02426263191730693,
   "kappa": 2.4386698090325547,
   "B": 2.408903876448904,
   "kappa_joint": 2.542833175745668,
   "beta": 1.0469684639243426,
   "mean": 4.079056398620717,
   "var": 5.293851326109703,
   "drift": 5.54249539114092,
   "conv": -6.084022174945858e-13,
   "norm_err": 3.623767952376511e-13,
   "drift_err": -6.604494728890131e-12,
   "I_tail_rel": 5.107905397873368e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 45,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9769594267595622,
   "one_minus": 0.023040573240437845,
   "kappa": 2.1274605066580263,
   "B": 2.1028087265737185,
   "kappa_joint": 2.2260625919491503,
   "beta": 0.7874018751997574,
   "mean": 4.8864828880785,
   "var": 7.131923101749464,
   "drift": 5.615689624097998,
   "conv": -4.163336342344337e-13,
   "norm_err": 3.772537837676282e-13,
   "drift_err": -6.867395541121368e-12,
   "I_tail_rel": 2.2259654228423167e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 46,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.99216978711998,
   "one_minus": 0.007830212880019949,
   "kappa": 4.194496964312648,
   "B": 4.178042789010508,
   "kappa_joint": 4.627295584567766,
   "beta": 2.8571064884292645,
   "mean": 2.703248787040289,
   "var": 2.1384195292340253,
   "drift": 6.109692311958387,
   "conv": -3.2451819009793326e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -4.11404244005098e-12,
   "I_tail_rel": 2.3244992382818877e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 46,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9875925270948261,
   "one_minus": 0.012407472905173855,
   "kappa": 3.770435097978022,
   "B": 3.7469713035497447,
   "kappa_joint": 4.148109342497919,
   "beta": 2.317641828767966,
   "mean": 2.9621115052383806,
   "var": 2.6137743590410984,
   "drift": 6.057792785474829,
   "conv": -5.536682223805656e-13,
   "norm_err": 1.9451107391432743e-13,
   "drift_err": -3.4239278079439828e-12,
   "I_tail_rel": 7.75370976900213e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 46,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9813994526884297,
   "one_minus": 0.018600547311570348,
   "kappa": 2.911682590119823,
   "B": 2.8844760371950207,
   "kappa_joint": 3.207410975114494,
   "beta": 1.4023064189604657,
   "mean": 3.7904096211333487,
   "var": 4.231048726013759,
   "drift": 5.933226787423595,
   "conv": -3.7325698087897763e-13,
   "norm_err": 2.262634524186069e-13,
   "drift_err": -4.058087199609872e-12,
   "I_tail_rel": 3.6628115432161027e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 46,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.982320694834574,
   "one_minus": 0.01767930516542604,
   "kappa": 2.474578472378262,
   "B": 2.4526065130946177,
   "kappa_joint": 2.707302725068525,
   "beta": 1.0258417804095186,
   "mean": 4.502320631217339,
   "var": 5.716036435802927,
   "drift": 5.863748994189754,
   "conv": -3.0730973321624333e-13,
   "norm_err": 2.5157653738006047e-13,
   "drift_err": -4.583000645652646e-12,
   "I_tail_rel": 9.496703304440792e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 46,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9847753358526281,
   "one_minus": 0.015224664147371891,
   "kappa": 2.1297822492144363,
   "B": 2.1135074573453934,
   "kappa_joint": 2.3005822929887514,
   "beta": 0.768714683712317,
   "mean": 5.346344237153661,
   "var": 7.559224008246336,
   "drift": 5.810886492609635,
   "conv": -1.928457393773897e-13,
   "norm_err": 2.6423307986078726e-13,
   "drift_err": -4.9675819013828004e-12,
   "I_tail_rel": 4.089448458108612e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 47,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9949156152397447,
   "one_minus": 0.0050843847602553005,
   "kappa": 3.616766994844259,
   "B": 3.607560760427463,
   "kappa_joint": 4.140060879827774,
   "beta": 2.5018451543120386,
   "mean": 2.5780420518597094,
   "var": 2.0792487819037584,
   "drift": 5.2019584896151265,
   "conv": -3.6359804056473877e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -4.196643033083092e-12,
   "I_tail_rel": 2.0849223393556864e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 47,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9929762413619123,
   "one_minus": 0.007023758638087685,
   "kappa": 3.3453522520268404,
   "B": 3.3335830762593557,
   "kappa_joint": 3.6091735228269717,
   "beta": 2.1071590324839757,
   "mean": 2.8009743286461064,
   "var": 2.502810320026768,
   "drift": 5.273819372438514,
   "conv": -6.964429033473607e-13,
   "norm_err": 2.418065747633591e-13,
   "drift_err": -3.68860497701462e-12,
   "I_tail_rel": 6.576001790858813e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 47,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.98614995537122,
   "one_minus": 0.013850044628780034,
   "kappa": 2.728879414913953,
   "B": 2.709915974006109,
   "kappa_joint": 2.8326061835027527,
   "beta": 1.3483742778577508,
   "mean": 3.5430344458902217,
   "var": 4.039156975311855,
   "drift": 5.446295369740219,
   "conv": -5.401235014801387e-13,
   "norm_err": 3.0464519795714295e-13,
   "drift_err": -4.943601084050897e-12,
   "I_tail_rel": 2.7990379431036477e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 47,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9832634346509704,
   "one_minus": 0.016736565349029564,
   "kappa": 2.379800865859406,
   "B": 2.359801988292465,
   "kappa_joint": 2.4794260447369894,
   "beta": 1.004721705831272,
   "mean": 4.206845445273861,
   "var": 5.516448344823257,
   "drift": 5.54249539114092,
   "conv": -4.916067553040193e-13,
   "norm_err": 3.483879851273741e-13,
   "drift_err": -6.021849685566849e-12,
   "I_tail_rel": 6.975833772380704e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 47,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9823357894739534,
   "one_minus": 0.01766421052604661,
   "kappa": 2.0853022934391907,
   "B": 2.0668026245732642,
   "kappa_joint": 2.1807092783476603,
   "beta": 0.7606675893575684,
   "mean": 5.014271934731643,
   "var": 7.382580384213295,
   "drift": 5.615689624097998,
   "conv": -3.2374103398069565e-13,
   "norm_err": 3.608224830031759e-13,
   "drift_err": -6.539657704252022e-12,
   "I_tail_rel": 2.9698729565338036e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 48,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9890489020257598,
   "one_minus": 0.01095109797424021,
   "kappa": 4.818739963062053,
   "B": 4.792282081218037,
   "kappa_joint": 5.750499068767759,
   "beta": 3.7589401189668106,
   "mean": 2.3010514325994205,
   "var": 1.6253763344433674,
   "drift": 6.10969231195839,
   "conv": -4.0034642267983145e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -5.490718990586174e-12,
   "I_tail_rel": 7.302637597470841e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 48,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.979949342536122,
   "one_minus": 0.02005065746387802,
   "kappa": 4.281404032399964,
   "B": 4.2382642091148455,
   "kappa_joint": 4.749826638312454,
   "beta": 2.965252220137783,
   "mean": 2.559914150797512,
   "var": 2.0429266503317383,
   "drift": 6.057792785474831,
   "conv": -8.916201110764632e-13,
   "norm_err": 2.5845992013273644e-13,
   "drift_err": -5.310418771387049e-12,
   "I_tail_rel": 7.284919812059583e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 48,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.968437932212845,
   "one_minus": 0.03156206778715498,
   "kappa": 3.212872824329658,
   "B": 3.161763859957203,
   "kappa_joint": 3.4785985745238217,
   "beta": 1.684875880241279,
   "mean": 3.38821226669248,
   "var": 3.521462237665805,
   "drift": 5.933226787423598,
   "conv": -6.943334796005729e-13,
   "norm_err": 2.9665159217984183e-13,
   "drift_err": -5.892175636290631e-12,
   "I_tail_rel": 1.942850326974711e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 48,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9706882018384859,
   "one_minus": 0.02931179816151408,
   "kappa": 2.680730330987064,
   "B": 2.6411496151332847,
   "kappa_joint": 2.9106911511916107,
   "beta": 1.189626516488124,
   "mean": 4.10012327677647,
   "var": 4.929067159245935,
   "drift": 5.863748994189755,
   "conv": -5.974110095507967e-13,
   "norm_err": 3.099742684753437e-13,
   "drift_err": -6.105338457018661e-12,
   "I_tail_rel": 1.7434182836392766e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 48,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9760529601340899,
   "one_minus": 0.02394703986591007,
   "kappa": 2.2700486284375923,
   "B": 2.242703454946135,
   "kappa_joint": 2.451885873476961,
   "beta": 0.8655682387229888,
   "mean": 4.944146882712793,
   "var": 6.7133776779779915,
   "drift": 5.810886492609638,
   "conv": -4.0312198024139434e-13,
   "norm_err": 3.055333763768431e-13,
   "drift_err": -6.10089756492016e-12,
   "I_tail_rel": 2.218223650752033e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 49,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9835604674263124,
   "one_minus": 0.016439532573687576,
   "kappa": 4.015816369321137,
   "B": 3.9826705071730926,
   "kappa_joint": 5.73999388619207,
   "beta": 3.0491716534016255,
   "mean": 2.3099104822324636,
   "var": 1.706023497828295,
   "drift": 5.201958489615127,
   "conv": -3.83026943495679e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -4.874323167314287e-12,
   "I_tail_rel": 1.5772103535269298e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 49,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9822152919873526,
   "one_minus": 0.01778470801264742,
   "kappa": 3.697004955212914,
   "B": 3.6639823955662805,
   "kappa_joint": 4.387882536459813,
   "beta": 2.5455492588879203,
   "mean": 2.532842759018861,
   "var": 2.0717805220326007,
   "drift": 5.273819372438515,
   "conv": -9.525713551283843e-13,
   "norm_err": 2.8688162956314045e-13,
   "drift_err": -5.076827847005916e-12,
   "I_tail_rel": 1.4650426188097903e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 49,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9766840752392391,
   "one_minus": 0.023315924760760942,
   "kappa": 2.9586778239720557,
   "B": 2.923982236478293,
   "kappa_joint": 3.1056123891338028,
   "beta": 1.5698142569980382,
   "mean": 3.274902876262976,
   "var": 3.4693883976790936,
   "drift": 5.446295369740221,
   "conv": -8.241185511792537e-13,
   "norm_err": 3.5060843117662444e-13,
   "drift_err": -6.0325078266032506e-12,
   "I_tail_rel": 3.3028068313632915e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 49,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9755364966284199,
   "one_minus": 0.024463503371580098,
   "kappa": 2.5430239376626878,
   "B": 2.5117256989646464,
   "kappa_joint": 2.655854616322714,
   "beta": 1.1382537181579475,
   "mean": 3.9387138756466142,
   "var": 4.869296978981472,
   "drift": 5.542495391140922,
   "conv": -7.600586826583822e-13,
   "norm_err": 3.8191672047105385e-13,
   "drift_err": -7.007727731433988e-12,
   "I_tail_rel": 2.5144881949957846e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 49,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9768024892079202,
   "one_minus": 0.023197510792079767,
   "kappa": 2.1989917549177522,
   "B": 2.1733365300836747,
   "kappa_joint": 2.3037166101105377,
   "beta": 0.8411062557174045,
   "mean": 4.746140365104397,
   "var": 6.676551964660174,
   "drift": 5.615689624098,
   "conv": -5.296874050486622e-13,
   "norm_err": 3.888001032237298e-13,
   "drift_err": -7.272404900504625e-12,
   "I_tail_rel": 2.749246635705087e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 50,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9972692848091709,
   "one_minus": 0.002730715190829125,
   "kappa": 4.7332982432458905,
   "B": 4.726831180593457,
   "kappa_joint": 5.524495519546857,
   "beta": 3.6569653378614695,
   "mean": 2.486765718313706,
   "var": 1.6707000880492986,
   "drift": 6.10969231195839,
   "conv": -2.8421709430404007e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -3.580247209811205e-12,
   "I_tail_rel": 7.56866832052969e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 50,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9933368900892965,
   "one_minus": 0.006663109910703513,
   "kappa": 4.179428912388279,
   "B": 4.165481643407569,
   "kappa_joint": 4.634187277075641,
   "beta": 2.8642837310595413,
   "mean": 2.7456284365117973,
   "var": 2.1149415889863548,
   "drift": 6.057792785474831,
   "conv": -7.103206911551752e-13,
   "norm_err": 1.971756091734278e-13,
   "drift_err": -3.653966018646315e-12,
   "I_tail_rel": 7.64639210858379e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 50,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9822246563187053,
   "one_minus": 0.017775343681294742,
   "kappa": 3.1303363844623697,
   "B": 3.1023902370009626,
   "kappa_joint": 3.4198135533858367,
   "beta": 1.6221906775989436,
   "mean": 3.573926552406766,
   "var": 3.65753968960391,
   "drift": 5.933226787423597,
   "conv": -5.292433158388121e-13,
   "norm_err": 2.4091839634365897e-13,
   "drift_err": -4.5421444383464404e-12,
   "I_tail_rel": 2.097106663312423e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 50,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9815578664145184,
   "one_minus": 0.018442133585481635,
   "kappa": 2.6205655795985745,
   "B": 2.596288719210967,
   "kappa_joint": 2.8570812852280745,
   "beta": 1.149557240629047,
   "mean": 4.285837562490756,
   "var": 5.1008760477043005,
   "drift": 5.863748994189755,
   "conv": -4.5141668181258865e-13,
   "norm_err": 2.660094367001875e-13,
   "drift_err": -5.119460411151522e-12,
   "I_tail_rel": 1.9739719616963216e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 50,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9837888423779793,
   "one_minus": 0.016211157622020744,
   "kappa": 2.2283215656702784,
   "B": 2.2101859293698967,
   "kappa_joint": 2.40736978398586,
   "beta": 0.8406500193382508,
   "mean": 5.129861168427079,
   "var": 6.912372995820419,
   "drift": 5.810886492609638,
   "conv": -2.8388402739665253e-13,
   "norm_err": 2.76445533131664e-13,
   "drift_err": -5.262457136723242e-12,
   "I_tail_rel": 2.6033380587437625e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 51,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9961310340323967,
   "one_minus": 0.0038689659676033328,
   "kappa": 3.949305376537004,
   "B": 3.9416581085650533,
   "kappa_joint": 5.276563005158629,
   "beta": 2.9866960060971435,
   "mean": 2.4337200060419875,
   "var": 1.7417100632256082,
   "drift": 5.201958489615127,
   "conv": -2.894351425197783e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -3.6219915955371107e-12,
   "I_tail_rel": 1.6307826884899318e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 51,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9950384479665212,
   "one_minus": 0.004961552033478811,
   "kappa": 3.619028540231331,
   "B": 3.610039377109883,
   "kappa_joint": 4.1551134810974375,
   "beta": 2.471147262341293,
   "mean": 2.656652282828385,
   "var": 2.1341582724786,
   "drift": 5.273819372438515,
   "conv": -8.251177519014163e-13,
   "norm_err": 2.517985819849855e-13,
   "drift_err": -3.905320511421451e-12,
   "I_tail_rel": 1.529000966049159e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 51,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9876144576904811,
   "one_minus": 0.012385542309518938,
   "kappa": 2.890067435197651,
   "B": 2.872114145438868,
   "kappa_joint": 3.0186722252919793,
   "beta": 1.5146148169381244,
   "mean": 3.3987124000725,
   "var": 3.595828661408582,
   "drift": 5.446295369740221,
   "conv": -6.954437026251981e-13,
   "norm_err": 3.1730174043786974e-13,
   "drift_err": -5.202949182603334e-12,
   "I_tail_rel": 3.5006416213039886e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 51,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9842090530115126,
   "one_minus": 0.015790946988487375,
   "kappa": 2.4906590255789713,
   "B": 2.470915842225162,
   "kappa_joint": 2.598367339549408,
   "beta": 1.1015661121014444,
   "mean": 4.062523399456139,
   "var": 5.031468679231217,
   "drift": 5.542495391140922,
   "conv": -6.157296894571118e-13,
   "norm_err": 3.5416114485542494e-13,
   "drift_err": -6.161293697459769e-12,
   "I_tail_rel": 2.730693333459341e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 51,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.983102476809074,
   "one_minus": 0.016897523190925967,
   "kappa": 2.1614970409345045,
   "B": 2.143157263467377,
   "kappa_joint": 2.2629946428985614,
   "beta": 0.8179089948709072,
   "mean": 4.869949888913922,
   "var": 6.865910094293973,
   "drift": 5.615689624097999,
   "conv": -4.334310688136611e-13,
   "norm_err": 3.672617765460018e-13,
   "drift_err": -6.743050562363351e-12,
   "I_tail_rel": 3.0580557097532833e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 52,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9751973762494203,
   "one_minus": 0.024802623750579733,
   "kappa": 5.30060419552834,
   "B": 5.234457018614287,
   "kappa_joint": 8.125724892303346,
   "beta": 4.484602313948242,
   "mean": 2.088020072064196,
   "var": 1.36237103855468,
   "drift": 6.109692311958388,
   "conv": -5.95745675013859e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -7.289280290478928e-12,
   "I_tail_rel": 6.035243446011326e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 52,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.965667071874008,
   "one_minus": 0.03433292812599198,
   "kappa": 4.6608813120018695,
   "B": 4.5801716604432245,
   "kappa_joint": 5.421362579765808,
   "beta": 3.4629729312345443,
   "mean": 2.346882790262288,
   "var": 1.749304111168792,
   "drift": 6.05779278547483,
   "conv": -1.2165823903842465e-12,
   "norm_err": 3.0397906414236786e-13,
   "drift_err": -6.8691718979607685e-12,
   "I_tail_rel": 6.14399093040448e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 52,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9547680838875536,
   "one_minus": 0.04523191611244637,
   "kappa": 3.418903002907683,
   "B": 3.3406865314063308,
   "kappa_joint": 3.684956202739034,
   "beta": 1.8809640859802335,
   "mean": 3.1751809061572565,
   "var": 3.1543541057731534,
   "drift": 5.933226787423596,
   "conv": -9.586775817638227e-13,
   "norm_err": 3.339550858072471e-13,
   "drift_err": -7.058353901356895e-12,
   "I_tail_rel": 1.6287550747169353e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 52,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9599323399522998,
   "one_minus": 0.04006766004770024,
   "kappa": 2.814745681866252,
   "B": 2.7577790823182102,
   "kappa_joint": 3.044763840364799,
   "beta": 1.297010747630538,
   "mean": 3.887091916241246,
   "var": 4.5209717844682675,
   "drift": 5.863748994189755,
   "conv": -8.423262087831063e-13,
   "norm_err": 3.448352714485736e-13,
   "drift_err": -7.204903340607416e-12,
   "I_tail_rel": 1.3261548595774733e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 52,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9686240618747803,
   "one_minus": 0.03137593812521966,
   "kappa": 2.357160486001137,
   "B": 2.319886720295854,
   "kappa_joint": 2.5461135059224174,
   "beta": 0.9261709726820152,
   "mean": 4.73111552217757,
   "var": 6.274096969139958,
   "drift": 5.810886492609638,
   "conv": -5.268008251846368e-13,
   "norm_err": 3.306244167333716e-13,
   "drift_err": -6.7483796328815515e-12,
   "I_tail_rel": 1.544815390029144e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 53,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9579096451092771,
   "one_minus": 0.04209035489072288,
   "kappa": 4.278397457923268,
   "B": 4.187389894461017,
   "kappa_joint": 8.999890128998679,
   "beta": 3.370698586549378,
   "mean": 2.167889575208981,
   "var": 1.5432879434468898,
   "drift": 5.201958489615127,
   "conv": -4.919398222114069e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.0458305028987525e-12,
   "I_tail_rel": 1.3895511205093906e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 53,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9633471727767667,
   "one_minus": 0.036652827223233264,
   "kappa": 3.9204560794184258,
   "B": 3.8479374735872116,
   "kappa_joint": 5.0600410520833154,
   "beta": 2.807571089373589,
   "mean": 2.3908218519953786,
   "var": 1.8784277243769392,
   "drift": 5.273819372438514,
   "conv": -1.1404210908949608e-12,
   "norm_err": 3.2462921240039577e-13,
   "drift_err": -6.007638830851647e-12,
   "I_tail_rel": 1.3025174531970361e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 53,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9656511555901299,
   "one_minus": 0.03434884440987007,
   "kappa": 3.097013500747647,
   "B": 3.0433593175994544,
   "kappa_joint": 3.286892345158969,
   "beta": 1.7006121238814125,
   "mean": 3.132881969239493,
   "var": 3.2025500072937287,
   "drift": 5.446295369740221,
   "conv": -1.0460521338018225e-12,
   "norm_err": 3.7636560534792807e-13,
   "drift_err": -7.112532784958603e-12,
   "I_tail_rel": 2.943974669579377e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 53,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9677465801561088,
   "one_minus": 0.032253419843891185,
   "kappa": 2.6379833036935305,
   "B": 2.595092634937571,
   "kappa_joint": 2.761759924832987,
   "beta": 1.215067457642203,
   "mean": 3.7966929686231325,
   "var": 4.561471345711082,
   "drift": 5.542495391140922,
   "conv": -9.39359701135345e-13,
   "norm_err": 4.04121180963557e-13,
   "drift_err": -7.624123554705875e-12,
   "I_tail_rel": 2.1442632256821542e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 53,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9716004271700086,
   "one_minus": 0.028399572829991393,
   "kappa": 2.26307453161167,
   "B": 2.230707901866896,
   "kappa_joint": 2.3743659255420146,
   "beta": 0.8860991394713473,
   "mean": 4.604119458080914,
   "var": 6.337540997329437,
   "drift": 5.615689624097999,
   "conv": -6.559197629485425e-13,
   "norm_err": 4.0167869030938164e-13,
   "drift_err": -7.645439836778678e-12,
   "I_tail_rel": 2.2263451060244574e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 54,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9918689240341,
   "one_minus": 0.008131075965900014,
   "kappa": 5.2739411444432625,
   "B": 5.252455972867399,
   "kappa_joint": 7.630722428824642,
   "beta": 4.515496417538468,
   "mean": 2.2654499481242096,
   "var": 1.3530499743567423,
   "drift": 6.109692311958387,
   "conv": -4.1155967522854553e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -4.355626970209414e-12,
   "I_tail_rel": 6.09642171097538e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 54,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.986599754474437,
   "one_minus": 0.01340024552556296,
   "kappa": 4.589993499906104,
   "B": 4.559136257672807,
   "kappa_joint": 5.281953941924128,
   "beta": 3.4312371109599713,
   "mean": 2.524312666322301,
   "var": 1.7654835820366888,
   "drift": 6.057792785474829,
   "conv": -9.935385847370526e-13,
   "norm_err": 2.2581936320875684e-13,
   "drift_err": -4.454214774796128e-12,
   "I_tail_rel": 6.335429780470615e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 54,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9727182307312513,
   "one_minus": 0.0272817692687487,
   "kappa": 3.3464113456867137,
   "B": 3.300447674179465,
   "kappa_joint": 3.63636848893402,
   "beta": 1.8359242348676046,
   "mean": 3.352610782217269,
   "var": 3.2317383662901875,
   "drift": 5.933226787423595,
   "conv": -7.600586826583822e-13,
   "norm_err": 2.673417043297377e-13,
   "drift_err": -5.3370641239780525e-12,
   "I_tail_rel": 1.7115171993216778e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 54,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9733447075028974,
   "one_minus": 0.026655292497102634,
   "kappa": 2.7614337179625514,
   "B": 2.724381730689705,
   "kappa_joint": 3.0018216750393054,
   "beta": 1.2657867555160298,
   "mean": 4.064521792301259,
   "var": 4.632493560733497,
   "drift": 5.863748994189754,
   "conv": -6.364908600176022e-13,
   "norm_err": 2.9043434324194095e-13,
   "drift_err": -5.697664562376303e-12,
   "I_tail_rel": 1.4201132100666562e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 54,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9778396855810224,
   "one_minus": 0.02216031441897759,
   "kappa": 2.320735303142826,
   "B": 2.294877132274553,
   "kappa_joint": 2.508648377393335,
   "beta": 0.9063094002842135,
   "mean": 4.908545398237583,
   "var": 6.411592432768959,
   "drift": 5.810886492609637,
   "conv": -4.1655567883935873e-13,
   "norm_err": 2.8821389719269064e-13,
   "drift_err": -5.628386645639694e-12,
   "I_tail_rel": 1.6946038069601963e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 55,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9842725053356485,
   "one_minus": 0.015727494664351527,
   "kappa": 4.245700923287535,
   "B": 4.212181487478283,
   "kappa_joint": 8.071741458905105,
   "beta": 3.4107294240957025,
   "mean": 2.2861761592489898,
   "var": 1.5251747772382558,
   "drift": 5.201958489615127,
   "conv": -3.771427614651657e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -4.079403481682675e-12,
   "I_tail_rel": 1.411035673101639e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 55,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9857903165956464,
   "one_minus": 0.014209683404353579,
   "kappa": 3.867972908904052,
   "B": 3.8403932485756926,
   "kappa_joint": 4.82870261116361,
   "beta": 2.7965728937899286,
   "mean": 2.509108436035387,
   "var": 1.8858150932341369,
   "drift": 5.273819372438514,
   "conv": -9.92761428619815e-13,
   "norm_err": 2.6356694604601216e-13,
   "drift_err": -4.282796339794004e-12,
   "I_tail_rel": 1.3381226460685525e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 55,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9806050387448806,
   "one_minus": 0.019394961255119414,
   "kappa": 3.040915980758175,
   "B": 3.0112823677167126,
   "kappa_joint": 3.2108917767234826,
   "beta": 1.6649522074220686,
   "mean": 3.2511685532795016,
   "var": 3.271142165800063,
   "drift": 5.446295369740221,
   "conv": -8.699707620962727e-13,
   "norm_err": 3.3639757646142243e-13,
   "drift_err": -5.786482404346316e-12,
   "I_tail_rel": 3.0628014738634985e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 55,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9787670218516206,
   "one_minus": 0.021232978148379433,
   "kappa": 2.5940422593070562,
   "B": 2.5663548780586627,
   "kappa_joint": 2.71311896693554,
   "beta": 1.1883054283929195,
   "mean": 3.9149795526631417,
   "var": 4.6642010199656045,
   "drift": 5.54249539114092,
   "conv": -7.969180870759374e-13,
   "norm_err": 3.6992631180510216e-13,
   "drift_err": -6.709299782414746e-12,
   "I_tail_rel": 2.249288081043299e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 55,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9793361909909426,
   "one_minus": 0.0206638090090574,
   "kappa": 2.2315732061124867,
   "B": 2.208396449842035,
   "kappa_joint": 2.3398836101959803,
   "beta": 0.8684623271818123,
   "mean": 4.722406042120924,
   "var": 6.466244358947716,
   "drift": 5.615689624097999,
   "conv": -5.471179065352771e-13,
   "norm_err": 3.8347103270552907e-13,
   "drift_err": -7.099210108663101e-12,
   "I_tail_rel": 2.3621292073063818e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 56,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9537868175687454,
   "one_minus": 0.04621318243125461,
   "kappa": 5.51628701638682,
   "B": 5.387316771485559,
   "kappa_joint": 11.777954989103963,
   "beta": 4.750350838375779,
   "mean": 1.9849042464522337,
   "var": 1.2861560166464234,
   "drift": 6.10969231195839,
   "conv": -6.832312493543213e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -8.068212764555938e-12,
   "I_tail_rel": 5.572522385816462e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 56,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9471594623922209,
   "one_minus": 0.05284053760777907,
   "kappa": 4.833651757583584,
   "B": 4.704212260250467,
   "kappa_joint": 5.787641948131252,
   "beta": 3.653081868787661,
   "mean": 2.2437669646503258,
   "var": 1.658269100737459,
   "drift": 6.057792785474831,
   "conv": -1.3699041900849807e-12,
   "norm_err": 3.5127456499139953e-13,
   "drift_err": -7.693401471442485e-12,
   "I_tail_rel": 5.712458455164302e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 56,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9418989329669506,
   "one_minus": 0.0581010670330494,
   "kappa": 3.513410181808454,
   "B": 3.4098165001781857,
   "kappa_joint": 3.782705827287043,
   "beta": 1.959616407977584,
   "mean": 3.072065080545294,
   "var": 3.027749085621796,
   "drift": 5.933226787423598,
   "conv": -1.0860201626883281e-12,
   "norm_err": 3.679279103607769e-13,
   "drift_err": -8.003375739917828e-12,
   "I_tail_rel": 1.5329765481508527e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 56,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9508692896580728,
   "one_minus": 0.049130710341927175,
   "kappa": 2.875076444741945,
   "B": 2.8035596907132474,
   "kappa_joint": 3.1042797166322553,
   "beta": 1.3404303197801244,
   "mean": 3.7839760906292828,
   "var": 4.3745272750556765,
   "drift": 5.8637489941897565,
   "conv": -9.269252032595432e-13,
   "norm_err": 3.6770586575585185e-13,
   "drift_err": -7.911893362688716e-12,
   "I_tail_rel": 1.236974265892258e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 56,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9627811829124525,
   "one_minus": 0.037218817087547484,
   "kappa": 2.395339724485116,
   "B": 2.350341200904472,
   "kappa_joint": 2.5872771852788157,
   "beta": 0.950647335427168,
   "mean": 4.627999696565605,
   "var": 6.112557492204562,
   "drift": 5.810886492609639,
   "conv": -6.316058787092516e-13,
   "norm_err": 3.5282887722587475e-13,
   "drift_err": -7.37099270509134e-12,
   "I_tail_rel": 1.4150184381064161e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 57,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9306239749044819,
   "one_minus": 0.0693760250955181,
   "kappa": 4.394332994388976,
   "B": 4.239162670830796,
   "kappa_joint": 15.01823132862474,
   "beta": 3.454564311814578,
   "mean": 2.0991456914676734,
   "var": 1.5058218692946248,
   "drift": 5.201958489615127,
   "conv": -5.578870698741412e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.6915362140207435e-12,
   "I_tail_rel": 1.3171973551426792e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 57,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9434379755197765,
   "one_minus": 0.056562024480223516,
   "kappa": 4.017920524913,
   "B": 3.902635752777801,
   "kappa_joint": 5.40853090035362,
   "beta": 2.8879574257806304,
   "mean": 2.3220779682540704,
   "var": 1.8261416617016,
   "drift": 5.273819372438515,
   "conv": -1.227462576025573e-12,
   "norm_err": 3.47499806707674e-13,
   "drift_err": -6.73949784868455e-12,
   "I_tail_rel": 1.2400760708407428e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 57,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9553044703456239,
   "one_minus": 0.044695529654376065,
   "kappa": 3.157349055040147,
   "B": 3.0859828074710363,
   "kappa_joint": 3.3727321751381822,
   "beta": 1.7485812357733113,
   "mean": 3.0641380854981852,
   "var": 3.1146939348983658,
   "drift": 5.446295369740222,
   "conv": -1.0943468353730168e-12,
   "norm_err": 3.9768188742073107e-13,
   "drift_err": -7.342570995660935e-12,
   "I_tail_rel": 2.824842964123438e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 57,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.960940676345722,
   "one_minus": 0.039059323654278,
   "kappa": 2.679124384395038,
   "B": 2.626280843323589,
   "kappa_joint": 2.808889398815851,
   "beta": 1.244448679025179,
   "mean": 3.7279490848818235,
   "var": 4.453775784054475,
   "drift": 5.542495391140922,
   "conv": -1.0010881013045037e-12,
   "norm_err": 4.225508831723346e-13,
   "drift_err": -8.022027486731531e-12,
   "I_tail_rel": 2.052828113852395e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 57,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9672380189598926,
   "one_minus": 0.03276198104010741,
   "kappa": 2.29046979644816,
   "B": 2.252637184177811,
   "kappa_joint": 2.404987012314338,
   "beta": 0.9036066134719097,
   "mean": 4.535375574339606,
   "var": 6.214750468150015,
   "drift": 5.6156896240980005,
   "conv": -7.222000775186643e-13,
   "norm_err": 4.189981694935341e-13,
   "drift_err": -8.074430013493838e-12,
   "I_tail_rel": 2.114573615040203e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 58,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9809105793908603,
   "one_minus": 0.01908942060913965,
   "kappa": 5.5130110280050575,
   "B": 5.460137387194888,
   "kappa_joint": 10.655310046408474,
   "beta": 4.879640211781333,
   "mean": 2.1572119387599265,
   "var": 1.252078441604616,
   "drift": 6.10969231195839,
   "conv": -5.071498776487715e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -4.994227253973804e-12,
   "I_tail_rel": 5.579147163118913e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 58,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.975260229746368,
   "one_minus": 0.024739770253632054,
   "kappa": 4.776938357373451,
   "B": 4.717478117323377,
   "kappa_joint": 5.640595561869039,
   "beta": 3.6737142678082733,
   "mean": 2.4160746569580183,
   "var": 1.648955891468634,
   "drift": 6.057792785474831,
   "conv": -1.1020073742429304e-12,
   "norm_err": 2.375877272697835e-13,
   "drift_err": -4.8974158062264905e-12,
   "I_tail_rel": 5.849020718121226e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 58,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9629737552580051,
   "one_minus": 0.037026244741994896,
   "kappa": 3.446341595810577,
   "B": 3.381937266494095,
   "kappa_joint": 3.7395892540869986,
   "beta": 1.927703100570017,
   "mean": 3.2443727728529854,
   "var": 3.0778737585000293,
   "drift": 5.933226787423598,
   "conv": -8.605338663869588e-13,
   "norm_err": 2.8754776337791554e-13,
   "drift_err": -5.799805080641818e-12,
   "I_tail_rel": 1.6005000018827542e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 58,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9660218409599599,
   "one_minus": 0.03397815904004009,
   "kappa": 2.8256698393443904,
   "B": 2.777249446262835,
   "kappa_joint": 3.067562851093988,
   "beta": 1.3153896072990092,
   "mean": 3.9562837829369752,
   "var": 4.4578039553089095,
   "drift": 5.8637489941897565,
   "conv": -7.331912854624534e-13,
   "norm_err": 3.070876886113183e-13,
   "drift_err": -6.178169087434071e-12,
   "I_tail_rel": 1.3085997226702123e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 58,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9729072731349198,
   "one_minus": 0.02709272686508024,
   "kappa": 2.361970890186379,
   "B": 2.3297550722027487,
   "kappa_joint": 2.554114855838676,
   "beta": 0.9340672379950166,
   "mean": 4.800307388873298,
   "var": 6.221058031199934,
   "drift": 5.810886492609638,
   "conv": -5.078160114635466e-13,
   "norm_err": 3.013145288832675e-13,
   "drift_err": -6.17106366007647e-12,
   "I_tail_rel": 1.524563522096442e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 59,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9676360246218743,
   "one_minus": 0.03236397537812574,
   "kappa": 4.3714063622569395,
   "B": 4.3000865239356125,
   "kappa_joint": 12.844261392628363,
   "beta": 3.5545735611398013,
   "mean": 2.2140174863394675,
   "var": 1.4634550108866167,
   "drift": 5.201958489615127,
   "conv": -4.377609386096992e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -4.534150832569139e-12,
   "I_tail_rel": 1.3310501581490944e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 59,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9734790077076051,
   "one_minus": 0.026520992292394907,
   "kappa": 3.974641806527981,
   "B": 3.921581919984007,
   "kappa_joint": 5.183915269654495,
   "beta": 2.916065884910005,
   "mean": 2.436949763125865,
   "var": 1.808539169066571,
   "drift": 5.273819372438516,
   "conv": -1.0699219288312634e-12,
   "norm_err": 2.8066438062523957e-13,
   "drift_err": -4.742872761198669e-12,
   "I_tail_rel": 1.2672399888780011e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 59,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9731897694679114,
   "one_minus": 0.02681023053208864,
   "kappa": 3.107402488760927,
   "B": 3.0654643980253846,
   "kappa_joint": 3.3037352821770023,
   "beta": 1.7254062326056616,
   "mean": 3.17900988036998,
   "var": 3.1565293244103874,
   "drift": 5.446295369740221,
   "conv": -9.61564161627848e-13,
   "norm_err": 3.40394379350073e-13,
   "drift_err": -6.1382010585475655e-12,
   "I_tail_rel": 2.9223392994339287e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 59,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9734807959979761,
   "one_minus": 0.0265192040020239,
   "kappa": 2.639683397187815,
   "B": 2.604447066401308,
   "kappa_joint": 2.7656407578657114,
   "beta": 1.2238430603890984,
   "mean": 3.842820879753619,
   "var": 4.528763180941507,
   "drift": 5.542495391140922,
   "conv": -8.705258736085852e-13,
   "norm_err": 3.8324898810060404e-13,
   "drift_err": -6.9251271384018764e-12,
   "I_tail_rel": 2.13593124821024e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 59,
   "a_q": -0.15,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9757825592947031,
   "one_minus": 0.024217440705296855,
   "kappa": 2.2622531915151667,
   "B": 2.2346923141007746,
   "kappa_joint": 2.3741158685500254,
   "beta": 0.8892674048920918,
   "mean": 4.650247369211401,
   "var": 6.314961723779177,
   "drift": 5.615689624098,
   "conv": -6.150635556423367e-13,
   "norm_err": 3.9457326295178063e-13,
   "drift_err": -7.261746759468224e-12,
   "I_tail_rel": 2.2178374733546156e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 60,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9058970940961982,
   "one_minus": 0.09410290590380177,
   "kappa": 3.774583503900876,
   "B": 3.592596734818028,
   "kappa_joint": 4.043596048158288,
   "beta": 2.1125043030011534,
   "mean": 2.9847724078242055,
   "var": 2.892156150062551,
   "drift": 6.109692311958388,
   "conv": -6.48703313288479e-13,
   "norm_err": -9.992007221626409e-16,
   "drift_err": -7.717382288774388e-12,
   "I_tail_rel": 6.873940378759338e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 60,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9099842582530617,
   "one_minus": 0.09001574174693827,
   "kappa": 3.467614253595429,
   "B": 3.3078645607746404,
   "kappa_joint": 3.720221324109627,
   "beta": 1.8062631621644578,
   "mean": 3.243635126022297,
   "var": 3.353770874790877,
   "drift": 6.057792785474829,
   "conv": -1.0158540675320182e-12,
   "norm_err": 2.560174294785611e-13,
   "drift_err": -6.052047751836653e-12,
   "I_tail_rel": 1.1409911564553621e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 60,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9303998687053839,
   "one_minus": 0.06960013129461606,
   "kappa": 2.7680736110771935,
   "B": 2.6700073402136537,
   "kappa_joint": 3.008423226937015,
   "beta": 1.2015281822541644,
   "mean": 4.071933241917265,
   "var": 4.938067100758619,
   "drift": 5.933226787423596,
   "conv": -3.7969627442180354e-13,
   "norm_err": 1.580957587066223e-13,
   "drift_err": -3.3377745012330706e-12,
   "I_tail_rel": 5.9416443357906684e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 60,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9470997514870099,
   "one_minus": 0.05290024851299013,
   "kappa": 2.380835764559912,
   "B": 2.317006750817045,
   "kappa_joint": 2.589448136246827,
   "beta": 0.9155440126532183,
   "mean": 4.783844252001256,
   "var": 6.404660959113031,
   "drift": 5.863748994189754,
   "conv": -2.7211566333562587e-13,
   "norm_err": 1.545430450278218e-13,
   "drift_err": -3.383959779057477e-12,
   "I_tail_rel": 2.392696395294493e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 60,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9616167540038559,
   "one_minus": 0.038383245996144066,
   "kappa": 2.0650939489972036,
   "B": 2.0250736598033954,
   "kappa_joint": 2.22723286388327,
   "beta": 0.7057311019317151,
   "mean": 5.627867857937578,
   "var": 8.233853484286264,
   "drift": 5.810886492609637,
   "conv": -1.9473311851925246e-13,
   "norm_err": 1.5787371410169726e-13,
   "drift_err": -3.4141578453272814e-12,
   "I_tail_rel": 1.1898215805293626e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 61,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9305538181658953,
   "one_minus": 0.06944618183410467,
   "kappa": 3.3496693233156303,
   "B": 3.2312657972839265,
   "kappa_joint": 3.758552428034999,
   "beta": 2.007143785084187,
   "mean": 2.89143304503248,
   "var": 2.5917218927078203,
   "drift": 5.201958489615127,
   "conv": -7.401856905175919e-13,
   "norm_err": -7.771561172376096e-16,
   "drift_err": -6.625811010962934e-12,
   "I_tail_rel": 5.819004662226448e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 61,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9358826656222183,
   "one_minus": 0.06411733437778167,
   "kappa": 3.1466050927291525,
   "B": 3.044058139457469,
   "kappa_joint": 3.3748837166898307,
   "beta": 1.7570358978966532,
   "mean": 3.114365321818878,
   "var": 3.001543325752081,
   "drift": 5.273819372438514,
   "conv": -1.2678746941219288e-12,
   "norm_err": 2.724487302430134e-13,
   "drift_err": -5.511147094239277e-12,
   "I_tail_rel": 9.237790220635362e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 61,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9478772124596362,
   "one_minus": 0.05212278754036381,
   "kappa": 2.6356151863098853,
   "B": 2.566008216145027,
   "kappa_joint": 2.7300331546874794,
   "beta": 1.208968246912736,
   "mean": 3.856425439062993,
   "var": 4.504911840032252,
   "drift": 5.446295369740219,
   "conv": -5.089262344881718e-13,
   "norm_err": 1.7608137170554983e-13,
   "drift_err": -3.3946179200938786e-12,
   "I_tail_rel": 4.369247638213521e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 61,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9559379746282001,
   "one_minus": 0.04406202537179993,
   "kappa": 2.321285761139601,
   "B": 2.2695693855073817,
   "kappa_joint": 2.4128395259304205,
   "beta": 0.9293548901936092,
   "mean": 4.520236438446632,
   "var": 5.963809358108904,
   "drift": 5.542495391140919,
   "conv": -3.794742298168785e-13,
   "norm_err": 1.887379141862766e-13,
   "drift_err": -3.730349362740526e-12,
   "I_tail_rel": 1.6780233398528765e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 61,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9637858125743888,
   "one_minus": 0.03621418742561122,
   "kappa": 2.046077347595323,
   "B": 2.008687198320351,
   "kappa_joint": 2.135783646850345,
   "beta": 0.7184913217749533,
   "mean": 5.327662927904416,
   "var": 7.815946350228778,
   "drift": 5.615689624097997,
   "conv": -2.950972799453666e-13,
   "norm_err": 1.971756091734278e-13,
   "drift_err": -3.948841253986757e-12,
   "I_tail_rel": 8.080274599226896e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 62,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9347543806640104,
   "one_minus": 0.0652456193359896,
   "kappa": 3.63326136163159,
   "B": 3.51273505609386,
   "kappa_joint": 4.0143166553761995,
   "beta": 2.019628312568087,
   "mean": 3.182824355876153,
   "var": 3.025156794415068,
   "drift": 6.109692311958387,
   "conv": -5.579980921766037e-13,
   "norm_err": -8.881784197001252e-16,
   "drift_err": -5.496936239524075e-12,
   "I_tail_rel": 9.140317111790865e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 62,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9367341740616971,
   "one_minus": 0.06326582593830288,
   "kappa": 3.3383279168744653,
   "B": 3.2310016255757263,
   "kappa_joint": 3.6796351878941054,
   "beta": 1.7232962358012907,
   "mean": 3.4416870740742453,
   "var": 3.5152358948071996,
   "drift": 6.057792785474828,
   "conv": -8.761880110341735e-13,
   "norm_err": 2.007283228522283e-13,
   "drift_err": -4.551026222543442e-12,
   "I_tail_rel": 1.5166890681614622e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 62,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9494370912663612,
   "one_minus": 0.05056290873363878,
   "kappa": 2.6785692542507973,
   "B": 2.6099727713750074,
   "kappa_joint": 2.954560340117726,
   "beta": 1.1481034033214352,
   "mean": 4.269985189969213,
   "var": 5.167850535290562,
   "drift": 5.933226787423595,
   "conv": -3.2807090377673376e-13,
   "norm_err": 1.290079154614432e-13,
   "drift_err": -2.6192381596956693e-12,
   "I_tail_rel": 7.817481650797583e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 62,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9606284581518905,
   "one_minus": 0.03937154184810954,
   "kappa": 2.3160703244772063,
   "B": 2.270018863744242,
   "kappa_joint": 2.534580427011395,
   "beta": 0.8787868728454561,
   "mean": 4.981896200053203,
   "var": 6.672549596927073,
   "drift": 5.863748994189751,
   "conv": -2.1604940059205546e-13,
   "norm_err": 1.3300471835009375e-13,
   "drift_err": -2.779110275241692e-12,
   "I_tail_rel": 3.1149687541343955e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 62,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9705914258008971,
   "one_minus": 0.02940857419910292,
   "kappa": 2.0194399822930906,
   "B": 1.9895239688832158,
   "kappa_joint": 2.18007269934409,
   "beta": 0.6811707005110019,
   "mean": 5.825919805989527,
   "var": 8.530734642946932,
   "drift": 5.810886492609634,
   "conv": -1.4210854715202004e-13,
   "norm_err": 1.412203687323199e-13,
   "drift_err": -2.8972380050618085e-12,
   "I_tail_rel": 1.5328874772552107e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 63,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9544095338427788,
   "one_minus": 0.04559046615722118,
   "kappa": 3.232319558493461,
   "B": 3.1577785807669603,
   "kappa_joint": 3.5012879749397308,
   "beta": 1.9168868004343413,
   "mean": 3.0234676770671127,
   "var": 2.7137536178121895,
   "drift": 5.2019584896151265,
   "conv": -6.579181643928678e-13,
   "norm_err": -9.992007221626409e-16,
   "drift_err": -5.183409257369931e-12,
   "I_tail_rel": 7.699006825681693e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 63,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9557958325747361,
   "one_minus": 0.044204167425263896,
   "kappa": 3.038413411266867,
   "B": 2.970499137607378,
   "kappa_joint": 3.198947074288735,
   "beta": 1.6731451161639213,
   "mean": 3.2463999538535098,
   "var": 3.1520394265202683,
   "drift": 5.273819372438514,
   "conv": -1.142419492339286e-12,
   "norm_err": 2.3003821070233244e-13,
   "drift_err": -4.377831430701917e-12,
   "I_tail_rel": 1.2205892966889274e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 63,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9601736317700552,
   "one_minus": 0.039826368229944786,
   "kappa": 2.5573133020525294,
   "B": 2.5058716642761354,
   "kappa_joint": 2.6461480228051624,
   "beta": 1.1529658917712295,
   "mean": 3.9884600710976255,
   "var": 4.723726355316041,
   "drift": 5.446295369740219,
   "conv": -4.446443213623752e-13,
   "norm_err": 1.567634910770721e-13,
   "drift_err": -2.800426557314495e-12,
   "I_tail_rel": 5.717596394240675e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 63,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.964542538798385,
   "one_minus": 0.03545746120161497,
   "kappa": 2.262684511065065,
   "B": 2.2222079497140927,
   "kappa_joint": 2.3520584799691044,
   "beta": 0.8909719942511282,
   "mean": 4.652271070481264,
   "var": 6.220729076674793,
   "drift": 5.542495391140919,
   "conv": -3.255173908200959e-13,
   "norm_err": 1.723066134218243e-13,
   "drift_err": -3.353761712787673e-12,
   "I_tail_rel": 2.175794686955868e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 63,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9694944983724704,
   "one_minus": 0.03050550162752963,
   "kappa": 2.003724889095692,
   "B": 1.97292586859523,
   "kappa_joint": 2.0909466728111643,
   "beta": 0.6931359714520289,
   "mean": 5.4596975599390465,
   "var": 8.101858589641314,
   "drift": 5.615689624097996,
   "conv": -2.4857893521357255e-13,
   "norm_err": 1.8673951274195133e-13,
   "drift_err": -3.664624159682717e-12,
   "I_tail_rel": 1.0380176439307974e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 64,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9593630711164323,
   "one_minus": 0.040636928883567736,
   "kappa": 4.363624264265662,
   "B": 4.274042600395259,
   "kappa_joint": 4.83778296011712,
   "beta": 2.989911638306065,
   "mean": 2.662415512240765,
   "var": 2.043435743612756,
   "drift": 6.109692311958388,
   "conv": -3.695932448977146e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -4.998668146072305e-12,
   "I_tail_rel": 1.634070779724116e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 64,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9533793746654146,
   "one_minus": 0.04662062533458544,
   "kappa": 3.9566436050976987,
   "B": 3.8633122309709433,
   "kappa_joint": 4.258725145088165,
   "beta": 2.4637986016551747,
   "mean": 2.9212782304388565,
   "var": 2.4587207661394146,
   "drift": 6.057792785474829,
   "conv": -5.441203043687892e-13,
   "norm_err": 1.5587531265737198e-13,
   "drift_err": -3.823608096809039e-12,
   "I_tail_rel": 5.361286369505172e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 64,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9527857990780011,
   "one_minus": 0.047214200921998906,
   "kappa": 3.0654662137307405,
   "B": 2.9922244798151905,
   "kappa_joint": 3.285868233926935,
   "beta": 1.5090283345621374,
   "mean": 3.7495763463338245,
   "var": 3.9318193380014907,
   "drift": 5.933226787423595,
   "conv": -4.255484853388225e-13,
   "norm_err": 1.596500709410975e-13,
   "drift_err": -3.740119325357227e-12,
   "I_tail_rel": 2.525528910340675e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 64,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9607809572506611,
   "one_minus": 0.03921904274933885,
   "kappa": 2.5896395993769596,
   "B": 2.5383500952310856,
   "kappa_joint": 2.7950396464772265,
   "beta": 1.0988228200668366,
   "mean": 4.461487356417815,
   "var": 5.336391715848318,
   "drift": 5.863748994189754,
   "conv": -3.915756607852927e-13,
   "norm_err": 1.716404796070492e-13,
   "drift_err": -3.9257486150745535e-12,
   "I_tail_rel": 6.6838556853976636e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 64,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9700197571810333,
   "one_minus": 0.029980242818966718,
   "kappa": 2.2113682165097464,
   "B": 2.177967291509808,
   "kappa_joint": 2.381127854237127,
   "beta": 0.816319769611654,
   "mean": 5.305510962354138,
   "var": 7.118394909600237,
   "drift": 5.810886492609636,
   "conv": -2.765565554341265e-13,
   "norm_err": 1.7363888105137448e-13,
   "drift_err": -3.799627279477136e-12,
   "I_tail_rel": 2.9763324595408056e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 65,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9616898997818012,
   "one_minus": 0.038310100218198806,
   "kappa": 3.742588883908456,
   "B": 3.6701993229209857,
   "kappa_joint": 4.820196088850964,
   "beta": 2.5894791542187567,
   "mean": 2.676528447976854,
   "var": 2.008882165025404,
   "drift": 5.201958489615127,
   "conv": -3.660405312189141e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -4.080291660102375e-12,
   "I_tail_rel": 1.4817624229669126e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 65,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9636817572740941,
   "one_minus": 0.03631824272590589,
   "kappa": 3.487922800512289,
   "B": 3.4239994232249593,
   "kappa_joint": 4.001401575171446,
   "beta": 2.223013573713656,
   "mean": 2.8994607247632507,
   "var": 2.3723738958680016,
   "drift": 5.273819372438515,
   "conv": -5.846434447676074e-13,
   "norm_err": 1.5076828674409626e-13,
   "drift_err": -3.1530333899354446e-12,
   "I_tail_rel": 4.612090198821802e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 65,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9661609055442374,
   "one_minus": 0.03383909445576261,
   "kappa": 2.855750281318009,
   "B": 2.807016454357582,
   "kappa_joint": 2.9750061992946324,
   "beta": 1.446734126616061,
   "mean": 3.641520842007366,
   "var": 3.7645447560425005,
   "drift": 5.446295369740219,
   "conv": -5.037081862724335e-13,
   "norm_err": 1.7208456881689926e-13,
   "drift_err": -3.623767952376511e-12,
   "I_tail_rel": 1.9647371492782806e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 65,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9687027152188012,
   "one_minus": 0.03129728478119875,
   "kappa": 2.4787084572737412,
   "B": 2.439611697723013,
   "kappa_joint": 2.5780479098460907,
   "beta": 1.0738313369064987,
   "mean": 4.305331841391005,
   "var": 5.161420793611576,
   "drift": 5.54249539114092,
   "conv": -4.7839510131098e-13,
   "norm_err": 2.0028423364237824e-13,
   "drift_err": -4.122924224247981e-12,
   "I_tail_rel": 5.033797116030801e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 65,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9725043710153786,
   "one_minus": 0.027495628984621434,
   "kappa": 2.157516348313481,
   "B": 2.127648473776598,
   "kappa_joint": 2.2546362702577625,
   "beta": 0.8061143565588357,
   "mean": 5.112758330848787,
   "var": 6.96636845431015,
   "drift": 5.615689624097997,
   "conv": -3.715916463420399e-13,
   "norm_err": 2.0605739337042905e-13,
   "drift_err": -4.320988011841109e-12,
   "I_tail_rel": 2.2501339531104005e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 66,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9841440067862275,
   "one_minus": 0.015855993213772512,
   "kappa": 4.26219109773711,
   "B": 4.228265442584841,
   "kappa_joint": 4.685209205769241,
   "beta": 2.926207694283468,
   "mean": 2.8540990822204817,
   "var": 2.087921620838486,
   "drift": 6.109692311958387,
   "conv": -2.9609648066752925e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -3.0953017926549364e-12,
   "I_tail_rel": 2.2514788393598923e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 66,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9774599042146287,
   "one_minus": 0.022540095785371306,
   "kappa": 3.8515879760219476,
   "B": 3.8079329961681205,
   "kappa_joint": 4.173346062146955,
   "beta": 2.39366947943059,
   "mean": 3.112961800418572,
   "var": 2.5307557444881095,
   "drift": 6.057792785474828,
   "conv": -4.583000645652646e-13,
   "norm_err": 1.0857981180834031e-13,
   "drift_err": -2.4424906541753444e-12,
   "I_tail_rel": 7.434105991402791e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 66,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9708926676393699,
   "one_minus": 0.029107332360630123,
   "kappa": 2.984760007080081,
   "B": 2.941000020649558,
   "kappa_joint": 3.2414718935379305,
   "beta": 1.4578038951409429,
   "mean": 3.941259916313541,
   "var": 4.06997594614738,
   "drift": 5.933226787423595,
   "conv": -3.3939517862791035e-13,
   "norm_err": 1.234568003383174e-13,
   "drift_err": -2.708944180085382e-12,
   "I_tail_rel": 3.4936295482861176e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 66,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9737484552637207,
   "one_minus": 0.02625154473627933,
   "kappa": 2.5311617651974148,
   "B": 2.4977173604953875,
   "kappa_joint": 2.7506146200862553,
   "beta": 1.0639254884719174,
   "mean": 4.653170926397531,
   "var": 5.511428251062647,
   "drift": 5.863748994189752,
   "conv": -3.0830893393840597e-13,
   "norm_err": 1.425526363618701e-13,
   "drift_err": -3.028688411177427e-12,
   "I_tail_rel": 9.13394067485899e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 66,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9786660287792236,
   "one_minus": 0.021333971220776404,
   "kappa": 2.1708276672129823,
   "B": 2.147546641123696,
   "kappa_joint": 2.3409775921588003,
   "beta": 0.7936752131825702,
   "mean": 5.497194532333853,
   "var": 7.32149170856486,
   "drift": 5.810886492609635,
   "conv": -2.2448709557920665e-13,
   "norm_err": 1.48991929904696e-13,
   "drift_err": -3.156586103614245e-12,
   "I_tail_rel": 3.992505818103454e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 67,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.987427233942798,
   "one_minus": 0.012572766057202034,
   "kappa": 3.662433836374594,
   "B": 3.6393375487779243,
   "kappa_joint": 4.465070558949872,
   "beta": 2.5461137032112005,
   "mean": 2.8043174946299976,
   "var": 2.043097479525102,
   "drift": 5.2019584896151265,
   "conv": -3.1508129438861943e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -2.815525590449397e-12,
   "I_tail_rel": 2.0337227276649107e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 67,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9853231755922026,
   "one_minus": 0.014676824407797384,
   "kappa": 3.405361928121287,
   "B": 3.3802796061944234,
   "kappa_joint": 3.7981153994404013,
   "beta": 2.1666062883702106,
   "mean": 3.027249771416395,
   "var": 2.4341383114906616,
   "drift": 5.273819372438514,
   "conv": -5.185851748024106e-13,
   "norm_err": 1.1746159600534156e-13,
   "drift_err": -2.263078613395919e-12,
   "I_tail_rel": 6.3533685043642135e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 67,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9795736644302114,
   "one_minus": 0.020426335569788567,
   "kappa": 2.789152048643567,
   "B": 2.760518999330416,
   "kappa_joint": 2.900729128631645,
   "beta": 1.3992015908655517,
   "mean": 3.7693098886605094,
   "var": 3.8924308014623676,
   "drift": 5.446295369740219,
   "conv": -4.310996004619483e-13,
   "norm_err": 1.467714838554457e-13,
   "drift_err": -2.7995383788947947e-12,
   "I_tail_rel": 2.693092214844519e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 67,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9782085028542844,
   "one_minus": 0.0217914971457156,
   "kappa": 2.428183078652602,
   "B": 2.4015804804589878,
   "kappa_joint": 2.5265054044248,
   "beta": 1.0406122869024825,
   "mean": 4.433120888044149,
   "var": 5.326186766099866,
   "drift": 5.542495391140919,
   "conv": -4.0667469392019484e-13,
   "norm_err": 1.7696955012524995e-13,
   "drift_err": -3.462119479991088e-12,
   "I_tail_rel": 6.793845808468621e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 67,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9790214865197348,
   "one_minus": 0.02097851348026525,
   "kappa": 2.121167177992307,
   "B": 2.098799780405892,
   "kappa_joint": 2.2162401616157674,
   "beta": 0.7844024177065082,
   "mean": 5.240547377501932,
   "var": 7.1591946905486985,
   "drift": 5.615689624097996,
   "conv": -3.2429614549300823e-13,
   "norm_err": 1.9206858326015208e-13,
   "drift_err": -3.836930773104541e-12,
   "I_tail_rel": 2.9588810618399104e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 68,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9651995242205563,
   "one_minus": 0.034800475779443674,
   "kappa": 4.774957324973414,
   "B": 4.69113622057572,
   "kappa_joint": 5.952160781885411,
   "beta": 3.601942277342513,
   "mean": 2.4519017277796125,
   "var": 1.6962216053240242,
   "drift": 6.10969231195839,
   "conv": -3.2451819009793326e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -4.75086636697597e-12,
   "I_tail_rel": 1.0550547295579718e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 68,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.956876890829156,
   "one_minus": 0.043123109170844054,
   "kappa": 4.292636641508584,
   "B": 4.1990607848902615,
   "kappa_joint": 4.800087029509763,
   "beta": 2.910649488949324,
   "mean": 2.710764445977704,
   "var": 2.0812512150549436,
   "drift": 6.057792785474831,
   "conv": -6.5580874064608e-13,
   "norm_err": 1.751931932858497e-13,
   "drift_err": -4.334310688136611e-12,
   "I_tail_rel": 1.027878705022282e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 68,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9508749896876304,
   "one_minus": 0.0491250103123696,
   "kappa": 3.2608552985871726,
   "B": 3.17975192976954,
   "kappa_joint": 3.4757242725197512,
   "beta": 1.7041017808900523,
   "mean": 3.539062561872672,
   "var": 3.4817326370756287,
   "drift": 5.933226787423597,
   "conv": -5.572209360593661e-13,
   "norm_err": 1.900701818158268e-13,
   "drift_err": -4.529709940470639e-12,
   "I_tail_rel": 2.618251604360139e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 68,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9579460237166509,
   "one_minus": 0.04205397628334906,
   "kappa": 2.7215856889956713,
   "B": 2.6637442923150947,
   "kappa_joint": 2.9234134247874066,
   "beta": 1.2100677675446265,
   "mean": 4.250973571956662,
   "var": 4.845802153781857,
   "drift": 5.863748994189755,
   "conv": -5.067057884389214e-13,
   "norm_err": 1.9517720772910252e-13,
   "drift_err": -4.547473508864641e-12,
   "I_tail_rel": 2.2194123982262116e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 68,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9676008710793199,
   "one_minus": 0.03239912892068009,
   "kappa": 2.299965923217594,
   "B": 2.2624007016002374,
   "kappa_joint": 2.474188483400633,
   "beta": 0.8808392559570671,
   "mean": 5.094997177892985,
   "var": 6.596988557572718,
   "drift": 5.810886492609638,
   "conv": -3.6504133049675147e-13,
   "norm_err": 1.9273471707492718e-13,
   "drift_err": -4.368949646504916e-12,
   "I_tail_rel": 2.6784011153293367e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 69,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9536358283022643,
   "one_minus": 0.04636417169773566,
   "kappa": 3.980170701899882,
   "B": 3.886807017400131,
   "kappa_joint": 6.247537379055108,
   "beta": 2.904150200481248,
   "mean": 2.536185925002752,
   "var": 1.7912153747258346,
   "drift": 5.2019584896151265,
   "conv": -2.69562150378988e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -3.679723192817619e-12,
   "I_tail_rel": 2.277725381142448e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 69,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9581328821575094,
   "one_minus": 0.04186711784249064,
   "kappa": 3.6964850031093377,
   "B": 3.6182770792617127,
   "kappa_joint": 4.567228482293627,
   "beta": 2.482437887564058,
   "mean": 2.7591182017891493,
   "var": 2.124451692772687,
   "drift": 5.273819372438515,
   "conv": -6.318279233141766e-13,
   "norm_err": 1.6298074001497298e-13,
   "drift_err": -3.604228027143108e-12,
   "I_tail_rel": 2.0787683977889965e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 69,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9631743656327785,
   "one_minus": 0.03682563436722153,
   "kappa": 2.9903141848642374,
   "B": 2.934737616520133,
   "kappa_joint": 3.139767334262276,
   "beta": 1.5813840956314273,
   "mean": 3.5011783190332637,
   "var": 3.4440054031058036,
   "drift": 5.446295369740221,
   "conv": -5.919709167301335e-13,
   "norm_err": 1.9051427102567686e-13,
   "drift_err": -4.0811798385220754e-12,
   "I_tail_rel": 4.53959820212484e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 69,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9665415382502619,
   "one_minus": 0.0334584617497381,
   "kappa": 2.5731039680542427,
   "B": 2.5296917014736366,
   "kappa_joint": 2.6786579760061753,
   "beta": 1.1545954760256967,
   "mean": 4.164989318416903,
   "var": 4.800378579534264,
   "drift": 5.542495391140921,
   "conv": -5.703215677499429e-13,
   "norm_err": 2.1294077612310502e-13,
   "drift_err": -4.4781955921280314e-12,
   "I_tail_rel": 3.34344663624547e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 69,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9710079289759379,
   "one_minus": 0.028992071024062094,
   "kappa": 2.222593456796106,
   "B": 2.190137692968495,
   "kappa_joint": 2.3245454620540724,
   "beta": 0.8541610087526545,
   "mean": 4.972415807874686,
   "var": 6.574509450271773,
   "drift": 5.615689624097998,
   "conv": -4.382050278195493e-13,
   "norm_err": 2.1960211427085596e-13,
   "drift_err": -4.558131649901043e-12,
   "I_tail_rel": 3.5239507588131954e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 70,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9909862704174986,
   "one_minus": 0.00901372958250135,
   "kappa": 4.727365458544389,
   "B": 4.706011633276987,
   "kappa_joint": 5.689918514686517,
   "beta": 3.6248217359802726,
   "mean": 2.637616013493898,
   "var": 1.6855152492915968,
   "drift": 6.109692311958388,
   "conv": -2.6201263381153694e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -2.7640112421067897e-12,
   "I_tail_rel": 1.0764056365921296e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 70,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9826922624186094,
   "one_minus": 0.017307737581390592,
   "kappa": 4.219704012933557,
   "B": 4.183027860091283,
   "kappa_joint": 4.686264596131058,
   "beta": 2.888464940605975,
   "mean": 2.8964787316919893,
   "var": 2.0972360440712006,
   "drift": 6.05779278547483,
   "conv": -5.483391518623648e-13,
   "norm_err": 1.1457501614131615e-13,
   "drift_err": -2.7053914664065815e-12,
   "I_tail_rel": 1.0638781409855368e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 70,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9706199030278816,
   "one_minus": 0.029380096972118408,
   "kappa": 3.191044116196526,
   "B": 3.1438180609419777,
   "kappa_joint": 3.440534289086109,
   "beta": 1.6658038457681743,
   "mean": 3.724776847586958,
   "var": 3.5617799793753804,
   "drift": 5.933226787423597,
   "conv": -4.565237077258644e-13,
   "norm_err": 1.412203687323199e-13,
   "drift_err": -3.232969447708456e-12,
   "I_tail_rel": 2.7824138066014613e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 70,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.971987090092946,
   "one_minus": 0.028012909907053962,
   "kappa": 2.6701464581634977,
   "B": 2.6324815223443685,
   "kappa_joint": 2.8894602484180214,
   "beta": 1.181830766008445,
   "mean": 4.4366878576709485,
   "var": 4.961580932601862,
   "drift": 5.863748994189754,
   "conv": -4.026778910315443e-13,
   "norm_err": 1.5698553568199713e-13,
   "drift_err": -3.424815986363683e-12,
   "I_tail_rel": 2.4491349413548856e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 70,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9768382643813069,
   "one_minus": 0.023161735618693058,
   "kappa": 2.2646578750275093,
   "B": 2.2382775229541148,
   "kappa_joint": 2.441343292915449,
   "beta": 0.8621552453542585,
   "mean": 5.280711463607272,
   "var": 6.739953765776779,
   "drift": 5.810886492609637,
   "conv": -2.9332092310596636e-13,
   "norm_err": 1.609823385706477e-13,
   "drift_err": -3.525180147789797e-12,
   "I_tail_rel": 3.053689016231272e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 71,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9859310107482588,
   "one_minus": 0.01406898925174116,
   "kappa": 3.9368607535288507,
   "B": 3.909068830393664,
   "kappa_joint": 5.742109925696133,
   "beta": 2.9375126985847704,
   "mean": 2.6599954488122757,
   "var": 1.77087183048479,
   "drift": 5.201958489615127,
   "conv": -2.539080057317733e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -2.389199948993337e-12,
   "I_tail_rel": 2.3281169972376542e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 71,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9849101711731261,
   "one_minus": 0.01508982882687393,
   "kappa": 3.640454972858665,
   "B": 3.612883644638423,
   "kappa_joint": 4.356912616614688,
   "beta": 2.475042717221539,
   "mean": 2.8829277255986727,
   "var": 2.1307993335803346,
   "drift": 5.273819372438515,
   "conv": -5.765388166878438e-13,
   "norm_err": 1.2390088954816747e-13,
   "drift_err": -2.4851232183209504e-12,
   "I_tail_rel": 2.1433934370030415e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 71,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9791843650586044,
   "one_minus": 0.0208156349413956,
   "kappa": 2.9359077086904115,
   "B": 2.9051906276502524,
   "kappa_joint": 3.0768586270699423,
   "beta": 1.5497015879602298,
   "mean": 3.6249878428427884,
   "var": 3.5144155571969318,
   "drift": 5.446295369740221,
   "conv": -5.162537064506978e-13,
   "norm_err": 1.567634910770721e-13,
   "drift_err": -3.148592497836944e-12,
   "I_tail_rel": 4.747271768618972e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 71,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9775601236777159,
   "one_minus": 0.022439876322284058,
   "kappa": 2.5307357933981853,
   "B": 2.502179988181431,
   "kappa_joint": 2.6370529784621985,
   "beta": 1.1296183851163872,
   "mean": 4.288798842226427,
   "var": 4.906520170145658,
   "drift": 5.54249539114092,
   "conv": -4.884981308350689e-13,
   "norm_err": 1.8740564655672642e-13,
   "drift_err": -3.75788289375123e-12,
   "I_tail_rel": 3.561933876810879e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 71,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9784570811754254,
   "one_minus": 0.021542918824574597,
   "kappa": 2.192001972829365,
   "B": 2.16826236130465,
   "kappa_joint": 2.2927215850465013,
   "beta": 0.8371833171256433,
   "mean": 5.09622533168421,
   "var": 6.707837470267222,
   "drift": 5.615689624097997,
   "conv": -3.7980729672426605e-13,
   "norm_err": 1.9895196601282805e-13,
   "drift_err": -4.028777311759768e-12,
   "I_tail_rel": 3.829367038245821e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 72,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9407816468873378,
   "one_minus": 0.059218353112662214,
   "kappa": 5.1474631501818315,
   "B": 4.992725215756119,
   "kappa_joint": 8.723000881848124,
   "beta": 4.079960791357241,
   "mean": 2.2388703672443886,
   "var": 1.4974879966740895,
   "drift": 6.109692311958387,
   "conv": -4.424238753131249e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.468603430676012e-12,
   "I_tail_rel": 9.078762386116802e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 72,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9356742641583596,
   "one_minus": 0.06432573584164036,
   "kappa": 4.601964488537219,
   "B": 4.451492082114844,
   "kappa_joint": 5.483423329599434,
   "beta": 3.2711224135372796,
   "mean": 2.49773308544248,
   "var": 1.8519003631307518,
   "drift": 6.057792785474829,
   "conv": -8.558709296835332e-13,
   "norm_err": 2.275957200481571e-13,
   "drift_err": -5.738520769682509e-12,
   "I_tail_rel": 8.940363421998105e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 72,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9339422125540066,
   "one_minus": 0.06605778744599344,
   "kappa": 3.4434420066811184,
   "B": 3.3277659656867202,
   "kappa_joint": 3.663702978502781,
   "beta": 1.8664424467738205,
   "mean": 3.326031201337448,
   "var": 3.17889619242173,
   "drift": 5.933226787423596,
   "conv": -7.380762667708041e-13,
   "norm_err": 2.282618538629322e-13,
   "drift_err": -5.734968056003709e-12,
   "I_tail_rel": 2.2624046738450995e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 72,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9451039401841586,
   "one_minus": 0.05489605981584145,
   "kappa": 2.8427186443839734,
   "B": 2.7635903324964275,
   "kappa_joint": 3.039297650117572,
   "beta": 1.302482683592947,
   "mean": 4.037942211421439,
   "var": 4.501978466242932,
   "drift": 5.863748994189754,
   "conv": -6.632472349110685e-13,
   "norm_err": 2.2737367544323206e-13,
   "drift_err": -5.4862780984876736e-12,
   "I_tail_rel": 1.784969536477485e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 72,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9589946828811265,
   "one_minus": 0.04100531711887345,
   "kappa": 2.3788661324865457,
   "B": 2.3295825419087786,
   "kappa_joint": 2.5561783623393017,
   "beta": 0.9339288981927695,
   "mean": 4.881965817357761,
   "var": 6.221979535973443,
   "drift": 5.810886492609637,
   "conv": -4.476419235288631e-13,
   "norm_err": 2.1516122217235534e-13,
   "drift_err": -4.9471537977296975e-12,
   "I_tail_rel": 2.0013876044475947e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 73,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9152112147803084,
   "one_minus": 0.08478878521969158,
   "kappa": 4.179358356648488,
   "B": 3.998253054308495,
   "kappa_joint": 10.273569074909101,
   "beta": 3.073078633403313,
   "mean": 2.3941650179792693,
   "var": 1.692751507583183,
   "drift": 5.201958489615126,
   "conv": -3.1386004906153175e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -4.775735362727573e-12,
   "I_tail_rel": 2.0657852150411432e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 73,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9296400822063167,
   "one_minus": 0.07035991779368334,
   "kappa": 3.8721845554485297,
   "B": 3.7334769003001984,
   "kappa_joint": 5.225372826376388,
   "beta": 2.643027525349264,
   "mean": 2.6170972947656663,
   "var": 1.995370582355779,
   "drift": 5.273819372438514,
   "conv": -7.062128659640621e-13,
   "norm_err": 1.9761969838327786e-13,
   "drift_err": -4.527045405211538e-12,
   "I_tail_rel": 1.8941132160740267e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 73,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9476089823986562,
   "one_minus": 0.05239101760134379,
   "kappa": 3.107546957988171,
   "B": 3.025048098382103,
   "kappa_joint": 3.300517593013546,
   "beta": 1.6802092755321238,
   "mean": 3.359157412009781,
   "var": 3.2414386999591898,
   "drift": 5.44629536974022,
   "conv": -7.208678098891141e-13,
   "norm_err": 2.1893598045608087e-13,
   "drift_err": -4.898303984646191e-12,
   "I_tail_rel": 4.1337392561262446e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 73,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.95620920971902,
   "one_minus": 0.043790790280979985,
   "kappa": 2.6552029494867395,
   "B": 2.596415439416092,
   "kappa_joint": 2.767899555100822,
   "beta": 1.216306493427782,
   "mean": 4.02296841139342,
   "var": 4.556824633502629,
   "drift": 5.54249539114092,
   "conv": -6.855627177060342e-13,
   "norm_err": 2.3669954885008337e-13,
   "drift_err": -5.1247894816697226e-12,
   "I_tail_rel": 2.950309073609693e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 73,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9643299197594906,
   "one_minus": 0.03567008024050944,
   "kappa": 2.2783892504119674,
   "B": 2.2373851112648824,
   "kappa_joint": 2.3846747648988162,
   "beta": 0.8914118249392788,
   "mean": 4.830394900851203,
   "var": 6.299770170179791,
   "drift": 5.615689624097999,
   "conv": -5.098144129078719e-13,
   "norm_err": 2.375877272697835e-13,
   "drift_err": -5.063505170710414e-12,
   "I_tail_rel": 2.9895073734901064e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 74,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9767513846981309,
   "one_minus": 0.023248615301869058,
   "kappa": 5.1612681595727326,
   "B": 5.100919170302838,
   "kappa_joint": 8.110507145246395,
   "beta": 4.258704866534073,
   "mean": 2.4163002433044016,
   "var": 1.4346362341212746,
   "drift": 6.109692311958387,
   "conv": -3.483879851273741e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -3.595346242946107e-12,
   "I_tail_rel": 9.0302610256308e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 74,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.968558603379508,
   "one_minus": 0.031441396620491946,
   "kappa": 4.56948331259373,
   "B": 4.497074137048979,
   "kappa_joint": 5.349111506176646,
   "beta": 3.3384561853298225,
   "mean": 2.675162961502493,
   "var": 1.8145491356437704,
   "drift": 6.057792785474828,
   "conv": -7.209788321915767e-13,
   "norm_err": 1.3877787807814457e-13,
   "drift_err": -3.489653011001792e-12,
   "I_tail_rel": 9.068116124389581e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 74,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9572225510832407,
   "one_minus": 0.042777448916759275,
   "kappa": 3.3886208971761578,
   "B": 3.3153504739977686,
   "kappa_joint": 3.6388333652020326,
   "beta": 1.8525414853070405,
   "mean": 3.503461077397461,
   "var": 3.2027497545838877,
   "drift": 5.933226787423595,
   "conv": -5.95745675013859e-13,
   "norm_err": 1.6431300764452317e-13,
   "drift_err": -3.89910326248355e-12,
   "I_tail_rel": 2.34733175033634e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 74,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9612522483890379,
   "one_minus": 0.03874775161096211,
   "kappa": 2.8007588446364085,
   "B": 2.745961225351683,
   "kappa_joint": 3.0182795324410043,
   "beta": 1.2859184556853336,
   "mean": 4.215372087481451,
   "var": 4.55996954415329,
   "drift": 5.863748994189754,
   "conv": -5.307976280732873e-13,
   "norm_err": 1.745270594710746e-13,
   "drift_err": -4.0891734442993766e-12,
   "I_tail_rel": 1.8798136336535327e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 74,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9692667411986996,
   "one_minus": 0.0307332588013004,
   "kappa": 2.3504210695206944,
   "B": 2.3140211656176426,
   "kappa_joint": 2.5329985405956594,
   "beta": 0.921493469496712,
   "mean": 5.059395693417774,
   "var": 6.305944301247564,
   "drift": 5.810886492609637,
   "conv": -3.7425618160114027e-13,
   "norm_err": 1.7608137170554983e-13,
   "drift_err": -3.941735826629156e-12,
   "I_tail_rel": 2.148294841854363e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 75,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9604516111596791,
   "one_minus": 0.03954838884032086,
   "kappa": 4.168916637044264,
   "B": 4.0856480796766705,
   "kappa_joint": 9.122441110600773,
   "beta": 3.2088914712198484,
   "mean": 2.5124516020192784,
   "var": 1.621107643019669,
   "drift": 5.2019584896151265,
   "conv": -2.885469641000782e-13,
   "norm_err": 0.0,
   "drift_err": -2.8483881919783016e-12,
   "I_tail_rel": 2.0761463750576964e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 75,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9662652215040921,
   "one_minus": 0.03373477849590789,
   "kappa": 3.8427828127200674,
   "B": 3.7774090266955165,
   "kappa_joint": 5.023108596024337,
   "beta": 2.705594929839839,
   "mean": 2.7353838788056755,
   "var": 1.9492272528581003,
   "drift": 5.273819372438514,
   "conv": -6.630251903061435e-13,
   "norm_err": 1.3633538742396922e-13,
   "drift_err": -2.971844992316619e-12,
   "I_tail_rel": 1.9232272471855018e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 75,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9681348174379945,
   "one_minus": 0.031865182562005545,
   "kappa": 3.06731034472065,
   "B": 3.0180444990440507,
   "kappa_joint": 3.252450020547429,
   "beta": 1.6724382318332696,
   "mean": 3.4774439960497894,
   "var": 3.2565001601106527,
   "drift": 5.446295369740219,
   "conv": -6.371569938323773e-13,
   "norm_err": 1.7719159473017498e-13,
   "drift_err": -3.693934047532821e-12,
   "I_tail_rel": 4.251944393733061e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 75,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9695529891574955,
   "one_minus": 0.03044701084250445,
   "kappa": 2.6227475255723096,
   "B": 2.5825114801635984,
   "kappa_joint": 2.7391245051436486,
   "beta": 1.203314585671472,
   "mean": 4.14125499543343,
   "var": 4.606023609402278,
   "drift": 5.54249539114092,
   "conv": -5.887512699587205e-13,
   "norm_err": 2.0250467969162855e-13,
   "drift_err": -4.1460168631601846e-12,
   "I_tail_rel": 3.0548009919805226e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 75,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9729424854759365,
   "one_minus": 0.027057514524063464,
   "kappa": 2.25486925562558,
   "B": 2.2241544857240765,
   "kappa_joint": 2.361468235268825,
   "beta": 0.8809003893553153,
   "mean": 4.948681484891212,
   "var": 6.374942833443207,
   "drift": 5.615689624097998,
   "conv": -4.4875214655348827e-13,
   "norm_err": 2.0516921495072893e-13,
   "drift_err": -4.316547119742609e-12,
   "I_tail_rel": 3.1230905451903905e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 76,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9111572635365077,
   "one_minus": 0.08884273646349228,
   "kappa": 5.311070644783036,
   "B": 5.069659006928223,
   "kappa_joint": 13.462874095708969,
   "beta": 4.206667232034499,
   "mean": 2.1357545416324264,
   "var": 1.4523830802284587,
   "drift": 6.10969231195839,
   "conv": -5.18030063290098e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -7.318590178329032e-12,
   "I_tail_rel": 8.528035039788125e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 76,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9124021001198375,
   "one_minus": 0.08759789988016253,
   "kappa": 4.737565710996089,
   "B": 4.525310516809214,
   "kappa_joint": 5.849810173525175,
   "beta": 3.380511020886447,
   "mean": 2.3946172598305173,
   "var": 1.7919754581620442,
   "drift": 6.057792785474831,
   "conv": -9.86100090472064e-13,
   "norm_err": 2.7133850721838826e-13,
   "drift_err": -6.841638366950065e-12,
   "I_tail_rel": 8.435719386089128e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 76,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.919330209893793,
   "one_minus": 0.080669790106207,
   "kappa": 3.5240345611135164,
   "B": 3.378904558935924,
   "kappa_joint": 3.7520367987392826,
   "beta": 1.924247366137779,
   "mean": 3.2229153757254854,
   "var": 3.083401277733005,
   "drift": 5.933226787423597,
   "conv": -8.1556983388964e-13,
   "norm_err": 2.604583215770617e-13,
   "drift_err": -6.572520305780927e-12,
   "I_tail_rel": 2.1508415341744777e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 76,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9349663284414967,
   "one_minus": 0.06503367155850326,
   "kappa": 2.8954174524320853,
   "B": 2.799685017235487,
   "kappa_joint": 3.0888788284101354,
   "beta": 1.3367277834538251,
   "mean": 3.9348263858094756,
   "var": 4.386644062292962,
   "drift": 5.863748994189755,
   "conv": -7.228662113334394e-13,
   "norm_err": 2.495781359357352e-13,
   "drift_err": -6.127542917511164e-12,
   "I_tail_rel": 1.687033728088255e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 76,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9526068548469441,
   "one_minus": 0.04739314515305593,
   "kappa": 2.412246186651187,
   "B": 2.3543904077228803,
   "kappa_joint": 2.590243113673259,
   "beta": 0.9539257390464203,
   "mean": 4.7788499917457985,
   "var": 6.0915501645006636,
   "drift": 5.810886492609638,
   "conv": -5.304645611658998e-13,
   "norm_err": 2.4202861936828413e-13,
   "drift_err": -5.5919713304319885e-12,
   "I_tail_rel": 1.866716202724384e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 77,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8818157893516745,
   "one_minus": 0.11818421064832552,
   "kappa": 4.265777749060658,
   "B": 4.005780609584353,
   "kappa_joint": 18.485549489153044,
   "beta": 3.0846609645493728,
   "mean": 2.325421134237961,
   "var": 1.6863955388935468,
   "drift": 5.201958489615127,
   "conv": -3.532729664357248e-13,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -5.465849994834571e-12,
   "I_tail_rel": 1.982932512168323e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 77,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9047421548249586,
   "one_minus": 0.09525784517504143,
   "kappa": 3.9460979001799075,
   "B": 3.753446833569161,
   "kappa_joint": 5.559439996600678,
   "beta": 2.6713776368712012,
   "mean": 2.548353411024358,
   "var": 1.9741946251430678,
   "drift": 5.273819372438515,
   "conv": -7.503997423441433e-13,
   "norm_err": 2.2182256032010628e-13,
   "drift_err": -5.31841237716435e-12,
   "I_tail_rel": 1.8238045036342687e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 77,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9347831861118904,
   "one_minus": 0.06521681388810963,
   "kappa": 3.1565449361905307,
   "B": 3.051879783587024,
   "kappa_joint": 3.3747775870303074,
   "beta": 1.7101478309854214,
   "mean": 3.290413528268473,
   "var": 3.184692733026452,
   "drift": 5.446295369740221,
   "conv": -7.608358387756198e-13,
   "norm_err": 2.3803181647963356e-13,
   "drift_err": -5.4285465012071654e-12,
   "I_tail_rel": 3.9987119913952644e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 77,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.948102557574925,
   "one_minus": 0.05189744242507499,
   "kappa": 2.689224640420952,
   "B": 2.6185130397038137,
   "kappa_joint": 2.805539959206997,
   "beta": 1.2370981038718507,
   "mean": 3.9542245276521117,
   "var": 4.480239177308658,
   "drift": 5.542495391140921,
   "conv": -7.304157279008905e-13,
   "norm_err": 2.511324481702104e-13,
   "drift_err": -5.616840326183592e-12,
   "I_tail_rel": 2.850276752442143e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 77,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9593217738023277,
   "one_minus": 0.04067822619767225,
   "kappa": 2.3011342281710703,
   "B": 2.2538452987170277,
   "kappa_joint": 2.409106095010473,
   "beta": 0.904576102060622,
   "mean": 4.761651017109896,
   "var": 6.208089746462981,
   "drift": 5.615689624097999,
   "conv": -5.525579993559404e-13,
   "norm_err": 2.5512925105886097e-13,
   "drift_err": -5.453415496958769e-12,
   "I_tail_rel": 2.8724838671901084e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 78,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9553902447460162,
   "one_minus": 0.04460975525398381,
   "kappa": 5.347523453306067,
   "B": 5.226886856094673,
   "kappa_joint": 11.9430790063911,
   "beta": 4.471640274411469,
   "mean": 2.308062233940118,
   "var": 1.3663201726937908,
   "drift": 6.109692311958389,
   "conv": -4.135580766728708e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -4.217959315155895e-12,
   "I_tail_rel": 8.412164221118288e-44,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 78,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9504675125407303,
   "one_minus": 0.04953248745926975,
   "kappa": 4.723215647281886,
   "B": 4.604753780180755,
   "kappa_joint": 5.7087513096757805,
   "beta": 3.5002447470521942,
   "mean": 2.56692495213821,
   "var": 1.7306769164003546,
   "drift": 6.057792785474831,
   "conv": -7.860379014346108e-13,
   "norm_err": 1.5365486660812167e-13,
   "drift_err": -3.951505789245857e-12,
   "I_tail_rel": 8.487175357687011e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 78,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9446469151129037,
   "one_minus": 0.05535308488709634,
   "kappa": 3.4775408894655824,
   "B": 3.379924510201491,
   "kappa_joint": 3.7318113029199567,
   "beta": 1.925409242551711,
   "mean": 3.3952230680331787,
   "var": 3.081540618118357,
   "drift": 5.933226787423597,
   "conv": -6.818989817247711e-13,
   "norm_err": 1.8451906669270102e-13,
   "drift_err": -4.498623695781134e-12,
   "I_tail_rel": 2.215877381221097e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 78,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9522578551282236,
   "one_minus": 0.047742144871776415,
   "kappa": 2.8588305107145713,
   "B": 2.789752595762569,
   "kappa_joint": 3.074526001517198,
   "beta": 1.3272600094710223,
   "mean": 4.107134078117168,
   "var": 4.417935410053335,
   "drift": 5.863748994189755,
   "conv": -5.92526028242446e-13,
   "norm_err": 1.9162449405030202e-13,
   "drift_err": -4.480860127387132e-12,
   "I_tail_rel": 1.757771188281105e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 78,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9633700331914075,
   "one_minus": 0.03662996680859254,
   "kappa": 2.3876825608313923,
   "B": 2.343544227120461,
   "kappa_joint": 2.5724571361802795,
   "beta": 0.9451569139157497,
   "mean": 4.951157684053491,
   "var": 6.148065371003163,
   "drift": 5.810886492609638,
   "conv": -4.3309800190627357e-13,
   "norm_err": 1.8984813721090177e-13,
   "drift_err": -4.3014480866077065e-12,
   "I_tail_rel": 1.972987407730004e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 79,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9336817654496924,
   "one_minus": 0.06631823455030761,
   "kappa": 4.266679286245211,
   "B": 4.122773141166307,
   "kappa_joint": 15.539639854122031,
   "beta": 3.2674728964974595,
   "mean": 2.4402929291097557,
   "var": 1.5920433479926714,
   "drift": 5.201958489615127,
   "conv": -3.425038030968608e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -3.4230396295242826e-12,
   "I_tail_rel": 1.9820946365229374e-43,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 79,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9467749882142629,
   "one_minus": 0.05322501178573713,
   "kappa": 3.9273463018918884,
   "B": 3.82140076235228,
   "kappa_joint": 5.3662958899443565,
   "beta": 2.7689806486023785,
   "mean": 2.663225205896153,
   "var": 1.9046068000151735,
   "drift": 5.273819372438515,
   "conv": -6.897815651996098e-13,
   "norm_err": 1.48991929904696e-13,
   "drift_err": -3.3013591860253655e-12,
   "I_tail_rel": 1.8412735457396363e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 79,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9579121094339584,
   "one_minus": 0.042087890566041564,
   "kappa": 3.1231854044650036,
   "B": 3.0567547667229378,
   "kappa_joint": 3.3346603748676524,
   "beta": 1.7156156744266113,
   "mean": 3.4052853231402684,
   "var": 3.174542790045601,
   "drift": 5.446295369740221,
   "conv": -6.817879594223086e-13,
   "norm_err": 1.9051427102567686e-13,
   "drift_err": -3.966604822380759e-12,
   "I_tail_rel": 4.09048403548314e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 79,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9627090604516387,
   "one_minus": 0.03729093954836127,
   "kappa": 2.661921258244237,
   "B": 2.6118169387193686,
   "kappa_joint": 2.7837503571635485,
   "beta": 1.2307791418798442,
   "mean": 4.069096322523907,
   "var": 4.5032412417028205,
   "drift": 5.542495391140921,
   "conv": -6.417089082333405e-13,
   "norm_err": 2.0894397323445446e-13,
   "drift_err": -4.5066173015584354e-12,
   "I_tail_rel": 2.9299646641037007e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 79,
   "a_q": -0.15,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.968456724127878,
   "one_minus": 0.03154327587212202,
   "kappa": 2.281411678867425,
   "B": 2.2451417701757856,
   "kappa_joint": 2.390785458445611,
   "beta": 0.8976033053104672,
   "mean": 4.87652281198169,
   "var": 6.256315669599299,
   "drift": 5.615689624098,
   "conv": -4.883871085326064e-13,
   "norm_err": 2.1604940059205546e-13,
   "drift_err": -4.582112467232946e-12,
   "I_tail_rel": 2.971646208161497e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 80,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9308525945925205,
   "one_minus": 0.06914740540747955,
   "kappa": 3.707081427276769,
   "B": 3.5766182015607066,
   "kappa_joint": 4.610718796458755,
   "beta": 2.093754825377607,
   "mean": 2.7362040133779266,
   "var": 2.9180552746219988,
   "drift": 6.109692311958388,
   "conv": -8.523182160047327e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -9.758416297245276e-12,
   "I_tail_rel": 7.126554077446678e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 80,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9322754084177972,
   "one_minus": 0.06772459158220279,
   "kappa": 3.3860170470087723,
   "B": 3.269348781139323,
   "kappa_joint": 3.881395506126277,
   "beta": 1.7644448780694575,
   "mean": 2.9950667315760175,
   "var": 3.4332570321510296,
   "drift": 6.057792785474831,
   "conv": -1.4168666240266248e-12,
   "norm_err": 4.1744385725905886e-13,
   "drift_err": -7.998934847819328e-12,
   "I_tail_rel": 1.196645623266702e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 80,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9456914783356862,
   "one_minus": 0.05430852166431377,
   "kappa": 2.6895162189707764,
   "B": 2.6154649561498653,
   "kappa_joint": 3.0165701532250604,
   "beta": 1.1529404120111943,
   "mean": 3.823364847470986,
   "var": 5.146169503308197,
   "drift": 5.933226787423597,
   "conv": -4.50417481090426e-13,
   "norm_err": 3.079758670310184e-13,
   "drift_err": -5.363709476569056e-12,
   "I_tail_rel": 6.293809396853908e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 80,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9577199680786228,
   "one_minus": 0.04228003192137719,
   "kappa": 2.317510067460207,
   "B": 2.2679887742628,
   "kappa_joint": 2.560032901716392,
   "beta": 0.8772157684919526,
   "mean": 4.535275857554976,
   "var": 6.684500216258421,
   "drift": 5.863748994189754,
   "conv": -2.8377300509419e-13,
   "norm_err": 3.1441516057384433e-13,
   "drift_err": -5.801581437481218e-12,
   "I_tail_rel": 2.525243209611232e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 80,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9681739355283367,
   "one_minus": 0.03182606447166325,
   "kappa": 2.017525461355377,
   "B": 1.985160922536008,
   "kappa_joint": 2.1884433581906433,
   "beta": 0.678186347879288,
   "mean": 5.3792994634913,
   "var": 8.56827406033825,
   "drift": 5.810886492609637,
   "conv": -1.162403506782539e-13,
   "norm_err": 3.1308289294429414e-13,
   "drift_err": -5.779376976988715e-12,
   "I_tail_rel": 1.2465893691158906e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 81,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9483179503422542,
   "one_minus": 0.05168204965774581,
   "kappa": 3.368628263260665,
   "B": 3.2804247035579257,
   "kappa_joint": 3.6268631284989765,
   "beta": 2.068679759209167,
   "mean": 2.518580453363062,
   "var": 2.5146272478654588,
   "drift": 5.201958489615127,
   "conv": -1.120881165661558e-12,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -9.99822447056431e-12,
   "I_tail_rel": 5.753689228195909e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 81,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9473317270224262,
   "one_minus": 0.052668272977573816,
   "kappa": 3.139852588911242,
   "B": 3.0560489086256006,
   "kappa_joint": 3.2772074426579523,
   "beta": 1.7709053481657913,
   "mean": 2.7415127301494593,
   "var": 2.9780357137104216,
   "drift": 5.273819372438515,
   "conv": -2.0090595853616833e-12,
   "norm_err": 5.162537064506978e-13,
   "drift_err": -8.212097668547358e-12,
   "I_tail_rel": 9.27756615703019e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 81,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9501463369563667,
   "one_minus": 0.049853663043633256,
   "kappa": 2.602282939782961,
   "B": 2.5365870080773667,
   "kappa_joint": 2.713412651185298,
   "beta": 1.1814037272557603,
   "mean": 3.483572847393575,
   "var": 4.610020473180004,
   "drift": 5.446295369740221,
   "conv": -7.176481631177012e-13,
   "norm_err": 4.0234482412415673e-13,
   "drift_err": -6.503242389044317e-12,
   "I_tail_rel": 4.4818945429948485e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 81,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9554314167151258,
   "one_minus": 0.04456858328487423,
   "kappa": 2.288222428719205,
   "B": 2.236649834019983,
   "kappa_joint": 2.396734088231807,
   "beta": 0.9025902823514723,
   "mean": 4.147383846777214,
   "var": 6.140654845852474,
   "drift": 5.542495391140921,
   "conv": -5.518918655411653e-13,
   "norm_err": 4.3209880118411093e-13,
   "drift_err": -7.497114040688757e-12,
   "I_tail_rel": 1.726866384224212e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 81,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9617444329570239,
   "one_minus": 0.03825556704297606,
   "kappa": 2.018581022800833,
   "B": 1.9795935338555366,
   "kappa_joint": 2.117690467714313,
   "beta": 0.6978289082192811,
   "mean": 4.954810336234996,
   "var": 8.047373156878965,
   "drift": 5.615689624097998,
   "conv": -3.008704396734174e-13,
   "norm_err": 4.367617378875366e-13,
   "drift_err": -7.704059612478886e-12,
   "I_tail_rel": 8.301906478352569e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 82,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9502710445082497,
   "one_minus": 0.04972895549175027,
   "kappa": 3.5316183331680246,
   "B": 3.442686771205511,
   "kappa_joint": 4.867937212952539,
   "beta": 1.9398836470759004,
   "mean": 2.934255961429874,
   "var": 3.1495148284629764,
   "drift": 6.109692311958388,
   "conv": -6.490363801958665e-13,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -7.543299318513164e-12,
   "I_tail_rel": 9.674020840448495e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 82,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9520665525304568,
   "one_minus": 0.0479334474695432,
   "kappa": 3.2305797432625707,
   "B": 3.1522025759491896,
   "kappa_joint": 3.8662748204258235,
   "beta": 1.6402642730939598,
   "mean": 3.193118679627966,
   "var": 3.693180961655816,
   "drift": 6.057792785474829,
   "conv": -1.1636247521096266e-12,
   "norm_err": 3.61710661422876e-13,
   "drift_err": -6.281197784119286e-12,
   "I_tail_rel": 1.6195472159900166e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 82,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9618259010291538,
   "one_minus": 0.038174098970846226,
   "kappa": 2.5856752677378374,
   "B": 2.5358421448083375,
   "kappa_joint": 2.937036007600091,
   "beta": 1.0838108189318827,
   "mean": 4.021416795522935,
   "var": 5.474411847328586,
   "drift": 5.933226787423595,
   "conv": -3.3728575488112256e-13,
   "norm_err": 2.793321129956894e-13,
   "drift_err": -4.616751425601251e-12,
   "I_tail_rel": 8.389279559249506e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 82,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9695951388430463,
   "one_minus": 0.030404861156953733,
   "kappa": 2.242639606544211,
   "B": 2.208282864778266,
   "kappa_joint": 2.4867089828026305,
   "beta": 0.8316374414568777,
   "mean": 4.7333278056069235,
   "var": 7.05084776356092,
   "drift": 5.863748994189752,
   "conv": -1.653122083666858e-13,
   "norm_err": 2.964295475749168e-13,
   "drift_err": -5.132783087447024e-12,
   "I_tail_rel": 3.3222950797239784e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 82,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9760647402418132,
   "one_minus": 0.023935259758186778,
   "kappa": 1.964542840048629,
   "B": 1.9408895241708035,
   "kappa_joint": 2.130652302243795,
   "beta": 0.6482749490679188,
   "mean": 5.577351411543248,
   "var": 8.963614128487382,
   "drift": 5.810886492609635,
   "conv": -2.808864252301646e-14,
   "norm_err": 2.9398705692074145e-13,
   "drift_err": -5.266898028821743e-12,
   "I_tail_rel": 1.6197543974238246e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 83,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9619780824302756,
   "one_minus": 0.038021917569724395,
   "kappa": 3.2069801306006207,
   "B": 3.1454215492933177,
   "kappa_joint": 3.497595370450299,
   "beta": 1.9019138162117037,
   "mean": 2.650615085397694,
   "var": 2.735117882458294,
   "drift": 5.201958489615127,
   "conv": -9.10715947100016e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -8.348877145181177e-12,
   "I_tail_rel": 7.821152364402979e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 83,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9608885852413551,
   "one_minus": 0.03911141475864488,
   "kappa": 2.994952063361257,
   "B": 2.935799503379178,
   "kappa_joint": 3.125308032177152,
   "beta": 1.634284019867029,
   "mean": 2.8735473621840915,
   "var": 3.2269907239670683,
   "drift": 5.273819372438514,
   "conv": -1.7773560401224131e-12,
   "norm_err": 4.816147480823929e-13,
   "drift_err": -7.108980071279802e-12,
   "I_tail_rel": 1.2562715795284829e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 83,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9605666871927291,
   "one_minus": 0.039433312807270915,
   "kappa": 2.503416997098208,
   "B": 2.453561549731204,
   "kappa_joint": 2.6155194445970906,
   "beta": 1.1053319494507203,
   "mean": 3.6156074794282067,
   "var": 4.927293897952268,
   "drift": 5.446295369740219,
   "conv": -5.857536677922326e-13,
   "norm_err": 3.856914787547794e-13,
   "drift_err": -5.697664562376303e-12,
   "I_tail_rel": 5.9664358750532214e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 83,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9627170270353523,
   "one_minus": 0.037282972964647665,
   "kappa": 2.2163170479625123,
   "B": 2.174609162594628,
   "kappa_joint": 2.323586510053307,
   "beta": 0.8532122584349258,
   "mean": 4.279418478811846,
   "var": 6.496033473906827,
   "drift": 5.54249539114092,
   "conv": -4.0745185003743245e-13,
   "norm_err": 4.225508831723346e-13,
   "drift_err": -7.0468075819007936e-12,
   "I_tail_rel": 2.2677863946274423e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 83,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9662370742946772,
   "one_minus": 0.0337629257053228,
   "kappa": 1.9674446986101064,
   "B": 1.9339461741731252,
   "kappa_joint": 2.0633711111942477,
   "beta": 0.6660175428052824,
   "mean": 5.086844968269627,
   "var": 8.431744305779954,
   "drift": 5.615689624097997,
   "conv": -2.1516122217235534e-13,
   "norm_err": 4.2432724001173483e-13,
   "drift_err": -7.440270621827949e-12,
   "I_tail_rel": 1.076653232135876e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 84,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9910916702552124,
   "one_minus": 0.008908329744787613,
   "kappa": 4.441712364187668,
   "B": 4.421883986783571,
   "kappa_joint": 4.790626063952903,
   "beta": 3.2003343203228303,
   "mean": 2.413847117794486,
   "var": 1.9090793962244792,
   "drift": 6.109692311958388,
   "conv": -5.190292640122607e-13,
   "norm_err": 0.0,
   "drift_err": -6.342482095078594e-12,
   "I_tail_rel": 1.576399866538073e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 84,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.981936033643055,
   "one_minus": 0.01806396635694496,
   "kappa": 3.964343911943989,
   "B": 3.928374848167323,
   "kappa_joint": 4.30550049363587,
   "beta": 2.547483793885501,
   "mean": 2.672709835992577,
   "var": 2.377951451551845,
   "drift": 6.057792785474829,
   "conv": -8.187894806610529e-13,
   "norm_err": 2.6845192735436285e-13,
   "drift_err": -5.03419528286031e-12,
   "I_tail_rel": 5.328660849106691e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 84,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9713048715221552,
   "one_minus": 0.028695128477844833,
   "kappa": 3.0177957205220003,
   "B": 2.9741825539442837,
   "kappa_joint": 3.3202022865123593,
   "beta": 1.490885513248292,
   "mean": 3.5010079518875457,
   "var": 3.9796662686033333,
   "drift": 5.933226787423596,
   "conv": -5.802025526691068e-13,
   "norm_err": 3.113065361048939e-13,
   "drift_err": -5.640821143515495e-12,
   "I_tail_rel": 2.5797555330257914e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 84,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9734926569289172,
   "one_minus": 0.026507343071082823,
   "kappa": 2.5443264087722115,
   "B": 2.5103782625578024,
   "kappa_joint": 2.789960141640707,
   "beta": 1.0747388790630754,
   "mean": 4.2129189619715355,
   "var": 5.455975501045977,
   "drift": 5.863748994189754,
   "conv": -4.939382236557321e-13,
   "norm_err": 3.306244167333716e-13,
   "drift_err": -6.3291594187830924e-12,
   "I_tail_rel": 6.740812845149564e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 84,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9781146646183245,
   "one_minus": 0.021885335381675475,
   "kappa": 2.1757425302703295,
   "B": 2.1518023936902995,
   "kappa_joint": 2.3578212614196934,
   "beta": 0.7968239523143538,
   "mean": 5.056942567907859,
   "var": 7.292560013704499,
   "drift": 5.810886492609637,
   "conv": -2.828848266744899e-13,
   "norm_err": 3.284039706841213e-13,
   "drift_err": -6.338041202980094e-12,
   "I_tail_rel": 2.902878163711669e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 85,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9957379327419946,
   "one_minus": 0.004262067258005375,
   "kappa": 3.916695866174225,
   "B": 3.9083403431120027,
   "kappa_joint": 4.333668911802536,
   "beta": 2.9364179410679982,
   "mean": 2.3036758563074353,
   "var": 1.7715320482353185,
   "drift": 5.201958489615127,
   "conv": -6.270539643082884e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -6.257216966787382e-12,
   "I_tail_rel": 1.351562998580452e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 85,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.990294897415144,
   "one_minus": 0.009705102584856018,
   "kappa": 3.5822732525412038,
   "B": 3.564847705577771,
   "kappa_joint": 3.801929555877905,
   "beta": 2.4096652286532696,
   "mean": 2.5266081330938324,
   "var": 2.188610811878621,
   "drift": 5.273819372438515,
   "conv": -1.0772494007937894e-12,
   "norm_err": 3.2729374765949615e-13,
   "drift_err": -5.207390074701834e-12,
   "I_tail_rel": 4.350629991868855e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 85,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9776564392694522,
   "one_minus": 0.022343560730547773,
   "kappa": 2.859936209610302,
   "B": 2.8278051358498986,
   "kappa_joint": 2.9794203866730635,
   "beta": 1.4682424186480512,
   "mean": 3.2686682503379476,
   "var": 3.7093979172425335,
   "drift": 5.446295369740221,
   "conv": -8.274492202531292e-13,
   "norm_err": 3.999023334699814e-13,
   "drift_err": -6.544098596350523e-12,
   "I_tail_rel": 1.9152121692309723e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 85,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9747015429207792,
   "one_minus": 0.02529845707922085,
   "kappa": 2.467107295373894,
   "B": 2.4357003823054395,
   "kappa_joint": 2.5840070506249804,
   "beta": 1.0703908499131167,
   "mean": 3.932479249721586,
   "var": 5.178010809407427,
   "drift": 5.542495391140921,
   "conv": -7.498446308318307e-13,
   "norm_err": 4.3853809472693683e-13,
   "drift_err": -7.639222587840777e-12,
   "I_tail_rel": 4.788433235304951e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 85,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9751966264229928,
   "one_minus": 0.024803373577007237,
   "kappa": 2.1436139262333596,
   "B": 2.1168625752271995,
   "kappa_joint": 2.251674120463129,
   "beta": 0.7979620424833027,
   "mean": 4.7399057391793695,
   "var": 7.037539789012591,
   "drift": 5.615689624097999,
   "conv": -4.773959005888173e-13,
   "norm_err": 4.474198789239381e-13,
   "drift_err": -8.131273432354647e-12,
   "I_tail_rel": 2.0134606236922793e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 86,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9939993827390701,
   "one_minus": 0.00600061726092993,
   "kappa": 4.281247428841127,
   "B": 4.268383037621192,
   "kappa_joint": 4.738543657092282,
   "beta": 2.981998573020187,
   "mean": 2.605530687774202,
   "var": 2.048858227913387,
   "drift": 6.109692311958388,
   "conv": -3.608224830031759e-13,
   "norm_err": 0.0,
   "drift_err": -4.60875781982395e-12,
   "I_tail_rel": 2.2307055467120703e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 86,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9903214920609742,
   "one_minus": 0.009678507939025804,
   "kappa": 3.8155625856376107,
   "B": 3.797053214582999,
   "kappa_joint": 4.246365825850189,
   "beta": 2.380010942095139,
   "mean": 2.864393405972293,
   "var": 2.5452793843637185,
   "drift": 6.057792785474829,
   "conv": -6.281641873329136e-13,
   "norm_err": 2.1782575743145571e-13,
   "drift_err": -3.735678433258727e-12,
   "I_tail_rel": 7.562392052534764e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 86,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9829287050840364,
   "one_minus": 0.017071294915963597,
   "kappa": 2.915602003761366,
   "B": 2.8906083251441976,
   "kappa_joint": 3.244247607439563,
   "beta": 1.4082752587688006,
   "mean": 3.692691521867261,
   "var": 4.213115831212416,
   "drift": 5.933226787423596,
   "conv": -4.2665870836344766e-13,
   "norm_err": 2.7489122089718876e-13,
   "drift_err": -4.67892391498026e-12,
   "I_tail_rel": 3.633276188538194e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 86,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9831583371640839,
   "one_minus": 0.01684166283591615,
   "kappa": 2.4713052999929,
   "B": 2.4504064883557253,
   "kappa_joint": 2.7200105780989055,
   "beta": 1.024002214986614,
   "mean": 4.404602531951251,
   "var": 5.726304990723488,
   "drift": 5.863748994189754,
   "conv": -3.3939517862791035e-13,
   "norm_err": 3.044231533522179e-13,
   "drift_err": -5.401901148616162e-12,
   "I_tail_rel": 9.387605488949969e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 86,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9850501495064315,
   "one_minus": 0.01494985049356845,
   "kappa": 2.1250304758813234,
   "B": 2.109086216453361,
   "kappa_joint": 2.302480168040522,
   "beta": 0.7655019030385282,
   "mean": 5.248626137887575,
   "var": 7.590949767132283,
   "drift": 5.810886492609635,
   "conv": -1.652011860642233e-13,
   "norm_err": 2.984279490192421e-13,
   "drift_err": -5.6274984672199935e-12,
   "I_tail_rel": 3.9865380751524444e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 87,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9958128456273063,
   "one_minus": 0.00418715437269368,
   "kappa": 3.7807882663952177,
   "B": 3.7728645912207748,
   "kappa_joint": 4.020208172687318,
   "beta": 2.7363746273839755,
   "mean": 2.431464902960579,
   "var": 1.9010403171981958,
   "drift": 5.201958489615127,
   "conv": -4.645173135031655e-13,
   "norm_err": 0.0,
   "drift_err": -4.956923760346399e-12,
   "I_tail_rel": 1.9068956648863703e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 87,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9951002400967172,
   "one_minus": 0.004899759903282841,
   "kappa": 3.451902713042621,
   "B": 3.443435581326837,
   "kappa_joint": 3.5977286033839584,
   "beta": 2.248322850174735,
   "mean": 2.6543971797469768,
   "var": 2.345668181964456,
   "drift": 5.273819372438514,
   "conv": -8.886225089099753e-13,
   "norm_err": 2.944311461305915e-13,
   "drift_err": -4.218847493575595e-12,
   "I_tail_rel": 6.159820781365575e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 87,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.985834579311138,
   "one_minus": 0.014165420688861952,
   "kappa": 2.7660533622776113,
   "B": 2.746392332490976,
   "kappa_joint": 2.8800888428808062,
   "beta": 1.384917697610109,
   "mean": 3.3964572969910907,
   "var": 3.9325769171255818,
   "drift": 5.446295369740221,
   "conv": -6.432632204678157e-13,
   "norm_err": 3.752553823233029e-13,
   "drift_err": -5.779376976988715e-12,
   "I_tail_rel": 2.691473791614165e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 87,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9816876706209037,
   "one_minus": 0.018312329379096326,
   "kappa": 2.398812405237804,
   "B": 2.376746999804312,
   "kappa_joint": 2.512980344759198,
   "beta": 1.0192027060785644,
   "mean": 4.060268296374731,
   "var": 5.438069736358884,
   "drift": 5.54249539114092,
   "conv": -5.933031843596837e-13,
   "norm_err": 4.225508831723346e-13,
   "drift_err": -6.937561636277678e-12,
   "I_tail_rel": 6.6517341070629034e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 87,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9801918850263255,
   "one_minus": 0.019808114973674518,
   "kappa": 2.095676272886672,
   "B": 2.074816761044941,
   "kappa_joint": 2.2003315440949285,
   "beta": 0.7665780839168927,
   "mean": 4.867694785832513,
   "var": 7.3256589797143405,
   "drift": 5.615689624097999,
   "conv": -3.539391002504999e-13,
   "norm_err": 4.292122213200855e-13,
   "drift_err": -7.578826455301169e-12,
   "I_tail_rel": 2.7533309796568216e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 88,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9978888661193368,
   "one_minus": 0.0021111338806631963,
   "kappa": 5.066604609537522,
   "B": 5.061253643568459,
   "kappa_joint": 5.644634326187811,
   "beta": 4.192729704963489,
   "mean": 2.203333333333334,
   "var": 1.457211111111107,
   "drift": 6.10969231195839,
   "conv": -3.1885605267234496e-13,
   "norm_err": 0.0,
   "drift_err": -4.195754854663392e-12,
   "I_tail_rel": 4.555021969430491e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 88,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9928837098556745,
   "one_minus": 0.007116290144325466,
   "kappa": 4.415356580739335,
   "B": 4.3996180515025705,
   "kappa_joint": 4.773758981255319,
   "beta": 3.1953286757381276,
   "mean": 2.4621960515314245,
   "var": 1.8958277536427355,
   "drift": 6.057792785474831,
   "conv": -1.1108891584399316e-12,
   "norm_err": 2.9198865547641617e-13,
   "drift_err": -5.632827537738194e-12,
   "I_tail_rel": 1.222665128282183e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 88,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9741615058990115,
   "one_minus": 0.025838494100988485,
   "kappa": 3.2482534405834955,
   "B": 3.206013814150674,
   "kappa_joint": 3.5357080970178383,
   "beta": 1.732366711198684,
   "mean": 3.290494167426393,
   "var": 3.424925420852837,
   "drift": 5.933226787423598,
   "conv": -8.290035324876044e-13,
   "norm_err": 3.4017233474514796e-13,
   "drift_err": -6.649791828294838e-12,
   "I_tail_rel": 1.9648498218128e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 88,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9735422880029764,
   "one_minus": 0.026457711997023625,
   "kappa": 2.6955483864382184,
   "B": 2.6596503281848975,
   "kappa_joint": 2.9428877278739987,
   "beta": 1.2063510691237342,
   "mean": 4.002405177510383,
   "var": 4.860731792154873,
   "drift": 5.863748994189756,
   "conv": -6.70019595361282e-13,
   "norm_err": 3.554934124849751e-13,
   "drift_err": -6.929568030500377e-12,
   "I_tail_rel": 5.4770850924297065e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 88,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9774730457496306,
   "one_minus": 0.022526954250369435,
   "kappa": 2.2763606576679725,
   "B": 2.250574875510259,
   "kappa_joint": 2.4667063627154375,
   "beta": 0.8716548286943586,
   "mean": 4.846428783446706,
   "var": 6.666499514852337,
   "drift": 5.810886492609638,
   "conv": -4.285460875053104e-13,
   "norm_err": 3.503863865716994e-13,
   "drift_err": -6.8540728648258664e-12,
   "I_tail_rel": 1.1330107461574077e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 89,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9976595876229638,
   "one_minus": 0.002340412377036194,
   "kappa": 4.32623258905937,
   "B": 4.321167039305648,
   "kappa_joint": 5.423574124987405,
   "beta": 3.5895104927996155,
   "mean": 2.163333333333333,
   "var": 1.4492111111111123,
   "drift": 5.201958489615127,
   "conv": -3.2296387786345804e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -3.841371665203042e-12,
   "I_tail_rel": 4.461638527367644e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 89,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9963856597152485,
   "one_minus": 0.003614340284751494,
   "kappa": 3.899160413932917,
   "B": 3.892107589056434,
   "kappa_joint": 4.3311585895543345,
   "beta": 2.8723967233231775,
   "mean": 2.386265610119731,
   "var": 1.8360344619586693,
   "drift": 5.273819372438515,
   "conv": -1.298072760391733e-12,
   "norm_err": 3.3595348725157237e-13,
   "drift_err": -5.519140700016578e-12,
   "I_tail_rel": 1.3006779856306612e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 89,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9815896927394385,
   "one_minus": 0.018410307260561476,
   "kappa": 3.0333400946325106,
   "B": 3.005288021445886,
   "kappa_joint": 3.1678810032741427,
   "beta": 1.6583302003829676,
   "mean": 3.1283257273638454,
   "var": 3.284204417481197,
   "drift": 5.446295369740221,
   "conv": -1.0347278589506459e-12,
   "norm_err": 4.1944225870338414e-13,
   "drift_err": -6.927791673660977e-12,
   "I_tail_rel": 1.8770936234516618e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 89,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.976905290138071,
   "one_minus": 0.023094709861928964,
   "kappa": 2.5832234741953957,
   "B": 2.553219832622789,
   "kappa_joint": 2.707277797186457,
   "beta": 1.1761726539490043,
   "mean": 3.792136726747484,
   "var": 4.712314448505474,
   "drift": 5.542495391140922,
   "conv": -9.279244039817058e-13,
   "norm_err": 4.662936703425657e-13,
   "drift_err": -8.290257369480969e-12,
   "I_tail_rel": 4.9813123316996336e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 89,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9766234639096084,
   "one_minus": 0.023376536090391586,
   "kappa": 2.2218593355117355,
   "B": 2.1957360774236676,
   "kappa_joint": 2.336504211983563,
   "beta": 0.8585333671239479,
   "mean": 4.599563216205268,
   "var": 6.541026638149585,
   "drift": 5.6156896240980005,
   "conv": -5.982991879704969e-13,
   "norm_err": 4.60964599824365e-13,
   "drift_err": -8.37374614093278e-12,
   "I_tail_rel": 9.959897727842878e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 90,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9902231647763189,
   "one_minus": 0.009776835223681113,
   "kappa": 4.9494558422000905,
   "B": 4.925201406574426,
   "kappa_joint": 5.466105163409071,
   "beta": 3.9703486946214497,
   "mean": 2.3890476190476195,
   "var": 1.5388301587301552,
   "drift": 6.10969231195839,
   "conv": -1.971756091734278e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -2.7329249974172853e-12,
   "I_tail_rel": 6.593843722974641e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 90,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9970449320771978,
   "one_minus": 0.0029550679228022014,
   "kappa": 4.285418485373383,
   "B": 4.279081949335379,
   "kappa_joint": 4.677479827888634,
   "beta": 3.02264256595773,
   "mean": 2.6479103372457105,
   "var": 2.004137986310468,
   "drift": 6.057792785474831,
   "conv": -8.620881786214341e-13,
   "norm_err": 2.320366121466577e-13,
   "drift_err": -4.061639913288673e-12,
   "I_tail_rel": 1.6873827022524372e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 90,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9855048021498574,
   "one_minus": 0.014495197850142638,
   "kappa": 3.1511810650703027,
   "B": 3.1282592011224444,
   "kappa_joint": 3.466976469139058,
   "beta": 1.6493564092561246,
   "mean": 3.4762084531406776,
   "var": 3.5972981668040678,
   "drift": 5.933226787423597,
   "conv": -6.076250613773482e-13,
   "norm_err": 2.902122986370159e-13,
   "drift_err": -5.097255950659019e-12,
   "I_tail_rel": 2.6703629415221786e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 90,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9835355337989068,
   "one_minus": 0.01646446620109321,
   "kappa": 2.6261904942213268,
   "B": 2.6044813536891627,
   "kappa_joint": 2.8790664378386053,
   "beta": 1.1568235830755993,
   "mean": 4.188119463224669,
   "var": 5.068835974626353,
   "drift": 5.863748994189755,
   "conv": -5.171418848703979e-13,
   "norm_err": 3.1863400806741993e-13,
   "drift_err": -5.8619775700208265e-12,
   "I_tail_rel": 7.312982524937398e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 90,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9848756306217388,
   "one_minus": 0.015124369378261227,
   "kappa": 2.228798577838327,
   "B": 2.2118797760770437,
   "kappa_joint": 2.4152354403897447,
   "beta": 0.8419390311686293,
   "mean": 5.032143069160993,
   "var": 6.901790126707873,
   "drift": 5.8108864926096375,
   "conv": -2.9898306053155466e-13,
   "norm_err": 3.161915174132446e-13,
   "drift_err": -5.992539797716745e-12,
   "I_tail_rel": 1.4848146429639692e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 91,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9894231712561673,
   "one_minus": 0.0105768287438327,
   "kappa": 4.24017410012479,
   "B": 4.217690693652234,
   "kappa_joint": 4.998103086267911,
   "beta": 3.4196571969640606,
   "mean": 2.2871428571428574,
   "var": 1.5211929705215415,
   "drift": 5.201958489615127,
   "conv": -2.270406085358445e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -2.9549696023423166e-12,
   "I_tail_rel": 6.21888152110836e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 91,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9979946124370536,
   "one_minus": 0.002005387562946437,
   "kappa": 3.7953645293210876,
   "B": 3.7915570310737348,
   "kappa_joint": 4.100776023725483,
   "beta": 2.725900093396169,
   "mean": 2.5100751339292544,
   "var": 1.9347075064177872,
   "drift": 5.273819372438515,
   "conv": -1.0796918914479647e-12,
   "norm_err": 2.9665159217984183e-13,
   "drift_err": -4.39737135593532e-12,
   "I_tail_rel": 1.7037991077877462e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 91,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9899305892898197,
   "one_minus": 0.010069410710180304,
   "kappa": 2.9483698283788495,
   "B": 2.933488097666166,
   "kappa_joint": 3.0736521795232115,
   "beta": 1.5800377752115051,
   "mean": 3.2521352511733697,
   "var": 3.4469399752238044,
   "drift": 5.446295369740221,
   "conv": -8.58202398035246e-13,
   "norm_err": 3.8680170177940454e-13,
   "drift_err": -6.113332062795962e-12,
   "I_tail_rel": 2.4305103517497113e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 91,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9846349856905999,
   "one_minus": 0.015365014309400071,
   "kappa": 2.5205331066991383,
   "B": 2.5010941339984045,
   "kappa_joint": 2.6413103696889517,
   "beta": 1.128638172098424,
   "mean": 3.915946250557008,
   "var": 4.910781442768341,
   "drift": 5.542495391140922,
   "conv": -7.732703366514215e-13,
   "norm_err": 4.32764934998886e-13,
   "drift_err": -7.423395231853647e-12,
   "I_tail_rel": 6.348727193194244e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 91,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9824621407475272,
   "one_minus": 0.017537859252472754,
   "kappa": 2.177997431333997,
   "B": 2.158814245089231,
   "kappa_joint": 2.2892603025060683,
   "beta": 0.8299032276999747,
   "mean": 4.72337274001479,
   "var": 6.766680061796524,
   "drift": 5.615689624098,
   "conv": -4.848343948538059e-13,
   "norm_err": 4.425348976155874e-13,
   "drift_err": -7.72981678665019e-12,
   "I_tail_rel": 1.2479927541179789e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 92,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9961231198772308,
   "one_minus": 0.0038768801227692107,
   "kappa": 5.7020213509050865,
   "B": 5.690957590656221,
   "kappa_joint": 7.6453545805081085,
   "beta": 5.300921330401072,
   "mean": 1.9903019727981095,
   "var": 1.1525717759512806,
   "drift": 6.109692311958388,
   "conv": -4.708455847435289e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -5.219824572577636e-12,
   "I_tail_rel": 4.821130757944384e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 92,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9907699564359366,
   "one_minus": 0.009230043564063428,
   "kappa": 4.87176362888736,
   "B": 4.849228212354844,
   "kappa_joint": 5.415480929471017,
   "beta": 3.881779236800847,
   "mean": 2.2491646909962006,
   "var": 1.5605711752086489,
   "drift": 6.057792785474829,
   "conv": -1.6220358389773537e-12,
   "norm_err": 3.388400671155978e-13,
   "drift_err": -7.129408174932905e-12,
   "I_tail_rel": 3.299738406747558e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 92,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9651969132770823,
   "one_minus": 0.03480308672291765,
   "kappa": 3.4773957960558013,
   "B": 3.416347874547265,
   "kappa_joint": 3.752521100629498,
   "beta": 1.9671307398299767,
   "mean": 3.0774628068911687,
   "var": 3.016183249689046,
   "drift": 5.933226787423597,
   "conv": -1.1303180613708719e-12,
   "norm_err": 3.8036240823657863e-13,
   "drift_err": -7.776002064474596e-12,
   "I_tail_rel": 7.29144416799051e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 92,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9650736027666195,
   "one_minus": 0.034926397233380535,
   "kappa": 2.8420159250666304,
   "B": 2.7919441440955417,
   "kappa_joint": 3.0893318506663237,
   "beta": 1.3293461421137254,
   "mean": 3.7893738169751594,
   "var": 4.4110023781060566,
   "drift": 5.863748994189755,
   "conv": -9.476863738200336e-13,
   "norm_err": 3.888001032237298e-13,
   "drift_err": -7.927880574243318e-12,
   "I_tail_rel": 2.3240356393374534e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 92,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9712251438505366,
   "one_minus": 0.0287748561494634,
   "kappa": 2.370784352494254,
   "B": 2.336425894133178,
   "kappa_joint": 2.569409903615566,
   "beta": 0.9394239529061017,
   "mean": 4.633397422911482,
   "var": 6.1855847667431725,
   "drift": 5.810886492609638,
   "conv": -5.788702850395566e-13,
   "norm_err": 3.7125857943465235e-13,
   "drift_err": -7.505107646466058e-12,
   "I_tail_rel": 5.344949661410997e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 93,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9972418140298898,
   "one_minus": 0.0027581859701102385,
   "kappa": 4.668846655729266,
   "B": 4.662403436090731,
   "kappa_joint": 7.95015822776294,
   "beta": 4.178811854086703,
   "mean": 2.021312426309851,
   "var": 1.244841517458564,
   "drift": 5.201958489615127,
   "conv": -4.4708681201655054e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -4.524380869952438e-12,
   "I_tail_rel": 9.488420019591358e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 93,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9927892633672758,
   "one_minus": 0.007210736632724202,
   "kappa": 4.183064777231616,
   "B": 4.167956002393089,
   "kappa_joint": 4.9981167429059905,
   "beta": 3.2939803226237827,
   "mean": 2.244244703096248,
   "var": 1.6010476250318684,
   "drift": 5.273819372438515,
   "conv": -1.6651124923328098e-12,
   "norm_err": 3.714806240395774e-13,
   "drift_err": -6.5139005300807185e-12,
   "I_tail_rel": 5.202099598916276e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 93,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9757155201454009,
   "one_minus": 0.02428447985459914,
   "kappa": 3.1962642517098474,
   "B": 3.1572159201808963,
   "kappa_joint": 3.3574042779274045,
   "beta": 1.8302371960996233,
   "mean": 2.986304820340363,
   "var": 2.975731987824691,
   "drift": 5.446295369740221,
   "conv": -1.3138379273414102e-12,
   "norm_err": 4.39870362356487e-13,
   "drift_err": -7.973177673648024e-12,
   "I_tail_rel": 9.130387393844695e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 93,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.971728785652192,
   "one_minus": 0.028271214347807994,
   "kappa": 2.6918287547985225,
   "B": 2.653505316454001,
   "kappa_joint": 2.824416996795488,
   "beta": 1.2703827369354364,
   "mean": 3.6501158197240016,
   "var": 4.3628547759639495,
   "drift": 5.542495391140922,
   "conv": -1.1548539902150878e-12,
   "norm_err": 4.756195437494171e-13,
   "drift_err": -8.816058993943443e-12,
   "I_tail_rel": 2.652911196857669e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 93,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9729151258978326,
   "one_minus": 0.027084874102167422,
   "kappa": 2.2938330732348913,
   "B": 2.262555743800015,
   "kappa_joint": 2.415417703267671,
   "beta": 0.9115814506263219,
   "mean": 4.457542309181785,
   "var": 6.1603816315477005,
   "drift": 5.6156896240980005,
   "conv": -7.475131624801179e-13,
   "norm_err": 4.733990977001667e-13,
   "drift_err": -8.778755500316038e-12,
   "I_tail_rel": 5.712102555938288e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 94,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9811517018571835,
   "one_minus": 0.018848298142816522,
   "kappa": 5.683188786705473,
   "B": 5.62937478653668,
   "kappa_joint": 7.249742870039143,
   "beta": 5.186817742894991,
   "mean": 2.1677318488581228,
   "var": 1.1779269322365469,
   "drift": 6.109692311958388,
   "conv": -3.0331293032759277e-13,
   "norm_err": 8.881784197001252e-16,
   "drift_err": -3.240074875066057e-12,
   "I_tail_rel": 5.271183672721244e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 94,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9971255604350415,
   "one_minus": 0.0028744395649584753,
   "kappa": 4.778968731846832,
   "B": 4.772095360618501,
   "kappa_joint": 5.285468579319932,
   "beta": 3.759272549804063,
   "mean": 2.426594567056214,
   "var": 1.6114268665597464,
   "drift": 6.057792785474829,
   "conv": -1.2883027977750316e-12,
   "norm_err": 2.517985819849855e-13,
   "drift_err": -4.775735362727573e-12,
   "I_tail_rel": 3.922062458018879e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 94,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9794624724188856,
   "one_minus": 0.02053752758111438,
   "kappa": 3.389586778193733,
   "B": 3.3545993414298807,
   "kappa_joint": 3.6953500968754724,
   "beta": 1.8966638466230548,
   "mean": 3.2548926829511817,
   "var": 3.1282437306892863,
   "drift": 5.933226787423597,
   "conv": -8.576472865229334e-13,
   "norm_err": 3.1175062531474396e-13,
   "drift_err": -5.844214001626824e-12,
   "I_tail_rel": 9.022531577336062e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 94,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9771384153225984,
   "one_minus": 0.022861584677401625,
   "kappa": 2.778742256641131,
   "B": 2.7467953862514203,
   "kappa_joint": 3.0357669323660645,
   "beta": 1.2866998402230605,
   "mean": 3.9668036930351716,
   "var": 4.557200374854498,
   "drift": 5.863748994189754,
   "conv": -7.257527911974648e-13,
   "norm_err": 3.3084646133829665e-13,
   "drift_err": -6.430411758628907e-12,
   "I_tail_rel": 2.8731705631036617e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 94,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9799879515649061,
   "one_minus": 0.020012048435093854,
   "kappa": 2.327984478780169,
   "B": 2.304572889308817,
   "kappa_joint": 2.524313624615685,
   "beta": 0.913983814499192,
   "mean": 4.810827298971494,
   "var": 6.357756450855373,
   "drift": 5.810886492609638,
   "conv": -4.3098857815948577e-13,
   "norm_err": 3.346212196220222e-13,
   "drift_err": -6.302514066192089e-12,
   "I_tail_rel": 6.561140090238999e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 95,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9909325490079594,
   "one_minus": 0.009067450992040649,
   "kappa": 4.652834821034269,
   "B": 4.631692108409002,
   "kappa_joint": 7.211876386470906,
   "beta": 4.1239413636085,
   "mean": 2.1395990103498597,
   "var": 1.2614045717331317,
   "drift": 5.201958489615127,
   "conv": -3.1374902675906924e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -3.2462921240039577e-12,
   "I_tail_rel": 9.939568288055525e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 95,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9981884321015121,
   "one_minus": 0.0018115678984879091,
   "kappa": 4.117992061117596,
   "B": 4.114260359181555,
   "kappa_joint": 4.758669126157848,
   "beta": 3.209654542132328,
   "mean": 2.3625312871362567,
   "var": 1.6431112143722677,
   "drift": 5.273819372438514,
   "conv": -1.4160894679093872e-12,
   "norm_err": 3.035349749325178e-13,
   "drift_err": -4.863665026277886e-12,
   "I_tail_rel": 5.809740510798505e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 95,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9866935983146194,
   "one_minus": 0.013306401685380553,
   "kappa": 3.1246772485458214,
   "B": 3.103818522217926,
   "kappa_joint": 3.2740002314219585,
   "beta": 1.7688518093212746,
   "mean": 3.1045914043803715,
   "var": 3.079000366814231,
   "drift": 5.446295369740221,
   "conv": -1.1031175972675555e-12,
   "norm_err": 4.034550471487819e-13,
   "drift_err": -6.632028259900835e-12,
   "I_tail_rel": 1.0611158004978763e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 95,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9813502570669063,
   "one_minus": 0.018649742933093738,
   "kappa": 2.63739078957187,
   "B": 2.6126817127680795,
   "kappa_joint": 2.7670571612699844,
   "beta": 1.2315943001312257,
   "mean": 3.7684024037640103,
   "var": 4.5002606707016835,
   "drift": 5.54249539114092,
   "conv": -9.590106486712102e-13,
   "norm_err": 4.383160501220118e-13,
   "drift_err": -7.768008458697295e-12,
   "I_tail_rel": 3.090698950082613e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 95,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9801096475632975,
   "one_minus": 0.019890352436702452,
   "kappa": 2.2556828273645197,
   "B": 2.233136989893553,
   "kappa_joint": 2.3741920181360343,
   "beta": 0.8880299926532785,
   "mean": 4.575828893221793,
   "var": 6.323761213649213,
   "drift": 5.615689624097999,
   "conv": -6.163958232718869e-13,
   "norm_err": 4.474198789239381e-13,
   "drift_err": -8.121503469737945e-12,
   "I_tail_rel": 6.62969917926636e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 96,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9971122614137251,
   "one_minus": 0.0028877385862748906,
   "kappa": 5.953513849296154,
   "B": 5.944911538666883,
   "kappa_joint": 10.080674824313357,
   "beta": 5.784574966795046,
   "mean": 1.887186147186147,
   "var": 1.056204189076916,
   "drift": 6.10969231195839,
   "conv": -5.926370505449086e-13,
   "norm_err": 0.0,
   "drift_err": -6.023626042406249e-12,
   "I_tail_rel": 4.057214258409668e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 96,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9836333752432088,
   "one_minus": 0.01636662475679118,
   "kappa": 5.07348188605646,
   "B": 5.031792717475992,
   "kappa_joint": 5.775631322073595,
   "beta": 4.17956487589891,
   "mean": 2.1460488653842384,
   "var": 1.4493835998112043,
   "drift": 6.057792785474832,
   "conv": -1.9156898289907076e-12,
   "norm_err": 3.7991831902672857e-13,
   "drift_err": -8.241407556397462e-12,
   "I_tail_rel": 2.629158516133838e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 96,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9554705604428233,
   "one_minus": 0.0445294395571767,
   "kappa": 3.5833134894435155,
   "B": 3.502623520040562,
   "kappa_joint": 3.854165973871863,
   "beta": 2.0677401964721915,
   "mean": 2.974346981279206,
   "var": 2.869425664571585,
   "drift": 5.933226787423598,
   "conv": -1.2616574451840279e-12,
   "norm_err": 4.0878411766698264e-13,
   "drift_err": -8.450129485026991e-12,
   "I_tail_rel": 5.782564720436403e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 96,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9574081289671906,
   "one_minus": 0.04259187103280937,
   "kappa": 2.9088303433778275,
   "B": 2.846210045861223,
   "kappa_joint": 3.1549050891154695,
   "beta": 1.3815242830462797,
   "mean": 3.6862579913631963,
   "var": 4.244405303727351,
   "drift": 5.8637489941897565,
   "conv": -1.049826892085548e-12,
   "norm_err": 4.063416270128073e-13,
   "drift_err": -8.591349853759311e-12,
   "I_tail_rel": 1.8653530462469787e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 96,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.966027277389132,
   "one_minus": 0.033972722610868034,
   "kappa": 2.4128550644988365,
   "B": 2.371515296716799,
   "kappa_joint": 2.615056879085998,
   "beta": 0.9678531511008779,
   "mean": 4.530281597299519,
   "var": 6.003892724841663,
   "drift": 5.810886492609639,
   "conv": -6.759037773917953e-13,
   "norm_err": 3.965716643961059e-13,
   "drift_err": -7.883471653258312e-12,
   "I_tail_rel": 4.3501756516903936e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 97,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9926361615068161,
   "one_minus": 0.007363838493183894,
   "kappa": 4.791877504339553,
   "B": 4.77420159757077,
   "kappa_joint": 11.300310657809538,
   "beta": 4.381619142050029,
   "mean": 1.9525685425685424,
   "var": 1.1872228783401941,
   "drift": 5.201958489615127,
   "conv": -5.299094496535872e-13,
   "norm_err": 0.0,
   "drift_err": -5.1807447221108305e-12,
   "I_tail_rel": 8.650976029588747e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 97,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9852855363947728,
   "one_minus": 0.014714463605227213,
   "kappa": 4.297303149101974,
   "B": 4.265569726020952,
   "kappa_joint": 5.3519843908946925,
   "beta": 3.450077411190022,
   "mean": 2.1755008193549394,
   "var": 1.5286089973904202,
   "drift": 5.273819372438516,
   "conv": -1.8398615964088094e-12,
   "norm_err": 3.999023334699814e-13,
   "drift_err": -7.208456054286216e-12,
   "I_tail_rel": 4.545548004004846e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 97,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9686746596134568,
   "one_minus": 0.03132534038654322,
   "kappa": 3.2677106616491325,
   "B": 3.2161223676035893,
   "kappa_joint": 3.4464955978476226,
   "beta": 1.8991704234163638,
   "mean": 2.9175609365990547,
   "var": 2.8677233504632174,
   "drift": 5.446295369740222,
   "conv": -1.4006573678670975e-12,
   "norm_err": 4.634070904785403e-13,
   "drift_err": -8.403056028782885e-12,
   "I_tail_rel": 7.866470701460745e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 97,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9663731423006054,
   "one_minus": 0.03362685769939455,
   "kappa": 2.7397180227587077,
   "B": 2.6932600702676575,
   "kappa_joint": 2.876788800639132,
   "beta": 1.3087335747166013,
   "mean": 3.581371935982694,
   "var": 4.235006649341228,
   "drift": 5.542495391140922,
   "conv": -1.2395640069939873e-12,
   "norm_err": 4.958256027975949e-13,
   "drift_err": -9.179323967600794e-12,
   "I_tail_rel": 2.2955971063835064e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 97,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9692684771728552,
   "one_minus": 0.030731522827144753,
   "kappa": 2.325279809869236,
   "B": 2.2892713072993796,
   "kappa_joint": 2.450196933196433,
   "beta": 0.9332358925135558,
   "mean": 4.388798425440475,
   "var": 6.017438537402192,
   "drift": 5.6156896240980005,
   "conv": -8.1556983388964e-13,
   "norm_err": 4.944933351680447e-13,
   "drift_err": -9.104716980345984e-12,
   "I_tail_rel": 4.9771949109458e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 98,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9874527130215582,
   "one_minus": 0.012547286978441763,
   "kappa": 5.983702486345783,
   "B": 5.946044370518548,
   "kappa_joint": 9.366451482885813,
   "beta": 5.78677973471344,
   "mean": 2.0594938394938396,
   "var": 1.055801774397577,
   "drift": 6.10969231195839,
   "conv": -4.065636716177323e-13,
   "norm_err": 0.0,
   "drift_err": -3.7907454952801345e-12,
   "I_tail_rel": 4.231426261847846e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 98,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.995140791012003,
   "one_minus": 0.004859208987996966,
   "kappa": 5.002198203869343,
   "B": 4.990030040720555,
   "kappa_joint": 5.633599039986953,
   "beta": 4.1104740107649285,
   "mean": 2.3183565576919305,
   "var": 1.4737455509048507,
   "drift": 6.057792785474831,
   "conv": -1.5070167336261875e-12,
   "norm_err": 2.7000623958883807e-13,
   "drift_err": -5.231370892033738e-12,
   "I_tail_rel": 2.9929458449486567e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 98,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9723918757074959,
   "one_minus": 0.027608124292504144,
   "kappa": 3.5012408210260713,
   "B": 3.4525712048474646,
   "kappa_joint": 3.8037057027285495,
   "beta": 2.009066626242688,
   "mean": 3.1466546735868985,
   "var": 2.9532254978122783,
   "drift": 5.933226787423598,
   "conv": -1.032618435203858e-12,
   "norm_err": 3.297362383136715e-13,
   "drift_err": -6.497025140106416e-12,
   "I_tail_rel": 6.913567111053503e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 98,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9710423620369636,
   "one_minus": 0.02895763796303641,
   "kappa": 2.8493477574568935,
   "B": 2.807789499668776,
   "kappa_joint": 3.1078214777177666,
   "beta": 1.3444780604118594,
   "mean": 3.858565683670889,
   "var": 4.361357144343055,
   "drift": 5.863748994189756,
   "conv": -8.399947404313934e-13,
   "norm_err": 3.526068326209497e-13,
   "drift_err": -6.8682837195410684e-12,
   "I_tail_rel": 2.2368603453943902e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 98,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9756778457057442,
   "one_minus": 0.02432215429425577,
   "kappa": 2.372960312990117,
   "B": 2.3439249219604683,
   "kappa_joint": 2.5740987015354997,
   "beta": 0.9454640091102633,
   "mean": 4.702589289607213,
   "var": 6.1460684241994805,
   "drift": 5.810886492609639,
   "conv": -5.341282971471628e-13,
   "norm_err": 3.461675390781238e-13,
   "drift_err": -6.796341267545358e-12,
   "I_tail_rel": 5.196088242754428e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 99,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9964482314769512,
   "one_minus": 0.003551768523048837,
   "kappa": 4.800306559725139,
   "B": 4.791774187863533,
   "kappa_joint": 9.99617369868506,
   "beta": 4.413933696955359,
   "mean": 2.067440337440337,
   "var": 1.1785311802946499,
   "drift": 5.201958489615127,
   "conv": -3.956834859764058e-13,
   "norm_err": 0.0,
   "drift_err": -3.610445276081009e-12,
   "I_tail_rel": 8.832892552893361e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 99,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9969003564618093,
   "one_minus": 0.0030996435381906995,
   "kappa": 4.249911434547631,
   "B": 4.243319717331837,
   "kappa_joint": 5.115823958791866,
   "beta": 3.414178786174774,
   "mean": 2.2903726142267344,
   "var": 1.5446816651178574,
   "drift": 5.273819372438515,
   "conv": -1.5806245201588354e-12,
   "norm_err": 3.239630785856207e-13,
   "drift_err": -5.333511410299252e-12,
   "I_tail_rel": 4.913360784723053e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 99,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9820176619712934,
   "one_minus": 0.017982338028706635,
   "kappa": 3.203532636925307,
   "B": 3.1745984674544547,
   "kappa_joint": 3.3703523073571797,
   "beta": 1.8504459904173134,
   "mean": 3.0324327314708492,
   "var": 2.9432339003377077,
   "drift": 5.446295369740222,
   "conv": -1.2291279105625108e-12,
   "norm_err": 4.1677772344428377e-13,
   "drift_err": -7.000622304076387e-12,
   "I_tail_rel": 8.86684891588706e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 99,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.977322826213124,
   "one_minus": 0.022677173786875948,
   "kappa": 2.6900351046767614,
   "B": 2.659358998752036,
   "kappa_joint": 2.824964954188113,
   "beta": 1.2759938953756391,
   "mean": 3.6962437308544884,
   "var": 4.343669206590734,
   "drift": 5.542495391140922,
   "conv": -1.0610401446342621e-12,
   "norm_err": 4.585221091701897e-13,
   "drift_err": -8.133937967613747e-12,
   "I_tail_rel": 2.6001601796090315e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 99,
   "a_q": 0.0,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9772530326803376,
   "one_minus": 0.022746967319662414,
   "kappa": 2.2904206376315694,
   "B": 2.2642207267506635,
   "kappa_joint": 2.412598733628405,
   "beta": 0.9129235842108635,
   "mean": 4.503670220312271,
   "var": 6.151324953393811,
   "drift": 5.6156896240980005,
   "conv": -7.189804307472514e-13,
   "norm_err": 4.625189120588402e-13,
   "drift_err": -8.469669410260394e-12,
   "I_tail_rel": 5.6295848218378945e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 100,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9105863098121594,
   "one_minus": 0.08941369018784062,
   "kappa": 3.8359604770696563,
   "B": 3.6604517127565863,
   "kappa_joint": 4.369445937629504,
   "beta": 2.19305753175118,
   "mean": 2.8828706800445927,
   "var": 2.785924319586698,
   "drift": 6.10969231195839,
   "conv": -7.418510250545296e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -8.08419997611054e-12,
   "I_tail_rel": 6.655728353292616e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 100,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9122183136760723,
   "one_minus": 0.08778168632392769,
   "kappa": 3.507711489431554,
   "B": 3.350219473807321,
   "kappa_joint": 3.8378127887091265,
   "beta": 1.8528151952622507,
   "mean": 3.141733398242684,
   "var": 3.2695072886734398,
   "drift": 6.057792785474831,
   "conv": -1.1215472994763331e-12,
   "norm_err": 2.744471316873387e-13,
   "drift_err": -6.2092553321235755e-12,
   "I_tail_rel": 1.1150545306551618e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 100,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9296653207344409,
   "one_minus": 0.07033467926555914,
   "kappa": 2.7780521231204967,
   "B": 2.6785743474834076,
   "kappa_joint": 3.0525229665849234,
   "beta": 1.20925101838416,
   "mean": 3.9700315141376525,
   "var": 4.906530321017851,
   "drift": 5.933226787423596,
   "conv": -4.2876813211023546e-13,
   "norm_err": 1.8340884366807586e-13,
   "drift_err": -3.661959624423616e-12,
   "I_tail_rel": 5.899037295243775e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 100,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9459789643689369,
   "one_minus": 0.054021035631063086,
   "kappa": 2.3826415897404933,
   "B": 2.3173917569642146,
   "kappa_joint": 2.6088827629938116,
   "beta": 0.9158483012432821,
   "mean": 4.681942524221642,
   "var": 6.402533024551772,
   "drift": 5.863748994189754,
   "conv": -3.0031532816110484e-13,
   "norm_err": 1.7541523789077473e-13,
   "drift_err": -3.696598582791921e-12,
   "I_tail_rel": 2.3890708774402593e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 100,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9605716536522085,
   "one_minus": 0.039428346347791465,
   "kappa": 2.0636812051642206,
   "B": 2.0225883068715946,
   "kappa_joint": 2.2335715734551895,
   "beta": 0.7039998912896543,
   "mean": 5.5259661301579674,
   "var": 8.254101406130474,
   "drift": 5.810886492609637,
   "conv": -2.0017321133991572e-13,
   "norm_err": 1.800781745942004e-13,
   "drift_err": -3.727684827481426e-12,
   "I_tail_rel": 1.1914511747296629e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 101,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9372099257383102,
   "one_minus": 0.06279007426168981,
   "kappa": 3.471365451007539,
   "B": 3.3606151161680056,
   "kappa_joint": 3.764618670430233,
   "beta": 2.1710542253582026,
   "mean": 2.738580453363062,
   "var": 2.39605184838571,
   "drift": 5.201958489615127,
   "conv": -8.615330671091215e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -7.070788399232697e-12,
   "I_tail_rel": 5.418160969283702e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 101,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9376759835055872,
   "one_minus": 0.06232401649441277,
   "kappa": 3.2387044726277803,
   "B": 3.1361564329708624,
   "kappa_joint": 3.3953457301082,
   "beta": 1.864962843336211,
   "mean": 2.9615127301494595,
   "var": 2.8278415257883847,
   "drift": 5.273819372438515,
   "conv": -1.4915846335838978e-12,
   "norm_err": 2.9976021664879227e-13,
   "drift_err": -5.8619775700208265e-12,
   "I_tail_rel": 8.719868509645432e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 101,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9438209293118628,
   "one_minus": 0.05617907068813721,
   "kappa": 2.677467724723893,
   "B": 2.6011718546948206,
   "kappa_joint": 2.779501972730511,
   "beta": 1.2423297963693116,
   "mean": 3.7035728473935734,
   "var": 4.383936846445227,
   "drift": 5.446295369740221,
   "conv": -6.050715484207103e-13,
   "norm_err": 2.1516122217235534e-13,
   "drift_err": -3.924860436654853e-12,
   "I_tail_rel": 4.2337204061173085e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 101,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9513698874444213,
   "one_minus": 0.0486301125555787,
   "kappa": 2.344923197102618,
   "B": 2.2871956873353647,
   "kappa_joint": 2.448983297643956,
   "beta": 0.9438463621507202,
   "mean": 4.367383846777213,
   "var": 5.872243209701384,
   "drift": 5.54249539114092,
   "conv": -4.495293026707259e-13,
   "norm_err": 2.2315482794965646e-13,
   "drift_err": -4.279243626115203e-12,
   "I_tail_rel": 1.6443640217760196e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 101,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9597534349795419,
   "one_minus": 0.04024656502045809,
   "kappa": 2.0595072199408184,
   "B": 2.0176375706845158,
   "kappa_joint": 2.158073672810228,
   "beta": 0.7249085400248744,
   "mean": 5.174810336234997,
   "var": 7.74675605822674,
   "drift": 5.615689624097997,
   "conv": -3.447242491461111e-13,
   "norm_err": 2.298161660974074e-13,
   "drift_err": -4.573230683035945e-12,
   "I_tail_rel": 7.975236515167683e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 102,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9372577612793387,
   "one_minus": 0.06274223872066131,
   "kappa": 3.668564452833244,
   "B": 3.5516133215624532,
   "kappa_joint": 4.50968413240584,
   "beta": 2.064581412915151,
   "mean": 3.080922628096541,
   "var": 2.9592886353324346,
   "drift": 6.109692311958387,
   "conv": -6.163958232718869e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -5.806022329579719e-12,
   "I_tail_rel": 8.965246536263914e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 102,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9378794525128575,
   "one_minus": 0.06212054748714246,
   "kappa": 3.357318767289823,
   "B": 3.251367713210463,
   "kappa_joint": 3.820634311614749,
   "beta": 1.7450897349699979,
   "mean": 3.339785346294633,
   "var": 3.4713359800829817,
   "drift": 6.057792785474828,
   "conv": -9.71001057337162e-13,
   "norm_err": 2.1871393585115584e-13,
   "drift_err": -4.7553072590744705e-12,
   "I_tail_rel": 1.4995791338594234e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 102,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9491025764443382,
   "one_minus": 0.05089742355566185,
   "kappa": 2.6767562215811824,
   "B": 2.607746654697744,
   "kappa_joint": 2.9893125160946985,
   "beta": 1.146145741386739,
   "mean": 4.168083462189601,
   "var": 5.176677426943012,
   "drift": 5.933226787423595,
   "conv": -3.6337599595981374e-13,
   "norm_err": 1.5498713423767185e-13,
   "drift_err": -2.986944025451521e-12,
   "I_tail_rel": 7.82807518140565e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 102,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9601247629846434,
   "one_minus": 0.03987523701535656,
   "kappa": 2.3100685240155117,
   "B": 2.2635427341850303,
   "kappa_joint": 2.544966954601516,
   "beta": 0.873779848789353,
   "mean": 4.879994472273593,
   "var": 6.710785333759006,
   "drift": 5.863748994189752,
   "conv": -2.3936408410918375e-13,
   "norm_err": 1.5409895581797173e-13,
   "drift_err": -3.1397107136399427e-12,
   "I_tail_rel": 3.131175811390818e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 102,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9700041230173158,
   "one_minus": 0.029995876982684244,
   "kappa": 2.012912937639434,
   "B": 1.9824935423346384,
   "kappa_joint": 2.1802435674137506,
   "beta": 0.6763650693224049,
   "mean": 5.724018078209914,
   "var": 8.591346236184386,
   "drift": 5.810886492609635,
   "conv": -1.52433621281034e-13,
   "norm_err": 1.5987211554602254e-13,
   "drift_err": -3.2569502650403592e-12,
   "I_tail_rel": 1.542844628466048e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 103,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9553648298789441,
   "one_minus": 0.04463517012105589,
   "kappa": 3.32731581658677,
   "B": 3.2522105115740128,
   "kappa_joint": 3.5746522362730904,
   "beta": 2.0332482915247265,
   "mean": 2.870615085397694,
   "var": 2.5584472448833058,
   "drift": 5.201958489615126,
   "conv": -7.495115639244432e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -5.573319583618286e-12,
   "I_tail_rel": 7.2656627598056214e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 103,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.954058416675476,
   "one_minus": 0.04594158332452403,
   "kappa": 3.10761849031225,
   "B": 3.03539476261687,
   "kappa_joint": 3.235842244747131,
   "beta": 1.7470490955896576,
   "mean": 3.093547362184091,
   "var": 3.0187012979497947,
   "drift": 5.273819372438514,
   "conv": -1.357469692209179e-12,
   "norm_err": 2.6423307986078726e-13,
   "drift_err": -4.806821607417078e-12,
   "I_tail_rel": 1.1668308213754661e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 103,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9555211799642545,
   "one_minus": 0.04447882003574555,
   "kappa": 2.585689132206007,
   "B": 2.52753087307179,
   "kappa_joint": 2.6884837636950243,
   "beta": 1.172983079438779,
   "mean": 3.8356074794282056,
   "var": 4.643115033122244,
   "drift": 5.446295369740219,
   "conv": -5.234701561107613e-13,
   "norm_err": 1.942890293094024e-13,
   "drift_err": -3.3706371027619753e-12,
   "I_tail_rel": 5.5927930618981814e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 103,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9598683321130538,
   "one_minus": 0.04013166788694622,
   "kappa": 2.277579726154552,
   "B": 2.2314102318179283,
   "kappa_joint": 2.380550137860824,
   "beta": 0.8983663983952862,
   "mean": 4.499418478811845,
   "var": 6.1695265996605,
   "drift": 5.54249539114092,
   "conv": -3.8491432263754177e-13,
   "norm_err": 2.05613304160579e-13,
   "drift_err": -3.915090474038152e-12,
   "I_tail_rel": 2.147428650289929e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 103,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9653485544088978,
   "one_minus": 0.034651445591102226,
   "kappa": 2.0116049014841852,
   "B": 1.9764451229977498,
   "kappa_joint": 2.1075090700852,
   "beta": 0.6956109731312002,
   "mean": 5.306844968269628,
   "var": 8.073031969032513,
   "drift": 5.615689624097996,
   "conv": -2.957634137601417e-13,
   "norm_err": 2.2004620348070603e-13,
   "drift_err": -4.273914555597003e-12,
   "I_tail_rel": 1.029901157647027e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 104,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9766611998762786,
   "one_minus": 0.02333880012372136,
   "kappa": 4.519097447848642,
   "B": 4.46605095414622,
   "kappa_joint": 4.811832465778618,
   "beta": 3.264585204395839,
   "mean": 2.5605137844611527,
   "var": 1.8715064638936507,
   "drift": 6.109692311958388,
   "conv": -4.3876013933186186e-13,
   "norm_err": 0.0,
   "drift_err": -5.17541565159263e-12,
   "I_tail_rel": 1.5228735337843235e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 104,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9661838787361218,
   "one_minus": 0.03381612126387823,
   "kappa": 4.0559738920514,
   "B": 3.986805458623836,
   "kappa_joint": 4.301217294483063,
   "beta": 2.6238298878470045,
   "mean": 2.8193765026592437,
   "var": 2.3087597307787275,
   "drift": 6.057792785474829,
   "conv": -6.52811138479592e-13,
   "norm_err": 1.6409096303959814e-13,
   "drift_err": -3.9328540424321545e-12,
   "I_tail_rel": 5.090617461804106e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 104,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9570353590172963,
   "one_minus": 0.042964640982703695,
   "kappa": 3.0971894143948324,
   "B": 3.029924160003062,
   "kappa_joint": 3.3413557128011395,
   "beta": 1.5472930235583855,
   "mean": 3.6476746185542126,
   "var": 3.834585109017466,
   "drift": 5.933226787423596,
   "conv": -4.901634653720066e-13,
   "norm_err": 1.8696155734687636e-13,
   "drift_err": -4.058975378029572e-12,
   "I_tail_rel": 2.4493142649716885e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 104,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9624897519146901,
   "one_minus": 0.037510248085309894,
   "kappa": 2.603940691344986,
   "B": 2.554636690348584,
   "kappa_joint": 2.827266371707923,
   "beta": 1.11296861890606,
   "mean": 4.359585628638203,
   "var": 5.2685663320438,
   "drift": 5.863748994189754,
   "conv": -4.468647674116255e-13,
   "norm_err": 1.9562129693895258e-13,
   "drift_err": -4.289013588731905e-12,
   "I_tail_rel": 6.439677320679227e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 104,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9706435093538518,
   "one_minus": 0.029356490646148203,
   "kappa": 2.2177488493299293,
   "B": 2.1849537072344583,
   "kappa_joint": 2.396465215400008,
   "beta": 0.8215652996886567,
   "mean": 5.203609234574526,
   "var": 7.072945382201208,
   "drift": 5.810886492609636,
   "conv": -3.149702720861569e-13,
   "norm_err": 1.9251267247000214e-13,
   "drift_err": -4.296119016089506e-12,
   "I_tail_rel": 2.802826973244599e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 105,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9840812813448359,
   "one_minus": 0.015918718655164144,
   "kappa": 3.966806183269967,
   "B": 3.9351062859432178,
   "kappa_joint": 4.630791387399795,
   "beta": 2.976775288111825,
   "mean": 2.523675856307435,
   "var": 1.7475146714600482,
   "drift": 5.2019584896151265,
   "conv": -4.635181127810029e-13,
   "norm_err": 0.0,
   "drift_err": -4.307665335545607e-12,
   "I_tail_rel": 1.317631686274385e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 105,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9794776836915651,
   "one_minus": 0.02052231630843493,
   "kappa": 3.6486745865696597,
   "B": 3.61104087593174,
   "kappa_joint": 3.959575685782148,
   "beta": 2.472518546197497,
   "mean": 2.7466081330938326,
   "var": 2.132974646661056,
   "drift": 5.273819372438514,
   "conv": -7.698286452750835e-13,
   "norm_err": 1.674216321134736e-13,
   "drift_err": -3.426592343203083e-12,
   "I_tail_rel": 4.193719640303895e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 105,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9698198643112932,
   "one_minus": 0.03018013568870681,
   "kappa": 2.923770194002214,
   "B": 2.87931229726882,
   "kappa_joint": 3.0346396403812825,
   "beta": 1.522216248363131,
   "mean": 3.488668250337948,
   "var": 3.577872313212218,
   "drift": 5.44629536974022,
   "conv": -6.252776074688882e-13,
   "norm_err": 2.120525977034049e-13,
   "drift_err": -4.090061622719077e-12,
   "I_tail_rel": 1.832703439427783e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 105,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9689278958488272,
   "one_minus": 0.031072104151172786,
   "kappa": 2.5170633086175447,
   "B": 2.4776494984735247,
   "kappa_joint": 2.62752787145714,
   "beta": 1.1075781943090528,
   "mean": 4.152479249721586,
   "var": 5.004157195960804,
   "drift": 5.54249539114092,
   "conv": -5.749845044533686e-13,
   "norm_err": 2.3225865675158275e-13,
   "drift_err": -4.579447931973846e-12,
   "I_tail_rel": 4.6066370897170915e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 105,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9715402908692807,
   "one_minus": 0.02845970913071927,
   "kappa": 2.1797930588088947,
   "B": 2.1485510313928433,
   "kappa_joint": 2.2864806397315363,
   "beta": 0.8220311027678503,
   "mean": 4.95990573917937,
   "var": 6.831480713064849,
   "drift": 5.615689624097998,
   "conv": -4.3942627314663696e-13,
   "norm_err": 2.4158453015843406e-13,
   "drift_err": -4.8760995241536875e-12,
   "I_tail_rel": 1.9609766328482396e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 106,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9935560534912751,
   "one_minus": 0.006443946508724929,
   "kappa": 4.3837251478520995,
   "B": 4.3695780750918525,
   "kappa_joint": 4.708714645041823,
   "beta": 3.1250694109345947,
   "mean": 2.752197354440869,
   "var": 1.955058115055179,
   "drift": 6.109692311958387,
   "conv": -3.375077994860476e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -3.3146818623208674e-12,
   "I_tail_rel": 2.1276308051650313e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 106,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9851734341048112,
   "one_minus": 0.014826565895188826,
   "kappa": 3.9234028550598823,
   "B": 3.8942089441147973,
   "kappa_joint": 4.2382715591047155,
   "beta": 2.503364482321924,
   "mean": 3.01106007263896,
   "var": 2.419860483063216,
   "drift": 6.057792785474829,
   "conv": -5.259126467649367e-13,
   "norm_err": 1.1812772982011666e-13,
   "drift_err": -2.580158309228864e-12,
   "I_tail_rel": 7.1523798901054e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 106,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9738097871600048,
   "one_minus": 0.02619021283999523,
   "kappa": 3.0018144150293686,
   "B": 2.962244530926254,
   "kappa_joint": 3.287531854994359,
   "beta": 1.4789410510318377,
   "mean": 3.8393581885339283,
   "var": 4.011807491099162,
   "drift": 5.933226787423595,
   "conv": -3.9124259387790516e-13,
   "norm_err": 1.5076828674409626e-13,
   "drift_err": -3.076650045841234e-12,
   "I_tail_rel": 3.427707930134072e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 106,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9752003120564172,
   "one_minus": 0.024799687943582782,
   "kappa": 2.535901941355552,
   "B": 2.5042597421732853,
   "kappa_joint": 2.7723255708962466,
   "beta": 1.0695063623091485,
   "mean": 4.551269198617918,
   "var": 5.482668641193921,
   "drift": 5.863748994189753,
   "conv": -3.4072744625746054e-13,
   "norm_err": 1.603162047558726e-13,
   "drift_err": -3.3564262480467733e-12,
   "I_tail_rel": 8.919632410971415e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 106,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.979373130012866,
   "one_minus": 0.020626869987134033,
   "kappa": 2.170990534956777,
   "B": 2.148483498017148,
   "kappa_joint": 2.348778913857065,
   "beta": 0.7943678382158503,
   "mean": 5.395292804554241,
   "var": 7.31510795510161,
   "drift": 5.810886492609635,
   "conv": -2.4646951146678475e-13,
   "norm_err": 1.723066134218243e-13,
   "drift_err": -3.574029960873304e-12,
   "I_tail_rel": 3.828789944327933e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 107,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9975949515280913,
   "one_minus": 0.0024050484719086995,
   "kappa": 3.859749719238887,
   "B": 3.855105482572221,
   "kappa_joint": 4.297169610057845,
   "beta": 2.8569697954006497,
   "mean": 2.651464902960579,
   "var": 1.820795759895538,
   "drift": 5.201958489615126,
   "conv": -3.8136160895874127e-13,
   "norm_err": 0.0,
   "drift_err": -3.072209153742733e-12,
   "I_tail_rel": 1.829672480213025e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 107,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9932328036728798,
   "one_minus": 0.006767196327120195,
   "kappa": 3.54060200077506,
   "B": 3.5286016897683874,
   "kappa_joint": 3.7619007149309294,
   "beta": 2.3609132216599216,
   "mean": 2.8743971797469765,
   "var": 2.233804836219509,
   "drift": 5.273819372438514,
   "conv": -6.730171975277699e-13,
   "norm_err": 1.383337888682945e-13,
   "drift_err": -2.55351295663786e-12,
   "I_tail_rel": 5.855055503891849e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 107,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9810955470332122,
   "one_minus": 0.018904452966787777,
   "kappa": 2.841383309849542,
   "B": 2.8143977660240656,
   "kappa_joint": 2.951827505048373,
   "beta": 1.4543527751744143,
   "mean": 3.6164572969910913,
   "var": 3.7448241325678833,
   "drift": 5.44629536974022,
   "conv": -5.346834086594754e-13,
   "norm_err": 1.8740564655672642e-13,
   "drift_err": -3.4097169532287808e-12,
   "I_tail_rel": 2.5508736465073775e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 107,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9777445347773711,
   "one_minus": 0.02225546522262889,
   "kappa": 2.4561654350951683,
   "B": 2.428680097686901,
   "kappa_joint": 2.5665743051991194,
   "beta": 1.0642294852113994,
   "mean": 4.2802682963747305,
   "var": 5.20798894238488,
   "drift": 5.54249539114092,
   "conv": -4.887201754399939e-13,
   "norm_err": 2.1316282072803006e-13,
   "drift_err": -3.995026531811163e-12,
   "I_tail_rel": 6.351424647290196e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 107,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9777984327401619,
   "one_minus": 0.02220156725983813,
   "kappa": 2.136841778532436,
   "B": 2.1129880194567905,
   "kappa_joint": 2.2411909462155215,
   "beta": 0.7950436489953023,
   "mean": 5.087694785832514,
   "var": 7.0633727232392225,
   "drift": 5.615689624097997,
   "conv": -3.809175197488912e-13,
   "norm_err": 2.2581936320875684e-13,
   "drift_err": -4.47020198635073e-12,
   "I_tail_rel": 2.662615729092541e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 108,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9867962144659878,
   "one_minus": 0.013203785534012247,
   "kappa": 5.053253210517325,
   "B": 5.0197813186306,
   "kappa_joint": 5.788892663250303,
   "beta": 4.124300079326872,
   "mean": 2.35,
   "var": 1.4813888888888886,
   "drift": 6.10969231195839,
   "conv": -2.539080057317733e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -3.4212632726848824e-12,
   "I_tail_rel": 4.6754247848989155e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 108,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9772452313307628,
   "one_minus": 0.022754768669237202,
   "kappa": 4.45930484352872,
   "B": 4.408277670217009,
   "kappa_joint": 4.800353838636455,
   "beta": 3.2079195683829713,
   "mean": 2.608862718198091,
   "var": 1.8883867429782244,
   "drift": 6.057792785474831,
   "conv": -8.479883462086946e-13,
   "norm_err": 1.8562928971732617e-13,
   "drift_err": -4.659383989746857e-12,
   "I_tail_rel": 1.3075913698929274e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 108,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9591015945929212,
   "one_minus": 0.040898405407078786,
   "kappa": 3.3142230842637463,
   "B": 3.2457423671814554,
   "kappa_joint": 3.5408657621501365,
   "beta": 1.77556730790182,
   "mean": 3.437160834093059,
   "var": 3.3415949713755797,
   "drift": 5.933226787423597,
   "conv": -6.749045766696327e-13,
   "norm_err": 2.1804780203638074e-13,
   "drift_err": -5.113243162213621e-12,
   "I_tail_rel": 2.050675174119053e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 108,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9617633241794984,
   "one_minus": 0.03823667582050161,
   "kappa": 2.747754393197574,
   "B": 2.6947098928441853,
   "kappa_joint": 2.9671030364469493,
   "beta": 1.238364980115541,
   "mean": 4.149071844177049,
   "var": 4.7350733332612975,
   "drift": 5.863748994189755,
   "conv": -5.6754601018838e-13,
   "norm_err": 2.1360690993788012e-13,
   "drift_err": -4.900968519905291e-12,
   "I_tail_rel": 5.714188742201084e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 108,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.969342921728432,
   "one_minus": 0.03065707827156805,
   "kappa": 2.3134424061282375,
   "B": 2.2777046780056884,
   "kappa_joint": 2.497653634029168,
   "beta": 0.8927964101186774,
   "mean": 4.993095450113373,
   "var": 6.508635593457651,
   "drift": 5.810886492609638,
   "conv": -4.0334402484631937e-13,
   "norm_err": 2.107203300738547e-13,
   "drift_err": -4.728661906483467e-12,
   "I_tail_rel": 1.1867343167785467e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 109,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9852232887453697,
   "one_minus": 0.014776711254630315,
   "kappa": 4.2978591281026866,
   "B": 4.265986836311768,
   "kappa_joint": 5.862662231637778,
   "beta": 3.4984215510208223,
   "mean": 2.3833333333333333,
   "var": 1.4869444444444442,
   "drift": 5.201958489615127,
   "conv": -2.389199948993337e-13,
   "norm_err": 0.0,
   "drift_err": -2.7355895326763857e-12,
   "I_tail_rel": 4.879507901136977e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 109,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9827575717451005,
   "one_minus": 0.017242428254899522,
   "kappa": 3.9195812706365305,
   "B": 3.885642789638247,
   "kappa_joint": 4.504892817054649,
   "beta": 2.862862533285164,
   "mean": 2.606265610119731,
   "var": 1.842149006849712,
   "drift": 5.273819372438515,
   "conv": -8.949507801503387e-13,
   "norm_err": 1.8074430840897548e-13,
   "drift_err": -3.867128839374345e-12,
   "I_tail_rel": 1.4986076726043246e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 109,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9716313737056951,
   "one_minus": 0.02836862629430492,
   "kappa": 3.081757572848176,
   "B": 3.037730464762151,
   "kappa_joint": 3.208073426655652,
   "beta": 1.6943271985970572,
   "mean": 3.3483257273638456,
   "var": 3.214429523559488,
   "drift": 5.446295369740221,
   "conv": -7.678302438307583e-13,
   "norm_err": 2.3070434451710753e-13,
   "drift_err": -4.660272168166557e-12,
   "I_tail_rel": 2.1018163130160262e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 109,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9694817339208222,
   "one_minus": 0.030518266079177847,
   "kappa": 2.6245002797435895,
   "B": 2.5841423817543414,
   "kappa_joint": 2.7394241248111046,
   "beta": 1.2048348943785732,
   "mean": 4.012136726747484,
   "var": 4.600211545167454,
   "drift": 5.542495391140922,
   "conv": -6.851186284961841e-13,
   "norm_err": 2.48245868306185e-13,
   "drift_err": -5.0386361749588104e-12,
   "I_tail_rel": 5.5546463565469637e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 109,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9716420401335433,
   "one_minus": 0.028357959866456728,
   "kappa": 2.252533902157757,
   "B": 2.220365571958515,
   "kappa_joint": 2.3645870758228154,
   "beta": 0.8779016653596721,
   "mean": 4.8195632162052675,
   "var": 6.396718272310462,
   "drift": 5.615689624097999,
   "conv": -5.160316618457728e-13,
   "norm_err": 2.5157653738006047e-13,
   "drift_err": -5.2162718588988355e-12,
   "I_tail_rel": 1.1110580685542225e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 110,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9980276207516283,
   "one_minus": 0.0019723792483716807,
   "kappa": 4.979329110531019,
   "B": 4.974416124062932,
   "kappa_joint": 5.567291301792652,
   "beta": 4.0500919705734955,
   "mean": 2.5357142857142856,
   "var": 1.5085317460317453,
   "drift": 6.109692311958388,
   "conv": -1.9240165016753963e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -2.0312640458541864e-12,
   "I_tail_rel": 6.577366712004087e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 110,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9948937896236483,
   "one_minus": 0.0051062103763517275,
   "kappa": 4.357894928609138,
   "B": 4.3467545249454345,
   "kappa_joint": 4.70188187082092,
   "beta": 3.119003169840616,
   "mean": 2.794577003912377,
   "var": 1.9422207851697664,
   "drift": 6.057792785474831,
   "conv": -6.830092047493963e-13,
   "norm_err": 1.2589929099249275e-13,
   "drift_err": -2.921218822393712e-12,
   "I_tail_rel": 1.7457595469027207e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 110,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9764894758613187,
   "one_minus": 0.023510524138681266,
   "kappa": 3.228130102624756,
   "B": 3.1899568846973465,
   "kappa_joint": 3.497460675106028,
   "beta": 1.715057470548278,
   "mean": 3.6228751198073454,
   "var": 3.459491526850604,
   "drift": 5.933226787423597,
   "conv": -5.28355137419112e-13,
   "norm_err": 1.6653345369377348e-13,
   "drift_err": -3.580247209811205e-12,
   "I_tail_rel": 2.716667454510159e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 110,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9750524246433931,
   "one_minus": 0.024947575356606855,
   "kappa": 2.685744133171795,
   "B": 2.6520311387147144,
   "kappa_joint": 2.9223429927198663,
   "beta": 1.1994492205722924,
   "mean": 4.334786129891335,
   "var": 4.888701325256594,
   "drift": 5.863748994189755,
   "conv": -4.4986236957811343e-13,
   "norm_err": 1.7541523789077473e-13,
   "drift_err": -3.764100142689131e-12,
   "I_tail_rel": 7.456222992085117e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 110,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9784839825462505,
   "one_minus": 0.021516017453749536,
   "kappa": 2.2712781624415834,
   "B": 2.2467108659800807,
   "kappa_joint": 2.4565868034755862,
   "beta": 0.8686643116730484,
   "mean": 5.1788097358276595,
   "var": 6.689450014836989,
   "drift": 5.810886492609637,
   "conv": -3.214095656289828e-13,
   "norm_err": 1.8141044222375058e-13,
   "drift_err": -3.83071352416664e-12,
   "I_tail_rel": 1.522911943962028e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 111,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9978651587641649,
   "one_minus": 0.002134841235835072,
   "kappa": 4.245629155747752,
   "B": 4.241094862358791,
   "kappa_joint": 5.4015793173136,
   "beta": 3.457714179656383,
   "mean": 2.507142857142857,
   "var": 1.5044501133786836,
   "drift": 5.201958489615127,
   "conv": -1.9562129693895258e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -1.809219440929155e-12,
   "I_tail_rel": 6.512881205314578e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 111,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9979762241261301,
   "one_minus": 0.0020237758738699263,
   "kappa": 3.8437443266090345,
   "B": 3.8398529182605645,
   "kappa_joint": 4.291062512253329,
   "beta": 2.795786012492234,
   "mean": 2.730075133929254,
   "var": 1.8863458608326393,
   "drift": 5.273819372438515,
   "conv": -7.833733661755105e-13,
   "norm_err": 1.3877787807814457e-13,
   "drift_err": -2.7045032879868813e-12,
   "I_tail_rel": 1.8810543879785307e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 111,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.984371776039098,
   "one_minus": 0.01562822396090202,
   "kappa": 3.0114577502140203,
   "B": 2.987833216276221,
   "kappa_joint": 3.136924356648885,
   "beta": 1.639122875685921,
   "mean": 3.47213525117337,
   "var": 3.322688890825905,
   "drift": 5.446295369740221,
   "conv": -6.609157665593557e-13,
   "norm_err": 1.978417429882029e-13,
   "drift_err": -3.732125719579926e-12,
   "I_tail_rel": 2.626365004328234e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 111,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9793800263408389,
   "one_minus": 0.020619973659161128,
   "kappa": 2.5712725720706895,
   "B": 2.5446247005795524,
   "kappa_joint": 2.68800900849764,
   "beta": 1.1682670728331765,
   "mean": 4.135946250557009,
   "var": 4.744202348954129,
   "drift": 5.542495391140921,
   "conv": -5.871969577242453e-13,
   "norm_err": 2.2026824808563106e-13,
   "drift_err": -4.279243626115203e-12,
   "I_tail_rel": 6.859921086969234e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 111,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9787357458746407,
   "one_minus": 0.02126425412535926,
   "kappa": 2.2149159685604314,
   "B": 2.1912401621578415,
   "kappa_joint": 2.3253656913857323,
   "beta": 0.8550211585143921,
   "mean": 4.943372740014792,
   "var": 6.567895505481193,
   "drift": 5.615689624097999,
   "conv": -4.5285997174460135e-13,
   "norm_err": 2.3447910280083306e-13,
   "drift_err": -4.665601238684758e-12,
   "I_tail_rel": 1.3536126024335893e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 112,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9852157332499558,
   "one_minus": 0.014784266750044184,
   "kappa": 5.529376687249216,
   "B": 5.488350597497374,
   "kappa_joint": 8.06907239214629,
   "beta": 4.93019791227335,
   "mean": 2.136968639464776,
   "var": 1.2392387528193902,
   "drift": 6.109692311958388,
   "conv": -3.702593787124897e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -4.491518268423533e-12,
   "I_tail_rel": 7.078071561632383e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 112,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9713723159133759,
   "one_minus": 0.028627684086624083,
   "kappa": 4.835618471372551,
   "B": 4.765899596756053,
   "kappa_joint": 5.463114606477785,
   "beta": 3.7495173193810594,
   "mean": 2.3958313576628676,
   "var": 1.6156193636344645,
   "drift": 6.05779278547483,
   "conv": -1.1650680420416393e-12,
   "norm_err": 2.389199948993337e-13,
   "drift_err": -5.853095785823825e-12,
   "I_tail_rel": 4.274308767727062e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 112,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9476143072140009,
   "one_minus": 0.05238569278599914,
   "kappa": 3.5216965852829345,
   "B": 3.428212552843105,
   "kappa_joint": 3.7366216611013168,
   "beta": 1.9808178127258853,
   "mean": 3.224129473557836,
   "var": 2.9953419993021146,
   "drift": 5.933226787423595,
   "conv": -8.804068585277491e-13,
   "norm_err": 2.582378755278114e-13,
   "drift_err": -6.136424701708165e-12,
   "I_tail_rel": 8.554327855691042e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 112,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9515406987262727,
   "one_minus": 0.04845930127372733,
   "kappa": 2.882871296546987,
   "B": 2.812152953193322,
   "kappa_joint": 3.095226072987625,
   "beta": 1.3486600875975365,
   "mean": 3.9360404836418255,
   "var": 4.347833118302821,
   "drift": 5.863748994189754,
   "conv": -7.58948459633757e-13,
   "norm_err": 2.473576898864849e-13,
   "drift_err": -5.9117155615240335e-12,
   "I_tail_rel": 2.6611398451257595e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 112,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9619762811009444,
   "one_minus": 0.03802371889905565,
   "kappa": 2.4007341738309322,
   "B": 2.3546494293531133,
   "kappa_joint": 2.5890243217560345,
   "beta": 0.9541356456031878,
   "mean": 4.78006408957815,
   "var": 6.090210044438805,
   "drift": 5.810886492609638,
   "conv": -5.115907697472721e-13,
   "norm_err": 2.4358293160275934e-13,
   "drift_err": -5.4791726711300726e-12,
   "I_tail_rel": 6.045602993499522e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 113,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9754899815324988,
   "one_minus": 0.024510018467501227,
   "kappa": 4.541339740287935,
   "B": 4.485340314355543,
   "kappa_joint": 8.872279234662718,
   "beta": 3.86744295936732,
   "mean": 2.2413124263098507,
   "var": 1.3450640498822306,
   "drift": 5.2019584896151265,
   "conv": -2.9898306053155466e-13,
   "norm_err": 0.0,
   "drift_err": -3.3875124927362776e-12,
   "I_tail_rel": 1.441043656090149e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 113,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9716492198488687,
   "one_minus": 0.02835078015113135,
   "kappa": 4.140545859101885,
   "B": 4.081429998664691,
   "kappa_joint": 5.166844742354655,
   "beta": 3.1586350721560046,
   "mean": 2.4642447030962478,
   "var": 1.6696513690132422,
   "drift": 5.273819372438514,
   "conv": -1.0710321518558885e-12,
   "norm_err": 2.1316282072803006e-13,
   "drift_err": -4.741984582778969e-12,
   "I_tail_rel": 7.203481414521977e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 113,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9621050731937165,
   "one_minus": 0.03789492680628348,
   "kappa": 3.2227405273590786,
   "B": 3.1610880493203615,
   "kappa_joint": 3.3760231965766088,
   "beta": 1.8347292934339392,
   "mean": 3.206304820340363,
   "var": 2.968446292993315,
   "drift": 5.446295369740221,
   "conv": -9.169331960379168e-13,
   "norm_err": 2.5712765250318625e-13,
   "drift_err": -5.4578563890572696e-12,
   "I_tail_rel": 1.1570343016229824e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 113,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9620749838423609,
   "one_minus": 0.0379250161576391,
   "kappa": 2.7208150022028867,
   "B": 2.668722853103075,
   "kappa_joint": 2.8399543938123513,
   "beta": 1.2849955054646496,
   "mean": 3.8701158197240018,
   "var": 4.313241071716259,
   "drift": 5.542495391140921,
   "conv": -8.281153540679043e-13,
   "norm_err": 2.6911806116913795e-13,
   "drift_err": -5.704769989733904e-12,
   "I_tail_rel": 3.274650459044576e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 113,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9664439225719453,
   "one_minus": 0.033556077428054665,
   "kappa": 2.316937532905718,
   "B": 2.2777321642947306,
   "kappa_joint": 2.433728568263953,
   "beta": 0.9238515942903581,
   "mean": 4.677542309181784,
   "var": 6.078562464798907,
   "drift": 5.615689624097999,
   "conv": -6.051825707231728e-13,
   "norm_err": 2.7489122089718876e-13,
   "drift_err": -5.681677350821701e-12,
   "I_tail_rel": 6.940755599278697e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 114,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9965317592263645,
   "one_minus": 0.0034682407736355003,
   "kappa": 5.558074083916972,
   "B": 5.548427342766401,
   "kappa_joint": 7.587465330127933,
   "beta": 5.038722804044129,
   "mean": 2.3143985155247897,
   "var": 1.2125478121270508,
   "drift": 6.109692311958387,
   "conv": -2.660094367001875e-13,
   "norm_err": 6.661338147750939e-16,
   "drift_err": -2.5144331061710545e-12,
   "I_tail_rel": 7.421840720420241e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 114,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9927754663900373,
   "one_minus": 0.007224533609962669,
   "kappa": 4.784972278601915,
   "B": 4.767656350509473,
   "kappa_joint": 5.33571117008156,
   "beta": 3.752282040920225,
   "mean": 2.5732612337228806,
   "var": 1.614428958007962,
   "drift": 6.057792785474828,
   "conv": -9.614531393253856e-13,
   "norm_err": 1.5121237595394632e-13,
   "drift_err": -3.5775826745521044e-12,
   "I_tail_rel": 4.856556079620899e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 114,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.967853858919725,
   "one_minus": 0.032146141080275026,
   "kappa": 3.450286179398295,
   "B": 3.394376495900143,
   "kappa_joint": 3.7062884469985735,
   "beta": 1.9419098930014906,
   "mean": 3.401559349617848,
   "var": 3.055356383324755,
   "drift": 5.933226787423596,
   "conv": -7.086553566182374e-13,
   "norm_err": 1.887379141862766e-13,
   "drift_err": -4.299671729768306e-12,
   "I_tail_rel": 1.0213335397592183e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 114,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9666193478174389,
   "one_minus": 0.033380652182561144,
   "kappa": 2.8298217802487553,
   "B": 2.7821902655108124,
   "kappa_joint": 3.0642708538648527,
   "beta": 1.3200740142821734,
   "mean": 4.1134703597018385,
   "var": 4.441985018073648,
   "drift": 5.863748994189754,
   "conv": -6.029621246739225e-13,
   "norm_err": 1.9451107391432743e-13,
   "drift_err": -4.488853733164433e-12,
   "I_tail_rel": 3.188106612178423e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 114,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.972069176338939,
   "one_minus": 0.027930823661061033,
   "kappa": 2.365027909615476,
   "B": 2.331765413769022,
   "kappa_joint": 2.557449597476389,
   "beta": 0.9356799434586158,
   "mean": 4.957493965638162,
   "var": 6.210335631573411,
   "drift": 5.810886492609637,
   "conv": -4.1611158962950867e-13,
   "norm_err": 1.9695356456850277e-13,
   "drift_err": -4.279243626115203e-12,
   "I_tail_rel": 7.215730791832402e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 115,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9979150761931286,
   "one_minus": 0.0020849238068714193,
   "kappa": 4.550445386604872,
   "B": 4.545699245519252,
   "kappa_joint": 7.989757979059443,
   "beta": 3.9722311648517414,
   "mean": 2.3595990103498594,
   "var": 1.3095810071791938,
   "drift": 5.201958489615126,
   "conv": -2.4702462297909733e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -2.1271873151818e-12,
   "I_tail_rel": 1.474628673067863e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 115,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9945410490742715,
   "one_minus": 0.005458950925728456,
   "kappa": 4.104905577030558,
   "B": 4.093686005253959,
   "kappa_joint": 4.954031987369439,
   "beta": 3.1776334997729374,
   "mean": 2.582531287136257,
   "var": 1.6596688613760406,
   "drift": 5.273819372438514,
   "conv": -9.673373213558989e-13,
   "norm_err": 1.5565326805244695e-13,
   "drift_err": -3.170796958329447e-12,
   "I_tail_rel": 7.773499405003649e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 115,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9784667424341086,
   "one_minus": 0.021533257565891417,
   "kappa": 3.1684621005721687,
   "B": 3.1341627965408763,
   "kappa_joint": 3.3211319203939156,
   "beta": 1.8036069967482258,
   "mean": 3.3245914043803713,
   "var": 3.0196685750052534,
   "drift": 5.44629536974022,
   "conv": -7.972511539833249e-13,
   "norm_err": 2.1382895454280515e-13,
   "drift_err": -4.1602277178753866e-12,
   "I_tail_rel": 1.2998576619117616e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 115,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9739398323111915,
   "one_minus": 0.026060167688808478,
   "kappa": 2.6778238098516125,
   "B": 2.6427012052939487,
   "kappa_joint": 2.801987094321963,
   "beta": 1.260058722218344,
   "mean": 3.9884024037640105,
   "var": 4.398600869476393,
   "drift": 5.54249539114092,
   "conv": -7.098766019453251e-13,
   "norm_err": 2.3225865675158275e-13,
   "drift_err": -4.700240197053063e-12,
   "I_tail_rel": 3.697950714932805e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 115,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.974656110157498,
   "one_minus": 0.02534388984250202,
   "kappa": 2.2863131662748986,
   "B": 2.257155202095686,
   "kappa_joint": 2.4030048735270917,
   "beta": 0.9072348985394549,
   "mean": 4.795828893221793,
   "var": 6.1898959499228035,
   "drift": 5.615689624097998,
   "conv": -5.258016244624741e-13,
   "norm_err": 2.4225066397320916e-13,
   "drift_err": -4.898303984646191e-12,
   "I_tail_rel": 7.831419591595485e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 116,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9784762737477923,
   "one_minus": 0.021523726252207664,
   "kappa": 5.70260450263054,
   "B": 5.640900019803965,
   "kappa_joint": 10.997537528574995,
   "beta": 5.208077822698886,
   "mean": 2.033852813852814,
   "var": 1.1731184747911998,
   "drift": 6.10969231195839,
   "conv": -4.606315329169774e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -5.348610443434154e-12,
   "I_tail_rel": 6.270202447117142e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 116,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9600527312910515,
   "one_minus": 0.03994726870894849,
   "kappa": 4.9906611189797205,
   "B": 4.889963581733383,
   "kappa_joint": 5.826848492067434,
   "beta": 3.9472700168968373,
   "mean": 2.292715532050905,
   "var": 1.5346790970832016,
   "drift": 6.057792785474832,
   "conv": -1.3697931677825181e-12,
   "norm_err": 2.8266278206956486e-13,
   "drift_err": -7.0814465402690985e-12,
   "I_tail_rel": 3.585964350069854e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 116,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9363006532060294,
   "one_minus": 0.0636993467939706,
   "kappa": 3.613891801194867,
   "B": 3.496896746129577,
   "kappa_joint": 3.826986456982452,
   "beta": 2.060984231887341,
   "mean": 3.121013647945873,
   "var": 2.8788317230308262,
   "drift": 5.933226787423598,
   "conv": -9.851008897499014e-13,
   "norm_err": 2.893241202173158e-13,
   "drift_err": -6.943778885215579e-12,
   "I_tail_rel": 7.05759923084782e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 116,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.942868287049919,
   "one_minus": 0.057131712950081015,
   "kappa": 2.942607333305397,
   "B": 2.857313066928028,
   "kappa_joint": 3.1502367594830485,
   "beta": 1.3923239160692922,
   "mean": 3.8329246580298633,
   "var": 4.211483352770285,
   "drift": 5.863748994189756,
   "conv": -8.386624728018433e-13,
   "norm_err": 2.7777780076121417e-13,
   "drift_err": -6.560973986324825e-12,
   "I_tail_rel": 2.209114662501512e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 116,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9562172437161357,
   "one_minus": 0.0437827562838643,
   "kappa": 2.4384621849054,
   "B": 2.384483439909933,
   "kappa_joint": 2.6277618348189007,
   "beta": 0.978467103502354,
   "mean": 4.676948263966186,
   "var": 5.93876531138347,
   "drift": 5.810886492609639,
   "conv": -5.900835375882707e-13,
   "norm_err": 2.62234678416462e-13,
   "drift_err": -5.971223515643942e-12,
   "I_tail_rel": 5.066879788445648e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 117,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9607820594886388,
   "one_minus": 0.03921794051136118,
   "kappa": 4.623249875200596,
   "B": 4.531685990374268,
   "kappa_joint": 13.175209925286762,
   "beta": 3.9477781217115804,
   "mean": 2.1725685425685426,
   "var": 1.3176927196100348,
   "drift": 5.201958489615127,
   "conv": -3.473887844052115e-13,
   "norm_err": 0.0,
   "drift_err": -4.093614336397877e-12,
   "I_tail_rel": 1.3528326971119778e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 117,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9581527204388918,
   "one_minus": 0.04184727956110823,
   "kappa": 4.223307604269436,
   "B": 4.1339962932898615,
   "kappa_joint": 5.509079184880885,
   "beta": 3.2405215548806803,
   "mean": 2.39550081935494,
   "var": 1.6274600502179668,
   "drift": 5.273819372438516,
   "conv": -1.170175067954915e-12,
   "norm_err": 2.3669954885008337e-13,
   "drift_err": -5.545786052607582e-12,
   "I_tail_rel": 6.527002765054822e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 117,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9527732675997562,
   "one_minus": 0.047226732400243776,
   "kappa": 3.28175403060706,
   "B": 3.2033235682104184,
   "kappa_joint": 3.452684807472473,
   "beta": 1.8840847192505046,
   "mean": 3.1375609365990544,
   "var": 2.8906849644780177,
   "drift": 5.446295369740221,
   "conv": -9.847678228425139e-13,
   "norm_err": 2.7622348852673895e-13,
   "drift_err": -5.950795411990839e-12,
   "I_tail_rel": 1.0296485050652509e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 117,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9555121095753394,
   "one_minus": 0.044487890424660614,
   "kappa": 2.7615662825913785,
   "B": 2.69943931825654,
   "kappa_joint": 2.8824470801175606,
   "beta": 1.3147458173076285,
   "mean": 3.801371935982693,
   "var": 4.215640253939725,
   "drift": 5.542495391140922,
   "conv": -8.834044606942371e-13,
   "norm_err": 2.871036741680655e-13,
   "drift_err": -6.1168847764747625e-12,
   "I_tail_rel": 2.9175355354027856e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 117,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.962113179905093,
   "one_minus": 0.03788682009490696,
   "kappa": 2.3439764425832146,
   "B": 2.2991448035963833,
   "kappa_joint": 2.4625324047523023,
   "beta": 0.9413032382026115,
   "mean": 4.608798425440476,
   "var": 5.9658666794995625,
   "drift": 5.615689624098,
   "conv": -6.703526622686695e-13,
   "norm_err": 2.902122986370159e-13,
   "drift_err": -6.055600465515454e-12,
   "I_tail_rel": 6.209345814782242e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 118,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.99783313822088,
   "one_minus": 0.002166861779119955,
   "kappa": 5.773784534971902,
   "B": 5.767525646081572,
   "kappa_joint": 10.080718668562621,
   "beta": 5.444521651786122,
   "mean": 2.2061605061605056,
   "var": 1.122172470368274,
   "drift": 6.109692311958389,
   "conv": -3.391731340229853e-13,
   "norm_err": 0.0,
   "drift_err": -3.035793838535028e-12,
   "I_tail_rel": 6.340193067230933e-49,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 118,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9861509810794803,
   "one_minus": 0.013849018920519707,
   "kappa": 4.966728456738935,
   "B": 4.932216392402692,
   "kappa_joint": 5.689813252906197,
   "beta": 4.015779245506003,
   "mean": 2.465023224358597,
   "var": 1.5084974584332578,
   "drift": 6.057792785474831,
   "conv": -1.0978995490518173e-12,
   "norm_err": 1.6564527527407336e-13,
   "drift_err": -4.139799614222284e-12,
   "I_tail_rel": 3.912775758122064e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 118,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9584900041418463,
   "one_minus": 0.041509995858153736,
   "kappa": 3.5513617262970953,
   "B": 3.476872011152786,
   "kappa_joint": 3.8030569191207095,
   "beta": 2.037447651177161,
   "mean": 3.293321340253566,
   "var": 2.912087966527926,
   "drift": 5.933226787423597,
   "conv": -8.042455590384634e-13,
   "norm_err": 2.1049828546892968e-13,
   "drift_err": -4.802380715318577e-12,
   "I_tail_rel": 8.140882621004835e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 118,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9590491614336689,
   "one_minus": 0.04095083856633108,
   "kappa": 2.8949432095594285,
   "B": 2.8350484387333457,
   "kappa_joint": 3.126889769814647,
   "beta": 1.3707100453870962,
   "mean": 4.005232350337556,
   "var": 4.277891603642402,
   "drift": 5.863748994189755,
   "conv": -6.806777363976835e-13,
   "norm_err": 2.1271873151818e-13,
   "drift_err": -4.877875880993088e-12,
   "I_tail_rel": 2.5660956479755053e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 118,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9668108421889455,
   "one_minus": 0.03318915781105447,
   "kappa": 2.4065709443474947,
   "B": 2.3662979365338965,
   "kappa_joint": 2.601786832657099,
   "beta": 0.9635992600381927,
   "mean": 4.849255956273877,
   "var": 6.03039742099773,
   "drift": 5.810886492609638,
   "conv": -4.858335955759685e-13,
   "norm_err": 2.1271873151818e-13,
   "drift_err": -4.674483022881759e-12,
   "I_tail_rel": 5.881070254890406e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 119,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9935736192351207,
   "one_minus": 0.006426380764879336,
   "kappa": 4.652084466297975,
   "B": 4.637112340317016,
   "kappa_joint": 11.484136285534868,
   "beta": 4.133599085738045,
   "mean": 2.2874403374403376,
   "var": 1.2584574318209016,
   "drift": 5.201958489615127,
   "conv": -2.9676261448230434e-13,
   "norm_err": 0.0,
   "drift_err": -2.509992214072554e-12,
   "I_tail_rel": 1.3583352765204749e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 119,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9874844027064361,
   "one_minus": 0.012515597293563885,
   "kappa": 4.204881129183899,
   "B": 4.178484978798235,
   "kappa_joint": 5.303666261681908,
   "beta": 3.3106436692331083,
   "mean": 2.5103726142267346,
   "var": 1.5929891282018174,
   "drift": 5.273819372438515,
   "conv": -1.0309531006669204e-12,
   "norm_err": 1.6275869541004795e-13,
   "drift_err": -3.525180147789797e-12,
   "I_tail_rel": 6.855705725987623e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 119,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9716114369846824,
   "one_minus": 0.02838856301531756,
   "kappa": 3.2358400329050236,
   "B": 3.189578923138632,
   "kappa_joint": 3.406755961917891,
   "beta": 1.8679511514292788,
   "mean": 3.2524327314708494,
   "var": 2.915651924608918,
   "drift": 5.446295369740221,
   "conv": -8.892886427247504e-13,
   "norm_err": 2.2137847111025621e-13,
   "drift_err": -4.633626815575553e-12,
   "I_tail_rel": 1.1259091391272333e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 119,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.968554399383325,
   "one_minus": 0.03144560061667501,
   "kappa": 2.724195719206591,
   "B": 2.681021613970674,
   "kappa_joint": 2.852167298465671,
   "beta": 1.296866553297809,
   "mean": 3.916243730854489,
   "var": 4.27375922144563,
   "drift": 5.542495391140922,
   "conv": -7.669420654110581e-13,
   "norm_err": 2.438049762076844e-13,
   "drift_err": -4.942712905631197e-12,
   "I_tail_rel": 3.2116299998419345e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 119,
   "a_q": 0.0,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9708651014513242,
   "one_minus": 0.02913489854867579,
   "kappa": 2.317257724106972,
   "B": 2.283251668126676,
   "kappa_joint": 2.4368260029775217,
   "beta": 0.9283344573803091,
   "mean": 4.723670220312272,
   "var": 6.049209505747594,
   "drift": 5.6156896240980005,
   "conv": -5.776490397124689e-13,
   "norm_err": 2.504663143554353e-13,
   "drift_err": -5.212719145220035e-12,
   "I_tail_rel": 6.841553609538415e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 120,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9278043027427476,
   "one_minus": 0.07219569725725239,
   "kappa": 3.707385716679889,
   "B": 3.571050267506257,
   "kappa_joint": 1838.8492138617553,
   "beta": 2.0872409545234336,
   "mean": 2.5987114082412366,
   "var": 2.927161954501499,
   "drift": 6.109692311958389,
   "conv": -9.460210392830959e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -1.1151080059335072e-11,
   "I_tail_rel": 7.125384279607438e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 120,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9295448800642787,
   "one_minus": 0.07045511993572129,
   "kappa": 3.3720117392115703,
   "B": 3.251054570913448,
   "kappa_joint": 4.181700171964841,
   "beta": 1.744753608674114,
   "mean": 2.8575741264393275,
   "var": 3.472004731990962,
   "drift": 6.057792785474831,
   "conv": -1.6503465261052952e-12,
   "norm_err": 5.278000259067994e-13,
   "drift_err": -9.226397423844901e-12,
   "I_tail_rel": 1.2066065580411369e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 120,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9438509717671048,
   "one_minus": 0.05614902823289525,
   "kappa": 2.663845848050531,
   "B": 2.5879793282367682,
   "kappa_joint": 3.05652797081971,
   "beta": 1.1288354959863538,
   "mean": 3.6858722423342956,
   "var": 5.256059725725812,
   "drift": 5.933226787423596,
   "conv": -5.353495424742505e-13,
   "norm_err": 4.070077608275824e-13,
   "drift_err": -6.652456363553938e-12,
   "I_tail_rel": 6.4156954934417e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 120,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.95599565725115,
   "one_minus": 0.04400434274885001,
   "kappa": 2.2940753291478777,
   "B": 2.2430328508006108,
   "kappa_joint": 2.5623582312134,
   "beta": 0.8580170083603519,
   "mean": 4.397783252418287,
   "var": 6.834070813345793,
   "drift": 5.863748994189754,
   "conv": -3.3739677718358507e-13,
   "norm_err": 4.0745185003743245e-13,
   "drift_err": -7.084111075528199e-12,
   "I_tail_rel": 2.577099115599376e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 120,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9661963338612836,
   "one_minus": 0.03380366613871644,
   "kappa": 1.9987313635196113,
   "B": 1.9646587191706644,
   "kappa_joint": 2.178988977802531,
   "beta": 0.6642504354064336,
   "mean": 5.241806858354611,
   "var": 8.748035654736366,
   "drift": 5.810886492609637,
   "conv": -1.1890488593735427e-13,
   "norm_err": 4.001243780749064e-13,
   "drift_err": -7.386979916645942e-12,
   "I_tail_rel": 1.2701429809952716e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 121,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9338114794827258,
   "one_minus": 0.0661885205172742,
   "kappa": 3.4573244461018233,
   "B": 3.340948193099461,
   "kappa_joint": 1000.9458059797443,
   "beta": 2.145717781342846,
   "mean": 2.312341545658027,
   "var": 2.42434421471756,
   "drift": 5.2019584896151265,
   "conv": -1.379230063491832e-12,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -1.2115641823129408e-11,
   "I_tail_rel": 5.462259177572582e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 121,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9320975798458602,
   "one_minus": 0.06790242015413983,
   "kappa": 3.1981368285235856,
   "B": 3.087647623113579,
   "kappa_joint": 3.4588664744419746,
   "beta": 1.8077160348612376,
   "mean": 2.535273822444424,
   "var": 2.9173937005229584,
   "drift": 5.273819372438515,
   "conv": -2.4937829579130266e-12,
   "norm_err": 6.821210263296962e-13,
   "drift_err": -1.0258460747536446e-11,
   "I_tail_rel": 8.94249069634113e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 121,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9357136957208618,
   "one_minus": 0.06428630427913817,
   "kappa": 2.619293856627221,
   "B": 2.5337030686009463,
   "kappa_joint": 2.7752579809228832,
   "beta": 1.1787188912862905,
   "mean": 3.277333939688539,
   "var": 4.620520982570227,
   "drift": 5.44629536974022,
   "conv": -9.530154443382344e-13,
   "norm_err": 5.659916979539048e-13,
   "drift_err": -8.131273432354647e-12,
   "I_tail_rel": 4.423868550671116e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 121,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9427633638676434,
   "one_minus": 0.05723663613235663,
   "kappa": 2.2941898381270156,
   "B": 2.2275666151629214,
   "kappa_joint": 2.4282515279174754,
   "beta": 0.8952741815391854,
   "mean": 3.941144939072178,
   "var": 6.1908357299124575,
   "drift": 5.54249539114092,
   "conv": -7.619460618002449e-13,
   "norm_err": 5.74207348336131e-13,
   "drift_err": -9.497291841853439e-12,
   "I_tail_rel": 1.717894575068934e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 121,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9511100912497048,
   "one_minus": 0.0488899087502952,
   "kappa": 2.019773482110855,
   "B": 1.9697815294083314,
   "kappa_joint": 2.13213253745762,
   "beta": 0.690928369144234,
   "mean": 4.748571428529961,
   "var": 8.127745038249689,
   "drift": 5.615689624097997,
   "conv": -4.560796185160143e-13,
   "norm_err": 5.644373857194296e-13,
   "drift_err": -9.699796521545068e-12,
   "I_tail_rel": 8.292106596118017e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 122,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9489819828897682,
   "one_minus": 0.051018017110231795,
   "kappa": 3.4988827792424018,
   "B": 3.40846137110471,
   "kappa_joint": 2265.460151966894,
   "beta": 1.9015047444490891,
   "mean": 2.796763356293184,
   "var": 3.2130828649225958,
   "drift": 6.109692311958388,
   "conv": -7.218670106112768e-13,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -9.026557279412373e-12,
   "I_tail_rel": 9.855887968377588e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 122,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9516287804982797,
   "one_minus": 0.0483712195017203,
   "kappa": 3.191302381641145,
   "B": 3.11316214103295,
   "kappa_joint": 4.192503731582445,
   "beta": 1.599886106966135,
   "mean": 3.055626074491276,
   "var": 3.786390018075865,
   "drift": 6.057792785474829,
   "conv": -1.3506973317589654e-12,
   "norm_err": 4.771738559838923e-13,
   "drift_err": -7.44293515708705e-12,
   "I_tail_rel": 1.6596581096631116e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 122,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9615483819218267,
   "one_minus": 0.03845161807817332,
   "kappa": 2.5480822410263286,
   "B": 2.4986130948657825,
   "kappa_joint": 2.9651550762660324,
   "beta": 1.0522212653438303,
   "mean": 3.883924190386244,
   "var": 5.638763426326323,
   "drift": 5.933226787423595,
   "conv": -3.7403413699621524e-13,
   "norm_err": 3.765876499528531e-13,
   "drift_err": -5.782041512247815e-12,
   "I_tail_rel": 8.638647390999386e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 122,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9683813611951699,
   "one_minus": 0.03161863880483007,
   "kappa": 2.2122645103482017,
   "B": 2.1770091944158647,
   "kappa_joint": 2.480403071098837,
   "beta": 0.8082489610771776,
   "mean": 4.595835200470233,
   "var": 7.2548797172284125,
   "drift": 5.863748994189752,
   "conv": -1.596500709410975e-13,
   "norm_err": 3.8413716652030416e-13,
   "drift_err": -6.66400268301004e-12,
   "I_tail_rel": 3.4141537430160306e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 122,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9738979078613847,
   "one_minus": 0.02610209213861525,
   "kappa": 1.9415242503647336,
   "B": 1.91601778435859,
   "kappa_joint": 2.115624507900797,
   "beta": 0.631766625393111,
   "mean": 5.439858806406558,
   "var": 9.19783707946564,
   "drift": 5.810886492609635,
   "conv": 1.6209256159527285e-14,
   "norm_err": 3.892441924335799e-13,
   "drift_err": -6.856737400084967e-12,
   "I_tail_rel": 1.6583894878015094e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 123,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9506271371225591,
   "one_minus": 0.049372862877440915,
   "kappa": 3.2474053834696854,
   "B": 3.1662238079082785,
   "kappa_joint": 1233.162227017521,
   "beta": 1.9271536329592878,
   "mean": 2.4443761776926594,
   "var": 2.699296205890514,
   "drift": 5.201958489615126,
   "conv": -1.13464793116691e-12,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -1.0671463712697005e-11,
   "I_tail_rel": 7.6276414875399085e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 123,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9487924624543681,
   "one_minus": 0.0512075375456319,
   "kappa": 3.016873364684794,
   "B": 2.9386150174154877,
   "kappa_joint": 3.36156541984358,
   "beta": 1.6374201713675594,
   "mean": 2.6673084544790564,
   "var": 3.2208100673597206,
   "drift": 5.273819372438514,
   "conv": -2.1671553440683056e-12,
   "norm_err": 6.490363801958665e-13,
   "drift_err": -9.205081141772098e-12,
   "I_tail_rel": 1.2380811871931376e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 123,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9473178145472914,
   "one_minus": 0.05268218545270864,
   "kappa": 2.504407092623106,
   "B": 2.437545758940574,
   "kappa_joint": 2.6724765737003504,
   "beta": 1.0909487869389254,
   "mean": 3.409368571723171,
   "var": 4.9922557639226,
   "drift": 5.446295369740219,
   "conv": -7.716050021144838e-13,
   "norm_err": 5.31574784190525e-13,
   "drift_err": -7.669420654110581e-12,
   "I_tail_rel": 5.961719250687972e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 123,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9498813251242137,
   "one_minus": 0.05011867487578625,
   "kappa": 2.213484410227467,
   "B": 2.157302974428844,
   "kappa_joint": 2.3476349699231296,
   "beta": 0.8396860610688797,
   "mean": 4.07317957110681,
   "var": 6.600675714546924,
   "drift": 5.542495391140919,
   "conv": -5.885292253537955e-13,
   "norm_err": 5.571099137569036e-13,
   "drift_err": -9.025669100992673e-12,
   "I_tail_rel": 2.2735943665277514e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 123,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9547665749127768,
   "one_minus": 0.04523342508722317,
   "kappa": 1.9635900289528285,
   "B": 1.9186661843393304,
   "kappa_joint": 2.071842555436888,
   "beta": 0.6555347915116551,
   "mean": 4.880606060564594,
   "var": 8.566577543730801,
   "drift": 5.615689624097997,
   "conv": -3.115285807098189e-13,
   "norm_err": 5.488942633746774e-13,
   "drift_err": -9.35873600838022e-12,
   "I_tail_rel": 1.0808844771481626e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 124,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9929895574608205,
   "one_minus": 0.0070104425391794845,
   "kappa": 4.532895677273457,
   "B": 4.516978930009412,
   "kappa_joint": 5.429781072259489,
   "beta": 3.3394641845080093,
   "mean": 2.2763545126577958,
   "var": 1.8295426973888942,
   "drift": 6.109692311958387,
   "conv": -6.31050767196939e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -7.144507208067807e-12,
   "I_tail_rel": 1.5136163257497239e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 124,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9836617304892925,
   "one_minus": 0.016338269510707493,
   "kappa": 4.003085220278085,
   "B": 3.9702488027625056,
   "kappa_joint": 4.526479456538247,
   "beta": 2.602082328341239,
   "mean": 2.535217230855887,
   "var": 2.3280557726766924,
   "drift": 6.05779278547483,
   "conv": -1.0197398481182063e-12,
   "norm_err": 3.5482727867020003e-13,
   "drift_err": -5.9179328104619344e-12,
   "I_tail_rel": 5.226019001910746e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 124,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9718275894470771,
   "one_minus": 0.028172410552922855,
   "kappa": 3.0089625103684137,
   "B": 2.966274845273521,
   "kappa_joint": 3.373743777105473,
   "beta": 1.4829681677351108,
   "mean": 3.363515346750856,
   "var": 4.000913112305858,
   "drift": 5.933226787423597,
   "conv": -7.318590178329032e-13,
   "norm_err": 4.030109579389318e-13,
   "drift_err": -6.988187806200585e-12,
   "I_tail_rel": 2.594707554962335e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 124,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9736934263258504,
   "one_minus": 0.02630657367414957,
   "kappa": 2.5299770957297625,
   "B": 2.4964778000793184,
   "kappa_joint": 2.803177482879835,
   "beta": 1.062869746379732,
   "mean": 4.075426356834845,
   "var": 5.5169027194182725,
   "drift": 5.863748994189754,
   "conv": -5.947464742916964e-13,
   "norm_err": 4.3098857815948577e-13,
   "drift_err": -7.776890242894297e-12,
   "I_tail_rel": 6.81078023396107e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 124,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9778134014239819,
   "one_minus": 0.022186598576018124,
   "kappa": 2.1626090614028293,
   "B": 2.1384840281707342,
   "kappa_joint": 2.355215815615652,
   "beta": 0.7869907534001014,
   "mean": 4.919449962771168,
   "var": 7.383678229387552,
   "drift": 5.810886492609637,
   "conv": -3.218536548388329e-13,
   "norm_err": 4.143352327901084e-13,
   "drift_err": -7.73159314348959e-12,
   "I_tail_rel": 2.9239239249231066e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 125,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9949421890781193,
   "one_minus": 0.005057810921880734,
   "kappa": 4.132509253035884,
   "B": 4.122045279846353,
   "kappa_joint": 4.367475249046329,
   "beta": 3.2663192762925566,
   "mean": 2.0974369486024007,
   "var": 1.5926056363723333,
   "drift": 5.2019584896151265,
   "conv": -8.357758929378178e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -7.421618875014246e-12,
   "I_tail_rel": 1.2140828464851335e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 125,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9890411583638296,
   "one_minus": 0.010958841636170447,
   "kappa": 3.713426244052659,
   "B": 3.693022765367902,
   "kappa_joint": 3.870561020313815,
   "beta": 2.5860607241881026,
   "mean": 2.3203692253887973,
   "var": 2.039325419976067,
   "drift": 5.273819372438514,
   "conv": -1.4525047831170923e-12,
   "norm_err": 4.403144515663371e-13,
   "drift_err": -6.416200903913705e-12,
   "I_tail_rel": 4.048739251795878e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 125,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9721783548652341,
   "one_minus": 0.027821645134765927,
   "kappa": 2.8986771053396287,
   "B": 2.858069688856635,
   "kappa_joint": 3.050997935022223,
   "beta": 1.4998382922354592,
   "mean": 3.062429342632912,
   "var": 3.631255047917664,
   "drift": 5.44629536974022,
   "conv": -1.1410872247097359e-12,
   "norm_err": 5.593303598061539e-13,
   "drift_err": -8.468781231840694e-12,
   "I_tail_rel": 1.8640103773947504e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 125,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9686153316118534,
   "one_minus": 0.031384668388146575,
   "kappa": 2.484089245742948,
   "B": 2.444797338640961,
   "kappa_joint": 2.6262176603367284,
   "beta": 1.0784012624673658,
   "mean": 3.7262403420165513,
   "var": 5.139548314752316,
   "drift": 5.54249539114092,
   "conv": -1.0309531006669204e-12,
   "norm_err": 5.921929613350585e-13,
   "drift_err": -9.735323658333073e-12,
   "I_tail_rel": 4.712738332898986e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 125,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9693663950043097,
   "one_minus": 0.030633604995690344,
   "kappa": 2.1513152546406373,
   "B": 2.1181076888350505,
   "kappa_joint": 2.273637752397699,
   "beta": 0.7989010222805486,
   "mean": 4.533666831474334,
   "var": 7.0292682916682345,
   "drift": 5.615689624097998,
   "conv": -6.636913241209186e-13,
   "norm_err": 5.679900993982301e-13,
   "drift_err": -1.0096812275151024e-11,
   "I_tail_rel": 1.9773473929256222e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 126,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9897670729710145,
   "one_minus": 0.010232927028985483,
   "kappa": 4.318757920203941,
   "B": 4.296604333135473,
   "kappa_joint": 5.786841237517485,
   "beta": 3.0215611282724546,
   "mean": 2.468038082637512,
   "var": 2.0220316758746293,
   "drift": 6.109692311958387,
   "conv": -4.122258090433206e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -5.361933119729656e-12,
   "I_tail_rel": 2.192124322051411e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 126,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9888929493906983,
   "one_minus": 0.011107050609301727,
   "kappa": 3.8162082264857826,
   "B": 3.794955639359399,
   "kappa_joint": 4.5051902859421755,
   "beta": 2.3773821282295406,
   "mean": 2.726900800835604,
   "var": 2.5480938522853815,
   "drift": 6.057792785474829,
   "conv": -7.492895193195181e-13,
   "norm_err": 2.9687363678476686e-13,
   "drift_err": -4.583000645652646e-12,
   "I_tail_rel": 7.55983247421187e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 126,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9834001262776672,
   "one_minus": 0.016599873722332847,
   "kappa": 2.8896509666240147,
   "B": 2.8655666787517164,
   "kappa_joint": 3.2810313770507524,
   "beta": 1.3839808732370802,
   "mean": 3.555198916730572,
   "var": 4.28707282171176,
   "drift": 5.933226787423595,
   "conv": -5.014877402231832e-13,
   "norm_err": 3.665956427312267e-13,
   "drift_err": -5.965894445125741e-12,
   "I_tail_rel": 3.69859292128665e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 126,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9833588737011667,
   "one_minus": 0.016641126298833298,
   "kappa": 2.446893519292125,
   "B": 2.4264485736791803,
   "kappa_joint": 2.7205929728779754,
   "beta": 1.0040765193980268,
   "mean": 4.267109926814562,
   "var": 5.8399423558926,
   "drift": 5.863748994189754,
   "conv": -3.9601655288379334e-13,
   "norm_err": 3.97015753605956e-13,
   "drift_err": -6.827427512234863e-12,
   "I_tail_rel": 9.568677174005659e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 126,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9844793122563325,
   "one_minus": 0.01552068774366755,
   "kappa": 2.1057905128154744,
   "B": 2.089384948972168,
   "kappa_joint": 2.2920193537484725,
   "beta": 0.7512673790038006,
   "mean": 5.111133532750886,
   "var": 7.734778129612145,
   "drift": 5.810886492609636,
   "conv": -1.7619239400801234e-13,
   "norm_err": 3.9612757518625585e-13,
   "drift_err": -7.144507208067807e-12,
   "I_tail_rel": 4.0446212940256964e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 127,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.990161520691309,
   "one_minus": 0.009838479308690973,
   "kappa": 3.9240651304682603,
   "B": 3.904713999598493,
   "kappa_joint": 4.247642714768326,
   "beta": 2.9309713733968135,
   "mean": 2.225225995255544,
   "var": 1.7748240521320344,
   "drift": 5.2019584896151265,
   "conv": -6.27831120425526e-13,
   "norm_err": 0.0,
   "drift_err": -6.219025294740277e-12,
   "I_tail_rel": 1.7701873376257253e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 127,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9917739074861823,
   "one_minus": 0.008226092513817673,
   "kappa": 3.5311422336322913,
   "B": 3.516588490369574,
   "kappa_joint": 3.7111072817642716,
   "beta": 2.3448650280340892,
   "mean": 2.4481582720419417,
   "var": 2.2490929368587285,
   "drift": 5.273819372438514,
   "conv": -1.1743939154484906e-12,
   "norm_err": 4.0589753780295723e-13,
   "drift_err": -5.502265310042276e-12,
   "I_tail_rel": 5.8864658539266775e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 127,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9806716602148291,
   "one_minus": 0.0193283397851709,
   "kappa": 2.7823365354171887,
   "B": 2.755316361598417,
   "kappa_joint": 2.940821588510551,
   "beta": 1.3939325242387752,
   "mean": 3.190218389286056,
   "var": 3.907144194597535,
   "drift": 5.446295369740219,
   "conv": -9.088285679581531e-13,
   "norm_err": 5.153655280309977e-13,
   "drift_err": -7.685407865665184e-12,
   "I_tail_rel": 2.6596830853997284e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 127,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9755123889240699,
   "one_minus": 0.024487611075930116,
   "kappa": 2.403246848999896,
   "B": 2.3736395857246158,
   "kappa_joint": 2.5440688135256546,
   "beta": 1.0165393898070767,
   "mean": 3.854029388669695,
   "var": 5.452317388500607,
   "drift": 5.54249539114092,
   "conv": -8.250067295989538e-13,
   "norm_err": 5.586642259913788e-13,
   "drift_err": -9.2255092454252e-12,
   "I_tail_rel": 6.616048085090753e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 127,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9738080396473566,
   "one_minus": 0.026191960352643373,
   "kappa": 2.09618591413124,
   "B": 2.0685521587928686,
   "kappa_joint": 2.2141591452308393,
   "beta": 0.7619559341892803,
   "mean": 4.6614558781274775,
   "var": 7.3700976291668105,
   "drift": 5.615689624097997,
   "conv": -5.183631301974856e-13,
   "norm_err": 5.706546346573305e-13,
   "drift_err": -9.780620757737779e-12,
   "I_tail_rel": 2.729124107647367e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 128,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.990372388063712,
   "one_minus": 0.009627611936288027,
   "kappa": 5.34402253000878,
   "B": 5.318235224804033,
   "kappa_joint": 5.706319940540384,
   "beta": 4.629304466116466,
   "mean": 2.065840728196643,
   "var": 1.3197862349900316,
   "drift": 6.109692311958389,
   "conv": -3.8458125573015423e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -4.723332835965266e-12,
   "I_tail_rel": 4.1598430229105043e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 128,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9974683093369847,
   "one_minus": 0.0025316906630152847,
   "kappa": 4.536028472960728,
   "B": 4.5302829237017574,
   "kappa_joint": 4.917024863774453,
   "beta": 3.3879441069681695,
   "mean": 2.3247034463947345,
   "var": 1.788043897482086,
   "drift": 6.057792785474831,
   "conv": -1.4445111773397912e-12,
   "norm_err": 3.672617765460018e-13,
   "drift_err": -6.529887741635321e-12,
   "I_tail_rel": 9.697315227899583e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 128,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.976828250497632,
   "one_minus": 0.023171749502368,
   "kappa": 3.2613088962242025,
   "B": 3.2233023196859905,
   "kappa_joint": 3.6061205440812785,
   "beta": 1.751100744390158,
   "mean": 3.153001562289703,
   "var": 3.38828408726987,
   "drift": 5.933226787423597,
   "conv": -1.0212941603526815e-12,
   "norm_err": 4.2787995369053533e-13,
   "drift_err": -7.879030761159811e-12,
   "I_tail_rel": 1.6706269547697278e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 128,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9751494238313383,
   "one_minus": 0.02485057616866171,
   "kappa": 2.6924846447179345,
   "B": 2.658819280640495,
   "kappa_joint": 2.969333265788471,
   "beta": 1.2055973020179511,
   "mean": 3.864912572373693,
   "var": 4.8637708332416665,
   "drift": 5.863748994189755,
   "conv": -8.19455614475828e-13,
   "norm_err": 4.474198789239381e-13,
   "drift_err": -8.347988966761477e-12,
   "I_tail_rel": 4.7574781332755746e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 128,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.978262906991222,
   "one_minus": 0.02173709300877802,
   "kappa": 2.2697914874371885,
   "B": 2.2449866160596526,
   "kappa_joint": 2.47212290859411,
   "beta": 0.8673315014321589,
   "mean": 4.708936178310015,
   "var": 6.699729553249895,
   "drift": 5.810886492609638,
   "conv": -4.936051567483446e-13,
   "norm_err": 4.3653969328261155e-13,
   "drift_err": -8.108180793442443e-12,
   "I_tail_rel": 9.969331459718138e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 129,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9790474415306646,
   "one_minus": 0.020952558469335414,
   "kappa": 4.774662437829191,
   "B": 4.72437694405673,
   "kappa_joint": 5.121928656210649,
   "beta": 4.290641217936007,
   "mean": 1.957094425628298,
   "var": 1.2123965219626323,
   "drift": 5.201958489615127,
   "conv": -4.3154368967179835e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -4.5492498657040414e-12,
   "I_tail_rel": 3.536237428698725e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 129,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9983840558036134,
   "one_minus": 0.001615944196386554,
   "kappa": 4.135561033270254,
   "B": 4.132218264366997,
   "kappa_joint": 4.32380302065324,
   "beta": 3.2377346622079948,
   "mean": 2.180026702414695,
   "var": 1.6288608927706258,
   "drift": 5.273819372438515,
   "conv": -1.908251334725719e-12,
   "norm_err": 4.3809400551708677e-13,
   "drift_err": -6.709299782414746e-12,
   "I_tail_rel": 8.156413286147343e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 129,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9804863531656682,
   "one_minus": 0.019513646834331766,
   "kappa": 3.09992433622005,
   "B": 3.0695299148652406,
   "kappa_joint": 3.2545699752552975,
   "beta": 1.7299858451676344,
   "mean": 2.9220868196588103,
   "var": 3.1481733708708344,
   "drift": 5.446295369740221,
   "conv": -1.4633849687584188e-12,
   "norm_err": 5.644373857194296e-13,
   "drift_err": -8.988365607365267e-12,
   "I_tail_rel": 1.3349249138969651e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 129,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9739761802615877,
   "one_minus": 0.02602381973841228,
   "kappa": 2.6139662546883766,
   "B": 2.579729349287956,
   "kappa_joint": 2.762879270678268,
   "beta": 1.2007233287401489,
   "mean": 3.585897819042449,
   "var": 4.615963776564872,
   "drift": 5.542495391140921,
   "conv": -1.25910393222739e-12,
   "norm_err": 6.004086117172847e-13,
   "drift_err": -1.0303757846941153e-11,
   "I_tail_rel": 3.699798955981119e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 129,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9731470353708441,
   "one_minus": 0.026852964629155873,
   "kappa": 2.23716718192304,
   "B": 2.206925495050527,
   "kappa_joint": 2.3670937232047415,
   "beta": 0.8673057926498783,
   "mean": 4.393324308500232,
   "var": 6.474866963519741,
   "drift": 5.615689624098,
   "conv": -8.285594432777543e-13,
   "norm_err": 5.928590951498336e-13,
   "drift_err": -1.0516920667669183e-11,
   "I_tail_rel": 7.621607289438283e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 130,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9714541233678208,
   "one_minus": 0.028545876632179223,
   "kappa": 5.143443970119218,
   "B": 5.069500394942402,
   "kappa_joint": 5.696471499136645,
   "beta": 4.206404012198676,
   "mean": 2.251555013910929,
   "var": 1.452473964516991,
   "drift": 6.109692311958389,
   "conv": -2.2581936320875684e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -3.2214231282523542e-12,
   "I_tail_rel": 6.222726073047148e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 130,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9938333453186824,
   "one_minus": 0.006166654681317607,
   "kappa": 4.354391815865374,
   "B": 4.34094503806051,
   "kappa_joint": 4.861856114106551,
   "beta": 3.1106715747433946,
   "mean": 2.5104177321090204,
   "var": 1.9474228120577308,
   "drift": 6.057792785474831,
   "conv": -1.0682565942943256e-12,
   "norm_err": 3.090860900556436e-13,
   "drift_err": -4.862776847858186e-12,
   "I_tail_rel": 1.4295177560449028e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 130,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9867782464453971,
   "one_minus": 0.013221753554602866,
   "kappa": 3.1428510345855742,
   "B": 3.1220048987673787,
   "kappa_joint": 3.51785786642917,
   "beta": 1.6427679131678607,
   "mean": 3.338715848003989,
   "var": 3.6117255151290077,
   "drift": 5.933226787423597,
   "conv": -7.531752999057062e-13,
   "norm_err": 3.814726312612038e-13,
   "drift_err": -6.4721561443548126e-12,
   "I_tail_rel": 2.384607837309561e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 130,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9847574929086562,
   "one_minus": 0.015242507091343782,
   "kappa": 2.6106637147583105,
   "B": 2.5906907830211345,
   "kappa_joint": 2.8899535948137207,
   "beta": 1.1446053949241515,
   "mean": 4.050626858087979,
   "var": 5.122943697621068,
   "drift": 5.863748994189755,
   "conv": -6.130651541980114e-13,
   "norm_err": 4.083400284571326e-13,
   "drift_err": -7.2448713694939215e-12,
   "I_tail_rel": 6.621505349373386e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 130,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9853776918513789,
   "one_minus": 0.014622308148621088,
   "kappa": 2.2147462597645555,
   "B": 2.1984942794763027,
   "kappa_joint": 2.411055167651483,
   "beta": 0.831779643783643,
   "mean": 4.894650464024302,
   "var": 6.986088847013342,
   "drift": 5.810886492609638,
   "conv": -3.3728575488112256e-13,
   "norm_err": 4.04121180963557e-13,
   "drift_err": -7.440270621827949e-12,
   "I_tail_rel": 1.353885222398004e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 131,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9597103362422613,
   "one_minus": 0.04028966375773868,
   "kappa": 4.594978223097661,
   "B": 4.501461536663373,
   "kappa_joint": 4.785725732685554,
   "beta": 3.895293668050581,
   "mean": 2.0809039494378223,
   "var": 1.3354470632809754,
   "drift": 5.201958489615127,
   "conv": -2.823297151621773e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -3.610445276081009e-12,
   "I_tail_rel": 5.2646431981115454e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 131,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9928174801929911,
   "one_minus": 0.0071825198070089025,
   "kappa": 3.9687256671129427,
   "B": 3.9544472568116595,
   "kappa_joint": 4.122135523946778,
   "beta": 2.965147647761532,
   "mean": 2.303836226224219,
   "var": 1.7786026191376543,
   "drift": 5.273819372438515,
   "conv": -1.5438761380437427e-12,
   "norm_err": 3.9901415505028126e-13,
   "drift_err": -5.516476164757478e-12,
   "I_tail_rel": 1.1883515630504385e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 131,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9880264435176848,
   "one_minus": 0.01197355648231524,
   "kappa": 2.988267684057225,
   "B": 2.9703237130653926,
   "kappa_joint": 3.14576782876735,
   "beta": 1.6199677691772734,
   "mean": 3.0458963434683337,
   "var": 3.3619776105213557,
   "drift": 5.446295369740221,
   "conv": -1.1930456622621932e-12,
   "norm_err": 5.278000259067994e-13,
   "drift_err": -8.08952904662874e-12,
   "I_tail_rel": 1.8684149127777013e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 131,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9814849831297371,
   "one_minus": 0.018515016870262913,
   "kappa": 2.5362951838264784,
   "B": 2.512705709743743,
   "kappa_joint": 2.6833468623173564,
   "beta": 1.139142126102722,
   "mean": 3.709707342851973,
   "var": 4.865499452735653,
   "drift": 5.542495391140922,
   "conv": -1.0482725798510728e-12,
   "norm_err": 5.822009541134321e-13,
   "drift_err": -9.376499576774222e-12,
   "I_tail_rel": 5.0325140541551124e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 131,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.978577337591263,
   "one_minus": 0.021422662408737025,
   "kappa": 2.184753878130355,
   "B": 2.161225563764502,
   "kappa_joint": 2.310367179488359,
   "beta": 0.8317582078299847,
   "mean": 4.517133832309755,
   "var": 6.751589069074594,
   "drift": 5.615689624097999,
   "conv": -6.538103392017547e-13,
   "norm_err": 5.659916979539048e-13,
   "drift_err": -9.971579117973306e-12,
   "I_tail_rel": 1.0093334155321592e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 132,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9218691409924576,
   "one_minus": 0.07813085900754235,
   "kappa": 6.506195871661065,
   "B": 6.24685999314228,
   "kappa_joint": 7.273230194111425,
   "beta": 6.387107203016109,
   "mean": 1.8528093676614195,
   "var": 0.9565664263585991,
   "drift": 6.109692311958387,
   "conv": -5.502265310042276e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -5.786482404346316e-12,
   "I_tail_rel": 8.277416974037727e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 132,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9989097027479584,
   "one_minus": 0.0010902972520415721,
   "kappa": 5.133194171294218,
   "B": 5.130395054369187,
   "kappa_joint": 5.482783693130432,
   "beta": 4.344974208594145,
   "mean": 2.111672085859511,
   "var": 1.3942068455763934,
   "drift": 6.057792785474829,
   "conv": -2.2863932969130474e-12,
   "norm_err": 4.176659018639839e-13,
   "drift_err": -7.923439682144817e-12,
   "I_tail_rel": 1.505774809901078e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 132,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9712395558863366,
   "one_minus": 0.028760444113663408,
   "kappa": 3.5226123701954917,
   "B": 3.471586866524757,
   "kappa_joint": 3.845126114286141,
   "beta": 2.0312581675409924,
   "mean": 2.939970201754479,
   "var": 2.920961442634475,
   "drift": 5.933226787423597,
   "conv": -1.4418466420806908e-12,
   "norm_err": 4.738431869100168e-13,
   "drift_err": -9.00701735417897e-12,
   "I_tail_rel": 4.722027663425669e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 132,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9684630480953584,
   "one_minus": 0.031536951904641564,
   "kappa": 2.8550701411835497,
   "B": 2.8096893772765568,
   "kappa_joint": 3.1342018311782107,
   "beta": 1.3462981455384684,
   "mean": 3.651881211838469,
   "var": 4.3554609457212585,
   "drift": 5.863748994189754,
   "conv": -1.1656231535539519e-12,
   "norm_err": 4.898303984646191e-13,
   "drift_err": -9.342748796825617e-12,
   "I_tail_rel": 1.6524842389622232e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 132,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9731603362083039,
   "one_minus": 0.02683966379169611,
   "kappa": 2.3732941893021304,
   "B": 2.3412283578036854,
   "kappa_joint": 2.586079311329648,
   "beta": 0.9432898457671466,
   "mean": 4.495904817774792,
   "var": 6.160234331669113,
   "drift": 5.810886492609638,
   "conv": -7.028821968901866e-13,
   "norm_err": 4.725109192804666e-13,
   "drift_err": -8.888889624358853e-12,
   "I_tail_rel": 4.030001326531857e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 133,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9193061197052597,
   "one_minus": 0.08069388029474034,
   "kappa": 5.568030020161644,
   "B": 5.338652386055941,
   "kappa_joint": 7.055524654130821,
   "beta": 5.478938241440964,
   "mean": 1.8150735186048157,
   "var": 0.9494464548384847,
   "drift": 5.201958489615126,
   "conv": -5.626610288800293e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -5.267786207241443e-12,
   "I_tail_rel": 8.197348162367205e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 133,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9976940274712931,
   "one_minus": 0.002305972528706901,
   "kappa": 4.569179126522064,
   "B": 4.563907885161481,
   "kappa_joint": 4.944955982895488,
   "beta": 3.9495579414598136,
   "mean": 2.038005795391213,
   "var": 1.3352935823722172,
   "drift": 5.273819372438514,
   "conv": -2.720157432634096e-12,
   "norm_err": 4.716227408607665e-13,
   "drift_err": -7.58415552581937e-12,
   "I_tail_rel": 1.5794494889935181e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 133,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9788403204272118,
   "one_minus": 0.021159679572788193,
   "kappa": 3.300922780730877,
   "B": 3.2658128246836475,
   "kappa_joint": 3.4636315948430867,
   "beta": 1.9583097650425294,
   "mean": 2.7800659126353278,
   "var": 2.7811204677427224,
   "drift": 5.44629536974022,
   "conv": -1.8504087151427484e-12,
   "norm_err": 5.988542994828094e-13,
   "drift_err": -9.750422691467975e-12,
   "I_tail_rel": 4.487542526317439e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 133,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9714154078255967,
   "one_minus": 0.028584592174403345,
   "kappa": 2.7413779940253304,
   "B": 2.7019133431223517,
   "kappa_joint": 2.8978910942815324,
   "beta": 1.3171568397533355,
   "mean": 3.443876912018966,
   "var": 4.207923630551747,
   "drift": 5.542495391140921,
   "conv": -1.5447643164634428e-12,
   "norm_err": 6.177280909014371e-13,
   "drift_err": -1.0929035454410041e-11,
   "I_tail_rel": 1.4995244844508464e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 133,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9713125938994923,
   "one_minus": 0.028687406100507684,
   "kappa": 2.3193263885792903,
   "B": 2.2858165834709103,
   "kappa_joint": 2.4574365372165117,
   "beta": 0.9304213378975457,
   "mean": 4.251303401476749,
   "var": 6.035641483446263,
   "drift": 5.615689624097999,
   "conv": -1.0127454430630678e-12,
   "norm_err": 6.117328865684613e-13,
   "drift_err": -1.1028511437416455e-11,
   "I_tail_rel": 3.539383274298798e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 134,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8835167827151668,
   "one_minus": 0.11648321728483324,
   "kappa": 6.402406352368691,
   "B": 6.017978565153075,
   "kappa_joint": 7.006860264414633,
   "beta": 5.927641550746643,
   "mean": 2.0302392437214327,
   "var": 1.0307121744210077,
   "drift": 6.109692311958387,
   "conv": -3.3006930522105904e-13,
   "norm_err": 6.661338147750939e-16,
   "drift_err": -3.724132113802625e-12,
   "I_tail_rel": 1.0733962046958354e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 134,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9911629892736114,
   "one_minus": 0.00883701072638865,
   "kappa": 4.978378641489582,
   "B": 4.9563328359279035,
   "kappa_joint": 5.385395109732299,
   "beta": 4.0551461646887015,
   "mean": 2.2891019619195236,
   "var": 1.4938531287046377,
   "drift": 6.057792785474828,
   "conv": -1.7474910407599964e-12,
   "norm_err": 3.3706371027619753e-13,
   "drift_err": -5.638156608256395e-12,
   "I_tail_rel": 2.0560098934120253e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 134,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9826103448624952,
   "one_minus": 0.01738965513750479,
   "kappa": 3.4095508785609714,
   "B": 3.379775407588547,
   "kappa_joint": 3.7677482668358815,
   "beta": 1.9252393705821123,
   "mean": 3.117400077814492,
   "var": 3.0818125154118547,
   "drift": 5.933226787423595,
   "conv": -1.1021183965453929e-12,
   "norm_err": 4.0811798385220754e-13,
   "drift_err": -7.127631818093505e-12,
   "I_tail_rel": 6.373159102716547e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 134,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9797708274627368,
   "one_minus": 0.020229172537263196,
   "kappa": 2.7770645090506862,
   "B": 2.7488321416683656,
   "kappa_joint": 3.0626940076624454,
   "beta": 1.2886087297659277,
   "mean": 3.8293110878984824,
   "var": 4.550449534246821,
   "drift": 5.863748994189754,
   "conv": -8.871792189779626e-13,
   "norm_err": 4.3298697960381105e-13,
   "drift_err": -7.927880574243318e-12,
   "I_tail_rel": 2.189237559342796e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 134,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9816860392326164,
   "one_minus": 0.018313960767383564,
   "kappa": 2.321694229508165,
   "B": 2.300336281973524,
   "kappa_joint": 2.5296662891779285,
   "beta": 0.9106264623984026,
   "mean": 4.673334693834806,
   "var": 6.381196607558447,
   "drift": 5.810886492609637,
   "conv": -5.325739849126876e-13,
   "norm_err": 4.2432724001173483e-13,
   "drift_err": -7.8026474170656e-12,
   "I_tail_rel": 5.234450806403887e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 135,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8781422792123156,
   "one_minus": 0.12185772078768442,
   "kappa": 5.510540362887729,
   "B": 5.163885826420884,
   "kappa_joint": 6.476260256284539,
   "beta": 5.126091813601418,
   "mean": 1.933360102644824,
   "var": 1.014800100890196,
   "drift": 5.2019584896151265,
   "conv": -3.8846703631634227e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -4.091837979558477e-12,
   "I_tail_rel": 1.0376447983580486e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 135,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.987081505069863,
   "one_minus": 0.01291849493013697,
   "kappa": 4.444945918393635,
   "B": 4.416141583174075,
   "kappa_joint": 4.711575003168422,
   "beta": 3.6979473708485626,
   "mean": 2.1562923794312217,
   "var": 1.4261477634897597,
   "drift": 5.273819372438514,
   "conv": -2.2996049509060867e-12,
   "norm_err": 4.2321701698710967e-13,
   "drift_err": -6.2518878962691815e-12,
   "I_tail_rel": 2.0495841947127207e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 135,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9873362179903177,
   "one_minus": 0.012663782009682323,
   "kappa": 3.200363735862816,
   "B": 3.1800348161981593,
   "kappa_joint": 3.3637037072516263,
   "beta": 1.8567890181679256,
   "mean": 2.8983524966753365,
   "var": 2.933179438509402,
   "drift": 5.44629536974022,
   "conv": -1.538547067525542e-12,
   "norm_err": 5.46229728115577e-13,
   "drift_err": -8.542500040675804e-12,
   "I_tail_rel": 5.78243779535556e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 135,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9805071255570494,
   "one_minus": 0.01949287444295056,
   "kappa": 2.6702012895396994,
   "B": 2.6440482636730964,
   "kappa_joint": 2.8251233797688737,
   "beta": 1.2613436236333293,
   "mean": 3.5621634960589748,
   "var": 4.39412011706662,
   "drift": 5.54249539114092,
   "conv": -1.3061773884714967e-12,
   "norm_err": 5.904166044956582e-13,
   "drift_err": -9.908518450174597e-12,
   "I_tail_rel": 1.8996979721424287e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 135,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.97821878778246,
   "one_minus": 0.021781212217540036,
   "kappa": 2.2715438883003554,
   "B": 2.2466692026412987,
   "kappa_joint": 2.4056974436851624,
   "beta": 0.8988250498099116,
   "mean": 4.3695899855167575,
   "var": 6.247811657324899,
   "drift": 5.615689624097999,
   "conv": -8.424372310855688e-13,
   "norm_err": 5.739853037312059e-13,
   "drift_err": -1.0085265955694922e-11,
   "I_tail_rel": 4.402518952498986e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 136,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8939091041939862,
   "one_minus": 0.10609089580601383,
   "kappa": 7.085195567338817,
   "B": 6.698823303999759,
   "kappa_joint": 9.097592730438768,
   "beta": 7.344761629055973,
   "mean": 1.7496935420494573,
   "var": 0.831843512495813,
   "drift": 6.10969231195839,
   "conv": -6.746825320647076e-13,
   "norm_err": 0.0,
   "drift_err": -6.59561294469313e-12,
   "I_tail_rel": 1.0094632912670078e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 136,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9981789141306984,
   "one_minus": 0.0018210858693016307,
   "kappa": 5.413105722029924,
   "B": 5.4081746108429725,
   "kappa_joint": 5.816314240559929,
   "beta": 4.82821939560185,
   "mean": 2.0085562602475484,
   "var": 1.2546639431905335,
   "drift": 6.057792785474831,
   "conv": -2.887468042445107e-12,
   "norm_err": 4.645173135031655e-13,
   "drift_err": -9.130474154517287e-12,
   "I_tail_rel": 9.902108070020192e-47,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 136,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9639489062321501,
   "one_minus": 0.03605109376784987,
   "kappa": 3.6469151002122264,
   "B": 3.5805740560186354,
   "kappa_joint": 3.957712799594451,
   "beta": 2.1607990103814707,
   "mean": 2.836854376142516,
   "var": 2.7458485305285922,
   "drift": 5.933226787423598,
   "conv": -1.6036061367685761e-12,
   "norm_err": 5.093703236980218e-13,
   "drift_err": -9.616307750093256e-12,
   "I_tail_rel": 3.359026699234546e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 136,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9618653503252371,
   "one_minus": 0.03813464967476288,
   "kappa": 2.93119709930703,
   "B": 2.8747637662428756,
   "kappa_joint": 3.2100478409743514,
   "beta": 1.409382754939166,
   "mean": 3.5487653862265063,
   "var": 4.1605085443541245,
   "drift": 5.863748994189756,
   "conv": -1.2874146193553315e-12,
   "norm_err": 5.102585021177219e-13,
   "drift_err": -9.949374657480803e-12,
   "I_tail_rel": 1.2200515412719385e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 136,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9685213176926624,
   "one_minus": 0.031478682307337635,
   "kappa": 2.4205970187047483,
   "B": 2.382193779020692,
   "kappa_joint": 2.6382489567781318,
   "beta": 0.976588891905259,
   "mean": 4.39278899216283,
   "var": 5.950186962779181,
   "drift": 5.810886492609639,
   "conv": -8.271161533457416e-13,
   "norm_err": 4.929390229335695e-13,
   "drift_err": -9.584333326984051e-12,
   "I_tail_rel": 3.069343103504638e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 137,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9139330343681077,
   "one_minus": 0.08606696563189231,
   "kappa": 5.855789305293636,
   "B": 5.598125493156947,
   "kappa_joint": 9.24587082218752,
   "beta": 6.024463497680152,
   "mean": 1.7463296348635073,
   "var": 0.863472488731694,
   "drift": 5.201958489615127,
   "conv": -6.875611191503594e-13,
   "norm_err": 0.0,
   "drift_err": -5.930367308337736e-12,
   "I_tail_rel": 7.95873627908694e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 137,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9981927448398266,
   "one_minus": 0.0018072551601734377,
   "kappa": 4.750863636068605,
   "B": 4.746568683261369,
   "kappa_joint": 5.2926651458054135,
   "beta": 4.272029941461602,
   "mean": 1.9692619116499048,
   "var": 1.2344996277423488,
   "drift": 5.273819372438515,
   "conv": -3.1755709173353353e-12,
   "norm_err": 5.078160114635466e-13,
   "drift_err": -8.450129485026991e-12,
   "I_tail_rel": 1.1460388201752208e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 137,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9744093121916356,
   "one_minus": 0.025590687808364376,
   "kappa": 3.3926388504829665,
   "B": 3.3489475353982314,
   "kappa_joint": 3.562063338537073,
   "beta": 2.0592804527575312,
   "mean": 2.711322028894019,
   "var": 2.644756503392834,
   "drift": 5.446295369740221,
   "conv": -2.0088375407567582e-12,
   "norm_err": 6.02629057766535e-13,
   "drift_err": -1.0452083643031074e-11,
   "I_tail_rel": 3.441955702164362e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 137,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9672891098854949,
   "one_minus": 0.03271089011450512,
   "kappa": 2.799674034129587,
   "B": 2.75350340950491,
   "kappa_joint": 2.959837424010423,
   "beta": 1.3679363700101252,
   "mean": 3.3751330282776584,
   "var": 4.051720176940611,
   "drift": 5.542495391140922,
   "conv": -1.7067458557562531e-12,
   "norm_err": 6.330491686412643e-13,
   "drift_err": -1.1390000054234406e-11,
   "I_tail_rel": 1.183627764786246e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 137,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9684245616250183,
   "one_minus": 0.03157543837498167,
   "kappa": 2.3564624000396854,
   "B": 2.318960826763861,
   "kappa_joint": 2.49852937627436,
   "beta": 0.9575990975336505,
   "mean": 4.182559517735441,
   "var": 5.864343062312319,
   "drift": 5.6156896240980005,
   "conv": -1.1184386750073827e-12,
   "norm_err": 6.188383139260623e-13,
   "drift_err": -1.1375789199519204e-11,
   "I_tail_rel": 2.8626504800253865e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 138,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8367607443726797,
   "one_minus": 0.16323925562732033,
   "kappa": 7.1247223188509645,
   "B": 6.517313188907184,
   "kappa_joint": 8.621491583435338,
   "beta": 6.9521293435951375,
   "mean": 1.9220012343571489,
   "var": 0.8788231648174283,
   "drift": 6.109692311958389,
   "conv": -4.255484853388225e-13,
   "norm_err": 0.0,
   "drift_err": -4.267697306659102e-12,
   "I_tail_rel": 1.5908038923351814e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 138,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9913797204957163,
   "one_minus": 0.008620279504283679,
   "kappa": 5.282698663463102,
   "B": 5.259880212162527,
   "kappa_joint": 5.6989608659957245,
   "beta": 4.567066062846574,
   "mean": 2.180863952555241,
   "var": 1.3264079612851303,
   "drift": 6.057792785474831,
   "conv": -2.1536106231678787e-12,
   "norm_err": 3.490541189421492e-13,
   "drift_err": -6.0964566728216596e-12,
   "I_tail_rel": 1.2990239858176866e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 138,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9772523895725773,
   "one_minus": 0.022747610427422682,
   "kappa": 3.5384686363938007,
   "B": 3.497991268341539,
   "kappa_joint": 3.8880419364118586,
   "beta": 2.062274602300665,
   "mean": 3.009162068450209,
   "var": 2.877030430770235,
   "drift": 5.933226787423597,
   "conv": -1.2942980021080075e-12,
   "norm_err": 4.2787995369053533e-13,
   "drift_err": -7.702283255639486e-12,
   "I_tail_rel": 4.407073531120124e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 138,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9745918867073975,
   "one_minus": 0.025408113292602508,
   "kappa": 2.8561356492611707,
   "B": 2.8196176845797396,
   "kappa_joint": 3.144437519621411,
   "beta": 1.355829503458029,
   "mean": 3.7210730785341983,
   "var": 4.324842451970786,
   "drift": 5.863748994189756,
   "conv": -1.0088596624768797e-12,
   "norm_err": 4.4164671919588727e-13,
   "drift_err": -8.236078485879261e-12,
   "I_tail_rel": 1.5764590863909504e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 138,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.977997865970291,
   "one_minus": 0.022002134029708964,
   "kappa": 2.371364320280127,
   "B": 2.345131686450193,
   "kappa_joint": 2.585275760644222,
   "beta": 0.9464377997724173,
   "mean": 4.565096684470522,
   "var": 6.139744729137973,
   "drift": 5.810886492609639,
   "conv": -6.362688154126772e-13,
   "norm_err": 4.383160501220118e-13,
   "drift_err": -8.260059303211165e-12,
   "I_tail_rel": 3.897453545323725e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 139,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8594324328458579,
   "one_minus": 0.1405675671541421,
   "kappa": 5.9077014707680195,
   "B": 5.476768838369316,
   "kappa_joint": 8.368929840342576,
   "beta": 5.7660969361469085,
   "mean": 1.8612014297353023,
   "var": 0.9021628576871001,
   "drift": 5.201958489615127,
   "conv": -4.736211423050918e-13,
   "norm_err": 0.0,
   "drift_err": -4.366285111245816e-12,
   "I_tail_rel": 1.1158838865069145e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 139,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9881856637705262,
   "one_minus": 0.01181433622947381,
   "kappa": 4.656678612037109,
   "B": 4.629089098558512,
   "kappa_joint": 5.052293172883014,
   "beta": 4.063177816513868,
   "mean": 2.0841337065216994,
   "var": 1.2979543624707413,
   "drift": 5.273819372438515,
   "conv": -2.6519897389221114e-12,
   "norm_err": 4.292122213200855e-13,
   "drift_err": -6.544986774770223e-12,
   "I_tail_rel": 1.4153555870307542e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 139,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9843073390795956,
   "one_minus": 0.015692660920404444,
   "kappa": 3.299744504449061,
   "B": 3.273751239521339,
   "kappa_joint": 3.469414730647175,
   "beta": 1.9678417071931062,
   "mean": 2.8261938237658137,
   "var": 2.767649120268275,
   "drift": 5.446295369740221,
   "conv": -1.7132961716015416e-12,
   "norm_err": 5.564437799421285e-13,
   "drift_err": -8.757439218243235e-12,
   "I_tail_rel": 4.28167149831482e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 139,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9775144339608429,
   "one_minus": 0.02248556603915708,
   "kappa": 2.7328640208328765,
   "B": 2.7019643368374933,
   "kappa_joint": 2.892125686125554,
   "beta": 1.317206558116568,
   "mean": 3.490004823149453,
   "var": 4.207764801191061,
   "drift": 5.542495391140922,
   "conv": -1.4193091146808001e-12,
   "norm_err": 5.879741138414829e-13,
   "drift_err": -1.0061285138363019e-11,
   "I_tail_rel": 1.4544221146159172e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 139,
   "a_q": 0.3,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9761821022447312,
   "one_minus": 0.02381789775526877,
   "kappa": 2.311625927188339,
   "B": 2.283930989582992,
   "kappa_joint": 2.450096672774018,
   "beta": 0.9288869425392077,
   "mean": 4.297431312607236,
   "var": 6.045611545304897,
   "drift": 5.6156896240980005,
   "conv": -9.28368493191556e-13,
   "norm_err": 5.937472735695337e-13,
   "drift_err": -1.049560438559638e-11,
   "I_tail_rel": 3.4654113177459767e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 140,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9061142738871857,
   "one_minus": 0.09388572611281432,
   "kappa": 3.8763213482782253,
   "B": 3.68987164316446,
   "kappa_joint": 1423.1593139682366,
   "beta": 2.2284514584114987,
   "mean": 2.7376751698465074,
   "var": 2.741676193527475,
   "drift": 6.109692311958388,
   "conv": -8.454348332520567e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -8.72457661671433e-12,
   "I_tail_rel": 6.517848927576461e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 140,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9076243242592764,
   "one_minus": 0.09237567574072358,
   "kappa": 3.5235606828300594,
   "B": 3.3568722855523534,
   "kappa_joint": 4.104412221097729,
   "beta": 1.8601810825436167,
   "mean": 2.9965378880445983,
   "var": 3.256560795248701,
   "drift": 6.05779278547483,
   "conv": -1.3246070906802743e-12,
   "norm_err": 3.228528555609955e-13,
   "drift_err": -6.965983345708082e-12,
   "I_tail_rel": 1.1050459228816813e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 140,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.926254841081827,
   "one_minus": 0.07374515891817301,
   "kappa": 2.7656918439950835,
   "B": 2.6617608582757564,
   "kappa_joint": 3.1062746383642605,
   "beta": 1.1941176564608313,
   "mean": 3.8248360039395672,
   "var": 4.9687120488685395,
   "drift": 5.933226787423596,
   "conv": -5.169198402654729e-13,
   "norm_err": 2.2537527399890678e-13,
   "drift_err": -4.357403327048814e-12,
   "I_tail_rel": 5.9518824296508015e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 140,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9435634840578963,
   "one_minus": 0.05643651594210375,
   "kappa": 2.3665307255427717,
   "B": 2.29878158851991,
   "kappa_joint": 2.621680684903833,
   "beta": 0.9011976462420717,
   "mean": 4.5367470140235575,
   "var": 6.506618185967483,
   "drift": 5.863748994189754,
   "conv": -3.865796571744795e-13,
   "norm_err": 2.220446049250313e-13,
   "drift_err": -4.4995118742008344e-12,
   "I_tail_rel": 2.4217102275985557e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 140,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9586957876696236,
   "one_minus": 0.0413042123303764,
   "kappa": 2.048892707263272,
   "B": 2.0061325579128377,
   "kappa_joint": 2.2298725664331,
   "beta": 0.6925910263496635,
   "mean": 5.380770619959881,
   "var": 8.390068989539486,
   "drift": 5.810886492609637,
   "conv": -2.5202062658991053e-13,
   "norm_err": 2.278177646530821e-13,
   "drift_err": -4.583000645652646e-12,
   "I_tail_rel": 1.2087125573348728e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 141,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9248393643591662,
   "one_minus": 0.07516063564083375,
   "kappa": 3.605323966011139,
   "B": 3.467188462193723,
   "kappa_joint": 774.6747335243583,
   "beta": 2.3109365167692237,
   "mean": 2.520787188065934,
   "var": 2.2510174779217476,
   "drift": 5.2019584896151265,
   "conv": -1.0614842338441122e-12,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -8.184564137536654e-12,
   "I_tail_rel": 5.023009343946454e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 141,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9235230780639049,
   "one_minus": 0.07647692193609512,
   "kappa": 3.3311006046595644,
   "B": 3.201191282657464,
   "kappa_joint": 3.5258214127744143,
   "beta": 1.9431127432458566,
   "mean": 2.743719464852331,
   "var": 2.7141087879589048,
   "drift": 5.273819372438514,
   "conv": -1.8379742172669467e-12,
   "norm_err": 3.7125857943465235e-13,
   "drift_err": -6.7341687781663495e-12,
   "I_tail_rel": 8.242843979124398e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 141,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9299744397227326,
   "one_minus": 0.07002556027726736,
   "kappa": 2.709281842132591,
   "B": 2.6127008851660523,
   "kappa_joint": 2.8467041836753046,
   "beta": 1.2533668212844415,
   "mean": 3.4857795820964457,
   "var": 4.345332329891177,
   "drift": 5.44629536974022,
   "conv": -7.690514891578459e-13,
   "norm_err": 2.744471316873387e-13,
   "drift_err": -4.785505325344275e-12,
   "I_tail_rel": 4.1348740950339514e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 141,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9398338392898729,
   "one_minus": 0.06016616071012715,
   "kappa": 2.358608337626628,
   "B": 2.286553505899338,
   "kappa_joint": 2.4867668137011067,
   "beta": 0.9433164245291876,
   "mean": 4.149590581480085,
   "var": 5.875542126712357,
   "drift": 5.54249539114092,
   "conv": -6.27387031215676e-13,
   "norm_err": 2.922107000813412e-13,
   "drift_err": -5.413447468072263e-12,
   "I_tail_rel": 1.6253374900577028e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 141,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9506053883227868,
   "one_minus": 0.04939461167721315,
   "kappa": 2.0647101576846407,
   "B": 2.0130716382871423,
   "kappa_joint": 2.176939479261989,
   "beta": 0.7216313030346637,
   "mean": 4.957017070937868,
   "var": 7.781937397231015,
   "drift": 5.615689624097997,
   "conv": -4.57522908448027e-13,
   "norm_err": 2.986499936241671e-13,
   "drift_err": -5.679012815562601e-12,
   "I_tail_rel": 7.935092974612821e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 142,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9345896333912503,
   "one_minus": 0.06541036660874966,
   "kappa": 3.6655914186222,
   "B": 3.543680304908205,
   "kappa_joint": 1753.3296961699482,
   "beta": 2.0553686605159176,
   "mean": 2.9357271178984554,
   "var": 2.97255301655947,
   "drift": 6.109692311958387,
   "conv": -6.856737400084967e-13,
   "norm_err": -7.771561172376096e-16,
   "drift_err": -6.3851146592242e-12,
   "I_tail_rel": 8.979795235588391e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 142,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9357651322428869,
   "one_minus": 0.06423486775711307,
   "kappa": 3.3397395833494765,
   "B": 3.2306955491631086,
   "kappa_joint": 4.1156095665872705,
   "beta": 1.7229697516905416,
   "mean": 3.1945898360965472,
   "var": 3.515901993944496,
   "drift": 6.057792785474828,
   "conv": -1.1217693440812582e-12,
   "norm_err": 2.688960165642129e-13,
   "drift_err": -5.323741447682551e-12,
   "I_tail_rel": 1.5154071678444633e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 142,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9482140924319046,
   "one_minus": 0.051785907568095424,
   "kappa": 2.6475765110319474,
   "B": 2.5781116549459626,
   "kappa_joint": 3.0262034331994774,
   "beta": 1.120243662260955,
   "mean": 4.022887951991515,
   "var": 5.2963716620799595,
   "drift": 5.933226787423595,
   "conv": -4.242162177092723e-13,
   "norm_err": 1.9539925233402755e-13,
   "drift_err": -3.5162983635927958e-12,
   "I_tail_rel": 8.001577034077776e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 142,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9594016964796033,
   "one_minus": 0.04059830352039673,
   "kappa": 2.2836074591530044,
   "B": 2.236771878286101,
   "kappa_joint": 2.544397844653555,
   "beta": 0.8532337316022619,
   "mean": 4.734798962075505,
   "var": 6.872383002460996,
   "drift": 5.863748994189752,
   "conv": -3.0453417565468044e-13,
   "norm_err": 2.0161650127192843e-13,
   "drift_err": -3.891109656706249e-12,
   "I_tail_rel": 3.2041605779880836e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 142,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9689309089783756,
   "one_minus": 0.031069091021624362,
   "kappa": 1.9917251029747625,
   "B": 1.9605404276439544,
   "kappa_joint": 2.1683145856588557,
   "beta": 0.6614685682322025,
   "mean": 5.578822568011828,
   "var": 8.784826326879642,
   "drift": 5.810886492609635,
   "conv": -1.7696955012524995e-13,
   "norm_err": 2.091660178393795e-13,
   "drift_err": -4.105160655853979e-12,
   "I_tail_rel": 1.5758445747193257e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 143,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9423753948486997,
   "one_minus": 0.0576246051513003,
   "kappa": 3.4089850597493276,
   "B": 3.3093070692212496,
   "kappa_joint": 954.3949175085943,
   "beta": 2.1052673334976957,
   "mean": 2.6528218201005656,
   "var": 2.4709253817056007,
   "drift": 5.201958489615126,
   "conv": -9.18043419062542e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.640910044097836e-12,
   "I_tail_rel": 6.921705050656495e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 143,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.940694461789392,
   "one_minus": 0.05930553821060802,
   "kappa": 3.1591712308739863,
   "B": 3.0640613692740617,
   "kappa_joint": 3.4019826779027342,
   "beta": 1.780203570062087,
   "mean": 2.8757540968869626,
   "var": 2.962481067406568,
   "drift": 5.273819372438514,
   "conv": -1.6477930131486573e-12,
   "norm_err": 3.3240077357277187e-13,
   "drift_err": -5.767830657532613e-12,
   "I_tail_rel": 1.1290598250730034e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 143,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9431233447106155,
   "one_minus": 0.05687665528938446,
   "kappa": 2.5973455768604707,
   "B": 2.5224001513679633,
   "kappa_joint": 2.743607580858823,
   "beta": 1.1682257556157127,
   "mean": 3.617814214131077,
   "var": 4.662023023854454,
   "drift": 5.446295369740219,
   "conv": -6.861178292183467e-13,
   "norm_err": 2.6401103525586223e-13,
   "drift_err": -4.377831430701917e-12,
   "I_tail_rel": 5.542706698415235e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 143,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9489993729390906,
   "one_minus": 0.051000627060909354,
   "kappa": 2.279379158842356,
   "B": 2.220493651193004,
   "kappa_joint": 2.4073980913032487,
   "beta": 0.8895978628813037,
   "mean": 4.281625213514717,
   "var": 6.230338023957728,
   "drift": 5.542495391140919,
   "conv": -5.664357871637549e-13,
   "norm_err": 2.822186928597148e-13,
   "drift_err": -5.170086581074429e-12,
   "I_tail_rel": 2.1440394571555125e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 143,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9561368799000003,
   "one_minus": 0.04386312009999971,
   "kappa": 2.0097667871314813,
   "B": 1.9651952236661563,
   "kappa_joint": 2.118648917187995,
   "beta": 0.6877146932315719,
   "mean": 5.0890517029725,
   "var": 8.165725815323018,
   "drift": 5.615689624097996,
   "conv": -3.8702374638432957e-13,
   "norm_err": 2.886579864025407e-13,
   "drift_err": -5.380584866543359e-12,
   "I_tail_rel": 1.0317858944174719e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 144,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9840986801859333,
   "one_minus": 0.015901319814066728,
   "kappa": 4.677560940996879,
   "B": 4.640222216197711,
   "kappa_joint": 5.135677438930919,
   "beta": 3.5241811070503943,
   "mean": 2.415318274263067,
   "var": 1.7336487899942146,
   "drift": 6.109692311958388,
   "conv": -5.406786129924512e-13,
   "norm_err": 0.0,
   "drift_err": -5.597300400950189e-12,
   "I_tail_rel": 1.4214393788999279e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 144,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9712453246968882,
   "one_minus": 0.02875467530311182,
   "kappa": 4.1421059181345985,
   "B": 4.082119092011083,
   "kappa_joint": 4.472472284513497,
   "beta": 2.75078677522893,
   "mean": 2.6741809924611584,
   "var": 2.2022036895137678,
   "drift": 6.057792785474829,
   "conv": -8.275602425555917e-13,
   "norm_err": 1.9340085088970227e-13,
   "drift_err": -4.3725023601837165e-12,
   "I_tail_rel": 4.881106251192724e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 144,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9577710865121347,
   "one_minus": 0.04222891348786528,
   "kappa": 3.1087653602967453,
   "B": 3.0424174634773187,
   "kappa_joint": 3.4122721419985518,
   "beta": 1.5600792542924453,
   "mean": 3.5024791083561264,
   "var": 3.8031572890279453,
   "drift": 5.933226787423595,
   "conv": -6.236122729319504e-13,
   "norm_err": 2.2093438190040615e-13,
   "drift_err": -4.743760939618369e-12,
   "I_tail_rel": 2.4308139931921997e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 144,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9625605666348535,
   "one_minus": 0.037439433365146546,
   "kappa": 2.6012601158574906,
   "B": 2.552100749506106,
   "kappa_joint": 2.8557331506082457,
   "beta": 1.1107600687006587,
   "mean": 4.214390118440117,
   "var": 5.279041945619301,
   "drift": 5.863748994189754,
   "conv": -5.720979245893432e-13,
   "norm_err": 2.4491519923230953e-13,
   "drift_err": -5.068834241228615e-12,
   "I_tail_rel": 6.44386933465996e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 144,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9704790468283039,
   "one_minus": 0.029520953171696118,
   "kappa": 2.2113251148762636,
   "B": 2.17844038706785,
   "kappa_joint": 2.403052887136303,
   "beta": 0.8166744482178141,
   "mean": 5.0584137243764395,
   "var": 7.115303417769994,
   "drift": 5.810886492609637,
   "conv": -3.7769787297747826e-13,
   "norm_err": 2.433608869978343e-13,
   "drift_err": -5.002220859751105e-12,
   "I_tail_rel": 2.799733225518586e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 145,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9913158674769106,
   "one_minus": 0.008684132523089416,
   "kappa": 4.253386351410515,
   "B": 4.234877595294246,
   "kappa_joint": 4.5140286475177405,
   "beta": 3.447583882671863,
   "mean": 2.305882591010307,
   "var": 1.5088707531558683,
   "drift": 5.2019584896151265,
   "conv": -6.340483693634269e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -4.934719299853896e-12,
   "I_tail_rel": 1.1460572850910134e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 145,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9839905378772043,
   "one_minus": 0.016009462122795748,
   "kappa": 3.8312730275257323,
   "B": 3.8004809790401244,
   "kappa_joint": 3.9815993566118433,
   "beta": 2.738746751079438,
   "mean": 2.528814867796704,
   "var": 1.9256323609913597,
   "drift": 5.273819372438514,
   "conv": -1.084687895058778e-12,
   "norm_err": 2.0583534876550402e-13,
   "drift_err": -3.9745984281580604e-12,
   "I_tail_rel": 3.803498253214005e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 145,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9659791302909957,
   "one_minus": 0.03402086970900431,
   "kappa": 2.985253516989053,
   "B": 2.934033650836571,
   "kappa_joint": 3.117491505054814,
   "beta": 1.5806255224552752,
   "mean": 3.2708749850408187,
   "var": 3.4456582488179617,
   "drift": 5.446295369740219,
   "conv": -8.57980353430321e-13,
   "norm_err": 2.6845192735436285e-13,
   "drift_err": -5.115907697472721e-12,
   "I_tail_rel": 1.757511892860876e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 145,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9639286461145905,
   "one_minus": 0.036071353885409496,
   "kappa": 2.546666652631546,
   "B": 2.5003139554438953,
   "kappa_joint": 2.681279049294724,
   "beta": 1.1279341586426859,
   "mean": 3.9346859844244575,
   "var": 4.913846565131562,
   "drift": 5.54249539114092,
   "conv": -8.087974734394265e-13,
   "norm_err": 3.022027073029676e-13,
   "drift_err": -5.834444039010123e-12,
   "I_tail_rel": 4.4859347764280386e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 145,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9668738492595439,
   "one_minus": 0.033126150740456106,
   "kappa": 2.1944514066261265,
   "B": 2.157798443364596,
   "kappa_joint": 2.316043235807226,
   "beta": 0.8291224112896985,
   "mean": 4.74211247388224,
   "var": 6.7730525042289,
   "drift": 5.615689624097997,
   "conv": -5.787592627370941e-13,
   "norm_err": 3.093081346605686e-13,
   "drift_err": -5.933920022016537e-12,
   "I_tail_rel": 1.905281533659869e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 146,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9945205992511239,
   "one_minus": 0.005479400748876095,
   "kappa": 4.476714208795972,
   "B": 4.464432505999162,
   "kappa_joint": 5.299435211355532,
   "beta": 3.2622195329887678,
   "mean": 2.607001844242783,
   "var": 1.8728636286353275,
   "drift": 6.109692311958387,
   "conv": -4.050093593832571e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -3.734790254839027e-12,
   "I_tail_rel": 2.0401596917219815e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 146,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9866888984246646,
   "one_minus": 0.013311101575335438,
   "kappa": 3.9622760518461133,
   "B": 3.935816576175079,
   "kappa_joint": 4.448900543779929,
   "beta": 2.5571446019806894,
   "mean": 2.865864562440875,
   "var": 2.3689676292778437,
   "drift": 6.057792785474828,
   "conv": -6.443734434924409e-13,
   "norm_err": 1.4432899320127035e-13,
   "drift_err": -2.9745095275757194e-12,
   "I_tail_rel": 7.012725564292297e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 146,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9747678223907776,
   "one_minus": 0.02523217760922236,
   "kappa": 2.991317225834964,
   "B": 2.953337392954797,
   "kappa_joint": 3.3392096272164244,
   "beta": 1.4700604020586427,
   "mean": 3.6941626783358426,
   "var": 4.036042858589228,
   "drift": 5.933226787423595,
   "conv": -4.787281682183675e-13,
   "norm_err": 1.8340884366807586e-13,
   "drift_err": -3.6557423754857155e-12,
   "I_tail_rel": 3.4514903408234317e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 146,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9760025233196146,
   "one_minus": 0.023997476680385432,
   "kappa": 2.519707184217362,
   "B": 2.4892902867084565,
   "kappa_joint": 2.7839036861173407,
   "beta": 1.0567584215560895,
   "mean": 4.406073688419832,
   "var": 5.548807442249018,
   "drift": 5.863748994189754,
   "conv": -4.4941828036826337e-13,
   "norm_err": 2.1183055309847987e-13,
   "drift_err": -4.179767643108789e-12,
   "I_tail_rel": 9.02497474178247e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 146,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.979710282209722,
   "one_minus": 0.020289717790277995,
   "kappa": 2.15621853604402,
   "B": 2.1342319061008754,
   "kappa_joint": 2.344562613536094,
   "beta": 0.7838641891924784,
   "mean": 5.250097294356157,
   "var": 7.413129178149976,
   "drift": 5.810886492609635,
   "conv": -2.907674101493285e-13,
   "norm_err": 2.1960211427085596e-13,
   "drift_err": -4.3511860781109135e-12,
   "I_tail_rel": 3.8610337493970187e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 147,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.99531439596605,
   "one_minus": 0.004685604033950019,
   "kappa": 4.074312285462461,
   "B": 4.064755770767268,
   "kappa_joint": 4.292069753963113,
   "beta": 3.1761575008662217,
   "mean": 2.4336716376634513,
   "var": 1.63781502907095,
   "drift": 5.2019584896151265,
   "conv": -5.075939668586216e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -3.729461184320826e-12,
   "I_tail_rel": 1.6420372955443785e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 147,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.992033168343311,
   "one_minus": 0.007966831656688989,
   "kappa": 3.6695150935394447,
   "B": 3.6548686592809188,
   "kappa_joint": 3.8111811804675457,
   "beta": 2.5329014843406332,
   "mean": 2.656603914449848,
   "var": 2.0821257380294043,
   "drift": 5.273819372438514,
   "conv": -8.905098880518381e-13,
   "norm_err": 1.7341683644644945e-13,
   "drift_err": -3.042011087472929e-12,
   "I_tail_rel": 5.450893593785387e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 147,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9768712729398523,
   "one_minus": 0.02312872706014768,
   "kappa": 2.8770783027986067,
   "B": 2.8436120836117156,
   "kappa_joint": 3.0178047243854076,
   "beta": 1.4847027443625886,
   "mean": 3.3986640316939623,
   "var": 3.668273255653217,
   "drift": 5.446295369740219,
   "conv": -7.139844271364382e-13,
   "norm_err": 2.4069635173873394e-13,
   "drift_err": -4.330757974457811e-12,
   "I_tail_rel": 2.487456575544455e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 147,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9729778677636239,
   "one_minus": 0.027022132236376062,
   "kappa": 2.470405730294622,
   "B": 2.4367993312123155,
   "kappa_joint": 2.605339690599383,
   "beta": 1.0713569541416355,
   "mean": 4.062475031077601,
   "var": 5.173341499035242,
   "drift": 5.542495391140919,
   "conv": -7.029932191926491e-13,
   "norm_err": 2.857714065385153e-13,
   "drift_err": -5.363709476569056e-12,
   "I_tail_rel": 6.26329699864691e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 147,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9731288227208371,
   "one_minus": 0.026871177279162883,
   "kappa": 2.1423818853427923,
   "B": 2.113401715087787,
   "kappa_joint": 2.2607434460910647,
   "beta": 0.7953549979275095,
   "mean": 4.869901520535385,
   "var": 7.060607701882855,
   "drift": 5.615689624097996,
   "conv": -4.939382236557321e-13,
   "norm_err": 2.9198865547641617e-13,
   "drift_err": -5.5493387662863825e-12,
   "I_tail_rel": 2.6178435527484544e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 148,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9872585219225587,
   "one_minus": 0.012741478077441304,
   "kappa": 5.429904053989855,
   "B": 5.39520065472428,
   "kappa_joint": 5.703824074008413,
   "beta": 4.764264486407011,
   "mean": 2.2048044898019143,
   "var": 1.2823999023123163,
   "drift": 6.109692311958389,
   "conv": -3.1230573682705653e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -3.6344260934129125e-12,
   "I_tail_rel": 4.056056306317969e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 148,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9886056019372318,
   "one_minus": 0.011394398062768207,
   "kappa": 4.6446220312407815,
   "B": 4.618084884829031,
   "kappa_joint": 4.891170473444517,
   "beta": 3.520541021908642,
   "mean": 2.4636672080000057,
   "var": 1.7206993890361293,
   "drift": 6.057792785474831,
   "conv": -1.138533711753098e-12,
   "norm_err": 2.1271873151818e-13,
   "drift_err": -4.9604764740251994e-12,
   "I_tail_rel": 9.406190071782822e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 148,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9633014858457619,
   "one_minus": 0.03669851415423808,
   "kappa": 3.3537646500858185,
   "B": 3.2916503581979097,
   "kappa_joint": 3.629997473493497,
   "beta": 1.8261499970961546,
   "mean": 3.2919653238949738,
   "var": 3.24903583870892,
   "drift": 5.933226787423597,
   "conv": -8.230083281546285e-13,
   "norm_err": 2.5068835896036035e-13,
   "drift_err": -5.5493387662863825e-12,
   "I_tail_rel": 1.6223273384018538e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 148,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9636405482015509,
   "one_minus": 0.03635945179844913,
   "kappa": 2.7598789551217062,
   "B": 2.709240554211343,
   "kappa_joint": 3.011925816012548,
   "beta": 1.251756237836305,
   "mean": 4.003876333978964,
   "var": 4.684417634159672,
   "drift": 5.863748994189756,
   "conv": -7.226441667285144e-13,
   "norm_err": 2.617905892066119e-13,
   "drift_err": -5.689670956599002e-12,
   "I_tail_rel": 4.668428394984538e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 148,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9702439945854263,
   "one_minus": 0.029756005414573683,
   "kappa": 2.3157099884300356,
   "B": 2.280996666388314,
   "kappa_joint": 2.514894388211679,
   "beta": 0.8953790095008353,
   "mean": 4.847899939915287,
   "var": 6.489862316349306,
   "drift": 5.810886492609638,
   "conv": -4.931610675384945e-13,
   "norm_err": 2.6201263381153694e-13,
   "drift_err": -5.5502269447060826e-12,
   "I_tail_rel": 9.905088810835754e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 149,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9776597840816329,
   "one_minus": 0.0223402159183671,
   "kappa": 4.828549567731499,
   "B": 4.774309503016583,
   "kappa_joint": 5.452554855882638,
   "beta": 4.381817209056757,
   "mean": 2.1655400680362047,
   "var": 1.1871692134631324,
   "drift": 5.201958489615127,
   "conv": -3.2940317140628395e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -3.0384583737941284e-12,
   "I_tail_rel": 3.5090660720874277e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 149,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9939141048472899,
   "one_minus": 0.006085895152710075,
   "kappa": 4.216899445842866,
   "B": 4.20404805900587,
   "kappa_joint": 4.464559952855727,
   "beta": 3.351275201952714,
   "mean": 2.3884723448226017,
   "var": 1.573675408502882,
   "drift": 5.273819372438515,
   "conv": -1.3888890038060708e-12,
   "norm_err": 2.2226664952995634e-13,
   "drift_err": -4.376943252282217e-12,
   "I_tail_rel": 8.130717752652544e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 149,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.973249995222786,
   "one_minus": 0.02675000477721401,
   "kappa": 3.17619804962603,
   "B": 3.1334284324689867,
   "kappa_joint": 3.308702572465368,
   "beta": 1.8027618913135393,
   "mean": 3.1305324620667174,
   "var": 3.021084146488091,
   "drift": 5.446295369740221,
   "conv": -1.039057728746684e-12,
   "norm_err": 2.8954616482224083e-13,
   "drift_err": -5.548450587866682e-12,
   "I_tail_rel": 1.3427408433147716e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 149,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9677442339627326,
   "one_minus": 0.03225576603726743,
   "kappa": 2.671191888134733,
   "B": 2.6277580994446863,
   "kappa_joint": 2.809985896078619,
   "beta": 1.2458490520775582,
   "mean": 3.7943434614503553,
   "var": 4.448769601661086,
   "drift": 5.54249539114092,
   "conv": -9.64561763794336e-13,
   "norm_err": 3.1796787425264483e-13,
   "drift_err": -6.362910198731697e-12,
   "I_tail_rel": 3.767916141543915e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 149,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9691180186247235,
   "one_minus": 0.030881981375276535,
   "kappa": 2.2768436368062,
   "B": 2.241411214319014,
   "kappa_joint": 2.4050459672435855,
   "beta": 0.8946228456281515,
   "mean": 4.601769950908138,
   "var": 6.277158750797373,
   "drift": 5.615689624097999,
   "conv": -6.726841306203823e-13,
   "norm_err": 3.197442310920451e-13,
   "drift_err": -6.413536368654604e-12,
   "I_tail_rel": 7.866038809956551e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 150,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9873433876783704,
   "one_minus": 0.012656612321629623,
   "kappa": 5.265771791351344,
   "B": 5.232342262308534,
   "kappa_joint": 5.595241083689481,
   "beta": 4.480979426141427,
   "mean": 2.3905187755161994,
   "var": 1.3634725203858942,
   "drift": 6.109692311958389,
   "conv": -2.191580250610059e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -2.2177815139912127e-12,
   "I_tail_rel": 5.965262660434754e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 150,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9984955825335025,
   "one_minus": 0.001504417466497543,
   "kappa": 4.483304418122586,
   "B": 4.479930768063365,
   "kappa_joint": 4.831181990646397,
   "beta": 3.3130515350018994,
   "mean": 2.649381493714291,
   "var": 1.8284631921583907,
   "drift": 6.057792785474829,
   "conv": -8.926193117986259e-13,
   "norm_err": 1.5343282200319663e-13,
   "drift_err": -3.248068480843358e-12,
   "I_tail_rel": 1.3653380376589906e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 150,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.979382212470093,
   "one_minus": 0.02061778752990695,
   "kappa": 3.2415076846582815,
   "B": 3.2079172846050703,
   "kappa_joint": 3.56712213894659,
   "beta": 1.7344243989932742,
   "mean": 3.4776796096092593,
   "var": 3.420862155114669,
   "drift": 5.933226787423597,
   "conv": -6.45705711121991e-13,
   "norm_err": 2.042810365310288e-13,
   "drift_err": -4.1318060084449826e-12,
   "I_tail_rel": 2.2871958399092054e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 150,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9770768360957742,
   "one_minus": 0.022923163904225774,
   "kappa": 2.682062420374025,
   "B": 2.6511435251713436,
   "kappa_joint": 2.9484257697139538,
   "beta": 1.1986464628725357,
   "mean": 4.1895906196932495,
   "var": 4.8919753870856795,
   "drift": 5.863748994189754,
   "conv": -5.762057497804562e-13,
   "norm_err": 2.2448709557920665e-13,
   "drift_err": -4.54125625992674e-12,
   "I_tail_rel": 6.422372787372387e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 150,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.979773659661184,
   "one_minus": 0.020226340338815985,
   "kappa": 2.2638417991220323,
   "B": 2.2408302273896727,
   "kappa_joint": 2.461296583891103,
   "beta": 0.8641229035138501,
   "mean": 5.033614225629574,
   "var": 6.724606498659366,
   "drift": 5.810886492609637,
   "conv": -3.878009025015672e-13,
   "norm_err": 2.26929586233382e-13,
   "drift_err": -4.625633209798252e-12,
   "I_tail_rel": 1.330033143004526e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 151,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9742888531339873,
   "one_minus": 0.025711146866012724,
   "kappa": 4.697625058775305,
   "B": 4.636841144647118,
   "kappa_joint": 5.0613349000385,
   "beta": 4.133115603212573,
   "mean": 2.2893495918457285,
   "var": 1.2586046433280904,
   "drift": 5.2019584896151265,
   "conv": -2.4935609133081016e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -2.084554751036194e-12,
   "I_tail_rel": 5.090834383913416e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 151,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9983670354840829,
   "one_minus": 0.0016329645159171013,
   "kappa": 4.082138274370003,
   "B": 4.078803919117333,
   "kappa_joint": 4.263714255837602,
   "beta": 3.154571712780229,
   "mean": 2.512281868632126,
   "var": 1.6718020234165234,
   "drift": 5.273819372438514,
   "conv": -1.1756151607755783e-12,
   "norm_err": 1.8052226380405045e-13,
   "drift_err": -3.218758592993254e-12,
   "I_tail_rel": 1.1537334287387991e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 151,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.984034397565764,
   "one_minus": 0.015965602434235948,
   "kappa": 3.077223847075034,
   "B": 3.052560141983093,
   "kappa_joint": 3.219136528274839,
   "beta": 1.710910405666871,
   "mean": 3.2543419858762404,
   "var": 3.1832732746852326,
   "drift": 5.44629536974022,
   "conv": -8.972822485020515e-13,
   "norm_err": 2.5979218776228663e-13,
   "drift_err": -4.625633209798252e-12,
   "I_tail_rel": 1.837750508528456e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 151,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9774612644124478,
   "one_minus": 0.02253873558755215,
   "kappa": 2.6006607608386525,
   "B": 2.571185930352294,
   "kappa_joint": 2.7413945015465853,
   "beta": 1.1927835066869985,
   "mean": 3.9181529852598795,
   "var": 4.646690166378484,
   "drift": 5.54249539114092,
   "conv": -8.305578447220796e-13,
   "norm_err": 2.9265478929119126e-13,
   "drift_err": -5.4862780984876736e-12,
   "I_tail_rel": 5.02377235788367e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 151,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9762394728357698,
   "one_minus": 0.02376052716423016,
   "kappa": 2.228910125977841,
   "B": 2.2022708943281333,
   "kappa_joint": 2.3544135216071305,
   "beta": 0.8636512016605352,
   "mean": 4.725579474717663,
   "var": 6.502265744898818,
   "drift": 5.615689624097999,
   "conv": -5.915268275202834e-13,
   "norm_err": 2.9887203822909214e-13,
   "drift_err": -5.800693259061518e-12,
   "I_tail_rel": 1.022716056540616e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 152,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9341348211667625,
   "one_minus": 0.0658651788332375,
   "kappa": 6.390857580391919,
   "B": 6.176805413924785,
   "kappa_joint": 7.519274902828697,
   "beta": 6.244655732795991,
   "mean": 1.9917731292666905,
   "var": 0.9783873720806104,
   "drift": 6.109692311958388,
   "conv": -4.388711616343244e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -4.657607632907457e-12,
   "I_tail_rel": 8.328734143411635e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 152,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9904485190003286,
   "one_minus": 0.009551480999671402,
   "kappa": 5.170183276083655,
   "B": 5.145432579163013,
   "kappa_joint": 5.48865047619478,
   "beta": 4.370482346341416,
   "mean": 2.250635847464782,
   "var": 1.3860696155301673,
   "drift": 6.057792785474829,
   "conv": -1.7579271371914729e-12,
   "norm_err": 2.6201263381153694e-13,
   "drift_err": -6.24211793365248e-12,
   "I_tail_rel": 1.6118067606784477e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 152,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9563806243656089,
   "one_minus": 0.04361937563439111,
   "kappa": 3.5995318945394223,
   "B": 3.5201519505549608,
   "kappa_joint": 3.846503348830392,
   "beta": 2.0884874620436817,
   "mean": 3.07893396335975,
   "var": 2.8409204724732504,
   "drift": 5.933226787423596,
   "conv": -1.09978692819368e-12,
   "norm_err": 2.9465319073551655e-13,
   "drift_err": -6.649791828294838e-12,
   "I_tail_rel": 4.8920471292783614e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 152,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9555166633401448,
   "one_minus": 0.044483336659855155,
   "kappa": 2.9148309980108484,
   "B": 2.8492628264092867,
   "kappa_joint": 3.1605456231370406,
   "beta": 1.3844894558075491,
   "mean": 3.79084497344374,
   "var": 4.235315025038981,
   "drift": 5.863748994189755,
   "conv": -9.441336601412331e-13,
   "norm_err": 2.984279490192421e-13,
   "drift_err": -6.660449969331239e-12,
   "I_tail_rel": 1.7114055442734682e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 152,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9638983639306288,
   "one_minus": 0.036101636069371223,
   "kappa": 2.414376045194928,
   "B": 2.370393977526445,
   "kappa_joint": 2.620071414385254,
   "beta": 0.9669381110506396,
   "mean": 4.634868579380064,
   "var": 6.009574373168249,
   "drift": 5.810886492609638,
   "conv": -6.23945339839338e-13,
   "norm_err": 2.8466118351389014e-13,
   "drift_err": -6.190603585309873e-12,
   "I_tail_rel": 4.195109089338254e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 153,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9325808546499024,
   "one_minus": 0.06741914535009763,
   "kappa": 5.431911653250352,
   "B": 5.245609358766464,
   "kappa_joint": 7.696095398757684,
   "beta": 5.2896265127279305,
   "mean": 2.023519161012722,
   "var": 0.9834264247387114,
   "drift": 5.2019584896151265,
   "conv": -4.056754931980322e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -3.657518732325116e-12,
   "I_tail_rel": 8.598712018647337e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 153,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9917350081809644,
   "one_minus": 0.008264991819035616,
   "kappa": 4.575999851399143,
   "B": 4.55705031505171,
   "kappa_joint": 5.100954255524844,
   "beta": 3.9376979201149154,
   "mean": 2.2464514377991196,
   "var": 1.3393153765042003,
   "drift": 5.273819372438514,
   "conv": -1.9068080447937064e-12,
   "norm_err": 2.5268676040468563e-13,
   "drift_err": -5.278444348277844e-12,
   "I_tail_rel": 1.818886360523807e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 153,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9694511721421475,
   "one_minus": 0.030548827857852512,
   "kappa": 3.3581047075307047,
   "B": 3.306413790053257,
   "kappa_joint": 3.4961363159614445,
   "beta": 2.007304306665946,
   "mean": 2.988511555043234,
   "var": 2.713238521759715,
   "drift": 5.446295369740221,
   "conv": -1.3089529460330596e-12,
   "norm_err": 3.2218672174622043e-13,
   "drift_err": -6.482814285391214e-12,
   "I_tail_rel": 4.9731269548312394e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 153,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9632047394531004,
   "one_minus": 0.03679526054689963,
   "kappa": 2.789057434005,
   "B": 2.73726448762443,
   "kappa_joint": 2.930739158473628,
   "beta": 1.3518490041842832,
   "mean": 3.652322554426873,
   "var": 4.099936734047681,
   "drift": 5.54249539114092,
   "conv": -1.1467493621353242e-12,
   "norm_err": 3.377298440909726e-13,
   "drift_err": -6.937561636277678e-12,
   "I_tail_rel": 1.6551007933361318e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 153,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.965570181001046,
   "one_minus": 0.03442981899895403,
   "kappa": 2.3533712014106256,
   "B": 2.312503279261835,
   "kappa_joint": 2.487807692145266,
   "beta": 0.952273322522822,
   "mean": 4.459749043884656,
   "var": 5.897140549123609,
   "drift": 5.615689624097999,
   "conv": -7.850387007124482e-13,
   "norm_err": 3.383959779057477e-13,
   "drift_err": -6.88160639583657e-12,
   "I_tail_rel": 3.913065299837665e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 154,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9172104101201779,
   "one_minus": 0.0827895898798221,
   "kappa": 6.369225987216026,
   "B": 6.099877957696742,
   "kappa_joint": 7.168653937412233,
   "beta": 6.09007936880341,
   "mean": 2.1692030053267035,
   "var": 1.003220474146108,
   "drift": 6.109692311958387,
   "conv": -2.949862576429041e-13,
   "norm_err": 8.881784197001252e-16,
   "drift_err": -2.688516076432279e-12,
   "I_tail_rel": 1.0637327101350117e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 154,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9990031609023099,
   "one_minus": 0.0009968390976901054,
   "kappa": 5.0569981240703745,
   "B": 5.054476988898683,
   "kappa_joint": 5.387513125075167,
   "beta": 4.217334355272732,
   "mean": 2.428065723524795,
   "var": 1.4364032526614965,
   "drift": 6.057792785474828,
   "conv": -1.3898882045282335e-12,
   "norm_err": 1.765254609153999e-13,
   "drift_err": -3.9959147102308634e-12,
   "I_tail_rel": 2.125851473239963e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 154,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9740757721611455,
   "one_minus": 0.025924227838854508,
   "kappa": 3.498667315186731,
   "B": 3.4530194014891404,
   "kappa_joint": 3.7992768979509974,
   "beta": 2.0095882753603513,
   "mean": 3.256363839419763,
   "var": 2.952458899253715,
   "drift": 5.933226787423595,
   "conv": -8.683054275593349e-13,
   "norm_err": 2.2382096176443156e-13,
   "drift_err": -4.803268893738277e-12,
   "I_tail_rel": 6.443928180406955e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 154,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9703242862856276,
   "one_minus": 0.029675713714372387,
   "kappa": 2.8440075293219893,
   "B": 2.801490748219859,
   "kappa_joint": 3.110445740215616,
   "beta": 1.3384526554834126,
   "mean": 3.9682748495037523,
   "var": 4.380990967567641,
   "drift": 5.863748994189754,
   "conv": -7.515099653687685e-13,
   "norm_err": 2.4158453015843406e-13,
   "drift_err": -5.1390003363849246e-12,
   "I_tail_rel": 2.2197294632306914e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 154,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9743901957547088,
   "one_minus": 0.025609804245291246,
   "kappa": 2.367765554353953,
   "B": 2.337249906079436,
   "kappa_joint": 2.5746977463436544,
   "beta": 0.9400867028491975,
   "mean": 4.812298455440076,
   "var": 6.181224003060684,
   "drift": 5.810886492609637,
   "conv": -5.052624985069087e-13,
   "norm_err": 2.433608869978343e-13,
   "drift_err": -5.079492382265016e-12,
   "I_tail_rel": 5.345792227176705e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 155,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9148117667618147,
   "one_minus": 0.08518823323818525,
   "kappa": 5.440222838360494,
   "B": 5.203344260218384,
   "kappa_joint": 7.019107602719577,
   "beta": 5.204730399982636,
   "mean": 2.141805745052731,
   "var": 0.9994674247935071,
   "drift": 5.201958489615126,
   "conv": -3.128608483393691e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -2.4424906541753444e-12,
   "I_tail_rel": 1.0605834231869875e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 155,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9967022084106724,
   "one_minus": 0.0032977915893276366,
   "kappa": 4.4953985575161015,
   "B": 4.487979992468084,
   "kappa_joint": 4.883095096774022,
   "beta": 3.819236684149187,
   "mean": 2.3647380218391283,
   "var": 1.380856911624833,
   "drift": 5.273819372438514,
   "conv": -1.645572567099407e-12,
   "norm_err": 1.9317880628477724e-13,
   "drift_err": -3.7054803669889225e-12,
   "I_tail_rel": 2.2568137747805966e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 155,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9820891950875213,
   "one_minus": 0.01791080491247865,
   "kappa": 3.2749944443147374,
   "B": 3.2455330355924503,
   "kappa_joint": 3.4241069247061584,
   "beta": 1.934064161052723,
   "mean": 3.106798139083243,
   "var": 2.8159848465294797,
   "drift": 5.446295369740219,
   "conv": -1.1047829318044933e-12,
   "norm_err": 2.6778579353958776e-13,
   "drift_err": -5.225153643095837e-12,
   "I_tail_rel": 6.191763891450445e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 155,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9744074741049351,
   "one_minus": 0.025592525895064888,
   "kappa": 2.727815552621267,
   "B": 2.6926834709874465,
   "kappa_joint": 2.8748197161073983,
   "beta": 1.308173261906219,
   "mean": 3.7706091384668823,
   "var": 4.236820574565645,
   "drift": 5.54249539114092,
   "conv": -9.908740494779522e-13,
   "norm_err": 3.0309088572266774e-13,
   "drift_err": -5.934808200436237e-12,
   "I_tail_rel": 2.0360799846973894e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 155,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9738664989149334,
   "one_minus": 0.026133501085066624,
   "kappa": 2.311623709611609,
   "B": 2.281218334429483,
   "kappa_joint": 2.444646671090315,
   "beta": 0.9266817501818568,
   "mean": 4.578035627924664,
   "var": 6.059998077005343,
   "drift": 5.615689624097998,
   "conv": -6.932232565759477e-13,
   "norm_err": 3.133049375492192e-13,
   "drift_err": -6.092015780723159e-12,
   "I_tail_rel": 4.743852882498239e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 156,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9236164660780076,
   "one_minus": 0.07638353392199237,
   "kappa": 6.767989254374588,
   "B": 6.50437383198337,
   "kappa_joint": 9.60739883886424,
   "beta": 6.924551480830475,
   "mean": 1.888657303654728,
   "var": 0.8823231842339689,
   "drift": 6.10969231195839,
   "conv": -5.592193375036913e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -5.587530438333488e-12,
   "I_tail_rel": 8.454792836869812e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 156,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9883325349548754,
   "one_minus": 0.011667465045124614,
   "kappa": 5.396052855825803,
   "B": 5.364481366783898,
   "kappa_joint": 5.833749656660206,
   "beta": 4.750519100549911,
   "mean": 2.1475200218528196,
   "var": 1.2751854391604471,
   "drift": 6.057792785474831,
   "conv": -2.1447288389708774e-12,
   "norm_err": 3.0664359940146824e-13,
   "drift_err": -7.37809813244894e-12,
   "I_tail_rel": 1.1135240444805428e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 156,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9479281167981385,
   "one_minus": 0.05207188320186151,
   "kappa": 3.7125034782270054,
   "B": 3.614552789016324,
   "kappa_joint": 3.9456006244273634,
   "beta": 2.202004462778835,
   "mean": 2.975818137747787,
   "var": 2.6944662863835074,
   "drift": 5.933226787423597,
   "conv": -1.2168044349891716e-12,
   "norm_err": 3.2507330161024584e-13,
   "drift_err": -7.434941551309748e-12,
   "I_tail_rel": 3.5888934088388306e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 156,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9479864857044178,
   "one_minus": 0.05201351429558221,
   "kappa": 2.9855841336905993,
   "B": 2.906901976433335,
   "kappa_joint": 3.22603341736062,
   "beta": 1.441071080799162,
   "mean": 3.6877291478317766,
   "var": 4.069021349688002,
   "drift": 5.863748994189755,
   "conv": -1.048938713665848e-12,
   "norm_err": 3.2440716779547074e-13,
   "drift_err": -7.38076266770804e-12,
   "I_tail_rel": 1.2960869895941475e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 156,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9585829518277907,
   "one_minus": 0.04141704817220926,
   "kappa": 2.458447000349426,
   "B": 2.4069978401677,
   "kappa_joint": 2.666331530816926,
   "beta": 0.9970317971174274,
   "mean": 4.5317527537681,
   "var": 5.828185730294468,
   "drift": 5.810886492609639,
   "conv": -7.263079027097774e-13,
   "norm_err": 3.1041835768519377e-13,
   "drift_err": -6.901146321069973e-12,
   "I_tail_rel": 3.2659365543703295e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 157,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9339056119031792,
   "one_minus": 0.06609438809682078,
   "kappa": 5.593502353449034,
   "B": 5.4054931048104615,
   "kappa_joint": 10.334784051108237,
   "beta": 5.616991324418521,
   "mean": 1.954775277271414,
   "var": 0.9261111846480627,
   "drift": 5.201958489615127,
   "conv": -4.908295991867817e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -4.345857007592713e-12,
   "I_tail_rel": 7.728273874710806e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 157,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9892688525292237,
   "one_minus": 0.010731147470776303,
   "kappa": 4.710303632711796,
   "B": 4.684961981627811,
   "kappa_joint": 5.445891798136137,
   "beta": 4.161854477611592,
   "mean": 2.1777075540578106,
   "var": 1.26718014789048,
   "drift": 5.273819372438514,
   "conv": -2.2022383916464605e-12,
   "norm_err": 2.877698079828406e-13,
   "drift_err": -6.0467186813184526e-12,
   "I_tail_rel": 1.3962715589276014e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 157,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.963484770870389,
   "one_minus": 0.036515229129611027,
   "kappa": 3.437402994219089,
   "B": 3.3740605974345073,
   "kappa_joint": 3.5809694097748483,
   "beta": 2.0902804828418837,
   "mean": 2.919767671301926,
   "var": 2.605533283425963,
   "drift": 5.446295369740221,
   "conv": -1.3750112159982564e-12,
   "norm_err": 3.377298440909726e-13,
   "drift_err": -6.899369964230573e-12,
   "I_tail_rel": 3.9609292681436836e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 157,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.95802133087125,
   "one_minus": 0.041978669128750035,
   "kappa": 2.8411338960969683,
   "B": 2.7808610614309166,
   "kappa_joint": 2.983237417416724,
   "beta": 1.3952538878685126,
   "mean": 3.5835786706855646,
   "var": 3.9723920064526936,
   "drift": 5.542495391140922,
   "conv": -1.2346790256856366e-12,
   "norm_err": 3.61710661422876e-13,
   "drift_err": -7.37898631086864e-12,
   "I_tail_rel": 1.3482392370356224e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 157,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9618707448705669,
   "one_minus": 0.038129255129433104,
   "kappa": 2.3869367397319037,
   "B": 2.340988429417624,
   "kappa_joint": 2.5238565426734456,
   "beta": 0.9758777983652251,
   "mean": 4.391005160143347,
   "var": 5.754500854005812,
   "drift": 5.615689624098,
   "conv": -8.598677325721837e-13,
   "norm_err": 3.554934124849751e-13,
   "drift_err": -7.178257988016412e-12,
   "I_tail_rel": 3.252078442475389e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 158,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8926634855481137,
   "one_minus": 0.1073365144518863,
   "kappa": 6.887879404561933,
   "B": 6.507728407678224,
   "kappa_joint": 9.002923401707951,
   "beta": 6.931695880201729,
   "mean": 2.0609649959624203,
   "var": 0.8814137864023808,
   "drift": 6.10969231195839,
   "conv": -3.765876499528531e-13,
   "norm_err": 0.0,
   "drift_err": -3.1965541325007507e-12,
   "I_tail_rel": 1.239522916442607e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 158,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9986123437626846,
   "one_minus": 0.0013876562373154044,
   "kappa": 5.31868926967976,
   "B": 5.314997732419295,
   "kappa_joint": 5.715386948463601,
   "beta": 4.6632827988697825,
   "mean": 2.3198277141605117,
   "var": 1.2990404071018444,
   "drift": 6.057792785474831,
   "conv": -1.6425749649329191e-12,
   "norm_err": 1.9229062786507711e-13,
   "drift_err": -4.4293457790445245e-12,
   "I_tail_rel": 1.4019788440970932e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 158,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.967206248830082,
   "one_minus": 0.032793751169918006,
   "kappa": 3.6197961150900246,
   "B": 3.5599480176485487,
   "kappa_joint": 3.9073740795679854,
   "beta": 2.135975977729813,
   "mean": 3.1481258300554797,
   "var": 2.7777591364719516,
   "drift": 5.933226787423597,
   "conv": -1.0311751452718454e-12,
   "norm_err": 2.4868995751603507e-13,
   "drift_err": -5.504041666881676e-12,
   "I_tail_rel": 4.5768056202684026e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 158,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9638055676351253,
   "one_minus": 0.03619443236487474,
   "kappa": 2.9195017247264223,
   "B": 2.866179936214057,
   "kappa_joint": 3.184227143288012,
   "beta": 1.4009786972286924,
   "mean": 3.8600368401394696,
   "var": 4.18546620715145,
   "drift": 5.863748994189755,
   "conv": -8.554268404736831e-13,
   "norm_err": 2.609024107869118e-13,
   "drift_err": -5.664801960847399e-12,
   "I_tail_rel": 1.634349807167276e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 158,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9696397513816302,
   "one_minus": 0.030360248618369834,
   "kappa": 2.415212318884913,
   "B": 2.378266513342247,
   "kappa_joint": 2.626327800207068,
   "beta": 0.9733715528050078,
   "mean": 4.704060446075793,
   "var": 5.9698544465000545,
   "drift": 5.810886492609638,
   "conv": -5.798694857617193e-13,
   "norm_err": 2.5934809855243657e-13,
   "drift_err": -5.4782844927103724e-12,
   "I_tail_rel": 4.058092807464018e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 159,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9123433123800553,
   "one_minus": 0.08765668761994472,
   "kappa": 5.687531150902476,
   "B": 5.432540025886034,
   "kappa_joint": 9.251878583805281,
   "beta": 5.673342298246087,
   "mean": 2.0696470721432085,
   "var": 0.9169125034502699,
   "drift": 5.201958489615127,
   "conv": -3.806954751439662e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -2.8341773372630996e-12,
   "I_tail_rel": 1.0058160380621268e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 159,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9976771092529132,
   "one_minus": 0.002322890747086803,
   "kappa": 4.661867664033471,
   "B": 4.656450011420057,
   "kappa_joint": 5.228495747238131,
   "beta": 4.111351788453131,
   "mean": 2.2925793489296065,
   "var": 1.2827458324656655,
   "drift": 5.273819372438514,
   "conv": -1.852296094284611e-12,
   "norm_err": 2.0383694732117874e-13,
   "drift_err": -4.002131959168764e-12,
   "I_tail_rel": 1.6474316975196851e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 159,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.977857059528633,
   "one_minus": 0.022142940471367,
   "kappa": 3.363973857392894,
   "B": 3.326521232549223,
   "kappa_joint": 3.519614945706702,
   "beta": 2.031792761751851,
   "mean": 3.0346394661737204,
   "var": 2.6805368501482008,
   "drift": 5.446295369740221,
   "conv": -1.2145839889399213e-12,
   "norm_err": 2.8621549574836536e-13,
   "drift_err": -5.4711790653527714e-12,
   "I_tail_rel": 4.7546066413762276e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 159,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9701894451519099,
   "one_minus": 0.029810554848090143,
   "kappa": 2.7855941694652624,
   "B": 2.743759981651751,
   "kappa_joint": 2.9354213637062276,
   "beta": 1.3582724577356722,
   "mean": 3.6984504655573596,
   "var": 4.080547580549943,
   "drift": 5.542495391140922,
   "conv": -1.0799139360528898e-12,
   "norm_err": 3.204103649068202e-13,
   "drift_err": -6.245670647331281e-12,
   "I_tail_rel": 1.606796939563007e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 159,
   "a_q": 0.3,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9707598769765989,
   "one_minus": 0.029240123023401066,
   "kappa": 2.3489171670847613,
   "B": 2.3143210789196718,
   "kappa_joint": 2.485466303864595,
   "beta": 0.9537710263309316,
   "mean": 4.505876955015142,
   "var": 5.887880286845192,
   "drift": 5.615689624097999,
   "conv": -7.567280135845067e-13,
   "norm_err": 3.184119634624949e-13,
   "drift_err": -6.31050767196939e-12,
   "I_tail_rel": 3.833392822003046e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 160,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9268613744001056,
   "one_minus": 0.07313862559989437,
   "kappa": 3.6662224079187613,
   "B": 3.529605759771783,
   "kappa_joint": 47377036306.14328,
   "beta": 2.039074340131679,
   "mean": 2.5047844667409884,
   "var": 2.996306800449383,
   "drift": 6.109692311958389,
   "conv": -1.1015632850330803e-12,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -1.2688516903835989e-11,
   "I_tail_rel": 7.286286117918757e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 160,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9291211372607941,
   "one_minus": 0.07087886273920585,
   "kappa": 3.3301818682823194,
   "B": 3.2099932711695516,
   "kappa_joint": 4.433792206873462,
   "beta": 1.7009589409628727,
   "mean": 2.76364718493908,
   "var": 3.5613985967501707,
   "drift": 6.057792785474831,
   "conv": -1.9134693829414573e-12,
   "norm_err": 6.534772722943671e-13,
   "drift_err": -1.0651035609043902e-11,
   "I_tail_rel": 1.2371089060290948e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 160,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9434704040787745,
   "one_minus": 0.05652959592122553,
   "kappa": 2.630081233729867,
   "B": 2.554661147612195,
   "kappa_joint": 3.0744365509523086,
   "beta": 1.099956872195204,
   "mean": 3.5919453008340483,
   "var": 5.39405401921127,
   "drift": 5.933226787423597,
   "conv": -5.401235014801387e-13,
   "norm_err": 5.118128143521972e-13,
   "drift_err": -7.7973183465474e-12,
   "I_tail_rel": 6.58148046775641e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 160,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.954789782746766,
   "one_minus": 0.04521021725323404,
   "kappa": 2.2682877305151115,
   "B": 2.2164198199333134,
   "kappa_joint": 2.555030123084766,
   "beta": 0.837777473602795,
   "mean": 4.3038563109180386,
   "var": 6.999172428178536,
   "drift": 5.863748994189754,
   "conv": -3.54605234065275e-13,
   "norm_err": 5.140332604014475e-13,
   "drift_err": -8.72724115197343e-12,
   "I_tail_rel": 2.6360289986106465e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 160,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9641567012642114,
   "one_minus": 0.03584329873578862,
   "kappa": 1.9799370880202716,
   "B": 1.944129556821037,
   "kappa_joint": 2.166028189629614,
   "beta": 0.6504411570441374,
   "mean": 5.147879916854363,
   "var": 8.933762000880463,
   "drift": 5.810886492609637,
   "conv": -1.0169642905566434e-13,
   "norm_err": 5.211386877590485e-13,
   "drift_err": -8.979483823168266e-12,
   "I_tail_rel": 1.2943707356915142e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 161,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9190792634464795,
   "one_minus": 0.0809207365535205,
   "kappa": 3.473190774659932,
   "B": 3.3297001260922303,
   "kappa_joint": 25788792105.666924,
   "beta": 2.1312940024092524,
   "mean": 2.1714511334076554,
   "var": 2.4407512448938258,
   "drift": 5.201958489615127,
   "conv": -1.5785150964120476e-12,
   "norm_err": -7.771561172376096e-16,
   "drift_err": -1.3815615318435448e-11,
   "I_tail_rel": 5.412467473429895e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 161,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9172311427135185,
   "one_minus": 0.08276885728648153,
   "kappa": 3.2038852475852146,
   "B": 3.068430907752984,
   "kappa_joint": 3.661678471832399,
   "beta": 1.7852845482078694,
   "mean": 2.394383410194052,
   "var": 2.9540497495105518,
   "drift": 5.273819372438515,
   "conv": -2.9627411635146927e-12,
   "norm_err": 8.661960038125471e-13,
   "drift_err": -1.1928236176572682e-11,
   "I_tail_rel": 8.910430204521549e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 161,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9218867080187814,
   "one_minus": 0.07811329198121864,
   "kappa": 2.6148496435708197,
   "B": 2.5106460953604617,
   "kappa_joint": 2.8144634840158704,
   "beta": 1.1573635633444155,
   "mean": 3.1364435274381672,
   "var": 4.705777460284084,
   "drift": 5.446295369740221,
   "conv": -1.0942358130705543e-12,
   "norm_err": 6.823430709346212e-13,
   "drift_err": -9.945821943802002e-12,
   "I_tail_rel": 4.4389189930871006e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 161,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.930386728328548,
   "one_minus": 0.06961327167145204,
   "kappa": 2.288722082046613,
   "B": 2.2076225071826325,
   "kappa_joint": 2.4430375134889415,
   "beta": 0.8793146029510913,
   "mean": 3.800254526821806,
   "var": 6.303199528973593,
   "drift": 5.542495391140921,
   "conv": -9.520162436160717e-13,
   "norm_err": 7.243095012654521e-13,
   "drift_err": -1.1453948900452815e-11,
   "I_tail_rel": 1.726112478454636e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 161,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9406141430465935,
   "one_minus": 0.05938585695340648,
   "kappa": 2.0145963219969767,
   "B": 1.95386156114432,
   "kappa_joint": 2.1360652459323854,
   "beta": 0.6798051985877879,
   "mean": 4.60768101627959,
   "var": 8.260733568622168,
   "drift": 5.615689624097999,
   "conv": -6.081801728896608e-13,
   "norm_err": 7.309708394132031e-13,
   "drift_err": -1.2321699216499837e-11,
   "I_tail_rel": 8.334779882274137e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 162,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9505776432384974,
   "one_minus": 0.04942235676150264,
   "kappa": 3.439486570789992,
   "B": 3.353415875764428,
   "kappa_joint": 58368508729.20371,
   "beta": 1.8405833651914838,
   "mean": 2.7028364147929365,
   "var": 3.3194325383478462,
   "drift": 6.109692311958388,
   "conv": -7.790434963794723e-13,
   "norm_err": -8.881784197001252e-16,
   "drift_err": -1.035882490896256e-11,
   "I_tail_rel": 1.019922817143922e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 162,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9533277512564721,
   "one_minus": 0.04667224874352793,
   "kappa": 3.1364545490729645,
   "B": 3.062387308258156,
   "kappa_joint": 4.452410094046909,
   "beta": 1.548124268672148,
   "mean": 2.9616991329910274,
   "var": 3.9129887103124474,
   "drift": 6.057792785474829,
   "conv": -1.5620837956475953e-12,
   "norm_err": 6.044054146059352e-13,
   "drift_err": -8.86846152070575e-12,
   "I_tail_rel": 1.7182112097602024e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 162,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9613499536378136,
   "one_minus": 0.038650046362186385,
   "kappa": 2.5096553210850567,
   "B": 2.4606782692358826,
   "kappa_joint": 2.976488881776128,
   "beta": 1.0205134173404746,
   "mean": 3.789997248885996,
   "var": 5.813962547289163,
   "drift": 5.933226787423595,
   "conv": -3.2096547641913276e-13,
   "norm_err": 4.75397499144492e-13,
   "drift_err": -6.9677597025474824e-12,
   "I_tail_rel": 8.905216276143685e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 162,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.966367458501962,
   "one_minus": 0.03363254149803796,
   "kappa": 2.184322355018777,
   "B": 2.1472760444550327,
   "kappa_joint": 2.469070574848927,
   "beta": 0.7863219274322922,
   "mean": 4.501908258969986,
   "var": 7.457186159538534,
   "drift": 5.863748994189753,
   "conv": -1.6864287744056128e-13,
   "norm_err": 4.956035581926699e-13,
   "drift_err": -8.143707930230448e-12,
   "I_tail_rel": 3.502061090050951e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 162,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9707559652319644,
   "one_minus": 0.02924403476803561,
   "kappa": 1.9215168535460585,
   "B": 1.8932119276938266,
   "kappa_joint": 2.1002443232676065,
   "beta": 0.616816626468384,
   "mean": 5.3459318649063094,
   "var": 9.4207682530871,
   "drift": 5.810886492609636,
   "conv": 5.417888360170764e-14,
   "norm_err": 4.971578704271451e-13,
   "drift_err": -8.528289185960602e-12,
   "I_tail_rel": 1.6931045584789592e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 163,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9416346575553952,
   "one_minus": 0.058365342444604784,
   "kappa": 3.2309468293872197,
   "B": 3.1352417112807935,
   "kappa_joint": 31771791874.165447,
   "beta": 1.8896230348201384,
   "mean": 2.303485765442287,
   "var": 2.75290806354415,
   "drift": 5.201958489615127,
   "conv": -1.3978818103055346e-12,
   "norm_err": -8.881784197001252e-16,
   "drift_err": -1.291144968718072e-11,
   "I_tail_rel": 7.705550353879573e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 163,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9379046286296658,
   "one_minus": 0.06209537137033416,
   "kappa": 3.000128721811863,
   "B": 2.905488951262133,
   "kappa_joint": 3.604995649699237,
   "beta": 1.600712017181387,
   "mean": 2.526418042228684,
   "var": 3.294670943824684,
   "drift": 5.273819372438514,
   "conv": -2.6186830481833567e-12,
   "norm_err": 8.377742943821431e-13,
   "drift_err": -1.1072920358401461e-11,
   "I_tail_rel": 1.2519399798890628e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 163,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.933572201864984,
   "one_minus": 0.06642779813501598,
   "kappa": 2.4923924531589976,
   "B": 2.408187974526883,
   "kappa_joint": 2.7100991609966045,
   "beta": 1.064828278113112,
   "mean": 3.2684781594727994,
   "var": 5.114717069113828,
   "drift": 5.44629536974022,
   "conv": -8.997247391562269e-13,
   "norm_err": 6.825651155395462e-13,
   "drift_err": -9.419132140919828e-12,
   "I_tail_rel": 6.019335016083223e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 163,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9362823744764859,
   "one_minus": 0.06371762552351412,
   "kappa": 2.2046627788454614,
   "B": 2.1332688602966963,
   "kappa_joint": 2.3588973145659358,
   "beta": 0.8210807062799877,
   "mean": 3.932289158856438,
   "var": 6.750244341085436,
   "drift": 5.54249539114092,
   "conv": -7.277511926417901e-13,
   "norm_err": 7.065459328714496e-13,
   "drift_err": -1.113953373987897e-11,
   "I_tail_rel": 2.2918256704473352e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 163,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9427895128750604,
   "one_minus": 0.05721048712493959,
   "kappa": 1.9566820063543577,
   "B": 1.8998863510813409,
   "kappa_joint": 2.0730111338236945,
   "beta": 0.6427648941878527,
   "mean": 4.739715648314221,
   "var": 8.736770901580652,
   "drift": 5.615689624097998,
   "conv": -4.0312198024139434e-13,
   "norm_err": 7.214229214014267e-13,
   "drift_err": -1.2042811192713998e-11,
   "I_tail_rel": 1.088530026958112e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 164,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9916714932007641,
   "one_minus": 0.008328506799235913,
   "kappa": 4.5252974444167124,
   "B": 4.506413558296937,
   "kappa_joint": 25.78549917247908,
   "beta": 3.3238602079280573,
   "mean": 2.182427571157548,
   "var": 1.8381315487894394,
   "drift": 6.109692311958388,
   "conv": -7.328582185550658e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -8.307132759455271e-12,
   "I_tail_rel": 1.5187034894893985e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 164,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9827985394621266,
   "one_minus": 0.017201460537873414,
   "kappa": 3.9802666702674436,
   "B": 3.9458849750410327,
   "kappa_joint": 4.751873388623848,
   "beta": 2.5702444417689243,
   "mean": 2.44129028935564,
   "var": 2.3568936428885587,
   "drift": 6.05779278547483,
   "conv": -1.1574075031717257e-12,
   "norm_err": 4.318767565791859e-13,
   "drift_err": -6.689759857181343e-12,
   "I_tail_rel": 5.286111393294618e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 164,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9720454056544069,
   "one_minus": 0.02795459434559311,
   "kappa": 2.9799251174741666,
   "B": 2.937978591157778,
   "kappa_joint": 3.3974156799764916,
   "beta": 1.4548100909268662,
   "mean": 3.269588405250607,
   "var": 4.078351411244,
   "drift": 5.933226787423597,
   "conv": -7.857048345272233e-13,
   "norm_err": 5.122569035620472e-13,
   "drift_err": -8.105516258183343e-12,
   "I_tail_rel": 2.645489357760093e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 164,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9737070455550983,
   "one_minus": 0.02629295444490165,
   "kappa": 2.506323367640224,
   "B": 2.473154565830666,
   "kappa_joint": 2.7995212412784207,
   "beta": 1.0431028873421686,
   "mean": 3.9814994153345977,
   "var": 5.621448339703685,
   "drift": 5.863748994189754,
   "conv": -6.494804694057166e-13,
   "norm_err": 5.402345237826012e-13,
   "drift_err": -9.15445497184919e-12,
   "I_tail_rel": 6.938714054677684e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 164,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9771319854480928,
   "one_minus": 0.022868014551907234,
   "kappa": 2.145255894706753,
   "B": 2.1205851648505654,
   "kappa_joint": 2.3443679096098426,
   "beta": 0.7738718433243351,
   "mean": 4.8255230212709215,
   "var": 7.508848580984299,
   "drift": 5.8108864926096375,
   "conv": -3.6415315207705135e-13,
   "norm_err": 5.342393194496253e-13,
   "drift_err": -9.493739128174639e-12,
   "I_tail_rel": 2.9683530141099456e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 165,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9917584539228358,
   "one_minus": 0.008241546077164208,
   "kappa": 4.197729002155688,
   "B": 4.180395325697434,
   "kappa_joint": 14.375397725703555,
   "beta": 3.3594472378048357,
   "mean": 1.9565465363520282,
   "var": 1.5484566720012678,
   "drift": 5.201958489615127,
   "conv": -1.0587086762825493e-12,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -8.86490880702695e-12,
   "I_tail_rel": 1.1766497223570678e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 165,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9836557513765152,
   "one_minus": 0.016344248623484825,
   "kappa": 3.7455906443427107,
   "B": 3.7148551072668603,
   "kappa_joint": 4.011371461769991,
   "beta": 2.6167275542479844,
   "mean": 2.1794788131384255,
   "var": 2.0154254744163254,
   "drift": 5.273819372438515,
   "conv": -1.8164358905892186e-12,
   "norm_err": 5.593303598061539e-13,
   "drift_err": -7.852385408568807e-12,
   "I_tail_rel": 3.979502460868379e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 165,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9649014400508359,
   "one_minus": 0.03509855994916411,
   "kappa": 2.8997413475267053,
   "B": 2.8483984351465934,
   "kappa_joint": 3.091880349941327,
   "beta": 1.4897050370098743,
   "mean": 2.9215389303825403,
   "var": 3.655955531084185,
   "drift": 5.446295369740221,
   "conv": -1.3948842081390467e-12,
   "norm_err": 6.943334796005729e-13,
   "drift_err": -1.0487610779819079e-11,
   "I_tail_rel": 1.8625917419193198e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 165,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9614970865714634,
   "one_minus": 0.03850291342853662,
   "kappa": 2.480795374121566,
   "B": 2.432567665866354,
   "kappa_joint": 2.6436498790768046,
   "beta": 1.0676392186950272,
   "mean": 3.585349929766179,
   "var": 5.191356119266112,
   "drift": 5.542495391140921,
   "conv": -1.2844170171888436e-12,
   "norm_err": 7.418510250545296e-13,
   "drift_err": -1.2180478847767517e-11,
   "I_tail_rel": 4.7233810908643185e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 165,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9628176766432317,
   "one_minus": 0.0371823233567683,
   "kappa": 2.147582629878656,
   "B": 2.1072783736231155,
   "kappa_joint": 2.279669094407223,
   "beta": 0.7907527732451815,
   "mean": 4.392776419223962,
   "var": 7.101700827493392,
   "drift": 5.615689624098,
   "conv": -8.139044993527023e-13,
   "norm_err": 7.425171588693047e-13,
   "drift_err": -1.2648548874949483e-11,
   "I_tail_rel": 1.979635876998128e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 166,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9869368224811389,
   "one_minus": 0.013063177518861102,
   "kappa": 4.278025808204692,
   "B": 4.249991648156039,
   "kappa_joint": 33.61117900469169,
   "beta": 2.956356570369807,
   "mean": 2.3741111411372646,
   "var": 2.0666290302032593,
   "drift": 6.109692311958388,
   "conv": -4.5297099404706387e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -6.265210572564683e-12,
   "I_tail_rel": 2.234066532069979e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 166,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.98782304561314,
   "one_minus": 0.01217695438685995,
   "kappa": 3.77059684084247,
   "B": 3.747569332026099,
   "kappa_joint": 4.746325461970561,
   "beta": 2.318381693744532,
   "mean": 2.6329738593353555,
   "var": 2.612940225425344,
   "drift": 6.057792785474829,
   "conv": -8.296696663023795e-13,
   "norm_err": 3.808064974464287e-13,
   "drift_err": -5.496048061104375e-12,
   "I_tail_rel": 7.743835087933198e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 166,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9836621469033014,
   "one_minus": 0.01633785309669855,
   "kappa": 2.8517797981552504,
   "B": 2.828387881563414,
   "kappa_joint": 3.2932187344609534,
   "beta": 1.3483014041417667,
   "mean": 3.4612719752303236,
   "var": 4.400519623577985,
   "drift": 5.933226787423596,
   "conv": -5.158096172408477e-13,
   "norm_err": 4.780620344035924e-13,
   "drift_err": -7.256417688950023e-12,
   "I_tail_rel": 3.797443684224113e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 166,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9828275728330069,
   "one_minus": 0.017172427166993076,
   "kappa": 2.4186224847250744,
   "B": 2.3977657475512775,
   "kappa_joint": 2.7097287506310312,
   "beta": 0.9804786299391328,
   "mean": 4.173182985314313,
   "var": 5.9804964791060975,
   "drift": 5.863748994189754,
   "conv": -4.175548795615214e-13,
   "norm_err": 4.996003610813204e-13,
   "drift_err": -8.202327705930657e-12,
   "I_tail_rel": 9.792360678369944e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 166,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.982970588917879,
   "one_minus": 0.01702941108212097,
   "kappa": 2.085785977937825,
   "B": 2.0679498638213665,
   "kappa_joint": 2.277019747268057,
   "beta": 0.7359318831502925,
   "mean": 5.017206591250638,
   "var": 7.895956984136987,
   "drift": 5.810886492609637,
   "conv": -1.5754064719430971e-13,
   "norm_err": 5.089262344881718e-13,
   "drift_err": -8.86846152070575e-12,
   "I_tail_rel": 4.119333991526813e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 167,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9891580110713211,
   "one_minus": 0.010841988928678936,
   "kappa": 3.9350898980155864,
   "B": 3.913699661276876,
   "kappa_joint": 18.504969880449348,
   "beta": 2.944476598430524,
   "mean": 2.0843355830051724,
   "var": 1.7666835906890528,
   "drift": 5.2019584896151265,
   "conv": -7.793765632868599e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -7.577938276881468e-12,
   "I_tail_rel": 1.7602823209486285e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 167,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9888324451236156,
   "one_minus": 0.011167554876384433,
   "kappa": 3.5269090898796605,
   "B": 3.5071603233182964,
   "kappa_joint": 3.891405687563658,
   "beta": 2.332308458977564,
   "mean": 2.3072678597915695,
   "var": 2.261201494227075,
   "drift": 5.273819372438514,
   "conv": -1.4305223672295142e-12,
   "norm_err": 5.271338920920243e-13,
   "drift_err": -6.944667063635279e-12,
   "I_tail_rel": 5.9006045734485545e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 167,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9741071699143875,
   "one_minus": 0.025892830085612495,
   "kappa": 2.7702567633604436,
   "B": 2.734156653435348,
   "kappa_joint": 2.9749176825296253,
   "beta": 1.3726050641798662,
   "mean": 3.0493279770356843,
   "var": 3.96785318069214,
   "drift": 5.446295369740221,
   "conv": -1.0452749776845849e-12,
   "norm_err": 6.579181643928678e-13,
   "drift_err": -9.367617792577221e-12,
   "I_tail_rel": 2.6828733821355634e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 167,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9678877494984568,
   "one_minus": 0.032112250501543205,
   "kappa": 2.3934960849546214,
   "B": 2.354752236033086,
   "kappa_joint": 2.5549941474589306,
   "beta": 1.0004262884847273,
   "mean": 3.713138976419323,
   "var": 5.54013369594249,
   "drift": 5.54249539114092,
   "conv": -1.0202949596305189e-12,
   "norm_err": 7.294165271787278e-13,
   "drift_err": -1.1542766742422828e-11,
   "I_tail_rel": 6.6680439345165404e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 167,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9662762472987242,
   "one_minus": 0.03372375270127581,
   "kappa": 2.0890270947449663,
   "B": 2.053500083357905,
   "kappa_joint": 2.2156424701866215,
   "beta": 0.7509073461352922,
   "mean": 4.520565465877106,
   "var": 7.478538667920038,
   "drift": 5.615689624097999,
   "conv": -6.580291866953303e-13,
   "norm_err": 7.356337761166287e-13,
   "drift_err": -1.2494894008341362e-11,
   "I_tail_rel": 2.7430108372396474e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 168,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9884219413151385,
   "one_minus": 0.011578058684861503,
   "kappa": 5.413154940112626,
   "B": 5.38172679324979,
   "kappa_joint": 6.372632399732428,
   "beta": 4.7404978513392475,
   "mean": 1.9719137866963956,
   "var": 1.2888292545544195,
   "drift": 6.10969231195839,
   "conv": -4.369837824924616e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -5.255351709365641e-12,
   "I_tail_rel": 4.027432417451395e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 168,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9971129827503306,
   "one_minus": 0.0028870172496694435,
   "kappa": 4.5504826957300955,
   "B": 4.543909286896242,
   "kappa_joint": 5.105128546212159,
   "beta": 3.408355541154998,
   "mean": 2.230776504894487,
   "var": 1.7773359358577983,
   "drift": 6.057792785474831,
   "conv": -1.6915358003188885e-12,
   "norm_err": 4.476419235288631e-13,
   "drift_err": -7.30615568045323e-12,
   "I_tail_rel": 9.47849344949604e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 168,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9775644532637556,
   "one_minus": 0.02243554673624437,
   "kappa": 3.2420027494813493,
   "B": 3.2054283922473426,
   "kappa_joint": 3.639799346396179,
   "beta": 1.7317341045524113,
   "mean": 3.059074620789455,
   "var": 3.426176554371848,
   "drift": 5.933226787423598,
   "conv": -1.1365353103087728e-12,
   "norm_err": 5.395683899678261e-13,
   "drift_err": -9.054090810423077e-12,
   "I_tail_rel": 1.648360050623641e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 168,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9759552518575608,
   "one_minus": 0.024044748142439176,
   "kappa": 2.673567265322157,
   "B": 2.641229065804611,
   "kappa_joint": 2.9723110297541075,
   "beta": 1.1896980899017906,
   "mean": 3.770985630873444,
   "var": 4.928770621690926,
   "drift": 5.8637489941897565,
   "conv": -9.366951658762446e-13,
   "norm_err": 5.484501741648273e-13,
   "drift_err": -9.71134284100117e-12,
   "I_tail_rel": 4.6887947167454027e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 168,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.97846477412335,
   "one_minus": 0.02153522587665002,
   "kappa": 2.255192077327091,
   "B": 2.230776879830849,
   "kappa_joint": 2.464993224705769,
   "beta": 0.8563866277403395,
   "mean": 4.615009236809767,
   "var": 6.785354073010499,
   "drift": 5.810886492609638,
   "conv": -5.678790770957676e-13,
   "norm_err": 5.482281295599023e-13,
   "drift_err": -9.870326778127492e-12,
   "I_tail_rel": 9.790063488679627e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 169,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9761011606514589,
   "one_minus": 0.02389883934854109,
   "kappa": 4.955983743945903,
   "B": 4.8964044929434465,
   "kappa_joint": 5.194394260691727,
   "beta": 4.608798206748199,
   "mean": 1.816204013377926,
   "var": 1.128701725755409,
   "drift": 5.201958489615127,
   "conv": -5.606626274357041e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -5.440980999082967e-12,
   "I_tail_rel": 3.2338612759954363e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 169,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9970066064345812,
   "one_minus": 0.0029933935654188337,
   "kappa": 4.221448269072103,
   "B": 4.215125305703614,
   "kappa_joint": 4.408414588383318,
   "beta": 3.3689590196502555,
   "mean": 2.0391362901643237,
   "var": 1.565415115374722,
   "drift": 5.273819372438515,
   "conv": -2.4896751327219135e-12,
   "norm_err": 5.730971253115058e-13,
   "drift_err": -8.034461984607333e-12,
   "I_tail_rel": 7.553594242645944e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 169,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9762695954867711,
   "one_minus": 0.023730404513228942,
   "kappa": 3.113962493932801,
   "B": 3.076792862556124,
   "kappa_joint": 3.304025175378818,
   "beta": 1.7381823196136807,
   "mean": 2.7811964074084385,
   "var": 3.133328022201196,
   "drift": 5.446295369740222,
   "conv": -1.744382416291046e-12,
   "norm_err": 7.114309141798003e-13,
   "drift_err": -1.0790479620936821e-11,
   "I_tail_rel": 1.2542559033143262e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 169,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9694404392803508,
   "one_minus": 0.03055956071964916,
   "kappa": 2.616601027327596,
   "B": 2.5763097288910077,
   "kappa_joint": 2.7867782984356295,
   "beta": 1.1975421449673331,
   "mean": 3.4450074067920773,
   "var": 4.628225749242514,
   "drift": 5.542495391140922,
   "conv": -1.546318628697918e-12,
   "norm_err": 7.59170504238682e-13,
   "drift_err": -1.2605028132384177e-11,
   "I_tail_rel": 3.4789672397139694e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 169,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9686578132077104,
   "one_minus": 0.03134218679228962,
   "kappa": 2.236672256680457,
   "B": 2.2013421221354377,
   "kappa_joint": 2.3771509192651727,
   "beta": 0.8629228933687924,
   "mean": 4.25243389624986,
   "var": 6.507753667508727,
   "drift": 5.6156896240980005,
   "conv": -1.0820233597996776e-12,
   "norm_err": 7.498446308318307e-13,
   "drift_err": -1.2995826637052232e-11,
   "I_tail_rel": 7.1541071459662866e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 170,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9643924795656906,
   "one_minus": 0.03560752043430937,
   "kappa": 5.155270767701464,
   "B": 5.062655641558992,
   "kappa_joint": 6.873851037930092,
   "beta": 4.1950528498535045,
   "mean": 2.1576280724106813,
   "var": 1.4564041337814722,
   "drift": 6.10969231195839,
   "conv": -2.4868995751603507e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -3.848477092560643e-12,
   "I_tail_rel": 6.164756145120487e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 170,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9907832072449487,
   "one_minus": 0.009216792755051273,
   "kappa": 4.334265091744579,
   "B": 4.314244842788384,
   "kappa_joint": 5.073268209584804,
   "beta": 3.072523148720949,
   "mean": 2.4164907906087723,
   "var": 1.971602000133542,
   "drift": 6.057792785474831,
   "conv": -1.2096990076315706e-12,
   "norm_err": 3.856914787547794e-13,
   "drift_err": -5.553779658384883e-12,
   "I_tail_rel": 1.4254905677015375e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 170,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9872755417281274,
   "one_minus": 0.01272445827187263,
   "kappa": 3.110872249791781,
   "B": 3.0910168030595333,
   "kappa_joint": 3.53634356843199,
   "beta": 1.6103185027493623,
   "mean": 3.24478890650374,
   "var": 3.684505131931079,
   "drift": 5.933226787423597,
   "conv": -8.247846849940288e-13,
   "norm_err": 4.924949337237194e-13,
   "drift_err": -7.717382288774388e-12,
   "I_tail_rel": 2.388033963998679e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 170,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9851766703663619,
   "one_minus": 0.014823329633638083,
   "kappa": 2.5850285296978472,
   "B": 2.5657976321329716,
   "kappa_joint": 2.8829881318167656,
   "beta": 1.1227147505090023,
   "mean": 3.956699916587731,
   "var": 5.222830635770414,
   "drift": 5.863748994189755,
   "conv": -6.434852650727407e-13,
   "norm_err": 5.18030063290098e-13,
   "drift_err": -8.646416915780719e-12,
   "I_tail_rel": 6.607758576984325e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 170,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9849728047293007,
   "one_minus": 0.01502719527069929,
   "kappa": 2.1963387342274663,
   "B": 2.179773862253894,
   "kappa_joint": 2.398317401605919,
   "beta": 0.8176745659389785,
   "mean": 4.800723522524053,
   "var": 7.1066005164740496,
   "drift": 5.810886492609638,
   "conv": -3.6903813338540203e-13,
   "norm_err": 5.231370892033738e-13,
   "drift_err": -9.089617947211082e-12,
   "I_tail_rel": 1.3441232300772988e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 171,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.95629329357207,
   "one_minus": 0.04370670642792995,
   "kappa": 4.689676669202236,
   "B": 4.58604652477542,
   "kappa_joint": 5.101985599607709,
   "beta": 4.043058546005576,
   "mean": 1.94001353718745,
   "var": 1.2866394167738457,
   "drift": 5.201958489615127,
   "conv": -3.6914915568786455e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -4.504840944719035e-12,
   "I_tail_rel": 5.000525641426516e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 171,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9915457568867035,
   "one_minus": 0.008454243113296456,
   "kappa": 4.00354199214238,
   "B": 3.986582612723427,
   "kappa_joint": 4.241657276788105,
   "beta": 3.013535315814238,
   "mean": 2.1629458139738476,
   "var": 1.7500439914418466,
   "drift": 5.273819372438515,
   "conv": -2.0030643810287074e-12,
   "norm_err": 5.380140777333509e-13,
   "drift_err": -6.969536059386883e-12,
   "I_tail_rel": 1.1372880803071597e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 171,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9845967305152189,
   "one_minus": 0.015403269484781101,
   "kappa": 2.984584973873096,
   "B": 2.9615095866033845,
   "kappa_joint": 3.1840904715904252,
   "beta": 1.6103678622120141,
   "mean": 2.9050059312179624,
   "var": 3.382019411551809,
   "drift": 5.446295369740221,
   "conv": -1.4102052858788738e-12,
   "norm_err": 6.685763054292693e-13,
   "drift_err": -9.800160682971182e-12,
   "I_tail_rel": 1.7982982161227426e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 171,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.976853965040819,
   "one_minus": 0.023146034959180994,
   "kappa": 2.530070773122043,
   "B": 2.5006187979872907,
   "kappa_joint": 2.698333443270288,
   "beta": 1.128209214723443,
   "mean": 3.5688169306016,
   "var": 4.912648575113392,
   "drift": 5.542495391140922,
   "conv": -1.287747686262719e-12,
   "norm_err": 7.269740365245525e-13,
   "drift_err": -1.1804779376234364e-11,
   "I_tail_rel": 4.829098814986891e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 171,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.973450738884454,
   "one_minus": 0.026549261115546008,
   "kappa": 2.1795869805506434,
   "B": 2.1504591374184034,
   "kappa_joint": 2.3145758904434515,
   "beta": 0.8234918258056496,
   "mean": 4.376243420059384,
   "var": 6.819362922763663,
   "drift": 5.615689624098,
   "conv": -8.529843498195078e-13,
   "norm_err": 7.436273818939299e-13,
   "drift_err": -1.2459366871553357e-11,
   "I_tail_rel": 9.645417188218515e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 172,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8826215370744446,
   "one_minus": 0.11737846292555543,
   "kappa": 6.910596900827624,
   "B": 6.492363408148282,
   "kappa_joint": 7.256261709949846,
   "beta": 6.899002514572107,
   "mean": 1.7588824261611715,
   "var": 0.8855906776455678,
   "drift": 6.109692311958388,
   "conv": -5.99631455600047e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.316724920907291e-12,
   "I_tail_rel": 9.129922559999447e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 172,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9980042970873669,
   "one_minus": 0.0019957029126330683,
   "kappa": 5.2315765754927,
   "B": 5.2263536320257105,
   "kappa_joint": 5.618100729786024,
   "beta": 4.50903047599825,
   "mean": 2.0177451443592624,
   "var": 1.3434801156746898,
   "drift": 6.05779278547483,
   "conv": -2.7420288262192116e-12,
   "norm_err": 5.031530747601209e-13,
   "drift_err": -8.661515948915621e-12,
   "I_tail_rel": 1.3299702075673095e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 172,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9727083360508053,
   "one_minus": 0.02729166394919469,
   "kappa": 3.5212336768773196,
   "B": 3.4728511200762675,
   "kappa_joint": 3.895485312574026,
   "beta": 2.032737890245409,
   "mean": 2.8460432602542305,
   "var": 2.9188351414590343,
   "drift": 5.933226787423597,
   "conv": -1.6017187576267133e-12,
   "norm_err": 5.870859354217828e-13,
   "drift_err": -1.0254019855437946e-11,
   "I_tail_rel": 4.367514331246127e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 172,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9700475455621791,
   "one_minus": 0.029952454437820908,
   "kappa": 2.8445914176304865,
   "B": 2.801666298419682,
   "kappa_joint": 3.148461217801708,
   "beta": 1.3386204040245164,
   "mean": 3.557954270338221,
   "var": 4.380441965893089,
   "drift": 5.863748994189755,
   "conv": -1.3103962359650723e-12,
   "norm_err": 5.797584634592567e-13,
   "drift_err": -1.0964562591198046e-11,
   "I_tail_rel": 1.5442852302327892e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 172,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9741951658227519,
   "one_minus": 0.025804834177248104,
   "kappa": 2.3633014260642504,
   "B": 2.33260983341751,
   "kappa_joint": 2.585201642714587,
   "beta": 0.9363577557186991,
   "mean": 4.401977876274543,
   "var": 6.205840083152307,
   "drift": 5.810886492609638,
   "conv": -8.25894908018654e-13,
   "norm_err": 5.693223670277803e-13,
   "drift_err": -1.0697220886868308e-11,
   "I_tail_rel": 3.782956566157444e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 173,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.851112339007541,
   "one_minus": 0.14888766099245898,
   "kappa": 6.205169470862855,
   "B": 5.724625628066454,
   "kappa_joint": 6.685188559722798,
   "beta": 6.299807783345051,
   "mean": 1.6741831063544437,
   "var": 0.8257328903538399,
   "drift": 5.2019584896151265,
   "conv": -6.690203946391193e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.2376770415539795e-12,
   "I_tail_rel": 9.852520571985788e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 173,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9942330260537039,
   "one_minus": 0.005766973946296106,
   "kappa": 4.765472196037086,
   "B": 4.751711150454255,
   "kappa_joint": 4.97470393977345,
   "beta": 4.281291652753611,
   "mean": 1.8971153831408407,
   "var": 1.2318290366988984,
   "drift": 5.273819372438515,
   "conv": -3.696265515884534e-12,
   "norm_err": 5.950795411990839e-13,
   "drift_err": -9.107381515605084e-12,
   "I_tail_rel": 1.2356174685539992e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 173,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9764566245683608,
   "one_minus": 0.023543375431639202,
   "kappa": 3.3380387012757486,
   "B": 3.29851030840306,
   "kappa_joint": 3.528793602132118,
   "beta": 1.9977194617632745,
   "mean": 2.639175500384956,
   "var": 2.726256350795663,
   "drift": 5.446295369740221,
   "conv": -2.1910251390977464e-12,
   "norm_err": 7.343015084870785e-13,
   "drift_err": -1.1477041539365018e-11,
   "I_tail_rel": 3.790396866374309e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 173,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9686396633605011,
   "one_minus": 0.03136033663949889,
   "kappa": 2.7544025314505243,
   "B": 2.7108690110025546,
   "kappa_joint": 2.932910478059196,
   "beta": 1.3259029148784223,
   "mean": 3.3029864997685943,
   "var": 4.180166834951967,
   "drift": 5.542495391140922,
   "conv": -1.8909318555415666e-12,
   "norm_err": 7.760458942129844e-13,
   "drift_err": -1.304822916381454e-11,
   "I_tail_rel": 1.292764859083629e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 173,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9684035836115265,
   "one_minus": 0.03159641638847355,
   "kappa": 2.3241809153920676,
   "B": 2.287168308318821,
   "kappa_joint": 2.474005436629371,
   "beta": 0.931522078451444,
   "mean": 4.110412989226377,
   "var": 6.028509419157821,
   "drift": 5.6156896240980005,
   "conv": -1.2913003999415196e-12,
   "norm_err": 7.758238496080594e-13,
   "drift_err": -1.355182632778451e-11,
   "I_tail_rel": 3.0885051879892278e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 174,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8454297049456542,
   "one_minus": 0.15457029505434583,
   "kappa": 6.667933246865322,
   "B": 6.1309813491029725,
   "kappa_joint": 7.171513180138444,
   "beta": 6.152344567250364,
   "mean": 1.9363123022211843,
   "var": 0.9930673168861479,
   "drift": 6.109692311958388,
   "conv": -3.567146578120628e-13,
   "norm_err": 4.440892098500626e-16,
   "drift_err": -4.340527937074512e-12,
   "I_tail_rel": 1.1389982844016661e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 174,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9846891962542437,
   "one_minus": 0.01531080374575633,
   "kappa": 5.024054974524767,
   "B": 4.9854454589325865,
   "kappa_joint": 5.5494458757162946,
   "beta": 4.10292449810882,
   "mean": 2.1951750204192755,
   "var": 1.476457289981104,
   "drift": 6.057792785474829,
   "conv": -2.0640156250806285e-12,
   "norm_err": 4.1522341120980855e-13,
   "drift_err": -6.474820679613913e-12,
   "I_tail_rel": 1.8889960721062387e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 174,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9834495481864008,
   "one_minus": 0.016550451813599154,
   "kappa": 3.3909716017229576,
   "B": 3.3627934690293833,
   "kappa_joint": 3.799759282022934,
   "beta": 1.9059409526223667,
   "mean": 3.023473136314244,
   "var": 3.1130171054145848,
   "drift": 5.933226787423596,
   "conv": -1.2220224832049098e-12,
   "norm_err": 5.055955654142963e-13,
   "drift_err": -8.43769498715119e-12,
   "I_tail_rel": 6.056917760877378e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 174,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9811596696905216,
   "one_minus": 0.018840330309478404,
   "kappa": 2.7574866129855873,
   "B": 2.7313871183708227,
   "kappa_joint": 3.064044651666705,
   "beta": 1.272304731630646,
   "mean": 3.7353841463982334,
   "var": 4.608761445596839,
   "drift": 5.863748994189754,
   "conv": -9.869882688917642e-13,
   "norm_err": 5.351274978693255e-13,
   "drift_err": -9.329426120530115e-12,
   "I_tail_rel": 2.0923090952987813e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 174,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9824057941585855,
   "one_minus": 0.017594205841414468,
   "kappa": 2.3066207605199884,
   "B": 2.2862391328162355,
   "kappa_joint": 2.521508894193088,
   "beta": 0.8994994789638306,
   "mean": 4.579407752334556,
   "var": 6.460133250219812,
   "drift": 5.810886492609638,
   "conv": -5.970779426434092e-13,
   "norm_err": 5.31574784190525e-13,
   "drift_err": -9.542588941258145e-12,
   "I_tail_rel": 5.007893157756527e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 175,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8185582590089028,
   "one_minus": 0.18144174099109722,
   "kappa": 5.9800941663014076,
   "B": 5.410442926114373,
   "kappa_joint": 6.227035385173949,
   "beta": 5.627283015652601,
   "mean": 1.7924696903944528,
   "var": 0.9244174275837183,
   "drift": 5.2019584896151265,
   "conv": -4.480860127387132e-13,
   "norm_err": 0.0,
   "drift_err": -4.798828001639777e-12,
   "I_tail_rel": 1.156326477097516e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 175,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9802532625074819,
   "one_minus": 0.019746737492518096,
   "kappa": 4.574293205923302,
   "B": 4.528904334592146,
   "kappa_joint": 4.764429355031087,
   "beta": 3.8892068581415287,
   "mean": 2.01540196718085,
   "var": 1.3560141089946107,
   "drift": 5.273819372438514,
   "conv": -3.0272451212454143e-12,
   "norm_err": 5.453415496958769e-13,
   "drift_err": -7.44915240602495e-12,
   "I_tail_rel": 1.700444969684531e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 175,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9854105755135184,
   "one_minus": 0.014589424486481595,
   "kappa": 3.215313170736265,
   "B": 3.1917722086357987,
   "kappa_joint": 3.4137587959017868,
   "beta": 1.8705209945867787,
   "mean": 2.757462084424964,
   "var": 2.911646212740518,
   "drift": 5.446295369740221,
   "conv": -1.7605916724505732e-12,
   "norm_err": 6.816769371198461e-13,
   "drift_err": -1.0111023129866226e-11,
   "I_tail_rel": 5.084357020723934e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 175,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9779512724036183,
   "one_minus": 0.022048727596381656,
   "kappa": 2.671994045579311,
   "B": 2.642372823513535,
   "kappa_joint": 2.848766699567121,
   "beta": 1.2597455921394318,
   "mean": 3.4212730838086034,
   "var": 4.399694212645011,
   "drift": 5.542495391140921,
   "conv": -1.5523138330308939e-12,
   "norm_err": 7.414069358446795e-13,
   "drift_err": -1.184563558354057e-11,
   "I_tail_rel": 1.692468567460362e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 175,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9750292216338399,
   "one_minus": 0.02497077836616013,
   "kappa": 2.2705008074518167,
   "B": 2.241973508168181,
   "kappa_joint": 2.4151658625478962,
   "beta": 0.8950717628265102,
   "mean": 4.228699573266386,
   "var": 6.274010484214635,
   "drift": 5.6156896240980005,
   "conv": -1.0632605906835124e-12,
   "norm_err": 7.51843032276156e-13,
   "drift_err": -1.2612133559741778e-11,
   "I_tail_rel": 3.9495796170627706e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 176,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.761372651826932,
   "one_minus": 0.23862734817306797,
   "kappa": 8.13141239637699,
   "B": 7.095199708434375,
   "kappa_joint": 8.7915331521468,
   "beta": 8.239671710477799,
   "mean": 1.6557666005492089,
   "var": 0.7414970555427751,
   "drift": 6.10969231195839,
   "conv": -6.447065103998284e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -7.155165349104209e-12,
   "I_tail_rel": 7.48457023462861e-26,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 176,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9969543030535208,
   "one_minus": 0.0030456969464791595,
   "kappa": 5.5743863225128045,
   "B": 5.565890903261322,
   "kappa_joint": 5.9242742782135664,
   "beta": 5.11393219346952,
   "mean": 1.9146293187473005,
   "var": 1.1845665050488194,
   "drift": 6.057792785474832,
   "conv": -3.4888758548845544e-12,
   "norm_err": 5.377920331284258e-13,
   "drift_err": -9.975131831652106e-12,
   "I_tail_rel": 8.28317504760981e-47,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 176,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9659386613339586,
   "one_minus": 0.03406133866604144,
   "kappa": 3.6575022552876035,
   "B": 3.594672895673349,
   "kappa_joint": 4.018158229945083,
   "beta": 2.1778492024404206,
   "mean": 2.7429274346422687,
   "var": 2.7243515211131397,
   "drift": 5.933226787423598,
   "conv": -1.8114398869784054e-12,
   "norm_err": 6.079581282847357e-13,
   "drift_err": -1.0889955603943235e-11,
   "I_tail_rel": 3.007618335106224e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 176,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9638037266058116,
   "one_minus": 0.036196273394188405,
   "kappa": 2.9262757135354325,
   "B": 2.8728274610769238,
   "kappa_joint": 3.23150693447076,
   "beta": 1.4074848069546486,
   "mean": 3.4548384447262586,
   "var": 4.166118856285953,
   "drift": 5.8637489941897565,
   "conv": -1.5014656185030617e-12,
   "norm_err": 6.141753772226366e-13,
   "drift_err": -1.1477041539365018e-11,
   "I_tail_rel": 1.1103990559126115e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 176,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9698990381823022,
   "one_minus": 0.030100961817697836,
   "kappa": 2.4135622235931558,
   "B": 2.3769594018032025,
   "kappa_joint": 2.641423468164454,
   "beta": 0.972301903505825,
   "mean": 4.298862050662581,
   "var": 5.976422006022357,
   "drift": 5.810886492609639,
   "conv": -9.75108882528275e-13,
   "norm_err": 5.992983886926595e-13,
   "drift_err": -1.1096901175733365e-11,
   "I_tail_rel": 2.817673940504972e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 177,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7384823134316354,
   "one_minus": 0.2615176865683646,
   "kappa": 7.132036104372093,
   "B": 6.12891477369453,
   "kappa_joint": 8.475035451664217,
   "beta": 7.221048837317856,
   "mean": 1.6054392226131353,
   "var": 0.720388216007041,
   "drift": 5.201958489615127,
   "conv": -6.857847623109592e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -6.914468997365475e-12,
   "I_tail_rel": 9.558355025495207e-26,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 177,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9931420313768681,
   "one_minus": 0.006857968623131927,
   "kappa": 5.019179483552909,
   "B": 5.001939186640967,
   "kappa_joint": 5.30319000376856,
   "beta": 4.744075187255795,
   "mean": 1.8283714993995326,
   "var": 1.1116643738290222,
   "drift": 5.273819372438515,
   "conv": -4.402811448755983e-12,
   "norm_err": 6.357137039003646e-13,
   "drift_err": -9.761969010924076e-12,
   "I_tail_rel": 8.317277192614473e-47,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 177,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9726694414712447,
   "one_minus": 0.027330558528755322,
   "kappa": 3.4443551023907566,
   "B": 3.396960957562377,
   "kappa_joint": 3.6366354457440164,
   "beta": 2.118750997479137,
   "mean": 2.5704316166436474,
   "var": 2.57052167820577,
   "drift": 5.446295369740221,
   "conv": -2.4346080707005058e-12,
   "norm_err": 7.644995747568828e-13,
   "drift_err": -1.2012613126444194e-11,
   "I_tail_rel": 2.7778458638009082e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 177,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9650841859894013,
   "one_minus": 0.034915814010598734,
   "kappa": 2.8193147715819133,
   "B": 2.769658134908515,
   "kappa_joint": 3.001813109179981,
   "beta": 1.3840347430015343,
   "mean": 3.234242616027286,
   "var": 4.004592673100822,
   "drift": 5.542495391140923,
   "conv": -2.056355086210715e-12,
   "norm_err": 7.842615445952106e-13,
   "drift_err": -1.3454126701617497e-11,
   "I_tail_rel": 9.833614812228747e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 177,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9660835714434636,
   "one_minus": 0.033916428556536427,
   "kappa": 2.364665109390345,
   "B": 2.324218704076509,
   "kappa_joint": 2.5191344642861226,
   "beta": 0.9619464297311058,
   "mean": 4.041669105485069,
   "var": 5.837840289783873,
   "drift": 5.6156896240980005,
   "conv": -1.425748408223626e-12,
   "norm_err": 7.964739978660873e-13,
   "drift_err": -1.404210081545898e-11,
   "I_tail_rel": 2.4215484228076703e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 178,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7178590976337332,
   "one_minus": 0.28214090236626677,
   "kappa": 7.959193383414853,
   "B": 6.7435512304565135,
   "kappa_joint": 8.474170096552838,
   "beta": 7.443170764718089,
   "mean": 1.8280742928569014,
   "var": 0.8208453769352415,
   "drift": 6.10969231195839,
   "conv": -4.013456234019941e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -4.817479748453479e-12,
   "I_tail_rel": 8.141910282057026e-26,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 178,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.982759486474357,
   "one_minus": 0.017240513525643042,
   "kappa": 5.382925673575741,
   "B": 5.3363217298380805,
   "kappa_joint": 5.835178373041405,
   "beta": 4.700776439996702,
   "mean": 2.0869370110549927,
   "var": 1.2886791922142722,
   "drift": 6.057792785474831,
   "conv": -2.5749402610131256e-12,
   "norm_err": 4.2876813211023546e-13,
   "drift_err": -7.02105040772949e-12,
   "I_tail_rel": 1.138040543611367e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 178,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9783827482630517,
   "one_minus": 0.021617251736948284,
   "kappa": 3.529761185597573,
   "B": 3.4914008737578985,
   "kappa_joint": 3.929406061588428,
   "beta": 2.0545110608473247,
   "mean": 2.9152351269499603,
   "var": 2.8879020904256443,
   "drift": 5.933226787423597,
   "conv": -1.4415135751733033e-12,
   "norm_err": 5.306866057708248e-13,
   "drift_err": -8.943068507960561e-12,
   "I_tail_rel": 4.0723790112147095e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 178,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9764436672212353,
   "one_minus": 0.023556332778764677,
   "kappa": 2.840979211880199,
   "B": 2.807318272581064,
   "kappa_joint": 3.1517243618287925,
   "beta": 1.344026814820459,
   "mean": 3.6271461370339506,
   "var": 4.362821432973464,
   "drift": 5.863748994189756,
   "conv": -1.1514122988387498e-12,
   "norm_err": 5.397904345727511e-13,
   "drift_err": -9.631406783228158e-12,
   "I_tail_rel": 1.472627697480068e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 178,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9792356536230697,
   "one_minus": 0.020764346376930254,
   "kappa": 2.358635278822933,
   "B": 2.33401906364502,
   "kappa_joint": 2.5803460336104025,
   "beta": 0.9374894857070023,
   "mean": 4.4711697429702735,
   "var": 6.198348441452005,
   "drift": 5.810886492609639,
   "conv": -7.496225862269057e-13,
   "norm_err": 5.553335569175033e-13,
   "drift_err": -1.000444171950221e-11,
   "I_tail_rel": 3.6573355318403623e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 179,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.6948832680473694,
   "one_minus": 0.30511673195263056,
   "kappa": 7.014552446929168,
   "B": 5.8473069714743975,
   "kappa_joint": 7.776970398473384,
   "beta": 6.572716581054984,
   "mean": 1.7203110174849303,
   "var": 0.7914472540333031,
   "drift": 5.201958489615127,
   "conv": -4.640732242933154e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -5.1736392947532295e-12,
   "I_tail_rel": 9.474996922538413e-26,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 179,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9767746393758601,
   "one_minus": 0.023225360624139935,
   "kappa": 4.856089605795835,
   "B": 4.7993660987722695,
   "kappa_joint": 5.077427774241034,
   "beta": 4.367596484328227,
   "mean": 1.943243294271328,
   "var": 1.2074877776282653,
   "drift": 5.273819372438515,
   "conv": -3.627875777567624e-12,
   "norm_err": 5.651035195342047e-13,
   "drift_err": -7.788436562350398e-12,
   "I_tail_rel": 1.0931192280595958e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 179,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9826664398088447,
   "one_minus": 0.017333560191155284,
   "kappa": 3.3277637934037787,
   "B": 3.2987967220601746,
   "kappa_joint": 3.527669542495669,
   "beta": 1.9980664056407957,
   "mean": 2.685303411515443,
   "var": 2.72578296415206,
   "drift": 5.446295369740221,
   "conv": -2.0764501229564303e-12,
   "norm_err": 7.152056724635258e-13,
   "drift_err": -1.0702549957386509e-11,
   "I_tail_rel": 3.608296397507068e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 179,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9756315280229991,
   "one_minus": 0.024368471977000872,
   "kappa": 2.740309947969058,
   "B": 2.706715440930317,
   "kappa_joint": 2.9216841613785833,
   "beta": 1.3218429536055025,
   "mean": 3.3491144108990807,
   "var": 4.193005966422129,
   "drift": 5.542495391140922,
   "conv": -1.7745804825608502e-12,
   "norm_err": 7.507328092515309e-13,
   "drift_err": -1.220268330826002e-11,
   "I_tail_rel": 1.2519388794842731e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 179,
   "a_q": 0.6,
   "b_q": 3,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.973737894148751,
   "one_minus": 0.026262105851248996,
   "kappa": 2.3134033040961577,
   "B": 2.2828237764098476,
   "kappa_joint": 2.463075626832163,
   "beta": 0.9279865418094865,
   "mean": 4.156540900356864,
   "var": 6.051477441847307,
   "drift": 5.6156896240980005,
   "conv": -1.2003731342247193e-12,
   "norm_err": 7.556177905598815e-13,
   "drift_err": -1.3199219495163561e-11,
   "I_tail_rel": 3.0199235143527553e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 180,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.901455720009806,
   "one_minus": 0.098544279990194,
   "kappa": 3.8592183447573007,
   "B": 3.664135705953341,
   "kappa_joint": 34851133388.459206,
   "beta": 2.1974740766182186,
   "mean": 2.63681909877562,
   "var": 2.780325090961182,
   "drift": 6.109692311958388,
   "conv": -9.64339719189411e-13,
   "norm_err": -7.771561172376096e-16,
   "drift_err": -9.621636820611457e-12,
   "I_tail_rel": 6.575747598311444e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 180,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9040393201308636,
   "one_minus": 0.09596067986913637,
   "kappa": 3.498252287066893,
   "B": 3.3261726390115145,
   "kappa_joint": 4.345319697706799,
   "beta": 1.8263127869009195,
   "mean": 2.895681816973712,
   "var": 3.3169525115981546,
   "drift": 6.05779278547483,
   "conv": -1.5009105069907491e-12,
   "norm_err": 3.8258285428582894e-13,
   "drift_err": -7.614353592089174e-12,
   "I_tail_rel": 1.121092852500902e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 180,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9248228348606136,
   "one_minus": 0.07517716513938644,
   "kappa": 2.73699942571633,
   "B": 2.632109656473405,
   "kappa_joint": 3.133000401018823,
   "beta": 1.1676616269557623,
   "mean": 3.723979932868681,
   "var": 5.081289519543645,
   "drift": 5.933226787423596,
   "conv": -5.720979245893432e-13,
   "norm_err": 2.6201263381153694e-13,
   "drift_err": -4.8974158062264905e-12,
   "I_tail_rel": 6.077325660752065e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 180,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9426242973883847,
   "one_minus": 0.05737570261161529,
   "kappa": 2.342343927978843,
   "B": 2.274154563121993,
   "kappa_joint": 2.618947246541686,
   "beta": 0.8819918762029502,
   "mean": 4.435890942952671,
   "var": 6.64830272522882,
   "drift": 5.863748994189754,
   "conv": -4.409805853811122e-13,
   "norm_err": 2.737809978725636e-13,
   "drift_err": -5.32018873400375e-12,
   "I_tail_rel": 2.4719810915721278e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 180,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9575895769503069,
   "one_minus": 0.04241042304969311,
   "kappa": 2.030348590490193,
   "B": 1.9868281905825842,
   "kappa_joint": 2.2184955400297426,
   "beta": 0.6793259968017156,
   "mean": 5.2799145488889945,
   "var": 8.553899777084112,
   "drift": 5.810886492609637,
   "conv": -2.9831692671677956e-13,
   "norm_err": 2.9398705692074145e-13,
   "drift_err": -5.714539952350606e-12,
   "I_tail_rel": 1.2308928546637478e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 181,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9072545583210979,
   "one_minus": 0.09274544167890209,
   "kappa": 3.652513287130342,
   "B": 3.479015662483752,
   "kappa_joint": 18970554168.769924,
   "beta": 2.3267294431453167,
   "mean": 2.369503081459603,
   "var": 2.2357384546537657,
   "drift": 5.201958489615127,
   "conv": -1.2116974090758958e-12,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -9.2246210670055e-12,
   "I_tail_rel": 4.894056378994113e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 181,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9067047797582588,
   "one_minus": 0.0932952202417412,
   "kappa": 3.357856559247335,
   "B": 3.1973861734972626,
   "kappa_joint": 3.6919380953731493,
   "beta": 1.938496110788189,
   "mean": 2.592435358246001,
   "var": 2.7205725836066748,
   "drift": 5.273819372438514,
   "conv": -2.115752018028161e-12,
   "norm_err": 4.4497738826976274e-13,
   "drift_err": -7.752021247142693e-12,
   "I_tail_rel": 8.112006651675832e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 181,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9166853463754538,
   "one_minus": 0.08331465362454615,
   "kappa": 2.710617791750025,
   "B": 2.5952453949629932,
   "kappa_joint": 2.886820482408349,
   "beta": 1.2366752448826304,
   "mean": 3.3344954754901157,
   "var": 4.403981879864599,
   "drift": 5.44629536974022,
   "conv": -8.946177132429511e-13,
   "norm_err": 3.3661962106634746e-13,
   "drift_err": -5.701217276055104e-12,
   "I_tail_rel": 4.1307992880168815e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 181,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9290891242586535,
   "one_minus": 0.07091087574134647,
   "kappa": 2.3546879918191923,
   "B": 2.26966655039092,
   "kappa_joint": 2.502743629322197,
   "beta": 0.9294344670448175,
   "mean": 3.9983064748737545,
   "var": 5.963298745272011,
   "drift": 5.54249539114092,
   "conv": -7.699396675775461e-13,
   "norm_err": 3.652633751016765e-13,
   "drift_err": -6.647127293035737e-12,
   "I_tail_rel": 1.6307540797218566e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 181,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9420038862411549,
   "one_minus": 0.05799611375884506,
   "kappa": 2.059622398740842,
   "B": 1.9990053362434277,
   "kappa_joint": 2.181546642790367,
   "beta": 0.7115817649860854,
   "mean": 4.805732964331537,
   "var": 7.891840264073952,
   "drift": 5.615689624097997,
   "conv": -5.988542994828094e-13,
   "norm_err": 4.034550471487819e-13,
   "drift_err": -7.394085344003543e-12,
   "I_tail_rel": 7.974344540429667e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 182,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9345841415970751,
   "one_minus": 0.06541585840292485,
   "kappa": 3.6180807621739297,
   "B": 3.497739492528119,
   "kappa_joint": 42936596334.594604,
   "beta": 2.0024218787000327,
   "mean": 2.8348710468275686,
   "var": 3.0511513966900843,
   "drift": 6.109692311958388,
   "conv": -7.809308755213351e-13,
   "norm_err": -9.992007221626409e-16,
   "drift_err": -7.219114195322618e-12,
   "I_tail_rel": 9.21717918006684e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 182,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9364719911582041,
   "one_minus": 0.06352800884179588,
   "kappa": 3.2918360933899904,
   "B": 3.1855586037275607,
   "kappa_joint": 4.365787122509068,
   "beta": 1.6751618909967834,
   "mean": 3.09373376502566,
   "var": 3.6162431929908685,
   "drift": 6.057792785474829,
   "conv": -1.3138379273414102e-12,
   "norm_err": 3.3151259515307174e-13,
   "drift_err": -6.104450278598961e-12,
   "I_tail_rel": 1.559833127327773e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 182,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.949182889365633,
   "one_minus": 0.050817110634367,
   "kappa": 2.608925242640585,
   "B": 2.5417719644940693,
   "kappa_joint": 3.0400767050641897,
   "beta": 1.0888855172673166,
   "mean": 3.922031880920628,
   "var": 5.448898615451981,
   "drift": 5.933226787423595,
   "conv": -4.758415883543421e-13,
   "norm_err": 2.389199948993337e-13,
   "drift_err": -4.1309178300252825e-12,
   "I_tail_rel": 8.240420236256924e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 182,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9594591319668209,
   "one_minus": 0.040540868033179134,
   "kappa": 2.253947932374017,
   "B": 2.2077867353605667,
   "kappa_joint": 2.5333209111634196,
   "beta": 0.8312637996039591,
   "mean": 4.633942891004619,
   "var": 7.054017024419242,
   "drift": 5.863748994189753,
   "conv": -3.2152058793144533e-13,
   "norm_err": 2.573496971081113e-13,
   "drift_err": -4.7766235411472735e-12,
   "I_tail_rel": 3.2890420048198206e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 182,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9679156803452349,
   "one_minus": 0.0320843196547651,
   "kappa": 1.970050880620714,
   "B": 1.9381893622840418,
   "kappa_joint": 2.1523417827363396,
   "beta": 0.6464724459596118,
   "mean": 5.477966496940941,
   "var": 8.988606597121183,
   "drift": 5.810886492609635,
   "conv": -2.1227464230832993e-13,
   "norm_err": 2.7422508708241367e-13,
   "drift_err": -5.2020610041836335e-12,
   "I_tail_rel": 1.610709756398461e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 183,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9303535993119801,
   "one_minus": 0.06964640068801986,
   "kappa": 3.4139388248438785,
   "B": 3.2929092017697656,
   "kappa_joint": 23371722735.91643,
   "beta": 2.084455505123081,
   "mean": 2.5015377134942356,
   "var": 2.4955958411345254,
   "drift": 5.2019584896151265,
   "conv": -1.0563772079308364e-12,
   "norm_err": -7.771561172376096e-16,
   "drift_err": -7.677414259887883e-12,
   "I_tail_rel": 6.901632269270651e-31,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 183,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9285859562692222,
   "one_minus": 0.07141404373077775,
   "kappa": 3.1550825486740433,
   "B": 3.040337401262262,
   "kappa_joint": 3.594553941797238,
   "beta": 1.7527432892037176,
   "mean": 2.7244699902806326,
   "var": 3.0088943457512505,
   "drift": 5.273819372438514,
   "conv": -1.9237944570704713e-12,
   "norm_err": 4.163336342344337e-13,
   "drift_err": -6.726175172389048e-12,
   "I_tail_rel": 1.1319880261078482e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 183,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9316986115224547,
   "one_minus": 0.0683013884775453,
   "kappa": 2.586018422704747,
   "B": 2.496142292125481,
   "kappa_joint": 2.7758191714159377,
   "beta": 1.1440301929189431,
   "mean": 3.466530107524748,
   "var": 4.760622056524779,
   "drift": 5.446295369740219,
   "conv": -7.764899834228345e-13,
   "norm_err": 3.161915174132446e-13,
   "drift_err": -5.098144129078719e-12,
   "I_tail_rel": 5.591368836644368e-30,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 183,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9385480626889597,
   "one_minus": 0.06145193731104026,
   "kappa": 2.268899780227348,
   "B": 2.1980803904427124,
   "kappa_joint": 2.416968497277796,
   "beta": 0.8717296203027087,
   "mean": 4.130341106908387,
   "var": 6.358044125214288,
   "drift": 5.542495391140919,
   "conv": -6.540323838066797e-13,
   "norm_err": 3.566036355096003e-13,
   "drift_err": -6.266986929404084e-12,
   "I_tail_rel": 2.163890565978504e-29,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 183,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.4,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.947035100572845,
   "one_minus": 0.05296489942715499,
   "kappa": 2.0011232303184525,
   "B": 1.9474076489695642,
   "kappa_joint": 2.1188637397183503,
   "beta": 0.6753216087640008,
   "mean": 4.937767596366169,
   "var": 8.315578164862877,
   "drift": 5.615689624097996,
   "conv": -5.10480546722647e-13,
   "norm_err": 3.8968828164342995e-13,
   "drift_err": -7.167599846980011e-12,
   "I_tail_rel": 1.0407184381755253e-28,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 184,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9836498388916627,
   "one_minus": 0.016350161108337313,
   "kappa": 4.714627817476578,
   "B": 4.675926510171694,
   "kappa_joint": 19.224602800759616,
   "beta": 3.5786235398027926,
   "mean": 2.3144622031921807,
   "var": 1.7072743874856071,
   "drift": 6.109692311958388,
   "conv": -6.085132397970483e-13,
   "norm_err": -3.3306690738754696e-16,
   "drift_err": -5.9117155615240335e-12,
   "I_tail_rel": 1.3991762440201525e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 184,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9700562617472201,
   "one_minus": 0.02994373825277985,
   "kappa": 4.149009077502831,
   "B": 4.086418546931782,
   "kappa_joint": 4.672678979502454,
   "beta": 2.7565843091807154,
   "mean": 2.5733249213902716,
   "var": 2.19757210592092,
   "drift": 6.057792785474829,
   "conv": -9.491296637520463e-13,
   "norm_err": 2.3314683517128287e-13,
   "drift_err": -4.75441908065477e-12,
   "I_tail_rel": 4.864877215556824e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 184,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9572878250440359,
   "one_minus": 0.04271217495596413,
   "kappa": 3.090289685507726,
   "B": 3.0235730110794266,
   "kappa_joint": 3.4491906911769523,
   "beta": 1.540813132696326,
   "mean": 3.4016230372852396,
   "var": 3.8507114597607455,
   "drift": 5.933226787423596,
   "conv": -7.032152637975742e-13,
   "norm_err": 2.62234678416462e-13,
   "drift_err": -5.380584866543359e-12,
   "I_tail_rel": 2.459923605499518e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 184,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9625885695637354,
   "one_minus": 0.0374114304362646,
   "kappa": 2.582538301305832,
   "B": 2.5337696007853436,
   "kappa_joint": 2.860923340824797,
   "beta": 1.0948607104815247,
   "mean": 4.11353404736923,
   "var": 5.3557031849383385,
   "drift": 5.863748994189754,
   "conv": -6.484812686835539e-13,
   "norm_err": 2.9398705692074145e-13,
   "drift_err": -5.913491918363434e-12,
   "I_tail_rel": 6.535976211391107e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 184,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9703902273691926,
   "one_minus": 0.02960977263080744,
   "kappa": 2.196229788565778,
   "B": 2.1634705355556187,
   "kappa_joint": 2.3964078829398887,
   "beta": 0.8054889325699565,
   "mean": 4.957557653305552,
   "var": 7.214110905372326,
   "drift": 5.8108864926096375,
   "conv": -4.4997339188057595e-13,
   "norm_err": 3.135269821541442e-13,
   "drift_err": -6.200373547926574e-12,
   "I_tail_rel": 2.8341940627064027e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 185,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9892107265899993,
   "one_minus": 0.010789273410000688,
   "kappa": 4.375945954871145,
   "B": 4.352275295748772,
   "kappa_joint": 11.002515841608576,
   "beta": 3.64137858612296,
   "mean": 2.154598484403976,
   "var": 1.428568429945578,
   "drift": 5.201958489615126,
   "conv": -7.889244812986362e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -5.710099060252105e-12,
   "I_tail_rel": 1.0827597252803419e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 185,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9789746489046753,
   "one_minus": 0.021025351095324663,
   "kappa": 3.9008468121874804,
   "B": 3.859620625350701,
   "kappa_joint": 4.080662477592152,
   "beta": 2.8246457300915475,
   "mean": 2.3775307611903735,
   "var": 1.8670728566968249,
   "drift": 5.273819372438514,
   "conv": -1.330380250408325e-12,
   "norm_err": 2.646771690706373e-13,
   "drift_err": -4.728661906483467e-12,
   "I_tail_rel": 3.6690329847997434e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 185,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9589251159739981,
   "one_minus": 0.0410748840260019,
   "kappa": 2.99898844735741,
   "B": 2.9367510969717303,
   "kappa_joint": 3.1655937813959034,
   "beta": 1.583554768895327,
   "mean": 3.1195908784344892,
   "var": 3.4392844988490694,
   "drift": 5.446295369740219,
   "conv": -1.0318412790866205e-12,
   "norm_err": 3.2795988147427124e-13,
   "drift_err": -5.8824056736739294e-12,
   "I_tail_rel": 1.741381793186254e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 185,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9577886465658517,
   "one_minus": 0.04221135343414828,
   "kappa": 2.5489270942004016,
   "B": 2.4945502460689917,
   "kappa_joint": 2.704298843470011,
   "beta": 1.1227399377019434,
   "mean": 3.783401877818126,
   "var": 4.936579883748912,
   "drift": 5.54249539114092,
   "conv": -9.514611321037592e-13,
   "norm_err": 3.781419621873283e-13,
   "drift_err": -6.8327565827530634e-12,
   "I_tail_rel": 4.475425412678547e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 185,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9617091166314498,
   "one_minus": 0.038290883368550244,
   "kappa": 2.193082124889329,
   "B": 2.1506847796305135,
   "kappa_joint": 2.325209439392134,
   "beta": 0.823664648681024,
   "mean": 4.590828367275909,
   "var": 6.81793207112954,
   "drift": 5.615689624097999,
   "conv": -7.563949466771192e-13,
   "norm_err": 4.1389114358025836e-13,
   "drift_err": -7.910117005849315e-12,
   "I_tail_rel": 1.901402664162429e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 186,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.992937357140745,
   "one_minus": 0.007062642859254953,
   "kappa": 4.465653090599077,
   "B": 4.44985549151826,
   "kappa_joint": 24.908510845726095,
   "beta": 3.2409510797521945,
   "mean": 2.5061457731718964,
   "var": 1.885154129640716,
   "drift": 6.109692311958387,
   "conv": -4.560796185160143e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -4.164668609973887e-12,
   "I_tail_rel": 2.0502788813460418e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 186,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9859511797925414,
   "one_minus": 0.014048820207458568,
   "kappa": 3.9355889902760843,
   "B": 3.907846015541591,
   "kappa_joint": 4.669675475829155,
   "beta": 2.520928170042594,
   "mean": 2.7650084913699877,
   "var": 2.403000949198991,
   "drift": 6.057792785474828,
   "conv": -7.562839243746566e-13,
   "norm_err": 1.8252066524837574e-13,
   "drift_err": -3.517186542012496e-12,
   "I_tail_rel": 7.108153907749611e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 186,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9756545816482181,
   "one_minus": 0.024345418351781944,
   "kappa": 2.958524109269323,
   "B": 2.9222889568343295,
   "kappa_joint": 3.3597486698300747,
   "beta": 1.4393133876724988,
   "mean": 3.5933066072649558,
   "var": 4.12226193283602,
   "drift": 5.933226787423595,
   "conv": -5.551115123125783e-13,
   "norm_err": 2.3159252293680765e-13,
   "drift_err": -4.2659209498197015e-12,
   "I_tail_rel": 3.5283819451462765e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 186,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9768217428469762,
   "one_minus": 0.023178257153023796,
   "kappa": 2.4928776780964874,
   "B": 2.4638180229095736,
   "kappa_joint": 2.777260847743991,
   "beta": 1.0352420023485065,
   "mean": 4.305217617348946,
   "var": 5.664133585082038,
   "drift": 5.863748994189753,
   "conv": -5.003775171985581e-13,
   "norm_err": 2.6489921367556235e-13,
   "drift_err": -4.956035581926699e-12,
   "I_tail_rel": 9.218500701471158e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 186,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9797912615355169,
   "one_minus": 0.020208738464483122,
   "kappa": 2.136411142158503,
   "B": 2.1147138770764218,
   "kappa_joint": 2.3311937118790973,
   "beta": 0.7695925204505647,
   "mean": 5.149241223285269,
   "var": 7.550601569266295,
   "drift": 5.810886492609637,
   "conv": -3.468336728928989e-13,
   "norm_err": 2.859934511434403e-13,
   "drift_err": -5.4649618164148706e-12,
   "I_tail_rel": 3.928566687899601e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 187,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9926016692875319,
   "one_minus": 0.007398330712468093,
   "kappa": 4.132746573714831,
   "B": 4.117430479790826,
   "kappa_joint": 13.896161095208472,
   "beta": 3.2590098113537276,
   "mean": 2.2823875310571204,
   "var": 1.5961776093746511,
   "drift": 5.201958489615126,
   "conv": -6.140643549201741e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -4.3582915054685145e-12,
   "I_tail_rel": 1.5959309421239333e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 187,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9878328482308185,
   "one_minus": 0.012167151769181483,
   "kappa": 3.695003460346889,
   "B": 3.672455831395927,
   "kappa_joint": 3.9375272562049632,
   "beta": 2.5573367006154872,
   "mean": 2.5053198078435184,
   "var": 2.0622311372488564,
   "drift": 5.273819372438514,
   "conv": -1.1310952174881095e-12,
   "norm_err": 2.3447910280083306e-13,
   "drift_err": -3.83071352416664e-12,
   "I_tail_rel": 5.3759515813793565e-40,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 187,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9712505260085207,
   "one_minus": 0.028749473991479313,
   "kappa": 2.8727747403826043,
   "B": 2.8311782091840367,
   "kappa_joint": 3.052387396884464,
   "beta": 1.4717472167766146,
   "mean": 3.2473799250876323,
   "var": 3.700564409198316,
   "drift": 5.446295369740219,
   "conv": -8.557599073810707e-13,
   "norm_err": 3.006483950684924e-13,
   "drift_err": -5.10791409169542e-12,
   "I_tail_rel": 2.494839998538072e-38,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 187,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9673818664609153,
   "one_minus": 0.032618133539084715,
   "kappa": 2.462968304980598,
   "B": 2.4224665797127423,
   "kappa_joint": 2.6182919929628743,
   "beta": 1.0587910166249421,
   "mean": 3.911190924471271,
   "var": 5.234739721166571,
   "drift": 5.54249539114092,
   "conv": -8.311129562343922e-13,
   "norm_err": 3.574918139293004e-13,
   "drift_err": -6.4144245470743044e-12,
   "I_tail_rel": 6.2984430220236645e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 187,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": -0.2,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9677943945519691,
   "one_minus": 0.03220560544803086,
   "kappa": 2.135680081059595,
   "B": 2.1010082042921243,
   "kappa_joint": 2.2635929332565343,
   "beta": 0.7860540325377829,
   "mean": 4.718617413929055,
   "var": 7.144152172297481,
   "drift": 5.615689624097997,
   "conv": -6.52145004664817e-13,
   "norm_err": 3.934630399271555e-13,
   "drift_err": -7.467804152838653e-12,
   "I_tail_rel": 2.627702320338939e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 188,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9889866909076008,
   "one_minus": 0.01101330909239917,
   "kappa": 5.576902800341411,
   "B": 5.546107699444723,
   "kappa_joint": 6.0055971841563895,
   "beta": 5.034510584704142,
   "mean": 2.1039484187310276,
   "var": 1.21356231338968,
   "drift": 6.10969231195839,
   "conv": -3.714806240395774e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -3.872457909892546e-12,
   "I_tail_rel": 3.8070307660099003e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 188,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9905465552517835,
   "one_minus": 0.009453444748216522,
   "kappa": 4.704901490362701,
   "B": 4.682609919084813,
   "kappa_joint": 5.04332381480487,
   "beta": 3.6196080702672604,
   "mean": 2.3628111369291194,
   "var": 1.6736046190292484,
   "drift": 6.057792785474831,
   "conv": -1.3388179453954763e-12,
   "norm_err": 2.511324481702104e-13,
   "drift_err": -5.411671111232863e-12,
   "I_tail_rel": 8.949724911963963e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 188,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.963817316372109,
   "one_minus": 0.03618268362789101,
   "kappa": 3.350243313542128,
   "B": 3.289074505957613,
   "kappa_joint": 3.6799088736392105,
   "beta": 1.8232930399139273,
   "mean": 3.191109252824087,
   "var": 3.2541268230276845,
   "drift": 5.933226787423598,
   "conv": -9.421352586969078e-13,
   "norm_err": 3.019806626980426e-13,
   "drift_err": -6.040501432380552e-12,
   "I_tail_rel": 1.5684787121873185e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 188,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9643431700186457,
   "one_minus": 0.03565682998135433,
   "kappa": 2.7488577321768424,
   "B": 2.699405123645365,
   "kappa_joint": 3.027098498608318,
   "beta": 1.242684164820689,
   "mean": 3.9030202629080772,
   "var": 4.7186156870646645,
   "drift": 5.863748994189755,
   "conv": -8.112399640936019e-13,
   "norm_err": 3.161915174132446e-13,
   "drift_err": -6.412648190234904e-12,
   "I_tail_rel": 4.5211497775656044e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 188,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9707762690022848,
   "one_minus": 0.029223730997715247,
   "kappa": 2.3050904006621646,
   "B": 2.271158991065606,
   "kappa_joint": 2.514248017988887,
   "beta": 0.8876723317962516,
   "mean": 4.747043868844401,
   "var": 6.546206617537582,
   "drift": 5.810886492609638,
   "conv": -5.876410469340954e-13,
   "norm_err": 3.297362383136715e-13,
   "drift_err": -6.671108110367641e-12,
   "I_tail_rel": 9.576875691135695e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 189,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9756949606742146,
   "one_minus": 0.024305039325785427,
   "kappa": 5.104540604404521,
   "B": 5.042125994107226,
   "kappa_joint": 5.342995185571989,
   "beta": 4.887204423334938,
   "mean": 2.0142559614298743,
   "var": 1.0644037038388108,
   "drift": 5.201958489615127,
   "conv": -4.127809205556332e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -3.376854351699876e-12,
   "I_tail_rel": 3.0711186695911156e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 189,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9950259362931368,
   "one_minus": 0.004974063706863152,
   "kappa": 4.35670224004679,
   "B": 4.345853475370574,
   "kappa_joint": 4.508763081745834,
   "beta": 3.5811697549015142,
   "mean": 2.2371882382162718,
   "var": 1.4726527177943147,
   "drift": 5.273819372438515,
   "conv": -1.8495205367230483e-12,
   "norm_err": 2.8332891588433995e-13,
   "drift_err": -5.171862937913829e-12,
   "I_tail_rel": 7.237488781351723e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 189,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9693820158877516,
   "one_minus": 0.030617984112248364,
   "kappa": 3.208567998066702,
   "B": 3.159066199103856,
   "kappa_joint": 3.3697873258642974,
   "beta": 1.832383037058179,
   "mean": 2.9792483554603866,
   "var": 2.9722472101051753,
   "drift": 5.446295369740221,
   "conv": -1.2640999358382032e-12,
   "norm_err": 3.5438318946034997e-13,
   "drift_err": -6.284750497798086e-12,
   "I_tail_rel": 1.2221260832171355e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 189,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9638023692721753,
   "one_minus": 0.03619763072782467,
   "kappa": 2.682603937078998,
   "B": 2.63360448070766,
   "kappa_joint": 2.8430743089695607,
   "beta": 1.2513988864816568,
   "mean": 3.6430593548440258,
   "var": 4.429039733864398,
   "drift": 5.542495391140921,
   "conv": -1.141309269314661e-12,
   "norm_err": 3.9390712913700554e-13,
   "drift_err": -7.395861700842943e-12,
   "I_tail_rel": 3.4448554104194144e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 189,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.965631359671883,
   "one_minus": 0.03436864032811704,
   "kappa": 2.2805115989228515,
   "B": 2.2409799253116525,
   "kappa_joint": 2.4202470462687793,
   "beta": 0.8942785947605604,
   "mean": 4.450485844301808,
   "var": 6.2795751312839805,
   "drift": 5.615689624098,
   "conv": -8.834044606942371e-13,
   "norm_err": 4.249933738265099e-13,
   "drift_err": -8.114398042380344e-12,
   "I_tail_rel": 7.197542036821796e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 190,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9840847381081,
   "one_minus": 0.015915261891899957,
   "kappa": 5.3362401794099235,
   "B": 5.29360603566752,
   "kappa_joint": 6.207977535397173,
   "beta": 4.586526363366635,
   "mean": 2.2896627044453135,
   "var": 1.332095757861012,
   "drift": 6.109692311958389,
   "conv": -2.4846791291111003e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -2.383870878475136e-12,
   "I_tail_rel": 5.767447710138561e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 190,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9977108436455704,
   "one_minus": 0.002289156354429611,
   "kappa": 4.49692974539647,
   "B": 4.491779708746994,
   "kappa_joint": 5.011420656598668,
   "beta": 3.330600049623479,
   "mean": 2.5485254226434044,
   "var": 1.8188292485492692,
   "drift": 6.057792785474831,
   "conv": -1.0615952561465747e-12,
   "norm_err": 1.9473311851925246e-13,
   "drift_err": -3.765876499528531e-12,
   "I_tail_rel": 1.3333335797541794e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 190,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9804535238518911,
   "one_minus": 0.019546476148108893,
   "kappa": 3.219772902159989,
   "B": 3.188150003387578,
   "kappa_joint": 3.598728878401061,
   "beta": 1.713115107220415,
   "mean": 3.376823538538372,
   "var": 3.463413965831199,
   "drift": 5.933226787423597,
   "conv": -7.539524560229438e-13,
   "norm_err": 2.5002222514558525e-13,
   "drift_err": -4.778399897986674e-12,
   "I_tail_rel": 2.256191817535371e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 190,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.97844386858986,
   "one_minus": 0.02155613141014001,
   "kappa": 2.660771171002003,
   "B": 2.631936969493124,
   "kappa_joint": 2.9493393444908573,
   "beta": 1.1813418715993025,
   "mean": 4.088734548622362,
   "var": 4.963634266388443,
   "drift": 5.863748994189754,
   "conv": -6.538103392017547e-13,
   "norm_err": 2.8199664825478976e-13,
   "drift_err": -5.4356519285647664e-12,
   "I_tail_rel": 6.328357221815318e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 190,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9805922958713996,
   "one_minus": 0.019407704128600378,
   "kappa": 2.247276683400955,
   "B": 2.2253625964374524,
   "kappa_joint": 2.452232391965086,
   "beta": 0.8522346275256213,
   "mean": 4.932758154558686,
   "var": 6.818411626245428,
   "drift": 5.810886492609638,
   "conv": -4.757305660518796e-13,
   "norm_err": 2.957634137601417e-13,
   "drift_err": -5.837108574269223e-12,
   "I_tail_rel": 1.3055598475983818e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 191,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.9692073558976826,
   "one_minus": 0.030792644102317412,
   "kappa": 4.8781371175673085,
   "B": 4.802444497423823,
   "kappa_joint": 5.091937366123137,
   "beta": 4.433613454793779,
   "mean": 2.138065485239398,
   "var": 1.1732999601015255,
   "drift": 5.201958489615127,
   "conv": -3.0964120156795616e-13,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -2.4353852268177434e-12,
   "I_tail_rel": 4.6463694784934376e-48,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 191,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.996820082739201,
   "one_minus": 0.0031799172607990256,
   "kappa": 4.165253234995755,
   "B": 4.158625381465089,
   "kappa_joint": 4.330970603120559,
   "beta": 3.2792486511287473,
   "mean": 2.360997762025795,
   "var": 1.60824015910572,
   "drift": 5.273819372438514,
   "conv": -1.517230785452739e-12,
   "norm_err": 2.391420395042587e-13,
   "drift_err": -4.012790100205166e-12,
   "I_tail_rel": 1.0666182612463919e-45,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 191,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9809329026418315,
   "one_minus": 0.019067097358168472,
   "kappa": 3.0876068122784424,
   "B": 3.058029294530109,
   "kappa_joint": 3.263306450083368,
   "beta": 1.7170466402101083,
   "mean": 3.103057879269911,
   "var": 3.171897164700068,
   "drift": 5.446295369740221,
   "conv": -1.0691447727140257e-12,
   "norm_err": 3.204103649068202e-13,
   "drift_err": -5.340616837656853e-12,
   "I_tail_rel": 1.7242854789554775e-41,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 191,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9741360200543472,
   "one_minus": 0.025863979945652815,
   "kappa": 2.6001395825869733,
   "B": 2.5662943266820806,
   "kappa_joint": 2.761716726301258,
   "beta": 1.188249354557413,
   "mean": 3.7668688786535487,
   "var": 4.664421124979556,
   "drift": 5.54249539114092,
   "conv": -9.867662242868391e-13,
   "norm_err": 3.603783937933258e-13,
   "drift_err": -6.567191235262726e-12,
   "I_tail_rel": 4.71598776827818e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 191,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.0,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9728153289843058,
   "one_minus": 0.027184671015694217,
   "kappa": 2.2260139370239647,
   "B": 2.1955487355459593,
   "kappa_joint": 2.361895648663089,
   "beta": 0.8583868719296833,
   "mean": 4.574295368111332,
   "var": 6.542142951783191,
   "drift": 5.615689624097999,
   "conv": -7.616129948928574e-13,
   "norm_err": 4.0456527017340704e-13,
   "drift_err": -7.51398943066306e-12,
   "I_tail_rel": 9.578734585489873e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 192,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.887221890655315,
   "one_minus": 0.11277810934468502,
   "kappa": 6.967856407249127,
   "B": 6.563195132042933,
   "kappa_joint": 7.33780356438488,
   "beta": 7.050360008631058,
   "mean": 1.8909170581958041,
   "var": 0.8665787710810364,
   "drift": 6.109692311958388,
   "conv": -4.940492459581947e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -4.885869486770389e-12,
   "I_tail_rel": 9.892229496916249e-36,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 192,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9939644760056598,
   "one_minus": 0.006035523994340153,
   "kappa": 5.337351919196449,
   "B": 5.321220684458008,
   "kappa_joint": 5.582630967750544,
   "beta": 4.674209002426995,
   "mean": 2.149779776393895,
   "var": 1.2960038334463508,
   "drift": 6.057792785474829,
   "conv": -2.1600499167107046e-12,
   "norm_err": 3.019806626980426e-13,
   "drift_err": -6.828315690654563e-12,
   "I_tail_rel": 1.3429094851271296e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 192,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9581436561493798,
   "one_minus": 0.0418563438506202,
   "kappa": 3.620436648608587,
   "B": 3.543857633185642,
   "kappa_joint": 3.915002364409024,
   "beta": 2.1167110872803234,
   "mean": 2.9780778922888627,
   "var": 2.803040444715089,
   "drift": 5.933226787423597,
   "conv": -1.2670975380046912e-12,
   "norm_err": 3.3706371027619753e-13,
   "drift_err": -7.23421322845752e-12,
   "I_tail_rel": 4.345068299932354e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 192,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.956846789548815,
   "one_minus": 0.04315321045118503,
   "kappa": 2.9158257809214123,
   "B": 2.85221837592468,
   "kappa_joint": 3.1902755637181057,
   "beta": 1.3873632162671594,
   "mean": 3.689988902372852,
   "var": 4.226542065867049,
   "drift": 5.863748994189754,
   "conv": -1.0654810367327627e-12,
   "norm_err": 3.503863865716994e-13,
   "drift_err": -7.422507053433947e-12,
   "I_tail_rel": 1.5459707720625263e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 192,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.964915504120846,
   "one_minus": 0.035084495879153965,
   "kappa": 2.410422681176562,
   "B": 2.3677609162849635,
   "kappa_joint": 2.6283218784931233,
   "beta": 0.9647911319239786,
   "mean": 4.534012508309175,
   "var": 6.022947662279623,
   "drift": 5.810886492609638,
   "conv": -7.432943149865423e-13,
   "norm_err": 3.523847880160247e-13,
   "drift_err": -7.247535904753022e-12,
   "I_tail_rel": 3.82505446426469e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 193,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8530480884103813,
   "one_minus": 0.14695191158961873,
   "kappa": 6.228533544464098,
   "B": 5.752711105189831,
   "kappa_joint": 7.163717313424003,
   "beta": 6.361774152146855,
   "mean": 1.8722350544063917,
   "var": 0.8176899030374516,
   "drift": 5.201958489615127,
   "conv": -4.879430193227563e-13,
   "norm_err": -6.661338147750939e-16,
   "drift_err": -4.064304448547773e-12,
   "I_tail_rel": 1.1779865809884511e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 193,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9933912085296523,
   "one_minus": 0.0066087914703476525,
   "kappa": 4.839747430954278,
   "B": 4.823728479834282,
   "kappa_joint": 5.100877809459542,
   "beta": 4.412050319502222,
   "mean": 2.095167331192789,
   "var": 1.1953216737186985,
   "drift": 5.273819372438514,
   "conv": -2.680966559864828e-12,
   "norm_err": 3.1441516057384433e-13,
   "drift_err": -6.09823302966106e-12,
   "I_tail_rel": 1.316802699263033e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 193,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.967963693706703,
   "one_minus": 0.03203630629329701,
   "kappa": 3.419026576390101,
   "B": 3.3638142861150513,
   "kappa_joint": 3.5759032289517076,
   "beta": 2.077604276539896,
   "mean": 2.837227448436904,
   "var": 2.6214305732998593,
   "drift": 5.446295369740219,
   "conv": -1.5687451337953462e-12,
   "norm_err": 3.7969627442180354e-13,
   "drift_err": -7.188916129052814e-12,
   "I_tail_rel": 3.972251838664585e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 193,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9607361880991482,
   "one_minus": 0.03926381190085182,
   "kappa": 2.814240476488473,
   "B": 2.758438336027066,
   "kappa_joint": 2.978566004014477,
   "beta": 1.3728440921801945,
   "mean": 3.5010384478205427,
   "var": 4.03723585417406,
   "drift": 5.54249539114092,
   "conv": -1.3694601008751306e-12,
   "norm_err": 4.076738946423575e-13,
   "drift_err": -8.050449196161935e-12,
   "I_tail_rel": 1.361104640625018e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 193,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9632429854563673,
   "one_minus": 0.03675701454363267,
   "kappa": 2.364356222966804,
   "B": 2.3204960695267554,
   "kappa_joint": 2.5117910146998,
   "beta": 0.9588674533546749,
   "mean": 4.308464937278325,
   "var": 5.856585917533291,
   "drift": 5.615689624097999,
   "conv": -1.0268452754758073e-12,
   "norm_err": 4.418687638008123e-13,
   "drift_err": -8.521183758603001e-12,
   "I_tail_rel": 3.278402034700859e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 194,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8730740988067273,
   "one_minus": 0.12692590119327274,
   "kappa": 6.790577235757399,
   "B": 6.345009043076213,
   "kappa_joint": 7.113633472966831,
   "beta": 6.589389072493952,
   "mean": 2.0683469342558167,
   "var": 0.9272016335265496,
   "drift": 6.109692311958388,
   "conv": -3.226308109560705e-13,
   "norm_err": 2.220446049250313e-16,
   "drift_err": -2.915889751875511e-12,
   "I_tail_rel": 1.1812795245219362e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 194,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9969656826295483,
   "one_minus": 0.003034317370451678,
   "kappa": 5.160601177750068,
   "B": 5.152765778564618,
   "kappa_joint": 5.511041796883057,
   "beta": 4.3829487255506185,
   "mean": 2.3272096524539085,
   "var": 1.3821272309576935,
   "drift": 6.057792785474828,
   "conv": -1.6942003355779889e-12,
   "norm_err": 2.1938006966593093e-13,
   "drift_err": -4.425793065365724e-12,
   "I_tail_rel": 1.860024099261715e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 194,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9756715327221684,
   "one_minus": 0.024328467277831556,
   "kappa": 3.497043148832038,
   "B": 3.4542423767788533,
   "kappa_joint": 3.8490910582546087,
   "beta": 2.0110120217932885,
   "mean": 3.1555077683488753,
   "var": 2.9503686318755733,
   "drift": 5.933226787423595,
   "conv": -9.924283617124274e-13,
   "norm_err": 2.6845192735436285e-13,
   "drift_err": -5.418776538590464e-12,
   "I_tail_rel": 5.924017861909922e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 194,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9722765336966345,
   "one_minus": 0.02772346630336553,
   "kappa": 2.8324307057762743,
   "B": 2.7928923459722284,
   "kappa_joint": 3.1240796028122864,
   "beta": 1.330249242237233,
   "mean": 3.8674187784328655,
   "var": 4.408007768775732,
   "drift": 5.863748994189754,
   "conv": -8.670841822322473e-13,
   "norm_err": 2.9598545836506673e-13,
   "drift_err": -6.0538241086760536e-12,
   "I_tail_rel": 2.0638242385534052e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 194,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9759074917978702,
   "one_minus": 0.024092508202129825,
   "kappa": 2.3565711280473836,
   "B": 2.328010198516627,
   "kappa_joint": 2.5728292437610043,
   "beta": 0.9326686197175221,
   "mean": 4.711442384369191,
   "var": 6.230387052552047,
   "drift": 5.810886492609638,
   "conv": -6.152856002472618e-13,
   "norm_err": 3.0686564400639327e-13,
   "drift_err": -6.246558825750981e-12,
   "I_tail_rel": 4.9951200148052296e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 195,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.8394489344905848,
   "one_minus": 0.16055106550941523,
   "kappa": 6.088773063642719,
   "B": 5.578621917183041,
   "kappa_joint": 6.601076429850025,
   "beta": 5.982558791463467,
   "mean": 1.9905216384464008,
   "var": 0.8695206634722616,
   "drift": 5.201958489615126,
   "conv": -3.6481928589182644e-13,
   "norm_err": -1.1102230246251565e-16,
   "drift_err": -2.8119728767705965e-12,
   "I_tail_rel": 1.2901342721756736e-35,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 195,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9914912912002191,
   "one_minus": 0.00850870879978094,
   "kappa": 4.694894111889557,
   "B": 4.6748776990512955,
   "kappa_joint": 4.8941712290668615,
   "beta": 4.143957150921921,
   "mean": 2.213453915232798,
   "var": 1.2726529692193438,
   "drift": 5.273819372438514,
   "conv": -2.176037128265307e-12,
   "norm_err": 2.509104035652854e-13,
   "drift_err": -4.408917675391422e-12,
   "I_tail_rel": 1.7404705491407519e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 195,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9803579975110055,
   "one_minus": 0.019642002488994503,
   "kappa": 3.310982802159455,
   "B": 3.2783043726801044,
   "kappa_joint": 3.485506533877571,
   "beta": 1.9733192620520912,
   "mean": 2.9555140324769127,
   "var": 2.75996665844964,
   "drift": 5.44629536974022,
   "conv": -1.3424816813767393e-12,
   "norm_err": 3.3506530883187224e-13,
   "drift_err": -6.034284183442651e-12,
   "I_tail_rel": 5.1779091084385756e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 195,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9725348465579866,
   "one_minus": 0.02746515344201339,
   "kappa": 2.7391535433275758,
   "B": 2.701276018411701,
   "kappa_joint": 2.9076526730216354,
   "beta": 1.3165355336712532,
   "mean": 3.6193250318605514,
   "var": 4.209909455072038,
   "drift": 5.542495391140921,
   "conv": -1.1651790643441018e-12,
   "norm_err": 3.774758283725532e-13,
   "drift_err": -6.921574424723076e-12,
   "I_tail_rel": 1.740044079415102e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 195,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.3,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9718558723800527,
   "one_minus": 0.028144127619947334,
   "kappa": 2.314923949682367,
   "B": 2.2821157048271243,
   "kappa_joint": 2.459546346587681,
   "beta": 0.9274109573060904,
   "mean": 4.426751521318334,
   "var": 6.055233205795034,
   "drift": 5.615689624097999,
   "conv": -8.975042931069765e-13,
   "norm_err": 4.1655567883935873e-13,
   "drift_err": -7.911893362688716e-12,
   "I_tail_rel": 4.1061042221151804e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 196,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7771874187110347,
   "one_minus": 0.2228125812889653,
   "kappa": 8.004024263912173,
   "B": 7.056206424158605,
   "kappa_joint": 9.10035980599248,
   "beta": 8.149354592355495,
   "mean": 1.7878012325838415,
   "var": 0.7497148691614903,
   "drift": 6.10969231195839,
   "conv": -5.468958619303521e-13,
   "norm_err": -4.440892098500626e-16,
   "drift_err": -5.785594225926616e-12,
   "I_tail_rel": 8.917191691607655e-26,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 196,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9927556480604846,
   "one_minus": 0.007244351939515448,
   "kappa": 5.634521783088449,
   "B": 5.6140754562790605,
   "kappa_joint": 5.902136659865332,
   "beta": 5.2028592500501745,
   "mean": 2.046663950781933,
   "var": 1.1643199430037265,
   "drift": 6.057792785474831,
   "conv": -2.790323527790406e-12,
   "norm_err": 3.4994229736184934e-13,
   "drift_err": -8.064660050877137e-12,
   "I_tail_rel": 8.691733637155371e-47,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 196,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9504224849864881,
   "one_minus": 0.04957751501351193,
   "kappa": 3.748672319767952,
   "B": 3.654566176972952,
   "kappa_joint": 4.024072126182545,
   "beta": 2.2510270415053943,
   "mean": 2.8749620666769005,
   "var": 2.6357865445524364,
   "drift": 5.933226787423598,
   "conv": -1.4286349880876514e-12,
   "norm_err": 3.739231146937527e-13,
   "drift_err": -8.044231947224034e-12,
   "I_tail_rel": 3.062357666446447e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 196,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9495647217950083,
   "one_minus": 0.05043527820499172,
   "kappa": 2.9940016718556843,
   "B": 2.917523240124016,
   "kappa_joint": 3.2641867937236766,
   "beta": 1.4516211156204013,
   "mean": 3.5868730767608916,
   "var": 4.039448676443147,
   "drift": 5.863748994189755,
   "conv": -1.1972645097557688e-12,
   "norm_err": 3.739231146937527e-13,
   "drift_err": -8.09041722504844e-12,
   "I_tail_rel": 1.1330208261611958e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 196,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9597294940592205,
   "one_minus": 0.04027050594077952,
   "kappa": 2.4585449379281252,
   "B": 2.4085328367165824,
   "kappa_joint": 2.679921859400098,
   "beta": 0.998303861711953,
   "mean": 4.430896682697213,
   "var": 5.8207593053329205,
   "drift": 5.810886492609639,
   "conv": -8.648637361829969e-13,
   "norm_err": 3.75921516138078e-13,
   "drift_err": -7.94209142895852e-12,
   "I_tail_rel": 2.896756308756203e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 197,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7564393688985332,
   "one_minus": 0.24356063110146675,
   "kappa": 6.954865320847709,
   "B": 6.048891383830464,
   "kappa_joint": 9.262535824951652,
   "beta": 7.033713753468552,
   "mean": 1.803491170665084,
   "var": 0.7395749488738965,
   "drift": 5.201958489615127,
   "conv": -5.091482790930968e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -4.685141163918161e-12,
   "I_tail_rel": 1.3015547371117095e-25,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 197,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.991814028323603,
   "one_minus": 0.008185971676397008,
   "kappa": 5.043629070483143,
   "B": 5.022943147537872,
   "kappa_joint": 5.434688085642621,
   "beta": 4.784001134974749,
   "mean": 2.026423447451481,
   "var": 1.1023867310320679,
   "drift": 5.273819372438515,
   "conv": -3.175126828125485e-12,
   "norm_err": 3.4083846855992306e-13,
   "drift_err": -6.9180217110442754e-12,
   "I_tail_rel": 9.330904351173494e-47,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 197,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9631056356797661,
   "one_minus": 0.03689436432023385,
   "kappa": 3.514872437916529,
   "B": 3.449423599278581,
   "kappa_joint": 3.6704670791838026,
   "beta": 2.1847003071791793,
   "mean": 2.7684835646955963,
   "var": 2.4929256208932005,
   "drift": 5.446295369740221,
   "conv": -1.673994276529811e-12,
   "norm_err": 3.97237798210881e-13,
   "drift_err": -7.680078795146983e-12,
   "I_tail_rel": 3.0074675992695374e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 197,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9560399349900011,
   "one_minus": 0.04396006500999894,
   "kappa": 2.874447728373993,
   "B": 2.810557225054045,
   "kappa_joint": 3.039452829585418,
   "beta": 1.4252121757159342,
   "mean": 3.4322945640792346,
   "var": 3.8888914125061635,
   "drift": 5.542495391140922,
   "conv": -1.4579448759377556e-12,
   "norm_err": 4.2943426592501055e-13,
   "drift_err": -8.406608742461685e-12,
   "I_tail_rel": 1.0636417814174092e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 197,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 4,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.959891299800978,
   "one_minus": 0.04010870019902202,
   "kappa": 2.4022372046399707,
   "B": 2.353568899115926,
   "kappa_joint": 2.553014857134231,
   "beta": 0.9863947143936892,
   "mean": 4.239721053537018,
   "var": 5.693146508342572,
   "drift": 5.6156896240980005,
   "conv": -1.1144418721187321e-12,
   "norm_err": 4.614086890342151e-13,
   "drift_err": -9.027445457832073e-12,
   "I_tail_rel": 2.63115497280053e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 198,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7525147919216929,
   "one_minus": 0.2474852080783071,
   "kappa": 7.956556093666161,
   "B": 6.902122285567366,
   "kappa_joint": 8.648114089388377,
   "beta": 7.7973308003877975,
   "mean": 1.960108924891533,
   "var": 0.7835620250527944,
   "drift": 6.109692311958389,
   "conv": -3.6781688805831436e-13,
   "norm_err": -2.220446049250313e-16,
   "drift_err": -3.47544215628659e-12,
   "I_tail_rel": 9.105723943030318e-26,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 198,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9958709195189566,
   "one_minus": 0.0041290804810434345,
   "kappa": 5.489235063044411,
   "B": 5.477890593696855,
   "kappa_joint": 5.810101995268502,
   "beta": 4.953501451628213,
   "mean": 2.2189716430896245,
   "var": 1.2229314646680152,
   "drift": 6.05779278547483,
   "conv": -2.07467376611703e-12,
   "norm_err": 2.2937207688755734e-13,
   "drift_err": -4.936495656693296e-12,
   "I_tail_rel": 1.1559639627617638e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 198,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9692810071609077,
   "one_minus": 0.030718992839092296,
   "kappa": 3.631592118674561,
   "B": 3.5753776119007994,
   "kappa_joint": 3.9681078684028153,
   "beta": 2.154531678239187,
   "mean": 3.047269758984593,
   "var": 2.75383594836377,
   "drift": 5.933226787423597,
   "conv": -1.1719514247943152e-12,
   "norm_err": 2.9465319073551655e-13,
   "drift_err": -5.971223515643942e-12,
   "I_tail_rel": 4.059510442848392e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 198,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.966035984372796,
   "one_minus": 0.03396401562720397,
   "kappa": 2.9143252543479328,
   "B": 2.864406639516828,
   "kappa_joint": 3.205957942982073,
   "beta": 1.399245671095071,
   "mean": 3.7591807690685832,
   "var": 4.190650087629498,
   "drift": 5.863748994189755,
   "conv": -9.717782134543995e-13,
   "norm_err": 3.097522238704187e-13,
   "drift_err": -6.433076293888007e-12,
   "I_tail_rel": 1.4757325990979782e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 198,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.4,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9714324506166571,
   "one_minus": 0.02856754938334294,
   "kappa": 2.407478298880995,
   "B": 2.372841255007922,
   "kappa_joint": 2.62913746719219,
   "beta": 0.9689357430451198,
   "mean": 4.603204375004905,
   "var": 5.997184575261404,
   "drift": 5.810886492609639,
   "conv": -7.078782005009998e-13,
   "norm_err": 3.248512570053208e-13,
   "drift_err": -6.716405209772347e-12,
   "I_tail_rel": 3.699459009575012e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 199,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "Q0",
   "tau": 0.0,
   "corr2": 0.7293028234321663,
   "one_minus": 0.27069717656783365,
   "kappa": 6.96377160487073,
   "B": 5.947007227477997,
   "kappa_joint": 8.404903157465073,
   "beta": 6.798765317770189,
   "mean": 1.9183629655368786,
   "var": 0.7651328213989932,
   "drift": 5.201958489615127,
   "conv": -3.752553823233029e-13,
   "norm_err": -5.551115123125783e-16,
   "drift_err": -3.1104008257898386e-12,
   "I_tail_rel": 1.1855600908815993e-25,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 199,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "2",
   "tau": 0.042554345978988405,
   "corr2": 0.9903284988166274,
   "one_minus": 0.009671501183372566,
   "kappa": 4.936007108528827,
   "B": 4.912079815459984,
   "kappa_joint": 5.220864387793933,
   "beta": 4.575152543059663,
   "mean": 2.1412952423232756,
   "var": 1.152708969330149,
   "drift": 5.273819372438515,
   "conv": -2.6343371928305714e-12,
   "norm_err": 2.6711965972481266e-13,
   "drift_err": -4.82369699739138e-12,
   "I_tail_rel": 1.1722395571062293e-46,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 199,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "10",
   "tau": 0.18082100362433354,
   "corr2": 0.9766295143967679,
   "one_minus": 0.023370485603232072,
   "kappa": 3.416059307066001,
   "B": 3.3759058361672465,
   "kappa_joint": 3.5912680002273443,
   "beta": 2.092567413436426,
   "mean": 2.883355359567391,
   "var": 2.602685741338332,
   "drift": 5.446295369740221,
   "conv": -1.4905854328617352e-12,
   "norm_err": 3.488320743372242e-13,
   "drift_err": -6.3717919829286984e-12,
   "I_tail_rel": 3.784098292725241e-42,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 199,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "100",
   "tau": 0.30156396867971275,
   "corr2": 0.9687557865214562,
   "one_minus": 0.03124421347854378,
   "kappa": 2.804455188192607,
   "B": 2.760296023108047,
   "kappa_joint": 2.9760746242047933,
   "beta": 1.3746938152379198,
   "mean": 3.547166358951029,
   "var": 4.031803540326306,
   "drift": 5.542495391140922,
   "conv": -1.2658762926776035e-12,
   "norm_err": 3.8835601401387976e-13,
   "drift_err": -7.30793203729263e-12,
   "I_tail_rel": 1.3189109932487265e-39,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  },
  {
   "idx": 199,
   "a_q": 0.6,
   "b_q": 5,
   "a_g": 0.5,
   "b_g": 6,
   "f_q": 0.6,
   "Q": "1e4",
   "tau": 0.44620912946228364,
   "corr2": 0.9692302875200418,
   "one_minus": 0.03076971247995819,
   "kappa": 2.356097624252894,
   "B": 2.3195661899821656,
   "kappa_joint": 2.5049751242587326,
   "beta": 0.9580991240363619,
   "mean": 4.354592848408812,
   "var": 5.861282494904852,
   "drift": 5.6156896240980005,
   "conv": -9.813261314661759e-13,
   "norm_err": 4.249933738265099e-13,
   "drift_err": -8.061995515618037e-12,
   "I_tail_rel": 3.2074959145617722e-37,
   "xi_cut": 119.98940093499165,
   "neg_any_tiny": 0,
   "fails": []
  }
 ],
 "seconds": 11.0
}

==> anc/plan/A25/research/nearsat/ns_scan.py <==
#!/usr/bin/env python3
"""Part (a): (B/kappa)^2 over a family of admissible LO inputs.

x Sigma = f_q B_{a_q,b_q}, x g = (1 - f_q) B_{a_g,b_g}, B_{a,b} = x^a (1-x)^b / Beta(a+1, b+1);
a_q in {-0.3,-0.15,0,0.3,0.6}, b_q in {3,5}, a_g in {-0.4,-0.2,0,0.3,0.5}, b_g in {4,6}, f_q in {0.4,0.6} (200 inputs)
at Q0, 2, 10, 100, 1e4 GeV. Solver ns_fast.py (validated by ns_validate.py to 6.3e-10 in corr2 on 246 stored rows).
Each row is computed twice: M = 32 Talbot terms with 16 GL nodes per unit panel, and M = 24 with 24 nodes; the
difference is the numerical uncertainty. Checks per row (exit 1 if any fails): no species density below
-1e4 x (its roundoff scale) on the nodes used, quadrature normalization, mean, variance and drift against the Mellin
route to 1e-9, mean score to 1e-9, information tail beyond the cut < 1e-9 relative, 0 < I < inf, convergence < 1e-8.
MUT=M8 (8 Talbot terms) and MUT=NEG (f_q = 1.2 on the first input, a negative gluon) must fail.
Writes ns_scan.json (ns_scan_MUT_<m>.json)."""
import os, sys, json, time, itertools
import numpy as np
from multiprocessing import Pool
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import ns_fast as F

MUT = os.environ.get("MUT", "")
AQ = [-0.3, -0.15, 0.0, 0.3, 0.6]; BQ = [3, 5]; AG = [-0.4, -0.2, 0.0, 0.3, 0.5]; BG = [4, 6]; FQ = [0.4, 0.6]
SCALES = ["Q0", "2", "10", "100", "1e4"]
PARAMS = ["a_q", "b_q", "a_g", "b_g", "f_q"]
M_MAIN = 8 if MUT == "M8" else 32


def one(args):
    idx, (aq, bq, ag, bg, fq) = args
    if MUT == "NEG" and idx == 0:
        fq = 1.2
    inp = F.scan_input(aq, bq, ag, bg, fq)
    res = []
    for Q in SCALES:
        tau = F.tau_of_Q(Q)
        o = F.row(inp, tau, M=M_MAIN, bins=False)
        o2 = F.row(inp, tau, M=24, ngl=24, bins=False)
        fails = []
        if o["neg_q_beyond_roundoff"] or o["neg_g_beyond_roundoff"]:
            fails.append("negative species density")
        for k in ("norm_err", "mean_quad_minus_mellin", "var_quad_minus_mellin", "drift_quad_minus_mellin", "mean_score"):
            if not abs(o[k]) < 1e-9:
                fails.append(f"{k}={o[k]:.1e}")
        if not (o["I_tail_rel"] < 1e-9):
            fails.append(f"tail {o['I_tail_rel']:.1e}")
        if not (0 < o["I"] < np.inf):
            fails.append("information not finite")
        dconv = o2["corr2"] - o["corr2"]
        if not abs(dconv) < 1e-8:
            fails.append(f"convergence {dconv:.1e}")
        res.append(dict(idx=idx, a_q=aq, b_q=bq, a_g=ag, b_g=bg, f_q=fq, Q=Q, tau=tau, corr2=o["corr2"],
                        one_minus=o["one_minus"], kappa=o["kappa"], B=o["B"], kappa_joint=o["kappa_joint"],
                        beta=o["beta"], mean=o["mean"], var=o["var"], drift=o["drift"], conv=dconv,
                        norm_err=o["norm_err"], drift_err=o["drift_quad_minus_mellin"], I_tail_rel=o["I_tail_rel"],
                        xi_cut=o["xi_cut"], neg_any_tiny=o["neg_any_tiny"], fails=fails))
    return res


def stats(rows):
    c = np.array([r["corr2"] for r in rows])
    q = np.percentile(c, [0, 25, 50, 75, 100])
    imin, imax = int(np.argmin(c)), int(np.argmax(c))
    pick = lambda r: {k: r[k] for k in PARAMS + ["corr2", "kappa", "B"]}
    out = dict(n=len(c), min=q[0], q1=q[1], median=q[2], q3=q[3], max=q[4], mean=float(c.mean()),
               argmin=pick(rows[imin]), argmax=pick(rows[imax]),
               lowest5=[pick(rows[i]) for i in np.argsort(c)[:5]],
               frac_ge_0p9=float(np.mean(c >= 0.9)), frac_ge_0p95=float(np.mean(c >= 0.95)),
               frac_ge_0p98=float(np.mean(c >= 0.98)), frac_ge_0p99=float(np.mean(c >= 0.99)))
    marg = {}
    for p in PARAMS:
        vals = sorted(set(r[p] for r in rows))
        marg[p] = {str(v): dict(mean=float(np.mean([r["corr2"] for r in rows if r[p] == v])),
                                min=float(np.min([r["corr2"] for r in rows if r[p] == v])),
                                mean_one_minus=float(np.mean([1 - r["corr2"] for r in rows if r[p] == v])))
                   for v in vals}
    out["marginal"] = marg
    # main-effect share of the variance of 1 - corr2 (balanced full factorial: main effects are orthogonal)
    y = np.log10(1 - c)
    tot = float(np.sum((y - y.mean()) ** 2))
    eff = {}
    for p in PARAMS:
        ss = 0.0
        for v in set(r[p] for r in rows):
            m = np.array([r[p] == v for r in rows])
            ss += m.sum() * (y[m].mean() - y.mean()) ** 2
        eff[p] = ss / tot
    for p1, p2 in itertools.combinations(PARAMS, 2):   # two-factor interaction share
        ss = 0.0
        for v1 in set(r[p1] for r in rows):
            for v2 in set(r[p2] for r in rows):
                m = np.array([(r[p1] == v1) and (r[p2] == v2) for r in rows])
                m1 = np.array([r[p1] == v1 for r in rows]); m2 = np.array([r[p2] == v2 for r in rows])
                ss += m.sum() * (y[m].mean() - y[m1].mean() - y[m2].mean() + y.mean()) ** 2
        eff[p1 + "*" + p2] = ss / tot
    out["variance_share_log10_deficit"] = eff
    # 2-d table over (a_q, a_g), mean over the rest
    out["table_aq_ag_mean"] = {f"{aq},{ag}": float(np.mean([r["corr2"] for r in rows if r["a_q"] == aq and r["a_g"] == ag]))
                               for aq in AQ for ag in AG}
    near = [r for r in rows if r["corr2"] >= 0.99]
    out["near_one_ge_0p99"] = dict(n=len(near), **{p: {str(v): sum(1 for r in near if r[p] == v)
                                                     for v in sorted(set(r[p] for r in rows))} for p in PARAMS})
    return out


def main():
    t0 = time.time()
    grid = list(enumerate(itertools.product(AQ, BQ, AG, BG, FQ)))
    with Pool(8) as pool:
        res = pool.map(one, grid, chunksize=4)
    rows = [r for rr in res for r in rr]
    fails = [f"input {r['idx']} Q={r['Q']}: " + "; ".join(r["fails"]) for r in rows if r["fails"]]
    per_scale = {Q: stats([r for r in rows if r["Q"] == Q]) for Q in SCALES}
    conv = max(abs(r["conv"]) for r in rows)
    out = dict(program="ns_scan.py", MUT=MUT, M=M_MAIN, grid=dict(a_q=AQ, b_q=BQ, a_g=AG, b_g=BG, f_q=FQ),
               scales=SCALES, tau={Q: F.tau_of_Q(Q) for Q in SCALES}, max_abs_convergence=conv,
               max_abs_norm_err=max(abs(r["norm_err"]) for r in rows),
               max_tail_rel=max(r["I_tail_rel"] for r in rows),
               rows_with_tiny_negative_values=sum(1 for r in rows if r["neg_any_tiny"]),
               per_scale=per_scale, checks_failed=fails, rows=rows, seconds=round(time.time() - t0, 1))
    fn = "ns_scan.json" if not MUT else f"ns_scan_MUT_{MUT}.json"
    json.dump(out, open(os.path.join(HERE, fn), "w"), indent=1)
    for Q in SCALES:
        s = per_scale[Q]
        print(f"{Q:>4}: min {s['min']:.6f} q1 {s['q1']:.6f} med {s['median']:.6f} q3 {s['q3']:.6f} max {s['max']:.6f} "
              f">=0.9 {s['frac_ge_0p9']:.3f} >=0.95 {s['frac_ge_0p95']:.3f} argmin {s['argmin']}")
    print("max convergence", conv, "failed:", len(fails), fails[:4], "seconds", out["seconds"])
    sys.exit(1 if fails else 0)


if __name__ == "__main__":
    main()


==> anc/plan/A25/research/theory/lo.py <==
#!/usr/bin/env python3
"""LO singlet solver for the theory checks of plan/A25/research/theory (T1-T3).

Conventions copied from plan/story/chain/check/ck_num.py and checked against its stored tables:
LO singlet kernel Gamma(N) at n_f = 5, one-loop clock tau = 6 zeta/23, Lambda = 0.2 GeV, Q0^2 = 2 GeV^2,
species transforms F_j(N) = int_0^1 x^(N-2) P_j dx = Laplace transform in s = N - 2 of rho_j(xi) = x P_j(x).
Fixed-Talbot inversion in xi (Abate-Valko). Returned per node:
  rho, d_tau rho, d_tau^2 rho, d_xi rho, d_xi d_tau rho   (sums over the two species, plus species parts).
d_xi rho has transform (N-2) F(N) because rho(xi = 0) = 0 (every input has (1-x)^b with b >= 3).

Environment: DPS (default 50), MT (Talbot terms, default 48), NGL (Gauss-Legendre nodes per panel, 24).
"""
import os
import mpmath as mp
import numpy as np

DPS = int(os.environ.get("DPS", "50"))
MT = int(os.environ.get("MT", "48"))
NGL = int(os.environ.get("NGL", "24"))
mp.mp.dps = DPS
NF = 5

INPUTS = {
    "A": ([("0.38", "0.5", 3), ("0.20", "-0.15", 7)], [("0.42", "-0.1", 5)]),
    "steep": ([("0.30", "0.6", 3), ("0.25", "-0.35", 7)], [("0.45", "-0.4", 5)]),
    "valence": ([("0.70", "0.7", 3)], [("0.30", "0.5", 5)]),
    "hardq_steepg": ([("0.55", "1", 3)], [("0.45", "-0.45", 8)]),
    "softq_hardg": ([("0.30", "-0.3", 7)], [("0.70", "1", 4)]),
    # variants used only in T3 to vary the small-x exponent of the valence-like input
    "valence_g07": ([("0.70", "0.7", 3)], [("0.30", "0.7", 5)]),
    "valence_g03": ([("0.70", "0.7", 3)], [("0.30", "0.3", 5)]),
}


def terms(name):
    q, g = INPUTS[name]
    cv = lambda L: [(mp.mpf(c), mp.mpf(a), int(b)) for c, a, b in L]
    return cv(q), cv(g)


def beta_int(z, b):
    """B(z, b+1) for integer b = b!/(z (z+1) ... (z+b))."""
    p = mp.mpf(1)
    for k in range(b + 1):
        p *= (z + k)
    return mp.factorial(b) / p


def F0(N, name):
    Q, G = terms(name)
    fq = sum(c * beta_int(N - 1 + a, b) / beta_int(a + 1, b) for c, a, b in Q)
    fg = sum(c * beta_int(N - 1 + a, b) / beta_int(a + 1, b) for c, a, b in G)
    return fq, fg


def Gamma(N, nf=NF):
    CF = mp.mpf(4) / 3
    CA = mp.mpf(3)
    S = mp.digamma(N + 1) + mp.euler
    qq = CF * (mp.mpf(3) / 2 + 1 / (N * (N + 1)) - 2 * S)
    qg = nf * (N**2 + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N**2 + N + 2) / (N * (N**2 - 1))
    gg = 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S) + (11 * CA - 2 * nf) / 6
    return qq, qg, gq, gg


def evolved(N, tau, name):
    """(Fq, Fg, dFq, dFg, d2Fq, d2Fg) at complex N: exp(tau Gamma) F0 and its tau derivatives."""
    qq, qg, gq, gg = Gamma(N)
    m = (qq + gg) / 2
    d = mp.sqrt(((qq - gg) / 2)**2 + qg * gq)
    ch = mp.cosh(tau * d)
    sh = tau if abs(d) < mp.mpf(10)**(-DPS // 2) else mp.sinh(tau * d) / d
    e = mp.exp(tau * m)
    U11 = e * (ch + sh * (qq - m)); U12 = e * sh * qg
    U21 = e * sh * gq;              U22 = e * (ch + sh * (gg - m))
    fq, fg = F0(N, name)
    Fq = U11 * fq + U12 * fg; Fg = U21 * fq + U22 * fg
    dq = qq * Fq + qg * Fg; dg = gq * Fq + gg * Fg
    d2q = qq * dq + qg * dg; d2g = gq * dq + gg * dg
    return Fq, Fg, dq, dg, d2q, d2g


def transforms(N, tau, name):
    """[rho, d_tau rho, d_tau^2 rho, d_xi rho, d_xi d_tau rho, rho_q, rho_g, d_tau rho_q, d_tau rho_g]."""
    Fq, Fg, dq, dg, d2q, d2g = evolved(N, tau, name)
    s = N - 2
    return [Fq + Fg, dq + dg, d2q + d2g, s * (Fq + Fg), s * (dq + dg), Fq, Fg, dq, dg]


def talbot(xi, tau, name, M=None):
    M = M or MT
    r = 2 * mp.mpf(M) / (5 * xi)
    v = transforms(2 + r, tau, name)
    out = [mp.re(vi) * mp.exp(r * xi) / 2 for vi in v]
    for k in range(1, M):
        th = k * mp.pi / M
        cot = mp.cot(th)
        s = r * th * (cot + 1j)
        sig = th + (th * cot - 1) * cot
        v = transforms(2 + s, tau, name)
        w = mp.exp(xi * s) * (1 + 1j * sig)
        for i in range(len(out)):
            out[i] += mp.re(w * v[i])
    return [o * r / M for o in out]


def panels(xmax, ngl=None):
    ngl = ngl or NGL
    br = [mp.mpf(0), mp.mpf("0.01"), mp.mpf("0.05"), mp.mpf("0.2"), mp.mpf("0.5"), mp.mpf(1)]
    x = mp.mpf(1)
    while x < 20:
        x += mp.mpf("0.5"); br.append(x)
    while x < 40:
        x += 1; br.append(x)
    while x < xmax:
        x += 2; br.append(x)
    t, w = np.polynomial.legendre.leggauss(ngl)
    nodes = []
    for a, b in zip(br[:-1], br[1:]):
        for ti, wi in zip(t, w):
            nodes.append(((a + b) / 2 + (b - a) / 2 * mp.mpf(float(ti)), (b - a) / 2 * mp.mpf(float(wi))))
    return nodes


def _work(args):
    xi, tau, name, dps, mt = args
    mp.mp.dps = dps
    return [str(v) for v in talbot(mp.mpf(xi), mp.mpf(tau), name, mt)]


def table(tau, name, xmax, pool, ngl=None, dps=None, mt=None):
    """density table; the valence-like inputs need dps = 100, mt = 96 (inversion noise at large xi otherwise)."""
    dps = dps or DPS; mt = mt or MT
    mp.mp.dps = dps
    nodes = panels(xmax, ngl)
    vals = pool.map(_work, [(str(x), str(tau), name, dps, mt) for x, _ in nodes], chunksize=4)
    vals = [[mp.mpf(v) for v in row] for row in vals]
    return nodes, vals


def measures(nodes, vals):
    """Fisher information, moments, mean bound, geodesic curvature, zero-bias identity, on the node set."""
    xs = [n[0] for n in nodes]; ws = [n[1] for n in nodes]
    rho = [v[0] for v in vals]; d1 = [v[1] for v in vals]; d2 = [v[2] for v in vals]
    dx = [v[3] for v in vals]; dxt = [v[4] for v in vals]
    S = lambda f: mp.fsum(ws[i] * f(i) for i in range(len(xs)))
    o = {}
    o["norm"] = S(lambda i: rho[i])
    o["int_d1"] = S(lambda i: d1[i])
    o["int_d2"] = S(lambda i: d2[i])
    o["nonpos"] = sum(1 for r in rho if r <= 0)
    pos = lambda i: rho[i] > 0
    s = [d1[i] / rho[i] if pos(i) else mp.mpf(0) for i in range(len(xs))]
    I = S(lambda i: d1[i] * s[i]); o["I"] = I; o["kappa"] = mp.sqrt(I)
    m = S(lambda i: xs[i] * rho[i]); o["mean"] = m
    V = S(lambda i: (xs[i] - m)**2 * rho[i]); o["var"] = V
    dr = S(lambda i: xs[i] * d1[i]); o["drift"] = dr
    o["B"] = abs(dr) / mp.sqrt(V); o["corr2"] = o["B"]**2 / I
    o["beta"] = dr / V
    # geodesic curvature on the sphere of radius 2: w = q - s^2/2 + I/2, q = d_tau^2 rho / rho
    w = [(d2[i] / rho[i] - s[i]**2 / 2 + I / 2) if pos(i) else mp.mpf(0) for i in range(len(xs))]
    o["mean_w"] = S(lambda i: rho[i] * w[i])
    w2 = S(lambda i: rho[i] * w[i]**2); ws_ = S(lambda i: rho[i] * w[i] * s[i])
    o["ws"] = ws_
    o["k2"] = (w2 - ws_**2 / I) / I**2
    # zero-bias identity: beta = int (d_xi s) T dxi / Var, T(xi) = int_xi^inf (eta - m) rho
    o["lam_tau"] = [(dxt[i] / rho[i] - d1[i] * dx[i] / rho[i]**2) if pos(i) else mp.mpf(0) for i in range(len(xs))]
    # T at nodes by cumulative quadrature is awkward; use T(xi) = -int_0^xi (eta - m) rho d eta and Gauss nodes
    # evaluated through integration by parts form: int s'(xi) T dxi = int s (xi - m) rho dxi + boundary terms (zero)
    o["s"] = s; o["xs"] = xs; o["ws_nodes"] = ws; o["rho"] = rho
    return o


def mellin_M(N, tau, name):
    v = evolved(N, tau, name)
    return v[0] + v[1], v[2] + v[3]


def cumulants(tau, name, n=4):
    """cumulants of xi under P and tau-derivative of the first two, from K(u) = ln M(2-u, tau)."""
    K = lambda u: mp.log(mellin_M(2 - u, tau, name)[0])
    ks = [mp.diff(K, 0, k) for k in range(1, n + 1)]
    Kt = lambda u: (lambda MM: MM[1] / MM[0])(mellin_M(2 - u, tau, name))
    dks = [mp.diff(Kt, 0, k) for k in range(1, 3)]
    return ks, dks


def zeta_of_Q(Q):
    T0 = mp.log(mp.mpf(2) / mp.mpf("0.2")**2); T = mp.log(mp.mpf(Q)**2 / mp.mpf("0.2")**2)
    return mp.log(T / T0)


def tau_of_Q(Q):
    return 6 * zeta_of_Q(Q) / 23


==> anc/plan/A25/research/theory/t1_lo.json <==
{
 "MUT": "NONE",
 "L1": [],
 "L2": {
  "k2": "0.43013969783813946953659193181862466584329492505447",
  "f": [
   "0.017873432591692064768318376065408939816683050803904",
   "0.01791038003343710395464152076422966020495292472959",
   "0.017919470582768935842265499746119927753307443286123"
  ],
  "rich": "0.017922500765879546471473492740083350269425616138301"
 },
 "L3": {}
}

==> anc/plan/A25/research/theory/t1_lo.py <==
#!/usr/bin/env python3
"""T1 on the LO path (input A, and steep for the path comparison).

  L1  geodesic curvature k^2 of the LO path (w-formula on the inverted density) against the curvature of the
      exponential tilt through the same P(tau), k_tilt^2 = (k4 + 2 k2^2 - k3^2/k2)/(4 k2^2) from Mellin cumulants
  L2  finite separation at tau_mid = tau(10 GeV): (L/D_FR - 1)/L^2 -> k^2/24 (Richardson in h)
  L3  path from Q0: L (Gauss-Legendre in tau on four segments, 6 and 9 nodes) and D_FR(P(Q0), P(Q)) at 2, 10, 100,
      10^4 GeV; the exponential tilt from P(Q0) with the same D_FR and its length; the Fisher-Rao distance from P(Q) to
      the nearest member of the tilt family through P(Q0)
Exit 1 if a check fails. MUT=K24 uses k^2/12 (must fail L2), MUT=KT3 drops k3 from k_tilt (changes L1 only, reported).
"""
import os, sys, json, time
import mpmath as mp
import numpy as np
from multiprocessing import Pool
import lo

MUT = os.environ.get("MUT", "NONE")
STAGES = os.environ.get("STAGE", "L1,L2,L3").split(",")
FAILS = []
mp.mp.dps = 50
XMAX = 110


def check(name, ok, msg):
    print(f"  {name}: {msg} {'ok' if ok else 'FAIL'}", flush=True)
    if not ok:
        FAILS.append(name)


def k2_tilt(tau, name):
    ks, _ = lo.cumulants(tau, name, 4)
    k2, k3, k4 = ks[1], ks[2], ks[3]
    k3 = 0 if MUT == "KT3" else k3
    return (k4 + 2 * k2**2 - k3**2 / k2) / (4 * k2**2), ks


def bc(v1, v2, nodes):
    return mp.fsum(nodes[i][1] * mp.sqrt(v1[i][0] * v2[i][0]) for i in range(len(nodes)) if v1[i][0] > 0 and v2[i][0] > 0)


def gl(a, b, n):
    t, w = np.polynomial.legendre.leggauss(n)
    return [((a + b) / 2 + (b - a) / 2 * mp.mpf(float(ti)), (b - a) / 2 * mp.mpf(float(wi))) for ti, wi in zip(t, w)]


if __name__ == "__main__":
    out = {"MUT": MUT}
    cache = {}

    def tab(tau, name, pool):
        key = (mp.nstr(tau, 30), name)
        if key not in cache:
            cache[key] = lo.table(tau, name, XMAX, pool)
        return cache[key]

    with Pool(8) as pool:
        print("L1 curvature of the LO path against the curvature of the tilt through the same density (input A)")
        rows = []
        for Q in (("2", "10", "100", "10000") if "L1" in STAGES else ()):
            tau = lo.tau_of_Q(Q)
            nodes, vals = tab(tau, "A", pool)
            m = lo.measures(nodes, vals)
            kt, ks = k2_tilt(tau, "A")
            rows.append({"Q": Q, "k2_LO": str(m["k2"]), "k2_tilt": str(kt), "corr2": str(m["corr2"]), "mean_w": str(m["mean_w"])})
            print(f"  Q={Q:>6}: k^2(LO) = {mp.nstr(m['k2'],10)}, k^2(tilt through P) = {mp.nstr(kt,10)}, ratio {mp.nstr(m['k2']/kt,6)}, "
                  f"(B/kappa)^2 = {mp.nstr(m['corr2'],8)}, <w>_P = {mp.nstr(m['mean_w'],3)}, k2..k4 = {[mp.nstr(k,6) for k in ks[1:]]}", flush=True)
            check(f"L1 <w>_P = 0 at Q={Q}", abs(m["mean_w"]) < mp.mpf("1e-12"), f"{mp.nstr(m['mean_w'],3)}")
        out["L1"] = rows

        print("L2 finite separation at tau(10 GeV), input A")
        tm = lo.tau_of_Q("10")
        nm_, vm_ = tab(tm, "A", pool)
        k2m = lo.measures(nm_, vm_)["k2"]
        fac = 12 if MUT == "K24" else 24
        fs = []
        for h in ((mp.mpf("0.16"), mp.mpf("0.08"), mp.mpf("0.04")) if "L2" in STAGES else ()):
            ta, tb = tm - h / 2, tm + h / 2
            na, va = tab(ta, "A", pool); nb, vb = tab(tb, "A", pool)
            D = 2 * mp.acos(bc(va, vb, na))
            L = mp.fsum(w * lo.measures(*tab(t, "A", pool))["kappa"] for t, w in gl(ta, tb, 6))
            f = (L / D - 1) / L**2
            fs.append(f)
            print(f"  h={mp.nstr(h,3)}: L={mp.nstr(L,14)} D_FR={mp.nstr(D,14)} (L/D-1)/L^2={mp.nstr(f,10)} k^2/{fac}={mp.nstr(k2m/fac,10)}", flush=True)
        if fs:
            errs = [f - k2m / fac for f in fs]
            rich = (4 * fs[-1] - fs[-2]) / 3
            print(f"  error ratios {mp.nstr(errs[0]/errs[1],5)}, {mp.nstr(errs[1]/errs[2],5)}; Richardson {mp.nstr(rich,10)}")
            check("L2 Richardson against k^2/24", abs(rich / (k2m / fac) - 1) < mp.mpf("2e-6"), f"rel {mp.nstr(abs(rich/(k2m/fac)-1),3)}")
            out["L2"] = {"k2": str(k2m), "f": [str(f) for f in fs], "rich": str(rich)}

        print("L3 path from Q0: length, D_FR, tilt comparison")
        out["L3"] = {}
        for name in (("A", "steep") if "L3" in STAGES else ()):
            n0, v0 = tab(mp.mpf(0), name, pool)
            Qs = ["2", "10", "100", "10000"]
            edges = [mp.mpf(0)] + [lo.tau_of_Q(Q) for Q in Qs]
            Ls = {}
            for n in (6, 9):
                acc = mp.mpf(0); Ls[n] = []
                for a, b in zip(edges[:-1], edges[1:]):
                    acc += mp.fsum(w * lo.measures(*tab(t, name, pool))["kappa"] for t, w in gl(a, b, n))
                    Ls[n].append(acc)
            Q0F = lambda th: sum(lo.F0(2 - th, name))
            Qq, Gg = lo.terms(name)
            thmax = 1 + min(a for _, a, _ in Qq + Gg)
            res = []
            for i, Q in enumerate(Qs):
                nq, vq = tab(edges[i + 1], name, pool)
                D = 2 * mp.acos(bc(v0, vq, n0))
                L6, L9 = Ls[6][i], Ls[9][i]
                # tilt from P(Q0) with the same D_FR
                Dt = lambda th: 2 * mp.acos(Q0F(th / 2) / mp.sqrt(Q0F(th)))
                ths = mp.findroot(lambda th: Dt(th) - D, (mp.mpf("1e-3"), thmax - mp.mpf("1e-3")), solver="anderson")
                lnM = lambda th: mp.log(Q0F(th))
                Lt = mp.quad(lambda th: mp.sqrt(mp.diff(lnM, th, 2)), [0, ths])
                # nearest member of the tilt family through P(Q0): maximize BC(P(Q), P0 e^{th xi}/M0(th))
                bct = lambda th: mp.fsum(n0[j][1] * mp.sqrt(vq[j][0] * v0[j][0] * mp.exp(th * n0[j][0])) for j in range(len(n0))
                                         if vq[j][0] > 0 and v0[j][0] > 0) / mp.sqrt(Q0F(th))
                mp.mp.dps = 20
                thn = mp.re(mp.findroot(lambda th: mp.diff(bct, th), ths))
                mp.mp.dps = 50
                dmin = mp.re(2 * mp.acos(bct(thn)))
                res.append({"Q": Q, "L": str(L9), "L_n6": str(L6), "D_FR": str(D), "excess": str(L9 / D - 1), "theta_tilt": str(ths),
                            "L_tilt": str(Lt), "excess_tilt": str(Lt / D - 1), "theta_nearest": str(thn), "D_to_tilt_family": str(dmin)})
                print(f"  {name} Q={Q:>6}: L={mp.nstr(L9,10)} (6-node {mp.nstr(L6,10)}) D_FR={mp.nstr(D,10)} L/D-1={mp.nstr(L9/D-1,6)}; "
                      f"tilt from P(Q0) with same D: theta={mp.nstr(ths,6)} (domain < {mp.nstr(thmax,3)}), L_tilt/D-1={mp.nstr(Lt/D-1,6)}; "
                      f"nearest tilt member theta={mp.nstr(thn,6)}, distance {mp.nstr(dmin,6)}", flush=True)
                check(f"L3 {name} Q={Q} L >= D_FR", L9 > D, "")
                check(f"L3 {name} Q={Q} GL 6 vs 9 nodes", abs(L6 / L9 - 1) < mp.mpf("1e-6"), f"rel {mp.nstr(abs(L6/L9-1),3)}")
            out["L3"][name] = res
    json.dump(out, open("t1_lo.json" if MUT == "NONE" else f"t1_lo_MUT_{MUT}.json", "w"), indent=1, default=str)
    print("FAILED: " + ", ".join(FAILS) if FAILS else "ALL CHECKS PASSED")
    sys.exit(1 if FAILS else 0)


==> anc/plan/A25/research/theory/t2_lo.json <==
{
 "rows": [
  {
   "input": "A",
   "Q": "2",
   "beta": "2.4632800083735435880727626678031887803576682979955",
   "zb": 2.463280008373554,
   "rel": 4.218847493575595e-15,
   "corr2": "0.99516020064024827576756945492311264141490835499546",
   "points": [
    {
     "x": "0.5",
     "dtau_lambda": "2.8373715876797209791731616412148451945102893028418",
     "s": "-4.5129632661871227263257621345633633295325879375288",
     "r": "-0.01872633969629378646306859609502584106038257194995"
    },
    {
     "x": "0.2",
     "dtau_lambda": "2.4631128189597872018401400626683867057968244182289",
     "s": "-2.3264422085392532477414898794033852266136117502801",
     "r": "-0.089285923731993379539405378258700243847909119800275"
    },
    {
     "x": "0.1",
     "dtau_lambda": "2.6267093377782611905087090080127028118365080287066",
     "s": "-0.54993762552568015918970734659268107979692330472611",
     "r": "-0.020196933452220502137345918932633533633627244177856"
    },
    {
     "x": "0.03",
     "dtau_lambda": "2.6073294787052036738755257167588491570792935218063",
     "s": "2.6233861094169440719931595027814476748193096783075",
     "r": "0.18740466196889336126033836082326009035126700202374"
    },
    {
     "x": "0.01",
     "dtau_lambda": "2.4405796017265618315117209014479710162529415876528",
     "s": "5.4060757791243577680218766798060454149893632768533",
     "r": "0.26390464404664793111418292317316558224134346243941"
    },
    {
     "x": "1e-3",
     "dtau_lambda": "1.9439736951809098627547022982574865696239059551081",
     "s": "10.454797627011609829512906888345251526765853574802",
     "r": "-0.35928533521726950135484205258055568489348211457448"
    },
    {
     "x": "1e-4",
     "dtau_lambda": "1.5534148016660144640693823301658795331689515457816",
     "s": "14.452419366636085480922191406193956690281045145893",
     "r": "-2.0335754227439633439056127190247779002896064184457"
    },
    {
     "x": "1e-6",
     "dtau_lambda": "1.0897118378489097913792292020598603178456575825854",
     "s": "20.42858439980776778172523475827303143967768695508",
     "r": "-7.4012340438746200310226797355315579087155963591828"
    }
   ],
   "mom_x_lt_001": 0.08913380848422962,
   "zb_x_lt_001": 0.23896849485909274,
   "resid_share_x_lt_001": 0.6906987538346968,
   "rms_resid_over_kappa": 0.06956866650836242
  },
  {
   "input": "A",
   "Q": "10000",
   "beta": "0.80084373179334633653335430146940802589248273274895",
   "zb": 0.8008437317933437,
   "rel": 3.3306690738754696e-15,
   "corr2": "0.98058141788394559092914418753766972839178872016615",
   "points": [
    {
     "x": "0.5",
     "dtau_lambda": "3.7122268979881598371413895503610127452229334251173",
     "s": "-4.5981789663052369387266624303310370166790546452659",
     "r": "-1.3508505036380385538750361051516917564550743300575"
    },
    {
     "x": "0.2",
     "dtau_lambda": "1.167972270261641302220839800352068901892878843273",
     "s": "-2.6998026145596098230816601456912750494090609088313",
     "r": "-0.18627984101416629843598488982507598145612982725835"
    },
    {
     "x": "0.1",
     "dtau_lambda": "0.89155671370728002188130296831320655411615329853794",
     "s": "-2.0198246437566773203895278415331192560826803833844",
     "r": "-0.061404444972896842869154263398118138966500443827283"
    },
    {
     "x": "0.03",
     "dtau_lambda": "0.91379523774841030033969844060749187418548939333348",
     "s": "-0.93822216777085916329503423883605337039585388172652",
     "r": "0.056003957418838380228380439243215923653369088331085"
    },
    {
     "x": "0.01",
     "dtau_lambda": "0.88229625251170086344550141053518352106079354586156",
     "s": "0.054413056598921949332194446869726690193961611555674",
     "r": "0.16882241673762147239601360022918571336559003344565"
    },
    {
     "x": "1e-3",
     "dtau_lambda": "0.74347315833361490048075660954014212427517288068079",
     "s": "1.9254240887242454001654620767050168754861360245419",
     "r": "0.19582261021786396877272680528893380471321292876473"
    },
    {
     "x": "1e-4",
     "dtau_lambda": "0.6370858246460259514442563114297898146902455232602",
     "s": "3.5071763551942439857012117889817501917091250213941",
     "r": "-0.066435961957218400148077907209874973008349592050128"
    },
    {
     "x": "1e-6",
     "dtau_lambda": "0.50859650892358535039568052788803595288395974388132",
     "s": "6.1147241992166032543899842958447113737171718130523",
     "r": "-1.1469097952250210403724142498979979788894058357262"
    }
   ],
   "mom_x_lt_001": 0.4479152857320507,
   "zb_x_lt_001": 0.6620840926045208,
   "resid_share_x_lt_001": 0.4997029786002861,
   "rms_resid_over_kappa": 0.13935057271520063
  },
  {
   "input": "valence",
   "Q": "2",
   "beta": "4.508099019724440046326880435940363136417731033048300686785620482789540353112210364736110731213312996",
   "zb": 4.508099019724435,
   "rel": 1.2212453270876722e-15,
   "corr2": "0.9821389335755679665243467348472988108066684933981677559879929555080435980078895162685611783699046476",
   "points": [
    {
     "x": "0.5",
     "dtau_lambda": "3.684129581898368833501288907197743024856680432077690975973324543084707426729953406445812607028700298",
     "s": "-4.211760986412445372790110935342827570589677219114344573366741341795025496993622465951290535881990483",
     "r": "0.7203222808379971912109194912884922843547116839892398210711662415232876121400398402825130480308799461"
    },
    {
     "x": "0.2",
     "dtau_lambda": "3.590655366281869421951688176336650248634561836147847328695627879503139211609940560833320983985338196",
     "s": "-1.119983917501663671156964301841535663439552398882619702196649035655920740933781425131819584445492241",
     "r": "-0.318630000395689288211478029057217426476296812889702158807274577535916468131980473718208796404563997"
    },
    {
     "x": "0.1",
     "dtau_lambda": "4.393027159973937449428277805603296217218234536953897281912498744308002336515880149083103585957962488",
     "s": "1.633595698386452177628470466641295384508311687666893858558795636637825018287155837502270503450804509",
     "r": "-0.6898265097146223350997121872792534088891925473368842289964099149791628433578657621920213612758012326"
    },
    {
     "x": "0.03",
     "dtau_lambda": "5.838919709525404126731222961668418014264072938756693390080930804666951458259845470079824670682029002",
     "s": "7.850395981658328391191873747035521863084999134385235781081979692775883262995689788375023297381973171",
     "r": "0.09934515460061675972211240710978712675591214355513530704374418389380000678627165450866197889653435199"
    },
    {
     "x": "0.01",
     "dtau_lambda": "6.016117163693540355503543685742251507729545536406373246203964728979256992549103130413500340080758639",
     "s": "14.49808629835553205611563995953607504386200894523115042480078022417422990080894991295166813440350728",
     "r": "1.794382489695891570984575298358790571761851751123314224307881527884948933938421856221378168269891384"
    },
    {
     "x": "1e-3",
     "dtau_lambda": "3.782295442710665993155893180463374891343937295793869254683340218149493377182853639251748223426639006",
     "s": "25.92592502167282620371492836951333457920532895376388866010074671984905074240754198154715504105336143",
     "r": "2.841939612454619746180981701079314428402518800551994346670154878887476670311507467780866973512735381"
    },
    {
     "x": "1e-4",
     "dtau_lambda": "2.401021302912881134460446374797311264615913130461822752581183874669998048104546973793924658113445498",
     "s": "32.78812333884740238236797050571673768441095145017977099917688144949844654813638224536283790490947476",
     "r": "-0.676143670929370047568858169974018145094511662136181427191403536135420629185158725439448264038161451"
    },
    {
     "x": "1e-6",
     "dtau_lambda": "1.666296127057801735782334138670271839883704933713740156344588373692286957175659429394947849882729825",
     "s": "41.71456057867799372738886176436782484442495598997745254245117555616857201532559452232687419234954559",
     "r": "-12.51026963221591064735373092583640234248581304054661610979249571880988137244695936254740817941211093"
    }
   ],
   "mom_x_lt_001": 0.020610431321424472,
   "zb_x_lt_001": 0.09761307376663603,
   "resid_share_x_lt_001": 0.3387457107615347,
   "rms_resid_over_kappa": 0.133645300794424
  },
  {
   "input": "steep",
   "Q": "2",
   "beta": "1.4598301328475095910680839148805246188665341055147",
   "zb": 1.4598301328475136,
   "rel": 2.6645352591003757e-15,
   "corr2": "0.94812106875641205055849950012910171805379707441532",
   "points": [
    {
     "x": "0.5",
     "dtau_lambda": "3.0443328782277868317938877361897733096034027286825",
     "s": "-4.1666463742903632479222739339071720240792215512315",
     "r": "-0.71420437058041341198465850477702665766701655959896"
    },
    {
     "x": "0.2",
     "dtau_lambda": "1.7413596053702831922531054995950315567847080368691",
     "s": "-2.3683440848065840785612045011393333238812905390042",
     "r": "-0.25353090193542382228906668874907858019947333617401"
    },
    {
     "x": "0.1",
     "dtau_lambda": "1.9100854617234592093978220397898618402127302827448",
     "s": "-1.0915894399785019642978675570511970635232124013693",
     "r": "0.011346602212956613468576870588641959424534143888784"
    },
    {
     "x": "0.03",
     "dtau_lambda": "1.7487167349407414807623574858558399345785523527575",
     "s": "1.1496273375687705684778994203947998880660113566551",
     "r": "0.49496760087630933605896098502879725162617425948061"
    },
    {
     "x": "0.01",
     "dtau_lambda": "1.443644749599846358621741550268738062889073791467",
     "s": "2.9059744452456949574366279149367151976790223955307",
     "r": "0.64752738523896059852620795633583215642823983684228"
    },
    {
     "x": "1e-3",
     "dtau_lambda": "0.87574230975592206167121154425316239235931118125761",
     "s": "5.5375996583755964340927288069306757971870983448098",
     "r": "-0.082230503829330861494555537910929308262213317825148"
    },
    {
     "x": "1e-4",
     "dtau_lambda": "0.51488496779626823292175783193943029715334025912183",
     "s": "7.1028263377002621969899169607065824192025124335215",
     "r": "-1.87838692670285803527423177037574475044532833306"
    },
    {
     "x": "1e-6",
     "dtau_lambda": "0.17933259931344326654262815229935515419281012555632",
     "s": "8.5644992657703976692088294648426720546705941832092",
     "r": "-7.1394802030291084364090480387210992433743047912653"
    }
   ],
   "mom_x_lt_001": 0.17749251684585224,
   "zb_x_lt_001": 0.4007594177267081,
   "resid_share_x_lt_001": 0.6051695411859792,
   "rms_resid_over_kappa": 0.22776946951597343
  }
 ],
 "fails": []
}

==> anc/plan/A25/research/theory/t2_lo.py <==
#!/usr/bin/env python3
"""T2 on the LO densities: the rate of the local exponent, d_tau lambda(x) = d_xi s, against the slope
beta = (d<xi>/dtau)/Var(xi), and the zero-bias identity beta = int (d_xi s) T dxi / Var(xi) on the node set.

lambda(x, tau) = d ln P / d xi is the local exponent of the paper's Eq. (lambdadef); d_tau lambda = d_xi s.
T(xi) = int_xi^inf (eta - <xi>) p(eta) d eta, computed on each Gauss-Legendre panel from the degree-23 Legendre
interpolant of (eta - <xi>) p (double precision, adequate for a check at 1e-9).
Rows: input A at 2 GeV and 10^4 GeV, valence at 2 GeV, steep at 2 GeV.
Exit 1 if the zero-bias identity fails. MUT=ZB drops the mean from T (must fail).
"""
import os, sys, json
import mpmath as mp
import numpy as np
from numpy.polynomial import legendre as Lg
from multiprocessing import Pool
import lo

MUT = os.environ.get("MUT", "NONE")
FAILS = []


def T_at_nodes(nodes, g, ngl):
    """T(xi_i) = int_{xi_i}^inf g, panels of ngl consecutive nodes."""
    xs = np.array([float(n[0]) for n in nodes]); ws = np.array([float(n[1]) for n in nodes]); gv = np.array([float(v) for v in g])
    npan = len(xs) // ngl
    tg, _ = Lg.leggauss(ngl)
    panel_int = [np.sum(ws[k * ngl:(k + 1) * ngl] * gv[k * ngl:(k + 1) * ngl]) for k in range(npan)]
    tail = np.concatenate([np.cumsum(panel_int[::-1])[::-1][1:], [0.0]])      # integral over later panels
    T = np.zeros(len(xs))
    for k in range(npan):
        sl = slice(k * ngl, (k + 1) * ngl)
        a, b = xs[sl][0], xs[sl][-1]
        half = np.sum(ws[sl])             # (b - a)/2 * sum of GL weights (2) = b - a ... use weights to get half-width
        hw = half / 2
        c = Lg.legfit(tg, gv[sl], ngl - 1)
        ci = Lg.legint(c)
        T[sl] = hw * (Lg.legval(1.0, ci) - Lg.legval(tg, ci)) + tail[k]
    return T


if __name__ == "__main__":
    out = []
    rows = [("A", "2"), ("A", "10000"), ("valence", "2"), ("steep", "2")]
    xlist = ["0.5", "0.2", "0.1", "0.03", "0.01", "1e-3", "1e-4", "1e-6"]
    with Pool(8) as pool:
        for name, Q in rows:
            hp = name.startswith("valence")
            tau = lo.tau_of_Q(Q)
            nodes, vals = lo.table(tau, name, 110, pool, dps=100 if hp else 50, mt=96 if hp else 48)
            m = lo.measures(nodes, vals)
            mean, V, beta = m["mean"], m["var"], m["beta"]
            g = [(nodes[i][0] - (0 if MUT == "ZB" else mean)) * vals[i][0] for i in range(len(nodes))]
            T = T_at_nodes(nodes, g, lo.NGL)
            lam = [float(v) for v in m["lam_tau"]]
            ws = [float(n[1]) for n in nodes]
            zb = sum(ws[i] * lam[i] * T[i] for i in range(len(nodes)) if vals[i][0] > 0) / float(V)
            Tint = sum(ws[i] * T[i] for i in range(len(nodes))) / float(V)
            rel = abs(zb / float(beta) - 1)
            ok = rel < 1e-9 and abs(Tint - 1) < 1e-9 and min(T) > -1e-14
            if not ok:
                FAILS.append(f"{name} {Q}")
            print(f"{name} Q={Q} GeV: beta={mp.nstr(beta,10)}  zero-bias average of d_tau lambda = {zb:.12g} (rel {rel:.2e}), "
                  f"int T/Var = {Tint:.12g}, min T = {min(T):.3g}, (B/kappa)^2 = {mp.nstr(m['corr2'],8)} {'ok' if ok else 'FAIL'}")
            # pointwise d_tau lambda at selected x by direct inversion
            pts = []
            for xs_ in xlist:
                xi = mp.log(1 / mp.mpf(xs_))
                mp.mp.dps = 100 if hp else 50
                v = lo.talbot(xi, tau, name, 96 if hp else 48)
                s = v[1] / v[0]
                lt = v[4] / v[0] - v[1] * v[3] / v[0]**2
                r = s - beta * (xi - mean)
                # share of momentum and zero-bias weight below x
                pts.append({"x": xs_, "dtau_lambda": str(lt), "s": str(s), "r": str(r)})
                print(f"   x={xs_:>6}: d_tau lambda = {mp.nstr(lt,7):>10} (beta {mp.nstr(beta,6)}), score s = {mp.nstr(s,7):>10}, residual r = {mp.nstr(r,6):>10}")
            # weights: momentum and zero-bias mass at x < 0.01
            xi01 = float(mp.log(100))
            mom = sum(float(nodes[i][1] * vals[i][0]) for i in range(len(nodes)) if float(nodes[i][0]) > xi01)
            zbm = sum(ws[i] * T[i] for i in range(len(nodes)) if float(nodes[i][0]) > xi01) / float(V)
            r2 = [ (float(m["s"][i]) - float(beta) * (float(nodes[i][0]) - float(mean)))**2 * float(vals[i][0]) * ws[i] for i in range(len(nodes))]
            r2s = sum(r2); r2small = sum(r2[i] for i in range(len(nodes)) if float(nodes[i][0]) > xi01)
            print(f"   momentum at x<0.01: {mom:.4f}; zero-bias weight at x<0.01: {zbm:.4f}; share of <r^2> at x<0.01: {r2small/r2s:.4f}; "
                  f"rms residual / kappa = {np.sqrt(r2s/float(m['I'])):.4f}")
            out.append({"input": name, "Q": Q, "beta": str(beta), "zb": zb, "rel": rel, "corr2": str(m["corr2"]), "points": pts,
                        "mom_x_lt_001": mom, "zb_x_lt_001": zbm, "resid_share_x_lt_001": r2small / r2s, "rms_resid_over_kappa": float(np.sqrt(r2s / float(m["I"])))})
    json.dump({"rows": out, "fails": FAILS}, open("t2_lo.json" if MUT == "NONE" else f"t2_lo_MUT_{MUT}.json", "w"), indent=1)
    print("FAILED: " + ", ".join(FAILS) if FAILS else "ALL CHECKS PASSED")
    sys.exit(1 if FAILS else 0)


==> anc/plan/A25/research/theory/t3_transient.json <==
{
 "DPS": 100,
 "MT": 96,
 "XMAX": 90,
 "MUT": "NONE",
 "eigen": "-3.444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444444",
 "valence_consts": {
  "R": "35.93333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333",
  "A": "5.2787109375",
  "a": "0.5",
  "C": "3330.172673081357264115520947851854256834735889289017916220617497392848242273165772163345234992380714"
 },
 "valence": [
  {
   "tau": "0",
   "I": "47.25803825406791873198437294232042052683923405947451047570334809593110780989979552377312473587899594",
   "corr2": "0.6768264898679647488500517079528371042695972811846222597360528687746090692464221040236048023518303196",
   "d": "0.3231735101320352511499482920471628957304027188153777402639471312253909307535778959763951976481696804",
   "J1": "31.98549214954679070724451233087957187453181364200640512725371056149943571135045127157605581707494044",
   "beta": "6.736494362232197292012689248017764718549310345986125930558331879968001419481461744470919540201469458",
   "norm_err": "-0.00000000000000005567685520969335669940502471095675968923249311306690420051566656247761524823739831469949213739308508",
   "int_d1": "0.00000000000000004920196130120085489042291059573165645187727524330547873578934810876719914771433228727524301661371039",
   "R2_over_I": "0.3231735101320352733441828064447109158232259727165083231412462262952837716996619423836585412070531675",
   "I_frac": {
    "x<1e-2": "0.5466673876289010917715483648476846679005755824680780618728539955100651823311174590820831295755040778",
    "x<1e-3": "0.2325290042360660598504071683426090309509583752497353538424682928708306103147181237209262568204327837",
    "x<1e-4": "0.08420838786717325911158996308095181486315767094064030764142088789009184278552411366520231349446642152",
    "x<1e-6": "0.009582050864506127464549551182781882468593650961722787677623858186064545672039272334894432426065151475"
   },
   "resid_frac": {
    "x<1e-2": "0.8480654533659115059412617372378071067047072371427264125122853398830585802358708757211707789022441615",
    "x<1e-3": "0.544591193151859338396309649112310668574176777637994711211565856482923020683667185569071580584826693",
    "x<1e-4": "0.2347138197126991479263816660130630686980216570487684027395157922697354703320515772376894656717932937",
    "x<1e-6": "0.02923213713322157676280762913386710845921540078523797757661716556135638670445626850088996926228009772"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "145408.2509109149402293800189319094688541571774954962377359678967810444942706218605490048792361761826"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "158760.2133356977515387255870287321383041607136964189960205954915507408557437302221081508864722067677"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "190096.0163167685355150683397081931273115646211096706054001135305349020155199874717882945026395301662"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "225519.2083942933306662269794640227443127891960735701223641591696033108366577641048434353799323978297"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "241114.6131000944077450665039763940983403313770402542912816861947371645961291162436960329401514537539"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "263204.1730491137484148154599502900661008466890444589534634678637413542212630793635343761992269390848"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "315037.0156398531709436684512084023536570568278516461796846203957181901614510328182667610035300333255"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "373618.0828319223264604894764011017706828783426429424956128536866553599423801141937200141201887942724"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "399405.41814385179967061011395154052031863331120866180014465060994426065483008005986454572709887976"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "435927.7792913404002865968873316678701872778432265378812189731266029807994425740484058533930965260636"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "521614.4071324964596806187322413521375946102549553974423135094398301786169824540669891320830304966765"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "618439.4590608453381975514368063519969804964137708174965041638202159188018672586493315485400538085497"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "661056.9554782701679616908182701585348950230054149429996754609069669467822170423462137260066132086299"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "721411.3831492848950436373579385213228755354873803557942334036885287346620812624434265060861183327443"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "862994.3749902605835449024340270408191056614833852166440365511747472984120267781764672787588571585429"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "1022958.355968934305252510022377245776870249045020434022255086562197475629992162107041966653939162143"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "1093359.910429731708198700492106148917333688899747226332308833342347566719432989894504589710842175878"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "1193055.94942906339804095621810100711807675709174955189864451019000145175355947404371265808587906267"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "1426905.766993623658675988664892863972020177118105255852604634775377609316781747429721899468390997873"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "1691083.414887199055395599547755433281393007668532679288146882344059680114735667890375773017283887847"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "1807341.514160936754526222927768329062262293126893456710181521249750232682737366926754531734748399802"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "1971967.331288934194408906120756502627201604165496496878720096414350161941481931195092850166333215308"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "2358087.064670506484113741241687949578120950267255657643254941080099947370504221209897603712984203189"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "2794239.561855319402350625534276669135648773572971877152678773764812075162234758212725385566648384151"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "2986167.662458649874077275390872571840511100310121078132892527455423999151078949561820788173198805984"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "3257934.303091211885178729454609121045350367457814035499188442920386813490529842834115315111618593802"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "3895304.082096667147815547955782938699549470888965891389973394734250218218649842755842900392999748197"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "4615205.260096778031633396972628143624244034098742305618541597801044255551046294098079610373596680074"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "4931980.343918666898654977019284951546547003044582219085956214383224695823534090489129244737992542233"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "5380513.50076538236865679064257117587050039122951512433042114974744198720069980017252856157207019293"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "6432393.849458187155234242631530483202857090416832372788361802990056276505681052702970786681641172755"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "7620401.219345839029449131460690994833865818353409999445766051479199633326236690569237717791567186444"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "8143133.341435899863848924806311278618474875159859268557022951319452431472411222343395817241272762641"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "8883268.826527674260726773722142614658624450173545498062653272404731898300668847230907383945728302019"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "10618925.1827028490734818008526318879867259118122599147355869808004667396264095475011901730024304995"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "12579092.28021824590219706163810210156696300221931239005994867962871714208028498283823213488174970952"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "13441551.05489388377700616533866502706105055761803276171812289399365613467801707245146026369889916393"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "14662678.42435984358863874598409143455236448842387380744089506708213673000604747206272496306962490713"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "17526181.80136708215642626848162345434934684676717510772309697547431191148313906054606836824769396308"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "20759942.32902347463565943058566194835285487956402304586921320866212589589936354802627325873942460958"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "22182732.91519372948561779336825057014876227337331369255107000590513196741628232184729766660260182935"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "24197180.12675275959618361216476492078598143668272025992706197394152799795249671282891005404446037637"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "28920851.78172869884668656614258828757569652000341741446899770575727411938956103866557828491056627109"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "34255111.27755479637455813528987138596068268753442215588786894725141019875803997111835033296535383853"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "36602026.16438479151736071607819160175094307142394901442222100205958221996755658803336707830460851644"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "39924839.4095322879514551641610607022809364233356958627706861305238783749350293657064933419262302969"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "47716305.0769014767600268974481937004676926169547095281461476835801971030998875054860875899224612984"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "56514644.80292206972839081658570822046888908336259190311692704335201970540375250956347450107447066452"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "60385579.09765076178937395998897994552166342039828333733904403734634736047458575688726741029313664621"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "65866066.98162204103764448607391156212551861555235043496105547742196376135696956986048682847401465555"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "78716678.21912601657173900662319789634319807118110269777313954890437310504752292247130126770368589559"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "93227593.68259318055815636422083705075798162157052262060552797561455877582268441181769531405495515921"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "99611745.83622695655512346844374806218795711066562646598458445022523907741290033939027040805071876044"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "108650371.8537366666075673686474059766501444546071617132239100562379105318622614968414194076604649227"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "129843735.2940331960159635251966781992636706039313881063938417442747823796670331729986408080877806413"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "153774814.4417910257318901606705267955911779060390481504863099019696486358007054566437395022271972401"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "164303284.1172983432900568330713167446008031148882721482823973012331574933348784743448946029646248021"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "179209279.1531049880202780775463362614078058335886819228429660387841433632526755930391595541909279269"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "214159717.8582323536551401296700102070625845227494413016175871488767013066686865779385424183497029962"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "253624341.2900453040193212241921358955898734042977764498372092084657937392598826902790928019507013019"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "270986609.8125159432153409146965554414578969065762821338065156640338029801816595133699820896658554013"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "295567598.7796258299589398112752581499878808041062982407468925309913006509943172119748304774841474495"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "353202593.0923635243112101991964136602293657378248080853324856716011082700192988061587030455611008705"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "418280833.3891216954387629624463671451413978187621130538757513158278920742193275804456189119166716402"
    ]
   ]
  },
  {
   "tau": "1e-8",
   "I": "47.2576592404959400636876853765854131327880555744030871542800282594894245344130685391190612387336288",
   "corr2": "0.6768318467810676371096879160450076286666386412594612465670827168943427362952543232407439403121134392",
   "d": "0.3231681532189323628903120839549923713333613587405387534329172831056572637047456767592560596878865608",
   "J1": "31.98548877829525330712006643379477792122420158037428325665458865797192570436580985789905087646813232",
   "beta": "6.736493604272237054702006026789169218434425354361629858810483776965326993670335408324698858188185301",
   "norm_err": "-0.00000000000000005567685471767374975209603295747676438348476304571866001128557675718656198880992751555682181511873696",
   "int_d1": "0.00000000000000004920196008826089070262052848237300818782148334742942406780332775319551739914329091245035423194396829",
   "R2_over_I": "0.3231681532189323850847222211402092905369663238517725693004877641684011740663465269191077845657946558",
   "I_frac": {
    "x<1e-2": "0.5466638089919657826100825899958070834406249500086186983765556180033724875631061762028116822357046839",
    "x<1e-3": "0.2325230636210680457371162845016613052422524026538809977934631542665565162145408060729523016683948093",
    "x<1e-4": "0.08420158762153536975897733137050698702374960734141747628359893490545661825971056157344089509326104263",
    "x<1e-6": "0.00957573151866155404315199705140285680906823751019973823482814945130588711020202623222032005287052402"
   },
   "resid_frac": {
    "x<1e-2": "0.8480617959269369642119967378322601050305614567940840531237539792518338910588741123479595085721985354",
    "x<1e-3": "0.544580455763557904819856319843086859818540970336892756296164654158471631483352880782628318501016265",
    "x<1e-4": "0.2346964624839426891074650288669669533059563502055939096605872823053961653590350862524606917225663226",
    "x<1e-6": "0.02921306396774752650387655249806190857923495828420463743803173906221437408692940694237718610451785689"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "145197.2538866169133145707368689547910637899184353381553507323960926964884012848872983219844299612879"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "158508.7100723175864038699097864529991202481273905309645105506427035079904885309356235130738932624024"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "189735.5149107437264159615534706411850383637372194684928449914611503228966892741634428142697071608114"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "225011.9791538623261602501292221429009231850128585188843202550293556379091522985480797863811015938196"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "240534.8811757373403857182361989460593724175834961944500514470290304531032911399647302002903315588904"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "262513.483467316002448547760593229019046286782108578686758003917649550558623286309236726079288680013"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "314047.9623944226832737434007160759974021562314378602229879576663718944667611443112130259169577100716"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "372227.7525777902856751966297865526603385833908037032274493114219743107121391256172204710984735194121"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "397816.9250653317404285286890517994337927000329611687384554973542057419054237074645623874368792794578"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "434036.1463035840141144128944444496449692529631383823731486313166791359503626384211299001235310686315"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "518908.2576074813408402731594060196349458202784661014936315922612308118565319415508610721313411868453"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "614638.9543563303878799131332604020401998003130686953037029345476524480583404242325263491458409285306"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "656716.4020597808027925414113188276152486606378689483137466676517175893506066168595820540424265740912"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "716245.0981392005448875001169948075351415515068522521827837776958413446848935109486561849204347669965"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "855611.4573768222584708641943948918836085303985649173492129794080365031445787283286185565400711467801"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "1012601.028170728178595167125218329063755893789776951476463823179144421878030095082002598129469114067"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "1081536.075565786524938666318691956350340923778174204699380212953936283262858817521844879881223612293"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "1178991.29601906031694749837943380044811748240340350050827750972865820841784458786162954295797336328"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "1406833.251966938049452516252852630785696376114025511450826632409984122840285935005682335171373622018"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "1662963.328226276962021479883098387836364670568509175115173896349902163221609658279406008694522407627"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "1775258.688493631051788506855353935217022149626807215825701173757505932139113752867351241753140448455"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "1933835.111581543571674043475879566334651319062287576287206232655568890219924636790817481728178619669"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "2303765.163191576021982525515670621391177941190592889168612615628279970391191721704398064934093368683"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "2718287.564824940473574644090969704932126613412811361310025400709299225680097225705536832569307348121"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "2899584.922925812065507067304225004081690509570005728595438734571678682581096947257183296027117439185"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "3155145.820255402332090121059267339125661187976252690733621723505135585739160788026345927713522289258"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "3749263.818712346449700359510703723843808661038843394836568946557522518681101211121775364520916583406"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "4411606.516250219048905104854542761315713949808310839751148587891045698896929528944549452164419278319"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "4700175.025093506758646730476943844389923416109610191060465194495453775076777902425762988654265729754"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "5105802.138148122323727825631066531905640486646764654198574083496511934402348469141584231739923130057"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "6043650.895261605102119879734503024518902593134911830770246530762931151914041991368820572244236402789"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "7080824.144678907846428095689272290682323609378652009607749086619118954676832422737019501324903359194"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "7529968.807859766352682671714714207495893896304377381385582844273652992651136485935223731117568445289"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "8158536.042316747096968005830574562349486595791165136044111670231902180796937295360612730583843126463"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "9599568.52318598219768504358283477217266924777035983331915742654874248605904035445192603747167979103"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "11173575.05085388909795337675163918329940041841618270508412470429893072664276157838257916129554706561"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "11848894.1872222965551319613479557137539241574692689231456203504900154549731868852783001604170823178"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "12787681.76802658355693554169490488575663965329147662190745767733850931473680179234997351075651310888"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "14912596.93189915199236512519532160319773989205738017996026005474144030356513540169872529763251211679"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "17191106.89233734027022762242926086678004200814382618588859724768007350273568755768679642403608884301"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "18155399.51907034403490875550597319192090142992109965070407383860901237533554394353890965065898675303"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "19482900.68745441409211980888403664520527043903521863618952362276901625583663602266064738332714998227"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "22433059.42027665672931659130328549910760339235590854466506257072382322127878596484407135328580838681"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "25514974.8381135176816244257241265370797037186409376951718810567871333140393206548407984298690560939"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "26794680.03085370966481569622600668382565706080377664835494436666876570012396562714617249678074802671"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "28533099.31330810223045877719427370340851571565794314704437503236354913724603528044880429666188780049"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "32302709.58010716865845493762479231012372569682420826049870212227255437158921694248986119282349868234"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "36108263.12226863037465813661946923646369453386979995652466522329159280830808343526331440338370449729"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "37650304.45704183105479754813500058902054268700758504808316617348717680820628252049791668086231479672"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "39710445.06022495472137054489412155417334165532416112384113616518809278796546016645363153631836536556"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "44045570.23055524436692707589721254501545958718640577219832990265369231000592788523608561475717228483"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "48247618.6023405582136316866341000123200951647146002842910147342280813438825726540152603424293220535"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "49902810.83535387494087884867432491253596190342215040854963892773477444754043272511856511972725238826"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "52073000.04873772895753003305239967829925735764939488830933033171789695372889498922776170183823126813"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "56492249.06460459814249398411089914866877031929163943408930556401045206562182045540132303305263353881"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "60595059.89572406426438344787585031971204530732197315076042463733352027126082871334859317332400882978"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "62164752.30437910857612095332847527236449946709888929765672764020535345153336245346126662773680824191"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "64184647.99333498846087242314395076974090578866019051479596606303569596968367544273440950473034907417"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "68169137.14363381642802819939749404350873663105255997450616308874163831067463271042449341478993586406"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "71721486.41556261922083540810077489663409642788115264599497083434427234368753153942878658063187017426"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "73044933.00483461630199066300157368073006044998094981580731930149543026536369758548016282287343723443"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "74719955.86083014343953413642051884704327965348483658622657422231300940378348427979389782437860073578"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "77934900.37245676873904288307610157827494693428723710648788201052162438226078729667016844578185790289"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "80705530.70681885098231548207130264834374206099472087395805723220500540224581097120419044648022990713"
    ]
   ]
  },
  {
   "tau": "1e-7",
   "I": "47.25500552286399605341852890971337882990724407382988654429068619657047170344268054834115882303234982",
   "corr2": "0.6768692138145373887743958927892623154739628313434662757381668901863056220579522027481712198433005968",
   "d": "0.3231307861854626112256041072107376845260371686565337242618331098136943779420477972518287801566994032",
   "J1": "31.98545843706257531982580143796906548827266109242429888015962298333996449634671720097104574287671266",
   "beta": "6.736486782639717000567782334365557830034584894707806494470963554284036217526261720025366160464749337",
   "norm_err": "-0.00000000000000005567685028949783304975006910846772738452686242144777209186159116738208187806535843299226583754203455",
   "int_d1": "0.00000000000000004920194917178696846766306574389046560284615777467690273379039981807428826083029602034814124760903504",
   "R2_over_I": "0.3231307861854626334212392183292921791373008771460491307881676466985223296045293978810601748114242084",
   "I_frac": {
    "x<1e-2": "0.5466388652766203168074189146702848761397887353931255770624677251739032685381986138962549674955655737",
    "x<1e-3": "0.2324818957846074600676111422428525052445358865103988519711012148783774781593160828106763818276918812",
    "x<1e-4": "0.08415505982542071215126532493325296326613362091682895232155863653663618146303346158897025359116308048",
    "x<1e-6": "0.009534725825291534409917685016466614494543286522262546572818323079533967538569146861461604123109948709"
   },
   "resid_frac": {
    "x<1e-2": "0.8480364089917469466804153706050721580596731601650042807055892970288554985411657262926742369314048832",
    "x<1e-3": "0.5445063901070983559011425116756238907804386194031473503080855406683440005555270107421670266166718542",
    "x<1e-4": "0.2345781772450553500538807675491302289099728710888662348973715416313410552786619283940798071125321217",
    "x<1e-6": "0.02908951735159645396870301915804179672422538614049155563159641205353094681897578181472850763900161377"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "143325.4891814178980976306776751534760672718875090471816054390028133900399287976662698226423741684866"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "156280.5448781407798326133265789819072168238752297770025411181071881673796336817177284237077755204654"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "186551.5139011243977136011486285499054555442204894011555703095889493924845015105142234640022123483324"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "220547.5754603243637812074447998419676760903919912869597867451651481784967856438288659201750049912023"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "235440.1115638491195616248210876637256167177937639637707807206390198074241630207112925129299698697631"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "256456.6656055093178005953557628840234905956848410972307469797224416051186218794791684865851129245755"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "305418.3062058154555154957329231780105272546414086628932756395383474177693439384055305781184046310174"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "360165.3904943361490226142630910141406961576714342214701893136663653599170287906622588385828099827286"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "384069.4965172930143522343001844955397426737874327094415300951574633536021953187165306706431003676863"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "417722.5210462891572419648829117575267107717926564828773265036397970439336536976977611228858021146608"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "495760.2241310102207619501165336064084847500317702234393177776603158533275528451947784335790453593323"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "582426.3903128816262056123511825921577532103163491788823875384117966334239691809350390075850898159273"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "620073.5250415967355884585689060429283715266889633024756013349251915700958110710680682993315153767061"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "672876.9245326104306810520039845093558118468966949161983707796531006302871571030465336788013512981315"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "794443.6077623780729391479539724608767236000173401283835546584864854971110300348206937355070204745547"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "928035.3165759118559467221826738652650064675118483904333311043723421472582576433765385154657938527093"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "985609.2646844589525256196553041019141792806340109047238193179146629468543659274249587622916947775481"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "1065901.058998671362448332073276274414687823195091793920194073175743598331507001307943945401048598096"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "1248738.33936237305812308902246089233756062355245246357513755514040176134257743746072505752317042432"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "1446488.884802417771282874062586863205405910698530368396128899474682758592646550954178681270823797337"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "1530710.069125592264550666820433593583732193307505672137800554028535568750976449658849758503656623663"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "1647172.349762868308164392429936484913847114126471264032598496223292960875865364831216045020448106362"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "1908154.126761811788107345041615470459105690301603033668859850355598724315400985971636732487274270484"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "2184007.013994524197372722398752109588792137007861524757226384930752702059330158196796606368963336678"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "2299524.553560380731315455100707235492197023615883778756018969157407660536985852881878060115863388415"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "2457374.37246308059379013808674304784848264221992390040623982415344351159392492605169610394382129277"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "2803355.399520283105836844807637184439846729102767424134143954730248366825918848087031453317882610111"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "3157845.840791748449481285074853854405729230548861974451584367352240788862154777105756761417810027727"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "3303001.247893171924511292937171201745557542257605512128205741286894837416358422131130118996346802108"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "3498305.086296934732525044809001277702758362768283272558375092589066557196496494765362118848950729839"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "3914502.164929669077601107255347855271610029716419232473295455157750254064643558353049128025104770378"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "4324807.06461881080457152860340254382791067577846629926565117792141686367921022868554398392059165756"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "4488321.156375322727107385136870336535964871146993510012174848316352881145489367931203701095157975566"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "4704356.976366474133646466920815782001081375711930664472322379700229581800839997999199085457923767479"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "5150140.916290957920656934521439221410936828158793282463728538949423037014978938940921049422498836191"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "5571181.823352349681478730423970948465202817022364766089860003980547550133602057083591936542935872225"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "5734129.849618103433645844182412979242275537792772609674004186602430411913022782727571585941119107535"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "5945351.236199840796692419001369523690286332384544764118701915771463050365207651353738983106958616761"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "6367159.294746681895422717345391694163084663940013692280386880487182993367108129428135205937889109234"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "6749085.630398331120090832204997877827942570991761265801567572796300495636979271012423698726742362668"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "6892811.749286618239315103476448401543021672781874374231692296375535786552501495298394918729939983649"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "7075851.652402684452849464594304598633165179595020655935397428541778926596794088919524760560855026851"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "7430755.003760237171436726656407387429819720026535309055870346070561455627827890600596855052936568252"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "7740447.960467309494559260281257339185118174599320215041464667817059383650858831161276213520098537449"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "7854245.281941350008036055941877601306819488480877765189669231310456544932116100307681859001599132024"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "7997064.742412465121727614010883453409457119968180058372875624417452364965842105854225991877546978677"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "8267464.879772485282361872154794802915673483594536235204303200578145268779026890608854056455547321968"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "8496650.79910384453907113356728865234967499761446379218102292873862167690017854162752215891509719343"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "8579334.119076091067513442787547299641909958595599731849495681847865505641628830358426708218180574247"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "8681968.081445513288918925835639707365510318718789847934898485402922992113396453580121978115406773567"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "8872898.098366508768631468199865890452304784164205599486225830697535374642029581499682650432417019897"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "9031349.922842503103794647398474805249040044396838604670214288509793118771964767692796764373195182192"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "9087772.646476972008408793888347086596177995689924993322848538053608357365548967304633891814107964818"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "9157271.892302906514484055219624420365763668403418052157658477102563804155203980700487224824887264152"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "9285001.610524018220610254401109743311620468112089409126741032660644082217660627941951089013858958157"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "9389492.119652998897383708294540966177221122572449339617258063819316709224259433832883463689157763159"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "9426374.392090662512739453351341662537322818096565422343618325966795232522445052899016266380698353529"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "9471572.304685548122052719627881282510857085826679338671329434466859162782568320437342402087256120339"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "9553978.263978654171339836058887140718783657802498262230730265569300067197123966769058111443724762302"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "9620762.165688280289236199830627898154635230996925036440514576306578590469330636711602141012290972695"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "9644201.375735712648907055408561302449514179127057124338771449250116448167306169779779814072127359443"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "9672830.929793698372986762528808628161731602252270556983289208287312434446479894946027575596530937047"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "9724763.423474706963369207906024331817168135784187822653311516905048255846141379585412852699923962052"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "9766601.233714457951420702494456249321169295589811299854799491733327199691065302346083060765231358178"
    ]
   ]
  },
  {
   "tau": "1e-6",
   "I": "47.23514787784337056661970992933474492464286081245542922137347346872482045056382804100388204740089556",
   "corr2": "0.6771473460936018263541532811076794708404211521607941393243594403582032054823624667882191468389248801",
   "d": "0.3228526539063981736458467188923205291595788478392058606756405596417967945176375332117808531610751199",
   "J1": "31.9851550278204666923556998015138021871073619255444056455965328916400394213324739253485922423824108",
   "beta": "6.736418567019595311657368836875026563377058255086656439058788810353543987715324847371766798062578655",
   "norm_err": "-0.00000000000000005567680600779270301641625355907496946221702993796948417366142518865001474989357064982131171492916036",
   "int_d1": "0.00000000000000004920184000563755854758047455218836557653021526411769827523290583977658500583008807781421779792773609",
   "R2_over_I": "0.3228526539063981958505987197698181308074193925906400459359584140616341975281695554740436358906723295",
   "I_frac": {
    "x<1e-2": "0.5464534190597425987012294903588321737107160664478734848018175897933932426641703480735203125967081872",
    "x<1e-3": "0.232178554973787055309716806971963583861168544171384621097509978631876435110521925715736735302279326",
    "x<1e-4": "0.08381906008417870246133860533002195410149059234547582005356266591132819000521402040955454326497648577",
    "x<1e-6": "0.009264290752580424653607545503630722900352722960513512947865147120931651477571378680344935011063603626"
   },
   "resid_frac": {
    "x<1e-2": "0.8478487306082293523266961270842094990732856823269613877715702778114234457310476907467450452341235822",
    "x<1e-3": "0.5439641602343931040294004212542091129834891954112045971751344201817391901724431656626658734949153416",
    "x<1e-4": "0.233728830704011633691348222184502292977454808408159426389552001274848093252560922404289537401454692",
    "x<1e-6": "0.02827675786369510617526047368199676563154073171618023376295677525456366675226952301194027194698761929"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "126959.6232414292525760986402181961527340743318028872115492931879123812905008295296472019236324637135"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "137020.3912630217486304339466541612072547023377754763969156276923026208527284012410837818966265449051"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "159745.4582177305245998093480954218739477485754935799245322888516088998104941082429304138617966755868"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "184035.3388335935927536219672793130565363913709680730521967325142224817941094317864977494615903603199"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "194289.5981935581969178371866595027800219183400890089796737271773361648810653680966768225355399867769"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "208380.5764160647732000297180950676706149234631969580647271795466644061566836366592842381039588655655"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "239586.1879267767991916697322775005856804450511288130017964885803079477688317621711895500624914899869"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "272019.5488369250215167156127129546804652604505040056786081045819392725499004629974667253108879670504"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "285435.9216474638971800707331764762973792206524258757167440756265856629371803693286999995112582577107"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "303612.8527268545141864438424447389056013436180510560061784664429304590736387718226989771203033401366"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "342833.3453995678220432566405148338934514439046453225329383294812119971452088664811262106745489108408"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "382154.1954738740384887128939135908692678267297648120267109550254085430987876630770835472780927854855"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "398008.3270912918675869515293505585533419350609908137401986544091343908399301835824629247382123040914"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "419117.6814566453395231907956283119578322020515791785150817474421694589278298800498274014430331171901"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "463269.5386673114951876937836023406151135445589225656683194454132316528619529539295373892149372564292"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "505717.4766683067420194863115020776437218383436863595186777775004723090980239532053578520843886593854"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "522343.3107265459684739535790556757064066346132271865968739242032902487739457785046792184571106623099"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "544061.1084021234786311591376410671809011857182237427904910823568008994381518118800088376876362401793"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "588001.607341156488729408810950741131497214215908586495748909134512893820301016924750148265450287516"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "628454.1133600513425078286288588321963544731798071952740184245931248872060812494067217987734622203581"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "643843.7914732840411000583282388995435227872320278942867617466325810718687424253686977932761786483673"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "663576.5124129366826413902391595678543482136526454206585309687991589410598939181762221499220765131634"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "702267.8463230984980866750789786841167046806906290130103810004358732791424230002692185470639893256026"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "736501.1434146102987234611573536129850885372214653231126307835601527868131896544774653245618420436342"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "749191.8278869036534833535410370317716232494670697643046645831031066482226400571965625853756062516109"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "765204.6665438592534234643651243092254288500709483126056329292194684486398942232781448460356877444553"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "795784.8122595257643968493881267716416097862951704222421271912308045093659659298630617775517889231868"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "821975.9663039865010599447585725841075469814313392691243968146017093762015272194407795951498485176067"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "831486.682330345948808185956082434808416363463060574981780180086122973152274497073468075862237343382"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "843338.0152214889664329481146216829190055029495964377298632027199261832529865856655594163040371780896"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "865520.5404676868168279340422573321526389228949846719160462665733449709434361561123221591371152189792"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "884064.1280234221571311331832051852548916599685594791639094969078015522421183722224871957420425527181"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "890696.8086575772047665654379961950666611333577196059795148020155611513138216028069763848965771497588"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "898888.0406035173676109537489489922896687040933852249124514352822966877556506558122766942721333315536"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "914003.9166376078611464010798292096190245239799887157938290499445324535158324222285358353316014638576"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "926428.9216048255346559604539533747693640651857279408045567848864213135677692325553993499914935294727"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "930827.347119360008226171016762528792848433427235863513428282562030801436922368413148200139223666333"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "936226.5168576398558288877524650870541273715582748674209888702028257403647447780126917490539782342844"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "946096.0439043364632796086125676786540839000913940270948281548475047294172956344222427512647446733013"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "954118.7739907959797085628556824241967464584420888196279535721064376924494438579250269211230737880103"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "956939.6404189848422379297431782483889487119001397516834572981826956992835438048501753619322857634461"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "960388.7538790213358954154747621286948428083225230991265419360667362932429757154787672247752402864323"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "966655.3277859219492255499143040428352603652555297963003284191107597840470354924849540675338455647726"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "971713.1920268405236440197053532795634459276094929917526581179530795477899551496521065741712349406055"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "973483.9661724471159972700135765554155426285258641274569787568067025774464822841559522796441806561027"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "975643.7688265186231136211089538543988692977761292652633416028980418669131568330915023118561087104097"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "979552.8799006188827642033080626141771163360029336046638002872477982063538599151533967002721998936839"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "982694.0354175469702083567088568715744418281300704053082354552061657310148273858540695998694253991433"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "983790.8402871348413238690458781566386895487504629959849201327923219618318443726476273646219034053307"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "985126.5665096681299348234728019848612875660717365635181865387724791735163668926360229881402474849945"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "987538.4822738272294663094679422018475094684674114166083316950866417945033233741614319633873859379283"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "989471.323725079852173431955916021564968564818099131396233824417375605761686491941130473847485888006"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "990145.1270183938718130984620253330342080115466527406880040738006777002172449201757644763932445475276"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "990964.9501578295599169375749194135993705866414576226947253173576157039960183712528159063865961512262"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "992443.21199617854493922931474390773983872632474471226889295654248038312862125383377343810156385546"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "993625.9323747855343445039298239552087799874659446293002924456373964368476336372018294161935030265995"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "994037.8427353033636295940500529097732559303695056192716097329376554204272828572563907024995250222182"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "994538.7465941776358914539053185336701883126853799477416560645327635551736812188962712196448840542851"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "995441.2092267844543991941424988492063702144688475589697823474830180347083691066503135804225980959937"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "996162.5796279023027635982903783880879242975941432773792519740132093119884036370804570923953051406718"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "996413.6795086964208119045798974091298706890954934204390542390310654437320135136779587619108367640174"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "996718.9393643886498710329078717335787366544666958511031026070530236465675478001754691280772114222118"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "997268.6773161334534820830552492228736883980898365609303423094592621473263181439437170240215779229195"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "997707.8982937705966705450743679871364280753830140032661980544798707012732112782584184868906236812885"
    ]
   ]
  },
  {
   "tau": "1e-5",
   "I": "47.10025818073710095807271190438009394033771212262034092900210725780188029393448237821533395732876018",
   "corr2": "0.6790222066535285498333630370140076821593128490925864469414139087071826299355371202417282023227401974",
   "d": "0.3209777933464714501666369629859923178406871509074135530585860912928173700644628797582717976772598026",
   "J1": "31.98212124383501642422935788695333249643232022685966056986709035298160873461627827607320322015991927",
   "beta": "6.735736481319039536713389596253167342357919245204924520443736178273605779256438960175989075262034149",
   "norm_err": "-0.00000000000000005567636319614557123435113126075542108053840474472554185183131052133281781792587639375143396691492693",
   "int_d1": "0.00000000000000004920074820314703639890029330932737105278057108555303670913677084307612521835883681789220009229439592",
   "R2_over_I": "0.3209777933464714724328333195691381422375041310841158514441544407091610609263789459354239455361705235",
   "I_frac": {
    "x<1e-2": "0.5452061212784921525727764137317338206054340720642529569902038233794353666801432094184974425435660128",
    "x<1e-3": "0.2301732794224845995674081530149753300565033526646084343530433682790787352923207791340488954336931424",
    "x<1e-4": "0.08168585581666761578840681693205745030010292778127629733040713853178942422539501859336992361897711755",
    "x<1e-6": "0.007866933970254230954142263604888208364260236600571188465337686416703218927953501775179536376809126924"
   },
   "resid_frac": {
    "x<1e-2": "0.8465940803785998087462771080651770394609536928854506141332279404857866199698753939039196391616147039",
    "x<1e-3": "0.5404083107601144780416966336707241506185318809815513320068162810874146333352380640722710037584212241",
    "x<1e-4": "0.2283752382304872484235725005705912528416058330801733507223239343650943118957126016955328143111893866",
    "x<1e-6": "0.0240872679061675588902784501740294110488604279643084267559172500934299703984714398177301661588202994"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "59289.38459701523221588665468678731732431003666733591229561611028222636270235595906606465811853526742"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "61393.19227557021775717628611187577387387150877197048791701488855712812513089694631614227506549328696"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "65570.00398421562287729477366435959315716527144366510339840647164871057090871475078916765599880269921"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "69323.26075511835946764665611732989226167474684147424533427074783210379634600306381065207851089041592"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "70728.52079192314248989537166144533245254084115054665755389483302945404014811485993715695068795718529"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "72512.42787394321164092194114277971683485110458351292301250026759839871900247754982289869095123428095"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "75952.78690625451734860193323384022181336166616792084709823959612660604980094782268654835995255969171"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "78934.6050096795805513475614412356859984379011192542663458707303568201379460603568201782883409317436"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "80025.46123656774307732962769197803958160416227362938183277671251666930331906856339333964663646238278"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "81390.81517347200524337082353592246599923793174646627384186551478555736232514645372454616713069345222"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "83964.40538536188623673045876405251746901915197231855499326698149693583591901785532681667369532453828"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "86133.82903689869970139930774700010614333806218414868504053335119527695104211911210561202838590965096"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "86913.7688297756695993303120263951049747710677376653265658044186040378239019552229287184198707803462"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "87879.86732334966781287874304275184113870350966412027997078930824975995871619961844966597626917918196"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "89671.0356888428696379832390821220585091354398107843974873370954201493048470350471522152534234711901"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "91151.42736801020881938627157215704068152429396175344430888269825611598398351893268104990064858399806"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "91677.22107189546543608524295015928625442977967591745569263154454716360407612719355477737935822419189"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "92323.88210017046369688830758784970679713770122919619152497360223356550427559358629720008305290904477"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "93509.46756423338779765994820567578598647728716934988045672181030540527822685536800150831120422055086"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "94476.52655880310236230770919570362939805719643762901592546076300578216975985704210589735893783016346"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "94817.25761573515543462845493426406746000000376351221849403375187801520442340403489603440908469302123"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "95234.370630557966418385512062568463374655538929851341886553459690503847114953092601799683294285436"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "95993.60416610921112258134399588635708424163985997157267731602303435055157710821139555358462859854446"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "96607.71009555770874722316325006946037612320067029448723980202158505958337098085385519455833419042042"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "96822.98985910576795516006148544721961055397816190513686483456026333423638144286980678030853549151537"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "97085.76335461100055872666744702415433404164263209660146375350979876237225597887925090625627507661479"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "97561.92981026780584855795166096923759736726336244340023382719204775834039433236457403648006482144681"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "97945.09425817184725844950299968723792259762427455625567372890498263563135636114144623070732102930953"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "98079.00379856705351136854682006819512370849486068740115668945142158644361137909172253791370767030974"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "98242.1706885966473435612072586643725630512185034072370426535110036691922054722806690865291408865998"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "98537.05878894898676935880367160174918706119088741975331902249310497546073579133090494368360535295796"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "98773.63955597240894833807976776329249813959581706939197268556988230470109578863208254783191274443733"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "98856.1762633271220129016740316617543895910809801539718778188015643692000307344153943600582540289255"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "98956.64854346716403275702084738618120179309778048110049478480909946732782971615934801435838822783849"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "99137.96981487279569502344682474044141616796138583485888965610424972209585932004450101376721977377511"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "99283.21439879073996989174625800767423477574251402581906604336168065505704457904565624705604305998613"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "99333.84388543020602357937070082027234609493811489804095230488608501166128139044949086712092804311368"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "99395.44881963667521763782251689617440491960369792050925780096159747618613324036359664298310569259785"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "99506.56340727631969128930614186569002626603559582977273771464247820160632331745603903265154117634599"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "99595.52771960339409697435710751786465777936274618972876154062662898909837037501786355604983079625174"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "99626.53445464294847851674243586453409268433034474161102343617733677922303023284884102228384872912376"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "99664.26262040617368068682537468500902418032335574907479635061759735830989723386689482702975162835067"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "99732.32117276673989680611507728443729568879003906310358265178539603216013781640022849613912283965334"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "99786.83726105078056856150175279297349210048279281345717791111872134869978122418773223409594434686414"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "99805.8471233029216779789955665117720127651252066822878878360358771483882640892217029221970952858021"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "99828.98722116213582042539781098024935524970239205391782608865756977632899408832240232136573803056542"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "99870.76613083256307486361180579584345674356813930561934638252452499208731092857603819435554527112088"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "99904.28067088550979841405929251570771106008460964051479200258155381995565002985848135149802125020873"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "99915.98157712624512717692594095947360078347181526352480083515499181428984855138426356095411248458712"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "99930.23751499712866284479805148983792690337779371675013515529763086267606123725534204997344183794666"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "99956.02154710357250136011454284190373127657674351072350452315796767304071578473585859990407721049964"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "99976.76232550646433620985999339137752850564351080241707404245989360277728077425327359497789437670199"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "99984.01948753901641982049676088989986165132339963154498287842549971192284045092614589395923029207212"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "99992.87520209519364942181206515797212581758527022359866820842312109618283577532893900905667329368882"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "100008.9401166629127662104312075173202073473250828639522518152472775953325829897965409053571583738673"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "100021.9220934429311235340411121805572957211472818168793861902486469524019776357336893041913750524288"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "100026.4807404031766502672100318265235181443806009229210795446564474906235831209587992156354759964548"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "100032.0575325107753750833055165603237781075026680907862748608562775261067286355438213555302138512469"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "100042.2223247453810287175395497418450254813591416911725628716827039531160362603503572163717704890413"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "100050.4952604885651344285413897283980724077358863742587316469535699988762428729864249757240864860265"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "100053.4163127162366416205611162880697444667747674849375038493874536766777094896360677744414711916007"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "100057.0034338984674546529148887493953158734691682705918299764516824119417670502393038692667104414525"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "100063.5883839548013356606276660050641432850932536009063773492209371184536793655454247693239555644595"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "100069.0045019919055285905397258975712011160836999857282074355449255781155892336294786537656254806408"
    ]
   ]
  },
  {
   "tau": "1e-4",
   "I": "46.31934973897031611010717302465810993661041940051628753249875360014667250773738660506010508937230061",
   "corr2": "0.6898156903356811985637778623726596634693149346129989873534133370186814544209823776279532984640105571",
   "d": "0.3101843096643188014362221376273403365306850653870010126465866629813185455790176223720467015359894429",
   "J1": "31.95181421608766333408406251456169305319184776525693699642321287133176102085757021759694108596132505",
   "beta": "6.728922667162832530224506784570090167227046949049591741302578400340622130178462459704539475900169067",
   "norm_err": "-0.00000000000000005567193562056008930365833952741552018059429098601140464284256950047295789305215336782759275942396453",
   "int_d1": "0.00000000000000004918981610091466564238983223215291694931981692206035176891371078603434731252760526414134059095301302",
   "R2_over_I": "0.3101843096643188240559871354462501489739070346715983229210090554517937459773861750057351223786351304",
   "I_frac": {
    "x<1e-2": "0.5380626952913772776765470778327992216660618153284786220953961597570682863210918131284733152893436343",
    "x<1e-3": "0.219152589847320961443808240429728526374069720317240508860473344415639292444379524725723915777600603",
    "x<1e-4": "0.07109568648223911838623135698213237891122212721582655463874980884726347548312106791591725586102672248",
    "x<1e-6": "0.003937116811545278110652962534005707007542136066572763246215516884459740808575653559340967768058428843"
   },
   "resid_frac": {
    "x<1e-2": "0.839339060960815906458514569141612905298278869647392215450623212767790168983015516799680043252040782",
    "x<1e-3": "0.5207987337946789012471252024334662764370943565201685702517214124321119226624594356325014611772088206",
    "x<1e-4": "0.2017428833916433675185162391148693555063119202299729800925160254639002360168343107937349444797840926",
    "x<1e-6": "0.01224862199045307728765271529610797650298809355196429449777766635880416842606888861043410303122184809"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "9401.612463958934880245874325931046736504137617142266116373298938885880726567694647868881754804043692"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "9453.066765070247180282617813236300540560209649576374542748646918224496994132737796526246631268817231"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "9546.969876707478489542826002900553508875892915776443364841771647928875881108120099887229292546189851"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "9623.175861161892409485735068792907826877901791795951672418321257725325747064201426113706589804764331"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "9649.949968984738979080337585695289000883456916278138374457998139971303255825028501277161882971662603"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "9682.67715065755026782981799578970483701153154999285180362550742749417185969037232308723586771040638"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "9742.127739041171078203102905052446255773738497977415742938735486363872896589653554628477379603890826"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "9790.13097848713319676295917061736451468199126386576365390621622640566832261806631830975834338004138"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "9806.949389683766564847161819484291748100266800345242128873659352029336400210066147280233770380326077"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "9827.477232576315619056104407150422016702460218680155554978072366029918686786633167369036004376453276"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "9864.693123509949898465307858932370395919907964344614024342698649652608894571507979588095717378838406"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "9894.689547959610617397439017854731521163132752543347560660892508697232735047227523743010199612684398"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "9905.192012019408862387515845821575953216312706155244455547328434646707412728327489272327223311778506"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "9918.008753217823750455260416795417269350144590832765718331020540335392440608535580818858546788436476"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "9941.248676339350868433646097223624010411369967211009192994747990888780821903047946811755431736127183"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "9959.999075016961870829748182579992324321403796795041171168745310004078181204195154129119459953724595"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "9966.571976448798086750013340610187250103853506059487008413029826873372334694883214222852919739107865"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "9974.601539092082100754784616720681472472301549093389294170672337288337758748799566584164567380034115"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "9989.193651326164609656826402082791992191847940144327580523247637663511957614571185726409876066898215"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "10001.01175964637658691939636585116747007087033312885876401757772731098817243939655994784692339503738"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "10005.16782528120764954001506799029373731731553540593510932948963245965094476917143638516862805575853"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "10010.25682868978801873419323346300736442525131469844837599436284034776437161275036230704107369148341"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "10019.54723414275330203041994872049458970165924041824997016390130044530950180378576588727991064283461"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "10027.12473436538385840471755308185207340944919675695346571035218015107043157462374590042254118811484"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "10029.80429788877078625991078994901602979509185566855656141876307188298972222394462984097070114559003"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "10033.09816146966411790306576386726040300595160224276820764757489169300052819539504181924443115760246"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "10039.15559748772440932164023804160072766932545677834898583677180895574312330074166290948173018944533"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "10044.15043458541971208101499794547938325649143987782980928729626454131025663957250747007063374972879"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "10045.93142331523000539002203221739782820194773160796043003226280253974432789390209900840410448605006"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "10048.13324487834257238020833148502614512090003977514044652205390362835094465410065380109035217509338"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "10052.22517918769304936530240101573267109859634665825674853740576376555592556930866868691509954810128"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "10055.65096171217089752036299053345145531500965326748523367438821618247529350070029755133990996134574"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "10056.88625486594804066040311849223041272317624635375947157416609182008401757707925458594062488816993"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "10058.4250373741623773664661162097846733850043951332073548741058245357798539136425956450012994934671"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "10061.32399989057194360385530460574526821444326959574656827993409973055272210664819625346051975225438"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "10063.79777996192125921932961340838798683213831661142756666059288756831949973247444343211770225533355"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "10064.70204690924389280478404022114527567974861667485771509477881954582991291350098705325457351640215"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "10065.83866510687044945540590527372330570641833434946873508621453344509077238830127854016821484775026"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "10068.01414791141396705572088912229676789858070831633197462039113647631657021184625483004258504277793"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "10069.91067850426043983894776852764305763030818436822841784138790414912460103339217621486034414650502"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "10070.61424372186864347360645353116340250093494671197983115703054333213692326285067880501838722318695"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "10071.50703925217069003351326392522911981488396592173474854534881077606713578644801876041284786388904"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "10073.243916778453238779382887716455283561236923193690603103583869680847295409210813735134475961161"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "10074.79050782168931652586440256962762455847865729960269667026360663533117368202025788894131143185857"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "10075.37240518288965389128172650087216498989875668238216313666593072315478227594683829597624226909198"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "10076.1173922627990072689347100404449955920052250898402168057497274761542881287432406608285030354478"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "10077.58837773720981401303783547217346687846738840349004969885484164643563286328425650319741839801903"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "10078.92281923064364153260033790547764435068102119805885797292761930227644772114808090512113288114588"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "10079.43095285979466786108867825432486650747285418980852835433210635705860377714026434261240005803476"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "10080.08632497709842574178189403189695422667573333142563693911880054299523438048782902178758065997198"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "10081.39609160579730617960132872040842003941696049377908188759329123368931513659880902191165004195318"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "10082.60188598967956944052617440173843623894717938325518368181680674883399404884751261314582664571251"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "10083.06528545260345486604503732833476939772131667841064714186172216278820160519549739543923606662177"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "10083.66630693744726737471782877202044782641804440665266118223626356688948728776880135458298173975452"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "10084.87828395132128023230715576542030884276388057916576176810925292367328976536402996122627067752135"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "10086.0060310095782332501423494922644261949477095013395334291739916758532952762694645387027675914561"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "10086.44228728493893754211522587474123950846796659429223078423409481631721094936602920375013358842339"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "10087.01032724208660269944382953840859796752692434459688448829410736589026789563253025406058794251177"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "10088.16295115953375224010909526062588298703307311633647148087198119123505519172896516927684379595455"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "10089.24331364185676554896663118688190092887540854862241266104944895843611927001850290091130250319563"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "10089.6630867803688771932286429478477919837488148346519273365868505320450797392987162911501519082357"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "10090.2110949342564116982753766226740167554615256338043097955354441198654408327944748963211590540563"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "10091.32765886499389348108615495351168049114674761610151419051568483495166221439142415274707410042869"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "10092.37921943359330691160715218573510387175941794347221814595251833216423535256528598493680295532133"
    ]
   ]
  },
  {
   "tau": "3e-4",
   "I": "45.2236052996815890469518060736950781347334334575918003394401405239965389840219125856610986669541796",
   "corr2": "0.7050447441306676762849338806164565128686432304041962136013487781530203082328350168789883425379323171",
   "d": "0.2949552558693323237150661193835434871313567695958037863986512218469796917671649831210116574620676829",
   "J1": "31.88466522718031264885775422782346283531863766297944101915712153680079285360811234960714534105758115",
   "beta": "6.713826563460332218476592626765990226731661186378200556674905831839154862392464611503832554351623415",
   "norm_err": "-0.00000000000000005566210009372598113936076792851080169179667855597372380694711619877285303807177349407025125814851502",
   "int_d1": "0.00000000000000004916543133713669743617874598691456704040076374199249630709497567385247308076000383297072088107775422",
   "R2_over_I": "0.2949552558693323468333254125772660532280531031694117607201460865498511317819919050997238885133077249",
   "I_frac": {
    "x<1e-2": "0.5280581498711264223174291856166097552184391804655922917861718652538563443012050820720412067017333734",
    "x<1e-3": "0.2046152596965141826704008179982101888977659579131610388557474360835624964097289385392580324274735774",
    "x<1e-4": "0.05912876398843485015249804779340665359069349170457125319978872549613911374781292695746233626167830044",
    "x<1e-6": "0.002026693276340306403323658517014764906103528099571444663932882277999409697897841089817625942225536159"
   },
   "resid_frac": {
    "x<1e-2": "0.8287527894688727661639522941987822745012215986242660998675526741143989566750279996503961682925086457",
    "x<1e-3": "0.4941407827322514817067577825123844151079139900220629125573727087561765027039590791241038897744946462",
    "x<1e-4": "0.1709304080259445970139673106211632644677914139182293580240991869481226135506118472845910847798799004",
    "x<1e-6": "0.006392368371853402661703796384153624143577011292718986965419043906813484312103905128107449929191438149"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "3303.7097250884637319259614104086860629872270799122557179912098045878985731182279549972745764280455"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "3310.380685046933545266816759832986936140272806793122998509758023043865497434253949894701740853685169"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "3322.546257922888903281726020372041100582760388762425744999261476217303286950454746425930053318212251"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "3332.443241784013612037759497558704217147338411355333725007537715712004031592529129104256447944302337"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "3335.934178490320778814507090746030001164738850241971366757093187913035122672542298783757418681232153"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "3340.216925700514333220426157717355468420322234655713433814185613745154721544541731151503235186313943"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "3348.06132013187271861265106626966291228924795975366701806963421204668874818262313150384868568057006"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "3354.488327764739859778932385797494700725344723425291904158594978099804036348468757307804970332910078"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "3356.768357480227061376055884183214111583390441694984776086391531889949821503470393238762224526222999"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "3359.577052585856875039787211736956625811019415069961846250371025475144465213549932643898202543035272"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "3364.761901167719760595958349997393422196436011880119804665577585657993915337766511458014009951462138"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "3369.060123970478326503873060926556811330802094864824086399821062012489454443554646821648484144346749"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "3370.598679964705142874529858855941173890355303268312255653069793939528465146351098372640104675618495"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "3372.505727024582873654220137118850365293816011302138714818154869967789756389512006420988466912784186"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "3376.066382177718736143618097542304526993540373081674239288767190469230223914521974526065808963654637"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "3379.066878604271194521933043825135414113088848761371491851520559516135658213415194279167298197980363"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "3380.153894475110100934444370034074121962169540284815713886777148361306049751764034049139922172281847"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "3381.51217531936468552170170652950684953549281961097376161122097211513329504485475843723421873232454"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "3384.08515061377821130650982574304826692491936680031073877364685718051759176820281142197857643584921"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "3386.297235420644628263312316928892830897702720250560998235563871588303882949610897175013122059637303"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "3387.110071092830758305068469945529872188955201971118816396504399807455678660785255659953323367674941"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "3388.135230400680951900956738609349894647032101709178885079856880750165970908873413501162221026711535"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "3390.108893960045117330998212104557364280099633494522756204751513768124405291706544076538688560084059"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "3391.842784416574825678654220578068467797948788247605744664947013503821355933362417722410083755365462"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "3392.489358631719477891510037433450592099659935154305580671940932017722480398578963576723632234456579"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "3393.3125366984405481728320549780002260185318803249248469523802067563481410143861263257723175230209"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "3394.922869467965281677042968747924723400146529489126753734470121160569021824470764076188791280714612"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "3396.366885298846749277932338028990853611959397346173845476311188045662573847911590484119417402287272"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "3396.912676195529876151262970486243249192979599033829052859329859499960617595104071932540962144272858"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "3397.613417336727879195613825927307761270254757936727116992688273702447963054949757188555315075600582"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "3399.003494449765480278425217502478996552208823041810751102941464734576289515873316461936203785093545"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "3400.271760992244036489688036267789213315357026035666116737839561784134549121481634373622306472888106"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "3400.756439392335639294834444727342491980197812903660894448763643102657660303291451570844968943226154"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "3401.382930017300854480060678727705397065214794468334264670875199146430411216061015669297570393040006"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "3402.639406762748138126475282498610320338203996745021915004554969376038040574541669624986491147000706"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "3403.801031720600129892456430292686665886157189622412086751363907055496944165919543492637280818766682"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "3404.248617513329199552529489538517279436622980856696505864523299886236967451696615507270242913861034"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "3404.830032047399943265888043859801333703547347576979247764021022218278930964922994802454304833942671"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "3406.005370383824215795986295054111048964333189261661509708336931698123995898692945259876840869203699"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "3407.102189961426648165201163105848276022090323848581900705798698626790635887833037981437251616253988"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "3407.527223955999595068987909722008042514594144732092957235232368747339158048227569852651948965948689"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "3408.081223509145693119992409369518987020591351407119279766721301853006283123638918969388408179240423"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "3409.207182073602755963717738099230601069252831779018680100743076625041296185389428101788237527796448"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "3410.264523000194348506568009622659385463652748781340742719165880771288559593876402311478241455140581"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "3410.675808100550588505101852756468761807578431471255062746388251605921196110167733538905957051420825"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "3411.213084791150676701840134711150099755860581811917604654242273995882560940181136322535670086034335"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "3412.308891149499985325665424152705968769531963324069219791267115666985966629991647277245400937056316"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "3413.342087839067359595854387413679663858538899229648906827511443477316277473171197761676658826386868"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "3413.744954122358142483766039340471127979434178592296229229452816457588367142781229544923170128857848"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "3414.271982124933939022295869083812796359647227815512195600122378150831823476135247382874436407014985"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "3415.349279369907542397589275776125896567330470293758435990665121463536135208637125354948403221804729"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "3416.367618144728863720933972070896795548907693363232762725101982604299596402425604910620607899897247"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "3416.765293607868853743122775473826840713279293552612838894938450049517012908375049410056094739771638"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "3417.285993941389267596481055383169760722386359008164353780569000424615152768092690909311863931423248"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "3418.351834014994143193878250357361559924182262403975377594295765982761033091175278696320204756808359"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "3419.360939828476938199912064091546181240282279548329662809828796378410203262717947439574409491316404"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "3419.755379857050848196640783301265172630979291793415882397965587719674017314374490206787458290982971"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "3420.272127795246846098809446806923257356709789963276646975149547557258384700187701071836132620100814"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "3421.330782881192526837842645929178184579669755528042231506303885878829003453170192677728633826471648"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "3422.334063701445704565550177432368490957610529933385742432532622272235258723811300239893710472521916"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "3422.726453063891583343927314599375508721876034552553987869922357917227552415568692086936763069622873"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "3423.240687837409520133566602193536356021784974483097633304713363333890731364305454737199187017988951"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "3424.294746706677653740976591826085020033232666929635537529346265116167405791140772255176507162897097"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "3425.294267797966966087873981231089735242238956368754220204724944568088579150127672193601263482722365"
    ]
   ]
  },
  {
   "tau": "1e-3",
   "I": "42.86346434084523273846817453108561136874235413727989259963824685592027027519947247024962745038914705",
   "corr2": "0.7384329404371933682601277549477594133447167594203989342505379456079499452516020525993705018290637033",
   "d": "0.2615670595628066317398722450522405866552832405796010657494620543920500547483979474006294981709362967",
   "J1": "31.65179401053512964652330923136484645024163966917059198197502438539677158717113414565549967358030687",
   "beta": "6.661481666714755309463668572810790923535967884627833572192098732655551501539031098550697544180924984",
   "norm_err": "-0.00000000000000005562771441672806838845705292460739311232726886773468127858471685103163749552437708009703218665824622",
   "int_d1": "0.00000000000000004907910947259337090498373211474449738362967402381629966468723171321081156823810264939407144190079561",
   "R2_over_I": "0.2615670595628066559491322739365888293322113178547296653960745765372425386688661754405625178319624193",
   "I_frac": {
    "x<1e-2": "0.506404773805234430667864349610283962479391723267323661073734674889247321652533119419301011463229424",
    "x<1e-3": "0.1762136913804583999259112061795337557111524634922886430170927148498747388336430406497515896843538009",
    "x<1e-4": "0.04093503331016376924895938294105018432791924029759524011118211006346672492497082862155540037552090204",
    "x<1e-6": "0.0008300070253031919447654730046518168164534225605804506205208679813682205433713920890619490525234180858"
   },
   "resid_frac": {
    "x<1e-2": "0.8035787555964957842447592100497152857277115054036226760258226511671476609979985068594388666892499073",
    "x<1e-3": "0.4381739700271011905789291309175509571536316075511479434334869927195465991779501178811397821841316449",
    "x<1e-4": "0.1215346485462684084798775416759941790777571179112075501379445765326115304159057106482879422683672353",
    "x<1e-6": "0.002602092829295614892549318406135794589423394485555444896387138898379985268087815905996165160524379164"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "1037.69652213827934437731579762184174843732979499073265197072230854130881843002733192379779476329574"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "1038.770177144155750956699968623765602996612017576719733153356472710332419867619011949386843873333821"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "1040.827784231079632417346369666324722307628084750213103099264524672670787654973047188737790478493099"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "1042.624506252370434829571776752890496691505321705683379502056582023144510001981430997479817638163907"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "1043.291771464921637079580034572592215304629122785357479843712106328303646709292932392682195855384495"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "1044.139083411378724777292892947073316461818291991760278286156965161312008227101958278542243466435651"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "1045.789364264100296653704177533986017897129149621575972877278184961297974574092495316763017824671073"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "1047.260968068308919837116432269830535277138213538208277044314615515916002365374352581216538463280304"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "1047.815168405030476787636789824116610251043764244414037138096036681046941115777169372897985458337924"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "1048.52510318423387156938070444027618279115377847062629027354685677801556328769057073314850435038274"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "1049.928190683225821796791169216095474849657177472356860530500560339263737399996946746331698386481306"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "1051.20247871144046529665938368911486016946447726561477796751499134205606225121399272624448933320217"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "1051.688046876460012162035646083680086200892215941421292280637097150430071106518480361394081390853042"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "1052.314576127262938813189955277309680167068499464781599710744670263633317811391811150581554694668439"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "1053.567520663315213145852050128188010880790317558897963033868020685608407729983041717393014470928781"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "1054.721867146720464696919517361835533641260420134805793579619212093715081209074394066670088325737869"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "1055.165687858725786831408377230195059225142230133121918053488484116252652146060773095386643214368303"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "1055.741457785634266904277297239208671576448654875158047420745016135467785552149189800753901750295284"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "1056.902936894652914639086540930629797496360778337471007316949427549628040951734251036164261185780176"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "1057.984101817568877287144257793243674268534796865415638298603252917774989596758336466965956631589254"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "1058.40241869180177292713332297109407334095415460845745703661749530030140785745106457674876703388947"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "1058.947151721148739562464682973847903727460698600018186191632315093746208879008434392174844893095969"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "1060.052608902313847365365940921803645989568153226095393720303236135646837344245380299280092086609359"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "1061.08883379311500682731651299226020146914894576332339225508626367944604141280790642938788594345299"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "1061.491457086335066805638939144700984425959800407826351521562358692066429109115795546210653246744065"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "1062.017064423681416857178175362354762538386854793329232943407767313486545942344945563391359374741511"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "1063.087905892391364816269750743881861182358190903618130487302533962771797032645107478326436908340886"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "1064.096248430406412520491513195769657969516800560075970412442498781286880431975292754992767119971715"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "1064.489103873827131606595401852209957967900192580728482767459012739507417629074771790824108052036204"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "1065.002780682435348030317211545974205193719922000064884739946075483050523421619995114569876937441615"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "1066.05193860636796426700481170211334008718884959660505297827471301064317845953220576798971829743656"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "1067.042705581296907619370387884210007094014476243148465284955821472230054703826163481852110054084484"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "1067.429374146845189279619180012792074559084979127866001558489072002124641089412744390718796441912049"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "1067.935468907962937724326267634826032343881758304978954708464114531752287385394664454341080337768743"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "1068.970760238675281671074018390439295301614351077292136280095657154296618390109520351642574131328434"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "1069.950183092525166846555574284038021533458327948708694119371981508002546394687240890576883149921976"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "1070.332830182869561152914435910214419907955203715887448147781871168958128878489263751768619889172262"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "1070.833972702973135433591776080366983506760147715968575219702224270942021648444287480434845013023137"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "1071.860125798446294023882392022854131967685236139016508453004832747926604561560258695795828388401997"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "1072.831974903695035303426978491255275041166454864412311593462849685920485341396586559899126792208672"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "1073.211910979533625861697079207637762938560660884802334644399594465229420445218427889402598690187557"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "1073.709692987199945452412946102119491033808728622791119298921031637654472323676270329661619404106929"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "1074.72957046543747133602597718111720505380325741492988608236871342726173074914929398933597220749024"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "1075.696129272525348223072722092728808450692487755951091068908140091325350593950220613105450384761953"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "1076.074148196720726541336219206037336159669634349087157167049455002851549661734538645102118256508223"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "1076.569534115271951145800869134867772205803817002354953806130276302374929667340826986640755857870696"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "1077.584870990378205953321211794660751742647421994543664897543538482561432659258543920691749921308869"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "1078.547524138666967131297125448898061046647179706315950277431171996179857516890910775867444846928913"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "1078.924107465664475308541533152284117302548460203823150371664330808859062423079318932618151856421959"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "1079.417682454028746579087771858796616648137268177096106716588154129559022875107291816440288377611238"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "1080.429531913812400268773031791166428514757686430346652585459981223075375322613023016922910164891574"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "1081.389120471914597594378579837070770399551059608640915103462968629158720712890134168947732364728317"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "1081.764560861899418764539512825578911330597652014832448790368962616705146357156439658341601741971852"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "1082.25668067194672828834121028404196332290342316618916894935947850034050194408278502492391140604754"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "1083.265683438239946403098313832148201785328289938042614846087720182611094433532953194396349699771538"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "1084.222719596708121174878246107809858530965562594663457790040660468371102048495048796864002906078201"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "1084.59719541130282617193372441997498424686539731467603452744313639556813028659220544711151501840247"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "1085.088076973722659548034642519302063998805611396602808803608363055450493683447280644265716661125755"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "1086.094624146696462820753186450938053078208739789081898064032898887228158941654022755732568437120999"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "1087.049421034366639823382187495217508095802633715960704016584773660851338614553153227440937095065646"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "1087.423041446825064102453103745637336431362428262844999423324817042773526866046679799502608667385036"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "1087.912817654869577136467368540071735556479157709737966633504478641154607537180093945578485465765794"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "1088.917149208041248608477035812730102161380272891157374176639804825609839102318054680853541998659605"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "1089.869899422043035206320434228113175679929578597935806141257263408724712318827804886862164350043294"
    ]
   ]
  },
  {
   "tau": "3e-3",
   "I": "39.1052110677598010400590042198205570291633107098672256791983808513789173505150339938226404030286964",
   "corr2": "0.7928444188096085052362479475518107859664025571521347569784787828777457308644109503212599934376416639",
   "d": "0.2071555811903914947637520524481892140335974428478652430215212171222542691355890496787400065623583361",
   "J1": "31.00434834144508949891836795880139725994541113437874942626857095612165291530200991674151245697816617",
   "beta": "6.516015797286801977399241355624939752567961651820124921539781032530459024910795654455923879456861217",
   "norm_err": "-0.00000000000000005552980889532608081513209922682475150301863855008362027067922321301445430908753138242509166059042051",
   "int_d1": "0.00000000000000004882449536778696614124817569933600620170053324835848017013628904266850102511861604095006024507001527",
   "R2_over_I": "0.207155581190391520740284944070783415199664033441111032549662317333435809283234289465353855382052383",
   "I_frac": {
    "x<1e-2": "0.4720516587467882414042519493806139967257228444786818285626071422290196636360003361153276381434209793",
    "x<1e-3": "0.1392121273867255172362327864293732522923897958501724509873835630460538932067532580057723020486138331",
    "x<1e-4": "0.02512291776152172210752698860895702632917898937904654116249393359045604134988330001298169582357789665",
    "x<1e-6": "0.0003822543871170472862455646830716841777122620141766986604686548025234030799672994243943005703670862655"
   },
   "resid_frac": {
    "x<1e-2": "0.7549896184242691151538607233461808265400896774787266328785619806459148933933609329055672476514957593",
    "x<1e-3": "0.3533586929098604389118900762665235305396770174897735824485844332162508864901437097054930084690040487",
    "x<1e-4": "0.07355036589925007079532699457974374702762820365881430262034894977337388290584713978237158513692600674",
    "x<1e-6": "0.001049608860701927833840366532966198046447137062680714952164494356201410129879083277213590675479245218"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "375.5697182919305347352695115943051657035202765440451293133755079767480310443533846859644768554448182"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "376.1055636546492244472815652034432364230272800374940258207970351967560996784494475005304236717347361"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "377.1874423297890495208621874778124262530902812585700134753064271853142359301850918037684747719186063"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "378.1954218889569366322551067906050386933246129613280093994487776591819051848174215294255269675352298"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "378.5856060845010967837477277150969719467180526418722153899992848789570368378811904851577831275547708"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "379.0938258974557458750084804998798278468750313383004850112621263332004996833097045784457995889586009"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "380.1254967385424383540769024017208470792557589807093323834931853728427974625116735592306207750758283"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "381.0927714634338301451407134591190540074116489104998019787219309262561177675245590495663420012676409"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "381.4686221379025120325640024971128304101840259260330197782211750715579397857655484804263835188345478"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "381.9592707152618175568739954559227598481995047375980222727001526338686184031936962270676731969564447"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "382.9587832305609122090150608546473038881620595294985740241618730968122093971082503403525652838183626"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "383.8997161859727336148426333282339259530600880734778540104168189681381487823374150488961347807410692"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "384.2662185437513835641879920162912249613288293668499944002127961879572131202042846585165775568628127"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "384.7453458274639977126576797624873715600518553028693046671468886498172000235874603033909146738292722"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "385.7235647540094011377688506452814247972812323019200207093787473084957146288646410378108038984168405"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "386.6468066478123124397616495854278978990730141679514021827401095918426134526101561856447333512781425"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "387.0069646105456656754970998675006130215985072762311355219966531656758801331786783495437394717539814"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "387.4782172917874663575216782904021626507529954204995995528396514788862069026389528297484353776276902"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "388.4416955498392735901034885313753629632695667689477584803651485172477897657058060952995965735849921"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "389.3524687724749178809069963220067658484994520660485377694241460978356716328884165084762876754966476"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "389.7080970807841252060045970478580834270289360659296566933706598760931772524386658436869679934239412"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "390.1736792936606419014196080694788436858242917436231819664628156614539964305483690976433682605093585"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "391.1263812123761456950187710482193225228618451100411102190903392120302924590109940892923699608518268"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "392.0278494371761755465527866880233936467647108067379227691096346866314241071281651142960443957469107"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "392.3800485785444865342774793851354389395450849485732575548039174687431007604748314220325992458615146"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "392.8412978982845715652051407882655216450678935075208033018251351723722458227945971960245296363058761"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "393.7856324177739677735352368671570298918649088191758796683297850624357453940449127881891480914027384"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "394.679721865014547705261454667767837388059202548728590431551459173826209682175132887068694275177514"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "395.0291628924474365387199015155472530647149961304858419675811052785419146884488949127035373553935241"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "395.4868957996279625640105549473129640817601570529159864771052972597372003096492816786268697652900112"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "396.4243362675783195037878910361204834911589719538092140520177936209097097545973194715986135153615128"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "397.3122285063511668220953623987583762054888580766902360346105445985485515315810763943442721841378369"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "397.6593239820294102953143489847597377234047401674922846441514284670683721820241092813060116596867973"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "398.11404323517298636727115864978291324591045179547572177668522168081005051294482000244275925634832"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "399.0454995505738482429795056638080640612228864103191722185755073084315356172030899019477336736322067"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "399.9279274975978459717228055013976980458863518431312237434226135343581681593272044830108984583066343"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "400.2729341952135413828959501946611480131656461117873537531968554472954400477084840739125619545444326"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "400.7249534397231043714251032224127431051994603418574769247216690043081623961333777805771811615820835"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "401.6509957339998429315396108950464878238609301559840440099715544072326176016808507403308426610488701"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "402.5284216327911485362179144565032822008540039144765107972129092740543249298711292824979593019434029"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "402.8715023063392389896397301509211921191597250170706674058910062654979637639740410924743305747861244"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "403.3210210306080338037927997509325924932944507325918914744891591736309721874696268589055773300103971"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "404.2420142548367633838859663326887845192554426771384970475854960217250134796194678726093315380605074"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "405.1147368019557241301683091881160915400796604948441498171924535786524769514999693345068495303795284"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "405.4559973733458699273612370545949864241813074510259309779564445639542182255837659269036855014740919"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "405.9031460423864174118665373104291678996882295957322782922098274376060172608372881857740719527724993"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "406.8193310268689897571666100210368789812624682451507916252866348230660630054391720837053998219000348"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "407.6875499128881577264442878036170949887008179297610311283837793440498313427246079424393871292730609"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "408.0270618813821064563754207034391249394645757025586051491778464098684637707423000905486323627465523"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "408.4719291382046366198281931480017393035228004289652818572001032330520543252309838003280909797818458"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "409.3834714568066891985350284962652126858429039069831343123255811162107479044767044866050338362211635"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "410.2473262841662739958301883870369281240125069385074486348311185721400725384014608583050790592330246"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "410.5851402417700172722171666544942177363763792244237983313782972929212352172143516261173767199880001"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "411.027789314838778995129715626916919520795411567522275982256358234570397370675855325091555365135903"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "411.9348087652160370344669529240124428346246330291873072703456128784111934749288677301873620858379597"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "412.794402533903890049556908004986835987836053790786992807102976041348998634049443300535827445453988"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "413.1305563229410561378678898085651349041356484099145568410488606656222446390630397255798858116829223"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "413.5710349304523259857334603655947745672176286034097998458716340115039871196001114187286024194021787"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "414.473623333066107429330692634104310177756083700933077174040072065829174943602617925903710829808528"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "415.3290366239815158061934416306414796578757300718691943624741923778476961539228582338354326626239492"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "415.6635602644447468975037550541050067962383147270022438301302563724818437315941708244481482982307475"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "416.1019065974002261339553294582783725847297400494513744748547518666325600441977903468867611008786552"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "417.0001385498177260821157762232931501309389813585066444357262944144140423305728362322946078728377121"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "417.8514380967426538011943848019523164882854299166400976331633196148966981939160523758544379184582326"
    ]
   ]
  },
  {
   "tau": "1e-2",
   "I": "32.79859382924545336279610411039396565324050349917934350131612489019566781832693791809146918533760164",
   "corr2": "0.881999488715116314989215341190251468026884204401838689320525283932876175256428141917915802118487555",
   "d": "0.118000511284883685010784658809748531973115795598161310679474716067123824743571858082084197881512445",
   "J1": "28.92834298796925884831206826918134543564228920915702406604821998826432598921942877023527146223122939",
   "beta": "6.050303841355576813778767343750517010178512622702973712128478829601024362614659840963873259125144736",
   "norm_err": "-0.00000000000000005519136919338411779305201451408905590271184436726419229612487587061120809413595686921690305395318015",
   "int_d1": "0.00000000000000004785383446789069407684904853797850915895853238864062302200589464689061020974522586582891715921442291",
   "R2_over_I": "0.1180005112848837137863368404526322543062191800667647516170462898295952942473030214490215685154970649",
   "I_frac": {
    "x<1e-2": "0.4193663013684997644013637307953999892516766441657178190699157894050212366099846890874019668019366944",
    "x<1e-3": "0.09986275677652834165445200361803286109005374609239172406313340218462648566417772224663755190403450916",
    "x<1e-4": "0.01506862099056456066633692171338943231704337357733243514022166846554554387926844184256420149422409617",
    "x<1e-6": "0.0002304461095445809605961260555415127016843505624843597237538179568682842957994466175541033739332562044"
   },
   "resid_frac": {
    "x<1e-2": "0.6417920562118219426277063037921485802603542551101905252040709243747758093496305970886057230058586922",
    "x<1e-3": "0.2251511184144074477051985388666157826099534249352053684458540734238849826738436626870538098780153263",
    "x<1e-4": "0.03199034636886050408234044947784119201992996869676005299826807666700036218930171780039120388171662474",
    "x<1e-6": "0.0002587156945947349647063998324314625410326586774029027500516015006589265388590112719117283172734346631"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "138.5218962146197507822186243599766532981962780037083798121844846571209881109928371161317361422361701"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "138.9191375650759578702835983796873707608141651550541541710486072333230325679718565679327609869143527"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "139.7299442935492616880849236047843317112042043903403716941361331095983388418481815770473162735638249"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "140.4946670878290813209755255804986117467084129574346760427800758078707154487624551880648047130001876"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "140.7927983708938824703539027944706101383416754642240568050133004211431864539696654161652413675081784"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "141.1827014432710026002505560771252462629427407588863110943565537141920141251014275935770007186130198"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "141.9790913224545970966639516266198423711264403829632057339560312248717833377491614488145776208798741"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "142.7308272129593321713895100359060795481232589073569579868381189523003274927552733210371824534111166"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "143.0240381974122006061484154571878938895316697950364743004124251450359515979356966216585980706469607"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "143.4076167439359337146713201750342947580310716110211783362274805883162451651854583036564767509899275"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "144.1914435454954949438531375243027457938319269875516106769151423802799108042446931745515819461469243"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "144.9317096540073441167888256075985767634640853905029622698559768883212133404098164375543440333220103"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "145.220538485168293385098740536120195271097363422341970027296969416272531046934493057389449219163764"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "145.5984555703884018382042338121540509511035360115832557111995208258621444127128440037208743095200729"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "146.3709443027754162282694212064245817229575086264543303483977247609991648916547197514332532460233159"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "147.1007579321851399526892380661357028386202104402608418838575796128011230166089546798401248054719063"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "147.3855693248719891876727782510622380373754159957841803961386069033134411600364999316273245981760274"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "147.7582775310081020711135173760024845346555982836040118141480936457341416269730113077976814552133328"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "148.5202750157463171144782428452511223952095013882983727227050941415596949081234656761603116736354237"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "149.2403519011682342023520628929756565188471762533913094878407468688516911942948898193834840959933963"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "149.5214056842698085479308897402799536304001195785311423960360760542686485756173619370272572547792235"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "149.8892300950974151026911846287051664561847593231691822281181592389028795803758510377161803769135145"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "150.6413533904670728406071040349886439541042106305744482440365439875304392105183043293652348052958426"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "151.3522252547218533678778771820151897625093018134414657244121278974047965720255883939319676711085313"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "151.6297170466445643721930669011443086551437305411593368329621416970356113464661318117298980333839926"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "151.992904516157556319567943303169880989641769553930778127114724071852932597067792505095461036001932"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "152.7356291163570200565656828750772065018768304640043585678885280573505926334542613921200248270097611"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "153.4377136121868986315340581117283754620949616165421182942263930990199600701794762237178442745250255"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "153.7117990430914842466766727871637896304523514221899943999521830585591966348943896823193200320045015"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "154.0705475522134553325284711944868224857621102697421483021585035240970284714781649217438226073793825"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "154.8042599957377898886610659468156313885291928878471344661696592088575212466137384809589139992228761"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "155.4979024860709126102603264066466563382887395891348716574553130720011896919559809645652324177813553"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "155.7687116827531865496148819441912598893372152480744023191574305688931222208912665748677485896850564"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "156.1231879073223398035916407643359865414611444296594041418947818673462049149859704271337305493589122"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "156.8482173005973626932042702757035808987160645673147324016610386342954458273727212679619297392311413"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "157.5337159408637702608182645394942660972723989181441672504999924134798726263657035048350442566225069"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "157.8013622347276569905413565072242041174486690550878057872001285758875587961672874677534467498878467"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "158.1517121169497820119382437254955552395276329141849132225859777433754294621068824825574426421394697"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "158.8683491363422249192844254645306535575471655043461903748231551516080069886941984607577981292816924"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "159.5459700319127888341342104418484162600498344816455722411852460009270274867574451762006487243012708"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "159.8105552312569118569948546399331793108927796732688407837506077442176734744076528129153770467383321"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "160.1569103885542518375301352045874602998423893050009781408907000973868122009811374823608474286928735"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "160.8654188277416133637338298647980702109795533572750254765147079040255104762016360547461508730146072"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "161.5354052774310476509253209085198603714488621011835928465591546281785139415634400474176855518263825"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "161.7970228912327968900196927899403690408324001808095092567274896572550771195224430359926563729725496"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "162.1395045421613389049904591870144687531624959375260807506309946482084763230784525366338305647518978"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "162.8401284097419392622523903172912027112300959542093543313859954582022459173360104682508138218281476"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "163.5027066157121580716468084056182864542859342512868478140971523902588356889243962419485068329304321"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "163.7614438525487271476969491584973908807454801651926166981699478406267267598196649841377859864933745"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "164.1001652573910994546429421554705067514318129505548994403147021230150551048478718839842567445425031"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "164.7931332103314839015482261640393794339306053245369522861359810536773651872130611206956934906697152"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "165.4485158698082229382157663077649060690941293009036404184496985793187225468654531154456459880216384"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "165.7044549018928253482658004293316904307866454704944994643418108832992560640034794558681422569379258"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "166.0395229115645055388776160864781150767723708308704692854517350298801281100966111685564470040757275"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "166.7250510875304252404561832429826087605432160105356459036700769691305982743344703266731668523614517"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "167.3734397095210301247734440337753981188367392450370649021202835272036605030656681114775883605762835"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "167.6266584938686967973272634341444467108752119145808445750884984387490097820267780356556130047532467"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "167.9581745610267390070437750262315333681394603379399836847946454944029358574936053026076878734504882"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "168.6364684436143826077870033070791047539624001073441583619998503699119881793627839727879460531725363"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "169.2780548938320540435028554525331560273756418865463353992813624308833278110966940742071792856810641"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "169.5286277249022313328186411738726812836409881656027605811938375489609134381650251054675005470904651"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "169.8566885886057990138341734954335801731592259899489168588819765596399386961486444832235563489539883"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "170.5279442843066347676877358062853791475851040692587611298931222226620602629875084090746463187012135"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "171.1629118591771950690103328513807961046836033084339231881025939529842556666367669122712365343641868"
    ]
   ]
  },
  {
   "tau": "0.02",
   "I": "28.14491642263286402800226434586830029436050413499094319278843732901446085811503988127337200409527363",
   "corr2": "0.9377447255747516999389948512004980508010357596503683381080936236243692500244802943019511966632116801",
   "d": "0.06225527442524830006100514879950194919896424034963166189190637637563074997551970569804880333678831989",
   "J1": "26.39274692706617741245054794004445922276063487289500480434552102110892708021301118741249027888919487",
   "beta": "5.483190555276250616910086855254665194877807961689961023922428659232659171647433154229936897793869405",
   "norm_err": "-0.00000000000000005472041528389410328591886051484397036893502732807254219662494568395337969565060191286957169360748368",
   "int_d1": "0.00000000000000004631341919478771344245063698520096400927536827576837956458306200861675599465263993286214781119465284",
   "R2_over_I": "0.0622552744252483303387722243236988645256480749074391077454291374731334900517999785043019761593856256",
   "I_frac": {
    "x<1e-2": "0.3907786955377161253422426822777192972038875089623874383687227828162203123606593361178286810593153756",
    "x<1e-3": "0.08702561478818230671851783992799573974979473662540278050756114590221758475449420736743061450032277646",
    "x<1e-4": "0.01330409144059628808998126950363032923703845954787167130871715685272084845443750989014119062173405581",
    "x<1e-6": "0.0002375164735793933881812079172865106856700003088360361934841640469963756460427391333320683544164342895"
   },
   "resid_frac": {
    "x<1e-2": "0.5229724476290233309299351706001948536719612056772493142160737667265778424209919962975796100046250072",
    "x<1e-3": "0.1344506105369978158869912998268442923814817164594775211408773948095399509749266074269985513872437631",
    "x<1e-4": "0.011851957534497464326178645088787321588181677959947511578601352124108907108131022740292844225151501",
    "x<1e-6": "0.00001033128199590384281665515493718351068268918475518650574397807258401680309893535028210917137733867362"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "83.99190743585169382861661079707116364293865297808065483445775527417459623038734756781119598390839261"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "84.31314461818980551228135264345446068155986154441018582847440464572298436846124964799467628191902162"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "84.96851804778305835658257436443393028974299278509061637454737022997944402863248370129161104121236912"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "85.58616207601883404049251205000117507242134248115270859465249245010018758873644358144771520747887988"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "85.82680391675058160224996810262016526710115067884916003913263385968288614366719255934719741612326616"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "86.14138034390126173898140440231920573353060537030006415358751614727344974511204096161640057427367283"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "86.78337529453946549857796133934114346006692431644949877474929341072814617280664327922344208466883206"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "87.38865143804175639831997692600665131605696216391582402025861651836204132395742663324802798472897852"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "87.62453368269797238904679816748800677573674287278656012815012970930419279779929584862037023766272685"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "87.93293575968878357825426845472077104054155289660217121746001577535539596138796640115464504883836278"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "88.56248955669442335375355827577789847545379266729516775824822873983962038862587337964652463747242026"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "89.15622122599683801155255656512734351803705303772810454685755601768999466171005010853411455994721479"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "89.38765063170919465119508907288095877169672210578118735894269570721204924542184566508607599943238795"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "89.69026846682317493891087757771240975884548347960026329916125585326824781809424071681022576868205945"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "90.30814209794336009958215793586809074672641045950157534566072599559105560878705842263884251997449452"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "90.89100806001005322153149287344787476364884364551550359373514105362385847586710183562056753576799877"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "91.11823998416777201911209291979662075566722472172889630311292680164308348659605334350458457860341167"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "91.415400275430011868190009709059809828001617697738047820346084927110657631454747183541057965090256"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "92.02223731239474390995497124220353676701748360504382625239756401866394077753822115107692535521161851"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "92.59481851959637297091271652663182578898871790944262234204566969331683052590863349594998009533917324"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "92.81807317539013043704655636769178981422280363409728497485471898165124211135773439356956231660942586"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "93.11005894955608325215875129632767115001094225658400442770101090016303376511476504826473268558734866"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "93.70642106534744403418094327603536176446663404675150645979180406196369949919887744486980199108733622"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "94.2692290586122729266536141728303989856198484184253387278098060798062755479396106017476158166192993"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "94.48870141996226686988796046851408860530502061730170642481015730511205154805172915752459285545530412"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "94.77576409749787257136742868370006646380925073554131538128917736087172280900429528040177207847903974"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "95.36215289867091486894413597846098612830259590332270840656006266492817217883347573424976499383736331"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "95.91564740979440278468591112309084548629666346498327312838226240907431412653517909429896436916284788"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "96.13151338691542253214693205855336742950979710056057750564961554275658788529271926108728581031404252"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "96.4138803350140811146830948594415297015201901566205050642024032137966474318038617064214441902233569"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "96.99075113045357343039585622241662268371312061681565293865623370958025241947056747619757986041233101"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "97.53535130057715748603088565676669690208420603972820003179318890270775907552428709357784345881729052"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "97.74777170629892998202857973236326706746396672273639355375940895540356110415089253024417716932797469"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "98.02565111497454452867225794506630553636809401012400161212703595481003992303919305057536083098576856"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "98.59342188739075445112439139328136282312346013657424332258175943077520174817725804549207163192821439"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "99.12951367247730629733823746547952429756408810801986062929491956283364365048894373323003269911820381"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "99.33863686512453987938517784982256986171804817862511473983829557109683195827953385363420705663977167"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "99.61222101652133113911425992033442637914306767202287603780854202257238385049771697770589527871412104"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "100.1712785040700271061431291333060726389344696568072089933338403379171080211504280874968221195568123"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "100.6992197714349143198746698171463104645432598771996274638648972370105018512730132408342137445025747"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "100.9051834931971466251294694912897396880168540235465589094654715387631553029083356236086162866844473"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "101.1746510515851932599914751063733407832821167233773741292976605010982303456812939871420135375458213"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "101.7253550597288976859707953091131471306114961152712903557020768314543035594388201159125976671239512"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "102.2454792608140525375364748210045837567729196441882355638584731436680577493864718367132030082172852"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "102.4484119774954795542429330963835215841838905311850193347104665437420848169450402125772606298346712"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "102.713929670210597091499963033281142642916951286112498298453990979562723004592063054343592442784674"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "103.2566162760288788472052563930278800531968813403146665279680394450589721586655649052291782733958223"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "103.7692352201441516413941832932429381140109387384207340276278886981290756842418342145295244579130096"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "103.9692571439782369742625705795058909144235899075227089241746249247901696162514214893960164193057953"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "104.2309810535145947685203948810273473843527323494780469236225219853523154058009565865861352092671349"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "104.7659650972521533317009118361710022311615986075402783641923057372224120364748800602445081159889519"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "105.2713711401911728850541777789286204947162062780149212351331737209895169327660997281611148277375356"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "105.4685950446887356955962842061383946373704858193395139447447768965093035328336694712454353644988378"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "105.7266716442471129516279563657964734893114584837036173166033684300121921156472059855819764369865669"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "106.2542487460405796129565393217063528692818574652197570647021165542183806611056065823247899716437517"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "106.7527165836290480937999183476728091287094611728659636121535345762714707311892344160075427883591358"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "106.9472484766602780730863899792627687453427082261736521614049652705394936030770861758617568850904291"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "107.2018154897134371210840751567129086463083905790780595145706374685175931899564325950007080465753055"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "107.7222637369914568741396455057073995970098520029561648630828053397451375342319705195708033683443172"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "108.2140519204891484910086227324153798046179543681141071077927569415908747589470200338439210868843411"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "108.4059916165088559125846410521491499345053495600652786602616121597083813304245560600182259780813932"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "108.6571787503195861425159799980707092795820223536035365766331728511821524318358865241105356531204756"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "109.1707601465597921334386934249221672881590950848155516274730249050662263898173995427290727030132366"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "109.6561123933712856908991115128121206347884738763122274671758847929515519489181950851872469843823192"
    ]
   ]
  },
  {
   "tau": "0.04255434597898838625755237138970515708445264359030344977933373622920478872251044403934214279612904366",
   "I": "22.40801612005435043908715664143880883759240868715998575966639522968181100504370082254350258426794242",
   "corr2": "0.9821389335755679665243467348473000555699155170425693899975560749277682187995736722681764482432019101",
   "d": "0.01786106642443203347565326515269994443008448295743061000244392507223178120042632773182355175679808994",
   "J1": "22.00778505569431591431760589645934080034073542229480144220763593063721597936696516354957584657226776",
   "beta": "4.508099019724440046326880435940371192985485998009378125000733742576341000135878781678495481776668401",
   "norm_err": "-0.00000000000000005371786387578134786531377738522746666819206753535403482632315701593801062260665712865944337366716787",
   "int_d1": "0.00000000000000004255876275134937355493330628948277238917900562995495003332581772276961086005987349269385872598661381",
   "R2_over_I": "0.01786106642443206407987682224888744916488964499020517803745417946203234776224245455820454410333594118",
   "I_frac": {
    "x<1e-2": "0.3778511335060153532160618686618342663834982233126292295600501808188597966353987948320241350783995868",
    "x<1e-3": "0.08829028407952063408523391854965821543493967453711849627563119116140316553176843104252905637942327087",
    "x<1e-4": "0.01529677516053916900731202161793260390487522740209637723351744536640359422638841760937215943527199306",
    "x<1e-6": "0.0003603148286755210453052345371465147400289118097158168270626807614609563078814264737577635540028600793"
   },
   "resid_frac": {
    "x<1e-2": "0.3387457107615350485171875413034295386081242543957632550309726661529751188195515051324618892124732022",
    "x<1e-3": "0.03543173839423773215293388516488479420136121083459894777732769990048546093604640540953344120263501456",
    "x<1e-4": "0.013016033448065313756171901454025991501670372198648728453951335234850592115514852724481257526796477",
    "x<1e-6": "0.00273870904477810745218797813047632982287252170579727915228804835160483702942325724164387699325591124"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "50.98001248093201939351488051088177055351303761084119170353280645065374032942647747255346250883058016"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "51.21645132226610395812690478559461035789053057528851349236892359117268050146553821420260162213575731"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "51.6983347765157871024750246588094136957880973303513439297264896064047330893677422644642591463532198"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "52.1518690318633447947045916085943520394268991212959325429269009341594975771433077038095830789869169"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "52.3284107995777475828636015534280659417467229400884788741002139015187988722682283645764808353720073"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "52.55905661684752032539210573515256834458137172747468778410173710132091519227290599980092853458959614"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "53.02928359707076378435877620137794071451916750427497297583290585243218653328468726762275409146805546"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "53.47202620250076782345300345371773164458101138109710168554877495511004352316052171881585309265663416"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "53.64441301065813749663619727553277500552185028527888374572568978500161917017566425327946384422654063"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "53.86966843890757388043303643527375238715363691445328846604825311611368945831447883149558066265473818"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "54.32903645546305517257620334325982691819021711902337956306561397492234317616998232052614780653333755"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "54.76171132582786507854789510631806202900253594338000560450186876957232362859779198318428821139021641"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "54.93021833894968153250798515531452520670709497383768031796382437198145460719115879916678110782431671"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "55.15043749869647435272731068144978214485540953765332229158453210398758919921848611955279531856102498"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "55.59965038327653798126737758619892051692104045827156116328893160709854675367118371494978769426132525"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "56.02289904525613252933918778607197149409908088969754463676508274701493059469244645936237715671620016"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "56.18777074110994082297836138972672392411684067260600680219986791271791252155709485247164022527227462"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "56.40326875256406408661120515876035254647436894230644308784129286096394715304106809809506655054526601"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "56.84295440538760492346242493643805804691356207439338753855932643734953327829856730615102118000074337"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "57.2573509258338891217991646787571232775154258263445755935395863205519003222719136149293686440794807"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "57.4188064939183721924806774151961891537360098658496610911343599922209289840594840446292320161338827"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "57.62986621224958666739778094593806218858983041253266013121215000264962392135505482118042254512541398"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "58.06058931595350621757146030007275708453775266950118600371078015572955759503344586910933144283440466"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "58.46665116288320726553191292686199666906769005987555162942364545342791975804510407517206587620467855"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "58.62488847274526735035333834263028438267587393142269268828188759620412740196196487910560765690334604"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "58.83176547115616265773739923537033229967562016575163715393290943229182018058698049370674680030884404"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "59.25403699948259194132231021139172367474948289730984985375353785275201814395144295368953216237071217"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "59.65223327754057700902884845372893092331812954676396936607818065260411914406973214205616103608058798"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "59.80743191501865087043119427690755766875260619611177393759227575585650610140652336174982208938592439"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "60.01035831874710708584257811914553377676341122355232365317952624673617121894935875508494063346417362"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "60.42464292044108412181415086999637799352917151732485662438030419990629580551020557655666458252407675"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "60.81540084031234715033248778925181601492920400970176589245029301960877172119433677925823166408709867"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "60.96772451047557695174819844973582264498794071121204472881333212001452294506243013734255668246851078"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "61.1669120449873542946106794351097893501892619704208200651927811393065517149722182364170395953353082"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "61.57363395841083955490797397198009728228322198374036450573437484146986360637487821594737164101186879"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "61.95734406699434869824679776035933975527556639060788969435678175795392414385894777013169076140331513"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "62.10694254825540337576873877460301673988265824203267999773956470415570888267433378549942141500687623"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "62.30258502701069719794517886849584944363783735784965118388535910008384332017970421091493035420011711"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "62.7021329356597810380813077529668718535107886488354454475805083976259303382249012153845622118474203"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "63.07915344056484061616855226100662726637564395088914926709571274275790368354473620912163197763173226"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "63.22616420775167592238601669139933188075353155981824151419004798367619566081234485953473314595415358"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "63.41843960423582141609359399346218895936108412945510536780308930956638529361412416017741555775478982"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "63.81117069901421553041175628413198705589779659996861101109549133142079014032779924175626324042923175"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "64.18183110639402695455020259447615400263826566859404716709028371808519502006711613680146360518927688"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "64.32638070082285841546192732430787129615217416952526522844304902080630196111347121679665451187714997"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "64.51545290127399453449192615718267521543894372468662736211182246899454925162896511928321318852611996"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "64.90169632851383859693209648382876637700965272135902502670321646921785684039665111106426457875908144"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "65.26630054370451357601807204538856388257462009262285610047091589919068217785845531317059319426601665"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "65.40850574401253864329417097414193432253046971146245353883431434867849769716562705836816614965431376"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "65.59452604766908439603215503883799520216674104199291040987467434309973285752963080748095543887945257"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "65.97458586819644022928950723018459587564908947467571286951358830655586488160731073151985325854425694"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "66.33341486519521762640157899152912144683589149688417179651323636077229008291795060983752040019548062"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "66.4733836974137868115385502078285807521982447569259586826528601568463442736825041301592474542672503"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "66.65649211238605395055750466986731525507914855748967434652735513035937481048597351877893263033681212"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "67.03064986269718522084333773400732563313966512181704792242912594954863641300393304714888157950380683"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "67.3839640005006482188420651698365509139198860447259427778327971623792707797342934797043779986463205"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "67.52179661591560793296747851955457947323693153167257772076476682655403755661920294243567732261397468"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "67.70212298655012081110259772779978326997191139617111395905501127546293975244966745650049450439969301"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "68.07063991058185835687962869478012145332298794329042491388041191743128443518066964003079658476800491"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "68.4186809556936465512430684040792209001478012615121067003588295843646821895612331397122691708501509"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "68.55447039834682720434228971665753769253747683364558499153387478777609406593818008795892867672627382"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "68.73213539166268683784130830491776014443583594269551375926200537764270210812661853011597709715618667"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "69.09525439619503078448665205073490484697968259385367451755080484934602899348389785709731480487450134"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "69.43824729765285268413173429027208539608107999459998491520159318047265470347454581960233557992131253"
    ]
   ]
  }
 ],
 "tau_half": "0.005551040233505790413562423675398445029022469881357046547170844941487819098221132606383281374781880148",
 "valence_g07": [
  {
   "tau": "0",
   "I": "64.50015236295395602045576883950400945366998764760646665244851329970293983337846143301755933781667347",
   "corr2": "0.546502192617075130193941863416377905930050451592852134321848766793577434997328854831374775863042099",
   "d": "0.453497807382924869806058136583622094069949548407147865678151233206422565002671145168625224136957901",
   "J1": "35.24947469048975647714957384508284436198947803323785542917524247202861152895241278093635882320401891",
   "beta": "7.423924772328237057199979987808008679338711458098921664838652454916264260773367901828012765019184441",
   "norm_err": "-0.000000000000000056171888174760681087211467353474066089745660838891226463067883205418342751131298953211734752975771",
   "int_d1": "0.00000000000000005422553380793145623099240132603113607617024300177667826410578666298078121661601608939968095717801852",
   "R2_over_I": "0.4534978073829248890174693177160737129029390215145600765605801158102791709164888880266245811965003994",
   "I_frac": {
    "x<1e-2": "0.6145323860991643987838414282290641571269207633013035407712835949469682701271898933157013164416991799",
    "x<1e-3": "0.3335158984823345009498337841317362404323026320979054089462343555503189833522837000055994220197533547",
    "x<1e-4": "0.1693694054510397942321725499646156042906021883323044682743116630153696672661673919834757068923967259",
    "x<1e-6": "0.04286298035248725212169091689960625693630382175027264735980562949916484936030990893836074783326159779"
   },
   "resid_frac": {
    "x<1e-2": "0.8979238344226636615627582280050032408828924293188069387085925814907514591543367879119349562415592961",
    "x<1e-3": "0.6460190782136176508788346882773717550284851533884041677117953678684985469633756392400140675528630134",
    "x<1e-4": "0.3607227594552687185221868097230368367211520258878438727712224998504849693707669767687092275799881477",
    "x<1e-6": "0.09431568661477177043553889007303404303227363183832671020030936967904764427275022591815826977228591363"
   },
   "first_nonpos_xi": "80.566206492373954872743269106649677269160747528076171875",
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "2117263.287738259561727018642495576506177434938309355925052304129761600864151801149188110080941441835"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "2390751.150103708597566316931486724447453984321111680348113789799916039858004651993116912996095228789"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "3067494.659846115172549379913645195785527238490450710597884678226252910902270752692175311356628361263"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "3886408.056672463203829509994549945482309746393040529521408936738963241008544497380456529108415300829"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "4263654.135042425637227734800046393838816344034941656175393120567818320422485946109664239498747978207"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "4814391.06068309226958820413019974300613413339965570846087493823281891900179353683733025617079366832"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "6177185.140129661732631808395110746923382358118662322313607531308731502606990681183967101836634459934"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "7826274.213970416556720925991843400114175871783969856831536449840015909192642512483466522538779629735"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "8585954.527055657452659623106391197440230196722025379601332874742750362469876824189092122554566142547"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "9695002.503903475967714661461024902853957657765190463410389882706528198886131275650087419460481879813"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "12439332.77440279367410294641997884443091437280455422170006631859596572339320110682543769320944350105"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "15760190.36452312767133733101917295160030841769026229364790177131825547899802347894388880842795501344"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "17289998.65283666995227246480945555007761077752220160664321880327254558022864759996180965851545588736"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "19523347.02021391394303763505058442452939951142302687511299589768229368962657477866398487882550027698"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "25049749.53506169897350391550086357638915948840960169281741008794100443131340159987334456725595361911"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "31737135.50037472609892265603547541602868570327197145138465393914046092546826493579741031265743064029"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "34817791.08363706675359417017694259500916085857518614230321995052681736494847677765540459254302557937"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "39315202.40611993232406785129675385524752553499701935011481078710742619209225785208593572952508773889"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "50444010.43477138969831096665626821504810083571717726321550650713713654625953430439555134394974248061"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "63910752.02986467050703761187219914478706095454889609898640640260558872021106697586812403239178410531"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "70114430.55200639711331794273118429195315240103178848514153774119753951189236547268416164271856562186"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "79171104.77997003117104846199204280907725278964345635317750109483628167478493973725981065491905347707"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "101581772.0799233171838610729309850549498793314677582279568189868921020496215025220999091078991179173"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "128700459.4289915978938242271113248658459784762497497398722078319790497396892972055520232044502436077"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "141193133.8496481349900312421805583621809436595399769431595130413012796598903350679720510792192202556"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "159431036.0974105546604667615030003947835617511706644317726480988771164186097491745686626571096730705"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "204560578.0499022083073086930050814269388526166367766384640103055783751685760509312207458376423187258"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "259170908.1229812425490240669580674603346797454452935804693730764621275073697554424047893630761335906"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "284328065.0614345733468831918484937318512572030616862991669265133772815163218257341639143822379040926"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "321054690.0918351604211872020539094098468897130776415853033646207525119706097958290646000469295256897"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "411934427.3863015751188197225103403098901519365899587572135882589637670618382983750654853372408186223"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "521906127.4274486537822935248320546556221045796273534537914173835318042963075423143171587071749273749"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "572566420.3247476919208662568645736257816691322807966248482188216993455198042255612722236292196822023"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "646524760.9162566354912897885347985607684874788834579473659288416839599629456476972760199553125069105"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "829534077.9477376974109209852721291207850669372643293948134149631141294451761789379769365675330645119"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "1050989886.65119381782228056557129634541625881513797592625600470223719355788625901489660438338810898"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "1153007188.634546724379258520382027129592561917355968441491893681231149698641812555124420693494746058"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "1301940997.240933962258200528455987642156844729736055262922583428462351147904669110255215737474110776"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "1670476504.905804510271703829483895095933762186819263018381126889501166146924858319689357620754032457"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "2116433739.267797728704434935027803070547147557974241489164488582214756315283763201754667754871332421"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "2321871357.345733514067462898661579142833701720396843954645404839662509044728178395333381315083532655"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "2621787217.660892965359727289086141698416874936047051473774781736264540272054905158196575306253719411"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "3363926594.020330962183419977141626613669801223087160911886138809740893727001565693713709771855126851"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "4261974182.133095871520022672168419736557679839006718675962546629758106107599078504988940744724326163"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "4675674741.753917860090713200086210265926948420145312437497391499416325703185502206961763969220626409"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "5279631117.477024048832951277855398054218146618709830766509879295518072429089312181862720087556285625"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "6774116295.941514316307193475513297741784568964642924147714916410695581328846700315771387749213094202"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "8582562057.941115065236800549138529488180381018176377609411236909425829558772333225327109343967512909"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "9415652679.959665599753784785366955024767528900241794814580635307318694201532329981615955787521073698"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "10631871466.76621344392043058884085780043138388051775561051557765864859498969094557279443761483535611"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "13641395041.17374276524514711187627112715335244011958879207336232939104506951332907559242083004995011"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "17283157590.71408785632083524435538913607947966166914416923375330702876235084151764553442450560831134"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "18960796086.37225846516720828670964540993054176853443200426630608134453773643899245002632544712210507"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "21409959961.18046644737528368038390739622132679704450771089216465042014182661387659912150524916007153"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "27470396207.33997603394149998378715510553445766357511091092689659076582802415950757988683359375244536"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "34804005401.44153511629183720041496334287742727540254983805524327030943548596681603216057485991448224"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "38182354464.22991129720472392111037547081592697294203282870662201551027843045476612946888531692916299"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "43114364848.16387073385520756420255182472845228560938123834595036905248398624804569211252438654800156"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "55318584747.31988435200953907102959825295924007561962025791146475083927446234761416623855203100347342"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "70086660117.47235520823490061839600280351995715799250157218109021929320114609324426206225207142138853"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "76889819689.44282266410173758149355157487485274135143832213311043339463028135450403793519232154592472"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "86821668953.36237299812706945320252461369565414154922661798005370624775868159920121003410916582951487"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "111397949817.8529279414909602229948513669629228760781589522292185174971537704486141803103889340673932"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "141137201578.6255828137981268833346422031826641734133523283167704620628934800368233439706164805862828"
    ]
   ]
  },
  {
   "tau": "1e-8",
   "I": "64.38588887790105961508580928167982533411480188382465058038398409434047309301475236532606616319904804",
   "corr2": "0.5474719897547642986239439065261297757046380419817549711686362027709314106584466363347261179543828717",
   "d": "0.4525280102452357013760560934738702242953619580182450288313637972290685893415533636652738820456171283",
   "J1": "35.2494706961136415128867864185871837807387077768523074971443246059792937452598496864870508202859263",
   "beta": "7.423923878239608858534578581802481722694547542077357129476523724866220947703800572663108097498657091",
   "norm_err": "-0.00000000000000005617188763250535118556321061165216141303249108751099821965531591543876221782063071066949886339440447",
   "int_d1": "0.00000000000000005422553217239814590991863683963344674792845888414303382361220855960112195860088074200850161642503972",
   "R2_over_I": "0.4525280102452357206215588193962108628369027227965199661014869365711170619416285427760907612264012685",
   "I_frac": {
    "x<1e-2": "0.6138483646099788131595286263156270499560878152447640990513860874519236730028648255300849501200787779",
    "x<1e-3": "0.3323333817425505978495778893486217758259677272549705280923228762181218681350998351822224439328004373",
    "x<1e-4": "0.1678963309977922307430549980829390851005945576786168181159202630644957312305243117375313494381270773",
    "x<1e-6": "0.04117279737570125919224487429596446256987425651147586426468857606704095398157964348737747094706454736"
   },
   "resid_frac": {
    "x<1e-2": "0.8975235980742561268985585717465380893496867865388692891722396128912615320865107928098598989972982342",
    "x<1e-3": "0.6446314019117218583661628802345264251460086984064779582724094478211901485191320352895308511662183091",
    "x<1e-4": "0.3582179246630064104788200687277463417489360458370768054701195178726499446444993576476807690502037706",
    "x<1e-6": "0.09078247453809565716777800603147551895410340032335129242063272348237313823548601475943744656171752709"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "2073366.620817083847443876788624885115461185790373221363476394220044497345034566776792492297049671092"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "2334930.999032938127087032316437856564331725425831251270219881574171429759497199703679859946958659678"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "2976202.727676898003691275696338383752418350505851499792841554379925933491120181219782159374641614957"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "3741020.506385948826120845611845797862843287813964414197530712515980471716856243005122996655259566329"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "4089304.498730587773202118733788067293791802186055675587070191898505678648423087647522977960217586047"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "4593258.378701399584854933342792759481143914588813536147016140176018563695227113635071474395073987331"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "5817814.158660997035645314648390374660699163689350932826344400488517953890652020155948172849667202957"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "7258232.915356800855472450459403937825338281968699320145476884052638539451881953475731497435442942443"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "7907066.140539320643853719095638650938286719731160174175496645207556125239917055351685935798669845968"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "8838153.219437309699512823589850133006321497892824659813684338273123776801593698067291190101581302343"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "11063162.02898027721837783569627768571825075449189043969023544029496610745847773713340940012015863609"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "13614530.69863572079022280696634267064554728351356315589655707250872614514788180050543023192201856782"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "14741253.93571971480165561819964799541175057171805922781488773607513245418399364187121323372672540545"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "16334354.51777567952748867570890933775800316996334845275940802097166033854255973488340256032119511145"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "20031847.74300562683255968512200286880249826817166011030737702250883034990088887368586864401903434386"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "24091284.52182793132053886328548878757023504426448908053518701785069544878215542148874858936173919569"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "25825839.8191819515303352124513969627644980125995755909209082639410230221958370201615930525178744006"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "28220353.43169255387794187246993545589552710472014034904503629890277807932105929105539533878937147597"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "33530122.63023270181648028861606811093376483837543663417540052832591540726168551046062928880989186731"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "38991228.13832167747639472303388692731091312707011419725992973847871422905093204341352793734925595544"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "41216079.77848353629765723381476553121822617073407681416068050591317888347393121020039456485717323229"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "44187471.97989784543889444313060004199483885350064011915215004757220447743767592629009870910199406459"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "50392387.88506626048247484618247533555276363168226873281670444591706591284983691955433286557870695061"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "56274735.50955991816619868659626773340198729800754407996007184722985592629440060490895826552851606888"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "58539503.64368298394735075484412052787295753614019383857382362324543374672624264546085129705715566958"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "61454166.35262946056843169157729034414620620979194961032909799916150086845095778806735755808440218015"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "67165868.90343473501783756486843693461178506140803602176330979493645314494234727531246148963365381214"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "72158163.63634329392795511611204607851190403212992172365994885056108013564923856592823608077536436895"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "73980625.93527882571091928460657572324067639415547480369268881193902788847751548461391466101070532583"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "76250180.62750694382186700416733776222847287721311725084616564297992402458878353410345542088415391666"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "80466315.07315581315152421320061496781017246434268923603210875351867770634426914151086374761445350491"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "83920471.47293618165713256214071923798974882207646216177687989458586274293239560052121455582338156854"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "85131649.30741033026507475891255835911431279397463951060737173148816475747772201886827009307738170606"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "86604667.12036140998317414127608141513455393425546626161332889799065790919468150680570893795258548919"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "89241993.72433684667514312469615682802637802657505343838512037140183277332531198410309911092161235121"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "91311899.25350030918279756593033689443847197771206123743562804863480639795391813274340740439627235799"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "92019273.19788463070862230271244328753026349164883629169543561110240449574593070574200727403693870667"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "92867106.18667589121198411528237915060602310590249280968274030435951335994829839953077152190766751858"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "94351878.24638414941945598018560285622830304772704719553002110695797441172586592646756556409193670019"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "95488324.00776412538278398665921764964062489455677983546662230317387112091844434047451857747869265855"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "95871038.25155407709585130880933779725647257963550791198101106552043185038245193444102259924776151135"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "96326020.77403390062754507707193956024738723809825992960230106980210229735802473292031322905006043602"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "97113181.17022124789428112095792214037711859184618262801477398584708719628644680997509175966548008465"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "97707539.47901349536238752728120926483597040836321683652581208460748948406914943692345980325230903296"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "97906134.86771020574998497953135344918362728302953323515927635386544311425087836836036479873698139291"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "98141216.83041255686581552875923316408124567373564871135112743927721169627614239482527685502824291486"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "98545348.97853839371449005421503571697451357643940825457884488080546425547814776752714203016979421491"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "98848348.66520062250093732416728365019639048420664899233110284546150324682596468925670964027020932912"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "98949182.77891342687149598626341456367803266430323457071769050969922129823049649767805249402329647698"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "99068279.43521212561219514098000810711682487691088885464963626923727335510430486586071636533875326089"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "99272356.28476505880765576757714212580338228646144674451166472144525437616009006569027313518544320665"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "99424815.97271974609511955054283565054286991185610121184001798523447555629612705162190103658328956154"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "99475448.78965841090647761287191753808653464065869501185432768331062634576127109278241316381158462743"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "99535185.45788579069391117164075754011706861399488361000570515837643198780176794235105285988308468489"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "99637379.55720358355990655691107685245759136571722235718725951355357013281904329076192586862209576349"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "99713588.38294696067531487987752019738020694461663378800080509657346017940487259933994757292462778305"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "99738871.89701863993869457584636985805498808554603087844638881587903131298499275982815421630609237161"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "99768684.83620048301318430110659348988475250643218159663017231727402657063540410122445198165397910415"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "99819645.55727545175637057522692799946294799780253819170808774324851632571870663985768248846108616292"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "99857614.23680701277328613404718790234723157118354953836342784803628594810399803190939011395274845704"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "99870204.54830494790625271958586527446530029870024883167808457709889824799894152450381557073630342316"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "99885046.26019423591108670870071209688146234204185391677942631074410132708118293574567625767992041718"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "99910405.69198855774101009804554075935394709183768260642863140886567267569665764264922764058246931883"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "99929291.57838074053076162288607062636931862407598945120958725368514767265040184412480844809984013501"
    ]
   ]
  },
  {
   "tau": "1e-7",
   "I": "64.19390293864276206176714681184225605005247939779271903262706869461963564863067142754895014247403309",
   "corr2": "0.549108764744524792477824886742429417390365986892528634913696733090767903781735274573783119753607939",
   "d": "0.450891235255475207522175113257570582609634013107471365086303266909232096218264725426216880246392061",
   "J1": "35.24943474676804717701768522921140265077541868556125420691392068217098192142013194282746429265275115",
   "beta": "7.423915831450916140393588389629432604277603726863131067191248068889526951289273321325370347781063614",
   "norm_err": "-0.00000000000000005617188275220811806113926763157071550334021254808792324156900055693152840376398323309753144738915196",
   "int_d1": "0.0000000000000000542255174525850670295104741901169623631602796208874388370934903357372507125573564787299431908174874",
   "R2_over_I": "0.4508912352554752268252149311924667439324896683742729426256001295915590251270895360093863332205013476",
   "I_frac": {
    "x<1e-2": "0.6126939899893402339378927992664865986025652220885814559059666631644633633875310827635087379902512321",
    "x<1e-3": "0.3303390184845120189494612682582002553424927613973908622093091493652816914386864557163377956442073821",
    "x<1e-4": "0.1654169306351750497047330294071921090990744563935402246582278592685271185540665738623769742745045764",
    "x<1e-6": "0.03838110535163302061982250489559234097406005461696067376857058446748799055946127420338904020076257183"
   },
   "resid_frac": {
    "x<1e-2": "0.8968445429054949429920470480698008532941103554186211595491494703715440159951047220416705708749322564",
    "x<1e-3": "0.6422789961034664225517320157725586852448676089582576704754628271927888463857634557835384231408576614",
    "x<1e-4": "0.3539809876176767000885863792050075074177988971190729435016602084222113991166369174859145373227446489",
    "x<1e-6": "0.08491992044343275253526765242939586347421118213245767475656038138937013341938216695109672474072068105"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "1747326.391691775913249483110957503362570299146787590912676124522146357148828099709784331261025480887"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "1929480.777096759334885234719029552285293849197165817042820504906871907263422862695203945162938500863"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "2347443.767614888508274880571819254061614813388392382325176484457541247987906896048108458549659174153"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "2798737.514779189481556882354003867181518082462272879326651808493562747996902129982527172236415809809"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "2989199.156731023647894739052611452851857677744053337321072526957578983720452135018647322533234234172"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "3249834.341331457845299186069887265778376216650852278113410424064065132751204761410663187639130537945"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "3818486.655233878547538776882387170622663365651031596840145577874427981501991378043392977592636663153"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "4390338.777989730220639152247973447080274894615658239067473600853182453709947670517002297971742171907"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "4619630.542673227826883225048795147854767600048320060271391209232712615214846884576453828596235318677"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "4922609.437825749608991284788731032638486187395310619915102125486728031044487171188408497681601130712"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "5543583.135041279347975791622248911607955930716402375510853334268859583538741484104235920843993688314"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "6118088.207033108942224011731861591508561515080505793696041730498022154209261840858753878455776263414"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "6335702.256499344766597494319741884184380085366309812752756960526082155371508353840000307776253062277"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "6612900.06883098164703296041161140531998285558218798293305824686428313849486489501443141465733782815"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "7146965.329120038054520751085141666486941812584673170670226443232537464990240577855628748087837776731"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "7604107.249938624525479760147232336173628992270686910514195141350967560914460299848715587708429588656"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "7768799.145948437481083767207360698082043747705201028243011647575787722285792653654043564690804151596"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "7972284.658844821423305773516340041947225690145579166106184544902678248211315952343746623554265701716"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "8345635.141494866342449989675839427518110794830146051168312232775351997315664093202936664786852980314"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "8647077.207328919187290653137031237851580914760439298189755161686698641697302189601040295391847349672"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "8751846.310768851161661138605624096482664890639034076731487182240805044242224512494529085538128049535"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "8878622.077693169654342524317792609165708818079187064047274832241174563950386374815831060083729913819"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "9103859.203233489271018455067752214178277231718554052771118759832342645569297504518832573225078702531"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "9279085.97343104229341877768319544265261554385992157107378657633760801608895252597446984939549908863"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "9338658.870663399299069062037333704843236334911634051606429649861543789788948706986712510015264018201"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "9409854.50525508721727620066432655781489430174019648493837283186371351647135214648822945094165826687"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "9533997.45409257226556259966485998297706117265532206922994581015433272312017748440630649817476585231"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "9628556.187013758728591094084199811145916424806324553138450380062268594652813025969767748243320713042"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "9660310.841824403191053853117917902897233669236240356793628833045809959686853062874026307096185257478"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "9698003.414695607339474944138334043992443013337742055173824845460285307338144720533968506804613187977"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "9763065.749145905390646710732630151472254065095014919440944869662066727143900685017610802600035343012"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "9812067.330507220059727990907467980286087332983717764941884065467866771903399659495587921281717167009"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "9828416.583293857376348880223244719954543562800394147589322057490047520193572556714178069171200153898"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "9847754.175169608481217312632218072735805144441265143761323608604003469568224027668175901407967063199"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "9880958.741659948057613747808069622172071427460557958453441998719506717643588430790216423790654413731"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "9905821.841960532594518357143729247707682075677530729873116129734884507818867374418683286060569574281"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "9914089.854024485526429525636738698264277841673078394849954230040714770877324883517344750001870866384"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "9923851.427045978415051196960839242591706836341363127572820162235020090595932382249750838557630313771"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "9940568.505636327040623391442463230953079122491100984388039003791389402367811376161465514960220684325"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "9953049.357744454946390619215367755995737712127807034329617431297389215236678602150786858723127017288"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "9957192.837049551128274114181359789573245302496613570294496976969840779592526788793445455769622325212"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "9962080.377480768156283598876709098244982024486563786429540922903239868568103415587345838632408237821"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "9970439.38272391156374775079236510949625352303066852215971090318873705043880488644082550580892391816"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "9976671.072122747129828173570376810369199102412030271884924898092366269666904437642564114919905557403"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "9978738.206871757673648460305663399917783572400721849351510473301425170762714519813580289090499959508"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "9981175.461147304739262733048007372341735002897547046751917036642841647358668976872142817591481742585"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "9985341.126088257369287785310604032016220008538025550827508261742037766007210929295674747948137352651"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "9988444.481206458371796686853355096976743817183841948773951267071924098647457810023667013310914920454"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "9989473.5057666575934474208858720489868758153344647868643997216629550939828572399329896508554320074"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "9990686.527871107157204653186584603499061969365939507557137585581173900213605658940988657142733587186"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "9992759.180872483350366690724895178345170859306685951502060720641623720494439229044686088146141940595"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "9994302.819723331164321474019085901178658523452461076628907751764045550160366252549886106926540195158"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "9994814.590622744779655516839589665317475332808738645298935805711663580058860393584086518977978822225"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "9995417.82853299163833965779118855110764836015091501695070811965712972900215446241151861423761974581"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "9996448.481843620786002985841150860535919251900944677221978615932899177297976876320736696106976476309"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "9997216.046458683456081974739700614449052659708635950141857094332751808076297236763536424376498006013"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "9997470.52560512271221395953794534602910137283012381965034395679271924754914799871628650503304659902"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "9997770.49660256240304990279903420644102300563001007041868655747616239720571938680304442107246125029"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "9998283.055534439620917369550050510469375685415787054659224203017679063268695097149144447339029120453"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "9998664.852158027953027254508834881970321303775803346422448588996873783100325320785553978270830446714"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "9998791.457515829929019219477680035824097931225119492622251426501146275683973227361329720248980330114"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "9998940.717766952546679238625050143275591287343428615788121438262854855873696491743299841308716745127"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "9999195.83752566459490806334712793512737670620397933730851917381478521844852894577652698454871993618"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "9999385.973415981475501035248102410107443413154443328991438470791793034074690190208211395029868702144"
    ]
   ]
  },
  {
   "tau": "1e-6",
   "I": "63.68133139104372642228425867225741085051215590770741123878871240287795480590315239877737597304101903",
   "corr2": "0.5535229004677210267352008297175124699954911987153341637400513666209889523851746612349899515802071408",
   "d": "0.4464770995322789732647991702824875300045088012846658362599486333790110476148253387650100484197928592",
   "J1": "35.24907525721665517815295409392339455020637356635777724843735765279837177348734237430546746292009986",
   "beta": "7.423835364451125174744532872136883066096910863415655703732341528699877564701606110773968931874652785",
   "norm_err": "-0.0000000000000000561718339493086503059584987096778218008310902427915584494724091739537872924180483856176594484583028",
   "int_d1": "0.00000000000000005422537025313898771174623790384612542062874741043635576412870884972555040100022945019667103093264607",
   "R2_over_I": "0.4464770995322789927229996092653901128972409924338176004136093601806565616716142764879537771718228202",
   "I_frac": {
    "x<1e-2": "0.609581565651452846503965701360166803828686329673794053854566720448479470431954893082185139517996327",
    "x<1e-3": "0.3249735072280738758698843257173491108562306995761189772592214911359594675699787210241341128833811201",
    "x<1e-4": "0.1587919415964259227246029786907253333182788569840130510323016004968965273436147693105601506203714439",
    "x<1e-6": "0.03139814214786879225524123616158656695790451247174865079837522083403072892978657485781526628385206446"
   },
   "resid_frac": {
    "x<1e-2": "0.8949916143920597231550062625111860929716884157379478558635167276910938200461147849774760211030675705",
    "x<1e-3": "0.6358781491582593305096474751970516285394608865084872588206569359112379059060387419926533985885871666",
    "x<1e-4": "0.3425376551477419762375307580168220135911418930322583992549324506511832615688663612345605750702672984",
    "x<1e-6": "0.07011770238938979831098785085005317458179606616037232076992837017745633916135867897370252697115786593"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "679247.8239223802682835266391758939619877219120013691608697135510810418663395695167645877878215805093"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "705123.3482678182226362418692180790539333810695561726390304864407717328251371844497618097666950731059"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "754193.9289252659539400384860118343512987104796355429176322039411673339764958844416004295622400052378"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "795398.0799149411954226386303209961617645213765507195271085932945610812014657062039140670135986768747"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "810065.9637923213256386791723714621592740207994649134045538667737088314677407042320334479788915483648"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "828061.8252599065788224240783834920125386045292960715785470013664233759796421023387199883281847656996"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "860720.0512217506326206980730465066492567376028305315553320049208202894029026168847075485397783240131"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "886753.6910060643104155789978683921678739957861268588419914788887060164025311061299105777197642830609"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "895732.981904639869312373339881276646793092141836847413527252930652299859875516006442461621798858372"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "906551.289761462141388606064597044649394120147762707962911772747846929032059614016950060191767495787"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "925645.681580591306993225367815307717599041837413863910491224614525030149146222969479438805900917314"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "940390.0620684743471017202060171608071934929981993405359495571909987235379555037728158073933184796193"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "945380.9933088545496584010236769641962147829084430365249269631751333468353642580238646165436871193117"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "951331.2407543328962720454412417113366104963337977883850657030967692864585447702329046767291648272216"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "961669.2689998539477051451109988283938784287430755941131429525513872624333930442227215345531915709644"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "969512.0481330006552386260386462091692200993369537425696575041890464685734768348575136715271989970233"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "972139.7175510968322333911930288393676631148609884087647229634935534439266215235010421777930716635468"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "975254.7950516834249873831798887396233837577932583478376303197205730996133468927953773430963743382615"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "980621.8067318894135778139779061260387647345460089281172512578009754996173311610439227609731357929184"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "984655.6697377918481196862733606260646916954054115405889909108340554162453860043241047053291383302786"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "985999.9937141380168769411836594536795755271841524138810844996058064035444001160505454193466311344466"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "987589.0385130978447143973496512083614447269167739719617189959120591372735634869818687448212032220717"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "990315.1117134854462738536475946004033390408922618632496092210335562282379270982541863625371025469188"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "992354.3756187547872701120955135752750016584581184885811184319078969562304860280682587019074045982334"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "993032.1577962103505479397172314744934970567558565244305330387555443882389631976922000402284992558937"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "993832.1595659948787615655482865242064524876580314551203209550834974781627228572884507427391211740054"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "995201.6905929500333591388879556543640221252038251005875882386161047247670904738666814023435046637624"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "996223.8239376890757200470122511039543851704094827837803783306243731132420616965011228680469066635548"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "996563.110786215534677644387840811352414687556975579324545457188848724784423257360762276214582187227"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "996963.306498217225646498850146704737837673562634074954156401300593633032857317169310040805288341571"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "997647.7456015185571024220787567593062607446110161151362108120966217909065062761871809138486543605739"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "998158.0626593835623875096029806039918617697110677226004281038073819426385595676639555805898271691125"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "998327.3716140713135421679506214487498983932034795418872692720055597175571945274963621463868739763012"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "998527.0270255784351480706197534483549953198710714557482958790678494610493077821939394277380868443762"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "998868.3932338321639439629118840805960786358877860324525650220465445393764217855453312852266271974643"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "999122.8723524124170507255136408645350323813860597401033349604954188942312225952741343162162132066815"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "999207.3031269007290270347625881522353252257254483636481170274748282477710776897636185725874081195756"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "999306.875017090090578289992947740422121939593317418095706582936023581127596613123284768449164392455"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "999477.1642229343126578574483218622668461496374670449340409064874026811281342793261243598601747014437"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "999604.181923063362970348712910790212239394690753473825861478615368827659617363358618352307131503555"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "999646.3470621071859143006939915367206337592300338857456610369617312927254923810253901520259036225412"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "999696.0955658413353540575840189329445505454556992684853112772939657916334922501830535714955782986422"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "999781.254214235719690965423037283714285167611810044911119163652727318192600936142436808545384770774"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "999844.8735534431654613339827034006164898001797141897155010580544484031329097391742889854155624445298"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "999866.0214310234033327822618751567388248091516156062079712871483575104125084532558017146201008165306"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "999890.9978816386091634199997840156907235803357263679739362604457348356136156727982150467557628289857"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "999933.8384081630680563107206316343518178979748543268000949519776008234708010337088561058428435113087"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "999965.9496428975742158417973057221252768285377476315082924175259559821759042791052038798010484369305"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "999976.6535544198572710987541448705037686210669624398082282507008624311311560101137498073267713948754"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "999989.3210398971615576590588989669927048070773109781716403325184147081895681101398280188580493624303"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "1000011.136262163477342951471637824214167850635416197208327268805872171388841701809858246480898405213"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "1000027.594764014180829491976809191726089120423672485786957177019747509276754043549146621777015214532"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "1000033.110602591060103624461003951627269108824910779282350180293846561331401366690917550101762543649"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "1000039.663779207636064581547511353002029311901169325455888992207467363999635496850511559631511347692"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "1000051.035492240091238188499440016652046250810909736529484116683704821504827052049046977214455336768"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "1000059.719529197879183975493069668997964600420671215845112872500378934856787803957016378404494618713"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "1000062.658614311260523731734008170153820150599717648907416063074322431536798604014674237698374358203"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "1000066.175056394726502038762649508019292148110112599550893121799369829153082615290175864418085581746"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "1000072.360021261025768549009401788141930010903068666750922927554402734252268629756378762701772201863"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "1000077.182990696743298405504747057421897266841713975505019927811238989818996300351362549691685147236"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "1000078.84239089393902179670846254219082967375445064189867436310961806208516528267240449684504965031"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "1000080.850721735745576157572706079482130671907954061913245173351448698371375408937879393657031743871"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "1000084.459861349901343454210232960043328511333626024058677374167431471902047052980200717674503539236"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "1000087.365386294419625136226197808251477767421579156549994146153228383279304302190382905746826920998"
    ]
   ]
  },
  {
   "tau": "1e-5",
   "I": "62.32905602311723684076280857196649717388082126376589874783760110222047940194117054846917519554369863",
   "corr2": "0.5654743229071713714794392063952780201775598311294834162487935191313942467254153331722949959977323206",
   "d": "0.4345256770928286285205607936047219798224401688705165837512064808686057532745846668277050040022676794",
   "J1": "35.24548075211537106455383573370520047435983456451449207529166702193854511617713099700374997346393176",
   "beta": "7.423030783157148694044916697519758830714419785227732060577888208939629097464003931240045796146127199",
   "norm_err": "-0.00000000000000005617134592760075959747873575129996233416421855685087533839333660763019018558519689673106601760372555",
   "int_d1": "0.00000000000000005422389812717168867794705246230455084400543364130869181028924273128575527518928930134410130940094618",
   "R2_over_I": "0.4345256770928286483987790698681215942847184183083345122961146284552576113835154825860488988495678748",
   "I_frac": {
    "x<1e-2": "0.601162272120648764037325424858147628182247003382722161293717079721742433598166483737319735734594139",
    "x<1e-3": "0.3105793552120014617532364660853305154058612159582995486419413438932281493644268512600456665295119902",
    "x<1e-4": "0.1414827456073620341366111784054086175895153894632394137002650490052054161359426030271777105241560137",
    "x<1e-6": "0.01742601784807917688223915277874759040190197781115737185991283284117209037053717169136671128794029626"
   },
   "resid_frac": {
    "x<1e-2": "0.8898195503509816667136704029772099620192895673337596708811998410777383550093273602385831344777904025",
    "x<1e-3": "0.618202721257798254942380529083524447036892144233299379015944494126553303003435649311944813710379198",
    "x<1e-4": "0.3118329993539557631847823967403996183130598263670597357857002142811859914702079912962916813066111784",
    "x<1e-6": "0.03988676355450479237823389718011195510842286255374801942654684667755678890661696337543613808914808603"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "95536.68333785243826222140578013694498027222729896178720123254705415658990883760542723706212342996892"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "96032.43383202776900633288520248841532932963754288047176322134852120760094305072673010692129065743115"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "96891.31344475267647230121511259147887325924684915542779863885255850687268680240210009347862873622229"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "97540.88953237258319349937048381681692946207736210526530864512414642965943760565987062137881956834202"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "97758.1579096237212376700785552648375109741016851824316003064493183747673665105340044604712736557658"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "98015.50086017734902950259677711051778957111534164412125417074168329264999385733374239549868818032797"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "98458.34574906570308719546158269103711992140735943571825936567462935472420033613617608569984174715907"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "98790.80803475968799559261648337453793991346686569224283146956456611047309823928348120673532447583868"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "98901.54909061241188252092736246041002570827238535507943925515596738913158379854837978362882588623285"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "99032.42610123658267609330883262210614592913278266588214439912284676779409434735164162963428941906124"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "99256.93413800635568313165336522698627262923322181665163829578183312549633359423369722155932409157673"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "99424.93018994355689269416288540600303903373861922830945614210175963206143287518941241284147658373233"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "99480.79368807837460706557172546525382450333420009142915767634439898043816076610577673781003176942587"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "99546.76059107182195126758460108828001272254378393529505734136716898393768741891482970836823383956335"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "99659.80768763178598979200229264812596341889760408997608896337172149543497840582427898519483124204178"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "99744.34133247633317487796172749018492577477012400938447640396916796976314531624982394280896296934863"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "99772.44993267785982988234729720949686011247237552666191649557445115000911356058429856076422263653255"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "99805.64818541328959122752119047606502706947505228655630031878236906581756608563111707095881268446774"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "99862.57790875130076020105218405230280432955030126771480226447542918371702921888333168490442918023511"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "99905.21525909515626787968037647871106620120624182393074368420408459830811639814144832261705452211196"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "99919.4150227549845323514720451971795529872963027419409060020033468995289906854361997785727780039686"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "99936.20694432903031368452724717001104708141084037655723038005789369926003372087406413218123094352282"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "99965.07803866879051546467105826699034362675148973950145456749821282934891042149125689582702821975404"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "99986.79825425972589014641495814018092396820017990843298113922649321035618085067794515759655419967437"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "99994.05973237574537363674634729996578436431425434119697765378218834926710321499899905125277527729502"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "100002.671251285197696070863529887348269743841477123923187036697418786844241552864766132567587134347"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "100017.5613119307908007097671518766938533143566561739242437437828991602919580986505658778174586712732"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "100028.8666172951203240732916655748065944753142675626465859901748679592010746497336896798637728203023"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "100032.67487767598815594965068085203252463452547431732004158719808491689739609365636384227835929465"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "100037.2158941993569940490684696064959440551093859992976346478893599963458816321716837526758376415178"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "100045.1514152921853970530180161560747687509427575069304265574915782780578123791689027802376537970045"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "100051.2779582159437584548684412509851454728545939200152647263452858085818028889199230307570673476513"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "100053.3694793798781749798582460786314769542226039696657518904639040981215804783561999858774075299719"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "100055.8871061519150156673522933237876411406435155537411283378786753429660520426674316235573481517722"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "100060.3661919553532122444784823997407240088581964605253118217965187916011957897908006297425649328422"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "100063.9193336075063483329603869635741743648931172430459199162770429056183963537277267031936329668119"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "100065.1578698933283963636865321084944304610783018524571761066983527542064715401737181279254410891475"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "100066.6702041095281347774068778517696177999117804071539885765056372620566688709543697123520152610263"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "100069.432147996349623414527458488883579840051146360060501259174067691444249156574620440410716035618"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "100071.7069483147647383685325306764936844006521113290422606011328993035302189288327476367520731625275"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "100072.5217840627568373946496574691910534082358309291493822151741293660363581430101315844066056381632"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "100073.5347757726212955173752179840363733714724020499647870284952383128625901790255494711116517693566"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "100075.4438248171978325935685937591252455216934973258692242884214303278525214905683216156631362393367"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "100077.0837063536003988575314698803142020226581739222991906048312274830039284014578200230100751332108"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "100077.6881058461307781367708928905518965407886996560316102538413335767813428615900960535765574774576"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "100078.4530956496893703407245145808538541554330650632358893388636019219992676407775652055176019624311"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "100079.9385553452274134284217142738574407346670169928523015232805861361058737295315260382543862544255"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "100081.2631099354580283264632395208730534702409374857779978980773253910398902402696957091013671259829"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "100081.7629987824564311814276450636688642392200852106496900683167740727848427795080204467445617216245"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "100082.4048217242417876868927552267545562094582779751919756252072410265233747458356954872848816222569"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "100083.6799116938829378424781280678926575901366580613511516575190217664785056118550554284083254193671"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "100084.8478630961475530300212496509303878198801551975085408809967354084927033348197558867433823421848"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "100085.2958477502008614825862467522380593192154522656860546033356920245776703146930421284966032488046"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "100085.8765007492698929723637688436131814087266411363051371691972566718942326533851031221754418726652"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "100087.0471108179945855037178884328341258599914861445037428827367304902245757155750839554447899828166"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "100088.1372836394427632390089078420386144272141835220987782968355565614842785532496248093077258980776"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "100088.5594890111836694197991395413047100464445844209203229931394882910792180710268995547435898224202"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "100089.1097602244690009866645622520136080566927651735318437993335580304467953638659339539510822536529"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "100090.2284757185769729754770927343295058584869457341141635557554945894710631194238848498524877809635"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "100091.2800142646864288765902206179647516793685636703862794747090655730216803971392459797523188503323"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "100091.6894139260703872073980858270087750406037806560602979443046152122826918249043899392586946317778"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "100092.2245926445039552984683308332815518957766849693162001697047557095655364351877215960170386559205"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "100093.3175271561958582294541690417919309058526082620217764487279729104740179732828992185305644067561"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "100094.3498702008304748038817933300129523571625899393648431367799502300131734818346538017111809719872"
    ]
   ]
  },
  {
   "tau": "1e-4",
   "I": "58.89323527055012619174884420926185631400037350344838777871933632863454822999068714993371093676828907",
   "corr2": "0.5978543127773947165083257193102412950291640744333243265588424055465389416664044947256097948364338559",
   "d": "0.4021456872226052834916742806897587049708359255666756734411575944534610583335955052743902051635661441",
   "J1": "35.20957469991216949328863002753185142259109093678549741233432025631655985488478902707248774490227043",
   "beta": "7.41499383093283197043219297553290559701391775718844703115475815385517835993981833402069618027302522",
   "norm_err": "-0.00000000000000005616646643963791109883206336586673568564409412542123428093313575899787404039735712980651633153425848",
   "int_d1": "0.00000000000000005420916373937444604029421826338565679117409216513942112814957301974574594400122261492367019420688462",
   "R2_over_I": "0.4021456872226053045069293609383148260147800069917650360787240656371001781758954315382358409420058127",
   "I_frac": {
    "x<1e-2": "0.578434321233063108823135441909098193435980616761980178948924226358863866542075011980436151467810435",
    "x<1e-3": "0.2729907498649723703230946349704057409926131992477593848640566477044356647111455355632785092201910033",
    "x<1e-4": "0.1009233259774408894705502669860177839168868367553971277403914191008658150487918856578946743254345124",
    "x<1e-6": "0.004247896032061487647962463212734069553535020989399231083026012407924764077260558276662023762426402935"
   },
   "resid_frac": {
    "x<1e-2": "0.8746527518676935813285725744972694603659736556923830876016611739786260540937486377893492412491783608",
    "x<1e-3": "0.5685563530827262426482427985304784729588215524463545532451117592400195882324119763568372354158382506",
    "x<1e-4": "0.2352284872984058859964066536546453954045512666576602975482662346723276572494107432949012887850027951",
    "x<1e-6": "0.01031515735582348608688245065391287825384739527345107909365233316611240158908567460627712980849686866"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "9999.752075209952429893368143523942191395083239864605410674113448953940301894334881181671042537221451"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "10005.62613456986498669320354025757378547423666623567459207209043842853758814756604817381021756085864"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "10015.85036902438603322515727576669498242737743779947727090725366082235980040326607358583555802489484"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "10023.69014879123563339546512417209966949597537880117036618291566913133105954720917892125308572928578"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "10026.35121545328796190697556538983566221394644291495883049158459685960236213359746434139402082330727"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "10029.54110589371696618085449845504766747269927000276789668345549681542902915206013991241245873302653"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "10035.17087400517309738333962355808593078452583875283741605804365979808490487196650043273877027783435"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "10039.58234487302671152868409984662468106112158834196134046122924402007015790548901939601663333068163"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "10041.10561703908744994469793733983045228411783317734545401832689280576203176586973873186324598077215"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "10042.95362626198483015455708003386146728438742011073008810749416815378267581628761795973270216352094"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "10046.28900293459536099665390395942968727745103128950356264920877426595657557762064897229422307905706"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "10048.99047810150012148446308564353432397409631400407213025501272180850192776479067561780196994683859"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "10049.94661538056807162542727152750649175587332781261652312907412190218890835381912341050818813282642"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "10051.12600548093509850136318780573155924011636590586400120956523477634203186334329229863300935759977"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "10053.31875966734728084451027760708986872531671143255533013585114496869213160651080928732742996053328"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "10055.169133136611320452758511498569038696977318150586718691234238702001386667465135518459516267835"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "10055.84308508574136255307002754757745830379883689924720519778029947645237915415250904588031967526659"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "10056.68985117012792457608277469757437098253354812494637518533230018547565214887472321044275205423384"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "10058.31431037646974763675621169419606018383703917943645111997172401305565080083554164412885693005188"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "10059.74148377237773298772360148695673047077894691554109612824969248449465876267145374724683817461375"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "10060.27514010352683743232261346944506253804748472684570716541778579482785378664466018271328893923452"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "10060.95654359760594845209090833237156772124616724157017294881642545440215001331350846744982120829375"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "10062.29849752551884846357485728830638328995089750469781412488998647611686543578930861871353552101959"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "10063.51530310039532846385346190450684898198804322553094392226014296425800849006760465569112201361216"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "10063.9792199069275986297334265908032809189236857273657959881309334125352530824322737884787158810228"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "10064.57842183482535634195888534403786698138560465256221691911264606225005435434348934683550300015834"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "10065.77993425454448507770182211050501872340384792240337951200012113714685321399857058560648737463389"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "10066.89214583337052781693030606664968329094129763545093989199197987676503195280173868273915930408017"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "10067.32138383054876079031283529635010995041331591229209334197194624187384963846338487719268569882113"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "10067.87970573378759140125678400564669841838715875603510711107710284629375173036793690287644755171202"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "10069.01135909605654366766912454632339019576112803620618320724980589398027904674955761796932322804265"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "10070.07152320499549384936843733037637868913112978447579891465840591536818398771219079308175854400632"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "10070.48349883941427782841757777139712426494514777999279271165816821341867193272145266936152031615551"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "10071.0214665445929057272360427954204009365447928237538217712254840250176312975873732670530320630357"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "10072.11831984375503075384606063247724390909824263875339907057924470607421570521131113369826822357855"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "10073.15253544370234110960315187182321809637357426556037218372066645879136184665134654326428269438254"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "10073.55589890128531680322834540676786799349253292471508666024308772272693676792301628779019972400196"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "10074.08370675393042521898613537148038794561777497366484657878506789263099848194083001452529325581717"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "10075.16317194986237050367718474984216593184634737546732234384008537013269568847131486623369989291796"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "10076.18440068168302885180413556804020381044264518798236831294671681679776615050037070729352243735251"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "10076.58344787860981100229863519703265887406633333154454243548856489943694553132351069885253641126001"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "10077.10615862638318623201869317430980153501900514579348571788280110899404896594596753725027547744442"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "10078.176882803064867526493219170105434677464144863595679938954212175861834019182413028333581970406"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "10079.19156156749419848073888100601576125118820116248972912937848254107408286182936435987670503467683"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "10079.58842589179269209264131262052300108504137195236029424709557385058788071518843077057999362315133"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "10080.10855372957335740019546603061801127746930338393522685511274539560979330333489085059291524166995"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "10081.17483106945726869219120183542010505013257428592950030270384527772389548778749292568924697214528"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "10082.18615644987818743014345191282336262814133143964737313554311161521716555730139489616216478658317"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "10082.58189734683294720154104915933472390144388401154978445319598955412436674780734698227192760323083"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "10083.10069082919982735171446167670297323359941243904711550169978307738768007275375797340316339581966"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "10084.16465383399021715478487723576918294980629770149903494845274747648945065685424231880638142243508"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "10085.17421326607938999964986336598065272764806309655095340804790216030965311667045403306540441000168"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "10085.56935686201959325126194972676654899507806899838553097932352479496158378814593431610438247659029"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "10086.08743602971112684213305063532806230598243502370622561570636430184650995878537971816580026956362"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "10087.15014372066258470872686454420205372120682426473383174887158941403561047546691623537386659583762"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "10088.15872554892943802662888679623325140051742558569413061338195600767679888011906348302239127492528"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "10088.55353312858101733523648449822071522901469696539746197821522663938780083831089894728939757134171"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "10089.07120590825194527337122055291613419834582412746623445865500441221265091012944556838200842839945"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "10090.1331842274891251360344866586435601995289989828136236011632924995481064589865423079051373266481"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "10091.14117997713777856108756323580471261703469855843717940428870162246941975303170230993212338200925"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "10091.53578130817709169926034553532841843495752539523087271376961842390691281338823713010467447795106"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "10092.05320063462478176264495247928438779980082902615388639332380170766851670323425753904556370224325"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "10093.11471080429906295149615638107971797736359529770486041997285996221945959405682430589502629741805"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "10094.12231494561096983606212076518486053909054102686410278692072460317492239604142380361918560657198"
    ]
   ]
  },
  {
   "tau": "1e-3",
   "I": "51.01231575776090956322547204235237839441191054485447988788406978501324606087646689662404186004819404",
   "corr2": "0.683254064117402160114056975538136417919261060121141270925096070198384038909359799547579902955123117",
   "d": "0.316745935882597839885943024461863582080738939878858729074903929801615961090640200452420097044876883",
   "J1": "34.85437206153033706179174671806959663251731333624423626680515467601900634785777275909382244661453597",
   "beta": "7.335500806540661156246151034649938506665144632829515787102492920240434796424444927232595513228087461",
   "norm_err": "-0.00000000000000005611774490339562237396962265625243946035928939320018640238641483383690337946303813118658997132557444",
   "int_d1": "0.0000000000000000540605293846757441645875217562749118001676579982002583005387630432909014873013738350488497775300579",
   "R2_over_I": "0.3167459358825978638884099016054624528003460068107879871694617344705944584627996377988011974859291925",
   "I_frac": {
    "x<1e-2": "0.5194395669758292314929169434308702460977899953952281361537677943436101288208108634052654047914071613",
    "x<1e-3": "0.1885170521327180181702660653023280539043910707796992040521976013887553588762573164775962599635221407",
    "x<1e-4": "0.04103072146065878574059464071928912075791691410974816808987681791401739437593865284842111383275681768",
    "x<1e-6": "0.0006279551767204918628220512870093667277524579534916545954537177982770939480067025589865430703506181176"
   },
   "resid_frac": {
    "x<1e-2": "0.8255039296503817097714488061460485421067285412895281672823139531587407219653671777465492428329658473",
    "x<1e-3": "0.4354494583937479202569893582463883559913399046027737902227427217492873539038380576575386840684237778",
    "x<1e-4": "0.1066617642119146638680512627005751803548801148835913832856523825860626361754578106402298060011777754",
    "x<1e-6": "0.00161882199595062509241160566388176346517366889639621252612829957042232066261516079992108705561943116"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "1045.49929689196831550888699834366320373525468267617072127313868598395192376245763830706196710087714"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "1046.056198500238245413887274219113952874959717079613515121498529412708879488816762907543007766083913"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "1047.17978056609702890987391437410719171337038633547355934193254576209046065486896092603136019716891"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "1048.226922844923261261621370982571521552066425709643768401077035609065278418768241246613189533872371"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "1048.632602830368953628079915753202751519430121141096013622728315434828997526544962465312419548582693"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "1049.161418849818774630011048621346251021862249128053916956040709225014348557689207034355915226137925"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "1050.23669620381813456842813209303921017198828026503891509459258218606252205264117602858253562007907"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "1051.247474373528210620686964800618789343055510974138611471849266879445943985022638588861101060899759"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "1051.640989868611721329182855114968472891876090945661423988300549548527779222289925999575277031381679"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "1052.155373200035986810395885480875690591678594905668617449207087789412969482827328717709836026869145"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "1053.205672118798700016420623278718812043067532796699578408679244308056098380659582436390077486936711"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "1054.197456669365897001033105942191105196152739754645799041923510271290118332880712581041566518547535"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "1054.584566096287236825874951438087537246152425404387129307244302103059190245652211295021122010573881"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "1055.091303943142867850193558260162815547081243483222327991104921298457610887343250888993209230910374"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "1056.128219357127511317722291139628542897927694668473906853874219594430927828821712242253169749015638"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "1057.109644075064599283651719549858091727412765114076993716318786319420829064670274109015236086423675"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "1057.493209536811708141435780400764232176335068366593608850697940979749268406691887173537570085709367"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "1057.99567535798354988609470916493130220797093633844270241357907178342669656546727321808137455686368"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "1059.02497055733516048535228679494661941056029727861911893502389242773453807498662684825401724036775"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "1060.000327360940089223841040442743949371097797810821124007997566837774358431330889469817417220556287"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "1060.381771794767484239895400931467085738991552926249456070575448596695647273811635762401374098099238"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "1060.881642914355868549353433975198161778573230281512564939375739864458036593968798788813279262610087"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "1061.906184053939608042340222923374117026612456698026334630653505240320217822197421731754391648704248"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "1062.877608118603230341039767579239878391255013967773513692356044559727536347357075356493418038483636"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "1063.257639635192776509531298515690840106028667111228499004402534286717726494454731112279022496975379"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "1063.755750948802745144553882690340474177196850839744405194420787356155896239842907132756203598654613"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "1064.77696533031715531514920934710305475660161733733650875380501970716585756428800558849190301897289"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "1065.745520758507533130500191169540591435110690969927637096772540847698582446401424436173741349644217"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "1066.1244924864978454397528127214494556469363464491956789812646986506102087454907946183154436968201"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "1066.62126054830076483962448036709341183318011715769722746969381812634143799069824504366133296329463"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "1067.63986097166598642114366686856378693024577291702667326194847914885884491481865252496204991760296"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "1068.60608000881079701543498048418515682605610792760726710145963871264209039645505716541023946166937"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "1068.984168807415389260132295542061158992404082360560307516118093203608657180191946041450285192660953"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "1069.479802441586800242969807705442405988774030223677583568177263443111758730583856546565374531236143"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "1070.496146918239727745408727977615333100948639211500255293386661492390614139528224900686726438833352"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "1071.460297714097704470301577277771231310152348353448863149545334137274771069789410097158771753365863"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "1071.837592914824449780888652392007554003030289508264713553418975272207284738330261573261141189316911"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "1072.332197795306367638476207684391961583960947347519354759131485697283906006584724390991220455722204"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "1073.34646816072766929322680549104101591429655279116259203709996367573207676085503867551680756797018"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "1074.308687720456919627416636218395139592756662735575475703173405228966478834932001272432413675408301"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "1074.685235189194597958404298494866189336306039093022416198253622589730862398565801047680913246201814"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "1075.178865765253792396631767964504549218128467807757437889163644897692814123153479536275640401750053"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "1076.191156361873970243232255075922244521339755962106785134734718959093206967381913959286626113014542"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "1077.151516556616823917768922955812480318055254931523439568682231520653980694516982453873544017242239"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "1077.527340570402357075992941062700295740998298273124856468979760436253874678266902108711314493988655"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "1078.020025847480040283756152722955879920805985277623598647960393840094195637377532070817847813951141"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "1079.030387555108696202217990973528409009117325096099382527734619639369196314555487877273551216055005"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "1079.988927895515497489234877379213905242574964651259532528438201044299235043053341731627893144116999"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "1080.364042004056463193050414962012790893499068812684252198126848978249667822000061099204296787089498"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "1080.855798343583418975956991771451105898101260084888748998545894453601322805570623621414400125719224"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "1081.864260439794272628397096351374525686833261364285226942029196742270880405097012963016353403780808"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "1082.821004347477422746718867494478456444285050903419259467526514317780705078436459420820285929524079"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "1083.195416765688467376753214602937370980690923036631410071476442454329856623113523633046552981699082"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "1083.686254239940755580508334945946028466386672934801867979959172389095060355204974908634127153542001"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "1084.692835253312007099430279839732287898341023547214644910697394309357214071594808501563134624210844"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "1085.64779813929475207386512976425302049657367013669593955733375237364748304790316645664838814640844"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "1086.021514424585483657465249344821825050231452907414944350975923981928408709535803564692830577069708"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "1086.511439971748090210743208462648396495761591932527032568435254482126652828751707353408670520545465"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "1087.516153070301888104126414081810306730251856163401811694470634216668393054468502645197170248981065"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "1088.469346345845296790975592311914785084186483675831587357727236717613456618879172873607839978956902"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "1088.842370727359967495203779458230517430158348112512951293300934512061871398475970485732844819054571"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "1089.331389717982618570300224740219883683338061070837729380578395578084956348350135689139080213029746"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "1090.334245384511780024841874598334543388060756914524698525026281602391863300700584223361036505040933"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "1091.28567845249573298722201080230794569827217258868469254544306561734272832521215391838974126373406"
    ]
   ]
  },
  {
   "tau": "1e-2",
   "I": "36.4016435280949791906331348646715050439616096234820505889295875213954713619833561457390008350267111",
   "corr2": "0.86947325481827186436207983949561061952037212882560930420000931542769135733910703382220038671526443",
   "d": "0.13052674518172813563792016050438938047962787117439069579999068457230864266089296617779961328473557",
   "J1": "31.65025547910722269352019432839643288010054699320762158610460400101223077462233123089118144948670179",
   "beta": "6.619586278576908142804328665024004233147122367973058714124249544191233359308189347577996729675112489",
   "norm_err": "-0.00000000000000005563824335272368962399369178263175482145467909257687169506812978124152089394148821484340004181974152",
   "int_d1": "0.00000000000000005246567769269382878219642401853838577147853818876587167443640872872723587306987008385611477681096603",
   "R2_over_I": "0.1305267451817281659146719806694143148296405188521787504540753539235230330548438623699001601923100777",
   "I_frac": {
    "x<1e-2": "0.400637830954043773695721467175958082568273775454226050026416174564980739049182789769146142688973504",
    "x<1e-3": "0.08869792830063621534917732894212286886353520017038711023342797279268177917618173710307870316028211862",
    "x<1e-4": "0.01236847321775868380279526705610945159502782299370560171179854822751561339390587156047512862451832768",
    "x<1e-6": "0.0001786766684868126285786812199034859241009743695804055120625407205746006267177464437053334932760827547"
   },
   "resid_frac": {
    "x<1e-2": "0.6408430351068500647775917590588068169433792551285687033838905271686528645552599543226105963841324217",
    "x<1e-3": "0.1913758082928860696870314918048811559214790184705838052096143620934041247568166942177676204073402601",
    "x<1e-4": "0.02233600564779322441379255493125799848926449585108674144955222810197188394355933665486738099987401238",
    "x<1e-6": "0.0001342308780293965494629402918602049484470943438407987790203628278621660581850423580229902637227859401"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "139.6511785796462568079342919757563341422257158826175681813094742498392332886094309576596304884243827"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "140.0412689991438993970978627409769488202213767743228978551507865063734602738814247251929017077773276"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "140.83862437698051515641513116076565892238951516188631198512235864058561998832586717655715716816375"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "141.5919015445287075673298839937950983658287675725340359666645644244896617760096246263528680616765226"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "141.8858595296644700361771462860406299294916398456046005133350399144757679455787030620901122588017815"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "142.270526949810410160305249145735429801429835281088662775966922276374719563830030547055137757337325"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "143.0569334759760792017309634797942123735216096770147943864462949876743463554320394702571325513860086"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "143.8000165923873241700965193498152484032069017121015973575356402469402485739992153126264910459741821"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "144.090032017073947928902534753667241400269020139509552619800647249533726751455117458822646652123507"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "144.4695682765784555341770290363610448853336204625888084011122267712248133284412381530833082112526353"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "145.2455768940392899628673017080971068559224571266312791501393204990189687780993403437455488611933826"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "145.9789395167313648474901843625852076021068555910077836378229241939539588889169287952392249019337514"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "146.2651867888754753270904190969156614526245953701201649649871235638756288176867541114053114623776348"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "146.6398124016791274352976978338056517933908671552240289528182887456845977945950188258798972698543098"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "147.4058500816069370831829251948386336952370563901326846856704465959173413937153221272562952248182291"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "148.1298708463995553249940347691553285359721868099643615110404267674077161853895582827430728816362821"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "148.4124921803710002200979282727805269843577634854778067955900212826587488952263287271399354829922794"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "148.782389086787109434087350555447659905394919059612888492657837691846169186928622274639004402829984"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "149.5388147755961653582271084266996871238428945346322465131906520810704128609722054269726978395131771"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "150.2538190788649574612402284765623820929436721854803072596756872007352516503432922909332143327702771"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "150.5329383253050125314185976999472225251429860621782884070244956129743435197069314250096007414716361"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "150.8982662064129899094135253626875462910048518014794578702271927169744900828628181208630267212731078"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "151.645398753250404337333935695848637968649113029868323892338489552051285336346493344050609761623985"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "152.3516796293687286710289951157395203860078242387383821953485406273956590284842326028203596172592812"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "152.6274092215452737365933571153016350979334873880542950143327612824680100018669347864075378224460712"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "152.9883137100532514743302333355687659165798409558993900502789155882096419958528610686042069869993149"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "153.7264459778333203788282430667216200593362189620160625697197911930683468306482301283060019252398663"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "154.4242747144016110215153019486082127588946314384416306412265498686861587473441055249155353819494845"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "154.6967192181881168998008596223639585230491471376352038974409791255247973141921245478199122068255539"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "155.0533361100042840049478393825910081754422824797207327831172895512408792028491804607284885994314878"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "155.7827422645011919165744857030566747249853477766485433320276535208096381024063575815379753791354628"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "156.4723739465910826186192491131157221159963154362182233716850924084997171802449393485404656659456867"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "156.7416319310398722954926110140223239565601470835126162539095297439242212844449789641073028004678346"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "157.0940894183474856747499944904750925482712543798894921573652302978369134650728396777567743806021944"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "157.8150288391192272308633580341268102718313310049727941599128135881158841545163034373092679022287063"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "158.4967053784326223955801400783949954739094814781478617150413815707525408363679737550801560436001657"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "158.7628704523082270990110138377389050324466812205221391165968383872852340236370352192560580497860461"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "159.1112903731249847764913970787575373140796449714013608347611990738409019947188986041992435068481893"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "159.8240098819929929455480555994111053565279883454002943959301862981480104531797906092843429547208135"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "160.4979617896400745650694084425736725494781946472897460930274382652787999186723265541151572428539162"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "160.7611232202843593210288887742371477327362466145643741407420274234512202789642474794347148711855389"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "161.105621814618827313298979123267897819526033915358383717998973483229617362222126895310398985758639"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "161.810357057172455412673860096141009216347968685595820824872949231274735472896689946094451564993156"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "162.4768045804523403492928598930633066596458184588782249942797129798370728549589816750429779330437033"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "162.7370477002666556832053127031256972107405860425882950000991894387511497638056183159686296509645144"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "163.0777361145717500278505832698819604405776118016240870950580498691979904408531336388050989621122368"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "163.7747125069086978419637272313727240184450688159761487749884177297440336295380270514514577641558595"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "164.4338664364256393703086300971005061631182022979858668167898974863251124674926559033124684400333758"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "164.691272938403026046846544158587886563623400892761847720063768337277596147955957391481094043262023"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "165.028257597810348821770854473166611998274503018954054865258412027847900044288441068485166635765393"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "165.7176910424835689575207549779875939593449746582383104898780162939240646031038464753624586644026103"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "166.3697533414137194475451061344364391624296181641054131381952031003528216916679505473799174962083777"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "166.6244015140546824140318839638893706536657194960300792557529466196747308234834792412283938476582148"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "166.9577844217355359262664351098392376654687914815287731586649208296809082927629920237802828315908517"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "167.6398818943998078790905360459637852002281385447769687179482659651258775860794703742460430571695165"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "168.2850462256701206544090985972897612840527890441271760992039745006112519406799834407345484087522688"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "168.5370111524603633243372212558730179233649964870567568157964328289711945854125190112316463645246569"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "168.8668901458510996924144602873707931854825924186910047762512134722953579399887079894183836875861914"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "169.5418502036364903528488792619293881671088660189254111039434123832213272236208450376391962818266107"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "170.1803023933084340498166518916165259478270284075514863587888207438061791139157813747817393280033119"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "170.4296561295394829263143607161135898673378524810600487909218454993295763852086996832010471052880355"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "170.756125108572929777512396910937851848282770266761345718754959427944794471116391418807411183264622"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "171.4241383463212685008778061304125156877784805853473606679863984029071793685557172876868798485031898"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "172.0560568029757347004300104388893788241840929518782660120078886091119423512809671240434793721714676"
    ]
   ]
  }
 ],
 "valence_g03": [
  {
   "tau": "0",
   "I": "34.35889950969667779401421693352000643738826990829021580064417592961777311884196027043269352920790865",
   "corr2": "0.8153284852235168158161819427596300713652998795586616229619933333475039934591103232983892591729302572",
   "d": "0.1846715147764831841838180572403699286347001204413383770380066666524960065408896767016107408270697428",
   "J1": "28.01378949118802692868232995037463199893633798496301461959347681190856689428547396598155782902767676",
   "beta": "5.900010357502711046721726966312637483524615021338474619238672490638488468701272614585920275769314801",
   "norm_err": "-0.00000000000000005524588171012875473257250832746968709036488400690778687698551176732855439221661556109634105763536628",
   "int_d1": "0.00000000000000004465568092730105715775722483880568893558454405718680902497847409597422602235323947666281766400451398",
   "R2_over_I": "0.1846715147764832092625234239144784650829740787115400303750653386954414003087088534689502516483434248",
   "I_frac": {
    "x<1e-2": "0.4840179509306466009413671287240099628347909286683219956093789403902488184356204688323496997182292308",
    "x<1e-3": "0.1574219959424263672457910700414989688136557694608304188850553670529056541321434866495349769587644434",
    "x<1e-4": "0.03875293630999602072411200731300981151628409422043330311974332204243449285322707997124966554608811061",
    "x<1e-6": "0.001799786211379312158327911654407078210021299305602605282779299541032656708057564813695399660269775934"
   },
   "resid_frac": {
    "x<1e-2": "0.762010773539238627509052077536008502925113611818286366872140186472991995262754164601642165827330102",
    "x<1e-3": "0.4328557618045491198924387251849136822274775790593345848092213229259697053302783491817212192238007133",
    "x<1e-4": "0.1432214537107891879754625411894288315249635492837227998308151420195100890445901181114594512599571586",
    "x<1e-6": "0.008574312724879295251620421799032731255393351263674971814310957708505344517146569266902049076457770279"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "5709.326171336815202883279937670682539325221190475292830599736867814967859111100264215159833750230163"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "6016.044591114348514877702201563769284304742576673048936316351698450708196667871970221093880181412687"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "6697.61735131529622941471495829817987198830955165502584447208818379470431656159218475094208405746905"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "7415.598588140710856803804885067652747879515725133867164404643217733200859948589312595143531682197855"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "7717.131533731736947889614125866396990565296814900813273485005120353976904894907725829047699048662879"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "8131.120300931061706630545458099931207307854565213320188308993496885130572044688631204649556174366399"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "9051.071622441731191007103477814417348753668364405603118409512870822363324314405627499620521576085549"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "10020.17536435299494023151654279372377534331874374910537753942886818241473141365066609843448142767718"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "10427.17562982550385263946394748450620718370802106841190865268206078670777903298966915449900905310386"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "10985.96758293116234590463168548341261546695692037782736176369943622146383437111012581908960157620859"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "12227.70307844513101241763824436771104180506052238584357965360183495738665881210597122782959506530809"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "13535.79301574451641377700364989607688060991096272350899850261139638779938386592810887678503581500254"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "14085.16168353392068266988313072293033204012672005376051294308310210313703175323419200739743409116184"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "14839.4206178694904847477390789894811955608745855016150846724207464046074568448362089631892589380961"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "16515.52559478455972470778758155179657904029288033703738358367969275367109588760132571906244660811076"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "18281.20483005524641489441673356504418206663676621530384909809639690716711106143590009239552799483427"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "19022.75296519212436319227491466442922740276345669060998450320809269493533690287820885104337996497526"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "20040.86760688993797795125666308686213060411946276701637798088804676069983077565163679081079659833473"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "22303.31583363234216742544899378062771011418120886687582031503091043586834189778991649653272934093163"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "24686.68133717096488135446111516816649648747766584765550904945982263645716835675645478003024166844462"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "25687.64666069002975942167512311236696576267683575859350210797400150991041337790384304273876336886035"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "27061.93189419859085403685756788828013410000789312346946271748824222681572281533647284003180331251255"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "30115.86601336588507110658969120133220257660473060919373587158300021993937645124060352650095023377807"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "33333.02563515006857179728546915082756969614754329655548552427213648427170976396759689047682295787628"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "34684.16940078003809518608024368338654274209991957299679450755687399594490921710362779211730081952505"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "36539.23705678374303147740294635952288647534368995128970380692027170430270010623042023986129737281734"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "40661.57020828043808704404861751949263937098898805215034204168871240765657655844211847555854514366214"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "45004.23860284436562806532536080701145109673252138546682935736150725755770879734544935453829185782897"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "46828.07552251063475353695633051232970707361848691697186058355830132208487838886603735325240261447325"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "49332.13376303140880061228328778409323840129738613162379031785194224225565947530771106922382790287349"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "54896.65915447085792833921516482683432176706718850600176138087281166622142333091429447266868376989377"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "60758.60951669285926031233635404241810563291927222682991412117869829404999097518777308609725222400106"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "63220.51699921104568594866044045982301283764011272009345334306382747996453457292915183605579379680239"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "66600.62289354234861261741084180929192251640821274666412311583022050902152951630756324088666698822602"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "74111.90817722461138185985761854550068937196452454622112758415917537424181307289588168616028934663009"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "82024.6783521795513770618958855126434526565033667830579810241246627010742927920999488785873958552411"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "85347.89240729051717852627999220716002267298054876519148275860295657521465963509998224721962293754175"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "89910.54075626829801427838661380806514696944228082724083845730722077474356829918609631424923383581562"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "100049.6806526720805842302113924573838371879867559975238693845953516382039393749665253998203940746058"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "110730.7713422315429580256144974765378000517630984699760059646732073727513618738697175733064282102876"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "115216.6289335311244688772520936498627689063400600711986565856248549810825018806393229196922898654302"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "121375.5442749600560512008016224304896389720699561578339891192527808629474144549025670341159336160959"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "135061.920153560932289936702634493870028713348338265210589611704942269768743077195390505341483803131"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "149479.8556889003663536267462727322935910060013508866623494722749803067341521406481487434288131111803"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "155535.119051707274120499350258544910540406568077007203496811632409459242603531722454363535324227677"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "163848.7709429402897029256634055094311042306192548185880504922034698759449216368773907176776404291455"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "182323.4175347105540229907306910433163383753454736630562214779610195752470891901539507707797277847329"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "201785.5687314339685383702375460696673250622169774052300001480935848568404754461634259376357547001456"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "209959.3093432413909655387392241896833575074862714066753879753252599240680677293388094022191719548306"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "221181.5526948715442560974334022073747208079259202894445827334094856214677763676072108650168404787534"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "246119.6913814649005235330892862345383997240688258103666215121963874417780201370100531341230725489527"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "272390.8239922005859391368703499472557465936240957737800482318535027419851956182465899741058495489419"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "283424.2107242933418857536420897227229828995037753688316734375961104535359792942437966213660991277219"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "298572.643099608783357658986077134688369892912931448634125497843843320689194380937188958054767925498"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "332235.5859628474784884527025414458189501049491091628966995374393006804942828835530286438387203185229"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "367697.8843481382896673008066399350106644004503739812173438252213571608036899696204573402000104698648"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "382591.3904397942334589311289281101727572297338072286036168024025933543800323733575459388573841974278"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "403039.6247564983950117751828001543324169036164778087355814321937852849536655956840651691809584081312"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "448479.8235954132926253152225817975515207587265464199862797357021797259429615633670292664056394307816"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "496348.900083343239658620803637832533604286365007906679686850250835648396071639850475524411525047771"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "516453.0230671337511384535205463291841999289975644862824771800343793378011925093497205178300263290749"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "544055.2427154758030419912861473718698636008691997152134213800715023931634489960501040452531272717249"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "605393.0762659439245830853883757291132565304731116724596584159648476958628990107468643634120404752644"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "670009.5532868834794272594613105339690244254885422818891782892022580051444452579212334089916525622622"
    ]
   ]
  },
  {
   "tau": "1e-8",
   "I": "34.3588869263266010929446479956678830003875331044825864632009374487788996940905594480096840871004812",
   "corr2": "0.8153287065870474330933109718279662577740060366302386526246919547489353879275281295182433207473826815",
   "d": "0.1846712934129525669066890281720337422259939633697613473753080452510646120724718704817566792526173185",
   "J1": "28.01378683741248137653209800118427831019397361359082775563557870184722053454323076379023652492150016",
   "beta": "5.900009756603537567212875272824907343354940172071322600994917028935904880890928760686566562038357989",
   "norm_err": "-0.00000000000000005524588126357194946825131555304883135235975423574382290325739918332611000011474720046364917477995101",
   "int_d1": "0.00000000000000004465568012556312428758634797400930186280309964752701615995652660616216904091222900116441845688039925",
   "R2_over_I": "0.1846712934129525919854013032326350361005131534578493694671201954364517842372493813792957037035849149",
   "I_frac": {
    "x<1e-2": "0.4840178176308819437628618109029264895469519585955914916851070665341970775206098202926327140304901225",
    "x<1e-3": "0.1574218361709497802717092280629905740232725471122369727225488750451032440947406518045113038235529978",
    "x<1e-4": "0.0387528293067280981313523371763582536440738776703243150407662508768602884421312150645084668747615095",
    "x<1e-6": "0.00179976099376150742387691580299449553309774857661908115144194087624838792771963593840907151692095057"
   },
   "resid_frac": {
    "x<1e-2": "0.7620105160971864784478440137993542266912862530184150332404022495362425504943390949599867101166785847",
    "x<1e-3": "0.4328553029324453006213935306327099285309277845009954358780886784825279915924885543243558787746357396",
    "x<1e-4": "0.143221025282528006222690110902928209199784444200923525222640017125486504141749533955888555632121728",
    "x<1e-6": "0.008574185958615335927072323426272725431438418584899336116750108849761901723963882530864255712803799322"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "5709.00499585943429262282729333592841883870131511725026123908353503301960540594108053708288169205775"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "6015.687772683941812932962097934262133571791968580676014267505194596074423995875087855222397204579"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "6697.174605328914828529551732676870529792595067828213849920946844426103298671973682887922157762069724"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "7415.055292917538920429544395493860404157143051459127956431845095841551560745526357754917279543759429"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "7716.542941224687434412396417910661257853083103323570831242428409078925499048966464492065403834681195"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "8130.466559966839734630948854299488225939146263648106515661183981485242458164700565163921727482777136"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "9050.260857057766730956377258460898624256528024839253438789128048911028270822108848864260762779348374"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "10019.18090305396713652751145390435391325700560378500131491674548875314759540239435878064213548101507"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "10426.09842724284263810809000986004106807013791822513245920511455790098544579003679366768491958107369"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "10984.77139057099018580930532452355481205543205802507821042623174750917985880271806682527411426187571"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "12226.22013916382855238331021751142631211217598306601426095746939328370531728236561067949006002516999"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "13533.97469209773015063614660096391982014661987751086028590062203937335216206625617716240588746350071"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "14083.19231334237278085742314029430314912546913114129961517788018387933987489997051635182749767930837"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "14837.23404580439782636970768090822290312928981982717036372993974892050863201839484862516148125138931"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "16512.81566923177787507721892525621307283844326682813599418898597745957798133159485464192888189232347"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "18277.88287791338009344880863365184327959592794110386284784454336774835194369031304935695526555982077"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "19019.15540278488631950198879203113195899782856216374938825906433230389652705965793518096211610509938"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "20036.87374730421951933012709312927338781319642157377573234234720333683755854597913102458606203306873"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "22298.36718546626301447563605643173751800255937215395113196119707640054880637132160458886475817398911"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "24680.61626827078818731306970172470350564380681659327862535539505476929363504627336053467006370002957"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "25681.07888019501912629390242141182720523639214061659031197912406505123200871522084658489118426518908"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "27054.64130596774738461588157561290756101080028412002943364513596780111300082720399510246309256641658"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "30106.83412889492540015038738041388559470935489327384173930389502970422609205123291162699416671725161"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "33321.95788420478707137266896571039479830847645717709798831817144465872428581710116646419823758559132"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "34672.18498087967692366262024144492051202358079962294550038972637022232259870757186352794706917734855"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "36525.93468786604089834049588892625693596574857157172197844503596431875979579133011974885182313526557"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "40645.09302443504291117502488826587256154005433802171611375911860054400115605912448058798802914462932"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "44984.04984432106714345753812839273217693997380924013168870669816188505396645811765996871399365920267"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "46806.21568134485527725177418888997871522283437772540126643713693786938052585002830010351516743460806"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "49307.87139199902226159153695566211247261223700599216509317175065242444390318225748451411617040944555"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "54866.6096620097741259698286518712247549829703663079199565552151557984517168145643612776004465257409"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "60721.79498996346915484113443625449793059901179731005795011883780858175125361548784959506931104215387"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "63180.65676130394735117189350749755970664726798649810869998565551913649767255247484603433891046900252"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "66556.38394956193161410638235598484120667023680059003517820524699327114986560688703960575751098501207"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "74057.12255557912996567542565517041370762540646038627389439260593796232167724479610685992864659211716"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "81957.5647295222932174093560515575210492621344725886485030935600013865759344709277765540384494329653"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "85275.22880692354639139437280970659835529228448869294151829325621372897510828080120957342566914463369"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "89829.89840552727455981586560052876207393985625222267522972859652933588205903464003593110965599326356"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "99949.82150334237551347077463501058461690064324017986225468620641923340430759152842223233645203247165"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "110608.4512926337085062194757145382338227008622388075584870831489275664495041525842554159934963438493"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "115084.1976338089244746431580892615005363017954920598644103674228292256557078076390075182227467693875"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "121228.5773297175254028512523642013594602000380826304929107169445250212271892586900163396097002451914"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "134879.9461968439509515948362360153177778304144851414182169983617604076490795872283190370310207311983"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "149256.9681687889069367152690992268294093807830457621830549570977262874617639871119171561986063674035"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "155293.8144147500628568862050449257440014423159523478139459466733277275769296667621467294103955272006"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "163580.9913631536729137206324160064906117221423125369370827446750944007747928867330982216462291900949"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "181991.8811660147576832418231565029101257760097093963928305616267155569336824720125014460971910530975"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "201379.5250313145034411413916727957975074568551608487622012891489165626583838233018678654438084737926"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "209519.7285413546139093810738550835410540206965575747999602443630301874083104329382844025657002324523"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "220693.7638448731794896813027884664801210624145127637749177699196397253935068393714593954023683435882"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "245515.8177554404217765693604448324507092764910538973106633930665163381727682541358046737463871090995"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "271651.3069006267284031395366111649003226948805715956179807513908902749546551286932754897160489380379"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "282623.6429238318153781125566071983788319394663399692748796233942078670762417900562529715734685599625"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "297684.3226181340387928507257664100569335294432804582680978399495591190211581264415582637735185127373"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "331135.9793711633444650142085759862074673002359610689766086974832650810960290284869148572890056404409"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "366351.4283690603632542001241889601134332371045014319677759438406449081681788566212360815481240554334"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "381133.8433520003191652596981430335868637019719322430948911404356872642674615727103485776449585138088"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "401422.4097919371401584439688405803131859455841563143537028648804229754905548017991971957816344083395"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "446478.2209140750712095956507990770332722525683517257935489009853993919307008364986932591634852448114"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "493898.2945633341927090829143487130351811823537390185275976250183837003139433911913749145275349899481"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "513800.3772782905561523090262549094448389643219844980106111466133368954985241412588106948622813169883"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "541112.2381882598287452663426453199973966371471486924411717312657445465776686122951104792777819215966"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "601751.1803660555012726789470900064858686767772203512388150748645607376828136214464657116478819567482"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "665551.4855710897475391688218266159614418193474384327074888624323519636897922560559715887825412602351"
    ]
   ]
  },
  {
   "tau": "1e-7",
   "I": "34.35877368041716231477772623328974717175910457691415037139954371782067152628569665076404952011436732",
   "corr2": "0.8153306987618496906473376701883213056877470712655258871158932998725727090277823955536893392564371406",
   "d": "0.1846693012381503093526623298116786943122529287344741128841067001274272909722176044463106607435628594",
   "J1": "28.01376295345477498073472192964319314971651697578682034505819847004570615664315630910628983569319023",
   "beta": "5.900004348516102488340409616221497909946424194899142281267803641772876298841854850896430544794473406",
   "norm_err": "-0.00000000000000005524587724456106287191865822475301610133474912824993384230638950669395636879255479015117594619267561",
   "int_d1": "0.00000000000000004465567290990630890151545979208903427184447099234482115986709405810582776986494064887690567473643022",
   "R2_over_I": "0.1846693012381503344314367773609512071526140125614486528868778038282564527205883939987977156046863601",
   "I_frac": {
    "x<1e-2": "0.4840166179944549312085205088477597352577151379605381062564906647184376731451395788213884586744034258",
    "x<1e-3": "0.1574203983266835875301630304053719070684230504329883067185077985785016220805097421285163789370893994",
    "x<1e-4": "0.03875186638331231381639867448522617383390956593173193540794301342655794217479767500429566292403666575",
    "x<1e-6": "0.001799534116961441803535099997205523009930274056042363742174214585322615920026501128524961316941954284"
   },
   "resid_frac": {
    "x<1e-2": "0.7620081992448657260531073256702404466006842296124210981634518346537181868953413585985306885098435907",
    "x<1e-3": "0.4328511733926008186113808221841038878290326031738461767409357500911038105735108094312831859303664852",
    "x<1e-4": "0.1432171698885592938558746091216039487472031861207653711884712279177676622052590366916743073858237817",
    "x<1e-6": "0.00857304548693571525610278201998504655427352480319308217803662331644248383796834143770148032421836341"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "5706.116053786922669584455501077347135525534894256546816245542658296532677453427712584452347491279754"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "6012.478323950764527804356750162806548046726032806143641519326387686672569916696285258277404303536014"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "6693.192541104272717447569296291660841071246545810330929085109001669105375286646333819525084163708799"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "7410.169237405085541112149629773230117153322539306544431844763385557807905382072360150256927914271254"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "7711.249669720981729528238121441260554581751483303186658072773419795735834990130990986215931972439304"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "8124.587644745050262344721935058392402993427620768266130979720395366093170375678978474279202169602085"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "9042.970533185210130643847722679550168403651172046292141424307324156073543677763214964500956731161855"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "10010.23966812762280034852261741028522155347931045900592274766925034419172856910666070016819605104595"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "10416.41365606113634611505682995946247333927766945607048452534454280356227599565838735784906119318472"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "10974.01742151589986762669021356875668938120554087091191233356424797211273425881413706130543963780495"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "12212.88991947162562210992614915997859081285218095686227526374112195443587496544280410484689359530693"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "13517.63181816879972818566938326892098697904771990769138823177512587732875433003389024817468669120626"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "14065.4928216204380778655636842621230677685836774397737860382579566677543252020939231044162853372923"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "14817.58395587301760984640232175915033981955979193053410111540214264402265322906539329205063542461641"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "16488.4664256833045421654905128706099272435616381697232217324121972703410122060873050367895714117476"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "18248.03970615403562138115253924751938397757091225521381552139474024095685336593839117230823204119936"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "18986.83864262604477157887251649408486579509777291121349012162575155596353378064945811914248704284857"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "20001.00070887710148377351083329195065174043471446802658814529604477047580354311382524030817170960353"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "22253.92821956993205414842848921256067313801066735268954673082329030284031910041289535966252344983826"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "24626.16476396079359495734649602316484414467874548510778001677341908240105994351024996846729197598219"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "25622.11997268461041988819135352697149323147159257634935869677857231317763470125429696253083024104541"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "26989.2027265806857165583863728569231778543256086481535917810572974778715690129627505185439379270052"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "30025.79076511150826327507327319553399971817648294641915145203914501292693144046939751699952039330108"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "33222.67846508858037829974434622414803991630227723845737412026362329742927146350739657295299472712154"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "34564.69737175954339134398326493951255916525378724573603348187618720549710330024562803871099805997902"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "36406.64851173775788720246387700555194115769294411602244099798594247259435904320451213549380078418122"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "40497.39801575581437579753330637563710532615403020218451026363475475854548914029398600767027606670954"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "44803.16395404750826195953913785739600420680615902313440209158248462017286512068199548513876872029612"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "46610.39288384496921496944017282746365679707889088139478129630943642958681482232393242983026402452464"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "49090.58062118528711374974611454263477563506899764195066573723476219083614264765524522361979259440047"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "54597.63906025323698799932999603156430474384616914790813459442796691343433263337050370354586852294041"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "60392.46307497478629811427525510061443889073812884427103290948386454065697660636799750747985349248428"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "62824.16603231965394650572310512997204645796566822114241567464514262003745887565775147579500654983"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "66160.86501713672641236557963413311217908520871104149498769670235602650350287347367908249503180278962"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "73567.67605140454864584586871331366026071414215735094922638552856658185901726139298924061399000851381"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "81358.45223804725152669814904783024309823238810647223888238382401041617358116401650161623603177656778"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "84626.78627325403158521363490835757494790655895569703580745244010525981497644496039003075053863814079"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "89110.57970774271382632033119273209158093799381165497881137287010394441939037589197469620566733235159"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "99059.98569012680830011011080600339739773169719135713873502602453722843670071087725559046350118400453"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "109519.61980602864462087593834785392816193769339919895046563833701159463999040491067744346130920145"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "113905.8836338449342415894551381587730980392246610060239245219942224815753562076975110639606091287208"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "119921.727357751608674032254705971230260659680949946156512639669940550138855278037792759898500005617"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "133263.9941163777778684654778413876442219917962604122390712608984347769990755629559862289582770086374"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "147280.5098899521677931673500230358647757739634087660273838158852589760514586464435049138936251650277"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "153155.3178590300801450267968731016824668669981686410026857707818092516652565754321337092605892627947"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "161209.8088651473962638133499886113212790510404944309119152926467183957247734677488001887287869799457"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "179061.4599616847278861827885617576776780965266236080694826897268275821038396323341826977880713599625"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "197797.3864626417128480041133231341804172730288986500994544972679664987725335214202480398946226820945"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "205644.8283923476086196134419588975022170800288149264522072871129883682860902355864901746013235423624"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "216398.6310570651871235477226800400298974918351370611131719119777941202283213659986483486502561929937"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "240211.4637187679457137607585905038177002784694587376492467334057639722975239653574285817847364348918"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "265172.0890666692343825026229439457565899887093627386558573278797712364182494710088817497529518185168"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "275617.0597845060338573756386615374683496821105606438612598273607763410463018430166068875920667944719"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "289921.1620565376377302842096924795204064844254745735621053159381661535996059389994720889526654448874"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "321557.6669614525112253597716388356354817486592044320628705236626152553932437751465342839672312133431"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "354663.0080685551304930411064412141019976757537728978542364688886580914370942759431647615802492211729"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "368499.2043693115728106320208540223804583180353767036595148320046110521448798245384605016654733554007"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "387431.2563664291139372017240046581072801747716015222085179199162857952713352699547653828218258578736"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "429236.8888963770129486137035371015083841959620668655114773881155053553374034220032754744092302899602"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "472885.6253231715206654881001411107015070521430332355235772863137271665887972777601486548972590380304"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "491098.798534319346318796904678460321108357866472124308871607284201460626995160121964903973217930244"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "515991.6760087604496059053326170760857437947357922618665433387343271636160256489949849641336072209582"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "570844.8901972243323789478079422788178252879988224928908185557335742295370900986110657994430031493973"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "627948.0096115436266221005235211293140780991045491210177133739807073527764746588269936693932797689706"
    ]
   ]
  },
  {
   "tau": "1e-6",
   "I": "34.35764163760738881841724885083354706128109995504668052376085941195351895759701990196682431310698877",
   "corr2": "0.8153506114171886860123688162932523605100742980510903467404839633787389423423428291355571438174713405",
   "d": "0.1846493885828113139876311837067476394899257019489096532595160366212610576576571708644428561825286595",
   "J1": "28.01352411607584442048834998619772908785009862200855142151123118603591756384121146541396162961101069",
   "beta": "5.89995026814924440634644263187538217581072661806897393624471498584397162542831127037127075313705556",
   "norm_err": "-0.0000000000000000552458370544879148906816930715612456367897919901939318671745063729599757277859212335515875774237708",
   "int_d1": "0.00000000000000004465560075181164147266135977869678627415936757230225623877171158982079473344279144127699074300620983",
   "R2_over_I": "0.1846493885828113390670270757715321177491550602038741470694626221957552905870800840997904843469341104",
   "I_frac": {
    "x<1e-2": "0.484004627392930856839217354129165791492185482112878459603937847504899064198044410018743459590608798",
    "x<1e-3": "0.1574060291625966184349437327018711241865584206367506781576799589782868137344623480100638513377435008",
    "x<1e-4": "0.03874224704410223108372867098796437818274931510815185901131235125309640306372079603995896729270441561",
    "x<1e-6": "0.001797272822776706764288538155211209152549553903672299242774159229504968544010955285029786355988253527"
   },
   "resid_frac": {
    "x<1e-2": "0.7619850424104984773463329916043578423769429094696291619037302111706601209203400313188876801417577555",
    "x<1e-3": "0.432809906687115172451327712849553867069055744873135833209635933770895188595915371716169729554139686",
    "x<1e-4": "0.1431786586446708600991412545456617419456256962979722639481272786625075289944408605097001576338986141",
    "x<1e-6": "0.00856167948344527258177631013676468353116850628464927873607295232565137424705555178353256918817708169"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "5677.387804815621214530356968851408155971364565747232099276888308876521309519190349988540272209954327"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "5980.572506498650957334673748133450720659217892315157957116300962961462926842782503530929510823195743"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "6653.632480552555275456305984344340923078614451974619707937386083715207843169839447817302477418249653"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "7361.662621481703304680332321422285329754998817108060442947454585575193113115764683512406554490686095"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "7658.715938506413786321374030910478275349935921774325148367767595664312135407292318938665964051638637"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "8066.26531014404682068603197311196661833918500515597507914745658487302062722414537849286686434302583"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "8970.711388374976031475733001396884096648960888845922012070041063969505042705570997336859678634075612"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "9921.701362001762246995768990686127079541656576071303381320336848734455134058016926805453979885149778"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "10320.55087547784958408505793109628049235837329431121414085261999828592252412688229242907050676899059"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "10867.62958884759960061593728885198309641486097656661323585025308754420289167665366891779059630086623"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "12081.17553579342792009592402332084205872934704095290057452369507141603538213959421357950831567317573"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "13356.35589759022984972799855383502290466584353907379017892129667480904985171600544590798648094118288"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "13890.92302948664655506801923785235888586937716184266488146607476674040522200895360018024246232976867"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "14623.9179407406584639254351638786778843032038531360253751580235151703117859131896866999657966711049"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "16248.87826959682048067325111439535096325813088748366267302925275961880544975242772961330979886050075"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "17954.89693661557186829763422147451171539815261974240125064427671566897056540517774294561575592261718"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "18669.6269131601946949993791830318867973894781401566589035584161328571668182558594638038929102569376"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "19649.22932437133514851977220097559041561794078821781561006523858777795362692148472488552024306480834"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "21819.11343107928621417051788971276859601246281519718100598482662800133475954542825763296721298617465"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "24094.60801662929145441487741444580834480944983354158685754846462388511668483330814392627387150588264"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "25047.11760408744650554060223045040630182469578256531176689449320719501890298879869274582566763572475"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "26351.85166893562023986846967659559765049077048921685373124614592549258594303003723608720820727246273"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "29238.76945814041838276301148240875120708759380349743997285262026974312121125303263807823360165607192"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "32261.53474404117167347856110757611696508564306111952552064775633320275675957546983117963486649034216"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "33525.43306874332066828403009581861594101104890476424311170243003452153016385489308295719216613307245"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "35255.34983767695794267898461713804557712992813382781531686555818013886407828660374713632732228887461"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "39077.49667851809366415715720016626456823978124115268467308103422239513988492066540277320945446685554"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "43071.32435822655636010137707615203451883460517626192025340078321387039414974918349580597646776305609"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "44738.7760292761708463983317982555287966048201472797535718936513282354471955822558189533621663320298"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "47018.68255192818222448108074113279139728741876689348062404947417115649381784330683157320723332237289"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "52046.35143483864872518243362390655602919586010897304003694523055606849897406985097524042780119577512"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "57285.70465710975044548158728243949220860022998122236731598966601206006122645383622684684280002243225"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "59468.90816316129741370552671256164885919801002700277061964478836512874832531431879927599989829808215"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "62449.94794375828622963857480429826637942357473527162079843159618262458941255999588038855114480993422"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "69007.26132814462003823194667914870862123876580533723505021494024118981745312590766365197834383365262"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "75816.60707784585401614112930301545656124354533981928671255336763340505961247316259566171755670606167"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "78646.7998452102050589163754485905801021901346613479573961976049284186417530681786730006090024136574"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "82504.43541873795612136625103337960471334535056568304903235871876313210645968100014078816015451682365"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "90962.33026048646213504139964767378090227407245791907163372778709679117876473031736460310257344902702"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "99705.30372166384231485791105612999651838864194551993241684471683716370147887943975635680612051640186"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "103327.2524878468976563030129205253415363738080165709525147534088534731283371740827716289573407531774"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "108252.8496813716166793646413739545212936448936771027648857898782547721796165538234979442519736127769"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "119007.1701451736771612793526508189679901297434204433010705142359162455316494001444559247064050709255"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "130059.3379456854802242022758156651909503730092109354018044450239343866806642402051238860378055939076"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "134618.8031491654828122261950086378505659311942353386044295090409078246556227489369694636254429323704"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "140801.4942028605471916280103161733180588881591873005451786479442376545444501348054413959760504461064"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "154229.4133867419469519864329009471975693542473121888546599120481525919582827681773077702461488994891"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "167928.5418684595917045026511812290051020903085148021962962762900019930858568074430865913023501970218"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "173550.5102256084836997819242452944564701945910833983230851587703217371893044465697306364157561336324"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "181146.666713238187650926639761052617030874455864673655511412767741303097286510648509264062203311135"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "197537.049352752426717824969579491953656572379258843888969352692400073467274913971554943481743593704"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "214108.6043884077662081972208553567946582030064745933020489319667915278687606769360092329536673429154"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "220866.0504999028594956281836566042262097702554763971470472424814893064348089431696652160250951192992"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "229956.712997553949263440393679824142429854947973183303454922709166636152792847479718056747234010729"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "249417.8741389309054313512738504143059081647589140247156180492834714357643829343643577399580421559166"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "268883.0827594346435407190722504992237468735230926281508857738375406125084208046168355931097953189313"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "276760.3555509421585414460008031041128225138165076526243724949733149063204117084908048192856120552254"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "287303.1244263490371708296867862737587373185837254879546061645626105673305855207682468964236589877583"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "309665.6022477716174568790187752897811031305565868636579928188777343342315700956552198367738457651476"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "331754.3451204042999686165901228582703696127654782005295369053474190462992772132353610278898564521541"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "340615.370410159626644949275555076168167256278740633601607102517836830060189467453555603138579928589"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "352405.3343031373891572371104285493466326384670115423738293766312220974991429513140178470773781654051"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "377153.5406226920833362441114206307999846775170971934116393013688777928190037999121646194353800593886"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "401258.2232089030747587570328898054217773524615453619018895826884995527771903016716776337471102253517"
    ]
   ]
  },
  {
   "tau": "1e-5",
   "I": "34.34635837868236452373855206442064138517251317104744059023645804869311334606153471887904190541466762",
   "corr2": "0.8155489339872809211648854057470743180771262173605521691442989181642852170897667438035201805223568518",
   "d": "0.1844510660127190788351145942529256819228737826394478308557010818357147829102332561964798194776431482",
   "J1": "28.01113596207951667201683415776099269526172848405265658810540828275427636090111101256377456092501457",
   "beta": "5.899409515225212142556090529537905911868438367064267483031482171242727754914637980128723290189745703",
   "norm_err": "-0.00000000000000005524543515732874156258748764526607690877669748366895513746933119044641522684060753271706869751056611",
   "int_d1": "0.0000000000000000446548790182359167783480812879219426944406198484862898014790082638519676071870081285621398947667464",
   "R2_over_I": "0.1844510660127191039207001327056578247643727883857887483374013791960971114822607571485640685294384718",
   "I_frac": {
    "x<1e-2": "0.4838852310157824171801689269782480516286571440633100959864422853252977425245007272784105806030245884",
    "x<1e-3": "0.1572631565135464861022453027918137051259109409464690263312065025294512505214492476432694772187220688",
    "x<1e-4": "0.03864691896096339332984969606107439484680987218521673415828783791522535140596960738535669836757084058",
    "x<1e-6": "0.001775279485455795585018215571012657596630672340105650884255483347550826174673576574725681874187642834"
   },
   "resid_frac": {
    "x<1e-2": "0.7617544787600513153110008356605681597769999144437594278027287473095130880672197270232062478811387779",
    "x<1e-3": "0.4323997169620519952024240108135531705692680055928750007970375281571076882380808678051090299322118896",
    "x<1e-4": "0.1427972226136598594514831154828519755067325992545634771619436912695732742104252062961325639231260106",
    "x<1e-6": "0.008451207951760478059679898605009601915472373785267358732233455719274207415896124140800834435245152381"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "5405.358930777017744705166037118605059527058480172934706500383659765441058204902442418228629864612243"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "5679.318883917813982052640271799323686730311347112952726468633773677843973232083793313552180949728876"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "6282.465917598941064223214624443643389508307001938428044710550447390356974141214001017398712021026012"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "6909.563003057251218089627461577679522673023181690106770090718616793135821819706464533238824888421258"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "7170.436878950923746166655745281420503336420579025450558815940126304449771708848312178531957327705104"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "7526.235037559518264224306186271761441714152602668728034178624391416266323621469834643309301138267177"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "8307.2139473269021117259434425505145351578507590331586031544043309127251564522519242897537088784828"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "9115.804404022928857643682524017652709064442657526054372673604598977539427684984989422045822821073739"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "9451.163821864281034894994137496329004366661173154535325819889907305702491092886952329099938812164947"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "9907.591954922939462677813384476345741662267951531625370076539568036545355102580049412646154638591839"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "10905.59264173764764756733243498902139227869009467433850115165844488664465339054261021800817070172351"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "11933.32234047454833238651195018413477622596136623863705865824552754874642985108240229937214057853275"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "12357.92110104597453573174565213983830153575076478375673800465649409277268934204855737388870329816448"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "12934.26099763006270888517046883178056635584861980407214983410637190170884037547854047552871405883849"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "14188.28914747256291728358402523327322321174182842342506690324428041308352502286592560603524327459608"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "15470.90289918853495701977077042661062062432036493776067720935020195576823889732781947973134115778957"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "15998.2284078010298150214294253934818975170442827233984297133511585465401538790778318215155123879855"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "16711.61275392308564885881190396351288433464631376729016591548220535270822233316943050486877750800703"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "18254.37306957926478445954385456072019167634785418985862076190433920311325167537972434223011256678532"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "19819.03485650558246440183353102255995041717513741808514102539227606800807804819051901184490225173746"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "20458.46746805563917981935408332582138341293209809234485455492061458858731443644173554967204315693502"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "21319.97135254231260849027287419020634382805532435511026721126193661247835263846032788502871374690861"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "23169.24855429822582762207162067420392242620781413970893984869881253907926877382205164087878028453621"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "25025.73436676610853802927500514697256593905808056035501806016118482771056650314441151645935274343717"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "25778.97406890443538447242566055600333795186954397983730190205678272100766649704117076724932666154861"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "26788.85634342885342762468811126888770934499274903245470139271197426691703619234917264155302056858467"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "28937.64275958848329161969259889810689075299845307707488142936232060010597926898417351831383453227984"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "31069.11906865890374216901349349644751929230870915996252682310139274424331000446902813667657013860375"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "31926.69728837861146798789266987088973103309924478942569450459940826713066681262829762933741659617772"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "33069.99097683403352756127852730061526519940557978901709493277468066520273360634036415325345061959007"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "35478.26087326173816758650480156487431862274382604961665051723673510992699658879544243874702841482993"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "37834.90088678839431814427232945617834377061415925647329298112663144644691874565922093406846969178411"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "38774.16233967247146824020555509422679771456380647798561269568606526006265433993616814677591172277941"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "40018.50555808281314816131343443442972757231183048907801988689784785475328784476965377695985813897221"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "42610.6896383094867166533415196058055834923843159254071917702564439522770654833859983301589496379549"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "45109.99999652651978140548823429751394163909779688873625687159125086013774454335559600925574846682335"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "46096.02141865718629008859250437218678794641336842630286621728261243481257147447369340470150835041497"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "47393.56899358460392243820871906886309736211726156849909154199363419067479095598304499475830441456957"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "50065.0496255746838803766971346140471813247880269085772758644602756925747049237100516411207045250223"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "52601.23398948105484858561940977477877743103796809214622776831318576097280085305305587463621856533585"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "53591.30910554323965044804224677264774015890318837188785725118731731576209209079303064798920956726442"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "54885.27332397358186586195324450679904465266232693793113725518347547126221736759199483129289598714553"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "57517.93511040314161523712542876007401496427897582557584995028100622905713505418709350596310914662168"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "59978.85585021572795790617208334998357636348746567414273687326124324870947844826011879987864000289683"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "60929.58170482271218415064438927226792893811868441181810673997088422399577615142504496259267374457153"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "62163.80035016079167147771561311064499743266801097139457405251986121090588138683830077334549471405033"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "64646.22618281290464178334374355533387760246927188456168900401386364397974714388735497959233742219501"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "66932.57913310811320278204547587397927879805156951328186239228485744103126169904572681167744369744995"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "67807.18640883930817080876824798382814797943293363530463696309633995630244469035283105747395961427899"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "68935.47065141008557581195529081860625048272994628767507449026053799910226571443725089927788193545781"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "71180.79791615547959259978792502907681551587466354677075428731518241520359916810298327192232050936471"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "73220.8677895426280604772610703131644547649186404971692655265444683931167292938554770079161472396074"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "73994.29952441452569648393180469153044553990039951867227238461873349148198941061128673692237604053713"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "74986.43926130942143235380507542939011130016937143444500333242585560984130636913412368249986773056349"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "76942.21017686986925098842545497572712089023639512594460033504612921835367986640838516825172005546488"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "78698.02505445560953546538404526904072005968290870428410608128852537545212579540434184408535531360292"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "79358.49563071961220870025017991321497068949498753469881893032552409163564713844933897956293412047548"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "80201.59459387346206331330640913148806015511963652474556285320341780198976837285425802522343316274216"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "81850.09167068517238541886541658385709882217029004062146082629748263292515918257034911349563853678108"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "83315.01591137552855428944590478956865672806478081900664103823080826778266207142105404595684994802994"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "83862.4280808715149181052224895880257902367064081103005419618355112434756021351543216246892573869253"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "84558.34421171154174746782122632187813283291045590175170465398343651051792752452744297551863049646757"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "85909.86394032361584605556376899571736751438041895214933292328165649424384423223641567316122419709028"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "87100.78536716811692212466012371560193181239033632092535309518654912871885689438695879164946092210466"
    ]
   ]
  },
  {
   "tau": "1e-4",
   "I": "34.23638130761446923837889688226840004792616662694522501277175202938783856047077931029993695582694076",
   "corr2": "0.8174718037401439303810814602348673550590572512091077226923570551988208612281676664134405929493431621",
   "d": "0.1825281962598560696189185397651326449409427487908922773076429448011791387718323335865594070506568379",
   "J1": "27.9872763810709476202287960003203306636096471478973964407223683701172620582838283142545222313811354",
   "beta": "5.894007055722002387082456389475129285252274474859009071085357333783900167503441027155149323341250316",
   "norm_err": "-0.00000000000000005524141654347537478510358122630037236541672868781898142703127281424145805692126957054870049228159986",
   "int_d1": "0.0000000000000000446476464418612308019479007784087077825447023846639295677884896363270025923663196861125043361681293",
   "R2_over_I": "0.1825281962598560947645370621837590342057885860110914245786137874463362846337709236925309023455877814",
   "I_frac": {
    "x<1e-2": "0.4827295421931588693018941797329165871561725996584365847303663381671144775316111001625921235722217102",
    "x<1e-3": "0.155895572298754407100138306664056347976348148825328827711543254831011187547286650323623259766424271",
    "x<1e-4": "0.03775651932277468752232129006664752565994970123174605860156211781058394752190138655822496285452072988",
    "x<1e-6": "0.001593890564481397742866569487828338716279744587149541820009165228853463658181141610627217849468709403"
   },
   "resid_frac": {
    "x<1e-2": "0.7595192139165796073466405059904017404047042627020574092571055518867274818637268527381748826458274239",
    "x<1e-3": "0.4284733372590832454550497394040439367354711598759567252532084686162547789788001586386733664456365863",
    "x<1e-4": "0.1392407188730833602181110812729379551663721749907058424208208297019544025398035493844726037618310601",
    "x<1e-6": "0.007542113913082851070850806957574338121885713947277184241724877582729461644543634703710346836356042563"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "3659.215640981320652338370466691967346877851684404539031052266885439844114328922631551386697597565857"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "3782.075917744636477595014129637831682211562079208865120171804854850179750987302469472211398490433028"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "4038.927076866911100445890735826143286638266023963661073642287043266780105116152874242168501882309325"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "4287.749369986439064126792687394497197188013321177521564688947791897724076821026580509942850814074047"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "4386.232912019090042942232598143465471819696956132553057259921230446359865547926762010047343473458727"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "4516.107757958739023452401941055463793015179728005980314871403382696988148168480354361379771205812212"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "4784.49612764219499497564143979712502160877888964013534960941591399228984212508330575812481298735663"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "5040.537133961062330079548806797042227781817731498892245459990621672938651919101693491148795011459692"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "5140.821586566282891460309828352261571959030307387781910137467853777340232354752816597682526967045191"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "5272.168701155845504605914942218749670679189696618480849113341591308238446870667447118588642237816811"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "5540.394691870852766768136810656903759456660103457168027070653347836206072623580672990846038090708852"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "5792.33333144990703765166512893023241005341167374888374995950862206048545309410064573630880760482277"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "5889.980016142469568123854009019107536125901401300979687737483831622705561728533014257668874561285757"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "6017.00725622117497628136526847725626519252120376492028048218119829645138102079708930137144323516307"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "6273.409141030476245233688508421652111757233102463293426427071453039980056050575656739700038109813098"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "6510.640714199691754351783552059559762903527364728492341751914688941471863368991524825899363507188783"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "6601.666259893215930138157336786882827774335618624621043015445929193553110054639531748631895962833847"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "6719.320944208394951333301613943193984126738450521998927061994318300550533143652240016377358377396492"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "6954.226023472813792752289834284291592897077675186617867121807893920412057913001450930182021309617476"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "7168.552193878761563558413224783822894100454301207896002176690342673133007455972855662163895987444808"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "7250.032595344797574516294450512783047769775828493375246822127015980306865533863410800243635812906942"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "7354.736351911129324940865497787373756143619332649573106053187154567106407106986315815727666511479188"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "7561.741865780375716642953840734402544208496984911055912427961142651504085961750333488809435100690854"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "7748.27781665880960629437458407443797800378412116677092799743567345888308901164292552695055365695899"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "7818.617876654518755485979162160890688582397292209479666058012369434525459837385668950090345655544687"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "7908.54630143777899576609373780175587026405662283219253059492006000653249786776810617477045433657022"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "8084.83607436610018374960961812032262776657675875062414256644665831093253673261352227772745809806932"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "8242.008178519387288750465880164517225452969540336300469864277795074490381134821378920243522951849063"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "8300.86660459278320281865506859263206438874236815808231473158043093565006701325430491290922675206554"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "8375.793307359389315871240149442071861069568717360804577956570122968218960344265287901085967566325101"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "8521.635219882259942182986611869867880240603148138803317184347659163184464498258855007560114036071717"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "8650.516528163023161517952712925897148474169793754892312643051602837760790911639590811272607913514007"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "8698.506420947804069392953815229552695681511646235359657990928552067547859793354145244519663004788761"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "8759.383611099144063803398578997998486850020173980285366983592999877190467436154440435313523648989928"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "8877.19868383545171516950903033958097166667188832687082554379563629600601826461155427826179168042519"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "8980.574710456793538853963512403161500534194966580306416480269780643154399038371952183985731303095293"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "9018.892968233882337643856556613282093817627940674485120972843758550653401595876075964120156705824343"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "9067.366398075830536507789340968240737134077352917488307443885382355302483402577536232595155677279693"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "9160.752679661046873376965416667994930173539759159130921884413211446132193421818293372342799753342689"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "9242.240078553686419687098028379421566727182033476605339122254023635705159181010565635484371171860146"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "9272.338753487576945352570210298066753810864232123799753175928285454454271850188256624820310626604354"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "9310.332974526091000016447880056696466977939840184405701195309231407418704074902724881147975835677817"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "9383.278026304532424889327062912325421398978136443086158446881127805116431895743667505782704915652657"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "9446.662059691265688678126263655786438472298027115541979925053555846238937958967522471987620822273983"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "9470.012345774517144770888279330852097991741871347549164206180295476012644510567911714185737904814642"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "9499.441256376677697140409690297732120271401131640768120370668920836519053341640837546272668215060234"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "9555.79852545128809969911942968954641805982521577482508928865096861896003587687889205911409806741601"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "9604.620208118097541050876459188400677229845391716985957090050811628135616167008254515276015811018082"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "9622.572016629632150141964884354680708405157763164528729531714639333276948541265106439922584309304696"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "9645.171886648397277963752963314486745930932446579307998726571082622092426974077295070074465784478734"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "9688.375320372302822732216636186396230275255387961156523369059094779092111045069915588555227493285831"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "9725.725119412118371193558244673878068420679001975975848543804371932879732752018446845760093911840062"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "9739.441752715825539130512996123050809270666143610039799087220535939827015418223608901072136951553435"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "9756.697593798750817957132015422441909451782232710927328781651420298840281510841723209406250523127627"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "9789.64926230623176056887655798306069030270906588505024693193372136983731722897697419046469236231997"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "9818.102190083767967343291569471007149654695304067073273666837338361582528156681771909318875289107645"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "9828.544488291472028030810908636069523275339330890798834037529345054496377532220103738075865764448659"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "9841.676466767556745332170078812428090374582346589265504676793913283666371462350432464138623727200796"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "9866.741060532078748511887809473822614209270413525384469386928110735024525952710065109144257882032959"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "9888.374495771040037876695225193053106753070762782321564312849882752251508614672360684471979909469735"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "9896.312828520855080930014025465989590582716532861532865195791721032224704644722256447161048514989247"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "9906.295609682347742555987255163842621580736449376775164382510526068733042935845205339983621064009554"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "9925.350844423847390059584564306288303045590842374927899215740680852239736342549943926583725695577205"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "9941.802621557869270828419576229459458483589069649279730083195727006843471509287106897756281288241852"
    ]
   ]
  },
  {
   "tau": "1e-3",
   "I": "33.29129606236992430253235377977855696446206579354552243471475260911599739955176573697200362219455159",
   "corr2": "0.8335769282781397910677058308045473215185734713974177847138729456981260459356369052382476771688149217",
   "d": "0.1664230717218602089322941691954526784814265286025822152861270543018739540643630947617523228311850783",
   "J1": "27.75085631006845203085817065301207825455664042656573265428804492232705777210608135242697053661715846",
   "beta": "5.840484759998950210242434014601368880532346025073560197797650667539668890448734416202350603549746553",
   "norm_err": "-0.0000000000000000552012666809614741764796562937350524675082035191842928734397133842937184406158306578132364751541198",
   "int_d1": "0.00000000000000004457381871704015170702033670863292789552991897287207815663918179057401782884082434712097627453226363",
   "R2_over_I": "0.1664230717218602345814178968603741973321823879813494659995589138215474410386244691693103514697191446",
   "I_frac": {
    "x<1e-2": "0.4731547247878006077695991103555465422499856753901703014982518172365860793926622503280028250984233625",
    "x<1e-3": "0.145305390753653132998727182077871533034336805865146672754829144599486482166794782208087057454846576",
    "x<1e-4": "0.03173620243562301158356731568410951498376193771387325546698940527922227803590377477483533415008532917",
    "x<1e-6": "0.0008774560585889779012573959083446740185258868450501840297865598018639930679324987291028454810066693042"
   },
   "resid_frac": {
    "x<1e-2": "0.7402916148911021178471554134094717478346240064565803846943991833953751406540242806313681250649190206",
    "x<1e-3": "0.397212441295419936128416767907814589223812662846831915118896286399322887188310987986103771628567619",
    "x<1e-4": "0.1148115437153906650114648624225051212665399043105015934925239577138083239237157623069861756632395697",
    "x<1e-6": "0.003923842067293477879185083927907013131046806589165351891701240060459499210796976821170950725591481067"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "891.3195927135302988572494121301397960803454056569927999866077429495886070829802730440409733497558866"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "898.3954905520781473710840978705116167018404215075818690220166241003542064740758752187972931356562444"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "912.1515386352304990692794851973029053495029246653352737375326085505574647039313103867345589538756664"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "924.2982157775011593586677049946413234090979912907944502715939898027190648725365474276133791089098761"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "928.8211879571432421156500365458977457683687838661845604103358767770623302657355356453516269232364531"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "934.5604599328668801424151997286695966209269681634200629316289481431859807847126118604745132986492521"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "945.6789685180614676268680571719951599124723334765976127271218849741131209589831531156657973810734042"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "955.4568909128289669468682393967445424703452468264444784820355684050452234953188019206482845632161889"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "959.0890739679343827616111243315846934571955249385692539104261425728867812996824488338988495294001446"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "963.6916920943507561614601146259159744572902462225646626718541988417329370272290671151840387473463021"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "972.5899237390851561971600863265688774615265746819453820253481265966549986704538101842166319752875181"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "980.3982388038651251300202318719557432586229076425653888698866059568618121820138388752938519626140132"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "983.2954530542152807968719039841663679254399109358569335878979569971887012421986156588619552321512162"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "986.9646417525977317603429065258217083992303199203529794989638075245618356775230997375856702194208963"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "994.0533697468489852054666767107993244626550075968520883374347951821942601468118918649801808699693777"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "1000.271220367009943176101087926082158043367465033759209350630169541338907407324789612854562266916826"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "1002.57838314654138132962245425986068361407702222302435923298442684501996157764356665718550895891321"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "1005.500822553111544579873066217342469344297328471378393308127145535695032580371372145530592172117533"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "1011.150141482347962106109834320119375356245645437179706646267195425311314199255052746086404368287555"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "1016.111525359230773793676412187214603533607476628087017595880589223931317678135190139535144039385559"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "1017.954568285850984280928362529797481492245446057860084363037140923239909127745918562987507993490134"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "1020.291173575211108933228953993204565382247331624704433630495534112632417438944507170589650747705376"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "1024.816033783483528762360029349048309319286570010505195366124341038429546631442021138949524729251829"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "1028.800908530226092104013713882224379109266476899134068190649108322006634528732675057813610002982309"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "1030.284408714772284279675860093498992356518489111725711156729537108510076958593768561860129463616086"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "1032.168067057777553345008119761106906624049908176254767061127064856437735954093516861176460839524749"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "1035.826264779311011395127031684615694396551362179159680202120355561937090846480822192282733036543355"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "1039.061372317290849499164734706837002132062365374790897143846149772529511310186694430529443014724024"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "1040.269474700385054694662732024578408947131975859183792241820969622361652119870462814309510357113593"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "1041.806690759736957788004353820203578934222382805547663418079919929264094206642444857325525305598446"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "1044.803546768253068701523768400424442886087818842647352650893298060286699555027565901328739192037523"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "1047.468118121963847614254428139203539779782468551478142142211487615857458423303396269550861252472763"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "1048.467024489122306669686531218812811047014977650725169785776015841837121752567676051823908707872758"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "1049.741355972419929518585702974681750780903510159029392253288713431798374626979270603172086235583219"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "1052.237227546602423353123938071300821579830077931884725415620434079985218799897538283625104531478425"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "1054.470484093226006678153780547296104386446967975153435779237673089601250105834194161921165448282214"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "1055.311443549863050675438276951215121462291700406062407190805328634843477815617396213606830339988922"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "1056.387443467194360446650439196133428945691011275609476471401588150859641938677653128552707906048726"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "1058.505810254455642437450314687500233223170284647152267339320792841760481643677222565144284877530191"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "1060.414533107938664677561067919783926326525535277945666285277545932392889685447940166411106495082838"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "1061.136755884656458011500120973580940528692845712557626561763007077110497430501924474809902704750515"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "1062.063739720607909983810116745467441903555502456965908440604584966888685293338311932780775701949095"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "1063.898709139788684839007204589012408189478555206982894643642264861895648156596466516584717169068315"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "1065.564044370330729965678857907696172556158237201008421649389569414881624785343921421848359799460359"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "1066.197273527369766816629807382710629001645930752994295717592530202899424491677727919212695485219968"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "1067.012608998018394131276188349940905758846237185016212080476282726020127684194031685329390827597747"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "1068.635364138760744301113220605025361855780944913209979263660430219258771916779904211733138434815088"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "1070.11856092496177250709960476794310835444265422842774699166106246013083332666909157750452086332952"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "1070.685216753884711216173391708214529565899664206356253251938738802448339210012337924733848094259293"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "1071.417049109793169700611831976679788240578872217636071142620912027311903500148652902719123231655227"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "1072.881136022777568799891160851852807033495089546487998420664189488475652413455753547038853335827777"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "1074.228196197904798452007753769549526215607448190390816957844578251647512861462426024489146839943647"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "1074.745101258681430323192396112672885008244104843319260094544936582320263994956589836658667281866006"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "1075.414536259161141291903004716142510214852549779957867339230345932979010237698667779252625738251931"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "1076.760070550512545969243701557187342477059665722224412798416548689867798716483312047534334230517198"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "1078.005418360187399627037275102911036360812791471087441355945173255217825443189461563872251330928599"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "1078.485152335781459174627348269978997398178893743866982554857377533737831463895737369703951429320614"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "1079.107965774612566744406695742933761428679977100028407436761996682257204394654323503661119911542665"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "1080.364911623643766780240271463158005825607182734800460195900975189650744994655860059233120230638005"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "1081.53423851800665029117248699384390786300690799746077682393645473704645046615098338542586999233101"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "1081.986184910899861667197705911150300563630334709434338735734426462654395797897794184592312202456572"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "1082.574140623859659975465606815554226303192656889131504152414786800276055954210602240853472150180982"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "1083.764830622368282635751379916490474914626385907153621723373982255515904073127499021978743604568168"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "1084.877272897292385711404895863463259331040273914343475390835233094929707805176458268576559328831286"
    ]
   ]
  },
  {
   "tau": "1e-2",
   "I": "27.99434155350054796659801195647890066587780713077639534430695567149814849722150105994435277517853317",
   "corr2": "0.9139626221184362385078823536694300001862497535504536238401015723535437371490097718295772604561584428",
   "d": "0.08603737788156376149211764633056999981375024644954637615989842764645626285099022817042273954384155718",
   "J1": "25.58578181071645861109020013745100989410658201610199853720051352494048107373463073620156407857416095",
   "beta": "5.351213999289295824262601751757775994509914672882122575210680949076217431166432332678895249574927471",
   "norm_err": "-0.0000000000000000548038460513618699692840096822090733277867462028584617447243098653174410388601887026003049049600155",
   "int_d1": "0.00000000000000004370568557809543841460070688991102420493059185210032866388067649321022282048664614127354156951163422",
   "R2_over_I": "0.08603737788156378961167411457982850948440394878418887947444357129002596965280754189487783733445471225",
   "I_frac": {
    "x<1e-2": "0.4284382826336545776982881127105223164832515493910538779305413652483907247385106377751464614047422865",
    "x<1e-3": "0.1085424936862390558825900546386714711212936220691214780938006620897944794874310803124367965355458123",
    "x<1e-4": "0.01830210266340761638053060445584925905865398898971130921007903796412382602204884872544726001388736801",
    "x<1e-6": "0.0003288575270611629250676725651822135778622189064053174505349064924318128648628537696006796014166300535"
   },
   "resid_frac": {
    "x<1e-2": "0.6121944972794900948019031527570864913942665266951225224872051689385910066634807066038842198965082794",
    "x<1e-3": "0.2485846659353412842538543010869281981718346414049658912899978426646534343282401238415108155793849228",
    "x<1e-4": "0.0454001486162211038503957822296236324722348507585391137084917306314866018134955624498567285711985704",
    "x<1e-6": "0.000594967155651532024671400950447928417153767713055788131684457275992598182512200358368396709559982414"
   },
   "first_nonpos_xi": null,
   "nodes": [
    [
     "20.00240639000148934467659955771523527801036834716796875",
     "134.5023929985161991955327797506865888908622918022320550689532035537823427649912097921018359661736305"
    ],
    [
     "20.17595317403151222723778346335166133940219879150390625",
     "134.9779448272940849082114032743461231106429689867072183495449536312265647958877414991109664628618125"
    ],
    [
     "20.532028446431302814989550142854568548500537872314453125",
     "135.9383572165086492718991658174312284770864004985155313710666738474123927915973111114178901471453631"
    ],
    [
     "20.87006209578927717895879823117866180837154388427734375",
     "136.8323732556830043275325904544564772896407415944388721012878689656479192073284990243398764796679066"
    ],
    [
     "21.00240639000148934467659955771523527801036834716796875",
     "137.1779935592602277184549636066523958855657109216833841430869902647493532055583666790542441389573323"
    ],
    [
     "21.17595317403151222723778346335166133940219879150390625",
     "137.6276548949667567535987797024207151017407417261294531043087458676378612326728912753125501346588552"
    ],
    [
     "21.532028446431302814989550142854568548500537872314453125",
     "138.5382482341135223655708081784019012915324599047988913712440405350964880774933463478468728212255476"
    ],
    [
     "21.87006209578927717895879823117866180837154388427734375",
     "139.3887543195620090095061219386374843269138445454972200790736697772820476408221943086076109012560618"
    ],
    [
     "22.00240639000148934467659955771523527801036834716796875",
     "139.7182678257312241785873317668212573730614315464685195807576748584711603034002144029558175032506424"
    ],
    [
     "22.17595317403151222723778346335166133940219879150390625",
     "140.1475518139543710798885544734303221045151124527674407243956927637684545240621165755428752124787597"
    ],
    [
     "22.532028446431302814989550142854568548500537872314453125",
     "141.0188174371304558080932248208641397041601685574500556692030719859014221643044218176216167617457492"
    ],
    [
     "22.87006209578927717895879823117866180837154388427734375",
     "141.8348307260434693515006794249477970279626432393327136586380620935119167884858609551453173857971043"
    ],
    [
     "23.00240639000148934467659955771523527801036834716796875",
     "142.1515362251472755272415894020436155892651326131450938371921862300305890291869974932312807498441571"
    ],
    [
     "23.17595317403151222723778346335166133940219879150390625",
     "142.5645828015095221492711121087409718904378336786821532022728814691003581798679172250552951557286554"
    ],
    [
     "23.532028446431302814989550142854568548500537872314453125",
     "143.4043943130702504264036877122188222937966917580249952475806299478636616623517963602953653185335408"
    ],
    [
     "23.87006209578927717895879823117866180837154388427734375",
     "144.1926782125984778739708033395167746496106413297339863154716993776758727882978347309637970191063654"
    ],
    [
     "24.00240639000148934467659955771523527801036834716796875",
     "144.4990493421938389390424148371035046187152553688112119121119540509945322927709677479287165912307341"
    ],
    [
     "24.17595317403151222723778346335166133940219879150390625",
     "144.8989625494457056840054825894140815426208598345613300299959422384031479989674017237993475597018191"
    ],
    [
     "24.532028446431302814989550142854568548500537872314453125",
     "145.7132229317735986533689645800860852386932967138565777400224708473007165521339075619045918949122575"
    ],
    [
     "24.87006209578927717895879823117866180837154388427734375",
     "146.4788484250677331221082381912041301715837104050917719589793919727787072296206745044685028263430858"
    ],
    [
     "25.00240639000148934467659955771523527801036834716796875",
     "146.7767401338219193339645796808752129690956909898787744604835903331552645132011197485770086215885823"
    ],
    [
     "25.17595317403151222723778346335166133940219879150390625",
     "147.1658480227272629198354006484420636231697919931411379913226812791122625933233115593362408442191229"
    ],
    [
     "25.532028446431302814989550142854568548500537872314453125",
     "147.958986189563495477850281846564104293922162913136652230731768237994285629036342385334010656547239"
    ],
    [
     "25.87006209578927717895879823117866180837154388427734375",
     "148.7057604647474977260371231214411938199071445047580938237470696363380336670600935357342455672446359"
    ],
    [
     "26.00240639000148934467659955771523527801036834716796875",
     "148.996566192066970206510615637803349668431138496427834366027787899203165497286832612981703861127596"
    ],
    [
     "26.17595317403151222723778346335166133940219879150390625",
     "149.3766183257145549737843564294571645709201362424182466350814879483613571101611459389134263034487583"
    ],
    [
     "26.532028446431302814989550142854568548500537872314453125",
     "150.1519653802498530190837106085654303775327471651232651606979267007914037129157992868734820008704635"
    ],
    [
     "26.87006209578927717895879823117866180837154388427734375",
     "150.8827555024341388231283445884042825549715758018456038014539980191449263749322744665100838005718176"
    ],
    [
     "27.00240639000148934467659955771523527801036834716796875",
     "151.1675256161694783838334804371135316115194206835973569923120151790743371776265665444229254834378668"
    ],
    [
     "27.17595317403151222723778346335166133940219879150390625",
     "151.5398417028708729913671648594624869359691135507959008855156595415264700250902031054020019174996988"
    ],
    [
     "27.532028446431302814989550142854568548500537872314453125",
     "152.2999135149324332906249533976048087978360165586802330570482756323760543539705620176460584290146714"
    ],
    [
     "27.87006209578927717895879823117866180837154388427734375",
     "153.0168889144522583099622391434088308964219827671355495433701529656891239513316179031211031030265686"
    ],
    [
     "28.00240639000148934467659955771523527801036834716796875",
     "153.2964193064331135227342701226548726567074148084548018960925889927038428266832175623908212248857003"
    ],
    [
     "28.17595317403151222723778346335166133940219879150390625",
     "153.6620002808085490151803045886675341076832773648220384214081446478251594429852365043588375692341013"
    ],
    [
     "28.532028446431302814989550142854568548500537872314453125",
     "154.4087083633718424045370646314132350291559897340929969140207761990322875874920663721809517601185669"
    ],
    [
     "28.87006209578927717895879823117866180837154388427734375",
     "155.1135214780826918294169422666806047461472857721955049991154650551215746448325388409217778686860295"
    ],
    [
     "29.00240639000148934467659955771523527801036834716796875",
     "155.3884194914842174139948503374744713160176534228803743114340787647493514419766157657226539132641175"
    ],
    [
     "29.17595317403151222723778346335166133940219879150390625",
     "155.748030120223183038231897227156378693998832307729889756269244323502988069291961651090935016116584"
    ],
    [
     "29.532028446431302814989550142854568548500537872314453125",
     "156.4828382848159254705449345991063462289650276883921121771896063480598325514116961517658226479497241"
    ],
    [
     "29.87006209578927717895879823117866180837154388427734375",
     "157.1767585872158017267362051661028465186824143221663553559246480181061655927979291029829377326375353"
    ],
    [
     "30.00240639000148934467659955771523527801036834716796875",
     "157.4474918931493450400164952857126084171332927915686136114484882330776701507391192142904226457030748"
    ],
    [
     "30.17595317403151222723778346335166133940219879150390625",
     "157.8017219880683801867664505458077664344188877673680485982157058673275866012570258302433793015793853"
    ],
    [
     "30.532028446431302814989550142854568548500537872314453125",
     "158.5257623448890480821401070618389340299900742794461773551847489671298007499283523795328665990040838"
    ],
    [
     "30.87006209578927717895879823117866180837154388427734375",
     "159.2097754989572274226397009261379224037668707180881839099974041396799885008502277514793566882485936"
    ],
    [
     "31.00240639000148934467659955771523527801036834716796875",
     "159.4767082369804970344518005960158110840078834254994253411398111155405614786940679049300117089621037"
    ],
    [
     "31.17595317403151222723778346335166133940219879150390625",
     "159.8260179028101799353414290053257014788135736871773716088820743625944205026164154868367381318202497"
    ],
    [
     "31.532028446431302814989550142854568548500537872314453125",
     "160.5401765626022476186016679486497665661103918651637232108550996607561235024791462902626681049692232"
    ],
    [
     "31.87006209578927717895879823117866180837154388427734375",
     "161.2150576376500656678331246462008564298967742914738022525436715624838556959941087372627567582971239"
    ],
    [
     "32.00240639000148934467659955771523527801036834716796875",
     "161.4784770908501740539384524911017226564241751834998932477458706287269044669406085550991928610822844"
    ],
    [
     "32.17595317403151222723778346335166133940219879150390625",
     "161.8232301151992486693159916193899414933623424289325570807890487864945002299893717403144057629652605"
    ],
    [
     "32.532028446431302814989550142854568548500537872314453125",
     "162.5282104107262011636612284931840739129859612568917498213590079265142118268837143328445246223368764"
    ],
    [
     "32.87006209578927717895879823117866180837154388427734375",
     "163.1945778699756475041900226334442254771020171255202268562187776923903877151792725053426551659733083"
    ],
    [
     "33.00240639000148934467659955771523527801036834716796875",
     "163.4547141310138064761665955376395432943645415392692891008522220803272764685088133522314193945347401"
    ],
    [
     "33.17595317403151222723778346335166133940219879150390625",
     "163.795202597805388869210622519479373230945551711998887409489317215405100358039915414691332936544638"
    ],
    [
     "33.532028446431302814989550142854568548500537872314453125",
     "164.4915716788448849230339388564216151518484425510419760330550096231513469846836546652781021208250605"
    ],
    [
     "33.87006209578927717895879823117866180837154388427734375",
     "165.149927161726371087255527612503894200121098530159776551704219806179669291241098585083276841932982"
    ],
    [
     "34.00240639000148934467659955771523527801036834716796875",
     "165.4069676225371765544581200462171675688015298438835493465655661083493703019764971397860059550058728"
    ],
    [
     "34.17595317403151222723778346335166133940219879150390625",
     "165.7434300459390988148037396197603340194094684460057022202765465640461186532899484256204897046398412"
    ],
    [
     "34.532028446431302814989550142854568548500537872314453125",
     "166.431653205929055581306795968133866348346775694192188544719152334576847035019375233581897597182503"
    ],
    [
     "34.87006209578927717895879823117866180837154388427734375",
     "167.0824108346417319184846587688489813150931183318699118298744983528141144595139328763443913631428741"
    ],
    [
     "35.00240639000148934467659955771523527801036834716796875",
     "167.3365108606306540423721898425597626684524991156025401419228664141311352541263634783861045749490327"
    ],
    [
     "35.17595317403151222723778346335166133940219879150390625",
     "167.6691455440754873148206369117998566022525794173383848023360200897020078896296642076080485750920747"
    ],
    [
     "35.532028446431302814989550142854568548500537872314453125",
     "168.3496115094004150297440204011885207170085745645179742789176515790442282386625747524039931966240436"
    ],
    [
     "35.87006209578927717895879823117866180837154388427734375",
     "168.9931194822010012239520793946703919490716762570683562412974603320553794604195858223136775042927379"
    ]
   ]
  }
 ],
 "fails": []
}

==> anc/plan/A25/research/theory/t3_transient.py <==
#!/usr/bin/env python3
"""T3: the small-tau transient of 1 - (B/kappa)^2 for inputs whose momentum density vanishes like x^a at small x.

Derivation (THEORY.md Sec. 3). At tau = 0 the LO kernel has the pole 2C/(N-1) in the gluon row, so at small x
  d_tau P(x, 0) -> R = 2 [C_A F_g0(1) + C_F F_q0(1)],   F_j0(1) = int_0^1 P_j0(x) dx / x,
while P(x, 0) = A x^a (1 + o(1)). For small tau, P = A x^a + tau R at small x, so the score is
  s = R / (A x^a + tau R),
bounded by 1/tau below x_c = (tau R / A)^(1/a) and equal to (R/A) x^(-a) above. The information removed is
  I(tau) - I(0) = -R^2 int tau R dx / (A x^a (A x^a + tau R)) + O(tau)
               = -(2 R^3 / A^2) tau ln(1/tau) + O(tau)                        (a = 1/2)
               = -c_a R^(1+1/a) A^(-1/a) tau^((1-a)/a) + O(tau),  c_a = (pi/a)/sin(pi(1/a - 1))   (1/2 < a < 1)
               = O(tau)                                                       (0 < a < 1/2)
J1 = (d<xi>/dtau)^2 / Var(xi) is a Mellin-moment quantity, analytic in tau, so
  d(tau) - d(0) = (J1(0)/I(0)^2) [I(tau) - I(0)] + O(tau),  d = 1 - (B/kappa)^2.

Checks (exit 1 on failure):
  E1  Gamma(2) eigenvalues {0, -(16 + 3 n_f)/9} (sympy, exact) and against lo.Gamma(2) numerically
  E2  d_tau P(x,0) -> R at small x (inversion at xi = 20, 30, 40)
  (E3, E5, E6: the asymptotic coefficients are checked by t3_check.py from the stored tables)
  E4  valence: score at tau = 1e-6 against R/(A x^a + tau R) at xi = 22..34
MUT=RCF uses C_A in place of C_F in R (must fail E2).
"""
import os, sys, json, time
import mpmath as mp
import sympy as sp
from multiprocessing import Pool
import lo

MUT = os.environ.get("MUT", "NONE")
FAILS = []
DPS, MT, XMAX = 100, 96, 90
mp.mp.dps = DPS


def check(name, ok, msg):
    print(f"  {name}: {msg} {'ok' if ok else 'FAIL'}", flush=True)
    if not ok:
        FAILS.append(name)


def consts(name):
    Q, G = lo.terms(name)
    CF, CA = mp.mpf(4) / 3, mp.mpf(3)
    F1 = lambda T: sum(c * mp.beta(a, b + 1) / mp.beta(a + 1, b + 1) for c, a, b in T)   # int P_j dx / x
    Fq1, Fg1 = F1(Q), F1(G)
    R = 2 * (CA * Fg1 + (CA if MUT == "RCF" else CF) * Fq1)
    amin = min(a for _, a, _ in Q + G)
    A = sum(c / mp.beta(a + 1, b + 1) for c, a, b in Q + G if a == amin)
    return R, A, amin, Fq1, Fg1


def run_tau(name, taus, pool):
    rows = []
    for tau in taus:
        t0 = time.time()
        nodes, vals = lo.table(mp.mpf(tau), name, XMAX, pool, dps=DPS, mt=MT)
        m = lo.measures(nodes, vals)
        xs, ws, rho, s = m["xs"], m["ws_nodes"], m["rho"], m["s"]
        I = m["I"]
        # information and residual by region in x (xi = ln 1/x)
        mean, beta = m["mean"], m["beta"]
        r = [s[i] - beta * (xs[i] - mean) for i in range(len(xs))]
        R2 = mp.fsum(ws[i] * rho[i] * r[i]**2 for i in range(len(xs)))
        Ibin = {f"x<1e-{k}": str(mp.fsum(ws[i] * rho[i] * s[i]**2 for i in range(len(xs)) if xs[i] > k * mp.log(10)) / I) for k in (2, 3, 4, 6)}
        Rbin = {f"x<1e-{k}": str(mp.fsum(ws[i] * rho[i] * r[i]**2 for i in range(len(xs)) if xs[i] > k * mp.log(10)) / R2) for k in (2, 3, 4, 6)}
        firstneg = min([xs[i] for i in range(len(xs)) if rho[i] <= 0], default=None)
        row = {"tau": str(tau), "I": str(I), "corr2": str(m["corr2"]), "d": str(1 - m["corr2"]), "J1": str(m["B"]**2),
               "beta": str(beta), "norm_err": str(m["norm"] - 1), "int_d1": str(m["int_d1"]), "R2_over_I": str(R2 / I),
               "I_frac": Ibin, "resid_frac": Rbin, "first_nonpos_xi": None if firstneg is None else str(firstneg),
               "nodes": [(str(xs[i]), str(s[i])) for i in range(len(xs)) if xs[i] > 20 and xs[i] < 36][::6]}
        rows.append(row)
        print(f"  {name} tau={mp.nstr(mp.mpf(tau),4):>8} I={mp.nstr(I,15)} d={mp.nstr(1-m['corr2'],10)} J1={mp.nstr(m['B']**2,12)} "
              f"norm-1={mp.nstr(m['norm']-1,2)} int d1={mp.nstr(m['int_d1'],2)} I(x<1e-3)/I={mp.nstr(mp.mpf(Ibin['x<1e-3']),4)} "
              f"r2(x<1e-3)/r2={mp.nstr(mp.mpf(Rbin['x<1e-3']),4)} first nonpos xi={mp.nstr(firstneg,4) if firstneg else '-'} [{time.time()-t0:.0f}s]", flush=True)
    return rows


if __name__ == "__main__":
    out = {"DPS": DPS, "MT": MT, "XMAX": XMAX, "MUT": MUT}
    print("E1 eigenvalues of Gamma(2)")
    N, nf = sp.symbols("N n_f", positive=True)
    CF, CA = sp.Rational(4, 3), sp.Integer(3)
    S1 = sp.harmonic(N)
    g = {"qq": CF * (sp.Rational(3, 2) + 1 / (N * (N + 1)) - 2 * S1), "qg": nf * (N**2 + N + 2) / (N * (N + 1) * (N + 2)),
         "gq": CF * (N**2 + N + 2) / (N * (N**2 - 1)),
         "gg": 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S1) + (11 * CA - 2 * nf) / 6}
    G2 = sp.Matrix([[g["qq"], g["qg"]], [g["gq"], g["gg"]]]).subs(N, 2)
    ev = sorted(G2.eigenvals().keys(), key=lambda e: sp.N(e.subs(nf, 5)))
    print(f"  Gamma(2) = {G2.tolist()}, column sums {[sp.simplify(G2[0,j]+G2[1,j]) for j in range(2)]}, eigenvalues {ev}")
    lam = sp.simplify(ev[0])
    check("E1 sympy eigenvalue", sp.simplify(lam + (16 + 3 * nf) / 9) == 0 and sp.simplify(ev[1]) == 0, f"nonzero eigenvalue {lam}, at n_f=5: {lam.subs(nf,5)} = {sp.N(lam.subs(nf,5),12)}")
    qq, qg, gq, gg = lo.Gamma(mp.mpf(2))
    lam_num = qq + gg
    check("E1 lo.Gamma(2) trace", abs(lam_num + mp.mpf(31) / 9) < mp.mpf(10)**(-DPS + 5), f"{mp.nstr(lam_num, 20)}")
    out["eigen"] = str(lam_num)

    R, A, a, Fq1, Fg1 = consts("valence")
    C = 2 * R**3 / (A if MUT == "CA2" else A**2)
    print(f"valence: F_q0(1)={mp.nstr(Fq1,15)} F_g0(1)={mp.nstr(Fg1,15)} R={mp.nstr(R,15)} A={mp.nstr(A,15)} a={a} 2R^3/A^2={mp.nstr(C,12)}")
    out["valence_consts"] = {"R": str(R), "A": str(A), "a": str(a), "C": str(C)}

    print("E2 d_tau P(x, 0) -> R at small x")
    for xi in (20, 30, 40):
        v = lo.talbot(mp.mpf(xi), mp.mpf(0), "valence", MT)
        ratio = v[1] * mp.exp(mp.mpf(xi)) / R
        check(f"E2 xi={xi}", abs(ratio - 1) < 3 * mp.exp(-mp.mpf(xi) / 2) * 10, f"d_tau P / R = {mp.nstr(ratio, 15)} (x^(1/2) = {mp.nstr(mp.exp(-mp.mpf(xi)/2),3)})")

    if os.environ.get("QUICK") == "1":          # mutation runs: stop after E1 and E2
        print("FAILED: " + ", ".join(FAILS) if FAILS else "ALL CHECKS PASSED (E1, E2 only)")
        sys.exit(1 if FAILS else 0)
    taus = ["0", "1e-8", "1e-7", "1e-6", "1e-5", "1e-4", "3e-4", "1e-3", "3e-3", "1e-2", "0.02", str(lo.tau_of_Q("2"))]
    with Pool(8) as pool:
        print("valence-like input")
        rows = run_tau("valence", taus, pool)
        out["valence"] = rows
        I0 = mp.mpf(rows[0]["I"]); d0 = mp.mpf(rows[0]["d"]); J10 = mp.mpf(rows[0]["J1"])
        print("  tau, [I-I0]/(tau ln(1/tau)), prediction -2R^3/A^2, d - d0, prediction -(J1/I0^2)(2R^3/A^2) tau ln(1/tau)")
        for rw in rows[1:]:
            t = mp.mpf(rw["tau"]); dI = mp.mpf(rw["I"]) - I0
            print(f"   {mp.nstr(t,4):>8} {mp.nstr(dI/(t*mp.log(1/t)),10):>14} {mp.nstr(-C,10)} {mp.nstr(mp.mpf(rw['d'])-d0,8):>14} {mp.nstr(-(J10/I0**2)*C*t*mp.log(1/t),8):>14}")
        t1, t2 = mp.mpf("1e-8"), mp.mpf("1e-7")
        y1 = (mp.mpf(rows[1]["I"]) - I0) / t1; y2 = (mp.mpf(rows[2]["I"]) - I0) / t2
        slope = (y1 - y2) / (mp.log(1 / t1) - mp.log(1 / t2))
        print(f"  two-point slope of [I-I0]/tau in ln(1/tau), tau = 1e-8..1e-7: {mp.nstr(slope,10)} vs {mp.nstr(-C,10)} (rel {mp.nstr(abs(slope/(-C)-1),3)}); "
              "the tau^0.4 correction is removed by the three-term fit of t3_check.py (check E3 there)")
        t3 = mp.mpf("1e-6"); y3 = (mp.mpf(rows[3]["I"]) - I0) / t3
        slope2 = (y2 - y3) / (mp.log(1 / t2) - mp.log(1 / t3))
        print(f"  slope between 1e-7 and 1e-6: {mp.nstr(slope2,10)} (rel {mp.nstr(abs(slope2/(-C)-1),3)}); intercept C' = {mp.nstr(y1 + C*mp.log(1/t1), 8)}")
        dd1 = (mp.mpf(rows[1]["d"]) - d0) / t1; dd2 = (mp.mpf(rows[2]["d"]) - d0) / t2
        dslope = (dd1 - dd2) / (mp.log(1 / t1) - mp.log(1 / t2))
        print(f"  two-point slope of [d-d0]/tau: {mp.nstr(dslope,10)} vs {mp.nstr(-(J10/I0**2)*C,10)} (check E3b in t3_check.py)")
        print("E4 score at tau = 1e-6 against R/(A x^a + tau R)")
        rw = rows[3]; t = mp.mpf(rw["tau"])
        worst = 0
        for xi_s, s_s in rw["nodes"]:
            xi = mp.mpf(xi_s); x = mp.exp(-xi)
            pred = R / (A * x**a + t * R)
            rel = mp.mpf(s_s) / pred - 1
            worst = max(worst, abs(rel))
            print(f"   xi={mp.nstr(xi,6)} s={mp.nstr(mp.mpf(s_s),10)} pred={mp.nstr(pred,10)} rel={mp.nstr(rel,3)}  1/tau={mp.nstr(1/t,4)}")
        check("E4 worst relative difference at xi in (20, 36)", worst < mp.mpf("0.03"), f"{mp.nstr(worst,3)}")
        # transient time scale
        ds = [(mp.mpf(r["tau"]), mp.mpf(r["d"])) for r in rows]
        half = None
        for (ta, da), (tb, db) in zip(ds[:-1], ds[1:]):
            if da >= d0 / 2 > db:
                half = mp.exp(mp.log(ta) + (mp.log(tb) - mp.log(ta)) * (da - d0 / 2) / (da - db)) if ta > 0 else tb
        print(f"  d falls to d(0)/2 near tau = {mp.nstr(half,3)} (log interpolation); 1/|eigenvalue| = 9/31 = {mp.nstr(mp.mpf(9)/31,4)}; "
              f"exp(-31 tau/9) at tau(2 GeV) = {mp.nstr(mp.exp(-31*lo.tau_of_Q('2')/9),5)}")
        out["tau_half"] = str(half)

        print("variant valence_g07 (gluon x^0.7, quark x^0.7)")
        Rg7, Ag7, ag7, _, _ = consts("valence_g07")
        ca = (mp.pi / ag7) / mp.sin(mp.pi * (1 / ag7 - 1))
        Cg7 = ca * Rg7**(1 + 1 / ag7) * Ag7**(-1 / ag7)
        print(f"  R={mp.nstr(Rg7,12)} A={mp.nstr(Ag7,12)} c_a={mp.nstr(ca,12)} predicted coefficient of tau^(3/7): {mp.nstr(-Cg7,12)}")
        rows7 = run_tau("valence_g07", ["0", "1e-8", "1e-7", "1e-6", "1e-5", "1e-4", "1e-3", "1e-2"], pool)
        out["valence_g07"] = rows7
        I07 = mp.mpf(rows7[0]["I"])
        for rw in rows7[1:]:
            t = mp.mpf(rw["tau"]); dI = mp.mpf(rw["I"]) - I07
            print(f"   tau={mp.nstr(t,3)} [I-I0]/tau^(3/7) = {mp.nstr(dI / t**(mp.mpf(3)/7), 10)}")
        t = mp.mpf("1e-8"); val = (mp.mpf(rows7[1]["I"]) - I07) / t**(mp.mpf(3) / 7)
        print(f"  g07 coefficient at tau = 1e-8: {mp.nstr(val,10)} vs {mp.nstr(-Cg7,10)} (rel {mp.nstr(abs(val/(-Cg7)-1),3)}; check E5 in t3_check.py)")

        print("variant valence_g03 (gluon x^0.3)")
        rows3 = run_tau("valence_g03", ["0", "1e-8", "1e-7", "1e-6", "1e-5", "1e-4", "1e-3", "1e-2"], pool)
        out["valence_g03"] = rows3
        I03 = mp.mpf(rows3[0]["I"])
        sl = []
        for rw in rows3[1:]:
            t = mp.mpf(rw["tau"]); dI = mp.mpf(rw["I"]) - I03
            sl.append(dI / t)
            print(f"   tau={mp.nstr(t,3)} [I-I0]/tau = {mp.nstr(dI / t, 12)}")
        print(f"  g03: ratio of [I-I0]/tau at 1e-8 and 1e-7: {mp.nstr(sl[0]/sl[1],10)} (check E6 in t3_check.py)")
        # local powers for the three inputs
        for nm, rr in (("valence", rows[:8]), ("valence_g07", rows7), ("valence_g03", rows3)):
            I0_ = mp.mpf(rr[0]["I"])
            pw = []
            for ra, rb in zip(rr[1:-1], rr[2:]):
                ta, tb = mp.mpf(ra["tau"]), mp.mpf(rb["tau"])
                pw.append(mp.log((mp.mpf(rb["I"]) - I0_) / (mp.mpf(ra["I"]) - I0_)) / mp.log(tb / ta))
            print(f"  local power d ln|I - I0| / d ln tau, {nm}: {[mp.nstr(p, 5) for p in pw]}")
    tag = "" if MUT == "NONE" else "_MUT_" + MUT
    out["fails"] = FAILS
    json.dump(out, open(f"t3_transient{tag}.json", "w"), indent=1, default=str)
    print("FAILED: " + ", ".join(FAILS) if FAILS else "ALL CHECKS PASSED")
    sys.exit(1 if FAILS else 0)


==> anc/plan/A29/calc/null_slopes.json <==
{
 "program": "plan/A29/calc/null_slopes.py",
 "MUT": "",
 "program_sha256": "4ba78f9121012b3e9f9986903b8693bc6f9eb6270dd318769ccbab25a2b6021e",
 "imports": {
  "plan/story/chain/check/ck_num.py": "6f5157bb211ef5f1ae4bda6eb776e5b5194d453f8a24db55a131f72f5f6157ff"
 },
 "controls": {
  "calc/figs_v1/fig1_lo_curves.json": "2d6bc1a572fbf26b0687ec63ffe55d617ca19ff232c273e3337848345c1d4807"
 },
 "setting": {
  "Q0sq_GeV2": 2.0,
  "Lambda_GeV": 0.2,
  "n_f": 5,
  "tau": "6 zeta/23",
  "xi_range": [
   0,
   110
  ],
  "quadrature": "Gauss-Legendre panels of ck_num.panels with the window edges of fig1_lo_curves.py"
 },
 "functions": {
  "s": "d ln P/d tau (control: (B/kappa)^2)",
  "sqrt_xi": "sqrt(xi)",
  "xi_sq": "xi^2",
  "ln_xi": "ln xi",
  "ln_1mx": "ln(1 - exp(-xi)) = ln(1 - x)"
 },
 "rows": [
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "2",
   "zeta": 0.16312499291945548,
   "tau": 0.042554345978988384,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.824996813226092e-17,
   "corr2": {
    "s": 0.9951602006402482,
    "sqrt_xi": 0.9628960138034336,
    "xi_sq": 0.8768793258333236,
    "ln_xi": 0.8495362097989965,
    "ln_1mx": 0.48739583212730364
   },
   "corr2_s_fig1": 0.9951602006402482,
   "seconds": 10.3
  },
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "10",
   "zeta": 0.6931471805599453,
   "tau": 0.18082100362433356,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.6043070627168104e-17,
   "corr2": {
    "s": 0.9851480748471322,
    "sqrt_xi": 0.9643209571398337,
    "xi_sq": 0.8852822873706953,
    "ln_xi": 0.8540072383303265,
    "ln_1mx": 0.4182631706122682
   },
   "corr2_s_fig1": 0.9851480748471318,
   "seconds": 10.1
  },
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "100",
   "zeta": 1.155995213272232,
   "tau": 0.3015639686797127,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.494277859901791e-17,
   "corr2": {
    "s": 0.9814915165774003,
    "sqrt_xi": 0.9660480576950857,
    "xi_sq": 0.8923824350440518,
    "ln_xi": 0.8600895539585306,
    "ln_1mx": 0.3727739821663349
   },
   "corr2_s_fig1": 0.9814915165774003,
   "seconds": 9.8
  },
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "1e4",
   "zeta": 1.7104683296054206,
   "tau": 0.44620912946228364,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.4174753931807336e-17,
   "corr2": {
    "s": 0.9805814178839456,
    "sqrt_xi": 0.9679860322240857,
    "xi_sq": 0.899536880596857,
    "ln_xi": 0.8672167051017082,
    "ln_1mx": 0.3269663530940595
   },
   "corr2_s_fig1": 0.9805814178839454,
   "seconds": 10.6
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "2",
   "zeta": 0.16312499291945548,
   "tau": 0.042554345978988384,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.7374789828662795e-17,
   "corr2": {
    "s": 0.948121068756412,
    "sqrt_xi": 0.9589049090399785,
    "xi_sq": 0.866503557683089,
    "ln_xi": 0.8339461393417662,
    "ln_1mx": 0.4122213709323529
   },
   "corr2_s_fig1": 0.9481210687564122,
   "seconds": 10.1
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "10",
   "zeta": 0.6931471805599453,
   "tau": 0.18082100362433356,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.5654524053912077e-17,
   "corr2": {
    "s": 0.961584048836979,
    "sqrt_xi": 0.962359887031615,
    "xi_sq": 0.8811807528211617,
    "ln_xi": 0.8455016422038709,
    "ln_1mx": 0.36669974232659924
   },
   "corr2_s_fig1": 0.961584048836979,
   "seconds": 9.7
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "100",
   "zeta": 1.155995213272232,
   "tau": 0.3015639686797127,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.473545154955037e-17,
   "corr2": {
    "s": 0.9676326771997946,
    "sqrt_xi": 0.9646868736637797,
    "xi_sq": 0.8901115770821514,
    "ln_xi": 0.8537475916598264,
    "ln_1mx": 0.3305302172270752
   },
   "corr2_s_fig1": 0.9676326771997945,
   "seconds": 10.4
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "1e4",
   "zeta": 1.7104683296054206,
   "tau": 0.44620912946228364,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.4073266512912053e-17,
   "corr2": {
    "s": 0.9725156371025696,
    "sqrt_xi": 0.9670069161235281,
    "xi_sq": 0.8983793545096787,
    "ln_xi": 0.862269458385551,
    "ln_1mx": 0.2911541194805444
   },
   "corr2_s_fig1": 0.9725156371025694,
   "seconds": 10.0
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "2",
   "zeta": 0.16312499291945548,
   "tau": 0.042554345978988384,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -5.371789576650423e-17,
   "corr2": {
    "s": 0.9821389335755679,
    "sqrt_xi": 0.9605448858480862,
    "xi_sq": 0.8562998669003374,
    "ln_xi": 0.8455386096323578,
    "ln_1mx": 0.5716540369780518
   },
   "corr2_s_fig1": 0.9821389335755678,
   "seconds": 35.0
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "10",
   "zeta": 0.6931471805599453,
   "tau": 0.18082100362433356,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -4.921922690453995e-17,
   "corr2": {
    "s": 0.9773604014956683,
    "sqrt_xi": 0.9604251108012556,
    "xi_sq": 0.8690887135430946,
    "ln_xi": 0.8425346362392359,
    "ln_1mx": 0.4743677586296794
   },
   "corr2_s_fig1": 0.9773604014956686,
   "seconds": 34.2
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "100",
   "zeta": 1.155995213272232,
   "tau": 0.3015639686797127,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -4.686810680120125e-17,
   "corr2": {
    "s": 0.9662540420508384,
    "sqrt_xi": 0.9629421108737944,
    "xi_sq": 0.8800415917165201,
    "ln_xi": 0.8506608881066561,
    "ln_1mx": 0.42803520687078844
   },
   "corr2_s_fig1": 0.9662540420508386,
   "seconds": 33.6
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "1e4",
   "zeta": 1.7104683296054206,
   "tau": 0.44620912946228364,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -4.518534059176284e-17,
   "corr2": {
    "s": 0.963320491223568,
    "sqrt_xi": 0.9653669750245787,
    "xi_sq": 0.8892718205858793,
    "ln_xi": 0.8591958591013004,
    "ln_1mx": 0.3822175726991291
   },
   "corr2_s_fig1": 0.9633204912235681,
   "seconds": 31.9
  }
 ],
 "checks": [
  {
   "name": "A Q=2: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=2: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=2: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=10: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=10: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=10: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=100: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=100: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=100: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=1e4: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=1e4: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=1e4: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=2: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=2: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=2: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=10: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=10: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=10: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=100: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=100: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=100: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=1e4: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=1e4: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=1e4: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=2: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=2: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=2: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=10: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=10: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=10: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=100: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=100: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=100: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=1e4: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=1e4: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=1e4: every corr^2 in [0, 1]",
   "ok": true
  }
 ],
 "ranges": {
  "s": {
   "min": 0.948121068756412,
   "max": 0.9951602006402482
  },
  "sqrt_xi": {
   "min": 0.9589049090399785,
   "max": 0.9679860322240857
  },
  "xi_sq": {
   "min": 0.8562998669003374,
   "max": 0.899536880596857
  },
  "ln_xi": {
   "min": 0.8339461393417662,
   "max": 0.8672167051017082
  },
  "ln_1mx": {
   "min": 0.2911541194805444,
   "max": 0.5716540369780518
  }
 },
 "null_names": [
  "sqrt_xi",
  "xi_sq",
  "ln_xi",
  "ln_1mx"
 ],
 "failures": [],
 "runtime_s": 215.8
}

==> anc/plan/A29/calc/null_slopes.py <==
#!/usr/bin/env python3
"""Null test of the near equality (A29, 20 Oct 2026; an outside reader of A28 found that a slope not linear in xi gives
nearly the same correlation).

(B/kappa)^2 is the squared momentum-weighted correlation between the logarithmic scale slope s = d ln P / d tau and
xi = ln(1/x).  A value near one says that s is close to a linear function of xi in momentum-weighted mean square.  This
program asks how close to one the same correlation is for slopes that are not linear in xi, under the same evolved
densities: corr^2(f(xi), xi) under P for

  sqrt_xi   f = sqrt(xi), the xi dependence of the double-logarithmic small-x slope
  xi_sq     f = xi^2
  ln_xi     f = ln xi
  ln_1mx    f = ln(1 - x) = ln(1 - exp(-xi)), a slope concentrated at large x

and, as the control, f = s itself, whose squared correlation is (B/kappa)^2 and must equal the value from the rows of
calc/figs_v1/fig1_lo_curves.json at the same scale.

Setting and machinery: those of calc/figs_v1/fig1_lo_curves.py (LO singlet, n_f = 5, one-loop coupling, Lambda =
0.2 GeV, Q0^2 = 2 GeV^2, tau = 6 zeta/23; fixed-Talbot inversion of plan/story/chain/check/ck_num.py, imported; Gauss-
Legendre panels on 0 < xi < 110 with the window edges of that program as extra breaks), for the proton-like (A), steep
and valence-like inputs at Q = 2, 10, 100 and 10^4 GeV (50 digits and 48 Talbot terms for A and steep, 100 digits and
96 terms for the valence-like input).

Checks (exit 1 if one fails; with MUT set, exit 3 if a check failed, as the mutation requires, and 4 if none did):
  - |norm - 1| < 1e-12 at every row;
  - corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json at the same Q_key, relative 1e-10;
  - every corr^2 lies in [0, 1].
MUT=unweighted computes the correlations with unit weight in place of P (the control check must then fail).

Usage: python3 plan/A29/calc/null_slopes.py      (a few minutes on 16 processes)
Output: plan/A29/calc/null_slopes.json (null_slopes_MUT_<name>.json with MUT set)
"""
import hashlib
import json
import os
import sys
import time
from multiprocessing import Pool

import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..', '..', '..'))
CKDIR = os.path.join(TREE, 'plan', 'story', 'chain', 'check')
FIG1 = os.path.join(TREE, 'calc', 'figs_v1', 'fig1_lo_curves.json')
sys.path.insert(0, CKDIR)
import ck_num as C  # noqa: E402

MUT = os.environ.get('MUT', '')
if MUT not in ('', 'unweighted'):
    sys.exit(f'unknown MUT {MUT!r}')
INPUTS = {
    'A': dict(label='proton-like', dps=50, mt=48, q=[('0.38', '0.5', 3), ('0.20', '-0.15', 7)], g=[('0.42', '-0.1', 5)]),
    'steep': dict(label='steep', dps=50, mt=48, q=[('0.30', '0.6', 3), ('0.25', '-0.35', 7)], g=[('0.45', '-0.4', 5)]),
    'valence': dict(label='valence-like', dps=100, mt=96, q=[('0.70', '0.7', 3)], g=[('0.30', '0.5', 5)]),
}
SCALES = ['2', '10', '100', '1e4']
XMAX = 110
NAMES = ('s', 'sqrt_xi', 'xi_sq', 'ln_xi', 'ln_1mx')


def set_input(spec):
    C.DPS, C.MT = spec['dps'], spec['mt']
    mp.mp.dps = spec['dps']
    C.QTERMS = [(mp.mpf(c), mp.mpf(a), b) for c, a, b in spec['q']]
    C.GTERMS = [(mp.mpf(c), mp.mpf(a), b) for c, a, b in spec['g']]


def _work(args):
    """One Talbot inversion; the input and the precision travel with the task (forkserver workers import afresh)."""
    xi, tau, spec = args
    set_input(spec)
    return C.talbot(mp.mpf(xi), mp.mpf(tau))


def corr2(ws, wt, f, g):
    """squared correlation of f and g under the weights ws * wt (nodes, values)"""
    Z = mp.fsum(a * b for a, b in zip(ws, wt))
    Ef = mp.fsum(a * b * c for a, b, c in zip(ws, wt, f)) / Z
    Eg = mp.fsum(a * b * c for a, b, c in zip(ws, wt, g)) / Z
    cov = mp.fsum(a * b * (c - Ef) * (d - Eg) for a, b, c, d in zip(ws, wt, f, g)) / Z
    vf = mp.fsum(a * b * (c - Ef) ** 2 for a, b, c in zip(ws, wt, f)) / Z
    vg = mp.fsum(a * b * (d - Eg) ** 2 for a, b, d in zip(ws, wt, g)) / Z
    return cov ** 2 / (vf * vg)


def main():
    t0 = time.time()
    fig1 = json.load(open(FIG1))
    out = dict(program='plan/A29/calc/null_slopes.py', MUT=MUT,
               program_sha256=hashlib.sha256(open(__file__, 'rb').read()).hexdigest(),
               imports={'plan/story/chain/check/ck_num.py':
                        hashlib.sha256(open(os.path.join(CKDIR, 'ck_num.py'), 'rb').read()).hexdigest()},
               controls={'calc/figs_v1/fig1_lo_curves.json': hashlib.sha256(open(FIG1, 'rb').read()).hexdigest()},
               setting=dict(Q0sq_GeV2=2.0, Lambda_GeV=0.2, n_f=5, tau='6 zeta/23', xi_range=[0, XMAX],
                            quadrature='Gauss-Legendre panels of ck_num.panels with the window edges of fig1_lo_curves.py'),
               functions=dict(s='d ln P/d tau (control: (B/kappa)^2)', sqrt_xi='sqrt(xi)', xi_sq='xi^2', ln_xi='ln xi',
                              ln_1mx='ln(1 - exp(-xi)) = ln(1 - x)'),
               rows=[], checks=[])
    fails = []
    W = (-mp.log(mp.mpf('0.99')), -mp.log(mp.mpf('1e-6')))
    with Pool(int(os.environ.get('NPROC', '16'))) as pool:
        for name, spec in INPUTS.items():
            set_input(spec)
            for key in SCALES:
                t1 = time.time()
                set_input(spec)
                z = C.zeta_of_Q(key)
                tau = 6 * z / 23
                nodes = C.panels(XMAX, W)
                vals = pool.map(_work, [(str(x), str(tau), spec) for x, _ in nodes], chunksize=8)
                set_input(spec)
                xs = [n[0] for n in nodes]
                ws = [n[1] for n in nodes]
                rho = [v[0] + v[1] for v in vals]
                drho = [v[2] + v[3] for v in vals]
                norm = mp.fsum(a * b for a, b in zip(ws, rho))
                wt = [mp.mpf(1)] * len(rho) if MUT == 'unweighted' else rho
                fs = dict(s=[d / r for d, r in zip(drho, rho)], sqrt_xi=[mp.sqrt(x) for x in xs],
                          xi_sq=[x ** 2 for x in xs], ln_xi=[mp.log(x) for x in xs],
                          ln_1mx=[mp.log(-mp.expm1(-x)) for x in xs])
                c2 = {k: corr2(ws, wt, fs[k], xs) for k in NAMES}
                ref_row = next(r for r in fig1['curves'][name] if r['Q_key'] == key)
                ref = (ref_row['B'] / ref_row['kappa']) ** 2
                row = dict(input=name, label=spec['label'], Q_key=key, zeta=float(z), tau=float(tau),
                           digits=spec['dps'], talbot_terms=spec['mt'], norm_minus_1=float(norm - 1),
                           corr2={k: float(v) for k, v in c2.items()}, corr2_s_fig1=ref,
                           seconds=round(time.time() - t1, 1))
                out['rows'].append(row)
                print(f"{name:8s} Q={key:>4s} " + ' '.join(f"{k}={float(v):.5f}" for k, v in c2.items())
                      + f"  fig1 (B/kappa)^2={ref:.5f}  {row['seconds']} s", flush=True)
                for ok, what in ((abs(norm - 1) < mp.mpf('1e-12'), f'{name} Q={key}: |norm - 1| < 1e-12'),
                                 (abs(c2['s'] / ref - 1) < 1e-10,
                                  f'{name} Q={key}: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)'),
                                 (all(0 <= v <= 1 for v in c2.values()), f'{name} Q={key}: every corr^2 in [0, 1]')):
                    out['checks'].append(dict(name=what, ok=bool(ok)))
                    if not ok:
                        fails.append(what)
    nulls = [k for k in NAMES if k != 's']
    out['ranges'] = {k: dict(min=min(r['corr2'][k] for r in out['rows']), max=max(r['corr2'][k] for r in out['rows']))
                     for k in NAMES}
    out['null_names'] = nulls
    out['failures'] = fails
    out['runtime_s'] = round(time.time() - t0, 1)
    fn = 'null_slopes.json' if not MUT else f'null_slopes_MUT_{MUT}.json'
    json.dump(out, open(os.path.join(HERE, fn), 'w'), indent=1)
    print(f"checks {len(out['checks'])}, failures {len(fails)}, {out['runtime_s']} s")
    for k, v in out['ranges'].items():
        print(f"  {k:8s} {v['min']:.4f} to {v['max']:.4f}")
    for x in fails:
        print('FAIL', x)
    if MUT:
        sys.exit(3 if fails else 4)
    sys.exit(1 if fails else 0)


if __name__ == '__main__':
    main()


==> anc/plan/A32/calc/slope_powers.json <==
{
 "program": "plan/A32/calc/slope_powers.py",
 "MUT": "",
 "program_sha256": "c86021b9350a5002fc3eb9e163c0b6472546a3b3593105718ef8fc35f553cd7a",
 "imports": {
  "plan/story/chain/check/ck_num.py": "6f5157bb211ef5f1ae4bda6eb776e5b5194d453f8a24db55a131f72f5f6157ff"
 },
 "controls": {
  "calc/figs_v1/fig1_lo_curves.json": "2d6bc1a572fbf26b0687ec63ffe55d617ca19ff232c273e3337848345c1d4807"
 },
 "setting": {
  "Q0sq_GeV2": 2.0,
  "Lambda_GeV": 0.2,
  "n_f": 5,
  "tau": "6 zeta/23",
  "xi_range": [
   0,
   110
  ],
  "quadrature": "Gauss-Legendre panels of ck_num.panels with the window edges of fig1_lo_curves.py"
 },
 "powers": [
  "0.25",
  "0.5",
  "0.75",
  "1",
  "1.25",
  "1.5",
  "2"
 ],
 "p_scan": {
  "lo": 0.05,
  "hi": 3.0,
  "step": 0.05
 },
 "rows": [
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "2",
   "zeta": 0.16312499291945548,
   "tau": 0.042554345978988384,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.824996813226092e-17,
   "corr2_s_pow": {
    "0.25": 0.9351446326063515,
    "0.5": 0.9753853140421591,
    "0.75": 0.9951668021792928,
    "1": 0.9951602006402482,
    "1.25": 0.9767849531695901,
    "1.5": 0.9421057962403568,
    "2": 0.8344551086226042
   },
   "best_p": 0.75,
   "p_star": 0.8741389098863606,
   "corr2_at_p_star": 0.997564925669627,
   "p_scan_max": 0.85,
   "corr2_s_fig1": 0.9951602006402482,
   "seconds": 11.4
  },
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "10",
   "zeta": 0.6931471805599453,
   "tau": 0.18082100362433356,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.6043070627168104e-17,
   "corr2_s_pow": {
    "0.25": 0.9647117716240549,
    "0.5": 0.9912266961519888,
    "0.75": 0.9974750291375719,
    "1": 0.9851480748471322,
    "1.25": 0.9565300934636137,
    "1.5": 0.9142962619401827,
    "2": 0.8004933095201413
   },
   "best_p": 0.75,
   "p_star": 0.705099026333581,
   "corr2_at_p_star": 0.9977792818563789,
   "p_scan_max": 0.7,
   "corr2_s_fig1": 0.9851480748471318,
   "seconds": 12.4
  },
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "100",
   "zeta": 1.155995213272232,
   "tau": 0.3015639686797127,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.494277859901791e-17,
   "corr2_s_pow": {
    "0.25": 0.9736856305743875,
    "0.5": 0.9946769911687064,
    "0.75": 0.9966339135496853,
    "1": 0.9814915165774003,
    "1.25": 0.9516228745901415,
    "1.5": 0.9096386067018584,
    "2": 0.7999617645518646
   },
   "best_p": 0.75,
   "p_star": 0.6509329802562336,
   "corr2_at_p_star": 0.9980236782029666,
   "p_scan_max": 0.65,
   "corr2_s_fig1": 0.9814915165774003,
   "seconds": 12.4
  },
  {
   "input": "A",
   "label": "proton-like",
   "Q_key": "1e4",
   "zeta": 1.7104683296054206,
   "tau": 0.44620912946228364,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.4174753931807336e-17,
   "corr2_s_pow": {
    "0.25": 0.9778548553192663,
    "0.5": 0.9956886381092188,
    "0.75": 0.9959482100497895,
    "1": 0.9805814178839456,
    "1.25": 0.9518500932394806,
    "1.5": 0.912152277262528,
    "2": 0.8093329536878303
   },
   "best_p": 0.75,
   "p_star": 0.6276594525238995,
   "corr2_at_p_star": 0.9979041140942468,
   "p_scan_max": 0.65,
   "corr2_s_fig1": 0.9805814178839454,
   "seconds": 12.6
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "2",
   "zeta": 0.16312499291945548,
   "tau": 0.042554345978988384,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.7374789828662795e-17,
   "corr2_s_pow": {
    "0.25": 0.9764604425923127,
    "0.5": 0.9907499265210155,
    "0.75": 0.980320237846249,
    "1": 0.948121068756412,
    "1.25": 0.8979058079702872,
    "1.5": 0.8338729633353713,
    "2": 0.6813864608448166
   },
   "best_p": 0.5,
   "p_star": 0.5153918899091688,
   "corr2_at_p_star": 0.9907967658588316,
   "p_scan_max": 0.5,
   "corr2_s_fig1": 0.9481210687564122,
   "seconds": 12.6
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "10",
   "zeta": 0.6931471805599453,
   "tau": 0.18082100362433356,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.5654524053912077e-17,
   "corr2_s_pow": {
    "0.25": 0.980756436215618,
    "0.5": 0.9951524729599251,
    "0.75": 0.9878513097067149,
    "1": 0.961584048836979,
    "1.25": 0.9195806125528254,
    "1.5": 0.8652800178328468,
    "2": 0.7332378630168949
   },
   "best_p": 0.5,
   "p_star": 0.5364775269333607,
   "corr2_at_p_star": 0.9953816379105059,
   "p_scan_max": 0.55,
   "corr2_s_fig1": 0.961584048836979,
   "seconds": 12.5
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "100",
   "zeta": 1.155995213272232,
   "tau": 0.3015639686797127,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.473545154955037e-17,
   "corr2_s_pow": {
    "0.25": 0.9813710052378231,
    "0.5": 0.9957961644871995,
    "0.75": 0.9903705186126268,
    "1": 0.9676326771997946,
    "1.25": 0.9304805600671154,
    "1.5": 0.8819261870280958,
    "2": 0.7621874244075155
   },
   "best_p": 0.5,
   "p_star": 0.5524000994289867,
   "corr2_at_p_star": 0.9962262349166903,
   "p_scan_max": 0.55,
   "corr2_s_fig1": 0.9676326771997945,
   "seconds": 12.6
  },
  {
   "input": "steep",
   "label": "steep",
   "Q_key": "1e4",
   "zeta": 1.7104683296054206,
   "tau": 0.44620912946228364,
   "digits": 50,
   "talbot_terms": 48,
   "norm_minus_1": -4.4073266512912053e-17,
   "corr2_s_pow": {
    "0.25": 0.9810378674728544,
    "0.5": 0.9955942623845098,
    "0.75": 0.99197459354819,
    "1": 0.9725156371025696,
    "1.25": 0.9398072352338969,
    "1.5": 0.8964882245216377,
    "2": 0.7880233797603808
   },
   "best_p": 0.5,
   "p_star": 0.5713820122202594,
   "corr2_at_p_star": 0.9963198406410183,
   "p_scan_max": 0.55,
   "corr2_s_fig1": 0.9725156371025694,
   "seconds": 12.6
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "2",
   "zeta": 0.16312499291945548,
   "tau": 0.042554345978988384,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -5.371789576650423e-17,
   "corr2_s_pow": {
    "0.25": 0.8401148316673339,
    "0.5": 0.9039625664169105,
    "0.75": 0.9520584419496567,
    "1": 0.9821389335755679,
    "1.25": 0.9925383064052626,
    "1.5": 0.9824973394842673,
    "2": 0.90400498285143
   },
   "best_p": 1.25,
   "p_star": 1.2526255950539726,
   "corr2_at_p_star": 0.9925394392070628,
   "p_scan_max": 1.25,
   "corr2_s_fig1": 0.9821389335755678,
   "seconds": 36.9
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "10",
   "zeta": 0.6931471805599453,
   "tau": 0.18082100362433356,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -4.921922690453995e-17,
   "corr2_s_pow": {
    "0.25": 0.966693767816954,
    "0.5": 0.9919611414288172,
    "0.75": 0.9950613393216705,
    "1": 0.9773604014956683,
    "1.25": 0.941257794670454,
    "1.5": 0.8899352315265521,
    "2": 0.7563348146186802
   },
   "best_p": 0.75,
   "p_star": 0.660185020322175,
   "corr2_at_p_star": 0.9964370114110986,
   "p_scan_max": 0.65,
   "corr2_s_fig1": 0.9773604014956686,
   "seconds": 36.9
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "100",
   "zeta": 1.155995213272232,
   "tau": 0.3015639686797127,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -4.686810680120125e-17,
   "corr2_s_pow": {
    "0.25": 0.9851444757140504,
    "0.5": 0.9983304259167968,
    "0.75": 0.9913083725978691,
    "1": 0.9662540420508384,
    "1.25": 0.9259649903945683,
    "1.5": 0.873593343235043,
    "2": 0.7454807422256572
   },
   "best_p": 0.5,
   "p_star": 0.534535182283693,
   "corr2_at_p_star": 0.9985223135626483,
   "p_scan_max": 0.55,
   "corr2_s_fig1": 0.9662540420508386,
   "seconds": 36.9
  },
  {
   "input": "valence",
   "label": "valence-like",
   "Q_key": "1e4",
   "zeta": 1.7104683296054206,
   "tau": 0.44620912946228364,
   "digits": 100,
   "talbot_terms": 96,
   "norm_minus_1": -4.518534059176284e-17,
   "corr2_s_pow": {
    "0.25": 0.989676637324861,
    "0.5": 0.9981855796995116,
    "0.75": 0.988662184049286,
    "1": 0.963320491223568,
    "1.25": 0.9247622845056567,
    "1.5": 0.8757597701509886,
    "2": 0.7572861150570925
   },
   "best_p": 0.5,
   "p_star": 0.4885204168119264,
   "corr2_at_p_star": 0.9982047075639723,
   "p_scan_max": 0.5,
   "corr2_s_fig1": 0.9633204912235681,
   "seconds": 36.8
  }
 ],
 "checks": [
  {
   "name": "A Q=2: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=2: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=2: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=2: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "A Q=10: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=10: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=10: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=10: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "A Q=100: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=100: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=100: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=100: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "A Q=1e4: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "A Q=1e4: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "A Q=1e4: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "A Q=1e4: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "steep Q=2: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=2: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=2: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=2: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "steep Q=10: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=10: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=10: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=10: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "steep Q=100: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=100: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=100: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=100: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "steep Q=1e4: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "steep Q=1e4: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "steep Q=1e4: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "steep Q=1e4: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "valence Q=2: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=2: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=2: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=2: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "valence Q=10: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=10: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=10: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=10: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "valence Q=100: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=100: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=100: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=100: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  },
  {
   "name": "valence Q=1e4: |norm - 1| < 1e-12",
   "ok": true
  },
  {
   "name": "valence Q=1e4: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)",
   "ok": true
  },
  {
   "name": "valence Q=1e4: every corr^2 in [0, 1]",
   "ok": true
  },
  {
   "name": "valence Q=1e4: p_star inside the scan, corr^2 at p_star >= every grid value",
   "ok": true
  }
 ],
 "sqrt_better_count": 10,
 "n_cases": 12,
 "xi_better_cases": [
  "proton-like at 2 GeV",
  "valence-like at 2 GeV"
 ],
 "high": {
  "0.5": {
   "min": 0.9912266961519888,
   "max": 0.9983304259167968
  },
  "1": {
   "min": 0.961584048836979,
   "max": 0.9851480748471322
  }
 },
 "best_p_high": {
  "min": 0.5,
  "max": 0.75
 },
 "p_star_high": {
  "min": 0.4885204168119264,
  "max": 0.705099026333581
 },
 "p_star_by_input": {
  "A": {
   "2": 0.8741389098863606,
   "10": 0.705099026333581,
   "100": 0.6509329802562336,
   "1e4": 0.6276594525238995
  },
  "steep": {
   "2": 0.5153918899091688,
   "10": 0.5364775269333607,
   "100": 0.5524000994289867,
   "1e4": 0.5713820122202594
  },
  "valence": {
   "2": 1.2526255950539726,
   "10": 0.660185020322175,
   "100": 0.534535182283693,
   "1e4": 0.4885204168119264
  }
 },
 "n_high": 9,
 "failures": [],
 "runtime_s": 246.7
}

==> anc/plan/A32/calc/slope_powers.py <==
#!/usr/bin/env python3
"""How close the LO logarithmic slope is to a linear function of a power of xi (A32, 27 Oct 2026; a referee of A31
found that the slope correlates more closely with sqrt(xi) than with xi at most of the evaluated points).

(B/kappa)^2 is the squared momentum-weighted correlation between the logarithmic scale slope s = d ln P / d tau and
xi = ln(1/x).  This program computes, under the same evolved densities, the squared momentum-weighted correlation
corr^2(s, xi^p) of the slope itself with xi^p for p = 1/4, 1/2, 3/4, 1, 5/4, 3/2 and 2.  p = 1 is the control and must
equal (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at the same scale.  p = 1/2 is the xi dependence of the slope in
double-asymptotic scaling.

Setting and machinery: those of plan/A29/calc/null_slopes.py and calc/figs_v1/fig1_lo_curves.py (LO singlet, n_f = 5,
one-loop coupling, Lambda = 0.2 GeV, Q0^2 = 2 GeV^2, tau = 6 zeta/23; fixed-Talbot inversion of
plan/story/chain/check/ck_num.py, imported; Gauss-Legendre panels on 0 < xi < 110 with the window edges of that program
as extra breaks), for the proton-like (A), steep and valence-like inputs at Q = 2, 10, 100 and 10^4 GeV (50 digits and 48
Talbot terms for A and steep, 100 digits and 96 terms for the valence-like input).

Each row also gives p_star, the power in [0.05, 3] at which corr^2(s, xi^p) is largest: a scan in steps of 0.05, then
a golden-section search to 1e-8 between the neighbors of the largest scan value.

Summary fields:
  sqrt_better_count     number of the 12 cases with corr^2(s, sqrt xi) > corr^2(s, xi), and the list of the others;
  high/<p>/{min,max}    corr^2(s, xi^p) over the 9 cases at Q = 10, 100 and 10^4 GeV, for p = 1/2 and p = 1;
  best_p_high/{min,max} the power of the grid with the largest corr^2 over those 9 cases;
  p_star_high/{min,max} p_star over those 9 cases;
  p_star_by_input       p_star at 2, 10, 100 and 10^4 GeV for each input;
  p_scan/{lo,hi,step}   the range and step of the scan in p (printed in the text with p_star).

Checks (exit 1 if one fails; with MUT set, exit 3 if a check failed, as the mutation requires, and 4 if none did):
  - |norm - 1| < 1e-12 at every row;
  - corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json at the same Q_key, relative 1e-10;
  - every corr^2 lies in [0, 1];
  - p_star is not at an end of the scan, and corr^2 at p_star is at least its value at every power of the grid.
MUT=unweighted computes the correlations with unit weight in place of P (the control check must then fail).

Two independent codes, written for the check of 27 Oct 2026 and kept outside the tree, agree with this program at all
12 cases: a Mellin-contour inversion in double precision with its own quadrature and Brent's bounded search, to 2e-14
in corr^2(s, xi), corr^2(s, sqrt xi) and corr^2 at p_star and to 3e-8 in p_star; and an x-space evolution with
product integration, to 2e-9 in corr^2(s, xi) and corr^2(s, sqrt xi).

Usage: python3 plan/A32/calc/slope_powers.py      (about four minutes on 14 processes)
Output: plan/A32/calc/slope_powers.json (slope_powers_MUT_<name>.json with MUT set)
"""
import hashlib
import json
import os
import sys
import time
from multiprocessing import Pool

import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..', '..', '..'))
CKDIR = os.path.join(TREE, 'plan', 'story', 'chain', 'check')
FIG1 = os.path.join(TREE, 'calc', 'figs_v1', 'fig1_lo_curves.json')
sys.path.insert(0, CKDIR)
import ck_num as C  # noqa: E402

MUT = os.environ.get('MUT', '')
if MUT not in ('', 'unweighted'):
    sys.exit(f'unknown MUT {MUT!r}')
INPUTS = {
    'A': dict(label='proton-like', dps=50, mt=48, q=[('0.38', '0.5', 3), ('0.20', '-0.15', 7)], g=[('0.42', '-0.1', 5)]),
    'steep': dict(label='steep', dps=50, mt=48, q=[('0.30', '0.6', 3), ('0.25', '-0.35', 7)], g=[('0.45', '-0.4', 5)]),
    'valence': dict(label='valence-like', dps=100, mt=96, q=[('0.70', '0.7', 3)], g=[('0.30', '0.5', 5)]),
}
SCALES = ['2', '10', '100', '1e4']
HIGH = ['10', '100', '1e4']
XMAX = 110
POWERS = ['0.25', '0.5', '0.75', '1', '1.25', '1.5', '2']
PSCAN = [k / 20 for k in range(1, 61)]  # 0.05 to 3.00, evaluated as mp.mpf(k)/20


def set_input(spec):
    C.DPS, C.MT = spec['dps'], spec['mt']
    mp.mp.dps = spec['dps']
    C.QTERMS = [(mp.mpf(c), mp.mpf(a), b) for c, a, b in spec['q']]
    C.GTERMS = [(mp.mpf(c), mp.mpf(a), b) for c, a, b in spec['g']]


def _work(args):
    """One Talbot inversion; the input and the precision travel with the task (forkserver workers import afresh)."""
    xi, tau, spec = args
    set_input(spec)
    return C.talbot(mp.mpf(xi), mp.mpf(tau))


def corr2(ws, wt, f, g):
    """squared correlation of f and g under the weights ws * wt (nodes, values)"""
    Z = mp.fsum(a * b for a, b in zip(ws, wt))
    Ef = mp.fsum(a * b * c for a, b, c in zip(ws, wt, f)) / Z
    Eg = mp.fsum(a * b * c for a, b, c in zip(ws, wt, g)) / Z
    cov = mp.fsum(a * b * (c - Ef) * (d - Eg) for a, b, c, d in zip(ws, wt, f, g)) / Z
    vf = mp.fsum(a * b * (c - Ef) ** 2 for a, b, c in zip(ws, wt, f)) / Z
    vg = mp.fsum(a * b * (d - Eg) ** 2 for a, b, d in zip(ws, wt, g)) / Z
    return cov ** 2 / (vf * vg)


def best_power(ws, wt, s, xs):
    """p_star in [0.05, 3] maximizing corr^2(s, xi^p): scan, then golden-section search to 1e-8 between the
    neighbors of the largest scan value; returns (p_star, corr^2 at p_star, index of the scan maximum)"""
    lx = [mp.log(x) for x in xs]

    def f(p):
        return corr2(ws, wt, s, [mp.exp(p * v) for v in lx])
    vals = [f(mp.mpf(k) / 20) for k in range(1, 61)]
    i = max(range(len(PSCAN)), key=lambda k: vals[k])
    if i in (0, len(PSCAN) - 1):
        return None, vals[i], i
    a, b = mp.mpf(i) / 20, mp.mpf(i + 2) / 20
    gr = (mp.sqrt(5) - 1) / 2
    c, d = b - gr * (b - a), a + gr * (b - a)
    fc, fd = f(c), f(d)
    while b - a > mp.mpf('1e-8'):
        if fc > fd:
            b, d, fd = d, c, fc
            c = b - gr * (b - a)
            fc = f(c)
        else:
            a, c, fc = c, d, fd
            d = a + gr * (b - a)
            fd = f(d)
    p = (a + b) / 2
    return p, f(p), i


def main():
    t0 = time.time()
    fig1 = json.load(open(FIG1))
    out = dict(program='plan/A32/calc/slope_powers.py', MUT=MUT,
               program_sha256=hashlib.sha256(open(__file__, 'rb').read()).hexdigest(),
               imports={'plan/story/chain/check/ck_num.py':
                        hashlib.sha256(open(os.path.join(CKDIR, 'ck_num.py'), 'rb').read()).hexdigest()},
               controls={'calc/figs_v1/fig1_lo_curves.json': hashlib.sha256(open(FIG1, 'rb').read()).hexdigest()},
               setting=dict(Q0sq_GeV2=2.0, Lambda_GeV=0.2, n_f=5, tau='6 zeta/23', xi_range=[0, XMAX],
                            quadrature='Gauss-Legendre panels of ck_num.panels with the window edges of fig1_lo_curves.py'),
               powers=POWERS, p_scan=dict(lo=PSCAN[0], hi=PSCAN[-1], step=PSCAN[1] - PSCAN[0]), rows=[], checks=[])
    fails = []
    W = (-mp.log(mp.mpf('0.99')), -mp.log(mp.mpf('1e-6')))
    with Pool(int(os.environ.get('NPROC', '14'))) as pool:
        for name, spec in INPUTS.items():
            for key in SCALES:
                t1 = time.time()
                set_input(spec)
                z = C.zeta_of_Q(key)
                tau = 6 * z / 23
                nodes = C.panels(XMAX, W)
                vals = pool.map(_work, [(str(x), str(tau), spec) for x, _ in nodes], chunksize=8)
                set_input(spec)
                xs = [n[0] for n in nodes]
                ws = [n[1] for n in nodes]
                rho = [v[0] + v[1] for v in vals]
                drho = [v[2] + v[3] for v in vals]
                norm = mp.fsum(a * b for a, b in zip(ws, rho))
                wt = [mp.mpf(1)] * len(rho) if MUT == 'unweighted' else rho
                s = [d / r for d, r in zip(drho, rho)]
                c2 = {p: corr2(ws, wt, s, [x ** mp.mpf(p) for x in xs]) for p in POWERS}
                best = max(POWERS, key=lambda p: c2[p])
                pstar, c2star, iscan = best_power(ws, wt, s, xs)
                ref_row = next(r for r in fig1['curves'][name] if r['Q_key'] == key)
                ref = (ref_row['B'] / ref_row['kappa']) ** 2
                row = dict(input=name, label=spec['label'], Q_key=key, zeta=float(z), tau=float(tau),
                           digits=spec['dps'], talbot_terms=spec['mt'], norm_minus_1=float(norm - 1),
                           corr2_s_pow={p: float(v) for p, v in c2.items()}, best_p=float(best),
                           p_star=None if pstar is None else float(pstar), corr2_at_p_star=float(c2star),
                           p_scan_max=PSCAN[iscan], corr2_s_fig1=ref, seconds=round(time.time() - t1, 1))
                out['rows'].append(row)
                print(f"{name:8s} Q={key:>4s} " + ' '.join(f"p={p}:{float(v):.5f}" for p, v in c2.items())
                      + f"  best p={best}  p_star={row['p_star']}  fig1 (B/kappa)^2={ref:.5f}  {row['seconds']} s",
                      flush=True)
                for ok, what in ((abs(norm - 1) < mp.mpf('1e-12'), f'{name} Q={key}: |norm - 1| < 1e-12'),
                                 (abs(c2['1'] / ref - 1) < 1e-10,
                                  f'{name} Q={key}: corr^2(s, xi) equals (B/kappa)^2 of fig1_lo_curves.json (rel 1e-10)'),
                                 (all(0 <= v <= 1 for v in c2.values()), f'{name} Q={key}: every corr^2 in [0, 1]'),
                                 (pstar is not None and all(c2star >= v for v in c2.values()),
                                  f'{name} Q={key}: p_star inside the scan, corr^2 at p_star >= every grid value')):
                    out['checks'].append(dict(name=what, ok=bool(ok)))
                    if not ok:
                        fails.append(what)
    rows = out['rows']
    better = [r for r in rows if r['corr2_s_pow']['0.5'] > r['corr2_s_pow']['1']]
    out['sqrt_better_count'] = len(better)
    out['n_cases'] = len(rows)
    out['xi_better_cases'] = [f"{r['label']} at {r['Q_key']} GeV" for r in rows if r not in better]
    high = [r for r in rows if r['Q_key'] in HIGH]
    out['high'] = {p: dict(min=min(r['corr2_s_pow'][p] for r in high), max=max(r['corr2_s_pow'][p] for r in high))
                   for p in ('0.5', '1')}
    out['best_p_high'] = dict(min=min(r['best_p'] for r in high), max=max(r['best_p'] for r in high))
    if all(r['p_star'] is not None for r in rows):
        out['p_star_high'] = dict(min=min(r['p_star'] for r in high), max=max(r['p_star'] for r in high))
        out['p_star_by_input'] = {n: {r['Q_key']: r['p_star'] for r in rows if r['input'] == n} for n in INPUTS}
    out['n_high'] = len(high)
    out['failures'] = fails
    out['runtime_s'] = round(time.time() - t0, 1)
    fn = 'slope_powers.json' if not MUT else f'slope_powers_MUT_{MUT}.json'
    json.dump(out, open(os.path.join(HERE, fn), 'w'), indent=1)
    print(f"checks {len(out['checks'])}, failures {len(fails)}, {out['runtime_s']} s")
    print(f"sqrt(xi) better than xi at {out['sqrt_better_count']} of {out['n_cases']}; xi better: {out['xi_better_cases']}")
    print(f"at 10 to 10^4 GeV: p=1/2 {out['high']['0.5']}, p=1 {out['high']['1']}, best p {out['best_p_high']}")
    print(f"p_star at 10 to 10^4 GeV: {out.get('p_star_high')}; by input: {out.get('p_star_by_input')}")
    for x in fails:
        print('FAIL', x)
    if MUT:
        sys.exit(3 if fails else 4)
    sys.exit(1 if fails else 0)


if __name__ == '__main__':
    main()


==> anc/plan/additions/A1_kappa_split/a1_common.py <==
"""Shared grid machinery for addition A1 (PREREG Secs. 2.2 and 3.3).

- quadrature: the C1 pilot rule grid() (prior_pilots/c1_pilot.py lines 20-33), 8-node Gauss-Legendre,
  ppd panels per decade graded in ln x on [x_min, 0.1], nhi panels graded in ln(1-x) on [0.1, x_max];
  mult multiplies every panel count (doubling test).
- single spline: the bicubic spline of calc/lhapdf_min.py over the whole tabulated Q range of the
  subgrid that contains Q (manuscript rule, PREREG Sec. 2.2).
- segment spline: a bicubic interpolating spline in (ln x, ln Q) built only on the Q knots of the
  flavor segment that contains Q, knots equal to a threshold mass included (PREREG Sec. 3.3).
All grid arithmetic in IEEE double.
"""
import hashlib
import os
import sys

import numpy as np
from scipy.interpolate import RectBivariateSpline

TREE = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..'))
DATA = os.environ.get('PDFDATA') or os.environ.get('INFOGEO_DATA') or os.path.join(TREE, 'repro', 'data', 'pdfsets')
CALC = os.path.join(TREE, 'calc')
sys.path.insert(0, CALC)
import lhapdf_min as L  # noqa: E402

PINNED = {
    os.path.join(CALC, 'lhapdf_min.py'):
        '5eb956d6e5492e3980dd00f233ad037a79417710aeea682ac7ac8703ceb3ba9f',
}


def sha(p):
    return hashlib.sha256(open(p, 'rb').read()).hexdigest()


def check_pins():
    for p, h in PINNED.items():
        assert sha(p) == h, f'pinned input changed: {p}'


def grid_file(setname, member):
    return os.path.join(DATA, setname, f'{setname}_{member:04d}.dat')


def load(setname, member=0):
    return L.PDF(setname, member, data_dir=DATA)


def grid(a, b=0.99, ppd=10, nhi=24, nn=8, mult=1):
    g, w = np.polynomial.legendre.leggauss(nn)
    X, W = [], []
    n1 = int(round(ppd * mult * np.log10(0.1 / a)))
    e = np.linspace(np.log(a), np.log(0.1), n1 + 1)
    for u0, u1 in zip(e[:-1], e[1:]):
        u = 0.5 * (u1 - u0) * g + 0.5 * (u0 + u1)
        X.append(np.exp(u)); W.append(0.5 * (u1 - u0) * w * np.exp(u))
    e = np.linspace(np.log(0.9), np.log(1 - b), int(nhi * mult) + 1)
    for u0, u1 in zip(e[:-1], e[1:]):
        u = 0.5 * (u1 - u0) * g + 0.5 * (u0 + u1)
        X.append(1 - np.exp(u)); W.append(-0.5 * (u1 - u0) * w * np.exp(u))
    return np.concatenate(X), np.concatenate(W)


GRID_RULE = ('C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on '
             '[x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count')


def comps_single(pdf, x, Q):
    """quark-singlet and gluon momentum densities and d/dt (t = ln Q^2), single spline."""
    gsub = pdf._grid_for(float(Q))
    lx, lq = np.log(x), np.log(float(Q))
    q = np.zeros_like(x); dq = np.zeros_like(x)
    for fl in pdf.flavors:
        v = gsub.splines[fl].ev(lx, lq); d = 0.5 * gsub.splines[fl].ev(lx, lq, dy=1)
        if fl == 21:
            g, dg = v, d
        else:
            q += v; dq += d
    return q, g, dq, dg


class Segment:
    """Bicubic splines on the Q knots of the flavor segment containing Q (single-block grids)."""

    def __init__(self, pdf, Q):
        assert len(pdf.subgrids) == 1, 'segment spline written for single-block grids'
        sg = pdf.subgrids[0]
        mc, mb = pdf.mcharm, pdf.mbottom
        if Q < mc:
            lo, hi = sg.qs[0], mc
        elif Q < mb:
            lo, hi = mc, mb
        else:
            lo, hi = mb, sg.qs[-1]
        eps = 1e-9
        sel = (sg.qs >= lo * (1 - eps)) & (sg.qs <= hi * (1 + eps))
        self.qknots = sg.qs[sel]
        assert len(self.qknots) >= 4 and self.qknots[0] <= Q <= self.qknots[-1]
        self.segment = (float(lo), float(hi))
        self.splines = {fl: RectBivariateSpline(sg.lnx, np.log(self.qknots), sg.vals[:, sel, k], kx=3, ky=3)
                        for k, fl in enumerate(sg.flavors)}
        self.flavors = sg.flavors

    def comps(self, x, Q):
        lx, lq = np.log(x), np.log(float(Q))
        q = np.zeros_like(x); dq = np.zeros_like(x)
        for fl in self.flavors:
            v = self.splines[fl].ev(lx, lq); d = 0.5 * self.splines[fl].ev(lx, lq, dy=1)
            if fl == 21:
                g, dg = v, d
            else:
                q += v; dq += d
        return q, g, dq, dg


def stats(q, g, dq, dg, x, w, a):
    """All window moments under P_W with the centred score s_W (PREREG Secs. 2.1, 2.6, task d)."""
    P = q + g; dP = dq + dg
    Z = np.sum(w * P); p = w * P / Z
    s = dP / P - np.sum(w * dP) / Z
    xi = np.log(1 / x)
    IF = np.sum(p * s * s)
    mx = np.sum(p * xi); var = np.sum(p * (xi - mx) ** 2)
    cov = np.sum(p * s * (xi - mx))
    # logit coordinate eta = ln((1-x)/x)
    eta = np.log((1 - x) / x); me = np.sum(p * eta)
    vare = np.sum(p * (eta - me) ** 2); cove = np.sum(p * s * (eta - me))
    # weighted two-exponent regression of s_W on (1, xi, ln(1-x)) under P_W
    l1 = np.log(1 - x)
    A = np.vstack([np.ones_like(x), xi, l1]).T
    if np.min(P) > 0:
        sw = np.sqrt(p)
        coef, *_ = np.linalg.lstsq(A * sw[:, None], s * sw, rcond=None)
        res = s - A @ coef
        R2two = 1 - np.sum(p * res * res) / IF
    else:   # density not positive on the window: excluded downstream, no regression
        coef, R2two = [np.nan] * 3, np.nan
    # diffusion: d Var/dt = Cov(s_W, (xi - <xi>)^2)  (the -2(xi-m) dm/dt term has zero mean)
    dvar_t = np.sum(p * s * (xi - mx) ** 2)
    return dict(kappa=np.sqrt(IF) / a, IF=IF, v=np.sqrt(IF), a=a, Z=Z,
                mean_xi=mx, var_xi=var, sd=np.sqrt(var), cov=cov,
                corr=cov / np.sqrt(IF * var), drift_t=cov, drift_kappa=cov / a,
                kappa_CS=abs(cov / a) / np.sqrt(var),
                corr_eta=cove / np.sqrt(IF * vare),
                R2_two_exponent=R2two, twoexp_coef=[float(c) for c in coef],
                R2_xi_only=(cov / np.sqrt(IF * var)) ** 2,
                dvar_dt=dvar_t, minP=float(np.min(P)),
                fq_win=float(np.sum(w * q)), fg_win=float(np.sum(w * g)))


def hessian68(vals):
    """(1/1.645)(1/2) sqrt(sum_k (X_{2k-1} - X_{2k})^2), vals indexed by member 0..58."""
    return (1 / 1.645) * 0.5 * np.sqrt(sum((vals[2 * k - 1] - vals[2 * k]) ** 2 for k in range(1, 30)))


def alphas68(x116, x120):
    """|X(0.120) - X(0.116)| / 0.004 * 0.002/1.645."""
    return abs(x120 - x116) / 0.004 * 0.002 / 1.645


def nf_at(pdf, Q):
    return pdf.nf(Q)


def two_pi_b0(nf):
    return (33 - 2 * nf) / 6


==> anc/plan/additions/A1_kappa_split/a1_drift.py <==
"""A1 drift test (PREREG Sec. 3; task item a): the scale derivative of <ln 1/x> under the momentum
density on CT18NLO member 0 against the NLO prediction from the N = 2 column-sum derivatives,
drift_kappa^pred = -sum_j [c0'_j + a c1'_j] <x>_j.  Tables B1 to B4 and K, mutations M1 to M6,
preconditions K4 and K5, PASS or FAIL.  Reads kernel.json (from a1_kernel.py).  Writes drift.json.
"""
import json
import os
import sys
import time

import mpmath as mp
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import a1_common as C  # noqa: E402
from a1_kernel import eigen_split  # noqa: E402

mp.mp.dps = 30
QS = [2.0, 5.0, 10.0, 100.0, 1.0e4]
QCRIT = [2.0, 5.0, 10.0, 100.0]
THRESH = 0.024
XMIN, XMAX = 1e-9, 0.99
FRAC_WIN = (1e-9, 1 - 1e-7)

KJ = json.load(open(os.path.join(HERE, 'kernel.json')))


def kern(nf):
    r = KJ['nf'][str(nf)]
    m = {k: mp.matrix([[mp.mpf(v) for v in row] for row in r['matrices'][k]]) for k in r['matrices']}
    c0 = [float(r['c0prime']['Sigma']), float(r['c0prime']['g'])]
    c1 = [float(r['c1prime']['Sigma_routeA']), float(r['c1prime']['g_routeA'])]
    return m, c0, c1


def fractions(ev, Q, mult=1):
    xf, wf = C.grid(FRAC_WIN[0], FRAC_WIN[1], mult=mult)
    q, g, _, _ = ev(xf, Q)
    return float(np.sum(wf * q)), float(np.sum(wf * g))


def grid_drift(ev, Q, a, xmin=XMIN, xmax=XMAX, mult=1):
    x, w = C.grid(xmin, xmax, mult=mult)
    return C.stats(*ev(x, Q), x, w, a)


def pred(c0, c1, fq, fg, a, sign1=1.0, a_scale=1.0):
    """drift_kappa^pred = -sum_j [c0'_j + (a_scale a) sign1 c1'_j] <x>_j."""
    aa = a * a_scale
    return -((c0[0] + sign1 * aa * c1[0]) * fq + (c0[1] + sign1 * aa * c1[1]) * fg)


def run_point(pdf, Q, order_formula='NLO', rule='segment', xmin=XMIN, xmax=XMAX, mult=1, nf_override=None):
    a = float(pdf.alphasQ(Q)) / (2 * np.pi)
    if rule == 'segment':
        seg = C.Segment(pdf, Q)
        ev = seg.comps
        seginfo = dict(segment=seg.segment, qknots=[float(v) for v in seg.qknots])
    else:
        ev = lambda x, QQ: C.comps_single(pdf, x, QQ)  # noqa: E731
        seginfo = dict(segment='whole tabulated range', qknots=None)
    st = grid_drift(ev, Q, a, xmin, xmax, mult)
    fq, fg = fractions(ev, Q, mult)
    nf = pdf.nf(Q) if nf_override is None else nf_override
    _, c0, c1 = kern(nf)
    lo = pred(c0, c1, fq, fg, a, sign1=0.0)
    nlo = pred(c0, c1, fq, fg, a)
    return dict(Q=Q, a=a, alpha_s=2 * np.pi * a, nf=nf, fq=fq, fg=fg, sum_x=fq + fg,
                drift_grid=st['drift_kappa'], minP=st['minP'], pred_LO=lo, pred_NLO=nlo,
                nlo_term=nlo - lo, r_LO=st['drift_kappa'] / lo - 1, r_NLO=st['drift_kappa'] / nlo - 1,
                ratio_LO=st['drift_kappa'] / lo, ratio_NLO=st['drift_kappa'] / nlo,
                config=dict(rule=rule, window=[xmin, xmax], fraction_window=list(FRAC_WIN),
                            quadrature=C.GRID_RULE, mult=mult, alpha_s_source='grid .info AlphaS table, '
                            'lhapdf_min cubic spline in ln Q', nf_kernel=nf, **seginfo))


def converged_point(pdf, Q, **kw):
    """PREREG Sec. 2.2/3.3 doubling test: 1e-6 relative on the grid drift and on both fractions;
    if it fails, the run is repeated at the doubled count and that count is used (checked again
    against a further doubling)."""
    mult = 1
    r = run_point(pdf, Q, mult=mult, **kw)
    hist = []
    while True:
        r2 = run_point(pdf, Q, mult=2 * mult, **kw)
        rel = dict(drift=abs(r2['drift_grid'] / r['drift_grid'] - 1),
                   fq=abs(r2['fq'] / r['fq'] - 1), fg=abs(r2['fg'] / r['fg'] - 1))
        hist.append(dict(mult=mult, vs_mult=2 * mult, rel=rel))
        if max(rel.values()) < 1e-6 or mult >= 8:
            break
        mult *= 2
        r = r2
    r['doubling_history'] = hist
    r['doubling_rel'] = hist[-1]['rel']
    r['doubling_ok'] = bool(max(hist[-1]['rel'].values()) < 1e-6)
    r['mult_used'] = mult
    return r


def main():
    t0 = time.time()
    C.check_pins()
    out = dict(program='a1_drift.py', program_sha256=C.sha(__file__),
               common_sha256=C.sha(os.path.join(HERE, 'a1_common.py')),
               kernel_json_sha256=C.sha(os.path.join(HERE, 'kernel.json')),
               working_precision='IEEE double for grid quantities; mpmath 30 digits for the kernel',
               criterion=dict(threshold=THRESH, scales=QCRIT, set='CT18NLO', member=0,
                              window=[XMIN, XMAX], derivative='segment spline'))
    files = {}
    nlo = C.load('CT18NLO', 0)
    files['CT18NLO_0000.dat'] = C.sha(C.grid_file('CT18NLO', 0))
    files['CT18NLO.info'] = C.sha(os.path.join(C.DATA, 'CT18NLO', 'CT18NLO.info'))

    # ---------------- Table B1 ----------------
    B1 = []
    for Q in QS:
        r = converged_point(nlo, Q)
        m, c0, c1 = kern(r['nf'])
        d = eigen_split(m['gamma0_2'], m['dgamma0_2'], m['gamma1_2'], m['dgamma1_2'],
                        mp.mpf(r['a']), mp.mpf(r['fq']), mp.mpf(r['fg']))
        r['eigen_part'] = float(d['eigen_part']); r['finite_part'] = float(d['finite_part'])
        r['K3_rel'] = float(d['rel'])
        r['K4_ok'] = bool(abs(r['sum_x'] - 1) < 1e-3)
        r['discriminates_LO_NLO'] = bool(abs(r['r_LO']) >= THRESH)
        r['in_criterion'] = Q in QCRIT
        r['pass'] = bool(abs(r['r_NLO']) < THRESH)
        B1.append(r)
        print(f"Q={Q:7g} nf={r['nf']} as={r['alpha_s']:.4f} xS={r['fq']:.4f} xg={r['fg']:.4f} "
              f"LO={r['pred_LO']:.4f} NLOterm={r['nlo_term']:.4f} NLO={r['pred_NLO']:.4f} "
              f"eig={r['eigen_part']:.4f} fin={r['finite_part']:.4f} grid={r['drift_grid']:.4f} "
              f"rLO={100*r['r_LO']:.2f}% rNLO={100*r['r_NLO']:.3f}% dbl={r['doubling_ok']} mult={r['mult_used']} K3={r['K3_rel']:.1e}")

    # Hessian 68% of r_NLO (members 1..58, primary configuration)
    rv = {Q: [B1[i]['r_NLO']] for i, Q in enumerate(QS)}
    MU = {Q: B1[i]['mult_used'] for i, Q in enumerate(QS)}
    for mem in range(1, 59):
        pm = C.load('CT18NLO', mem)
        for Q in QS:
            rv[Q].append(run_point(pm, Q, mult=MU[Q])['r_NLO'])
    for i, Q in enumerate(QS):
        B1[i]['hessian68_r_NLO'] = float(C.hessian68(rv[Q]))
        B1[i]['r_NLO_members'] = rv[Q]
    crit = [r for r in B1 if r['in_criterion']]
    maxr = max(abs(r['r_NLO']) for r in crit)
    outcome = 'PASS' if all(r['pass'] for r in crit) else 'FAIL'
    out['B1'] = B1
    out['max_abs_r_NLO_criterion'] = maxr
    out['outcome'] = outcome
    print(f"max |r_NLO| over 2,5,10,100 GeV = {100*maxr:.2f}%  -> {outcome}")

    # ---------------- Table B2, controls ----------------
    B2 = {}
    lo_set = C.load('CT18LO', 0); nn = C.load('CT18NNLO', 0)
    files['CT18LO_0000.dat'] = C.sha(C.grid_file('CT18LO', 0))
    files['CT18NNLO_0000.dat'] = C.sha(C.grid_file('CT18NNLO', 0))
    for lab, pdf, key in (('CT18LO LO formula', lo_set, 'ratio_LO'),
                          ('CT18NNLO LO formula', nn, 'ratio_LO'),
                          ('CT18NNLO NLO formula', nn, 'ratio_NLO'),
                          ('CT18NLO LO formula', nlo, 'ratio_LO'),
                          ('CT18NLO NLO formula', nlo, 'ratio_NLO')):
        B2[lab] = {}
        for Q in QS:
            r = converged_point(pdf, Q)
            B2[lab][str(Q)] = dict(ratio=r[key], mult_used=r['mult_used'], doubling_rel=r['doubling_rel'], drift_grid=r['drift_grid'], pred=r['pred_LO' if key == 'ratio_LO'
                                   else 'pred_NLO'], fq=r['fq'], fg=r['fg'], alpha_s=r['alpha_s'], nf=r['nf'],
                                   config=r['config'])
        print(lab, ' '.join(f"{B2[lab][str(Q)]['ratio']:.4f}" for Q in QS))
    out['B2'] = B2
    K5 = {str(Q): B2['CT18LO LO formula'][str(Q)]['ratio'] for Q in (10.0, 100.0)}
    K5ok = all(0.995 <= v <= 1.005 for v in K5.values())

    # ---------------- Table B3, mutations ----------------
    B3 = {}
    for Q in QCRIT:
        r = next(b for b in B1 if b['Q'] == Q)
        a, fq, fg, g = r['a'], r['fq'], r['fg'], r['drift_grid']
        _, c0, c1 = kern(r['nf'])
        _, c0w, c1w = kern(5 if r['nf'] == 4 else 4)
        mut = dict(M1=pred(c0, c1, fq, fg, a, sign1=-1.0),
                   M2=pred(c0, c1, fq, fg, a, sign1=0.0),
                   M3=pred(c0w, c1w, fq, fg, a),
                   M4=pred(c0, c1, fg, fq, a),
                   M5=r['eigen_part'],
                   M6=pred(c0, c1, fq, fg, a, a_scale=1.10))
        for k, v in mut.items():
            B3.setdefault(k, {})[str(Q)] = g / v - 1
    for k in B3:
        B3[k]['exceeds_0.024_somewhere'] = bool(any(abs(B3[k][str(Q)]) >= THRESH for Q in QCRIT))
        print(k, ' '.join(f"{100*B3[k][str(Q)]:+.2f}%" for Q in QCRIT), B3[k]['exceeds_0.024_somewhere'])
    B3['definitions'] = dict(M1='sign of gamma1 flipped', M2='gamma1 omitted (LO formula), r_LO',
                             M3='kernel n_f wrong by one (5 at 2 GeV, 4 at Q >= 5 GeV)',
                             M4='<x>_Sigma and <x>_g exchanged',
                             M5='eigenvalue part only, -G_0\'(2)(<x>_S+<x>_g)/a',
                             M6='a -> 1.10 a inside drift_kappa^pred (the NLO term only; the grid '
                                'drift keeps the tabulated a)')
    out['B3'] = B3

    # ---------------- Table B4, systematics ----------------
    B4 = {}
    for Q in QCRIT:
        prim = next(b for b in B1 if b['Q'] == Q)['r_NLO']
        row = dict(primary=prim)
        row['single_spline'] = converged_point(nlo, Q, rule='single')['r_NLO']
        # widest window: grid drift on [1e-9, 1-1e-7], fractions unchanged
        rw = converged_point(nlo, Q, xmax=FRAC_WIN[1])
        row['widest_window'] = rw['r_NLO']
        for xm in (1e-6, 1e-7, 1e-8):
            row[f'xmin_{xm:.0e}'] = converged_point(nlo, Q, xmin=xm)['r_NLO']
        row['change_1e-8_to_1e-9'] = prim - row['xmin_1e-08']
        B4[str(Q)] = row
        print(f"B4 Q={Q:g} " + ' '.join(f"{k}={100*v:+.3f}%" for k, v in row.items()))
    # CT18NNLO with the LO and NLO formulas (size of the missing NNLO term), primary configuration
    B4['CT18NNLO_residuals'] = {str(Q): dict(r_LO=B2['CT18NNLO LO formula'][str(Q)]['ratio'] - 1,
                                             r_NLO=B2['CT18NNLO NLO formula'][str(Q)]['ratio'] - 1)
                                for Q in QS}
    out['B4'] = B4

    # ---------------- Table K ----------------
    Kt = {}
    for nf in ('4', '5'):
        k = KJ['nf'][nf]
        Kt[f'K1_nf{nf}'] = dict(value=k['K1']['max_abs'], tol=1e-20, pass_=k['K1']['pass_'])
        Kt[f'K2_nf{nf}'] = dict(value_c1_rel=k['K2']['c1_routes_rel_diff_max'],
                                value_c0_abs=k['K2']['c0_closed_vs_mpdiff_max_abs'],
                                value_closed_form_abs=k['K2']['closed_form_dev_max_abs'],
                                tol='1e-5 rel (c1), 1e-20 abs (c0)', pass_=k['K2']['pass_'])
        Kt[f'K3_nf{nf}_generic'] = dict(value=k['K3']['max_rel'], tol=1e-12, pass_=k['K3']['pass_'])
    k3pts = max(b['K3_rel'] for b in B1)
    Kt['K3_test_points'] = dict(value=k3pts, tol=1e-12, pass_=bool(k3pts < 1e-12))
    Kt['K4'] = {str(b['Q']): dict(sum_x=b['sum_x'], dev=b['sum_x'] - 1, pass_=b['K4_ok']) for b in B1}
    Kt['K5'] = dict(values=K5, range=[0.995, 1.005], pass_=K5ok)
    Kt['doubling'] = {str(b['Q']): dict(history=b['doubling_history'], mult_used=b['mult_used'],
                                        ok=b['doubling_ok']) for b in B1}
    out['first_run_note'] = ('The first run (drift_run1_mult1.json/.log) used mult = 1 everywhere; the '
                             'doubling test failed at Q >= 5 GeV on the gluon fraction (1.2e-6 to 2.3e-6). '
                             'Per PREREG Sec. 2.2 the doubled count is used where the test fails.')
    out['K'] = Kt
    print('K5', K5, K5ok)
    out['grid_files_sha256'] = files
    out['elapsed_s'] = round(time.time() - t0, 1)
    json.dump(out, open(os.path.join(HERE, 'drift.json'), 'w'), indent=1)
    # A28 (20 Oct 2026, finding F03 of the outside audit of A27): exit status 1 if the criterion fails (outcome FAIL) or a
    # precondition fails: K1 to K3 of kernel.json (a1_kernel.py, which writes them and does not set its own exit
    # status), K3 at the test points, K4 at every scale, K5, or the doubling test.  The mutations of Table B3 are
    # reported and not required to exceed the threshold (PREREG Sec. 3.6).
    bad = [] if outcome == 'PASS' else ['criterion']
    for k, v in Kt.items():
        if k in ('K4', 'doubling'):
            bad += [f'{k} {q}' for q, r in v.items() if not r.get('pass_', r.get('ok'))]
        elif not v['pass_']:
            bad.append(k)
    if bad:
        print('FAIL', ', '.join(bad))
    sys.exit(1 if bad else 0)


if __name__ == '__main__':
    main()


==> anc/plan/additions/A1_kappa_split/a1_kernel.py <==
"""A1 kernel program (PREREG Sec. 3, Sec. 6): N = 2 column-sum derivatives of the MSbar singlet
anomalous-dimension matrix at LO and NLO for n_f = 4 and 5, preconditions K1 to K3, the asymptotic
LO drift and diffusion mu and D (task item c, recomputed first), and the matrices that a1_drift.py
needs.  Writes kernel.json.

Conventions (PREREG Sec. 3.1): dM/dt = Gamma(N, a) M with a = alpha_s/(2 pi), t = ln Q^2,
Gamma = a gamma0 + a^2 gamma1, gamma0 = kernel_nf.Gamma0 (2 n_f inside the Sigma-g entry),
gamma1 = kernel_nf.P1_matrix / 4 (PEGASUS transcription, a_s = alpha_s/(4 pi)).
Working precision: mpmath, 30 decimal digits.
"""
import hashlib
import json
import os
import sys
import time

import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import kernel_nf as K  # noqa: E402  (sets dps 25 at import; reset below)

mp.mp.dps = 30
TWO = mp.mpf(2)
CF, CA, TR = K.CF, K.CA, K.TR


def sha(p):
    return hashlib.sha256(open(p, 'rb').read()).hexdigest()


def s(x, n=25):
    return mp.nstr(x, n)


# ---------------- LO closed forms (polygamma), derived in the docstring of PREREG K2 -------------
def dgamma0_closed(N, nf):
    """d/dN of the four LO entries, from partial fractions:
    g_qq = CF(3/2 + 1/(N(N+1)) - 2 S1(N)), g_gq = CF(2/(N-1) - 2/N + 1/(N+1)),
    g_qg = TR(1/N - 2/(N+1) + 2/(N+2)),   g_gg = 2CA(1/(N-1) - 1/N + 1/(N+1) - 1/(N+2) - S1(N)) + b.
    dS1/dN = psi_1(N+1)."""
    p1 = mp.psi(1, N + 1)
    dqq = CF * (-(2 * N + 1) / (N * (N + 1)) ** 2 - 2 * p1)
    dgq = CF * (-2 / (N - 1) ** 2 + 2 / N ** 2 - 1 / (N + 1) ** 2)
    dqg = TR * (-1 / N ** 2 + 2 / (N + 1) ** 2 - 2 / (N + 2) ** 2)
    dgg = 2 * CA * (-1 / (N - 1) ** 2 + 1 / N ** 2 - 1 / (N + 1) ** 2 + 1 / (N + 2) ** 2 - p1)
    return mp.matrix([[dqq, 2 * nf * dqg], [dgq, dgg]])


def colsum(M):
    return [M[0, 0] + M[1, 0], M[0, 1] + M[1, 1]]


def mat_diff(f, N0):
    """element-wise mpmath.diff of a 2x2-matrix-valued function."""
    return mp.matrix([[mp.diff(lambda n: f(n)[i, j], N0) for j in range(2)] for i in range(2)])


def cdiff(f, x, h):
    return (f(x + h) - f(x - h)) / (2 * h)


def richardson(f, x, h):
    return (4 * cdiff(f, x, h / 2) - cdiff(f, x, h)) / 3


def main():
    t0 = time.time()
    out = dict(program='a1_kernel.py', program_sha256=sha(__file__),
               kernel_nf_sha256=sha(os.path.join(HERE, 'kernel_nf.py')),
               kernel_source='tier1/taskB_theorem.py lines 1-160, sha256 '
                             '16495e10943c648f726fedbb1bf09ad6ffdf79331fdb65446eac6617036ecedb',
               kernel_edit_diff=open(os.path.join(HERE, 'kernel_nf.diff')).read(),
               working_precision_dps=mp.mp.dps,
               convention='dM/dt = [a gamma0 + a^2 gamma1] M, a = alpha_s/(2 pi), '
                          'gamma1 = P1_PEGASUS/4, layout [[qq, qg],[gq, gg]] on (Sigma, g)',
               nf={})
    for nf in (4, 5):
        r = {}
        G0 = K.Gamma0(TWO, nf=nf)
        G1 = K.P1_matrix(TWO, True, nf=nf) / 4
        cs0, cs1 = colsum(G0), colsum(G1)
        r['K1'] = dict(colsum_gamma0_2=[s(v) for v in cs0], colsum_gamma1_2=[s(v) for v in cs1],
                       max_abs=s(max(abs(v) for v in cs0 + cs1), 5),
                       tol=1e-20, pass_=bool(max(abs(v) for v in cs0 + cs1) < mp.mpf('1e-20')))
        # LO derivatives: closed form and mpmath.diff
        dG0_c = dgamma0_closed(TWO, nf)
        dG0_d = mat_diff(lambda n: K.Gamma0(n, nf=nf), TWO)
        c0_closed = colsum(dG0_c)
        c0_diff = colsum(dG0_d)
        ref_S = 1 - 4 * mp.pi ** 2 / 9
        ref_g5 = mp.mpf(35) / 18 - mp.pi ** 2
        # NLO derivatives, route A (mpmath.diff, exact Li2 moment) and route B (Richardson h=0.02, GRV)
        dG1_A = mat_diff(lambda n: K.P1_matrix(n, True, nf=nf) / 4, TWO)
        c1_A = colsum(dG1_A)
        c1_B = [richardson(lambda n: colsum(K.P1_matrix(n, False, nf=nf) / 4)[j], TWO, mp.mpf('0.02'))
                for j in range(2)]
        relAB = [abs(c1_A[j] / c1_B[j] - 1) for j in range(2)]
        dev_c0 = max(abs(c0_closed[j] - c0_diff[j]) for j in range(2))
        dev_ref = [abs(c0_closed[0] - ref_S)]
        if nf == 5:
            dev_ref.append(abs(c0_closed[1] - ref_g5))
        r['c0prime'] = dict(Sigma=s(c0_closed[0]), g=s(c0_closed[1]),
                            Sigma_mpdiff=s(c0_diff[0]), g_mpdiff=s(c0_diff[1]))
        r['c1prime'] = dict(Sigma_routeA=s(c1_A[0]), g_routeA=s(c1_A[1]),
                            Sigma_routeB=s(c1_B[0]), g_routeB=s(c1_B[1]),
                            rel_diff_AB=[s(v, 5) for v in relAB])
        r['K2'] = dict(c1_routes_rel_diff_max=s(max(relAB), 5), c1_tol=1e-5,
                       c0_closed_vs_mpdiff_max_abs=s(dev_c0, 5), c0_tol=1e-20,
                       closed_form_refs='c0prime_Sigma = 1 - 4 pi^2/9' +
                                        (', c0prime_g(n_f=5) = 35/18 - pi^2' if nf == 5 else ''),
                       closed_form_dev_max_abs=s(max(dev_ref), 5),
                       pass_=bool(max(relAB) < mp.mpf('1e-5') and dev_c0 < mp.mpf('1e-20')
                                  and max(dev_ref) < mp.mpf('1e-20')))
        # matrices for the drift program (route A for gamma1')
        r['matrices'] = dict(gamma0_2=[[s(G0[i, j]) for j in range(2)] for i in range(2)],
                             dgamma0_2=[[s(dG0_c[i, j]) for j in range(2)] for i in range(2)],
                             gamma1_2=[[s(G1[i, j]) for j in range(2)] for i in range(2)],
                             dgamma1_2=[[s(dG1_A[i, j]) for j in range(2)] for i in range(2)])
        # right null vector of gamma0(2), normalized to unit sum
        Rn = mp.matrix([[-G0[0, 1]], [G0[0, 0]]])
        Rn = Rn / (Rn[0] + Rn[1])
        two_pi_b0 = mp.mpf(33 - 2 * nf) / 6
        # asymptotic mu and D (tex Eqs. Lambda, muD): Lambda(u) = gamma_+(2-u)/(2 pi b0)
        gp = lambda n: K.gamma0_plus(n, nf=nf)
        mu_A = -mp.diff(gp, TWO, 1) / two_pi_b0
        D_A = mp.diff(gp, TWO, 2) / two_pi_b0
        mu_B = -(c0_closed[0] * Rn[0] + c0_closed[1] * Rn[1]) / two_pi_b0
        h = mp.mpf('0.01')
        D_B = ((4 * (gp(TWO + h / 2) - 2 * gp(TWO) + gp(TWO - h / 2)) / (h / 2) ** 2
                - (gp(TWO + h) - 2 * gp(TWO) + gp(TWO - h)) / h ** 2) / 3) / two_pi_b0
        r['asymptotic'] = dict(
            two_pi_b0=s(two_pi_b0), gamma_plus0_at_2=s(gp(TWO), 5),
            right_null_vector_gamma0_2=[s(Rn[0]), s(Rn[1])],
            mu=s(mu_A, 15), mu_route='-d/dN gamma_+^(0)(N) at N=2 / (2 pi b0), mpmath.diff',
            mu_check_nullvector=s(mu_B, 15),
            mu_check_rel=s(abs(mu_A / mu_B - 1), 5),
            D=s(D_A, 15), D_route='d^2/dN^2 gamma_+^(0)(N) at N=2 / (2 pi b0), mpmath.diff',
            D_check_richardson_h0p01=s(D_B, 15), D_check_rel=s(abs(D_A / D_B - 1), 5),
            A_kappa=s(two_pi_b0 * mu_A / mp.sqrt(D_A), 10), A_L=s(2 * mu_A / mp.sqrt(D_A), 10),
            eigenvalue_part_LO_2pib0_mu=s(two_pi_b0 * mu_A, 15))
        # K3 at a generic point: eigenvalue form against column-sum form
        k3 = []
        for a, xS in ((mp.mpf('0.03'), mp.mpf('0.55')), (mp.mpf('0.018'), mp.mpf('0.52')),
                      (mp.mpf('0.045'), mp.mpf('0.60'))):
            for order in ('LO', 'NLO'):
                d = eigen_split(G0, dG0_c, G1 if order == 'NLO' else G1 * 0,
                                dG1_A if order == 'NLO' else dG1_A * 0, a, xS, 1 - xS)
                k3.append(dict(a=s(a, 6), xSigma=s(xS, 6), order=order,
                               colsum_form=s(d['colsum'], 18), eigen_form=s(d['eigen_total'], 18),
                               eigen_part=s(d['eigen_part'], 12), finite_part=s(d['finite_part'], 12),
                               rel=s(d['rel'], 5)))
        r['K3'] = dict(points=k3, tol=1e-12,
                       max_rel=s(max(mp.mpf(p['rel']) for p in k3), 5),
                       pass_=bool(max(mp.mpf(p['rel']) for p in k3) < mp.mpf('1e-12')))
        # finite-scale part vanishes on the right null vector (PREREG Sec. 3.2)
        d0 = eigen_split(G0, dG0_c, G1 * 0, dG1_A * 0, mp.mpf('0.03'), Rn[0], Rn[1])
        r['LO_finite_part_on_null_vector'] = s(d0['finite_part'], 5)
        out['nf'][str(nf)] = r
        print(f"n_f={nf}: K1 {r['K1']['max_abs']}  c0'=({s(c0_closed[0],10)}, {s(c0_closed[1],10)})"
              f"  c1'A=({s(c1_A[0],10)}, {s(c1_A[1],10)})  c1'B=({s(c1_B[0],10)}, {s(c1_B[1],10)})"
              f"  K2 {r['K2']['pass_']}  K3 max {r['K3']['max_rel']}")
        print(f"   mu={s(mu_A,10)} (check {s(mu_B,10)})  D={s(D_A,10)} (check {s(D_B,10)})"
              f"  A_kappa={r['asymptotic']['A_kappa']}  R0={s(Rn[0],8)},{s(Rn[1],8)}"
              f"  finite part on R0: {r['LO_finite_part_on_null_vector']}")
    out['elapsed_s'] = round(time.time() - t0, 1)
    json.dump(out, open(os.path.join(HERE, 'kernel.json'), 'w'), indent=1)


def eigen_split(G0, dG0, G1, dG1, a, xS, xg):
    """drift_kappa^pred in column-sum form and in eigenvalue form (PREREG Sec. 3.2).
    Only Gamma(2) and Gamma'(2) enter the first derivatives at N = 2, so the linear
    matrix M(N) = Gamma(2) + (N-2) Gamma'(2) is used for the eigen quantities."""
    Gm = a * G0 + a * a * G1
    dG = a * dG0 + a * a * dG1
    M = lambda n: Gm + (n - 2) * dG
    x = mp.matrix([[xS], [xg]])

    def eigs(n):
        m = M(n)
        T = m[0, 0] + m[1, 1]
        Dd = (m[0, 0] - m[1, 1]) ** 2 + 4 * m[0, 1] * m[1, 0]
        return (T + mp.sqrt(Dd)) / 2, (T - mp.sqrt(Dd)) / 2

    def Pi0(n):
        l0, l1 = eigs(n)
        return (M(n) - l1 * mp.eye(2)) / (l0 - l1)

    G0p = mp.diff(lambda n: eigs(n)[0], TWO)
    G1v = eigs(TWO)[1]
    dPi = mat_diff(Pi0, TWO)
    oneT = mp.matrix([[1, 1]])
    # the registered form assumes <x>_Sigma + <x>_g = 1; the factor (1,1).x keeps it exact
    eig_part = -G0p * (xS + xg) / a
    fin_part = (G1v / a) * (oneT * dPi * x)[0, 0]
    colsum_form = -(oneT * dG * x)[0, 0] / a
    tot = eig_part + fin_part
    return dict(colsum=colsum_form, eigen_total=tot, eigen_part=eig_part, finite_part=fin_part,
                rel=abs(tot / colsum_form - 1), G0p=G0p, G1=G1v)


if __name__ == '__main__':
    main()


==> anc/plan/additions/A1_kappa_split/a1_scan.json <==
{
 "program": "a1_scan.py",
 "program_sha256": "71138a4371a659d828787cebf26d0c0e4af07a39e62e736c71fcef87e4c65dfb",
 "common_sha256": "e87f47946b00195867fad57911f8621e6315c4c0ed2b2d89bb643c665a448c2d",
 "drift_program_sha256": "0cd309a48e7dea1f2fbc3510129ac33a2b70695bd785d330909fc754f00ecb16",
 "kernel_json_sha256": "4a1835a9de03250d7182580744e340889ee69402b9f4673117dce5f8d4ec0ba3",
 "grid_files_sha256": {
  "CT18NLO_0000.dat": "375db856d2f8c7087a626c92ebf228d3f080e5de83175519778ffaf6e72e5410",
  "CT18NLO.info": "be60232d8e6c49982c82f5fa990fd5b0fd1050719944f31602bf27cdb16548b0"
 },
 "set": "CT18NLO",
 "member": 0,
 "grid": {
  "rule": "np.unique(np.concatenate([np.geomspace(2, 100, 81), np.linspace(4.76, 6.5, 71)]))",
  "n_log": 81,
  "Q_log": [
   2.0,
   100.0
  ],
  "n_lin": 71,
  "Q_lin": [
   4.76,
   6.5
  ]
 },
 "window": [
  1e-09,
  0.99
 ],
 "fraction_window": [
  1e-09,
  0.9999999
 ],
 "derivative": "segment spline",
 "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
 "doubling_test": "1e-6 relative on the grid drift and both momentum fractions (a1_drift.converged_point)",
 "working_precision": "IEEE double for grid quantities; mpmath 30 digits for the kernel",
 "n_points": 152,
 "all_doubling_ok": true,
 "max_abs_r_NLO": 0.0006056094044415428,
 "Q_at_max": 5.1577142857142855,
 "n_above_0.0005": 17,
 "Q_above_0.0005": [
  5.008571428571428,
  5.033428571428571,
  5.058285714285714,
  5.064485962260716,
  5.083142857142857,
  5.108,
  5.132857142857143,
  5.1577142857142855,
  5.182571428571428,
  5.207428571428571,
  5.232285714285714,
  5.257142857142857,
  5.282,
  5.306857142857143,
  5.318295896944989,
  5.331714285714286,
  5.356571428571429
 ],
 "rows": [
  {
   "Q": 2.0,
   "r_NLO": -3.249083362277805e-05,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.10023127187067,
   "r_NLO": -2.0349972312816433e-05,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.205485697671746,
   "r_NLO": 2.1413845380902075e-05,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.3160150159568516,
   "r_NLO": 1.3671600626929958e-05,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.4320835813173147,
   "r_NLO": -8.649472905575273e-06,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.553968996642919,
   "r_NLO": 1.5063778442847564e-05,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.6819627770688084,
   "r_NLO": 4.765405846152149e-06,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.816371047196509,
   "r_NLO": -1.8625060987043085e-05,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 2.9575152732566274,
   "r_NLO": -7.848526121789767e-06,
   "mult_used": 1,
   "doubling_ok": true
  },
  {
   "Q": 3.1057330319643497,
   "r_NLO": -8.471597822246046e-06,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 3.2613788179066194,
   "r_NLO": -1.579163324383348e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 3.4248248913920407,
   "r_NLO": -5.725932563982461e-06,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 3.5964621687913167,
   "r_NLO": -4.6150559468660646e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 3.7767011574976683,
   "r_NLO": -0.00010765932837430991,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 3.9659729377433806,
   "r_NLO": -8.703420250821825e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.164730193620719,
   "r_NLO": 9.638686937307739e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.3734482957731124,
   "r_NLO": 0.00032236308644573164,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.592626438346088,
   "r_NLO": 0.0003740759921004866,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.76,
   "r_NLO": -0.00018159584069343815,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.784857142857143,
   "r_NLO": -7.370269231943283e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.809714285714286,
   "r_NLO": 2.453376122391049e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.822788832917236,
   "r_NLO": 7.24716975031292e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.8345714285714285,
   "r_NLO": 0.0001135334633644014,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.859428571428571,
   "r_NLO": 0.00019370749336311555,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.884285714285714,
   "r_NLO": 0.00026545822494949967,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.909142857142857,
   "r_NLO": 0.0003291794837925188,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.934,
   "r_NLO": 0.00038525670373035226,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.958857142857143,
   "r_NLO": 0.00043406708166005004,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 4.983714285714285,
   "r_NLO": 0.0004759797310402991,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.008571428571428,
   "r_NLO": 0.0005113558339275848,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.033428571428571,
   "r_NLO": 0.0005405487914851292,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.058285714285714,
   "r_NLO": 0.0005639043729135373,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.064485962260716,
   "r_NLO": 0.0005688601473907706,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.083142857142857,
   "r_NLO": 0.0005817608627540771,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.108,
   "r_NLO": 0.0005944492065186324,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.132857142857143,
   "r_NLO": 0.000602293154600142,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.1577142857142855,
   "r_NLO": 0.0006056094044415428,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.182571428571428,
   "r_NLO": 0.0006047077409150337,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.207428571428571,
   "r_NLO": 0.0005998911748896774,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.232285714285714,
   "r_NLO": 0.0005914560799742397,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.257142857142857,
   "r_NLO": 0.0005796923273955201,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.282,
   "r_NLO": 0.0005648834190059571,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.306857142857143,
   "r_NLO": 0.0005473066184042974,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.318295896944989,
   "r_NLO": 0.0005383631263051747,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.331714285714286,
   "r_NLO": 0.0005272330801560088,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.356571428571429,
   "r_NLO": 0.000504927977108327,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.381428571428572,
   "r_NLO": 0.00048065062578528384,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.406285714285714,
   "r_NLO": 0.00045465460987270667,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.431142857142857,
   "r_NLO": 0.00042718790177698196,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.4559999999999995,
   "r_NLO": 0.0003984929822660188,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.480857142857142,
   "r_NLO": 0.0003688069581948561,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.505714285714285,
   "r_NLO": 0.000338361678322574,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.530571428571428,
   "r_NLO": 0.0003073838472160695,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.555428571428571,
   "r_NLO": 0.0002760951372620113,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.580285714285714,
   "r_NLO": 0.0002447122987874195,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.5848256779126695,
   "r_NLO": 0.00023898703092561924,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.605142857142857,
   "r_NLO": 0.00021344726830441196,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.63,
   "r_NLO": 0.00018250727488844376,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.654857142857143,
   "r_NLO": 0.00015209494470114215,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.679714285714286,
   "r_NLO": 0.0001224084036823836,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.704571428571429,
   "r_NLO": 9.364137841272324e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.7294285714285715,
   "r_NLO": 6.598329517348844e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.7542857142857144,
   "r_NLO": 3.961937721763675e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.7791428571428565,
   "r_NLO": 1.4726519639074453e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.804,
   "r_NLO": -8.627293678342696e-06,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.828857142857142,
   "r_NLO": -3.0484969289146235e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.853714285714286,
   "r_NLO": -5.0893743920976675e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.864712768349251,
   "r_NLO": -5.947366399794429e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.878571428571428,
   "r_NLO": -6.989996636697082e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.903428571428571,
   "r_NLO": -8.754911634123452e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.928285714285714,
   "r_NLO": -0.00010388582285170145,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.953142857142857,
   "r_NLO": -0.00011895388209803848,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 5.978,
   "r_NLO": -0.00013279627492157609,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.002857142857143,
   "r_NLO": -0.00014545518380926215,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.027714285714286,
   "r_NLO": -0.00015697200946951373,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.0525714285714285,
   "r_NLO": -0.0001673873869938447,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.077428571428571,
   "r_NLO": -0.00017674120161192963,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.102285714285714,
   "r_NLO": -0.00018507260405764558,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.127142857142857,
   "r_NLO": -0.00019242002555464044,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.152,
   "r_NLO": -0.00019882119243053165,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.158626578313153,
   "r_NLO": -0.00020037264326344673,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.176857142857143,
   "r_NLO": -0.00020431314037450132,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.201714285714285,
   "r_NLO": -0.000208932228344616,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.226571428571429,
   "r_NLO": -0.00021271415214063616,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.251428571428571,
   "r_NLO": -0.00021569395764076127,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.276285714285715,
   "r_NLO": -0.00021790605373006589,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.301142857142857,
   "r_NLO": -0.0002193842249070821,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.326,
   "r_NLO": -0.0002201616435983933,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.3508571428571425,
   "r_NLO": -0.00022027088217135837,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.3757142857142854,
   "r_NLO": -0.00021974392467583037,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.400571428571428,
   "r_NLO": -0.00021861217828778035,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.425428571428571,
   "r_NLO": -0.00021690648450689576,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.450285714285714,
   "r_NLO": -0.00021465713007540188,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.467270065773574,
   "r_NLO": -0.00021282286973745013,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.475142857142857,
   "r_NLO": -0.0002118938576495255,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.5,
   "r_NLO": -0.00020864587622559938,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 6.791381417885374,
   "r_NLO": -0.00014376024718965041,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 7.131735816522113,
   "r_NLO": -4.3654773496770716e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 7.489147292289926,
   "r_NLO": 8.318645038363215e-06,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 7.864470671456429,
   "r_NLO": 5.997574788585425e-06,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 8.25860362045126,
   "r_NLO": -2.252143750003377e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 8.672488792828036,
   "r_NLO": -4.778454920195685e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 9.107116083822675,
   "r_NLO": -5.686755814982014e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 9.563524997900368,
   "r_NLO": -6.885966018210787e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 10.04280713495362,
   "r_NLO": -7.829939898862381e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 10.546108801097741,
   "r_NLO": -7.848921434017164e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 11.074633750307989,
   "r_NLO": -6.343303010702961e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 11.629646063455594,
   "r_NLO": -5.713288529962668e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 12.212473171628538,
   "r_NLO": -6.576709920846913e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 12.824509030967922,
   "r_NLO": -7.970067621121402e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 13.467217456613328,
   "r_NLO": -8.888739598889028e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 14.142135623730951,
   "r_NLO": -8.558967848870669e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 14.850877743997978,
   "r_NLO": -8.88101579143985e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 15.595138926336352,
   "r_NLO": -9.904055411880108e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 16.3766992311296,
   "r_NLO": -0.0001091838114506416,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 17.197427927619373,
   "r_NLO": -0.0001118644713792305,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 18.059287964664108,
   "r_NLO": -0.00010123954776419808,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 18.964340665552587,
   "r_NLO": -9.789991862019232e-05,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 19.91475065810109,
   "r_NLO": -0.00010519682663967522,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 20.91279105182546,
   "r_NLO": -0.00011692153892628454,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 21.96084887457048,
   "r_NLO": -0.00012662421149178815,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 23.06143078159937,
   "r_NLO": -0.0001276145699942166,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 24.217169050797935,
   "r_NLO": -0.00012685683399060732,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 25.430827878332178,
   "r_NLO": -0.00013386250856806114,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 26.705309989816843,
   "r_NLO": -0.00014367808052551112,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 28.043663582806776,
   "r_NLO": -0.00015116541202753186,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 29.449089617215733,
   "r_NLO": -0.0001510086647036335,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 30.924949471099175,
   "r_NLO": -0.00014012889334014123,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 32.4747729801114,
   "r_NLO": -0.00013725666127695213,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 34.102266879865326,
   "r_NLO": -0.0001441008960005874,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 35.81132367138629,
   "r_NLO": -0.0001561855872960205,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 37.60603093086394,
   "r_NLO": -0.00016887734844417412,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 39.49068108596806,
   "r_NLO": -0.00017738579488701944,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 41.46978168211085,
   "r_NLO": -0.00017956152657283564,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 43.54806616320934,
   "r_NLO": -0.0001869747720260051,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 45.73050519273263,
   "r_NLO": -0.00019858466500011218,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 48.022318542110575,
   "r_NLO": -0.00021075515127488842,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 50.42898757493768,
   "r_NLO": -0.00021973332824543057,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 52.95626835683077,
   "r_NLO": -0.00022164969600568796,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 55.61020542229561,
   "r_NLO": -0.00021398308969011737,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 58.39714623152858,
   "r_NLO": -0.00021111296902009968,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 61.323756351730395,
   "r_NLO": -0.00021539356543986976,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 64.3970353992409,
   "r_NLO": -0.00022377744096990781,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 67.62433378062413,
   "r_NLO": -0.00023312011465970173,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 71.01337027274347,
   "r_NLO": -0.00024018025053984537,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 74.57225048387343,
   "r_NLO": -0.00024161983988157942,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 78.30948624000185,
   "r_NLO": -0.00024112555376631928,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 82.23401594268893,
   "r_NLO": -0.00024754500050772066,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 86.35522594717322,
   "r_NLO": -0.00025842034997147767,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 90.68297301185537,
   "r_NLO": -0.00027103893763480436,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 95.22760787285132,
   "r_NLO": -0.0002826089183995961,
   "mult_used": 2,
   "doubling_ok": true
  },
  {
   "Q": 100.0,
   "r_NLO": -0.0002902594071081399,
   "mult_used": 2,
   "doubling_ok": true
  }
 ]
}

==> anc/plan/additions/A1_kappa_split/a1_scan.py <==
"""A1 scan: the residual r_NLO of the NLO drift identity on CT18NLO member 0 over 2 to 100 GeV.

The drift on the grid and the NLO prediction are those of a1_drift.py at each scale (segment spline,
window [1e-9, 0.99], doubling test of PREREG Sec. 2.2/3.3 through a1_drift.converged_point).  The scales
are the union of 81 values spaced logarithmically from 2 to 100 GeV and 71 equally spaced values from
4.76 to 6.5 GeV (70 equal steps), which share no value, 152 in all; the second group resolves the region
around the bottom threshold m_b = 4.75 GeV of CT18NLO.  This is the grid of the stored recheck rc_scan.py.

Run after a1_kernel.py and a1_drift.py (reads kernel.json through a1_drift.py), with PDFDATA naming the
folder that holds CT18NLO/.  Writes a1_scan.json beside this file.  Exits with status 1 if a doubling test
fails at any scale.  Working precision: IEEE double for grid quantities, mpmath 30 digits for the kernel.
"""
import json
import os
import sys
import time

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import a1_common as C  # noqa: E402
import a1_drift as A  # noqa: E402

SET, MEMBER = 'CT18NLO', 0
N_LOG, Q_LOG = 81, (2.0, 100.0)
N_LIN, Q_LIN = 71, (4.76, 6.5)
LIMIT = 0.0005


def scales():
    return np.unique(np.concatenate([np.geomspace(Q_LOG[0], Q_LOG[1], N_LOG),
                                     np.linspace(Q_LIN[0], Q_LIN[1], N_LIN)]))


def main():
    t0 = time.time()
    C.check_pins()
    pdf = C.load(SET, MEMBER)
    rows = []
    for Q in scales():
        r = A.converged_point(pdf, float(Q), rule='segment')
        rows.append(dict(Q=float(Q), r_NLO=float(r['r_NLO']), mult_used=int(r['mult_used']),
                         doubling_ok=bool(r['doubling_ok'])))
    imax = int(np.argmax([abs(r['r_NLO']) for r in rows]))
    above = [r['Q'] for r in rows if abs(r['r_NLO']) > LIMIT]
    out = dict(program='a1_scan.py', program_sha256=C.sha(__file__),
               common_sha256=C.sha(os.path.join(HERE, 'a1_common.py')),
               drift_program_sha256=C.sha(os.path.join(HERE, 'a1_drift.py')),
               kernel_json_sha256=C.sha(os.path.join(HERE, 'kernel.json')),
               grid_files_sha256={f'{SET}_{MEMBER:04d}.dat': C.sha(C.grid_file(SET, MEMBER)),
                                  f'{SET}.info': C.sha(os.path.join(C.DATA, SET, f'{SET}.info'))},
               set=SET, member=MEMBER,
               grid=dict(rule='np.unique(np.concatenate([np.geomspace(2, 100, 81), np.linspace(4.76, 6.5, 71)]))',
                         n_log=N_LOG, Q_log=list(Q_LOG), n_lin=N_LIN, Q_lin=list(Q_LIN)),
               window=[A.XMIN, A.XMAX], fraction_window=list(A.FRAC_WIN), derivative='segment spline',
               quadrature=C.GRID_RULE,
               doubling_test='1e-6 relative on the grid drift and both momentum fractions (a1_drift.converged_point)',
               working_precision='IEEE double for grid quantities; mpmath 30 digits for the kernel',
               n_points=len(rows), all_doubling_ok=all(r['doubling_ok'] for r in rows),
               max_abs_r_NLO=abs(rows[imax]['r_NLO']), Q_at_max=rows[imax]['Q'],
               **{'n_above_0.0005': len(above), 'Q_above_0.0005': above}, rows=rows)
    with open(os.path.join(HERE, 'a1_scan.json'), 'w') as f:
        json.dump(out, f, indent=1)
    print({k: v for k, v in out.items() if k != 'rows'})
    print('elapsed %.1f s' % (time.time() - t0))
    if not out['all_doubling_ok']:
        bad = [r['Q'] for r in rows if not r['doubling_ok']]
        sys.exit(f'doubling test failed at Q = {bad}')


if __name__ == '__main__':
    main()


==> anc/plan/additions/A1_kappa_split/drift.json <==
{
 "program": "a1_drift.py",
 "program_sha256": "0cd309a48e7dea1f2fbc3510129ac33a2b70695bd785d330909fc754f00ecb16",
 "common_sha256": "e87f47946b00195867fad57911f8621e6315c4c0ed2b2d89bb643c665a448c2d",
 "kernel_json_sha256": "4a1835a9de03250d7182580744e340889ee69402b9f4673117dce5f8d4ec0ba3",
 "working_precision": "IEEE double for grid quantities; mpmath 30 digits for the kernel",
 "criterion": {
  "threshold": 0.024,
  "scales": [
   2.0,
   5.0,
   10.0,
   100.0
  ],
  "set": "CT18NLO",
  "member": 0,
  "window": [
   1e-09,
   0.99
  ],
  "derivative": "segment spline"
 },
 "B1": [
  {
   "Q": 2.0,
   "a": 0.04746366363589991,
   "alpha_s": 0.29822299398200036,
   "nf": 4,
   "fq": 0.5823148135247502,
   "fg": 0.4176833877106797,
   "sum_x": 0.9999982012354299,
   "drift_grid": 5.92123772439644,
   "minP": 1.1639864939059414e-06,
   "pred_LO": 5.218398703919213,
   "pred_NLO": 5.9214301165971674,
   "nlo_term": 0.7030314126779542,
   "r_LO": 0.13468480665330707,
   "r_NLO": -3.249083362277805e-05,
   "ratio_LO": 1.134684806653307,
   "ratio_NLO": 0.9999675091663772,
   "config": {
    "rule": "segment",
    "window": [
     1e-09,
     0.99
    ],
    "fraction_window": [
     1e-09,
     0.9999999
    ],
    "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
    "mult": 1,
    "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
    "nf_kernel": 4,
    "segment": [
     1.3,
     4.75
    ],
    "qknots": [
     1.46461,
     1.65924,
     1.89067,
     2.16749,
     2.50067,
     2.9043,
     3.39664,
     4.00145,
     4.75
    ]
   },
   "doubling_history": [
    {
     "mult": 1,
     "vs_mult": 2,
     "rel": {
      "drift": 8.136656310941959e-07,
      "fq": 2.789868935870743e-08,
      "fg": 5.141114063356156e-07
     }
    }
   ],
   "doubling_rel": {
    "drift": 8.136656310941959e-07,
    "fq": 2.789868935870743e-08,
    "fg": 5.141114063356156e-07
   },
   "doubling_ok": true,
   "mult_used": 1,
   "eigen_part": 6.564449944073411,
   "finite_part": -0.6430198274762439,
   "K3_rel": 5.8454593076876975e-28,
   "K4_ok": true,
   "discriminates_LO_NLO": true,
   "in_criterion": true,
   "pass": true,
   "hessian68_r_NLO": 0.00012998617543483106,
   "r_NLO_members": [
    -3.249083362277805e-05,
    -3.45445597265126e-05,
    -3.560876326857976e-05,
    -3.613543709635181e-05,
    -3.618565762808501e-05,
    -3.421219543542353e-05,
    -3.3275564772949906e-05,
    -3.903623755630026e-05,
    -3.292675798605149e-05,
    -3.211386866619481e-05,
    -2.991589626588631e-05,
    -3.2264342411214564e-05,
    -3.500565860303784e-05,
    -3.455498042381766e-05,
    -2.8774599773906395e-05,
    -3.452706638484848e-05,
    -2.8915542551577467e-05,
    -3.4094540661055994e-05,
    -3.3608583049238305e-05,
    -2.9558532218532108e-05,
    -3.660536236016476e-05,
    -2.9016341436260973e-05,
    -3.1548527015368144e-05,
    -3.4529957195328365e-05,
    -3.6879979177451006e-05,
    -2.991177541933343e-05,
    -3.23154705194062e-05,
    -2.8745071856906e-05,
    -3.08907068774511e-05,
    -3.631302643436474e-05,
    -3.3969728059690674e-05,
    -3.5849245277663755e-05,
    -3.754586901216772e-05,
    -3.563735871980889e-05,
    -3.246963844805162e-05,
    -3.6712414057005205e-05,
    -4.194812534541459e-05,
    -2.8639081573134106e-05,
    -4.215828097597907e-05,
    -3.581671595720426e-05,
    -2.455928367450788e-05,
    -3.2714950951473476e-05,
    -3.419460093478932e-05,
    -3.0446486622759394e-05,
    -3.7530193182422344e-05,
    -3.0519295299513693e-05,
    -2.9844812677426447e-05,
    -3.384846282961096e-05,
    -3.323694762957796e-05,
    -3.127900441390885e-05,
    -3.80998230337104e-05,
    -3.83433428670088e-05,
    -3.2223537258957435e-05,
    -3.587660253223657e-05,
    -3.638294894725558e-05,
    -3.1756425946993794e-05,
    -3.407384205722508e-05,
    -0.00046191804206996423,
    -3.5067394545174047e-05
   ]
  },
  {
   "Q": 5.0,
   "a": 0.033770937435608626,
   "alpha_s": 0.21218905790509718,
   "nf": 5,
   "fq": 0.5501294852994434,
   "fg": 0.4498677553191579,
   "sum_x": 0.9999972406186013,
   "drift_grid": 5.860166620401944,
   "minP": 3.159300376102481e-07,
   "pred_LO": 5.428282385732972,
   "pred_NLO": 5.857238742764512,
   "nlo_term": 0.4289563570315398,
   "r_LO": 0.07956185842580377,
   "r_NLO": 0.0004998733645693587,
   "ratio_LO": 1.0795618584258038,
   "ratio_NLO": 1.0004998733645694,
   "config": {
    "rule": "segment",
    "window": [
     1e-09,
     0.99
    ],
    "fraction_window": [
     1e-09,
     0.9999999
    ],
    "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
    "mult": 2,
    "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
    "nf_kernel": 5,
    "segment": [
     4.75,
     100000.0
    ],
    "qknots": [
     4.75,
     5.76715,
     7.07072,
     8.75819,
     10.9657,
     13.8856,
     17.7929,
     23.0855,
     30.3471,
     40.4448,
     54.6864,
     75.0724,
     104.712,
     148.517,
     214.38,
     315.212,
     472.537,
     722.946,
     1129.95,
     1806.16,
     2955.93,
     4958.86,
     8538.14,
     15107.9,
     27510.7,
     51627.5,
     100000.0
    ]
   },
   "doubling_history": [
    {
     "mult": 1,
     "vs_mult": 2,
     "rel": {
      "drift": 2.753457745141574e-07,
      "fq": 3.021627843491359e-07,
      "fg": 1.2021748510004926e-06
     }
    },
    {
     "mult": 2,
     "vs_mult": 4,
     "rel": {
      "drift": 2.867281767571228e-08,
      "fq": 8.149857499972768e-08,
      "fg": 3.850347363165696e-08
     }
    }
   ],
   "doubling_rel": {
    "drift": 2.867281767571228e-08,
    "fq": 8.149857499972768e-08,
    "fg": 3.850347363165696e-08
   },
   "doubling_ok": true,
   "mult_used": 2,
   "eigen_part": 6.083158078639131,
   "finite_part": -0.2259193358746182,
   "K3_rel": 0.0,
   "K4_ok": true,
   "discriminates_LO_NLO": true,
   "in_criterion": true,
   "pass": true,
   "hessian68_r_NLO": 0.00014400769429942178,
   "r_NLO_members": [
    0.0004998733645693587,
    0.0004999012121418289,
    0.0005026031255424002,
    0.0005002224833821067,
    0.0004972009360699747,
    0.0004939660094449572,
    0.0004982815781846561,
    0.0004985428215229515,
    0.0005033810037395892,
    0.0005031222287226189,
    0.0004944246245341954,
    0.0005054352322917399,
    0.0004975903698154482,
    0.0005034464551478823,
    0.0005034443221674234,
    0.0005019857993144861,
    0.0004930463130676799,
    0.0004983801058517923,
    0.0005014143760457834,
    0.000500314745692787,
    0.0005056000808558725,
    0.0004960585382089988,
    0.0005033463300787577,
    0.0005017145834635972,
    0.0005009001568068161,
    0.0005011032776005564,
    0.000499008000318657,
    0.0004939623516495573,
    0.0004940847677306071,
    0.0004912710980411461,
    0.0004954564670214268,
    0.0004982677358131848,
    0.0005006569957255458,
    0.0005012534185167006,
    0.000510705661795452,
    0.0005038212486820903,
    0.0004985421903791476,
    0.0004949295885960936,
    0.0005061172667204517,
    0.0005013703707916761,
    0.0005064466120887623,
    0.0005036614844751153,
    0.0004991832998060275,
    0.0004993075392345503,
    0.0004980729094750114,
    0.0005000310163445487,
    0.0004992020375680362,
    0.0005045775688279353,
    0.0005080672947530562,
    0.0004992348521470902,
    0.0005054716780703572,
    0.0005024096918564425,
    0.00050292328186341,
    0.0005031643980222267,
    0.0005026797800309346,
    0.0005005616105207,
    0.0004974765545102677,
    3.102106196584131e-05,
    0.0005040188479914498
   ]
  },
  {
   "Q": 10.0,
   "a": 0.02831007107091707,
   "alpha_s": 0.177877422597996,
   "nf": 5,
   "fq": 0.5425021842736539,
   "fg": 0.45749466268774175,
   "sum_x": 0.9999968469613957,
   "drift_grid": 5.8230504221762365,
   "minP": 1.5249544247502495e-07,
   "pred_LO": 5.462897061508162,
   "pred_NLO": 5.823503169532991,
   "nlo_term": 0.36060610802482884,
   "r_LO": 0.06592717318540231,
   "r_NLO": -7.774484594136322e-05,
   "ratio_LO": 1.0659271731854023,
   "ratio_NLO": 0.9999222551540586,
   "config": {
    "rule": "segment",
    "window": [
     1e-09,
     0.99
    ],
    "fraction_window": [
     1e-09,
     0.9999999
    ],
    "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
    "mult": 2,
    "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
    "nf_kernel": 5,
    "segment": [
     4.75,
     100000.0
    ],
    "qknots": [
     4.75,
     5.76715,
     7.07072,
     8.75819,
     10.9657,
     13.8856,
     17.7929,
     23.0855,
     30.3471,
     40.4448,
     54.6864,
     75.0724,
     104.712,
     148.517,
     214.38,
     315.212,
     472.537,
     722.946,
     1129.95,
     1806.16,
     2955.93,
     4958.86,
     8538.14,
     15107.9,
     27510.7,
     51627.5,
     100000.0
    ]
   },
   "doubling_history": [
    {
     "mult": 1,
     "vs_mult": 2,
     "rel": {
      "drift": 1.5576501155578626e-07,
      "fq": 3.912210575496289e-07,
      "fg": 1.692179854462239e-06
     }
    },
    {
     "mult": 2,
     "vs_mult": 4,
     "rel": {
      "drift": 1.0991887289257818e-08,
      "fq": 3.2832265350890566e-08,
      "fg": 1.2595530518577647e-07
     }
    }
   ],
   "doubling_rel": {
    "drift": 1.0991887289257818e-08,
    "fq": 3.2832265350890566e-08,
    "fg": 1.2595530518577647e-07
   },
   "doubling_ok": true,
   "mult_used": 2,
   "eigen_part": 6.024765698400485,
   "finite_part": -0.20126252886749352,
   "K3_rel": 1.9721522630525295e-31,
   "K4_ok": true,
   "discriminates_LO_NLO": true,
   "in_criterion": true,
   "pass": true,
   "hessian68_r_NLO": 0.00015690250764553097,
   "r_NLO_members": [
    -7.774484594136322e-05,
    -7.484411960223536e-05,
    -7.48898055690228e-05,
    -7.524061051933373e-05,
    -7.464078536989494e-05,
    -7.165568239342335e-05,
    -7.853745484065477e-05,
    -8.118561300685112e-05,
    -8.138897628584552e-05,
    -7.954841819657332e-05,
    -7.414462861310422e-05,
    -7.818993839181498e-05,
    -7.488707961644803e-05,
    -7.50097789536941e-05,
    -8.175709441604617e-05,
    -8.63261324128839e-05,
    -7.735433361855115e-05,
    -7.335599777846813e-05,
    -8.370945948354969e-05,
    -7.734515445356749e-05,
    -7.682952476417704e-05,
    -7.367494100940508e-05,
    -7.575084004529664e-05,
    -7.205752933781007e-05,
    -7.404338005645439e-05,
    -7.798113747370383e-05,
    -7.254469016815257e-05,
    -7.441407565655922e-05,
    -8.269259326765255e-05,
    -7.642981828959172e-05,
    -7.352169211305437e-05,
    -7.311295077450097e-05,
    -7.743187295039533e-05,
    -7.962830756191863e-05,
    -7.149990576049703e-05,
    -7.535510437528536e-05,
    -7.685551090563791e-05,
    -7.38520014124111e-05,
    -8.233407054814013e-05,
    -7.138004215523353e-05,
    -8.491300530111268e-05,
    -7.273780941030594e-05,
    -7.506557253988966e-05,
    -6.96448612929057e-05,
    -7.600683826813892e-05,
    -7.85421849369694e-05,
    -8.034766601983101e-05,
    -7.541476992534157e-05,
    -7.900629324597563e-05,
    -7.548629242082328e-05,
    -7.736368063882004e-05,
    -8.183344141554638e-05,
    -7.861469240044716e-05,
    -7.943905859719713e-05,
    -7.276493751762203e-05,
    -7.911336366905886e-05,
    -7.634197382921926e-05,
    -0.0005875669595790667,
    -7.223637017605977e-05
   ]
  },
  {
   "Q": 100.0,
   "a": 0.01852276804509742,
   "alpha_s": 0.11638198402925166,
   "nf": 5,
   "fq": 0.5274834705003887,
   "fg": 0.472508630111784,
   "sum_x": 0.9999921006121727,
   "drift_grid": 5.766592574082933,
   "minP": 2.68856875246575e-08,
   "pred_LO": 5.531024418231787,
   "pred_NLO": 5.768266867804024,
   "nlo_term": 0.2372424495722365,
   "r_LO": 0.04259033011581881,
   "r_NLO": -0.0002902594071081399,
   "ratio_LO": 1.0425903301158188,
   "ratio_NLO": 0.9997097405928919,
   "config": {
    "rule": "segment",
    "window": [
     1e-09,
     0.99
    ],
    "fraction_window": [
     1e-09,
     0.9999999
    ],
    "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
    "mult": 2,
    "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
    "nf_kernel": 5,
    "segment": [
     4.75,
     100000.0
    ],
    "qknots": [
     4.75,
     5.76715,
     7.07072,
     8.75819,
     10.9657,
     13.8856,
     17.7929,
     23.0855,
     30.3471,
     40.4448,
     54.6864,
     75.0724,
     104.712,
     148.517,
     214.38,
     315.212,
     472.537,
     722.946,
     1129.95,
     1806.16,
     2955.93,
     4958.86,
     8538.14,
     15107.9,
     27510.7,
     51627.5,
     100000.0
    ]
   },
   "doubling_history": [
    {
     "mult": 1,
     "vs_mult": 2,
     "rel": {
      "drift": 2.6289785337585414e-07,
      "fq": 8.302032425966388e-07,
      "fg": 2.1265758582966754e-06
     }
    },
    {
     "mult": 2,
     "vs_mult": 4,
     "rel": {
      "drift": 1.0893815405310647e-08,
      "fq": 6.890273618331832e-08,
      "fg": 2.481940386545034e-08
     }
    }
   ],
   "doubling_rel": {
    "drift": 1.0893815405310647e-08,
    "fq": 6.890273618331832e-08,
    "fg": 2.481940386545034e-08
   },
   "doubling_ok": true,
   "mult_used": 2,
   "eigen_part": 5.921090847441407,
   "finite_part": -0.15282397963738392,
   "K3_rel": 0.0,
   "K4_ok": true,
   "discriminates_LO_NLO": true,
   "in_criterion": true,
   "pass": true,
   "hessian68_r_NLO": 0.00018284053426545008,
   "r_NLO_members": [
    -0.0002902594071081399,
    -0.0002861879049066429,
    -0.00029675955475827465,
    -0.0002889261488675521,
    -0.00029052109958349615,
    -0.00028748652322718726,
    -0.00028212014283124365,
    -0.0002865035764088031,
    -0.00028930347689293257,
    -0.0002816261221901817,
    -0.00028571656780795873,
    -0.000295276618241358,
    -0.0002882594819090256,
    -0.00029161704684155243,
    -0.00028912169732697723,
    -0.00028790068107731326,
    -0.0002863921456472962,
    -0.0002876809108690592,
    -0.00028600390577337986,
    -0.0002885316938456839,
    -0.00029423244641213486,
    -0.0002848979439101784,
    -0.00029077303170876867,
    -0.0002888284883872938,
    -0.00029372458136267543,
    -0.0002939625575125726,
    -0.00028877716242470264,
    -0.0002886950066317562,
    -0.00028997910331052257,
    -0.0002873020911010604,
    -0.00029343018100469465,
    -0.0002924739922505193,
    -0.0002855413665997508,
    -0.0003020169987806298,
    -0.000276128757274674,
    -0.0002837618560891375,
    -0.0002945395530203898,
    -0.0002835864703448765,
    -0.00029458649796809677,
    -0.0002905320421593416,
    -0.00028535326067180566,
    -0.0002900764474736972,
    -0.0002967778606511873,
    -0.0002829294252618686,
    -0.0002899915622556204,
    -0.00029468648750130555,
    -0.0002875106706619057,
    -0.0002854883449271428,
    -0.00028350000220112026,
    -0.00029118895190360927,
    -0.00028390780259113235,
    -0.0002954606450727981,
    -0.0002838619987520774,
    -0.0003003947570352494,
    -0.00028597417143283455,
    -0.0002843816000176469,
    -0.00029798322290364165,
    -0.000876982718968411,
    -0.00027718396885079155
   ]
  },
  {
   "Q": 10000.0,
   "a": 0.011043341885059007,
   "alpha_s": 0.06938736347436367,
   "nf": 5,
   "fq": 0.514060346543348,
   "fg": 0.4859041080724669,
   "sum_x": 0.9999644546158148,
   "drift_grid": 5.727359618735213,
   "minP": 3.286673663667959e-09,
   "pred_LO": 5.5917284373750515,
   "pred_NLO": 5.733864360970326,
   "nlo_term": 0.1421359235952746,
   "r_LO": 0.024255681025853182,
   "r_NLO": -0.0011344429909068143,
   "ratio_LO": 1.0242556810258532,
   "ratio_NLO": 0.9988655570090932,
   "config": {
    "rule": "segment",
    "window": [
     1e-09,
     0.99
    ],
    "fraction_window": [
     1e-09,
     0.9999999
    ],
    "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
    "mult": 2,
    "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
    "nf_kernel": 5,
    "segment": [
     4.75,
     100000.0
    ],
    "qknots": [
     4.75,
     5.76715,
     7.07072,
     8.75819,
     10.9657,
     13.8856,
     17.7929,
     23.0855,
     30.3471,
     40.4448,
     54.6864,
     75.0724,
     104.712,
     148.517,
     214.38,
     315.212,
     472.537,
     722.946,
     1129.95,
     1806.16,
     2955.93,
     4958.86,
     8538.14,
     15107.9,
     27510.7,
     51627.5,
     100000.0
    ]
   },
   "doubling_history": [
    {
     "mult": 1,
     "vs_mult": 2,
     "rel": {
      "drift": 1.2769813262369922e-07,
      "fq": 9.56265837182002e-07,
      "fg": 2.2713336693680475e-06
     }
    },
    {
     "mult": 2,
     "vs_mult": 4,
     "rel": {
      "drift": 8.859791789106453e-09,
      "fq": 6.83716530058831e-08,
      "fg": 6.244189232340602e-08
     }
    }
   ],
   "doubling_rel": {
    "drift": 8.859791789106453e-09,
    "fq": 6.83716530058831e-08,
    "fg": 6.244189232340602e-08
   },
   "doubling_ok": true,
   "mult_used": 2,
   "eigen_part": 5.842673949277613,
   "finite_part": -0.10880958830728778,
   "K3_rel": 9.860761315262648e-32,
   "K4_ok": true,
   "discriminates_LO_NLO": true,
   "in_criterion": false,
   "pass": true,
   "hessian68_r_NLO": 0.00022920828529619425,
   "r_NLO_members": [
    -0.0011344429909068143,
    -0.0011320099054247246,
    -0.00113789296189315,
    -0.0011113344295056171,
    -0.001156858715596898,
    -0.001159362726766533,
    -0.0011284107851232683,
    -0.0011176838526739674,
    -0.0011545044858426445,
    -0.001145387777654272,
    -0.0011394169844711755,
    -0.0011500412358594891,
    -0.0011264711586027598,
    -0.0011379847171328894,
    -0.0011369269782495195,
    -0.0011515367600319903,
    -0.0011231750007398844,
    -0.0011399594017069692,
    -0.0011360250732307398,
    -0.001130849428719105,
    -0.0011533596785108235,
    -0.0011281758848599166,
    -0.0011568403405960437,
    -0.0011280222740992496,
    -0.0011473023444943387,
    -0.0011460364919803068,
    -0.0011551888633852814,
    -0.0011322148945008825,
    -0.0011501031414759,
    -0.0011417179073239803,
    -0.0011304095466481145,
    -0.0011414831404309433,
    -0.001132693573481558,
    -0.0011657169905817666,
    -0.001115154687647446,
    -0.0011312338399329658,
    -0.001159128228188533,
    -0.0011293091041375547,
    -0.00115056716052786,
    -0.0011338476908295814,
    -0.0011372926372731351,
    -0.0011245143879319297,
    -0.0011433713988647787,
    -0.0011311782034487683,
    -0.001147871258925015,
    -0.0011303712160808388,
    -0.0011340286906750263,
    -0.001137416600093144,
    -0.0011285455744340922,
    -0.0011289538642682562,
    -0.0011347160536124834,
    -0.0011555133272276308,
    -0.0011267973404534004,
    -0.0011671355838845932,
    -0.0011270143613366645,
    -0.0011424999928860702,
    -0.0011389206652834272,
    -0.001849562424773299,
    -0.0011055781654792929
   ]
  }
 ],
 "max_abs_r_NLO_criterion": 0.0004998733645693587,
 "outcome": "PASS",
 "B2": {
  "CT18LO LO formula": {
   "2.0": {
    "ratio": 0.9645154862220394,
    "mult_used": 1,
    "doubling_rel": {
     "drift": 1.4481315679937268e-07,
     "fq": 2.1162672370067526e-07,
     "fg": 6.643316894372475e-07
    },
    "drift_grid": 5.118033417120392,
    "pred": 5.3063258083781335,
    "fq": 0.5725155563247817,
    "fg": 0.4332657659914358,
    "alpha_s": 0.3766803156177218,
    "nf": 4,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 1,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 4,
     "segment": [
      1.3,
      4.75
     ],
     "qknots": [
      1.3,
      1.432626,
      1.584601,
      1.759405,
      1.961248,
      2.19526,
      2.467705,
      2.78628,
      3.160484,
      3.602095,
      4.125798,
      4.321664,
      4.529447,
      4.75
     ]
    }
   },
   "5.0": {
    "ratio": 0.9777306603329159,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 2.0168426484445945e-08,
     "fq": 9.38721211873883e-09,
     "fg": 5.165884853219893e-08
    },
    "drift_grid": 5.386218506386237,
    "pred": 5.508898027757703,
    "fq": 0.5350138421019766,
    "fg": 0.4664989186078745,
    "alpha_s": 0.25866086268075134,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      4.98635,
      5.237658,
      5.505036,
      6.416152,
      7.521954,
      8.872077,
      10.53075,
      12.58165,
      15.13452,
      18.33434,
      22.37406,
      27.51241,
      34.09912,
      42.61077,
      53.70236,
      68.28204,
      87.62045,
      113.5122,
      148.5169,
      196.3222,
      262.2974,
      354.3449,
      484.2279,
      669.6621,
      937.6523,
      1329.884,
      1911.546,
      2785.971,
      4119.261,
      6182.323,
      9423.706,
      14597.78,
      22994.0,
      36853.77,
      60141.94,
      100000.0
     ]
    }
   },
   "10.0": {
    "ratio": 0.9961624498334753,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 3.790028535455292e-08,
     "fq": 1.6786196876950044e-08,
     "fg": 5.312472861618289e-08
    },
    "drift_grid": 5.519264299577236,
    "pred": 5.540526347384274,
    "fq": 0.5254349834315056,
    "fg": 0.47458292412567704,
    "alpha_s": 0.21229788374099554,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      4.98635,
      5.237658,
      5.505036,
      6.416152,
      7.521954,
      8.872077,
      10.53075,
      12.58165,
      15.13452,
      18.33434,
      22.37406,
      27.51241,
      34.09912,
      42.61077,
      53.70236,
      68.28204,
      87.62045,
      113.5122,
      148.5169,
      196.3222,
      262.2974,
      354.3449,
      484.2279,
      669.6621,
      937.6523,
      1329.884,
      1911.546,
      2785.971,
      4119.261,
      6182.323,
      9423.706,
      14597.78,
      22994.0,
      36853.77,
      60141.94,
      100000.0
     ]
    }
   },
   "100.0": {
    "ratio": 0.9993629641647934,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 6.592395185300859e-09,
     "fq": 1.884663358708849e-08,
     "fg": 3.9150700237300384e-08
    },
    "drift_grid": 5.6014965927061064,
    "pred": 5.6050672213848705,
    "fq": 0.5111556798131148,
    "fg": 0.48882839116909904,
    "alpha_s": 0.1329798112899528,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      4.98635,
      5.237658,
      5.505036,
      6.416152,
      7.521954,
      8.872077,
      10.53075,
      12.58165,
      15.13452,
      18.33434,
      22.37406,
      27.51241,
      34.09912,
      42.61077,
      53.70236,
      68.28204,
      87.62045,
      113.5122,
      148.5169,
      196.3222,
      262.2974,
      354.3449,
      484.2279,
      669.6621,
      937.6523,
      1329.884,
      1911.546,
      2785.971,
      4119.261,
      6182.323,
      9423.706,
      14597.78,
      22994.0,
      36853.77,
      60141.94,
      100000.0
     ]
    }
   },
   "10000.0": {
    "ratio": 0.9976594311976926,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 3.6925289159661645e-08,
     "fq": 3.650827062884332e-08,
     "fg": 3.317279451131583e-08
    },
    "drift_grid": 5.640204083163644,
    "pred": 5.653436339886613,
    "fq": 0.5003838717157871,
    "fg": 0.4995345155212681,
    "alpha_s": 0.07610864155288138,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      4.98635,
      5.237658,
      5.505036,
      6.416152,
      7.521954,
      8.872077,
      10.53075,
      12.58165,
      15.13452,
      18.33434,
      22.37406,
      27.51241,
      34.09912,
      42.61077,
      53.70236,
      68.28204,
      87.62045,
      113.5122,
      148.5169,
      196.3222,
      262.2974,
      354.3449,
      484.2279,
      669.6621,
      937.6523,
      1329.884,
      1911.546,
      2785.971,
      4119.261,
      6182.323,
      9423.706,
      14597.78,
      22994.0,
      36853.77,
      60141.94,
      100000.0
     ]
    }
   }
  },
  "CT18NNLO LO formula": {
   "2.0": {
    "ratio": 1.152216284975043,
    "mult_used": 1,
    "doubling_rel": {
     "drift": 4.670281239516072e-08,
     "fq": 2.91594672297002e-07,
     "fg": 8.786312100106386e-08
    },
    "drift_grid": 5.992085896606608,
    "pred": 5.200487074122891,
    "fq": 0.5865817833026967,
    "fg": 0.4135197113576414,
    "alpha_s": 0.3010423207619978,
    "nf": 4,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 1,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 4,
     "segment": [
      1.3,
      4.75
     ],
     "qknots": [
      1.46461,
      1.65924,
      1.89067,
      2.16749,
      2.50067,
      2.9043,
      3.39664,
      4.00145,
      4.75
     ]
    }
   },
   "5.0": {
    "ratio": 1.1469339594402066,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 6.507056005133904e-09,
     "fq": 2.2894531714889865e-08,
     "fg": 1.540273952826965e-08
    },
    "drift_grid": 6.21418385448318,
    "pred": 5.418083406926225,
    "fq": 0.5526687223345087,
    "fg": 0.44749580549329504,
    "alpha_s": 0.2125606855874526,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10.0": {
    "ratio": 1.0656143577664279,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 2.8077853375663153e-09,
     "fq": 5.6207497545202045e-08,
     "fg": 7.211353292291278e-08
    },
    "drift_grid": 5.8110087354168565,
    "pred": 5.453200487648246,
    "fq": 0.5449698717694098,
    "fg": 0.45521668027840223,
    "alpha_s": 0.17815071251191292,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "100.0": {
    "ratio": 1.0425339069849937,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.5816121523570814e-08,
     "fq": 5.37194935201768e-08,
     "fg": 6.135678698448999e-08
    },
    "drift_grid": 5.759231651101621,
    "pred": 5.52426315586925,
    "fq": 0.5293157881822949,
    "fg": 0.47087252566868804,
    "alpha_s": 0.1163783919867103,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10000.0": {
    "ratio": 1.0242739050997245,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.7702560528576328e-08,
     "fq": 1.2706310736909643e-07,
     "fg": 7.339663055105916e-08
    },
    "drift_grid": 5.723155098401687,
    "pred": 5.587524069398677,
    "fq": 0.5152911528262734,
    "fg": 0.48484766476644114,
    "alpha_s": 0.06935402301043772,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   }
  },
  "CT18NNLO NLO formula": {
   "2.0": {
    "ratio": 1.014070541158624,
    "mult_used": 1,
    "doubling_rel": {
     "drift": 4.670281239516072e-08,
     "fq": 2.91594672297002e-07,
     "fg": 8.786312100106386e-08
    },
    "drift_grid": 5.992085896606608,
    "pred": 5.908943858836846,
    "fq": 0.5865817833026967,
    "fg": 0.4135197113576414,
    "alpha_s": 0.3010423207619978,
    "nf": 4,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 1,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 4,
     "segment": [
      1.3,
      4.75
     ],
     "qknots": [
      1.46461,
      1.65924,
      1.89067,
      2.16749,
      2.50067,
      2.9043,
      3.39664,
      4.00145,
      4.75
     ]
    }
   },
   "5.0": {
    "ratio": 1.062712463329431,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 6.507056005133904e-09,
     "fq": 2.2894531714889865e-08,
     "fg": 1.540273952826965e-08
    },
    "drift_grid": 6.21418385448318,
    "pred": 5.847474334698605,
    "fq": 0.5526687223345087,
    "fg": 0.44749580549329504,
    "alpha_s": 0.2125606855874526,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10.0": {
    "ratio": 0.9994658349953754,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 2.8077853375663153e-09,
     "fq": 5.6207497545202045e-08,
     "fg": 7.211353292291278e-08
    },
    "drift_grid": 5.8110087354168565,
    "pred": 5.814114431879249,
    "fq": 0.5449698717694098,
    "fg": 0.45521668027840223,
    "alpha_s": 0.17815071251191292,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "100.0": {
    "ratio": 0.9996245905812856,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.5816121523570814e-08,
     "fq": 5.37194935201768e-08,
     "fg": 6.135678698448999e-08
    },
    "drift_grid": 5.759231651101621,
    "pred": 5.761394532874192,
    "fq": 0.5293157881822949,
    "fg": 0.47087252566868804,
    "alpha_s": 0.1163783919867103,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10000.0": {
    "ratio": 0.998882592962274,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.7702560528576328e-08,
     "fq": 1.2706310736909643e-07,
     "fg": 7.339663055105916e-08
    },
    "drift_grid": 5.723155098401687,
    "pred": 5.729557346103277,
    "fq": 0.5152911528262734,
    "fg": 0.48484766476644114,
    "alpha_s": 0.06935402301043772,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   }
  },
  "CT18NLO LO formula": {
   "2.0": {
    "ratio": 1.134684806653307,
    "mult_used": 1,
    "doubling_rel": {
     "drift": 8.136656310941959e-07,
     "fq": 2.789868935870743e-08,
     "fg": 5.141114063356156e-07
    },
    "drift_grid": 5.92123772439644,
    "pred": 5.218398703919213,
    "fq": 0.5823148135247502,
    "fg": 0.4176833877106797,
    "alpha_s": 0.29822299398200036,
    "nf": 4,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 1,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 4,
     "segment": [
      1.3,
      4.75
     ],
     "qknots": [
      1.46461,
      1.65924,
      1.89067,
      2.16749,
      2.50067,
      2.9043,
      3.39664,
      4.00145,
      4.75
     ]
    }
   },
   "5.0": {
    "ratio": 1.0795618584258038,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 2.867281767571228e-08,
     "fq": 8.149857499972768e-08,
     "fg": 3.850347363165696e-08
    },
    "drift_grid": 5.860166620401944,
    "pred": 5.428282385732972,
    "fq": 0.5501294852994434,
    "fg": 0.4498677553191579,
    "alpha_s": 0.21218905790509718,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10.0": {
    "ratio": 1.0659271731854023,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.0991887289257818e-08,
     "fq": 3.2832265350890566e-08,
     "fg": 1.2595530518577647e-07
    },
    "drift_grid": 5.8230504221762365,
    "pred": 5.462897061508162,
    "fq": 0.5425021842736539,
    "fg": 0.45749466268774175,
    "alpha_s": 0.177877422597996,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "100.0": {
    "ratio": 1.0425903301158188,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.0893815405310647e-08,
     "fq": 6.890273618331832e-08,
     "fg": 2.481940386545034e-08
    },
    "drift_grid": 5.766592574082933,
    "pred": 5.531024418231787,
    "fq": 0.5274834705003887,
    "fg": 0.472508630111784,
    "alpha_s": 0.11638198402925166,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10000.0": {
    "ratio": 1.0242556810258532,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 8.859791789106453e-09,
     "fq": 6.83716530058831e-08,
     "fg": 6.244189232340602e-08
    },
    "drift_grid": 5.727359618735213,
    "pred": 5.5917284373750515,
    "fq": 0.514060346543348,
    "fg": 0.4859041080724669,
    "alpha_s": 0.06938736347436367,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   }
  },
  "CT18NLO NLO formula": {
   "2.0": {
    "ratio": 0.9999675091663772,
    "mult_used": 1,
    "doubling_rel": {
     "drift": 8.136656310941959e-07,
     "fq": 2.789868935870743e-08,
     "fg": 5.141114063356156e-07
    },
    "drift_grid": 5.92123772439644,
    "pred": 5.9214301165971674,
    "fq": 0.5823148135247502,
    "fg": 0.4176833877106797,
    "alpha_s": 0.29822299398200036,
    "nf": 4,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 1,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 4,
     "segment": [
      1.3,
      4.75
     ],
     "qknots": [
      1.46461,
      1.65924,
      1.89067,
      2.16749,
      2.50067,
      2.9043,
      3.39664,
      4.00145,
      4.75
     ]
    }
   },
   "5.0": {
    "ratio": 1.0004998733645694,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 2.867281767571228e-08,
     "fq": 8.149857499972768e-08,
     "fg": 3.850347363165696e-08
    },
    "drift_grid": 5.860166620401944,
    "pred": 5.857238742764512,
    "fq": 0.5501294852994434,
    "fg": 0.4498677553191579,
    "alpha_s": 0.21218905790509718,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10.0": {
    "ratio": 0.9999222551540586,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.0991887289257818e-08,
     "fq": 3.2832265350890566e-08,
     "fg": 1.2595530518577647e-07
    },
    "drift_grid": 5.8230504221762365,
    "pred": 5.823503169532991,
    "fq": 0.5425021842736539,
    "fg": 0.45749466268774175,
    "alpha_s": 0.177877422597996,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "100.0": {
    "ratio": 0.9997097405928919,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 1.0893815405310647e-08,
     "fq": 6.890273618331832e-08,
     "fg": 2.481940386545034e-08
    },
    "drift_grid": 5.766592574082933,
    "pred": 5.768266867804024,
    "fq": 0.5274834705003887,
    "fg": 0.472508630111784,
    "alpha_s": 0.11638198402925166,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   },
   "10000.0": {
    "ratio": 0.9988655570090932,
    "mult_used": 2,
    "doubling_rel": {
     "drift": 8.859791789106453e-09,
     "fq": 6.83716530058831e-08,
     "fg": 6.244189232340602e-08
    },
    "drift_grid": 5.727359618735213,
    "pred": 5.733864360970326,
    "fq": 0.514060346543348,
    "fg": 0.4859041080724669,
    "alpha_s": 0.06938736347436367,
    "nf": 5,
    "config": {
     "rule": "segment",
     "window": [
      1e-09,
      0.99
     ],
     "fraction_window": [
      1e-09,
      0.9999999
     ],
     "quadrature": "C1 pilot grid(): 8-node Gauss-Legendre, 10 panels per decade graded in ln x on [x_min, 0.1], 24 panels graded in ln(1-x) on [0.1, x_max]; mult multiplies every count",
     "mult": 2,
     "alpha_s_source": "grid .info AlphaS table, lhapdf_min cubic spline in ln Q",
     "nf_kernel": 5,
     "segment": [
      4.75,
      100000.0
     ],
     "qknots": [
      4.75,
      5.76715,
      7.07072,
      8.75819,
      10.9657,
      13.8856,
      17.7929,
      23.0855,
      30.3471,
      40.4448,
      54.6864,
      75.0724,
      104.712,
      148.517,
      214.38,
      315.212,
      472.537,
      722.946,
      1129.95,
      1806.16,
      2955.93,
      4958.86,
      8538.14,
      15107.9,
      27510.7,
      51627.5,
      100000.0
     ]
    }
   }
  }
 },
 "B3": {
  "M1": {
   "2.0": 0.3113523978176118,
   "5.0": 0.1721913287427892,
   "10.0": 0.14126193023172084,
   "100.0": 0.08931433297074443,
   "exceeds_0.024_somewhere": true
  },
  "M2": {
   "2.0": 0.13468480665330707,
   "5.0": 0.07956185842580377,
   "10.0": 0.06592717318540231,
   "100.0": 0.04259033011581881,
   "exceeds_0.024_somewhere": true
  },
  "M3": {
   "2.0": 0.007369154647870468,
   "5.0": -0.0011214823843382904,
   "10.0": 0.0005985639863013148,
   "100.0": 0.004682911877210039,
   "exceeds_0.024_somewhere": false
  },
  "M4": {
   "2.0": -0.11539607918066808,
   "5.0": -0.07395792119986555,
   "10.0": -0.0639115519596275,
   "100.0": -0.0425012744508414,
   "exceeds_0.024_somewhere": true
  },
  "M5": {
   "2.0": -0.09798417615442145,
   "5.0": -0.036657186177721846,
   "10.0": -0.033481015913664924,
   "100.0": -0.02609287331324006,
   "exceeds_0.024_somewhere": true
  },
  "M6": {
   "2.0": -0.011765465923568641,
   "5.0": -0.006774041996667757,
   "10.0": -0.00623141235901814,
   "100.0": -0.004385113544520869,
   "exceeds_0.024_somewhere": false
  },
  "definitions": {
   "M1": "sign of gamma1 flipped",
   "M2": "gamma1 omitted (LO formula), r_LO",
   "M3": "kernel n_f wrong by one (5 at 2 GeV, 4 at Q >= 5 GeV)",
   "M4": "<x>_Sigma and <x>_g exchanged",
   "M5": "eigenvalue part only, -G_0'(2)(<x>_S+<x>_g)/a",
   "M6": "a -> 1.10 a inside drift_kappa^pred (the NLO term only; the grid drift keeps the tabulated a)"
  }
 },
 "B4": {
  "2.0": {
   "primary": -3.249083362277805e-05,
   "single_spline": -1.0795788933259942e-05,
   "widest_window": -3.25633785434043e-05,
   "xmin_1e-06": -0.0012375208269289617,
   "xmin_1e-07": -0.00023643121047656201,
   "xmin_1e-08": -6.167553296398953e-05,
   "change_1e-8_to_1e-9": 2.9184699341211484e-05
  },
  "5.0": {
   "primary": 0.0004998733645693587,
   "single_spline": 0.0007675662036357167,
   "widest_window": 0.0005006873343373908,
   "xmin_1e-06": -0.003623384350991299,
   "xmin_1e-07": -0.0003255953357240715,
   "xmin_1e-08": 0.00036498408906049384,
   "change_1e-8_to_1e-9": 0.00013488927550886487
  },
  "10.0": {
   "primary": -7.774484594136322e-05,
   "single_spline": -6.068459251029612e-05,
   "widest_window": -7.77975491339511e-05,
   "xmin_1e-06": -0.007075954755539016,
   "xmin_1e-07": -0.0015980697075732575,
   "xmin_1e-08": -0.0003431205389683445,
   "change_1e-8_to_1e-9": 0.0002653756930269813
  },
  "100.0": {
   "primary": -0.0002902594071081399,
   "single_spline": -0.0002902585106839828,
   "widest_window": -0.0002906230646275709,
   "xmin_1e-06": -0.019293630745708223,
   "xmin_1e-07": -0.00518864005984776,
   "xmin_1e-08": -0.0012728006673087267,
   "change_1e-8_to_1e-9": 0.0009825412602005867
  },
  "CT18NNLO_residuals": {
   "2.0": {
    "r_LO": 0.15221628497504303,
    "r_NLO": 0.01407054115862394
   },
   "5.0": {
    "r_LO": 0.1469339594402066,
    "r_NLO": 0.06271246332943092
   },
   "10.0": {
    "r_LO": 0.06561435776642788,
    "r_NLO": -0.0005341650046245539
   },
   "100.0": {
    "r_LO": 0.04253390698499371,
    "r_NLO": -0.0003754094187143897
   },
   "10000.0": {
    "r_LO": 0.02427390509972449,
    "r_NLO": -0.0011174070377260037
   }
  }
 },
 "first_run_note": "The first run (drift_run1_mult1.json/.log) used mult = 1 everywhere; the doubling test failed at Q >= 5 GeV on the gluon fraction (1.2e-6 to 2.3e-6). Per PREREG Sec. 2.2 the doubled count is used where the test fails.",
 "K": {
  "K1_nf4": {
   "value": "1.2969e-25",
   "tol": 1e-20,
   "pass_": true
  },
  "K2_nf4": {
   "value_c1_rel": "9.3708e-8",
   "value_c0_abs": "7.8886e-31",
   "value_closed_form_abs": "2.1885e-26",
   "tol": "1e-5 rel (c1), 1e-20 abs (c0)",
   "pass_": true
  },
  "K3_nf4_generic": {
   "value": "3.5341e-28",
   "tol": 1e-12,
   "pass_": true
  },
  "K1_nf5": {
   "value": "1.3295e-25",
   "tol": 1e-20,
   "pass_": true
  },
  "K2_nf5": {
   "value_c1_rel": "1.1167e-7",
   "value_c0_abs": "7.8886e-31",
   "value_closed_form_abs": "2.1885e-26",
   "tol": "1e-5 rel (c1), 1e-20 abs (c0)",
   "pass_": true
  },
  "K3_nf5_generic": {
   "value": "1.6763e-28",
   "tol": 1e-12,
   "pass_": true
  },
  "K3_test_points": {
   "value": 5.8454593076876975e-28,
   "tol": 1e-12,
   "pass_": true
  },
  "K4": {
   "2.0": {
    "sum_x": 0.9999982012354299,
    "dev": -1.7987645700712207e-06,
    "pass_": true
   },
   "5.0": {
    "sum_x": 0.9999972406186013,
    "dev": -2.7593813987092375e-06,
    "pass_": true
   },
   "10.0": {
    "sum_x": 0.9999968469613957,
    "dev": -3.1530386043199243e-06,
    "pass_": true
   },
   "100.0": {
    "sum_x": 0.9999921006121727,
    "dev": -7.899387827303705e-06,
    "pass_": true
   },
   "10000.0": {
    "sum_x": 0.9999644546158148,
    "dev": -3.554538418515385e-05,
    "pass_": true
   }
  },
  "K5": {
   "values": {
    "10.0": 0.9961624498334753,
    "100.0": 0.9993629641647934
   },
   "range": [
    0.995,
    1.005
   ],
   "pass_": true
  },
  "doubling": {
   "2.0": {
    "history": [
     {
      "mult": 1,
      "vs_mult": 2,
      "rel": {
       "drift": 8.136656310941959e-07,
       "fq": 2.789868935870743e-08,
       "fg": 5.141114063356156e-07
      }
     }
    ],
    "mult_used": 1,
    "ok": true
   },
   "5.0": {
    "history": [
     {
      "mult": 1,
      "vs_mult": 2,
      "rel": {
       "drift": 2.753457745141574e-07,
       "fq": 3.021627843491359e-07,
       "fg": 1.2021748510004926e-06
      }
     },
     {
      "mult": 2,
      "vs_mult": 4,
      "rel": {
       "drift": 2.867281767571228e-08,
       "fq": 8.149857499972768e-08,
       "fg": 3.850347363165696e-08
      }
     }
    ],
    "mult_used": 2,
    "ok": true
   },
   "10.0": {
    "history": [
     {
      "mult": 1,
      "vs_mult": 2,
      "rel": {
       "drift": 1.5576501155578626e-07,
       "fq": 3.912210575496289e-07,
       "fg": 1.692179854462239e-06
      }
     },
     {
      "mult": 2,
      "vs_mult": 4,
      "rel": {
       "drift": 1.0991887289257818e-08,
       "fq": 3.2832265350890566e-08,
       "fg": 1.2595530518577647e-07
      }
     }
    ],
    "mult_used": 2,
    "ok": true
   },
   "100.0": {
    "history": [
     {
      "mult": 1,
      "vs_mult": 2,
      "rel": {
       "drift": 2.6289785337585414e-07,
       "fq": 8.302032425966388e-07,
       "fg": 2.1265758582966754e-06
      }
     },
     {
      "mult": 2,
      "vs_mult": 4,
      "rel": {
       "drift": 1.0893815405310647e-08,
       "fq": 6.890273618331832e-08,
       "fg": 2.481940386545034e-08
      }
     }
    ],
    "mult_used": 2,
    "ok": true
   },
   "10000.0": {
    "history": [
     {
      "mult": 1,
      "vs_mult": 2,
      "rel": {
       "drift": 1.2769813262369922e-07,
       "fq": 9.56265837182002e-07,
       "fg": 2.2713336693680475e-06
      }
     },
     {
      "mult": 2,
      "vs_mult": 4,
      "rel": {
       "drift": 8.859791789106453e-09,
       "fq": 6.83716530058831e-08,
       "fg": 6.244189232340602e-08
      }
     }
    ],
    "mult_used": 2,
    "ok": true
   }
  }
 },
 "grid_files_sha256": {
  "CT18NLO_0000.dat": "375db856d2f8c7087a626c92ebf228d3f080e5de83175519778ffaf6e72e5410",
  "CT18NLO.info": "be60232d8e6c49982c82f5fa990fd5b0fd1050719944f31602bf27cdb16548b0",
  "CT18LO_0000.dat": "db1080265087768fff7c1ec64f2956a1c6eca7743a5b4f208693ec7a5d028155",
  "CT18NNLO_0000.dat": "ed6801f28d2fa7b66ca29364df8125e57b473bebdc9b3f557c0c4cb886cc1501"
 },
 "elapsed_s": 15.3
}

==> anc/plan/additions/A1_kappa_split/kernel.json <==
{
 "program": "a1_kernel.py",
 "program_sha256": "bc9009bfd9d89a6a15d72aa527c4d90852a2d14d122e46c2a69a1072059b69c6",
 "kernel_nf_sha256": "d2ac5b2226ee9f80dd3f51533e8551120ce72a93a18958ab5fe52d77a778b2e1",
 "kernel_source": "tier1/taskB_theorem.py lines 1-160, sha256 16495e10943c648f726fedbb1bf09ad6ffdf79331fdb65446eac6617036ecedb",
 "kernel_edit_diff": "50c50\n< def g_gg(N): return 2*CA*(1/(N*(N-1)) + 1/((N+1)*(N+2)) - S1f(N)) + mp.mpf(33-2*NF)/6\n---\n> def g_gg(N, nf=NF): return 2*CA*(1/(N*(N-1)) + 1/((N+1)*(N+2)) - S1f(N)) + mp.mpf(33-2*nf)/6\n52,53c52,53\n< def Gamma0(N):\n<     return mp.matrix([[g_qq(N), 2*NF*g_qg(N)], [g_gq(N), g_gg(N)]])\n---\n> def Gamma0(N, nf=NF):\n>     return mp.matrix([[g_qq(N), 2*nf*g_qg(N)], [g_gq(N), g_gg(N, nf)]])\n55,57c55,57\n< def gamma0_plus(N):\n<     T = g_qq(N) + g_gg(N)\n<     D = (g_qq(N) - g_gg(N))**2 + 8*NF*g_qg(N)*g_gq(N)\n---\n> def gamma0_plus(N, nf=NF):\n>     T = g_qq(N) + g_gg(N, nf)\n>     D = (g_qq(N) - g_gg(N, nf))**2 + 8*nf*g_qg(N)*g_gq(N)\n78c78\n< def P1_matrix(N, exact_sp=True):\n---\n> def P1_matrix(N, exact_sp=True, nf=NF):\n105c105\n<     P1NSP = CF*((CF - CA/2)*PNPA + CA*PNSB + TR*NF*PNSC)\n---\n>     P1NSP = CF*((CF - CA/2)*PNPA + CA*PNSB + TR*nf*PNSC)\n132,135c132,135\n<     P1qq = P1NSP + TR*NF*CF*PPSA*4\n<     P1qg = TR*NF*(CA*PQGA + CF*PQGB)*4\n<     P1gq = (CF*CF*PGQA + CF*CA*PGQB + TR*NF*CF*PGQC)*4\n<     P1gg = (CA*CA*PGGA + TR*NF*(CA*PGGB + CF*PGGC))*4\n---\n>     P1qq = P1NSP + TR*nf*CF*PPSA*4\n>     P1qg = TR*nf*(CA*PQGA + CF*PQGB)*4\n>     P1gq = (CF*CF*PGQA + CF*CA*PGQB + TR*nf*CF*PGQC)*4\n>     P1gg = (CA*CA*PGGA + TR*nf*(CA*PGGB + CF*PGGC))*4\n138c138\n< def P1_ns_minus(N, exact_sp=True):\n---\n> def P1_ns_minus(N, exact_sp=True, nf=NF):\n159c159\n<     return CF*((CF - CA/2)*PNMA + CA*PNSB + TR*NF*PNSC)\n---\n>     return CF*((CF - CA/2)*PNMA + CA*PNSB + TR*nf*PNSC)\n",
 "working_precision_dps": 30,
 "convention": "dM/dt = [a gamma0 + a^2 gamma1] M, a = alpha_s/(2 pi), gamma1 = P1_PEGASUS/4, layout [[qq, qg],[gq, gg]] on (Sigma, g)",
 "nf": {
  "4": {
   "K1": {
    "colsum_gamma0_2": [
     "0.0",
     "1.972152263052529513529321e-31"
    ],
    "colsum_gamma1_2": [
     "-1.196378560249134293969373e-25",
     "1.296918882619552248569098e-25"
    ],
    "max_abs": "1.2969e-25",
    "tol": 1e-20,
    "pass_": true
   },
   "c0prime": {
    "Sigma": "-3.386490844928603830593107",
    "g": "-7.772382178867136396612269",
    "Sigma_mpdiff": "-3.386490844928603830593107",
    "g_mpdiff": "-7.772382178867136396612269"
   },
   "c1prime": {
    "Sigma_routeA": "-12.13004750018503907187681",
    "g_routeA": "-18.55109879678475058063775",
    "Sigma_routeB": "-12.13004739187044377117432",
    "g_routeB": "-18.55109705839847749886468",
    "rel_diff_AB": [
     "8.9294e-9",
     "9.3708e-8"
    ]
   },
   "K2": {
    "c1_routes_rel_diff_max": "9.3708e-8",
    "c1_tol": 1e-05,
    "c0_closed_vs_mpdiff_max_abs": "7.8886e-31",
    "c0_tol": 1e-20,
    "closed_form_refs": "c0prime_Sigma = 1 - 4 pi^2/9",
    "closed_form_dev_max_abs": "2.1885e-26",
    "pass_": true
   },
   "matrices": {
    "gamma0_2": [
     [
      "-1.777777777777777777777778",
      "1.333333333333333333333333"
     ],
     [
      "1.777777777777777777777778",
      "-1.333333333333333333333333"
     ]
    ],
    "dgamma0_2": [
     [
      "-1.238342696780455682444959",
      "-0.6111111111111111111111111"
     ],
     [
      "-2.148148148148148148148148",
      "-7.161271067756025285501158"
     ]
    ],
    "gamma1_2": [
     [
      "-6.946502057613168724279836",
      "7.54320987654320987654321"
     ],
     [
      "6.946502057613168724279835",
      "-7.54320987654320987654321"
     ]
    ],
    "dgamma1_2": [
     [
      "-9.399968239686959630010251",
      "-14.88615515295307401488233"
     ],
     [
      "-2.730079260498079441866562",
      "-3.664943643831676565755417"
     ]
    ]
   },
   "asymptotic": {
    "two_pi_b0": "4.166666666666666666666667",
    "gamma_plus0_at_2": "0.0",
    "right_null_vector_gamma0_2": [
     "0.4285714285714285714285714",
     "0.5714285714285714285714286"
    ],
    "mu": "1.41425147143729",
    "mu_route": "-d/dN gamma_+^(0)(N) at N=2 / (2 pi b0), mpmath.diff",
    "mu_check_nullvector": "1.41425147143729",
    "mu_check_rel": "0.0",
    "D": "3.36226147884037",
    "D_route": "d^2/dN^2 gamma_+^(0)(N) at N=2 / (2 pi b0), mpmath.diff",
    "D_check_richardson_h0p01": "3.36226146946833",
    "D_check_rel": "2.7874e-9",
    "A_kappa": "3.213657986",
    "A_L": "1.542555833",
    "eigenvalue_part_LO_2pib0_mu": "5.89271446432205"
   },
   "K3": {
    "points": [
     {
      "a": "0.03",
      "xSigma": "0.55",
      "order": "LO",
      "colsum_form": "5.36014194520094349",
      "eigen_form": "5.36014194520094349",
      "eigen_part": "5.89271446432",
      "finite_part": "-0.532572519121",
      "rel": "1.9722e-31"
     },
     {
      "a": "0.03",
      "xSigma": "0.55",
      "order": "NLO",
      "colsum_form": "5.81072756271059076",
      "eigen_form": "5.81072756271059076",
      "eigen_part": "6.31504099311",
      "finite_part": "-0.504313430395",
      "rel": "1.6822e-28"
     },
     {
      "a": "0.018",
      "xSigma": "0.52",
      "order": "LO",
      "colsum_form": "5.49171868521909946",
      "eigen_form": "5.49171868521909946",
      "eigen_part": "5.89271446432",
      "finite_part": "-0.400995779103",
      "rel": "1.9722e-31"
     },
     {
      "a": "0.018",
      "xSigma": "0.52",
      "order": "NLO",
      "colsum_form": "5.76553742342505167",
      "eigen_form": "5.76553742342505167",
      "eigen_part": "6.14506078033",
      "finite_part": "-0.379523356908",
      "rel": "7.8492e-29"
     },
     {
      "a": "0.045",
      "xSigma": "0.6",
      "order": "LO",
      "colsum_form": "5.14084737850401686",
      "eigen_form": "5.14084737850401686",
      "eigen_part": "5.89271446432",
      "finite_part": "-0.751867085818",
      "rel": "0.0"
     },
     {
      "a": "0.045",
      "xSigma": "0.6",
      "order": "NLO",
      "colsum_form": "5.80227843935113842",
      "eigen_form": "5.80227843935113842",
      "eigen_part": "6.52914326757",
      "finite_part": "-0.726864828215",
      "rel": "3.5341e-28"
     }
    ],
    "tol": 1e-12,
    "max_rel": "3.5341e-28",
    "pass_": true
   },
   "LO_finite_part_on_null_vector": "-2.9488e-31"
  },
  "5": {
   "K1": {
    "colsum_gamma0_2": [
     "0.0",
     "0.0"
    ],
    "colsum_gamma1_2": [
     "-1.131321201395557450377068e-25",
     "1.329451506350866775424278e-25"
    ],
    "max_abs": "1.3295e-25",
    "tol": 1e-20,
    "pass_": true
   },
   "c0prime": {
    "Sigma": "-3.386490844928603830593107",
    "g": "-7.925159956644914174390047",
    "Sigma_mpdiff": "-3.386490844928603830593107",
    "g_mpdiff": "-7.925159956644914174390047"
   },
   "c1prime": {
    "Sigma_routeA": "-10.59042324852781273631534",
    "g_routeA": "-15.28412279429436306154905",
    "Sigma_routeB": "-10.59042315124012061727942",
    "g_routeB": "-15.28412108749421022098039",
    "rel_diff_AB": [
     "9.1864e-9",
     "1.1167e-7"
    ]
   },
   "K2": {
    "c1_routes_rel_diff_max": "1.1167e-7",
    "c1_tol": 1e-05,
    "c0_closed_vs_mpdiff_max_abs": "7.8886e-31",
    "c0_tol": 1e-20,
    "closed_form_refs": "c0prime_Sigma = 1 - 4 pi^2/9, c0prime_g(n_f=5) = 35/18 - pi^2",
    "closed_form_dev_max_abs": "2.1885e-26",
    "pass_": true
   },
   "matrices": {
    "gamma0_2": [
     [
      "-1.777777777777777777777778",
      "1.666666666666666666666667"
     ],
     [
      "1.777777777777777777777778",
      "-1.666666666666666666666667"
     ]
    ],
    "dgamma0_2": [
     [
      "-1.238342696780455682444959",
      "-0.7638888888888888888888889"
     ],
     [
      "-2.148148148148148148148148",
      "-7.161271067756025285501158"
     ]
    ],
    "gamma1_2": [
     [
      "-5.662551440329218106995885",
      "9.429012345679012345679012"
     ],
     [
      "5.662551440329218106995885",
      "-9.429012345679012345679012"
     ]
    ],
    "dgamma1_2": [
     [
      "-9.933352264788125120391393",
      "-18.60769394119134251860291"
     ],
     [
      "-0.6570709837396876159239461",
      "3.323571146896979457053868"
     ]
    ]
   },
   "asymptotic": {
    "two_pi_b0": "3.833333333333333333333333",
    "gamma_plus0_at_2": "0.0",
    "right_null_vector_gamma0_2": [
     "0.4838709677419354838709677",
     "0.5161290322580645161290323"
    ],
    "mu": "1.49452949772999",
    "mu_route": "-d/dN gamma_+^(0)(N) at N=2 / (2 pi b0), mpmath.diff",
    "mu_check_nullvector": "1.49452949772999",
    "mu_check_rel": "1.9722e-31",
    "D": "3.58928945473167",
    "D_route": "d^2/dN^2 gamma_+^(0)(N) at N=2 / (2 pi b0), mpmath.diff",
    "D_check_richardson_h0p01": "3.58928944531351",
    "D_check_rel": "2.624e-9",
    "A_kappa": "3.023965523",
    "A_L": "1.577721142",
    "eigenvalue_part_LO_2pib0_mu": "5.72902974129831"
   },
   "K3": {
    "points": [
     {
      "a": "0.03",
      "xSigma": "0.55",
      "order": "LO",
      "colsum_form": "5.42889194520094349",
      "eigen_form": "5.42889194520094349",
      "eigen_part": "5.7290297413",
      "finite_part": "-0.300137796097",
      "rel": "0.0"
     },
     {
      "a": "0.03",
      "xSigma": "0.55",
      "order": "NLO",
      "colsum_form": "5.8099695865246263",
      "eigen_form": "5.8099695865246263",
      "eigen_part": "6.04281327328",
      "finite_part": "-0.23284368675",
      "rel": "5.9559e-29"
     },
     {
      "a": "0.018",
      "xSigma": "0.52",
      "order": "LO",
      "colsum_form": "5.5650520185524328",
      "eigen_form": "5.5650520185524328",
      "eigen_part": "5.7290297413",
      "finite_part": "-0.163977722746",
      "rel": "1.9722e-31"
     },
     {
      "a": "0.018",
      "xSigma": "0.52",
      "order": "NLO",
      "colsum_form": "5.79623320110135642",
      "eigen_form": "5.79623320110135642",
      "eigen_part": "5.91564009122",
      "finite_part": "-0.119406890116",
      "rel": "1.8735e-29"
     },
     {
      "a": "0.045",
      "xSigma": "0.6",
      "order": "LO",
      "colsum_form": "5.20195848961512797",
      "eigen_form": "5.20195848961512797",
      "eigen_part": "5.7290297413",
      "finite_part": "-0.527071251683",
      "rel": "0.0"
     },
     {
      "a": "0.045",
      "xSigma": "0.6",
      "order": "NLO",
      "colsum_form": "5.76301412762267745",
      "eigen_form": "5.76301412762267745",
      "eigen_part": "6.20437928394",
      "finite_part": "-0.441365156313",
      "rel": "1.6763e-28"
     }
    ],
    "tol": 1e-12,
    "max_rel": "1.6763e-28",
    "pass_": true
   },
   "LO_finite_part_on_null_vector": "9.2787e-33"
  }
 },
 "elapsed_s": 0.9
}

==> anc/plan/additions/A1_kappa_split/kernel_nf.diff <==
50c50
< def g_gg(N): return 2*CA*(1/(N*(N-1)) + 1/((N+1)*(N+2)) - S1f(N)) + mp.mpf(33-2*NF)/6
---
> def g_gg(N, nf=NF): return 2*CA*(1/(N*(N-1)) + 1/((N+1)*(N+2)) - S1f(N)) + mp.mpf(33-2*nf)/6
52,53c52,53
< def Gamma0(N):
<     return mp.matrix([[g_qq(N), 2*NF*g_qg(N)], [g_gq(N), g_gg(N)]])
---
> def Gamma0(N, nf=NF):
>     return mp.matrix([[g_qq(N), 2*nf*g_qg(N)], [g_gq(N), g_gg(N, nf)]])
55,57c55,57
< def gamma0_plus(N):
<     T = g_qq(N) + g_gg(N)
<     D = (g_qq(N) - g_gg(N))**2 + 8*NF*g_qg(N)*g_gq(N)
---
> def gamma0_plus(N, nf=NF):
>     T = g_qq(N) + g_gg(N, nf)
>     D = (g_qq(N) - g_gg(N, nf))**2 + 8*nf*g_qg(N)*g_gq(N)
78c78
< def P1_matrix(N, exact_sp=True):
---
> def P1_matrix(N, exact_sp=True, nf=NF):
105c105
<     P1NSP = CF*((CF - CA/2)*PNPA + CA*PNSB + TR*NF*PNSC)
---
>     P1NSP = CF*((CF - CA/2)*PNPA + CA*PNSB + TR*nf*PNSC)
132,135c132,135
<     P1qq = P1NSP + TR*NF*CF*PPSA*4
<     P1qg = TR*NF*(CA*PQGA + CF*PQGB)*4
<     P1gq = (CF*CF*PGQA + CF*CA*PGQB + TR*NF*CF*PGQC)*4
<     P1gg = (CA*CA*PGGA + TR*NF*(CA*PGGB + CF*PGGC))*4
---
>     P1qq = P1NSP + TR*nf*CF*PPSA*4
>     P1qg = TR*nf*(CA*PQGA + CF*PQGB)*4
>     P1gq = (CF*CF*PGQA + CF*CA*PGQB + TR*nf*CF*PGQC)*4
>     P1gg = (CA*CA*PGGA + TR*nf*(CA*PGGB + CF*PGGC))*4
138c138
< def P1_ns_minus(N, exact_sp=True):
---
> def P1_ns_minus(N, exact_sp=True, nf=NF):
159c159
<     return CF*((CF - CA/2)*PNMA + CA*PNSB + TR*NF*PNSC)
---
>     return CF*((CF - CA/2)*PNMA + CA*PNSB + TR*nf*PNSC)


==> anc/plan/additions/A1_kappa_split/kernel_nf.py <==
# kernel_nf.py: lines 1-160 of tier1/taskB_theorem.py (sha256 16495e10...6ecedb),
# edited ONLY so that g_gg, Gamma0, gamma0_plus, P1_matrix, P1_ns_minus take n_f as a
# keyword argument nf (default the original NF = 5).  Diff: kernel_nf.diff.
#!/usr/bin/env python3
# =====================================================================
# TIER-1 TASK B, PART 1 — numerical side of the all-order sqrt(zeta) theorem.
#
# Establishes, with numbers:
#  (a) gamma_+(N=2, alpha_s) = 0 order by order: the momentum column-sums of the
#      full singlet anomalous-dimension matrix vanish at N=2 at LO AND NLO
#      (exact NLO MS-bar moments, transcribed from the distributed PEGASUS
#      code of A. Vogt, hep-ph/0408244: pns1mom.f + psg1mom.f, a_s=alpha_s/4pi).
#  (b) clock integrals: with t = ln(Q^2/Lambda^2), alpha_s = 1/(b0 t),
#        int (alpha_s/2pi)   dt' = zeta/(2 pi b0)            (grows)
#        int (alpha_s/2pi)^k dt' -> finite constant, k>=2    (converges)
#      and the b1 (two-loop-running) correction to the k=1 integral is itself
#      a convergent integral with a closed form, verified against an ODE solve.
#  (c) the NLO O(1) displacement of the cumulants:
#        delta c_n(zeta) = (-d/ds)^n [G1(2-s)]_{s=0} * I2(t),
#      with G1(N) = L_+(N) Gamma1(N) R_+(N) / (L_+ . R_+) the NLO anomalous
#      dimension projected on the LO plus-eigenvector (the growing exponent),
#      Gamma1 = P^(1)_PEGASUS/4 in the (alpha_s/2pi)^2 normalization.
#      Numbers quoted at Q = 100 GeV and in the zeta->infinity limit.
#
# VERIFICATION POLICY: every derivative computed twice (mpmath.diff at high
# precision with the EXACT Mellin moment of Li2(x)/(1+x), vs Richardson
# finite differences with the independent GRV 7-term parametrization);
# every integral twice (closed form vs mpmath.quad / ODE).
#
# Conventions: D5 of PREP_derivations.md.  nf=5.  Lambda = 0.226 GeV,
# Q0 = 1.4 GeV (reproduces the pinned window zeta = 0.17 -> 1.86).
# =====================================================================

import mpmath as mp

mp.mp.dps = 25

CF, CA, TR = mp.mpf(4)/3, mp.mpf(3), mp.mpf(1)/2
NF = 5
B0 = (33 - 2*NF)/mp.mpf(12)/mp.pi
B1 = (153 - 19*NF)/mp.mpf(24)/mp.pi**2
TWO_PI_B0 = 2*mp.pi*B0            # 23/6
EG = mp.euler
Z2, Z3 = mp.zeta(2), mp.zeta(3)

# ------------------------------- LO ----------------------------------
def S1f(z): return mp.psi(0, z+1) + EG
def S2f(z): return Z2 - mp.psi(1, z+1)

def g_qq(N): return CF*(mp.mpf(3)/2 - 2*S1f(N-1) - 1/N - 1/(N+1))
def g_qg(N): return TR*(N*N + N + 2)/(N*(N+1)*(N+2))
def g_gq(N): return CF*(N*N + N + 2)/(N*(N-1)*(N+1))
def g_gg(N, nf=NF): return 2*CA*(1/(N*(N-1)) + 1/((N+1)*(N+2)) - S1f(N)) + mp.mpf(33-2*nf)/6

def Gamma0(N, nf=NF):
    return mp.matrix([[g_qq(N), 2*nf*g_qg(N)], [g_gq(N), g_gg(N, nf)]])

def gamma0_plus(N, nf=NF):
    T = g_qq(N) + g_gg(N, nf)
    D = (g_qq(N) - g_gg(N, nf))**2 + 8*nf*g_qg(N)*g_gq(N)
    return (T + mp.sqrt(D))/2

# ------------------------- NLO (PEGASUS) ------------------------------
def spmom_exact(N):
    """Exact Mellin moment  int_0^1 x^(N-1) Li2(x)/(1+x) dx."""
    return mp.quad(lambda x: x**(N-1)*mp.polylog(2, x)/(1+x), [0, 1])

def spmom_param(N):
    """GRV(1990)-improved 7-term parametrization used in PEGASUS (~1e-7)."""
    S1 = S1f(N)
    acc = mp.mpf(0)
    cs = ['1.0000', '-0.9992', '0.9851', '-0.9005', '0.6621', '-0.3174', '0.0699']
    Sk, Nk = S1, N
    for k, c in enumerate(cs):
        if k > 0:
            Nk = N + k
            Sk = Sk + 1/Nk
        acc += mp.mpf(c)*(Z2 - Sk/Nk)/Nk
    return acc

def P1_matrix(N, exact_sp=True, nf=NF):
    """NLO singlet splitting-function moments P^(1)(N), MS-bar, a_s=alpha_s/4pi.
    Layout [[qq, qg],[gq, gg]] acting on (Sigma, g); qg entry includes 2 nf TR.
    Direct transcription of PEGASUS pns1mom.f / psg1mom.f (Vogt, hep-ph/0408244)."""
    S1, S2 = S1f(N), S2f(N)
    NS = N*N; NT = NS*N; NFO = NT*N; NFI = NFO*N
    NSI = NFI*N; NSE = NSI*N; NE = NSE*N; NN = NE*N
    NM = N - 1; N1 = N + 1; N2 = N + 2
    NMS = NM*NM; N1S = N1*N1; N1T = N1S*N1; N2S = N2*N2; N2T = N2S*N2

    SPMOM = spmom_exact(N) if exact_sp else spmom_param(N)
    SLC = -mp.mpf(5)/8*Z3
    SLV = -Z2/2*(mp.psi(0, N1/2) - mp.psi(0, N/2)) + S1/NS + SPMOM
    SSCHLP = SLC + SLV
    SSTR2P = Z2 - mp.psi(1, N2/2)
    SSTR3P = mp.mpf(1)/2*mp.psi(2, N2/2) + Z3

    PNPA = (16*S1*(2*N + 1)/(NS*N1S) +
            16*(2*S1 - 1/(N*N1))*(S2 - SSTR2P) +
            64*SSCHLP + 24*S2 - 3 - 8*SSTR3P -
            8*(3*NT + NS - 1)/(NT*N1T) -
            16*(2*NS + 2*N + 1)/(NT*N1T))*mp.mpf(-1)/2
    PNSB = (S1*(mp.mpf(536)/9 + 8*(2*N + 1)/(NS*N1S)) -
            (16*S1 + mp.mpf(52)/3 - 8/(N*N1))*S2 - mp.mpf(43)/6 -
            (151*NFO + 263*NT + 97*NS + 3*N + 9)*4/(9*NT*N1T))*mp.mpf(-1)/2
    PNSC = (mp.mpf(-160)/9*S1 + mp.mpf(32)/3*S2 + mp.mpf(4)/3 +
            16*(11*NS + 5*N - 3)/(9*NS*N1S))*mp.mpf(-1)/2
    P1NSP = CF*((CF - CA/2)*PNPA + CA*PNSB + TR*nf*PNSC)

    PPSA = (5*NFI + 32*NFO + 49*NT + 38*NS + 28*N + 8)/(NM*NT*N1T*N2S)*2
    PQGA = ((-2*S1*S1 + 2*S2 - 2*SSTR2P)*(NS + N + 2)/(N*N1*N2) +
            8*S1*(2*N + 3)/(N1S*N2S) +
            2*(NN + 6*NE + 15*NSE + 25*NSI + 36*NFI + 85*NFO + 128*NT +
               104*NS + 64*N + 16)/(NM*NT*N1T*N2T))
    PQGB = ((2*S1*S1 - 2*S2 + 5)*(NS + N + 2)/(N*N1*N2) - 4*S1/NS +
            (11*NFO + 26*NT + 15*NS + 8*N + 4)/(NT*N1T*N2))
    PGQA = ((-S1*S1 + 5*S1 - S2)*(NS + N + 2)/(NM*N*N1) - 2*S1/N1S -
            (12*NSI + 30*NFI + 43*NFO + 28*NT - NS - 12*N - 4)/(2*NM*NT*N1T))
    PGQB = ((S1*S1 + S2 - SSTR2P)*(NS + N + 2)/(NM*N*N1) -
            S1*(17*NFO + 41*NS - 22*N - 12)/(3*NMS*NS*N1) +
            (109*NN + 621*NE + 1400*NSE + 1678*NSI + 695*NFI - 1031*NFO -
             1304*NT - 152*NS + 432*N + 144)/(9*NMS*NT*N1T*N2S))
    PGQC = mp.mpf(4)/3*((S1 - mp.mpf(8)/3)*(NS + N + 2)/(NM*N*N1) + 1/N1S)
    PGGA = (-(2*NFI + 5*NFO + 8*NT + 7*NS - 2*N - 2)*8*S1/(NMS*NS*N1S*N2S) -
            mp.mpf(67)/9*S1 + mp.mpf(8)/3 -
            4*SSTR2P*(NS + N + 1)/(NM*N*N1*N2) +
            2*S1*SSTR2P - 4*SSCHLP + mp.mpf(1)/2*SSTR3P +
            (457*NN + 2742*NE + 6040*NSE + 6098*NSI + 1567*NFI - 2344*NFO -
             1632*NT + 560*NS + 1488*N + 576)/(18*NMS*NT*N1T*N2T))
    PGGB = ((38*NFO + 76*NT + 94*NS + 56*N + 12)*(-2)/(9*NM*NS*N1S*N2) +
            mp.mpf(20)/9*S1 - mp.mpf(4)/3)
    PGGC = ((2*NSI + 4*NFI + NFO - 10*NT - 5*NS - 4*N - 4)*(-2)/(NM*NT*N1T*N2)
            - 1)

    P1qq = P1NSP + TR*nf*CF*PPSA*4
    P1qg = TR*nf*(CA*PQGA + CF*PQGB)*4
    P1gq = (CF*CF*PGQA + CF*CA*PGQB + TR*nf*CF*PGQC)*4
    P1gg = (CA*CA*PGGA + TR*nf*(CA*PGGB + CF*PGGC))*4
    return mp.matrix([[P1qq, P1qg], [P1gq, P1gg]])

def P1_ns_minus(N, exact_sp=True, nf=NF):
    """NLO non-singlet 'minus' moment (for the quark-number check at N=1)."""
    S1, S2 = S1f(N), S2f(N)
    NS = N*N; NT = NS*N; NFO = NT*N
    N1 = N + 1; N1S = N1*N1; N1T = N1S*N1
    SPMOM = spmom_exact(N) if exact_sp else spmom_param(N)
    SLC = -mp.mpf(5)/8*Z3
    SLV = -Z2/2*(mp.psi(0, N1/2) - mp.psi(0, N/2)) + S1/NS + SPMOM
    SSCHLM = SLC - SLV
    SSTR2M = Z2 - mp.psi(1, N1/2)
    SSTR3M = mp.mpf(1)/2*mp.psi(2, N1/2) + Z3
    PNMA = (16*S1*(2*N + 1)/(NS*N1S) +
            16*(2*S1 - 1/(N*N1))*(S2 - SSTR2M) +
            64*SSCHLM + 24*S2 - 3 - 8*SSTR3M -
            8*(3*NT + NS - 1)/(NT*N1T) +
            16*(2*NS + 2*N + 1)/(NT*N1T))*mp.mpf(-1)/2
    PNSB = (S1*(mp.mpf(536)/9 + 8*(2*N + 1)/(NS*N1S)) -
            (16*S1 + mp.mpf(52)/3 - 8/(N*N1))*S2 - mp.mpf(43)/6 -
            (151*NFO + 263*NT + 97*NS + 3*N + 9)*4/(9*NT*N1T))*mp.mpf(-1)/2
    PNSC = (mp.mpf(-160)/9*S1 + mp.mpf(32)/3*S2 + mp.mpf(4)/3 +
            16*(11*NS + 5*N - 3)/(9*NS*N1S))*mp.mpf(-1)/2
    return CF*((CF - CA/2)*PNMA + CA*PNSB + TR*nf*PNSC)



==> anc/plan/additions/A1_kappa_split/recheck/rc_kernel.json <==
{
 "program": "rc_kernel.py",
 "sha256_program": "90b553819b1e47bb0b942203072a7af61f07e687d6f1171dc768cd81f255c50a",
 "working_precision_digits": 40,
 "source": "ESW 1996 Eqs. 4.94, 4.100, 4.103-4.120 (page images, PDF pp. 125-129)",
 "normalization": "Gamma = a gamma0 + a^2 gamma1, a = alpha_s/(2 pi), d/d ln Q^2",
 "nf": {
  "4": {
   "ESW4.110_second_moment": "7.5432098765432098765",
   "gamma1_gg(2)": "-7.5432098765432098765",
   "qg_factor_from_sum_rule": "1.0",
   "fermion_number_int_Pminus": "0.0",
   "qg_factor_used": 1,
   "column_sums_N2": {
    "gamma0_Sigma": "-2.2959e-41",
    "gamma0_g": "-2.2959e-41",
    "gamma1_Sigma": "9.1835e-41",
    "gamma1_g": "-1.0102e-39"
   },
   "c0prime": {
    "Sigma": "-3.386490844928603830593107",
    "g": "-7.772382178867136396612269"
   },
   "c1prime": {
    "Sigma": "-12.13004750018503907187681",
    "g": "-18.55109879678475058063775"
   },
   "c0prime_Sigma_minus_(1-4pi^2/9)": "0.0",
   "c0prime_g_minus_(35/18-pi^2)": "0.15278",
   "gamma0(2)": {
    "qq": "-1.7777777777777777778",
    "qg": "1.3333333333333333333",
    "gq": "1.7777777777777777778",
    "gg": "-1.3333333333333333333"
   },
   "gamma1(2)": {
    "qq": "-6.9465020576131687243",
    "qg": "7.5432098765432098765",
    "gq": "6.9465020576131687243",
    "gg": "-7.5432098765432098765"
   },
   "dgamma0(2)": {
    "qq": "-1.2383426967804556824",
    "qg": "-0.61111111111111111111",
    "gq": "-2.1481481481481481481",
    "gg": "-7.1612710677560252855"
   },
   "dgamma1(2)": {
    "qq": "-9.39996823968695963",
    "qg": "-14.886155152953074015",
    "gq": "-2.7300792604980794419",
    "gg": "-3.6649436438316765658"
   },
   "LO_right_null_vector": [
    "0.42857142857142857143",
    "0.57142857142857142857"
   ],
   "2pi_b0": "4.16666666666667",
   "mu_LO": "1.41425147143729",
   "2pi_b0_mu": "5.89271446432205"
  },
  "5": {
   "ESW4.110_second_moment": "9.4290123456790123457",
   "gamma1_gg(2)": "-9.4290123456790123457",
   "qg_factor_from_sum_rule": "1.0",
   "fermion_number_int_Pminus": "0.0",
   "qg_factor_used": 1,
   "column_sums_N2": {
    "gamma0_Sigma": "-2.2959e-41",
    "gamma0_g": "-2.2959e-41",
    "gamma1_Sigma": "-9.1835e-41",
    "gamma1_g": "-3.6734e-40"
   },
   "c0prime": {
    "Sigma": "-3.386490844928603830593107",
    "g": "-7.925159956644914174390047"
   },
   "c1prime": {
    "Sigma": "-10.59042324852781273631534",
    "g": "-15.28412279429436306154905"
   },
   "c0prime_Sigma_minus_(1-4pi^2/9)": "0.0",
   "c0prime_g_minus_(35/18-pi^2)": "-9.1835e-41",
   "gamma0(2)": {
    "qq": "-1.7777777777777777778",
    "qg": "1.6666666666666666667",
    "gq": "1.7777777777777777778",
    "gg": "-1.6666666666666666667"
   },
   "gamma1(2)": {
    "qq": "-5.662551440329218107",
    "qg": "9.4290123456790123457",
    "gq": "5.662551440329218107",
    "gg": "-9.4290123456790123457"
   },
   "dgamma0(2)": {
    "qq": "-1.2383426967804556824",
    "qg": "-0.76388888888888888889",
    "gq": "-2.1481481481481481481",
    "gg": "-7.1612710677560252855"
   },
   "dgamma1(2)": {
    "qq": "-9.9333522647881251204",
    "qg": "-18.607693941191342519",
    "gq": "-0.65707098373968761592",
    "gg": "3.3235711468969794571"
   },
   "LO_right_null_vector": [
    "0.48387096774193548387",
    "0.51612903225806451613"
   ],
   "2pi_b0": "3.83333333333333",
   "mu_LO": "1.49452949772999",
   "2pi_b0_mu": "5.72902974129831"
  }
 },
 "runtime_s": 20.00381827354431
}

==> anc/plan/additions/A1_kappa_split/recheck/rc_kernel.py <==
"""Independent recheck of the A1 kernel numbers (c0'_j, c1'_j at N = 2, column sums, eigenvalue split).

Source of the splitting functions: Ellis, Stirling, Webber, "QCD and Collider Physics" (CUP 1996),
Eqs. (4.94) LO, (4.100) singlet matrix, (4.103)-(4.106) p_ab, (4.107)-(4.112) NLO for x != 1,
(4.114) S2, (4.118)-(4.120) plus prescription and endpoint terms. Read from the page images of
references/priority/papers/ESW1996_book.pdf (PDF pages 125-129) on 2026-09-25.
Normalization: P = P0 + (alpha_s/2pi) P1, evolution in ln Q^2 (ESW Eq. 4.91, 4.100), i.e. a = alpha_s/2pi.
No code of the author (a1_kernel.py, kernel_nf.py, tier1/taskB_theorem.py) is imported or copied.

Mellin transform with the plus prescription handled analytically:
  gamma_ij(N) = int_0^1 x^(N-1) [P_ij(x) - A_ij/(1-x)] dx - A_ij (psi(N) + gamma_E) + B_ij
  d/dN gamma_ij(N) = int_0^1 x^(N-1) ln x [P_ij(x) - A_ij/(1-x)] dx - A_ij psi'(N)
where A_ij is the coefficient of 1/(1-x)_+ and B_ij the coefficient of delta(1-x).
Matrix entry for the Sigma-g element: fixed by the momentum sum rule (Eq. 4.117), tested below.
"""
import json, sys, hashlib, time
import mpmath as mp

DPS = int(sys.argv[1]) if len(sys.argv) > 1 else 40
mp.mp.dps = DPS
CF = mp.mpf(4) / 3
CA = mp.mpf(3)
TR = mp.mpf(1) / 2
PI2 = mp.pi ** 2
Z3 = mp.zeta(3)


def S2(x):
    return -2 * mp.polylog(2, -x) + mp.log(x) ** 2 / 2 - 2 * mp.log(x) * mp.log(1 + x) - PI2 / 6


def pqq(x):
    return 2 / (1 - x) - 1 - x


def pqq_reg(x):          # p_qq with its 1/(1-x) pole removed (used only in constant-coefficient brackets)
    return -1 - x


def pqg(x):
    return x ** 2 + (1 - x) ** 2


def pgq(x):
    return (1 + (1 - x) ** 2) / x


def pgg(x):
    return 1 / (1 - x) + 1 / x - 2 + x * (1 - x)


def pgg_reg(x):
    return 1 / x - 2 + x * (1 - x)


# ---------------- NLO, ESW (4.109)-(4.112); "reg" = pole of the constant brackets removed ----------
def P1qq_reg(x, nf):
    Tf = TR * nf
    L = mp.log(x); L1 = mp.log(1 - x)
    cf2 = (-1 + x + (mp.mpf(1) / 2 - mp.mpf(3) / 2 * x) * L - (1 + x) * L ** 2 / 2
           - (mp.mpf(3) / 2 * L + 2 * L * L1) * pqq(x) + 2 * pqq(-x) * S2(x))
    cfca = (mp.mpf(14) / 3 * (1 - x) + (mp.mpf(11) / 6 * L + L ** 2 / 2) * pqq(x)
            + (mp.mpf(67) / 18 - PI2 / 6) * pqq_reg(x) - pqq(-x) * S2(x))
    cftf = (-mp.mpf(16) / 3 + mp.mpf(40) / 3 * x + (10 * x + mp.mpf(16) / 3 * x ** 2 + 2) * L
            - mp.mpf(112) / 9 * x ** 2 + mp.mpf(40) / (9 * x) - 2 * (1 + x) * L ** 2
            - mp.mpf(10) / 9 * pqq_reg(x) - mp.mpf(2) / 3 * L * pqq(x))
    return CF ** 2 * cf2 + CF * CA * cfca + CF * Tf * cftf


def A1qq(nf):
    Tf = TR * nf
    return 2 * (CF * CA * (mp.mpf(67) / 18 - PI2 / 6) - CF * Tf * mp.mpf(10) / 9)


def B1qq(nf):
    Tf = TR * nf
    return (CF ** 2 * (mp.mpf(3) / 8 - PI2 / 2 + 6 * Z3) + CF * CA * (mp.mpf(17) / 24 + 11 * PI2 / 18 - 3 * Z3)
            - CF * Tf * (mp.mpf(1) / 6 + 2 * PI2 / 9))


def P1qg(x, nf):
    Tf = TR * nf
    L = mp.log(x); L1 = mp.log(1 - x); Lr = mp.log((1 - x) / x)
    cftf = (4 - 9 * x - (1 - 4 * x) * L - (1 - 2 * x) * L ** 2 + 4 * L1
            + (2 * Lr ** 2 - 4 * Lr - mp.mpf(2) / 3 * PI2 + 10) * pqg(x))
    catf = (mp.mpf(182) / 9 + mp.mpf(14) / 9 * x + mp.mpf(40) / (9 * x) + (mp.mpf(136) / 3 * x - mp.mpf(38) / 3) * L
            - 4 * L1 - (2 + 8 * x) * L ** 2 + 2 * pqg(-x) * S2(x)
            + (-L ** 2 + mp.mpf(44) / 3 * L - 2 * L1 ** 2 + 4 * L1 + PI2 / 3 - mp.mpf(218) / 9) * pqg(x))
    return CF * Tf * cftf + CA * Tf * catf


def P1gq(x, nf):
    Tf = TR * nf
    L = mp.log(x); L1 = mp.log(1 - x)
    cf2 = (-mp.mpf(5) / 2 - mp.mpf(7) / 2 * x + (2 + mp.mpf(7) / 2 * x) * L - (1 - x / 2) * L ** 2
           - 2 * x * L1 - (3 * L1 + L1 ** 2) * pgq(x))
    cfca = (mp.mpf(28) / 9 + mp.mpf(65) / 18 * x + mp.mpf(44) / 9 * x ** 2 - (12 + 5 * x + mp.mpf(8) / 3 * x ** 2) * L
            + (4 + x) * L ** 2 + 2 * x * L1 + S2(x) * pgq(-x)
            + (mp.mpf(1) / 2 - 2 * L * L1 + L ** 2 / 2 + mp.mpf(11) / 3 * L1 + L1 ** 2 - PI2 / 6) * pgq(x))
    cftf = -mp.mpf(4) / 3 * x - (mp.mpf(20) / 9 + mp.mpf(4) / 3 * L1) * pgq(x)
    return CF ** 2 * cf2 + CF * CA * cfca + CF * Tf * cftf


def P1gg_reg(x, nf):
    Tf = TR * nf
    L = mp.log(x); L1 = mp.log(1 - x)
    cftf = (-16 + 8 * x + mp.mpf(20) / 3 * x ** 2 + mp.mpf(4) / (3 * x) - (6 + 10 * x) * L - (2 + 2 * x) * L ** 2)
    catf = (2 - 2 * x + mp.mpf(26) / 9 * (x ** 2 - 1 / x) - mp.mpf(4) / 3 * (1 + x) * L - mp.mpf(20) / 9 * pgg_reg(x))
    ca2 = (mp.mpf(27) / 2 * (1 - x) + mp.mpf(67) / 9 * (x ** 2 - 1 / x)
           - (mp.mpf(25) / 3 - mp.mpf(11) / 3 * x + mp.mpf(44) / 3 * x ** 2) * L + 4 * (1 + x) * L ** 2
           + 2 * pgg(-x) * S2(x) + (mp.mpf(67) / 9 - PI2 / 3) * pgg_reg(x) + (-4 * L * L1 + L ** 2) * pgg(x))
    return CF * Tf * cftf + CA * Tf * catf + CA ** 2 * ca2


def A1gg(nf):
    Tf = TR * nf
    return CA * Tf * (-mp.mpf(20) / 9) + CA ** 2 * (mp.mpf(67) / 9 - PI2 / 3)


def B1gg(nf):
    Tf = TR * nf
    return CA ** 2 * (mp.mpf(8) / 3 + 3 * Z3) - CF * Tf - mp.mpf(4) / 3 * CA * Tf


# non-singlet pieces for the fermion-number check (4.107, 4.108, 4.115)
def P1V_qq_reg(x, nf):
    Tf = TR * nf
    L = mp.log(x); L1 = mp.log(1 - x)
    cf2 = (-(2 * L * L1 + mp.mpf(3) / 2 * L) * pqq(x) - (mp.mpf(3) / 2 + mp.mpf(7) / 2 * x) * L
           - (1 + x) * L ** 2 / 2 - 5 * (1 - x))
    cfca = ((L ** 2 / 2 + mp.mpf(11) / 6 * L) * pqq(x) + (mp.mpf(67) / 18 - PI2 / 6) * pqq_reg(x)
            + (1 + x) * L + mp.mpf(20) / 3 * (1 - x))
    cftf = -(mp.mpf(2) / 3 * L) * pqq(x) - mp.mpf(10) / 9 * pqq_reg(x) - mp.mpf(4) / 3 * (1 - x)
    return CF ** 2 * cf2 + CF * CA * cfca + CF * Tf * cftf


def P1V_qqbar(x, nf):
    L = mp.log(x)
    return CF * (CF - CA / 2) * (2 * pqq(-x) * S2(x) + 2 * (1 + x) * L + 4 * (1 - x))


# ---------------- LO, ESW (4.94) ----------------
def P0qq_reg(x, nf):
    return -CF * (1 + x)      # CF (1+x^2)/(1-x) minus 2 CF/(1-x)


def A0qq(nf):
    return 2 * CF


def B0qq(nf):
    return CF * mp.mpf(3) / 2


def P0qg_entry(x, nf):  # 2 n_f T_R p_qg, ESW (4.93), (4.100)
    return 2 * nf * TR * pqg(x)


def P0gq(x, nf):
    return CF * pgq(x)


def P0gg_reg(x, nf):
    return 2 * CA * ((1 - x) / x + x * (1 - x) - 1)   # x/(1-x) - 1/(1-x) = -1


def A0gg(nf):
    return 2 * CA


def B0gg(nf):
    return (11 * CA - 4 * nf * TR) / 6


def quad01(f):
    return mp.quad(f, [0, mp.mpf(1) / 1000, mp.mpf(1) / 2, 1 - mp.mpf(1) / 1000, 1])


def mellin(Preg, A, B, N):
    val = quad01(lambda x: x ** (N - 1) * Preg(x))
    return val - A * (mp.digamma(N) + mp.euler) + B


def dmellin(Preg, A, N):
    val = quad01(lambda x: x ** (N - 1) * mp.log(x) * Preg(x))
    return val - A * mp.psi(1, N)


def matrices(nf, qg_factor):
    zero = lambda nf_: mp.mpf(0)
    ent0 = {('q', 'q'): (lambda x: P0qq_reg(x, nf), A0qq(nf), B0qq(nf)),
            ('q', 'g'): (lambda x: P0qg_entry(x, nf), 0, 0),
            ('g', 'q'): (lambda x: P0gq(x, nf), 0, 0),
            ('g', 'g'): (lambda x: P0gg_reg(x, nf), A0gg(nf), B0gg(nf))}
    ent1 = {('q', 'q'): (lambda x: P1qq_reg(x, nf), A1qq(nf), B1qq(nf)),
            ('q', 'g'): (lambda x: qg_factor * P1qg(x, nf), 0, 0),
            ('g', 'q'): (lambda x: P1gq(x, nf), 0, 0),
            ('g', 'g'): (lambda x: P1gg_reg(x, nf), A1gg(nf), B1gg(nf))}
    return ent0, ent1


def gam(ent, N):
    return {k: mellin(v[0], v[1], v[2], N) for k, v in ent.items()}


def dgam(ent, N):
    return {k: dmellin(v[0], v[1], N) for k, v in ent.items()}


def main():
    t0 = time.time()
    out = {"program": "rc_kernel.py", "sha256_program": hashlib.sha256(open(__file__, 'rb').read()).hexdigest(),
           "working_precision_digits": DPS, "source": "ESW 1996 Eqs. 4.94, 4.100, 4.103-4.120 (page images, PDF pp. 125-129)",
           "normalization": "Gamma = a gamma0 + a^2 gamma1, a = alpha_s/(2 pi), d/d ln Q^2", "nf": {}}
    # --- which multiple of ESW (4.110) is the Sigma-g matrix entry? fixed by the gluon-column momentum sum rule
    for nf in (4, 5):
        g1gg2 = mellin(lambda x: P1gg_reg(x, nf), A1gg(nf), B1gg(nf), 2)
        g1qg2 = mellin(lambda x: P1qg(x, nf), 0, 0, 2)
        out["nf"][str(nf)] = {"ESW4.110_second_moment": mp.nstr(g1qg2, 20), "gamma1_gg(2)": mp.nstr(g1gg2, 20),
                              "qg_factor_from_sum_rule": mp.nstr(-g1gg2 / g1qg2, 20)}
    # fermion number check (4.115) at nf = 5 and 4
    for nf in (4, 5):
        fn = quad01(lambda x: P1V_qq_reg(x, nf) - P1V_qqbar(x, nf)) - A1qq(nf) * (mp.digamma(1) + mp.euler) + B1qq(nf)
        out["nf"][str(nf)]["fermion_number_int_Pminus"] = mp.nstr(fn, 5)
        # consistency of (4.109) with P^V + P^Vbar + pure singlet: pure-singlet remainder at a test point
    for nf in (4, 5):
        fac = mp.mpf(out["nf"][str(nf)]["qg_factor_from_sum_rule"])
        facr = mp.nint(fac)
        ent0, ent1 = matrices(nf, facr)
        G0 = gam(ent0, 2); G1 = gam(ent1, 2)
        dG0 = dgam(ent0, 2); dG1 = dgam(ent1, 2)
        colsum = {"gamma0_Sigma": G0['q', 'q'] + G0['g', 'q'], "gamma0_g": G0['q', 'g'] + G0['g', 'g'],
                  "gamma1_Sigma": G1['q', 'q'] + G1['g', 'q'], "gamma1_g": G1['q', 'g'] + G1['g', 'g']}
        c0S = dG0['q', 'q'] + dG0['g', 'q']; c0g = dG0['q', 'g'] + dG0['g', 'g']
        c1S = dG1['q', 'q'] + dG1['g', 'q']; c1g = dG1['q', 'g'] + dG1['g', 'g']
        d = out["nf"][str(nf)]
        d["qg_factor_used"] = int(facr)
        d["column_sums_N2"] = {k: mp.nstr(v, 5) for k, v in colsum.items()}
        d["c0prime"] = {"Sigma": mp.nstr(c0S, 25), "g": mp.nstr(c0g, 25)}
        d["c1prime"] = {"Sigma": mp.nstr(c1S, 25), "g": mp.nstr(c1g, 25)}
        d["c0prime_Sigma_minus_(1-4pi^2/9)"] = mp.nstr(c0S - (1 - 4 * PI2 / 9), 5)
        d["c0prime_g_minus_(35/18-pi^2)"] = mp.nstr(c0g - (mp.mpf(35) / 18 - PI2), 5)
        d["gamma0(2)"] = {"qq": mp.nstr(G0['q', 'q'], 20), "qg": mp.nstr(G0['q', 'g'], 20),
                          "gq": mp.nstr(G0['g', 'q'], 20), "gg": mp.nstr(G0['g', 'g'], 20)}
        d["gamma1(2)"] = {"qq": mp.nstr(G1['q', 'q'], 20), "qg": mp.nstr(G1['q', 'g'], 20),
                          "gq": mp.nstr(G1['g', 'q'], 20), "gg": mp.nstr(G1['g', 'g'], 20)}
        d["dgamma0(2)"] = {"%s%s" % k: mp.nstr(v, 20) for k, v in dG0.items()}
        d["dgamma1(2)"] = {"%s%s" % k: mp.nstr(v, 20) for k, v in dG1.items()}
        # LO asymptotic: mu = -gamma_+'(2)/(2 pi b0), right null vector (15/31,16/31) at nf=5
        R0 = [G0['q', 'g'], -G0['q', 'q']]   # gamma0(2) R0 = 0 since column sums vanish: qq*Rq + qg*Rg = 0
        sR = R0[0] + R0[1]; R0 = [R0[0] / sR, R0[1] / sR]
        gp = (c0S * R0[0] + c0g * R0[1])       # (1,1) gamma0'(2) R0 / ((1,1)R0)
        twopib0 = (33 - 2 * mp.mpf(nf)) / 6
        d["LO_right_null_vector"] = [mp.nstr(R0[0], 20), mp.nstr(R0[1], 20)]
        d["2pi_b0"] = mp.nstr(twopib0, 15)
        d["mu_LO"] = mp.nstr(-gp / twopib0, 15)
        d["2pi_b0_mu"] = mp.nstr(-gp, 15)
    out["runtime_s"] = time.time() - t0
    json.dump(out, open(sys.argv[2] if len(sys.argv) > 2 else 'rc_kernel.json', 'w'), indent=1)
    print(json.dumps(out, indent=1))


if __name__ == '__main__':
    main()


==> anc/plan/additions/A3_resummed/code/a3core.py <==
#!/usr/bin/env python3
r"""a3core.py -- shared numerics for Addition 3 (kappa on fixed-order against small-x resummed sets).

Objects (manuscript notation, vav_A16.tex Eqs. (var), (lambdadef), (saddleslope), (kappadef)):
  P(x,Q)   = sum over quarks and gluon of x f_i  (photon excluded; the NNPDF3.1sx pair has none)
  s        = d ln P / d ln Q^2 ;  kappa = 2 pi v / alpha_s ,  v^2 = Var_P[s] on the window W,
             window-renormalized and mean-centred in the same way as Geo.fisher in calc/partG_pdf.py.
  C1 split : drift = Cov_P(s, xi), sd = sd_P[xi], corr = drift/(v sd), xi = ln(1/x),
             so that v = drift/(corr*sd).

Resummed kernel (derived here from the HELL-x matrix, hellx_tables.py):
  Delta(d_t P)(x) = x[(DPgg+DPqg) (x) g](x) + x[(DPgq+DPqq) (x) Sigma](x)
                  = int_x^1 (dy/y) zc(x/y) H(y),
  zc(z) = z [DPgg(z)+DPqg(z)],  H = x g + (C_F/C_A) x Sigma,
  because HELL-x sets DPgq = (C_F/C_A) DPgg and DPqq = (C_F/C_A) DPqg (Bonvini-Marzani-Muselli
  2017, JHEP 12 (2017) 117, Eqs. (4.41c,d)).  This is the direct x-space kernel term.
  Mellin-point form (manuscript Eq. (saddleslope), generalized to the column sums, TRUNCATED at x):
      Delta(d_t P)(x) ~= gamma_c(1+lambda_H(x); x) H(x),
      gamma_c(N; x) = int_x^1 z^{N-1} [DPgg+DPqg](z) dz ,  lambda_H = d ln H / d ln(1/x),
  which follows from the direct convolution when H is a local power y^-lambda_H over the y-range that
  contributes.  The untruncated moment gamma_c(N) = int_0^1 is reported only as a diagnostic: it
  exists only for N-1 > omega (omega = effective small-z power of zc on the table) and differs from
  the truncated one by int_0^x, which is NOT small for the resummed kernel, whose weight sits at
  z << x (see PREREG.md, Sec. 3.3, and results/superseded/).
"""
import numpy as np
from scipy.interpolate import CubicSpline

CF_CA = 4.0 / 9.0

# ---------------------------------------------------------------- quadrature
U_PANEL = 0.05      # panel width in u = ln(1/z) for the kernel integrals
U_NODES = 4         # Gauss-Legendre nodes per panel
U_MAX = np.log(1e9)  # HELL-x tables start at z = 1e-9
OMEGA_FIT = (1e-9, 1e-7)  # z-range of the least-squares fit of the small-z power of zc


def u_nodes(umax=U_MAX, h=U_PANEL, n=U_NODES):
    gl_x, gl_w = np.polynomial.legendre.leggauss(n)
    npan = int(np.ceil(umax / h))
    edges = np.linspace(0.0, umax, npan + 1)      # last edge at umax (table start z=1e-9)
    us, ws = [], []
    for a, b in zip(edges[:-1], edges[1:]):
        us.append(0.5 * (b - a) * gl_x + 0.5 * (a + b))
        ws.append(0.5 * (b - a) * gl_w)
    return np.concatenate(us), np.concatenate(ws)


UN, UW = u_nodes()


def window_grid(breaks=(1e-6, 1e-4, 1e-2, 1e-1, 0.8), panels=(24, 24, 12, 16), nnode=8, mult=1.0):
    """Composite Gauss-Legendre on W, as calc/partG_pdf.window_grid (ln x below 0.1, ln(1-x) above)."""
    gl_x, gl_w = np.polynomial.legendre.leggauss(nnode)
    xs, ws = [], []
    for i in range(len(breaks) - 1):
        a, b = breaks[i], breaks[i + 1]
        npan = max(2, int(round(panels[i] * mult)))
        if b <= 0.1 + 1e-15:
            e = np.linspace(np.log(a), np.log(b), npan + 1)
            for u0, u1 in zip(e[:-1], e[1:]):
                u = 0.5 * (u1 - u0) * gl_x + 0.5 * (u0 + u1)
                w = 0.5 * (u1 - u0) * gl_w
                xs.append(np.exp(u))
                ws.append(w * np.exp(u))
        else:
            e = np.linspace(np.log(1 - a), np.log(1 - b), npan + 1)
            for u0, u1 in zip(e[:-1], e[1:]):
                u = 0.5 * (u1 - u0) * gl_x + 0.5 * (u0 + u1)
                w = 0.5 * (u1 - u0) * gl_w
                s = np.exp(u)
                xs.append(1.0 - s)
                ws.append(np.abs(w) * s)
    x = np.concatenate(xs)
    w = np.concatenate(ws)
    o = np.argsort(x)
    return x[o], w[o]


# ---------------------------------------------------------------- densities
class Species:
    """G = x g, S = x Sigma (all quarks and antiquarks), their ln Q and ln x derivatives."""

    def __init__(self, pdf, exclude=(22,)):
        self.pdf = pdf
        self.quarks = [f for f in pdf.flavors if f not in (21,) + tuple(exclude)]

    def at(self, x, Q, dx=0, dy=0):
        g = self.pdf._grid_for(float(Q))
        lnx, lnq = np.log(x), np.log(float(Q)) * np.ones_like(x)
        G = g.splines[21].ev(lnx, lnq, dx=dx, dy=dy)
        S = np.zeros_like(x)
        for f in self.quarks:
            S = S + g.splines[f].ev(lnx, lnq, dx=dx, dy=dy)
        return G, S

    def P(self, x, Q):
        G, S = self.at(x, Q)
        return G + S

    def dPdt(self, x, Q):
        G, S = self.at(x, Q, dy=1)
        return 0.5 * (G + S)          # d/d ln Q^2 = (1/2) d/d ln Q

    def H(self, x, Q):
        G, S = self.at(x, Q)
        return G + CF_CA * S

    def lamH(self, x, Q):
        G, S = self.at(x, Q)
        dG, dS = self.at(x, Q, dx=1)
        return -(dG + CF_CA * dS) / (G + CF_CA * S)


# ---------------------------------------------------------------- kappa functional
def kappa_stats(x, w, P, dP, alphas):
    Z = float(np.sum(w * P))
    m = float(np.sum(w * dP)) / Z
    if np.any(P <= 0):
        return None
    I = float(np.sum(w * (dP - m * P) ** 2 / (Z * P)))
    v = np.sqrt(I)
    Pw = P / Z
    st = (dP - m * P) / P
    xi = np.log(1.0 / x)
    mxi = float(np.sum(w * Pw * xi))
    sd = float(np.sqrt(np.sum(w * Pw * (xi - mxi) ** 2)))
    drift = float(np.sum(w * Pw * st * (xi - mxi)))
    return dict(Z_W=Z, v=float(v), kappa=float(2 * np.pi * v / alphas), drift=drift,
                sdxi=sd, corr=float(drift / (v * sd)), mean_xi=mxi)


# ---------------------------------------------------------------- resummed kernel
_XNODES = {}


def _xnodes(x):
    key = (x.size, float(x[0]), float(x[-1]), U_PANEL)
    if key not in _XNODES:
        gx, gw = np.polynomial.legendre.leggauss(U_NODES)
        us, ws, own = [], [], []
        for i, xi in enumerate(x):
            L = min(np.log(1.0 / xi), U_MAX)
            npan = max(1, int(np.ceil(L / U_PANEL)))
            e = np.linspace(0.0, L, npan + 1)
            us.append((0.5 * (e[1:] - e[:-1])[:, None] * gx + 0.5 * (e[1:] + e[:-1])[:, None]).ravel())
            ws.append((0.5 * (e[1:] - e[:-1])[:, None] * gw).ravel())
            own.append(np.full(us[-1].size, i))
        _XNODES[key] = (np.concatenate(us), np.concatenate(ws), np.concatenate(own))
    return _XNODES[key]


class Kernel:
    """zc(z) for one (HELL version, alpha_s, n_f); Mellin moments and x-space convolution."""

    def __init__(self, hell, alphas, nf):
        self.hell = hell
        self.alphas, self.nf = float(alphas), int(nf)
        self.zc_u = hell.zc(np.exp(-UN), alphas, nf)          # zc at the u nodes on [0, U_MAX]
        zf = np.geomspace(OMEGA_FIT[0], OMEGA_FIT[1], 21)
        zcf = hell.zc(zf, alphas, nf)
        self.zc_min = float(hell.zc(np.array([1e-9]), alphas, nf)[0])
        if np.all(zcf > 0):
            self.omega = float(-np.polyfit(np.log(zf), np.log(zcf), 1)[0])
        else:
            self.omega = np.nan
        self.u_min = U_MAX
        self._nodes = {}

    def gamma(self, n1, tail='power'):
        """UNtruncated gamma_c(N) at N-1 = n1 (diagnostic).  tail below z=1e-9: 'power' or 'clamp'."""
        n1 = np.atleast_1d(np.asarray(n1, float))
        body = np.array([np.sum(UW * np.exp(-a * UN) * self.zc_u) for a in n1])
        om = self.omega if tail == 'power' else 0.0
        with np.errstate(divide='ignore', invalid='ignore'):
            t = np.where(n1 > om, self.zc_min * np.exp(-n1 * self.u_min) / (n1 - om), np.nan)
        return body + t

    def nodes_for(self, x):
        """Gauss nodes on u in [0, ln(1/x)] (panels of width <= U_PANEL, last edge at ln 1/x),
        shared across kernels, with zc of THIS kernel evaluated there (only the last x-array is kept,
        to bound memory)."""
        u, ww, own = _xnodes(x)
        key = (x.size, float(x[0]), float(x[-1]), U_PANEL)
        if key not in self._nodes:
            self._nodes = {key: self.hell.zc(np.exp(-u), self.alphas, self.nf)}
        return u, ww, own, self._nodes[key]

    def convolve(self, x, Hfun):
        """Direct: Delta(d_t P)(x) = int_0^{ln 1/x} du zc(e^-u) H(x e^u)."""
        u, ww, own, zc = self.nodes_for(x)
        vals = ww * zc * Hfun(x[own] * np.exp(u))
        return np.bincount(own, weights=vals, minlength=x.size)

    def trunc_moment(self, x, lam):
        """gamma_c(1+lam; x) = int_x^1 z^{lam-1} zc(z) dz = int_0^{ln 1/x} du e^{-lam u} zc(e^-u)."""
        u, ww, own, zc = self.nodes_for(x)
        vals = ww * zc * np.exp(-lam[own] * u)
        return np.bincount(own, weights=vals, minlength=x.size)


def Hfun_from(spc, Q, ymin=1e-7):
    """Cubic spline of H(y) at fixed Q in ln y on [ymin, 1], for the convolution."""
    yy = np.concatenate([np.geomspace(ymin, 0.1, 2400), np.linspace(0.1, 1.0, 1200)[1:]])
    Hy = spc.H(yy, Q)
    cs = CubicSpline(np.log(yy), Hy)

    def f(y):
        return np.where(y >= ymin, cs(np.log(np.clip(y, ymin, 1.0))), cs(np.log(ymin)))
    return f


def delta_dP(spc, x, Q, kern, method='mellin'):
    """Kernel term Delta(d_t P) on the window nodes.
    method 'mellin': truncated moment at the local exponent, gamma_c(1+lambda_H; x) H  (primary);
           'direct': x-space convolution with the tabulated density.
    Returns (dD, info)."""
    H = spc.H(x, Q)
    lam = spc.lamH(x, Q)
    info = dict(lam=lam, H=H)
    if method == 'direct':
        return kern.convolve(x, Hfun_from(spc, Q)), info
    gm = kern.trunc_moment(x, lam)
    info['gamma_trunc'] = gm
    return gm * H, info


==> anc/plan/additions/A3_resummed/code/lhapdf_min.py <==
"""Minimal self-contained LHAPDF6 (lhagrid1) parser + interpolator.

Tier-1 Task C ("Information Geometry of the Proton" scheme study).
Parses member .dat files directly (x knots / Q knots / flavor line / xf blocks
separated by ---), interpolates each flavor bicubically in (ln x, ln Q), and
reads alpha_s from the set's .info AlphaS_Qs/AlphaS_Vals arrays (cubic spline
in ln Q, as LHAPDF's 'ipol' type prescribes).

Conventions:
  pdf.xfx(flav, x, Q) returns x*f(x,Q)  (momentum density of that flavor)
  pdf.P(x, Q)         returns sum_i x*f_i  (total momentum density; sums all
                      flavors in the grid's flavor line, i.e. -5..5 and 21)
"""
import os
import re
import numpy as np
from scipy.interpolate import RectBivariateSpline, CubicSpline

# Set $PDFDATA to a directory holding the LHAPDF grids, or place them in
# repro/data/pdfsets.  The default must not name a machine-specific path.
DATA_DIR = os.environ.get(
    'PDFDATA',
    os.path.join(os.path.dirname(os.path.dirname(os.path.abspath(__file__))),
                 'repro', 'data', 'pdfsets'))



class SubGrid:
    def __init__(self, xs, qs, flavors, vals):
        self.xs, self.qs, self.flavors = xs, qs, flavors
        self.lnx, self.lnq = np.log(xs), np.log(qs)
        # vals shape: (nx, nq, nflav)
        self.vals = vals
        self.splines = {}
        for k, fl in enumerate(flavors):
            kx = min(3, len(xs) - 1)
            ky = min(3, len(qs) - 1)
            self.splines[fl] = RectBivariateSpline(
                self.lnx, self.lnq, vals[:, :, k], kx=kx, ky=ky)


class PDF:
    def __init__(self, setname, member=0, data_dir=DATA_DIR):
        self.setname = setname
        path = f"{data_dir}/{setname}/{setname}_{member:04d}.dat"
        self.subgrids = self._parse_dat(path)
        self.flavors = self.subgrids[0].flavors
        self._parse_info(f"{data_dir}/{setname}/{setname}.info")

    # ---------------- parsing ----------------
    @staticmethod
    def _parse_dat(path):
        with open(path) as f:
            text = f.read()
        blocks = [b.strip() for b in text.split("---") if b.strip()]
        # first block is the header (PdfType/Format); the rest are subgrids
        subgrids = []
        for b in blocks[1:]:
            lines = b.splitlines()
            xs = np.array([float(v) for v in lines[0].split()])
            qs = np.array([float(v) for v in lines[1].split()])
            flavors = [int(v) for v in lines[2].split()]
            nx, nq, nf = len(xs), len(qs), len(flavors)
            data = np.loadtxt(lines[3:])
            assert data.shape == (nx * nq, nf), (data.shape, nx, nq, nf)
            vals = data.reshape(nx, nq, nf)
            subgrids.append(SubGrid(xs, qs, flavors, vals))
        return subgrids

    def _parse_info(self, path):
        with open(path) as f:
            info = f.read()
        def arr(key):
            m = re.search(key + r":\s*\[([^\]]*)\]", info)
            return np.array([float(v) for v in m.group(1).split(",")])
        self.alphas_qs = arr("AlphaS_Qs")
        self.alphas_vals = arr("AlphaS_Vals")
        # LHAPDF ipol: cubic interpolation in ln Q of alpha_s values.
        # Some sets (MSHT20, NNPDF40) repeat Q knots at flavor thresholds; the
        # spline needs strictly increasing nodes. alpha_s is continuous across
        # a threshold, so we drop the duplicate knot (keep first occurrence).
        _lnq = np.log(self.alphas_qs)
        _keep = np.concatenate([[True], np.diff(_lnq) > 0])
        self._as_spl = CubicSpline(_lnq[_keep], self.alphas_vals[_keep])
        self.info_raw = info
        m = re.search(r"AlphaS_MZ:\s*([\d.Ee+-]+)", info)
        self.alphas_mz = float(m.group(1)) if m else None
        m = re.search(r"OrderQCD:\s*(\d+)", info)
        self.order_qcd = int(m.group(1)) if m else None
        self.mcharm = float(re.search(r"MCharm:\s*([\d.Ee+-]+)", info).group(1))
        self.mbottom = float(re.search(r"MBottom:\s*([\d.Ee+-]+)", info).group(1))

    # ---------------- evaluation ----------------
    def _grid_for(self, Q):
        for g in self.subgrids:
            if Q <= g.qs[-1] * (1 + 1e-12):
                return g
        return self.subgrids[-1]

    def xfx(self, flav, x, Q):
        """x*f_flav(x,Q); x,Q may be scalars or arrays (broadcast)."""
        x = np.asarray(x, float)
        Q = np.asarray(Q, float)
        g = self._grid_for(float(np.max(Q)))
        return g.splines[flav].ev(np.log(x), np.log(Q))

    def P(self, x, Q):
        """Total momentum density  P(x,Q) = sum_i x f_i(x,Q)."""
        x = np.asarray(x, float)
        out = np.zeros_like(x, dtype=float)
        for fl in self.flavors:
            out += self.xfx(fl, x, Q)
        return out

    def alphasQ(self, Q):
        return self._as_spl(np.log(Q))

    def nf(self, Q):
        n = 3
        if Q >= self.mcharm:
            n += 1
        if Q >= self.mbottom:
            n += 1
        return n


# ---------------- quadrature helpers ----------------
def gauss_panels_ln(xmin, xmax, npanel, nnode):
    """Composite Gauss-Legendre nodes/weights in u=ln x on [xmin,xmax].
    Returns x nodes and weights st  integral f(x) dx = sum w_i f(x_i)."""
    gl_x, gl_w = np.polynomial.legendre.leggauss(nnode)
    edges = np.linspace(np.log(xmin), np.log(xmax), npanel + 1)
    us, ws = [], []
    for a, b in zip(edges[:-1], edges[1:]):
        us.append(0.5 * (b - a) * gl_x + 0.5 * (a + b))
        ws.append(0.5 * (b - a) * gl_w)
    u = np.concatenate(us)
    w = np.concatenate(ws)
    x = np.exp(u)
    return x, w * x   # dx = x du


def gauss_panels_ln2(xmin, npanel, nnode, xmax_eps=1e-9):
    """Two-sided graded composite Gauss: log in x on [xmin,0.5] and log in
    (1-x) on [0.5, 1-xmax_eps].  Resolves both x->0 and ln^k(1-x) endpoints.
    Returns x nodes and weights st  integral f(x) dx = sum w_i f(x_i)."""
    gl_x, gl_w = np.polynomial.legendre.leggauss(nnode)
    m = npanel // 2
    e1 = np.geomspace(xmin, 0.5, m + 1)
    e2 = 1.0 - np.geomspace(0.5, xmax_eps, m + 1)
    edges = np.concatenate([e1, e2[1:]])
    xs, ws = [], []
    for a, b in zip(edges[:-1], edges[1:]):
        xs.append(0.5 * (b - a) * gl_x + 0.5 * (a + b))
        ws.append(0.5 * (b - a) * gl_w)
    return np.concatenate(xs), np.concatenate(ws)


==> anc/plan/additions/A3_resummed/code/negative_nodes.py <==
#!/usr/bin/env python3
r"""negative_nodes.py -- where the central members of the NNPDF3.1sx pair are negative (A20, statistics-review#8).

For member 0 of NNPDF31sx_nnlo_as_0118 (fixed order) and NNPDF31sx_nnlonllx_as_0118 (small-x resummed), the total
momentum density P(x, Q) = sum over the grid's parton flavors of x f (the photon, PDG id 22, excluded) is read at the
stored grid nodes of every subgrid, with no interpolation.  Over the nodes with 1e-6 <= x <= 0.99 (the window of
Eq. (fitwindow) of the paper) the program stores, for each set, the smallest x node at which P < 0 at some Q node,
the largest Q node at which P < 0 at some x node, the number of negative nodes, and the smallest P on the nodes with
x <= 0.8 (the upper edge of the window used for this pair, registered in PREREG.md before any NNPDF3.1sx grid was
opened).  The grids are read through lhapdf_min.PDF from $PDFDATA (default ../pdfsets, as validate_sets.py).
The sha256 of each member-0 file is stored and must equal the value in results/validation.json.
Output: results/negative_nodes.json.  Usage: PDFDATA=/path/to/sets python3 negative_nodes.py
"""
import hashlib
import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
ROOT = os.path.dirname(HERE)
os.environ.setdefault('PDFDATA', os.path.join(ROOT, 'pdfsets'))
from lhapdf_min import PDF  # noqa: E402

SETS = (('fixed_order', 'NNPDF31sx_nnlo_as_0118'), ('resummed', 'NNPDF31sx_nnlonllx_as_0118'))
XLO, XHI, XW = 1e-6, 0.99, 0.8


def main():
    base = os.environ['PDFDATA']
    val = json.load(open(os.path.join(ROOT, 'results', 'validation.json')))
    vsets = val['sets'] if isinstance(val['sets'], list) else list(val['sets'].values())
    out = dict(program='plan/additions/A3_resummed/code/negative_nodes.py',
               what='nodes of member 0 with negative total momentum density P = sum_f x f (photon excluded), '
                    'over 1e-6 <= x <= 0.99, all subgrids, no interpolation',
               window=[XLO, XHI], upper_edge_used=XW, sets={})
    for role, name in SETS:
        path = os.path.join(base, name, '%s_0000.dat' % name)
        h = hashlib.sha256(open(path, 'rb').read()).hexdigest()
        assert any(v.get('sha256_member0') == h for v in vsets), (name, 'member 0 differs from results/validation.json')
        pdf = PDF(name, 0, data_dir=base)
        neg, min_le_w = [], None
        for g in pdf.subgrids:
            keep = [k for k, f in enumerate(g.flavors) if f != 22]
            P = g.vals[:, :, keep].sum(axis=-1)
            for i, x in enumerate(g.xs):
                if not (XLO <= x <= XHI):
                    continue
                if x <= XW:
                    m = float(P[i, :].min())
                    min_le_w = m if min_le_w is None else min(min_le_w, m)
                for j, q in enumerate(g.qs):
                    if P[i, j] < 0:
                        neg.append((float(x), float(q), float(P[i, j])))
        assert neg, name
        out['sets'][role] = dict(
            set=name, member0_sha256=h, n_negative_nodes=len(neg),
            first_negative_x=min(n[0] for n in neg),
            largest_Q_negative_GeV=max(n[1] for n in neg),
            smallest_Q_negative_GeV=min(n[1] for n in neg),
            min_P_negative=min(n[2] for n in neg),
            min_P_on_nodes_x_le_upper_edge=min_le_w,
            positive_on_nodes_x_le_upper_edge=bool(min_le_w > 0))
    json.dump(out, open(os.path.join(ROOT, 'results', 'negative_nodes.json'), 'w'), indent=1)
    for role, r in out['sets'].items():
        print('%-12s first negative x node %.6g, largest Q with a negative node %.6g GeV, %d negative nodes, '
              'min P on x <= %.1f: %.4g' % (role, r['first_negative_x'], r['largest_Q_negative_GeV'],
                                             r['n_negative_nodes'], XW, r['min_P_on_nodes_x_le_upper_edge']))


if __name__ == '__main__':
    main()


==> anc/plan/additions/A3_resummed/code/observe_dkappa.py <==
#!/usr/bin/env python3
r"""observe_dkappa.py -- the OBSERVATION for Addition 3, with its replica spreads.

The version registered with PREREG.md (its sha256 is listed there) also compared the observation with a
common-input prediction (steps 5 and 6 of that version) and stored the HELL-x kernel term measured on the
resummed set.  Both were removed with the prediction in A21, and the independent-ensemble spread of
post_observe.py (pair_stats) was added to step 4 without change.  Every other field is computed as in the
registered version.  To be run only after the matched pair
NNPDF31sx_nnlo_as_0118 and NNPDF31sx_nnlonllx_as_0118 (Ball et al. 2018, arXiv:1710.05935, source
sec-summary.tex l. 158-169) has been downloaded into ../pdfsets/ and checked (DOWNLOADS.md).

Steps 1-4 (as fixed in PREREG.md Sec. 5):
  1. identity checks of both sets (.info fields, 101 members, sum rule of member 0);
  2. positivity on W' = [1e-6, 0.8] at every registered Q; if the central P of either set is <= 0
     anywhere on W', the lower edge is raised to 1.3 x the largest zero crossing over both sets and
     all registered Q;
  3. kappa and the C1 split (drift, sd, corr) of member 0 of each set;
  4. replicas 1..100: paired-index differences d_r = kappa_sx,r / kappa_fo,r - 1; sigma_diff = sd(d_r);
     a replica index is dropped at a Q if either member has P <= 0 on the window there.
     Independent ensembles (post_observe.py pair_stats): for each set separately, the sample sd (ddof=1)
     of kappa over all of its replicas 1..100 that are positive on the window, divided by the kappa of
     its member 0; sigma_indep is the quadrature sum of the two.
Usage:  observe_dkappa.py            (the real run)
        observe_dkappa.py --dry-run  (code-path test: both roles played by NNPDF40_nnlo_as_01180;
                                      every difference must vanish identically; no sx grid is read)
"""
import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
ROOT = os.path.dirname(HERE)
os.environ.setdefault('PDFDATA', os.path.join(ROOT, 'pdfsets'))
from a3core import Species, kappa_stats, window_grid  # noqa: E402
from lhapdf_min import PDF  # noqa: E402

FO_SET, SX_SET = 'NNPDF31sx_nnlo_as_0118', 'NNPDF31sx_nnlonllx_as_0118'
QS = [2.0, 3.0, 5.0, 10.0, 30.0, 100.0]
WIN = [1e-6, 1e-4, 1e-2, 1e-1, 0.8]
PANELS = [24, 24, 12, 16]
NREP = 100
POS_MARGIN = 1.30
SUMRULE_TOL = 3e-3


def check_identity(name):
    info = open(os.path.join(os.environ['PDFDATA'], name, name + '.info')).read()
    files = [f for f in os.listdir(os.path.join(os.environ['PDFDATA'], name)) if f.endswith('.dat')]
    pdf = PDF(name, 0)
    x = np.geomspace(1e-9, 0.5, 4000)
    x = np.concatenate([x, 1 - np.geomspace(0.5, 1e-9, 4000)[1:]])
    sr = {q: float(np.trapezoid(pdf.P(x, q), x)) for q in (2.0, 100.0)}
    return dict(n_dat=len(files), alphas_mz=pdf.alphas_mz, order_qcd=pdf.order_qcd, mc=pdf.mcharm, mb=pdf.mbottom,
                flavors=pdf.flavors, sumrule=sr, sumrule_ok=all(abs(v - 1) < SUMRULE_TOL for v in sr.values()),
                setdesc=[ln for ln in info.splitlines() if ln.startswith('SetDesc')][:1])


def zero_crossings(pdf, Q, lo, hi):
    xs = np.geomspace(lo, hi, 4000)
    P = Species(pdf).P(xs, Q)
    neg = xs[P <= 0]
    return float(neg.max()) if neg.size else None


def main(dry=False):
    fo_name, sx_name = (('NNPDF40_nnlo_as_01180', 'NNPDF40_nnlo_as_01180') if dry else (FO_SET, SX_SET))
    rep = dict(fo=fo_name, sx=sx_name, dry_run=dry, Qs=QS)
    rep['identity'] = {fo_name: check_identity(fo_name), sx_name: check_identity(sx_name)}
    for nm, idt in rep['identity'].items():      # step 1 must hold, or nothing is computed
        bad = []
        if idt['n_dat'] != NREP + 1:
            bad.append('n_dat=%d' % idt['n_dat'])
        if idt['alphas_mz'] is None or abs(idt['alphas_mz'] - 0.118) > 1e-4:
            bad.append('alphas_mz=%s' % idt['alphas_mz'])
        if idt['order_qcd'] != 2:
            bad.append('order_qcd=%s' % idt['order_qcd'])
        if not idt['sumrule_ok']:
            bad.append('sumrule=%s' % idt['sumrule'])
        if bad:
            raise SystemExit('identity check failed for %s: %s' % (nm, ', '.join(bad)))
    fo0, sx0 = PDF(fo_name, 0), PDF(sx_name, 0)
    # 2. positivity and window
    xc = [zero_crossings(p, Q, WIN[0], WIN[-1]) for p in (fo0, sx0) for Q in QS]
    xc = [c for c in xc if c is not None]
    breaks = list(WIN)
    if xc:
        lo = POS_MARGIN * max(xc)
        breaks = [lo] + [b for b in WIN[1:] if b > lo]
        rep['window_raised'] = dict(largest_zero=max(xc), new_lower_edge=lo,
                                    action='every quantity below uses this window')
    rep['window_breaks'] = breaks
    panels = PANELS[-(len(breaks) - 1):]
    x, w = window_grid(breaks=breaks, panels=panels, nnode=8)
    # 3. central members
    rows = []
    sfo, ssx = Species(fo0), Species(sx0)
    for Q in QS:
        afo, asx = float(fo0.alphasQ(Q)), float(sx0.alphasQ(Q))
        kf = kappa_stats(x, w, sfo.P(x, Q), sfo.dPdt(x, Q), afo)
        ks = kappa_stats(x, w, ssx.P(x, Q), ssx.dPdt(x, Q), asx)
        rows.append(dict(Q=Q, alphas_fo=afo, alphas_sx=asx, fo=kf, sx=ks,
                         dkappa_rel=ks['kappa'] / kf['kappa'] - 1,
                         ddrift=ks['drift'] / kf['drift'] - 1, dsd=ks['sdxi'] / kf['sdxi'] - 1,
                         dcorr=ks['corr'] / kf['corr'] - 1,
                         dln_parts=dict(drift=float(np.log(ks['drift'] / kf['drift'])),
                                        corr=float(-np.log(ks['corr'] / kf['corr'])),
                                        sd=float(-np.log(ks['sdxi'] / kf['sdxi'])))))
    # 4. replicas
    for iq, Q in enumerate(QS):
        d, kfo_r, ksx_r, dropped = [], [], [], []
        kfo_all, ksx_all = [], []
        for r in range(1, NREP + 1):
            pf, ps = PDF(fo_name, r), PDF(sx_name, r)
            Pf, Ps = Species(pf).P(x, Q), Species(ps).P(x, Q)
            a_f = kappa_stats(x, w, Pf, Species(pf).dPdt(x, Q), float(pf.alphasQ(Q))) if np.all(Pf > 0) else None
            a_s = kappa_stats(x, w, Ps, Species(ps).dPdt(x, Q), float(ps.alphasQ(Q))) if np.all(Ps > 0) else None
            if a_f is not None:
                kfo_all.append(a_f['kappa'])
            if a_s is not None:
                ksx_all.append(a_s['kappa'])
            if a_f is None or a_s is None:
                dropped.append(r)
                continue
            kfo_r.append(a_f['kappa'])
            ksx_r.append(a_s['kappa'])
            d.append(a_s['kappa'] / a_f['kappa'] - 1)
        d = np.array(d)
        # independent ensembles (post_observe.py pair_stats, unchanged): all positive members of each set
        s_f = float(np.std(kfo_all, ddof=1) / rows[iq]['fo']['kappa']) if len(kfo_all) > 1 else None
        s_s = float(np.std(ksx_all, ddof=1) / rows[iq]['sx']['kappa']) if len(ksx_all) > 1 else None
        rows[iq]['replicas'] = dict(n_used=int(d.size), dropped=dropped,
                                    sigma_diff_paired=float(np.std(d, ddof=1)) if d.size > 1 else None,
                                    mean_diff=float(d.mean()) if d.size else None,
                                    rel_sd_fo=float(np.std(kfo_r, ddof=1) / np.mean(kfo_r)) if d.size > 1 else None,
                                    rel_sd_sx=float(np.std(ksx_r, ddof=1) / np.mean(ksx_r)) if d.size > 1 else None,
                                    corr_fo_sx=float(np.corrcoef(kfo_r, ksx_r)[0, 1]) if d.size > 2 else None,
                                    n_fo_all=len(kfo_all), n_sx_all=len(ksx_all), rel_sd_fo_all=s_f, rel_sd_sx_all=s_s,
                                    sigma_indep=float(np.sqrt(s_f ** 2 + s_s ** 2)) if None not in (s_f, s_s) else None)
        print('Q=%g done' % Q, flush=True)
    rep['rows'] = rows
    out = os.path.join(ROOT, 'results', 'observation_dryrun.json' if dry else 'observation.json')
    json.dump(rep, open(out, 'w'), indent=1, default=lambda o: o.item() if hasattr(o, 'item') else str(o))
    for o in rows:
        rp = o['replicas']
        print('Q=%6g obs=%+.3f%%  paired sd=%s  indep sd=%s' % (
            o['Q'], 100 * o['dkappa_rel'], 'None' if rp['sigma_diff_paired'] is None else '%.3f%%' % (100 * rp['sigma_diff_paired']),
            'None' if rp['sigma_indep'] is None else '%.3f%%' % (100 * rp['sigma_indep'])))
    return rep


if __name__ == '__main__':
    main(dry='--dry-run' in sys.argv)


==> anc/plan/additions/A3_resummed/results/negative_nodes.json <==
{
 "program": "plan/additions/A3_resummed/code/negative_nodes.py",
 "what": "nodes of member 0 with negative total momentum density P = sum_f x f (photon excluded), over 1e-6 <= x <= 0.99, all subgrids, no interpolation",
 "window": [
  1e-06,
  0.99
 ],
 "upper_edge_used": 0.8,
 "sets": {
  "fixed_order": {
   "set": "NNPDF31sx_nnlo_as_0118",
   "member0_sha256": "343046687f0a1f5232fb18fd2b63cf18ce60a9e040c984519aa77a5b67b65b3d",
   "n_negative_nodes": 110,
   "first_negative_x": 0.86621622,
   "largest_Q_negative_GeV": 6.2897452,
   "smallest_Q_negative_GeV": 1.64,
   "min_P_negative": -0.00468525226,
   "min_P_on_nodes_x_le_upper_edge": 0.0013872824169,
   "positive_on_nodes_x_le_upper_edge": true
  },
  "resummed": {
   "set": "NNPDF31sx_nnlonllx_as_0118",
   "member0_sha256": "c9f17726c4a6fd61e2039923f7111dc12f59f84426e6be8b01ffd02b5a93766e",
   "n_negative_nodes": 69,
   "first_negative_x": 0.89054054,
   "largest_Q_negative_GeV": 5.5493622,
   "smallest_Q_negative_GeV": 1.64,
   "min_P_negative": -0.0019427549399999998,
   "min_P_on_nodes_x_le_upper_edge": 0.0013096667770599998,
   "positive_on_nodes_x_le_upper_edge": true
  }
 }
}

==> anc/plan/additions/A3_resummed/results/observation.json <==
{
 "fo": "NNPDF31sx_nnlo_as_0118",
 "sx": "NNPDF31sx_nnlonllx_as_0118",
 "dry_run": false,
 "Qs": [
  2.0,
  3.0,
  5.0,
  10.0,
  30.0,
  100.0
 ],
 "identity": {
  "NNPDF31sx_nnlo_as_0118": {
   "n_dat": 101,
   "alphas_mz": 0.118,
   "order_qcd": 2,
   "mc": 1.51,
   "mb": 4.92,
   "flavors": [
    -5,
    -4,
    -3,
    -2,
    -1,
    21,
    1,
    2,
    3,
    4,
    5
   ],
   "sumrule": {
    "2.0": 0.999980866839056,
    "100.0": 1.0000330264442105
   },
   "sumrule_ok": true,
   "setdesc": [
    "SetDesc: \"NNPDF x.x\""
   ]
  },
  "NNPDF31sx_nnlonllx_as_0118": {
   "n_dat": 101,
   "alphas_mz": 0.118,
   "order_qcd": 2,
   "mc": 1.51,
   "mb": 4.92,
   "flavors": [
    -5,
    -4,
    -3,
    -2,
    -1,
    21,
    1,
    2,
    3,
    4,
    5
   ],
   "sumrule": {
    "2.0": 1.001005327834475,
    "100.0": 1.0010576975755376
   },
   "sumrule_ok": true,
   "setdesc": [
    "SetDesc: \"NNPDF x.x\""
   ]
  }
 },
 "window_breaks": [
  1e-06,
  0.0001,
  0.01,
  0.1,
  0.8
 ],
 "rows": [
  {
   "Q": 2.0,
   "alphas_fo": 0.30153750811525404,
   "alphas_sx": 0.30153750811525404,
   "fo": {
    "Z_W": 0.9997139131838746,
    "v": 0.2213623907079608,
    "kappa": 4.6125635565270695,
    "drift": 0.28824269081826454,
    "sdxi": 1.312236347028229,
    "corr": 0.9922986578526687,
    "mean_xi": 2.2710116440715327
   },
   "sx": {
    "Z_W": 1.0003337920354787,
    "v": 0.20827402625929556,
    "kappa": 4.339839212173091,
    "drift": 0.28697748822428604,
    "sdxi": 1.396617429731921,
    "corr": 0.9865867072014332,
    "mean_xi": 2.3211602341706246
   },
   "dkappa_rel": -0.05912641441396649,
   "ddrift": -0.004389365747269558,
   "dsd": 0.06430326586730084,
   "dcorr": -0.005756281746461478,
   "dln_parts": {
    "drift": -0.0043990272955128,
    "corr": 0.0057729129896911665,
    "sd": -0.06232037461911327
   },
   "replicas": {
    "n_used": 82,
    "dropped": [
     1,
     3,
     5,
     25,
     32,
     37,
     41,
     42,
     49,
     60,
     63,
     65,
     75,
     77,
     82,
     84,
     91,
     94
    ],
    "sigma_diff_paired": 0.022593506053957744,
    "mean_diff": -0.06022665595391198,
    "rel_sd_fo": 0.01982223874828974,
    "rel_sd_sx": 0.01793925538284102,
    "corr_fo_sx": 0.18376086671287342,
    "n_fo_all": 89,
    "n_sx_all": 92,
    "rel_sd_fo_all": 0.020007859937886344,
    "rel_sd_sx_all": 0.01744150613934041,
    "sigma_indep": 0.026542806854263294
   }
  },
  {
   "Q": 3.0,
   "alphas_fo": 0.25383215305353,
   "alphas_sx": 0.25383215305353,
   "fo": {
    "Z_W": 0.9995676636880017,
    "v": 0.16612705919491647,
    "kappa": 4.112194160202891,
    "drift": 0.2400693510043031,
    "sdxi": 1.4520460231700603,
    "corr": 0.9952128146815606,
    "mean_xi": 2.4839435171040867
   },
   "sx": {
    "Z_W": 1.0002915432163728,
    "v": 0.1582301862043685,
    "kappa": 3.916720435735799,
    "drift": 0.23878375775144822,
    "sdxi": 1.5289426154284296,
    "corr": 0.9870161471116742,
    "mean_xi": 2.5330169188046607
   },
   "dkappa_rel": -0.0475351398430679,
   "ddrift": -0.005355091132944523,
   "dsd": 0.0529574070183334,
   "dcorr": -0.008236095284312794,
   "dln_parts": {
    "drift": -0.005369481029260913,
    "corr": 0.008270199302128195,
    "sd": -0.05160278315837661
   },
   "replicas": {
    "n_used": 85,
    "dropped": [
     25,
     32,
     37,
     41,
     42,
     49,
     60,
     63,
     65,
     73,
     75,
     82,
     84,
     91,
     94
    ],
    "sigma_diff_paired": 0.015249172490251782,
    "mean_diff": -0.048254197456319516,
    "rel_sd_fo": 0.01433988570871278,
    "rel_sd_sx": 0.011978578801274465,
    "corr_fo_sx": 0.25280293430026796,
    "n_fo_all": 91,
    "n_sx_all": 94,
    "rel_sd_fo_all": 0.01429977080660425,
    "rel_sd_sx_all": 0.012327948021247438,
    "sigma_indep": 0.018880194584166492
   }
  },
  {
   "Q": 5.0,
   "alphas_fo": 0.21289265716456654,
   "alphas_sx": 0.21289265716456654,
   "fo": {
    "Z_W": 0.9995237068070952,
    "v": 0.14661610323822355,
    "kappa": 4.327139122277145,
    "drift": 0.23199384409625906,
    "sdxi": 1.589429957043422,
    "corr": 0.9955278049045512,
    "mean_xi": 2.706387458577151
   },
   "sx": {
    "Z_W": 1.0003160478680937,
    "v": 0.14230020785239045,
    "kappa": 4.199762392441748,
    "drift": 0.23348417251664838,
    "sdxi": 1.6593420770283747,
    "corr": 0.9888171390305767,
    "mean_xi": 2.754393152932083
   },
   "dkappa_rel": -0.029436707772955706,
   "ddrift": 0.006423999853077733,
   "dsd": 0.04398565641420249,
   "dcorr": -0.006740812100791027,
   "dln_parts": {
    "drift": 0.006403453910498948,
    "corr": 0.006763633991215647,
    "sd": -0.04304575029920928
   },
   "replicas": {
    "n_used": 90,
    "dropped": [
     25,
     37,
     41,
     42,
     49,
     63,
     65,
     73,
     82,
     91
    ],
    "sigma_diff_paired": 0.013935114978961405,
    "mean_diff": -0.02893380232854673,
    "rel_sd_fo": 0.01256990953098864,
    "rel_sd_sx": 0.011101341949371754,
    "corr_fo_sx": 0.26277572964228907,
    "n_fo_all": 93,
    "n_sx_all": 97,
    "rel_sd_fo_all": 0.012478085399247238,
    "rel_sd_sx_all": 0.010876675608194724,
    "sigma_indep": 0.016553086948264517
   }
  },
  {
   "Q": 10.0,
   "alphas_fo": 0.17815104272781954,
   "alphas_sx": 0.17815104272781954,
   "fo": {
    "Z_W": 0.9994854712426005,
    "v": 0.09488630573110987,
    "kappa": 3.346532430534917,
    "drift": 0.16395135821447032,
    "sdxi": 1.7364847047272465,
    "corr": 0.995039951280358,
    "mean_xi": 2.9594901803932787
   },
   "sx": {
    "Z_W": 1.0003467930720589,
    "v": 0.09183275391457461,
    "kappa": 3.2388371197773007,
    "drift": 0.16338208059723014,
    "sdxi": 1.8001067874033514,
    "corr": 0.9883449431956431,
    "mean_xi": 3.0068183426210844
   },
   "dkappa_rel": -0.03218116453167075,
   "ddrift": -0.003472234835014243,
   "dsd": 0.03663843539934786,
   "dcorr": -0.006728381183187859,
   "dln_parts": {
    "drift": -0.0034782770330639323,
    "corr": 0.006751118788771965,
    "sd": -0.035983204418467404
   },
   "replicas": {
    "n_used": 100,
    "dropped": [],
    "sigma_diff_paired": 0.009798438649384582,
    "mean_diff": -0.03211227110154451,
    "rel_sd_fo": 0.009337373761091085,
    "rel_sd_sx": 0.008314957978023452,
    "corr_fo_sx": 0.34145411269989906,
    "n_fo_all": 100,
    "n_sx_all": 100,
    "rel_sd_fo_all": 0.00935060236106191,
    "rel_sd_sx_all": 0.008326832983292475,
    "sigma_indep": 0.012520779210829653
   }
  },
  {
   "Q": 30.0,
   "alphas_fo": 0.14196187946954522,
   "alphas_sx": 0.14196187946954522,
   "fo": {
    "Z_W": 0.9993517529117569,
    "v": 0.06812319027866917,
    "kappa": 3.0151096184166666,
    "drift": 0.12920762747532732,
    "sdxi": 1.9078901411781375,
    "corr": 0.9941222862553963,
    "mean_xi": 3.2785087812168454
   },
   "sx": {
    "Z_W": 1.0001465946381718,
    "v": 0.06632256594204615,
    "kappa": 2.9354145874837547,
    "drift": 0.12881670787083443,
    "sdxi": 1.964427459082707,
    "corr": 0.9887235520935449,
    "mean_xi": 3.3248141262055606
   },
   "dkappa_rel": -0.026431885078447737,
   "ddrift": -0.0030255149183630037,
   "dsd": 0.0296334242126004,
   "dcorr": -0.0054306539914592555,
   "dln_parts": {
    "drift": -0.003030101041215029,
    "corr": 0.0054454535981944725,
    "sd": -0.02920284007180981
   },
   "replicas": {
    "n_used": 100,
    "dropped": [],
    "sigma_diff_paired": 0.00764315422646846,
    "mean_diff": -0.026367841745239942,
    "rel_sd_fo": 0.007351342703478769,
    "rel_sd_sx": 0.006490638002091955,
    "corr_fo_sx": 0.35847899608645545,
    "n_fo_all": 100,
    "n_sx_all": 100,
    "rel_sd_fo_all": 0.00735544272778843,
    "rel_sd_sx_all": 0.006494448339532628,
    "sigma_indep": 0.009812257485239255
   }
  },
  {
   "Q": 100.0,
   "alphas_fo": 0.11638067081422049,
   "alphas_sx": 0.11638067081422049,
   "fo": {
    "Z_W": 0.9990779697627172,
    "v": 0.05156136043522609,
    "kappa": 2.7837060917268555,
    "drift": 0.10484898289945485,
    "sdxi": 2.046626808335769,
    "corr": 0.993576236180823,
    "mean_xi": 3.558286064469826
   },
   "sx": {
    "Z_W": 0.9997822298848461,
    "v": 0.050372624818810136,
    "kappa": 2.719528371260639,
    "drift": 0.10452844355125654,
    "sdxi": 2.0977867269802086,
    "corr": 0.9891873840503203,
    "mean_xi": 3.603750308347246
   },
   "dkappa_rel": -0.023054776025727697,
   "ddrift": -0.0030571526717211306,
   "dsd": 0.02499718973486953,
   "dcorr": -0.00441722735577188,
   "dln_parts": {
    "drift": -0.0030618353090771213,
    "corr": 0.004427012129540107,
    "sd": -0.024689870864534467
   },
   "replicas": {
    "n_used": 100,
    "dropped": [],
    "sigma_diff_paired": 0.0066352099820127025,
    "mean_diff": -0.02301720676992571,
    "rel_sd_fo": 0.006307569507357674,
    "rel_sd_sx": 0.005627281300852451,
    "corr_fo_sx": 0.3543185084661022,
    "n_fo_all": 100,
    "n_sx_all": 100,
    "rel_sd_fo_all": 0.006309555645289742,
    "rel_sd_sx_all": 0.005629118297248833,
    "sigma_indep": 0.008455617378135629
   }
  }
 ]
}

==> anc/plan/additions/A3_resummed/results/validation.json <==
{
 "sets": {
  "NNPDF31sx_nlo_as_0118": {
   "info_fields": {
    "SetDesc": "\"NNPDF x.x\"",
    "Authors": "NNPDF Collaboration.",
    "Reference": "arXiv:xxxx.xxxxxx",
    "Format": "lhagrid1",
    "DataVersion": "1",
    "NumMembers": "101",
    "ErrorType": "replicas",
    "OrderQCD": "1",
    "AlphaS_MZ": "0.1180000",
    "AlphaS_OrderQCD": "1",
    "MCharm": "1.5100000e+00",
    "MBottom": "4.9200000e+00",
    "MTop": "1.7250000e+02",
    "XMin": "1.0000000e-09",
    "XMax": "1.0000000e+00",
    "QMin": "1.6400000e+00",
    "QMax": "1.0000000e+05",
    "Flavors": "[-5, -4, -3, -2, -1, 21, 1, 2, 3, 4, 5]",
    "FlavorScheme": "variable",
    "NumFlavors": "5"
   },
   "n_dat": 101,
   "sha256_info": "2b86f1cb67de36f759ed9c481b10fdb9a3cf6ede7d0aa65f5d7f9c5cbc76bfa6",
   "sha256_member0": "7244bc62283f375bc4ab1381dc660b1e57fa5653573617f753bd0afefca73e1c",
   "alphas_mz_table": 0.11800240883610504,
   "sumrule": {
    "1.65": 1.0006777594792284,
    "2.0": 1.0006320968908216,
    "100.0": 1.0006804749823026
   },
   "spot_member0": {
    "x=1e-05,Q=2": {
     "xg": 11.141314364299163,
     "xSigma": 5.969177651592236
    },
    "x=0.001,Q=10": {
     "xg": 17.542747151851184,
     "xSigma": 6.957905825697457
    },
    "x=0.1,Q=100": {
     "xg": 0.8831285655391979,
     "xSigma": 1.3663993030185935
    }
   },
   "node_check": {
    "x_nodes": [
     9.4005738e-06,
     0.0010313898,
     0.1
    ],
    "q_nodes": [
     1.64,
     2.8042351,
     4.92
    ],
    "flavors": [
     21,
     1,
     2,
     -2
    ],
    "max_rel_member0_vs_mean": 3.9391841770816564e-08,
    "worst": {
     "flavor": -2,
     "x": 0.1,
     "Q": 1.64
    }
   },
   "flavors_read": [
    -5,
    -4,
    -3,
    -2,
    -1,
    21,
    1,
    2,
    3,
    4,
    5
   ]
  },
  "NNPDF31sx_nlonllx_as_0118": {
   "info_fields": {
    "SetDesc": "\"NNPDF x.x\"",
    "Authors": "NNPDF Collaboration.",
    "Reference": "arXiv:xxxx.xxxxxx",
    "Format": "lhagrid1",
    "DataVersion": "1",
    "NumMembers": "101",
    "ErrorType": "replicas",
    "OrderQCD": "1",
    "AlphaS_MZ": "0.1180000",
    "AlphaS_OrderQCD": "1",
    "MCharm": "1.5100000e+00",
    "MBottom": "4.9200000e+00",
    "MTop": "1.7250000e+02",
    "XMin": "1.0000000e-09",
    "XMax": "1.0000000e+00",
    "QMin": "1.6400000e+00",
    "QMax": "1.0000000e+05",
    "Flavors": "[-5, -4, -3, -2, -1, 21, 1, 2, 3, 4, 5]",
    "FlavorScheme": "variable",
    "NumFlavors": "5"
   },
   "n_dat": 101,
   "sha256_info": "2b86f1cb67de36f759ed9c481b10fdb9a3cf6ede7d0aa65f5d7f9c5cbc76bfa6",
   "sha256_member0": "03d734b74760280e43576e3b585bdae0a4ecbb254d0c1a874e829b74b595fe06",
   "alphas_mz_table": 0.11800240883610504,
   "sumrule": {
    "1.65": 1.0011493436975407,
    "2.0": 1.001096701837795,
    "100.0": 1.0009869790069157
   },
   "spot_member0": {
    "x=1e-05,Q=2": {
     "xg": 17.665366474030574,
     "xSigma": 5.117459098270484
    },
    "x=0.001,Q=10": {
     "xg": 18.448275469827816,
     "xSigma": 6.90668126752224
    },
    "x=0.1,Q=100": {
     "xg": 0.8776161016209799,
     "xSigma": 1.3625663580393812
    }
   },
   "node_check": {
    "x_nodes": [
     9.4005738e-06,
     0.0010313898,
     0.1
    ],
    "q_nodes": [
     1.64,
     2.8042351,
     4.92
    ],
    "flavors": [
     21,
     1,
     2,
     -2
    ],
    "max_rel_member0_vs_mean": 3.705441087312302e-08,
    "worst": {
     "flavor": 2,
     "x": 9.4005738e-06,
     "Q": 2.8042351
    }
   },
   "flavors_read": [
    -5,
    -4,
    -3,
    -2,
    -1,
    21,
    1,
    2,
    3,
    4,
    5
   ]
  },
  "NNPDF31sx_nnlo_as_0118": {
   "info_fields": {
    "SetDesc": "\"NNPDF x.x\"",
    "Authors": "NNPDF Collaboration.",
    "Reference": "arXiv:xxxx.xxxxxx",
    "Format": "lhagrid1",
    "DataVersion": "1",
    "NumMembers": "101",
    "ErrorType": "replicas",
    "OrderQCD": "2",
    "AlphaS_MZ": "0.1180000",
    "AlphaS_OrderQCD": "2",
    "MCharm": "1.5100000e+00",
    "MBottom": "4.9200000e+00",
    "MTop": "1.7250000e+02",
    "XMin": "1.0000000e-09",
    "XMax": "1.0000000e+00",
    "QMin": "1.6400000e+00",
    "QMax": "1.0000000e+05",
    "Flavors": "[-5, -4, -3, -2, -1, 21, 1, 2, 3, 4, 5]",
    "FlavorScheme": "variable",
    "NumFlavors": "5"
   },
   "n_dat": 101,
   "sha256_info": "a691b504dbd5d334db246f1a38e3dad58d4e51e8af45baab4a4d1e2d6af932ca",
   "sha256_member0": "343046687f0a1f5232fb18fd2b63cf18ce60a9e040c984519aa77a5b67b65b3d",
   "alphas_mz_table": 0.11800242059467969,
   "sumrule": {
    "1.65": 1.0000222448540506,
    "2.0": 0.999980866839056,
    "100.0": 1.0000330264442105
   },
   "spot_member0": {
    "x=1e-05,Q=2": {
     "xg": 6.305866689570009,
     "xSigma": 5.4156950087827
    },
    "x=0.001,Q=10": {
     "xg": 16.289765047365044,
     "xSigma": 7.133166191864671
    },
    "x=0.1,Q=100": {
     "xg": 0.8754184948094959,
     "xSigma": 1.3888601263015035
    }
   },
   "node_check": {
    "x_nodes": [
     9.4005738e-06,
     0.0010313898,
     0.1
    ],
    "q_nodes": [
     1.64,
     2.8042351,
     4.92
    ],
    "flavors": [
     21,
     1,
     2,
     -2
    ],
    "max_rel_member0_vs_mean": 3.8726398921974717e-08,
    "worst": {
     "flavor": 21,
     "x": 0.0010313898,
     "Q": 4.92
    }
   },
   "flavors_read": [
    -5,
    -4,
    -3,
    -2,
    -1,
    21,
    1,
    2,
    3,
    4,
    5
   ]
  },
  "NNPDF31sx_nnlonllx_as_0118": {
   "info_fields": {
    "SetDesc": "\"NNPDF x.x\"",
    "Authors": "NNPDF Collaboration.",
    "Reference": "arXiv:xxxx.xxxxxx",
    "Format": "lhagrid1",
    "DataVersion": "1",
    "NumMembers": "101",
    "ErrorType": "replicas",
    "OrderQCD": "2",
    "AlphaS_MZ": "0.1180000",
    "AlphaS_OrderQCD": "2",
    "MCharm": "1.5100000e+00",
    "MBottom": "4.9200000e+00",
    "MTop": "1.7250000e+02",
    "XMin": "1.0000000e-09",
    "XMax": "1.0000000e+00",
    "QMin": "1.6400000e+00",
    "QMax": "1.0000000e+05",
    "Flavors": "[-5, -4, -3, -2, -1, 21, 1, 2, 3, 4, 5]",
    "FlavorScheme": "variable",
    "NumFlavors": "5"
   },
   "n_dat": 101,
   "sha256_info": "a691b504dbd5d334db246f1a38e3dad58d4e51e8af45baab4a4d1e2d6af932ca",
   "sha256_member0": "c9f17726c4a6fd61e2039923f7111dc12f59f84426e6be8b01ffd02b5a93766e",
   "alphas_mz_table": 0.11800242059467969,
   "sumrule": {
    "1.65": 1.0010133611370813,
    "2.0": 1.001005327834475,
    "100.0": 1.0010576975755376
   },
   "spot_member0": {
    "x=1e-05,Q=2": {
     "xg": 19.05690846363052,
     "xSigma": 6.742103595822547
    },
    "x=0.001,Q=10": {
     "xg": 18.095089868430314,
     "xSigma": 7.279793959721516
    },
    "x=0.1,Q=100": {
     "xg": 0.8661782614573653,
     "xSigma": 1.3789645601502853
    }
   },
   "node_check": {
    "x_nodes": [
     9.4005738e-06,
     0.0010313898,
     0.1
    ],
    "q_nodes": [
     1.64,
     2.8042351,
     4.92
    ],
    "flavors": [
     21,
     1,
     2,
     -2
    ],
    "max_rel_member0_vs_mean": 3.2960858176467404e-08,
    "worst": {
     "flavor": -2,
     "x": 0.1,
     "Q": 1.64
    }
   },
   "flavors_read": [
    -5,
    -4,
    -3,
    -2,
    -1,
    21,
    1,
    2,
    3,
    4,
    5
   ]
  }
 },
 "config": {
  "sumrule": "trapezoid on 8000 points, 1e-9..1-1e-9, P = sum_i x f_i (lhapdf_min)",
  "node_check": "member 0 vs mean of replicas 1..N at stored nodes of subgrid 0",
  "precision": "IEEE double"
 }
}

==> anc/plan/additions/REPORT_ADDITIONS_checks.json <==
{
 "_meta": {
  "program": "REPORT_ADDITIONS_checks.py",
  "program_sha256": "7e3b5436c1f08955570c70ab9d5949c74a21f44c1b172dba634db319977e77ec",
  "date": "2026-09-25",
  "precision": "IEEE double; mpmath 30 digits for closed forms",
  "inputs": {
   "A1/drift.json": "202a013fd0c54c075453e5e5e7e5257adcfd412c8e06933ba9b1b3caa373884b"
  }
 },
 "A1": {
  "outcome": "PASS",
  "max_abs_r_NLO": 0.0004998733645693587,
  "threshold_over_max": 48.01216008113579,
  "per_Q": [
   {
    "Q": 2.0,
    "r_NLO_recomputed": -3.249083362277805e-05,
    "r_LO": 0.13468480665330707,
    "finite_part_over_pred_NLO": -0.10859198112866765
   },
   {
    "Q": 5.0,
    "r_NLO_recomputed": 0.0004998733645693587,
    "r_LO": 0.07956185842580377,
    "finite_part_over_pred_NLO": -0.03857096249554416
   },
   {
    "Q": 10.0,
    "r_NLO_recomputed": -7.774484594136322e-05,
    "r_LO": 0.06592717318540231,
    "finite_part_over_pred_NLO": -0.03456038796723683
   },
   {
    "Q": 100.0,
    "r_NLO_recomputed": -0.0002902594071081399,
    "r_LO": 0.04259033011581881,
    "finite_part_over_pred_NLO": -0.026493916307926288
   },
   {
    "Q": 10000.0,
    "r_NLO_recomputed": -0.0011344429909068143,
    "r_LO": 0.024255681025853182,
    "finite_part_over_pred_NLO": -0.018976658926210494
   }
  ],
  "closed_forms": {
   "c0p_Sigma": -3.3864908449286037,
   "c0p_g_nf5": -7.925159956644914,
   "c0p_g_nf4": -7.772382178867137
  }
 }
}

==> anc/plan/additions/REPORT_ADDITIONS_checks.py <==
"""Spot recomputation behind REPORT_ADDITIONS.md (25 September 2026).

Reads A1_kappa_split/drift.json, recomputes the A1 numbers the report quotes as derived by the
report itself, and writes REPORT_ADDITIONS_checks.json beside this file.  Run after a1_drift.py.
The A1 windows of decomp.json, the A1 scan (now written by A1_kappa_split/a1_scan.py), the A2 block
and the A3 block (the common-input prediction and its z values, removed in A21) are no longer read.
No grid is opened. Working precision: IEEE double, mpmath at 30 digits for the closed forms.
"""
import hashlib
import json
import os

import mpmath as mp

HERE = os.path.dirname(os.path.abspath(__file__))
A1 = os.path.join(HERE, 'A1_kappa_split')


def load(*p):
    with open(os.path.join(*p)) as f:
        return json.load(f)


def sha(path):
    with open(path, 'rb') as f:
        return hashlib.sha256(f.read()).hexdigest()


out = {'_meta': {'program': os.path.basename(__file__),
                 'program_sha256': sha(os.path.abspath(__file__)),
                 'date': '2026-09-25', 'precision': 'IEEE double; mpmath 30 digits for closed forms',
                 'inputs': {}}}

# ---------------- A1 ----------------
drift = load(A1, 'drift.json')
for p in ['drift.json']:
    out['_meta']['inputs']['A1/' + p] = sha(os.path.join(A1, p))
a1 = {}
a1['outcome'] = drift['outcome']
a1['max_abs_r_NLO'] = drift['max_abs_r_NLO_criterion']
a1['threshold_over_max'] = 0.024 / drift['max_abs_r_NLO_criterion']
a1['per_Q'] = [{'Q': r['Q'],
                'r_NLO_recomputed': r['drift_grid'] / r['pred_NLO'] - 1,
                'r_LO': r['r_LO'],
                'finite_part_over_pred_NLO': r['finite_part'] / r['pred_NLO']} for r in drift['B1']]
mp.mp.dps = 30
a1['closed_forms'] = {'c0p_Sigma': float(1 - 4 * mp.pi ** 2 / 9),
                      'c0p_g_nf5': float(mp.mpf(35) / 18 - mp.pi ** 2),
                      'c0p_g_nf4': float(mp.mpf(151) / 72 - mp.pi ** 2)}
out['A1'] = a1

with open(os.path.join(HERE, 'REPORT_ADDITIONS_checks.json'), 'w') as f:
    json.dump(out, f, indent=1)
print(json.dumps(out, indent=1))


==> anc/plan/analytic/candidates/S4/s4_d1_ct18.json <==
{
 "points": [
  {
   "x": 1e-05,
   "Q": 2.0,
   "exact": 25.72809883534271,
   "pole": 28.730407167077466,
   "pole_count": 28.730407167313853,
   "reg": -3.0023083317347554,
   "saddle": 98.78907545695606,
   "cand0": -176.87353793812161,
   "cand1": 26763.73757423875,
   "candfr": 40.613479377765486,
   "corr0": 25.7164069006874,
   "corr0inf": 25.71639420613596,
   "corr1": 25.732948577780228,
   "lamP": 0.05745438361672591,
   "lam_q": 0.11879163165767133,
   "lam_g": -0.014809751876140115,
   "dlam_q": -0.0054843981143001905,
   "dlam_g": -0.031775980491847246,
   "eps_q": 0.3886487521430898,
   "eps_g": 144.8783180507028,
   "eta_q": 0.004381578070340895,
   "eta_g": 0.0327384980642266,
   "w_q": 0.5408936163791869,
   "lamxi_g": -0.17050356950470413,
   "lamxi_q": 1.3676392011369678,
   "corr1_fd": 25.732948767395452,
   "cand1_fd": 26763.71182870776,
   "dlam_g_fd": -0.031776082842726164
  },
  {
   "x": 0.0001,
   "Q": 2.0,
   "exact": 19.91758030102638,
   "pole": 23.10992097890004,
   "pole_count": 23.109920978313276,
   "reg": -3.192340677873659,
   "saddle": 62.408583917716925,
   "cand0": 78.7905943792062,
   "cand1": -661.2283963031873,
   "candfr": 27.283699119817527,
   "corr0": 19.909714159171962,
   "corr0inf": 19.909631033046168,
   "corr1": 19.919663354777423,
   "lamP": 0.08816798034012319,
   "lam_q": 0.13748504706866124,
   "lam_g": 0.043109436897840754,
   "dlam_q": -0.011350254951106656,
   "dlam_g": -0.018767306003951868,
   "eps_q": 0.6004746579748791,
   "eps_g": 10.098508495276716,
   "eta_q": 0.008772315123331978,
   "eta_g": 0.017248136736002093,
   "w_q": 0.4774384330943785,
   "lamxi_g": 0.3970525870733424,
   "lamxi_q": 1.2662840795595365,
   "corr1_fd": 19.91967033439752,
   "cand1_fd": -661.6249042883294,
   "dlam_g_fd": -0.018776679102907836
  },
  {
   "x": 0.001,
   "Q": 2.0,
   "exact": 14.210544612943426,
   "pole": 17.552359210220644,
   "pole_count": 17.55235921008256,
   "reg": -3.3418145972772155,
   "saddle": 46.19633202902207,
   "cand0": 50.86758081115117,
   "cand1": -12.334857401587996,
   "candfr": 19.97551531305707,
   "corr0": 14.198382439245325,
   "corr0inf": 14.197587565378573,
   "corr1": 14.203322121087762,
   "lamP": 0.11573217391587379,
   "lam_q": 0.17467397458499112,
   "lam_g": 0.07242373973693812,
   "dlam_q": -0.016178927247230336,
   "dlam_g": -0.006565678874844381,
   "eps_q": 0.5302654330353829,
   "eps_g": 1.2517504158764006,
   "eta_q": 0.011725058773202101,
   "eta_g": 0.0057088259085548146,
   "w_q": 0.42355339567966094,
   "lamxi_g": 0.5002854704914627,
   "lamxi_q": 1.206605070040264,
   "corr1_fd": 14.203322451702274,
   "cand1_fd": -12.340209148355626,
   "dlam_g_fd": -0.006566247486692075
  },
  {
   "x": 0.003,
   "Q": 2.0,
   "exact": 11.166631083051422,
   "pole": 14.560985325793608,
   "pole_count": 14.560985324049227,
   "reg": -3.3943542427421862,
   "saddle": 44.02766814776756,
   "cand0": 47.541128062092085,
   "cand1": -32.00852757207515,
   "candfr": 17.186830316570276,
   "corr0": 11.137579930646538,
   "corr0inf": 11.135018949836535,
   "corr1": 11.14055222827896,
   "lamP": 0.1207822294807823,
   "lam_q": 0.18270916304070556,
   "lam_g": 0.0802302705683726,
   "dlam_q": 0.00667005146765013,
   "dlam_g": -0.011495558538261216,
   "eps_q": 0.19980600142784874,
   "eps_g": 1.7858853047898156,
   "eta_q": 0.004768406397828836,
   "eta_g": 0.009851387250759921,
   "w_q": 0.39571035492365253,
   "lamxi_g": 0.46606911388325956,
   "lamxi_q": 1.0613836537440575,
   "corr1_fd": 11.140552507518276,
   "cand1_fd": -32.007860740463215,
   "dlam_g_fd": -0.01149540893053253
  },
  {
   "x": 0.01,
   "Q": 2.0,
   "exact": 7.308987723510054,
   "pole": 10.75962032012405,
   "pole_count": 10.759620317732512,
   "reg": -3.4506325966139966,
   "saddle": 40.276062046814396,
   "cand0": 34.43896743675232,
   "cand1": -102.67096791918699,
   "candfr": 13.09737815129229,
   "corr0": 7.258653012968917,
   "corr0inf": 7.250127215442003,
   "corr1": 7.268304190940373,
   "lamP": 0.13064282068339952,
   "lam_q": 0.14787786108909076,
   "lam_g": 0.12033314354268586,
   "dlam_q": 0.048107218454663286,
   "dlam_g": -0.07053385392465739,
   "eps_q": 2.199904997297796,
   "eps_g": 4.871100496191697,
   "eta_q": 0.03651059304009051,
   "eta_g": 0.056195720748445706,
   "w_q": 0.37428872245085937,
   "lamxi_g": 0.5541546050290024,
   "lamxi_q": 0.6810027170551693,
   "corr1_fd": 7.268316745299047,
   "cand1_fd": -102.7466342047677,
   "dlam_g_fd": -0.07056203879437777
  },
  {
   "x": 0.03,
   "Q": 2.0,
   "exact": 3.495954683542818,
   "pole": 7.107606593636368,
   "pole_count": 7.107606591786366,
   "reg": -3.6116519100935496,
   "saddle": 22.323119138217955,
   "cand0": 19.238383758630224,
   "cand1": -3.344010659683999,
   "candfr": 7.520744876293588,
   "corr0": 3.4806179221361813,
   "corr0inf": 3.460989923714563,
   "corr1": 3.4813144897191637,
   "lamP": 0.2142738350912274,
   "lam_q": 0.10345238116118076,
   "lam_g": 0.28527558754879534,
   "dlam_q": 0.019914636725661093,
   "dlam_g": -0.2624228986534925,
   "eps_q": 1.8607644749801162,
   "eps_g": 3.2245752129014282,
   "eta_q": 0.016355551626937668,
   "eta_g": 0.1588580440522147,
   "w_q": 0.39049884702948706,
   "lamxi_g": 1.0003353644318262,
   "lamxi_q": 0.3627617641572953,
   "corr1_fd": 3.481314583199198,
   "cand1_fd": -3.3437056603645523,
   "dlam_g_fd": -0.26241785980104443
  },
  {
   "x": 0.1,
   "Q": 2.0,
   "exact": -0.16751405660512053,
   "pole": 3.7375410521920784,
   "pole_count": 3.73754104790578,
   "reg": -3.905055108797199,
   "saddle": 6.000552120690783,
   "cand0": 8.653702896626283,
   "cand1": -63.38988404318779,
   "candfr": 1.6536671060287862,
   "corr0": -0.09654885276107095,
   "corr0inf": -0.13982428039419226,
   "corr1": -0.17638448051373096,
   "lamP": 0.5066649409896458,
   "lam_q": 0.14851780647245794,
   "lam_g": 0.8878673913708991,
   "dlam_q": -0.16362091975358223,
   "dlam_g": -0.8057509680661581,
   "eps_q": 7.41791370945643,
   "eps_g": 1.0221264432684523,
   "eta_q": 0.12404045880479028,
   "eta_g": 0.22607777265623694,
   "w_q": 0.515591620212536,
   "lamxi_g": 2.0443902199261426,
   "lamxi_q": 0.3419748872276563,
   "corr1_fd": -0.17638137967130307,
   "cand1_fd": -63.399623038519444,
   "dlam_g_fd": -0.8057170606791376
  },
  {
   "x": 0.3,
   "Q": 2.0,
   "exact": -2.502876109629746,
   "pole": 1.4804640215447735,
   "pole_count": 1.4804640222103649,
   "reg": -3.9833401311745193,
   "saddle": -0.8852749010249719,
   "cand0": -0.9325474774221463,
   "cand1": -5.453057813099237,
   "candfr": -1.654692260486821,
   "corr0": -2.2872628250949276,
   "corr0inf": -2.3116565080906444,
   "corr1": -2.4560495064279753,
   "lamP": 1.1850063519934069,
   "lam_q": 0.9798415683508682,
   "lam_g": 1.8239819324918651,
   "dlam_q": -2.0153401672928712,
   "dlam_g": -0.5014431098112118,
   "eps_q": 2.099116977374132,
   "eps_g": 0.15072337281067216,
   "eta_q": 0.514147210708553,
   "eta_g": 0.06287787275863797,
   "w_q": 0.7569541839747046,
   "lamxi_g": 2.196024642302071,
   "lamxi_q": 1.1797026008425182,
   "corr1_fd": -2.4560033160368566,
   "cand1_fd": -5.4495762564027315,
   "dlam_g_fd": -0.5034725787730377
  },
  {
   "x": 1e-05,
   "Q": 10.0,
   "exact": 12.854285049021986,
   "pole": 16.567933833483284,
   "pole_count": 16.567933833492948,
   "reg": -3.7136487844613004,
   "saddle": 20.17295850295706,
   "cand0": 18.03453851275934,
   "cand1": 11.150784271629568,
   "candfr": 16.515630565945248,
   "corr0": 12.854902021745582,
   "corr0inf": 12.854901401524774,
   "corr1": 12.854004590170048,
   "lamP": 0.23137776992271245,
   "lam_q": 0.23240732389504437,
   "lam_g": 0.2309536943109756,
   "dlam_q": -0.011753788425301205,
   "dlam_g": -0.017840865551373465,
   "eps_q": 0.2176096994015582,
   "eps_g": 0.3344768721403101,
   "eta_q": 0.007738723463260806,
   "eta_g": 0.011774229271111256,
   "w_q": 0.2917356776338313,
   "lamxi_g": 2.658952668461781,
   "lamxi_q": 2.6756881975168403,
   "corr1_fd": 12.854004661986417,
   "cand1_fd": 11.150708900795998,
   "dlam_g_fd": -0.017841025944017968
  },
  {
   "x": 0.0001,
   "Q": 10.0,
   "exact": 9.979007133739367,
   "pole": 13.768701584752744,
   "pole_count": 13.768701584719802,
   "reg": -3.7896944510133768,
   "saddle": 16.12976670960434,
   "cand0": 14.402513312754502,
   "cand1": 9.210596261882397,
   "candfr": 12.966397026793638,
   "corr0": 9.980316749567082,
   "corr0inf": 9.980309742238841,
   "corr1": 9.978495776751112,
   "lamP": 0.27383272483841137,
   "lam_q": 0.26311517471256707,
   "lam_g": 0.27831290801718184,
   "dlam_q": -0.014788500472553291,
   "dlam_g": -0.023191185487357505,
   "eps_q": 0.2136152961391022,
   "eps_g": 0.2994030713586093,
   "eta_q": 0.009269114227973567,
   "eta_g": 0.014192163338662078,
   "w_q": 0.29479285423505114,
   "lamxi_g": 2.563356612752744,
   "lamxi_q": 2.4233803161347236,
   "corr1_fd": 9.978496352871103,
   "cand1_fd": 9.207216967113506,
   "dlam_g_fd": -0.023205517996639377
  },
  {
   "x": 0.001,
   "Q": 10.0,
   "exact": 6.884545952722733,
   "pole": 10.760300959498565,
   "pole_count": 10.760300959475297,
   "reg": -3.8757550067758317,
   "saddle": 12.186529600309594,
   "cand0": 10.837776762666655,
   "cand1": 6.563047078169465,
   "candfr": 9.407221768249931,
   "corr0": 6.887540736976292,
   "corr0inf": 6.887455601039482,
   "corr1": 6.883592333069013,
   "lamP": 0.33330169015927497,
   "lam_q": 0.30621573077257025,
   "lam_g": 0.3453249497429538,
   "dlam_q": -0.021421692121958574,
   "dlam_g": -0.03626249936761862,
   "eps_q": 0.22845400635949673,
   "eps_g": 0.3040897766912592,
   "eta_q": 0.012555209211195533,
   "eta_g": 0.020035645608812797,
   "w_q": 0.30742776000675953,
   "lamxi_g": 2.3854202445511303,
   "lamxi_q": 2.115263330751595,
   "corr1_fd": 6.883592394017081,
   "cand1_fd": 6.563031715628334,
   "dlam_g_fd": -0.036262534507138296
  },
  {
   "x": 0.003,
   "Q": 10.0,
   "exact": 5.23943167383399,
   "pole": 9.165022778278301,
   "pole_count": 9.16502277810028,
   "reg": -3.9255911044443095,
   "saddle": 10.288599042527702,
   "cand0": 9.078913531047863,
   "cand1": 5.145829752012326,
   "candfr": 7.629897312160748,
   "corr0": 5.244586977997775,
   "corr0inf": 5.244295493523137,
   "corr1": 5.237479606869232,
   "lamP": 0.37206221937724226,
   "lam_q": 0.3286558500848842,
   "lam_g": 0.3924110609143945,
   "dlam_q": -0.01772279793429038,
   "dlam_g": -0.05179193003114167,
   "eps_q": 0.16407769700244207,
   "eps_g": 0.3363408478454258,
   "eta_q": 0.010039388894826673,
   "eta_g": 0.026713276922422147,
   "w_q": 0.31917142571401147,
   "lamxi_g": 2.2795719638325456,
   "lamxi_q": 1.9092088277463029,
   "corr1_fd": 5.237479575415411,
   "cand1_fd": 5.145687962912565,
   "dlam_g_fd": -0.0517934201646655
  },
  {
   "x": 0.01,
   "Q": 10.0,
   "exact": 3.2040291067388376,
   "pole": 7.20629308799781,
   "pole_count": 7.206293087659088,
   "reg": -4.002263981258974,
   "saddle": 7.969816892776096,
   "cand0": 6.8697979507913445,
   "cand1": 2.9464279879616493,
   "candfr": 5.425370584489676,
   "corr0": 3.219151476511038,
   "corr0inf": 3.2179787731192615,
   "corr1": 3.2017056982132646,
   "lamP": 0.4334286322144869,
   "lam_q": 0.34341378539933276,
   "lam_g": 0.48069045887595996,
   "dlam_q": -0.007057861571799287,
   "dlam_g": -0.10577403361984192,
   "eps_q": 0.05984635255580567,
   "eps_g": 0.457770774161412,
   "eta_q": 0.003910691299714957,
   "eta_g": 0.0482447999958083,
   "w_q": 0.3442815553767035,
   "lamxi_g": 2.213661369904506,
   "lamxi_q": 1.58147892597832,
   "corr1_fd": 3.201706329063821,
   "cand1_fd": 2.946165377703333,
   "dlam_g_fd": -0.10577411323488858
  },
  {
   "x": 0.03,
   "Q": 10.0,
   "exact": 1.1143957153561725,
   "pole": 5.236589423024346,
   "pole_count": 5.236589422652186,
   "reg": -4.122193707668173,
   "saddle": 5.119153273557302,
   "cand0": 4.3230564415068296,
   "cand1": 0.8235883283338814,
   "candfr": 2.9291774175476917,
   "corr0": 1.156173382083229,
   "corr0inf": 1.1518714254510325,
   "corr1": 1.1122804873940428,
   "lamP": 0.5429077184264696,
   "lam_q": 0.35208779574569343,
   "lam_g": 0.6695514777558398,
   "dlam_q": -0.010702094965441042,
   "dlam_g": -0.266109506518595,
   "eps_q": 0.0863310170357493,
   "eps_g": 0.5935980202067659,
   "eta_q": 0.005854084876637429,
   "eta_g": 0.09546864551692258,
   "w_q": 0.39892361396262827,
   "lamxi_g": 2.347821021987004,
   "lamxi_q": 1.234616240722046,
   "corr1_fd": 1.1122812417916965,
   "cand1_fd": 0.8236152830719945,
   "dlam_g_fd": -0.26610607327991354
  },
  {
   "x": 0.1,
   "Q": 10.0,
   "exact": -1.079127590563269,
   "pole": 3.0614594933563577,
   "pole_count": 3.0614594920682907,
   "reg": -4.140587083919627,
   "saddle": 1.7711115175196703,
   "cand0": 1.7147006148118964,
   "cand1": -3.0689425431548747,
   "candfr": 0.1617180692993958,
   "corr0": -1.0071520448367663,
   "corr0inf": -1.026160815076786,
   "corr1": -1.086697885697366,
   "lamP": 0.7708758621582461,
   "lam_q": 0.4081805831787923,
   "lam_g": 1.2303804082733545,
   "dlam_q": -0.16874732984905738,
   "dlam_g": -0.720554341267179,
   "eps_q": 1.0128199001539515,
   "eps_g": 0.47597914537121144,
   "eta_q": 0.08509816711130577,
   "eta_g": 0.14484678361239559,
   "w_q": 0.5588721039465802,
   "lamxi_g": 2.8330555868021543,
   "lamxi_q": 0.9398705260771033,
   "corr1_fd": -1.0866998631347211,
   "cand1_fd": -3.0693075356409416,
   "dlam_g_fd": -0.7205673160334415
  },
  {
   "x": 0.3,
   "Q": 10.0,
   "exact": -3.0001648314549554,
   "pole": 1.2140756381170728,
   "pole_count": 1.2140756391109313,
   "reg": -4.214240469572028,
   "saddle": -1.8353400492988747,
   "cand0": -1.8851011719407194,
   "cand1": -4.191768140529833,
   "candfr": -2.2304357398962678,
   "corr0": -2.7602514689721565,
   "corr0inf": -2.772304290708644,
   "corr1": -2.962215850716478,
   "lamP": 1.5479777011164473,
   "lam_q": 1.3412757035622442,
   "lam_g": 2.3579690962281274,
   "dlam_q": -2.2685030890699593,
   "dlam_g": -1.6790208708330994,
   "eps_q": 1.2609656603244837,
   "eps_g": 0.30198117932178786,
   "eta_q": 0.4138417085718631,
   "eta_g": 0.14890274524348393,
   "w_q": 0.7966919043191506,
   "lamxi_g": 2.8389306652996718,
   "lamxi_q": 1.6148594701920782,
   "corr1_fd": -2.9620688176197723,
   "cand1_fd": -4.189656161583109,
   "dlam_g_fd": -1.6786511111802769
  },
  {
   "x": 1e-05,
   "Q": 100.0,
   "exact": 8.721580104732455,
   "pole": 12.698752844309794,
   "pole_count": 12.6987528443178,
   "reg": -3.9771727395773393,
   "saddle": 12.025926220155299,
   "cand0": 11.077887789974286,
   "cand1": 8.52330807026301,
   "candfr": 10.77418857171782,
   "corr0": 8.7236455193162,
   "corr0inf": 8.72364534314852,
   "corr1": 8.721347218283503,
   "lamP": 0.3362696276910868,
   "lam_q": 0.31419950660642965,
   "lam_g": 0.34425589760842623,
   "dlam_q": -0.01538610549339442,
   "dlam_g": -0.02038017638612026,
   "eps_q": 0.15585391222867895,
   "eps_g": 0.17196701791895164,
   "eta_q": 0.00890853121746145,
   "eta_g": 0.01127831025380146,
   "w_q": 0.2657095429989899,
   "lamxi_g": 3.963392490042234,
   "lamxi_q": 3.6173555006902456,
   "corr1_fd": 8.721347258967276,
   "cand1_fd": 8.523241799808831,
   "dlam_g_fd": -0.020380738610607334
  },
  {
   "x": 0.0001,
   "Q": 100.0,
   "exact": 6.645941611337423,
   "pole": 10.681578442531947,
   "pole_count": 10.681578442526622,
   "reg": -4.035636831194523,
   "saddle": 9.62131035015058,
   "cand0": 8.82782975385347,
   "cand1": 6.5586008369600695,
   "candfr": 8.47951272135509,
   "corr0": 6.649389468184902,
   "corr0inf": 6.6493871349551315,
   "corr1": 6.645613701059218,
   "lamP": 0.3878906735307707,
   "lam_q": 0.35505143397004296,
   "lam_g": 0.4008357793672818,
   "dlam_q": -0.019893385808451514,
   "dlam_g": -0.028887265592050904,
   "eps_q": 0.15780696351954182,
   "eps_g": 0.17979328740977396,
   "eta_q": 0.01083420740040042,
   "eta_g": 0.014720819341504385,
   "w_q": 0.28274087407378024,
   "lamxi_g": 3.691833961239014,
   "lamxi_q": 3.270144556422323,
   "corr1_fd": 6.645613569870382,
   "cand1_fd": 6.557616866090882,
   "dlam_g_fd": -0.028898937869380838
  },
  {
   "x": 0.001,
   "Q": 100.0,
   "exact": 4.337018504140531,
   "pole": 8.449246263210306,
   "pole_count": 8.449246263213213,
   "reg": -4.112227759069774,
   "saddle": 7.022094700698794,
   "cand0": 6.37243313434669,
   "cand1": 4.257343475409721,
   "candfr": 5.965543721926726,
   "corr0": 4.343866947527602,
   "corr0inf": 4.343834098933238,
   "corr1": 4.336604891588398,
   "lamP": 0.4646471322277167,
   "lam_q": 0.41236189671708756,
   "lam_g": 0.4882525505040757,
   "dlam_q": -0.02984400978196039,
   "dlam_g": -0.04941143085151012,
   "eps_q": 0.17550929291413778,
   "eps_g": 0.20727092669744762,
   "eta_q": 0.014961157287336293,
   "eta_g": 0.02230869466037759,
   "w_q": 0.31104513004480355,
   "lamxi_g": 3.372729133221021,
   "lamxi_q": 2.8484950688985484,
   "corr1_fd": 4.336605010171164,
   "cand1_fd": 4.257362631272416,
   "dlam_g_fd": -0.04941096294384945
  },
  {
   "x": 0.003,
   "Q": 100.0,
   "exact": 3.100583321907318,
   "pole": 7.2612008036681015,
   "pole_count": 7.261200803626686,
   "reg": -4.160617481760783,
   "saddle": 5.664100116815265,
   "cand0": 5.072912647814194,
   "cand1": 3.0443497189434567,
   "candfr": 4.634225086798416,
   "corr0": 3.1114219437216057,
   "corr0inf": 3.1113021505071625,
   "corr1": 3.100274054552166,
   "lamP": 0.5179632284447786,
   "lam_q": 0.44724122373547814,
   "lam_g": 0.5531807776098097,
   "dlam_q": -0.03302327769969421,
   "dlam_g": -0.0714361323782669,
   "eps_q": 0.1650959890660254,
   "eps_g": 0.23344456779812528,
   "eta_q": 0.015766610081557105,
   "eta_g": 0.02961242128893391,
   "w_q": 0.3324305972329003,
   "lamxi_g": 3.213506236628489,
   "lamxi_q": 2.5980882198424204,
   "corr1_fd": 3.100274509898849,
   "cand1_fd": 3.0444576330734963,
   "dlam_g_fd": -0.07143188780018406
  },
  {
   "x": 0.01,
   "Q": 100.0,
   "exact": 1.5918001293946529,
   "pole": 5.822057298043869,
   "pole_count": 5.822057297953947,
   "reg": -4.230257168649215,
   "saddle": 4.0101622934418,
   "cand0": 3.463766108753036,
   "cand1": 1.510537210487282,
   "candfr": 2.9896801410596923,
   "corr0": 1.6135801758665407,
   "corr0inf": 1.6130612907267974,
   "corr1": 1.592417599677579,
   "lamP": 0.6017974201355648,
   "lam_q": 0.487088232765628,
   "lam_g": 0.6692492050970168,
   "dlam_q": -0.03241440817116456,
   "dlam_g": -0.13134614942779577,
   "eps_q": 0.1366226864793158,
   "eps_g": 0.29325242855389577,
   "eta_q": 0.01465765928567033,
   "eta_g": 0.04713841648709668,
   "w_q": 0.3702866980680315,
   "lamxi_g": 3.0820064863090115,
   "lamxi_q": 2.2431242074778983,
   "corr1_fd": 1.5924181566639146,
   "cand1_fd": 1.5106125025067645,
   "dlam_g_fd": -0.13134191722335073
  },
  {
   "x": 0.03,
   "Q": 100.0,
   "exact": 0.07796600269555248,
   "pole": 4.375002141365082,
   "pole_count": 4.375002141240139,
   "reg": -4.297036138669529,
   "saddle": 2.2733008979754903,
   "cand0": 1.7955715801889212,
   "cand1": 0.14621870221868294,
   "candfr": 1.2625054402761744,
   "corr0": 0.11871351073051706,
   "corr0inf": 0.11653945186240566,
   "corr1": 0.07681486404859961,
   "lamP": 0.7249915387242719,
   "lam_q": 0.5206742467583081,
   "lam_g": 0.8846217555085499,
   "dlam_q": -0.0267639004222118,
   "dlam_g": -0.2850626913587438,
   "eps_q": 0.0987227422835833,
   "eps_g": 0.3642714626653462,
   "eta_q": 0.01157382798130898,
   "eta_g": 0.0802586741001166,
   "w_q": 0.4386078018020559,
   "lamxi_g": 3.1019774029195717,
   "lamxi_q": 1.8257743919014782,
   "corr1_fd": 0.07681541369507926,
   "cand1_fd": 0.14622924844098328,
   "dlam_g_fd": -0.2850597520363301
  },
  {
   "x": 0.1,
   "Q": 100.0,
   "exact": -1.4950223692064115,
   "pole": 2.6574450510556566,
   "pole_count": 2.6574450505392,
   "reg": -4.152467420262068,
   "saddle": 0.460696303893537,
   "cand0": 0.2560550057119584,
   "cand1": -1.882036729023151,
   "candfr": -0.5020794781275539,
   "corr0": -1.4298597221738851,
   "corr0inf": -1.441634447357203,
   "corr1": -1.4966831890192718,
   "lamP": 0.9265451850857983,
   "lam_q": 0.5932289415818216,
   "lam_g": 1.4511183381367405,
   "dlam_q": -0.19635475019846707,
   "dlam_g": -0.7198327552629569,
   "eps_q": 0.5579518873253395,
   "eps_g": 0.34184241191440046,
   "eta_q": 0.07735440292687094,
   "eta_g": 0.11981275279949609,
   "w_q": 0.611469444846275,
   "lamxi_g": 3.341323453563952,
   "lamxi_q": 1.3659601176189382,
   "corr1_fd": -1.4966845827919466,
   "cand1_fd": -1.8820933340258783,
   "dlam_g_fd": -0.7198470958128328
  },
  {
   "x": 0.3,
   "Q": 100.0,
   "exact": -3.2064696853369643,
   "pole": 1.0533568634503867,
   "pole_count": 1.053356864198856,
   "reg": -4.259826548787351,
   "saddle": -2.2963289746124307,
   "cand0": -2.3286610881646888,
   "cand1": -3.8759689596330933,
   "candfr": -2.5300211065117097,
   "corr0": -2.9732132574144168,
   "corr0inf": -2.9807370370731463,
   "corr1": -3.1783482180583693,
   "lamP": 1.8330908047687866,
   "lam_q": 1.6367649197768455,
   "lam_g": 2.854551238986343,
   "dlam_q": -2.484454194638078,
   "dlam_g": -2.53444448364443,
   "eps_q": 0.9273813918045902,
   "eps_g": 0.3110334492917744,
   "eta_q": 0.35734537865304133,
   "eta_g": 0.17058275971340728,
   "w_q": 0.8387846193580314,
   "lamxi_g": 3.436802060294463,
   "lamxi_q": 1.9706204504860445,
   "corr1_fd": -3.1782101197614034,
   "cand1_fd": -3.8748128666960002,
   "dlam_g_fd": -2.532658110006274
  }
 ],
 "kappa": [
  {
   "Q": 2.0,
   "window": "W",
   "exact": 3.9354693684691653,
   "saddle": 13.402230959188826,
   "cand0": 19.345061490042838,
   "cand1": 3991095.5677496647,
   "corr0": 3.8256880508701188,
   "corr1": 3.914432697071358,
   "max_rel_err_corr1_below_1e-2": 0.005537535795706184
  },
  {
   "Q": 2.0,
   "window": "W_s",
   "exact": 3.0901502205718,
   "saddle": 5.718593569794032,
   "cand0": 81.28093369680343,
   "cand1": 4491159.197903885,
   "corr0": 3.103567181672481,
   "corr1": 3.1035164411676477,
   "max_rel_err_corr1_below_1e-2": 0.005544414739677504
  },
  {
   "Q": 10.0,
   "window": "W",
   "exact": 3.125561419948655,
   "saddle": 4.469836395716895,
   "cand0": 4.064489339751606,
   "cand1": 3.8048526701674485,
   "corr0": 3.0479548292829577,
   "corr1": 3.116839323797723,
   "max_rel_err_corr1_below_1e-2": 0.0007250219632133244
  },
  {
   "Q": 10.0,
   "window": "W_s",
   "exact": 2.0091145055478923,
   "saddle": 2.4292791472053086,
   "cand0": 2.2391328456483506,
   "cand1": 1.776083261517784,
   "corr0": 2.0057229138464154,
   "corr1": 2.009806292538434,
   "max_rel_err_corr1_below_1e-2": 0.0007250715969606495
  },
  {
   "Q": 100.0,
   "window": "W",
   "exact": 2.666434598813795,
   "saddle": 3.203016005109022,
   "cand0": 3.001375229376064,
   "cand1": 2.9214944045235227,
   "corr0": 2.604121380914129,
   "corr1": 2.6604856471385485,
   "max_rel_err_corr1_below_1e-2": 0.00037120313613924676
  },
  {
   "Q": 100.0,
   "window": "W_s",
   "exact": 1.6854773778171674,
   "saddle": 1.8784457929062988,
   "cand0": 1.7893077711094394,
   "cand1": 1.6573444270248074,
   "corr0": 1.6805015062209263,
   "corr1": 1.6852658748708824,
   "max_rel_err_corr1_below_1e-2": 0.00037518330322164394
  }
 ],
 "small_x_detail": {
  "kappa_mid": [
   {
    "Q": 2.0,
    "window": "W_m",
    "xmin": 0.0001,
    "xmax": 0.01,
    "exact": 2.718424174857979,
    "saddle": 2.967385436530575,
    "saddle_over_exact": 1.0915829339568033,
    "exact_npan30": 2.7184241787775663,
    "saddle_npan30": 2.9673834734169646,
    "saddle_over_exact_npan30": 1.091582210231573
   },
   {
    "Q": 10.0,
    "window": "W_m",
    "xmin": 0.0001,
    "xmax": 0.01,
    "exact": 1.6307239778366214,
    "saddle": 1.9062067116131045,
    "saddle_over_exact": 1.1689327792567008,
    "exact_npan30": 1.6307239750023255,
    "saddle_npan30": 1.9062064823642169,
    "saddle_over_exact_npan30": 1.1689326407073266
   },
   {
    "Q": 100.0,
    "window": "W_m",
    "xmin": 0.0001,
    "xmax": 0.01,
    "exact": 1.2897867719748632,
    "saddle": 1.422417522640742,
    "saddle_over_exact": 1.1028315327368419,
    "exact_npan30": 1.2897867647818582,
    "saddle_npan30": 1.422417309066448,
    "saddle_over_exact_npan30": 1.1028313732983774
   }
  ],
  "local_exponent": [
   {
    "Q": 2.0,
    "x": 1e-06,
    "lamP": 0.02649452253408302,
    "saddle_N": 1.0264945225340831
   }
  ]
 }
}

==> anc/plan/analytic/candidates/S4/s4_d1_ct18.py <==
#!/usr/bin/env python3
"""S4 step D1: CT18NNLO central member, LO kernel, Q = 2, 10, 100 GeV.
Pointwise: exact LO score (per unit alpha_s/2pi), the identity split, the paper's eq:saddleslope, the candidate's
species-resolved gradient series (zeroth, first order), and the corrected relation (pole count exact + regular part
local, zeroth and first order, finite range). eps_b = |lam_b'|/lam_b^2, eta_b = |lam_b'|/(1+lam_b)^2.
Fisher-weighted: kappa = sd of the score under P normalized on W = [1e-6, 0.99] and on W_s = [1e-6, 1e-2].
Rigorous zeroth-order bound for the regular part where ln P_b is concave on [x, 1].
Stored under small_x_detail (added in A21, so that the paths points[] and kappa[0..5] do not move): the same
kappa ratios on the separately normalized window W_m = [1e-4, 1e-2] at the three scales, and the local exponent
lam_P = -d ln P/d ln x of the momentum density at x = 1e-6 and Q = 2 GeV, whose saddle point N = 1 + lam_P lies next
to the pole of gamma_+ at N = 1."""
import os, sys, json
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
A16 = os.path.normpath(os.path.join(HERE, '..', '..', '..', '..'))
sys.path.insert(0, os.path.join(A16, 'calc'))
os.environ['PDFDATA'] = os.environ.get('PDFDATA') or os.environ.get('INFOGEO_DATA') or os.path.join(A16, 'repro', 'data', 'pdfsets')
import s4_lo as L
from lhapdf_min import PDF

pdf = PDF('CT18NNLO', data_dir=os.environ['PDFDATA'])
quarks = [f for f in pdf.flavors if f != 21]
def Pb(b, y, Q, dx=0):
    """momentum density of species b and its dx-th derivative in u = ln y (spline derivative)."""
    y = np.atleast_1d(np.asarray(y, float))
    g = pdf._grid_for(Q)
    fl = quarks if b == 'q' else [21]
    return sum(g.splines[f].ev(np.log(y), np.log(Q), dx=dx) for f in fl)

def lam_derivs(b, x, Q, mode='spline', h=0.05):
    if mode == 'spline':
        P0, P1, P2 = (float(Pb(b, x, Q, k)[0]) for k in range(3))
        hh = 1e-3   # third u-derivative: the cubic spline has none, use a central difference of its second derivative
        P3 = float((Pb(b, x * np.exp(hh), Q, 2)[0] - Pb(b, x * np.exp(-hh), Q, 2)[0]) / (2 * hh))
        lu, luu = P1 / P0, P2 / P0 - (P1 / P0) ** 2
        luuu = P3 / P0 - 3 * P1 * P2 / P0 ** 2 + 2 * (P1 / P0) ** 3
        return -lu, luu, -luuu                     # lambda, lambda', lambda'' in xi = -u
    xi = np.log(1 / x); k = np.arange(-3, 4)
    l = np.log(Pb(b, np.exp(-(xi + k * h)), Q))
    d1 = (-l[0] + 9 * l[1] - 45 * l[2] + 45 * l[4] - 9 * l[5] + l[6]) / (60 * h)
    d2 = (2 * l[0] - 27 * l[1] + 270 * l[2] - 490 * l[3] + 270 * l[4] - 27 * l[5] + 2 * l[6]) / (180 * h * h)
    d3 = (l[0] - 8 * l[1] + 13 * l[2] - 13 * l[4] + 8 * l[5] - l[6]) / (8 * h ** 3)
    return d1, d2, d3

def point(x, Q, nf, mode='spline'):
    xi = np.log(1 / x)
    Px = {b: float(Pb(b, x, Q)[0]) for b in 'qg'}
    P = Px['q'] + Px['g']; w = {b: Px[b] / P for b in 'qg'}
    h = {b: (lambda z, b=b: Pb(b, x / z, Q) / Px[b]) for b in 'qg'}
    full = sum(w[b] * L.A(b, 'full', h[b], x, nf) for b in 'qg')
    pole = sum(w[b] * L.A(b, 'pole', h[b], x, nf) for b in 'qg')
    reg = sum(w[b] * L.A(b, 'reg', h[b], x, nf) for b in 'qg')
    # the pole part as 2 C_j Nn_j / P, Nn_j = int_x^1 dy P_j(y)/y, computed as a separate quadrature in ln y
    gx, gw = np.polynomial.legendre.leggauss(12)
    e = np.linspace(np.log(x), 0, int(np.ceil(xi / 0.2)) + 1); a, bb = e[:-1][:, None], e[1:][:, None]
    uu = (0.5 * (bb - a) * gx + 0.5 * (a + bb)).ravel(); ww = (0.5 * (bb - a) * gw * np.ones_like(a)).ravel()
    Nn = {b: np.sum(ww * Pb(b, np.exp(uu), Q)) for b in 'qg'}
    pole_count = (2 * L.CA * Nn['g'] + 2 * L.CF * Nn['q']) / P
    lam = {b: lam_derivs(b, x, Q, mode) for b in 'qg'}
    lP = -(float(Pb('q', x, Q, 1)[0]) + float(Pb('g', x, Q, 1)[0])) / P
    saddle = L.gplus(1 + lP, nf)
    cand0 = sum(w[b] * L.colsum(1 + lam[b][0], b, nf) for b in 'qg')
    cand1 = cand0 + sum(w[b] * 0.5 * lam[b][1] * L.dN(lambda N, b=b: L.colsum(N, b, nf), 1 + lam[b][0], 2) for b in 'qg')
    polefr = sum(w[b] * 2 * (L.CF if b == 'q' else L.CA) * x ** lam[b][0] / lam[b][0] for b in 'qg')
    candfr = cand0 - polefr
    m0 = {b: L.A(b, 'reg', lambda z, b=b: z ** lam[b][0], x, nf) for b in 'qg'}
    m2 = {b: L.A(b, 'reg', lambda z, b=b: z ** lam[b][0] * np.log(1 / z) ** 2, x, nf) for b in 'qg'}
    corr0 = pole_count + sum(w[b] * m0[b] for b in 'qg')
    corr0inf = pole_count + sum(w[b] * L.colsum_reg(1 + lam[b][0], b, nf) for b in 'qg')
    corr1 = corr0 + sum(w[b] * 0.5 * lam[b][1] * m2[b] for b in 'qg')
    eps = {b: abs(lam[b][1]) / lam[b][0] ** 2 for b in 'qg'}
    eta = {b: abs(lam[b][1]) / (1 + lam[b][0]) ** 2 for b in 'qg'}
    return dict(x=x, Q=Q, exact=full, pole=pole, pole_count=pole_count, reg=reg, saddle=saddle, cand0=cand0, cand1=cand1,
                candfr=candfr, corr0=corr0, corr0inf=corr0inf, corr1=corr1, lamP=lP, lam_q=lam['q'][0], lam_g=lam['g'][0],
                dlam_q=lam['q'][1], dlam_g=lam['g'][1], eps_q=eps['q'], eps_g=eps['g'], eta_q=eta['q'], eta_g=eta['g'],
                w_q=w['q'], lamxi_g=lam['g'][0] * xi, lamxi_q=lam['q'][0] * xi)

res = {'points': [], 'kappa': []}
for Q in (2.0, 10.0, 100.0):
    nf = pdf.nf(Q)
    print(f'\nQ = {Q} GeV, n_f = {nf}, alpha_s/2pi = {float(pdf.alphasQ(Q))/(2*np.pi):.5f}. Score per unit alpha_s/2pi.')
    print('   x     | exact   pole+reg | saddle  cand0   cand1  cand_fr | corr0   corr1 | lam_P  lam_q  lam_g  lam_g*xi |'
          ' eps_q  eps_g | eta_q  eta_g')
    for x in (1e-5, 1e-4, 1e-3, 3e-3, 1e-2, 3e-2, 0.1, 0.3):
        r = point(x, Q, nf)
        assert abs(r['pole'] + r['reg'] - r['exact']) < 1e-10 * abs(r['exact'])
        assert abs(r['pole'] - r['pole_count']) < 1e-6 * abs(r['pole']), (r['pole'], r['pole_count'])
        dmax = max(globals().get('dmax', 0), abs(r['pole'] - r['pole_count']) / abs(r['pole'])); globals()['dmax'] = dmax
        rf = point(x, Q, nf, mode='fd')
        r['corr1_fd'] = rf['corr1']; r['cand1_fd'] = rf['cand1']; r['dlam_g_fd'] = rf['dlam_g']
        res['points'].append(r)
        print(f" {x:7.0e} | {r['exact']:7.3f} {r['pole']+r['reg']:7.3f} | {r['saddle']:7.3f} {r['cand0']:7.2f} {r['cand1']:8.2f}"
              f" {r['candfr']:7.3f} | {r['corr0']:7.3f} {r['corr1']:7.3f} | {r['lamP']:6.3f} {r['lam_q']:6.3f} {r['lam_g']:6.3f}"
              f" {r['lamxi_g']:7.2f}  | {r['eps_q']:6.2f} {r['eps_g']:7.2f} | {r['eta_q']:6.4f} {r['eta_g']:6.4f}")
    print('   spline vs finite-difference lambda\': corr1 changes by at most '
          f"{max(abs(p['corr1']-p['corr1_fd'])/abs(p['exact']) for p in res['points'] if p['Q']==Q):.2e} (relative to exact)")

# ---- ratio of the paper's relation to the exact LO score, and its additive decomposition ----
print('\nAdditive decomposition of saddle - exact (units of the exact score):')
print('  Q     x     saddle/exact | [saddle-cand0] [cand0-cand_fr] [cand_fr-corr0] [corr0-exact] | corr1/exact - 1')
for r in res['points']:
    if r['x'] > 1.1e-2: continue
    e = r['exact']
    print(f"  {r['Q']:5.0f} {r['x']:7.0e}  {r['saddle']/e:8.3f}   | {(r['saddle']-r['cand0'])/e:+8.3f} {(r['cand0']-r['candfr'])/e:+10.3f}"
          f" {(r['candfr']-r['corr0'])/e:+12.3f} {(r['corr0']-e)/e:+11.4f}  | {r['corr1']/e-1:+.2e}")

# ---- Fisher-weighted consequence ----
def window_nodes(xmin, xmax, npan=48, nn=8):
    gx, gw = np.polynomial.legendre.leggauss(nn)
    if xmax > 0.5:
        e = np.concatenate([np.linspace(np.log(xmin), np.log(0.5), npan + 1), np.log(1 - np.linspace(0.5, 1 - xmax, 13)[1:])])
    else:
        e = np.linspace(np.log(xmin), np.log(xmax), npan + 1)
    e = np.unique(e); a, b = e[:-1][:, None], e[1:][:, None]
    u = (0.5 * (b - a) * gx + 0.5 * (a + b)).ravel(); w = (0.5 * (b - a) * gw * np.ones_like(a)).ravel()
    return np.exp(u), w * np.exp(u)
keys = ['exact', 'saddle', 'cand0', 'cand1', 'corr0', 'corr1']
print('\nkappa = sd_P(score) on a window (P normalized there, score centred), per unit alpha_s/2pi:')
for Q in (2.0, 10.0, 100.0):
    nf = pdf.nf(Q)
    for (xmin, xmax, name) in ((1e-6, 0.99, 'W'), (1e-6, 1e-2, 'W_s')):
        xs, wx = window_nodes(xmin, xmax, npan=40 if name == 'W' else 30, nn=6)
        pts = [point(x, Q, nf) for x in xs]
        P = np.array([float(Pb('q', x, Q)[0] + Pb('g', x, Q)[0]) for x in xs]); p = wx * P / np.sum(wx * P)
        row = {}
        for k in keys:
            s = np.array([pt[k] for pt in pts]); m = np.sum(p * s); row[k] = float(np.sqrt(np.sum(p * (s - m) ** 2)))
        # pointwise relative error of corr1 on the window
        err1 = max(abs(pt['corr1'] - pt['exact']) / abs(pt['exact']) for pt in pts if pt['x'] < 1e-2)
        rec = dict(Q=Q, window=name, **row); rec['max_rel_err_corr1_below_1e-2'] = err1; res['kappa'].append(rec)
        print(f'  Q = {Q:5.0f}  {name:3s}: exact {row["exact"]:.4f} | saddle {row["saddle"]:9.4f} | cand0 {row["cand0"]:9.3f}'
              f' | cand1 {row["cand1"]:10.3f} | corr0 {row["corr0"]:.4f} | corr1 {row["corr1"]:.4f}   (max |corr1/exact-1| at x<1e-2: {err1:.1e})')

# ---- small_x_detail: the window W_m = [1e-4, 1e-2] (15 panels of 6 nodes, the panel density of W_s; 30 panels as a
# check) and the local exponent at x = 1e-6, Q = 2 GeV ----
res['small_x_detail'] = {'kappa_mid': [], 'local_exponent': []}
print('\nkappa ratios on W_m = [1e-4, 1e-2], per unit alpha_s/2pi:')
for Q in (2.0, 10.0, 100.0):
    nf = pdf.nf(Q)
    rec = dict(Q=Q, window='W_m', xmin=1e-4, xmax=1e-2)
    for npan, tag in ((15, ''), (30, '_npan30')):
        xs, wx = window_nodes(1e-4, 1e-2, npan=npan, nn=6)
        pts = [point(x, Q, nf) for x in xs]
        P = np.array([float(Pb('q', x, Q)[0] + Pb('g', x, Q)[0]) for x in xs]); p = wx * P / np.sum(wx * P)
        for k in ('exact', 'saddle'):
            sc = np.array([pt[k] for pt in pts]); m = np.sum(p * sc); rec[k + tag] = float(np.sqrt(np.sum(p * (sc - m) ** 2)))
        rec['saddle_over_exact' + tag] = rec['saddle' + tag] / rec['exact' + tag]
    res['small_x_detail']['kappa_mid'].append(rec)
    print(f"  Q = {Q:5.0f}  W_m: exact {rec['exact']:.4f} | saddle {rec['saddle']:.4f} | saddle/exact {rec['saddle_over_exact']:.4f}"
          f" (30 panels: {rec['saddle_over_exact_npan30']:.4f})")
for Q, x in ((2.0, 1e-6),):
    Px = float(Pb('q', x, Q)[0] + Pb('g', x, Q)[0])
    lP = -(float(Pb('q', x, Q, 1)[0]) + float(Pb('g', x, Q, 1)[0])) / Px
    res['small_x_detail']['local_exponent'].append(dict(Q=Q, x=x, lamP=lP, saddle_N=1 + lP))
    print(f'  local exponent lam_P at x = {x:.0e}, Q = {Q:g} GeV: {lP:.5f} (saddle point N = {1 + lP:.5f})')

# ---- concavity of ln P_b and the rigorous zeroth-order bound for the regular part ----
print('\nConcavity of l_b = ln P_b in xi on [x, 0.99] (lam_b\' <= 0) and the zeroth-order bound:')
for Q in (2.0, 10.0, 100.0):
    nf = pdf.nf(Q)
    grid = np.exp(-np.linspace(np.log(1 / 0.99), np.log(1e6), 800))
    for b in 'qg':
        lp = np.array([lam_derivs(b, x, Q)[1] for x in grid])
        pos = grid[lp > 0]
        print(f'  Q={Q:5.0f} {b}: lam\' > 0 at {len(pos)} of 800 grid points' + (f', x in [{pos.min():.2e}, {pos.max():.2e}]' if len(pos) else ''))
    for x in (1e-4, 1e-3, 1e-2):
        xi = np.log(1 / x)
        for b in 'qg':
            lam0 = lam_derivs(b, x, Q)[0]
            Pxb = float(Pb(b, x, Q)[0])
            zt, wt = L.zeta_nodes(xi); z = np.exp(-zt)
            rho = np.log(Pb(b, x / z, Q) / Pxb) + lam0 * zt
            # K(zeta) = max |l''| on [xi - zeta, xi]
            zz = np.linspace(0, xi, 1500); lpp = np.array([abs(lam_derivs(b, np.exp(-(xi - t)), Q)[1]) if xi - t > 0.01 else np.inf for t in zz])
            Kc = np.maximum.accumulate(lpp)
            Kz = np.interp(zt, zz, Kc)
            if b == 'q':
                cfn = L.CF * (1 + z ** 2) / (1 - z) + L.CF * (z - 2)
            else:
                cfn = 2 * nf * L.TR * (z ** 2 + (1 - z) ** 2) + 2 * L.CA * z / (1 - z) + 2 * L.CA * (-1 + z * (1 - z))
            actual = np.sum(wt * z * cfn * z ** lam0 * (np.exp(rho) - 1))
            bound = np.sum(wt * z * np.abs(cfn) * z ** lam0 * np.minimum(1, 0.5 * Kz * zt ** 2))
            conc = bool(np.all(rho <= 1e-12))
            print(f'  Q={Q:5.0f} x={x:.0e} {b}: regular-part zeroth-order error {actual:+.4e}, bound {bound:.4e}'
                  f' (rho <= 0 on range: {conc}), eta = {abs(lam_derivs(b, x, Q)[1])/(1+lam0)**2:.4f}')
            if conc:
                assert abs(actual) <= bound
print(f'pole part by the z-convolution and by the count 2C_j Nn_j/P agree to {dmax:.1e} (relative, all points)')
json.dump(res, open(os.path.join(HERE, 's4_d1_ct18.json'), 'w'), indent=1)
print('\nD1 done')


==> anc/plan/analytic/candidates/S4/s4_lo.py <==
"""S4 shared module: LO column-sum kernels acting on momentum densities, written independently of calc/partG_pdf.py.

A_j[h](x) = int_x^1 dz K(z) h(z) for K in {full column sum c_j, pole 2C_j/z, regular c_j^reg}, with the plus
prescriptions defined on [0,1] and the test function h(z) theta(z - x). Integration variable zeta = ln(1/z),
composite Gauss-Legendre panels.  alpha_s/2pi normalization throughout.
"""
import numpy as np
from scipy.special import digamma, polygamma

CF, CA, TR = 4.0 / 3.0, 3.0, 0.5
_gl_x, _gl_w = np.polynomial.legendre.leggauss(12)

def zeta_nodes(xi, width=0.2):
    npan = max(4, int(np.ceil(xi / width)))
    e = np.linspace(0.0, xi, npan + 1)
    # refine the first panel toward zeta = 0 and the last toward zeta = xi (large-x endpoint of P_j)
    e = np.unique(np.concatenate([e, xi * np.array([1e-6, 1e-4, 1e-2]), xi - np.minimum(xi, 0.2) * np.array([0.5, 0.1, 0.02, 0.004])]))
    a, b = e[:-1][:, None], e[1:][:, None]
    zt = (0.5 * (b - a) * _gl_x + 0.5 * (a + b)).ravel()
    wt = (0.5 * (b - a) * _gl_w * np.ones_like(a)).ravel()
    return zt, wt

def A(j, part, h, x, nf):
    """int_x^1 dz K_j^part(z) h(z); h is a vectorized callable of z with h(1) finite."""
    xi = np.log(1.0 / x)
    zt, wt = zeta_nodes(xi)
    z = np.exp(-zt)
    dz = wt * z                                   # dz = z dzeta
    hz = h(z)
    h1 = float(h(np.array([1.0]))[0])
    Cj = CF if j == 'q' else CA
    if part == 'pole':
        return np.sum(dz * 2 * Cj / z * hz)
    out = 0.0
    if j == 'q':
        # P_qq = CF [(1+z^2)/(1-z)]_+ ; P_gq - pole = CF (z - 2)
        out += np.sum(dz * CF * (1 + z ** 2) * (hz - h1) / (1 - z)) + CF * h1 * (x + x * x / 2 + 2 * np.log1p(-x))
        out += np.sum(dz * CF * (z - 2) * hz)
    else:
        # P_qg = 2 nf TR (z^2+(1-z)^2); P_gg - pole = 2CA [z/(1-z)_+ - 1 + z(1-z)] + delta (11CA - 4 nf TR)/6
        out += np.sum(dz * 2 * nf * TR * (z ** 2 + (1 - z) ** 2) * hz)
        out += np.sum(dz * 2 * CA * (z * hz - h1) / (1 - z)) + 2 * CA * h1 * np.log1p(-x)
        out += np.sum(dz * 2 * CA * (-1 + z * (1 - z)) * hz)
        out += (11 * CA - 4 * nf * TR) / 6.0 * h1
    if part == 'full':
        out += np.sum(dz * 2 * Cj / z * hz)
    return out

# Mellin forms
def S1(n):
    return digamma(n + 1) + np.euler_gamma

def Gam(N, nf):
    qq = CF * (1.5 - 2 * S1(N - 1) - 1 / N - 1 / (N + 1))
    qg = 2 * nf * TR * (N * N + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N * N + N + 2) / (N * (N - 1) * (N + 1))
    gg = 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S1(N)) + (11 * CA - 4 * nf * TR) / 6
    return qq, qg, gq, gg

def colsum(N, j, nf):
    qq, qg, gq, gg = Gam(N, nf)
    return qq + gq if j == 'q' else qg + gg

def colsum_reg(N, j, nf):
    return colsum(N, j, nf) - 2 * (CF if j == 'q' else CA) / (N - 1)

def gplus(N, nf):
    qq, qg, gq, gg = Gam(N, nf)
    return 0.5 * (qq + gg + np.sqrt((qq - gg) ** 2 + 4 * qg * gq))

def dN(f, N, k, h=1e-3):
    """k-th N-derivative by central differences (k <= 2), h small; functions are smooth away from poles."""
    if k == 0:
        return f(N)
    if k == 1:
        return (f(N + h) - f(N - h)) / (2 * h)
    if k == 2:
        return (-f(N + 2 * h) + 16 * f(N + h) - 30 * f(N) + 16 * f(N - h) - f(N - 2 * h)) / (12 * h * h)
    raise ValueError


==> anc/plan/analytic/candidates/S7/s7_2_series.json <==
{
 "f_coeffs_k0_0": [
  "1/2",
  "1/8",
  "3/32",
  "9/64",
  "171/512",
  "2259/2048",
  "2403/512",
  "401463/16384",
  "19896651/131072",
  "571014927/524288",
  "18634197663/2097152",
  "10650402369/131072"
 ],
 "f_coeffs_general_k0": [
  "1/2",
  "-(2*k0 - 1)/8",
  "(2*k0 - 3)*(2*k0 - 1)/32",
  "-(k0 - 3)*(2*k0 - 3)*(2*k0 - 1)/64",
  "(2*k0 - 3)*(2*k0 - 1)*(4*k0**2 - 32*k0 + 57)/512",
  "-(2*k0 - 3)*(2*k0 - 1)*(8*k0**3 - 124*k0**2 + 558*k0 - 753)/2048",
  "(k0 - 6)*(2*k0 - 3)*(2*k0 - 1)*(4*k0**3 - 80*k0**2 + 387*k0 - 534)/2048",
  "-(2*k0 - 3)*(2*k0 - 1)*(16*k0**5 - 640*k0**4 + 8620*k0**3 - 51108*k0**2 + 136680*k0 - 133821)/16384",
  "(2*k0 - 3)*(2*k0 - 1)*(64*k0**6 - 3712*k0**5 + 74512*k0**4 - 696480*k0**3 + 3285108*k0**2 - 7534752*k0 + 6632217)/131072",
  "-(2*k0 - 3)*(2*k0 - 1)*(128*k0**7 - 10304*k0**6 + 291872*k0**5 - 3981360*k0**4 + 29091096*k0**3 - 115905756*k0**2 + 235800630*k0 - 190338309)/524288",
  "(2*k0 - 3)*(2*k0 - 1)*(256*k0**8 - 27648*k0**7 + 1061760*k0**6 - 20068352*k0**5 + 210748512*k0**4 - 1283562816*k0**3 + 4482534360*k0**2 - 8273364480*k0 + 6211399221)/2097152",
  "-(2*k0 - 3)*(2*k0 - 1)*(256*k0**9 - 36096*k0**8 + 1822080*k0**7 - 45950912*k0**6 + 659728224*k0**5 - 5707461936*k0**4 + 30149880120*k0**3 - 94611943812*k0**2 + 160989374853*k0 - 113604291936)/4194304"
 ],
 "u_coeffs_general_k0": [
  "1",
  "-(2*k0 - 1)/4",
  "(2*k0 - 3)*(2*k0 - 1)/32",
  "(2*k0 - 3)*(2*k0 - 1)/64",
  "-(2*k0 - 7)*(2*k0 - 3)*(2*k0 - 1)*(2*k0 + 3)/2048",
  "-(2*k0 - 3)*(2*k0 - 1)*(4*k0**2 - 8*k0 - 9)/1024",
  "(2*k0 - 3)*(2*k0 - 1)*(16*k0**4 - 64*k0**3 - 360*k0**2 + 848*k0 + 633)/65536",
  "(2*k0 - 3)*(2*k0 - 1)*(4*k0**4 - 16*k0**3 - 29*k0**2 + 90*k0 + 54)/4096",
  "-(2*k0 - 3)*(2*k0 - 1)*(320*k0**6 - 1920*k0**5 - 19760*k0**4 + 91840*k0**3 + 76252*k0**2 - 341304*k0 - 181161)/8388608",
  "-(2*k0 - 3)*(2*k0 - 1)*(64*k0**6 - 384*k0**5 - 1200*k0**4 + 7360*k0**3 + 3084*k0**2 - 21912*k0 - 10809)/262144",
  "(2*k0 - 7)*(2*k0 - 3)*(2*k0 - 1)*(2*k0 + 3)*(448*k0**6 - 2688*k0**5 - 62608*k0**4 + 268352*k0**3 + 728180*k0**2 - 2000232*k0 - 1146843)/268435456",
  "(2*k0 - 3)*(2*k0 - 1)*(256*k0**8 - 2048*k0**7 - 10368*k0**6 + 90880*k0**5 + 44896*k0**4 - 823680*k0**3 - 51432*k0**2 + 2014416*k0 + 917541)/4194304",
  "-(2*k0 - 3)*(2*k0 - 1)*(21504*k0**10 - 215040*k0**9 - 5295360*k0**8 + 47523840*k0**7 + 98850944*k0**6 - 1272890112*k0**5 - 86889120*k0**4 + 9748127360*k0**3 - 309484572*k0**2 - 22795095240*k0 - 10137685113)/17179869184",
  "-(2*k0 - 3)*(2*k0 - 1)*(256*k0**10 - 2560*k0**9 - 19520*k0**8 + 217600*k0**7 + 178640*k0**6 - 4290272*k0**5 + 872868*k0**4 + 29499888*k0**3 - 2986506*k0**2 - 66985164*k0 - 29248371)/16777216",
  "(2*k0 - 3)*(2*k0 - 1)*(135168*k0**12 - 1622016*k0**11 - 55621632*k0**10 + 615690240*k0**9 + 1994823424*k0**8 - 31020627968*k0**7 - 4245801216*k0**6 + 502279882240*k0**5 - 198891873296*k0**4 - 3213108926400*k0**3 + 498177281736*k0**2 + 7148832137712*k0 + 3076181771049)/549755813888",
  "(2*k0 - 3)*(2*k0 - 1)*(1024*k0**12 - 12288*k0**11 - 132864*k0**10 + 1779200*k0**9 + 2481600*k0**8 - 64716288*k0**7 + 19378480*k0**6 + 917970144*k0**5 - 497757888*k0**4 - 5581845888*k0**3 + 1106334792*k0**2 + 12236377968*k0 + 5202857529)/268435456",
  "-(2*k0 - 7)*(2*k0 - 3)*(2*k0 - 1)*(2*k0 + 3)*(1757184*k0**12 - 21086208*k0**11 - 1155348480*k0**10 + 12326645760*k0**9 + 88701952768*k0**8 - 1009166292992*k0**7 - 2051276374272*k0**6 + 27279181633024*k0**5 + 21438016158256*k0**4 - 288058546360512*k0**3 - 151220197724472*k0**2 + 963031092941808*k0 + 482849738583021)/140737488355328",
  "-(2*k0 - 3)*(2*k0 - 1)*(16384*k0**14 - 229376*k0**13 - 3354624*k0**12 + 52183040*k0**11 + 115426304*k0**10 - 3155109888*k0**9 + 732921088*k0**8 + 79643269120*k0**7 - 67392876864*k0**6 - 961927850112*k0**5 + 726008545776*k0**4 + 5477909382720*k0**3 - 1444218708276*k0**2 - 11771983935000*k0 - 4913968298409)/17179869184",
  "(2*k0 - 3)*(2*k0 - 1)*(46858240*k0**16 - 749731840*k0**15 - 43953029120*k0**14 + 667823636480*k0**13 + 4421981650944*k0**12 - 88336413687808*k0**11 - 74891614953472*k0**10 + 4248299352965120*k0**9 - 2878783079570944*k0**8 - 96263561324466176*k0**7 + 99774268847111680*k0**6 + 1104227761050053632*k0**5 - 922929439389636288*k0**4 - 6150050894401369344*k0**3 + 1778617139823095328*k0**2 + 13125151739566337472*k0 + 5439063972359792043)/4503599627370496",
  "(2*k0 - 3)*(2*k0 - 1)*(65536*k0**16 - 1048576*k0**15 - 19988480*k0**14 + 353239040*k0**13 + 1155137536*k0**12 - 32993443840*k0**11 + 289251328*k0**10 + 1349566054400*k0**9 - 1372138919936*k0**8 - 28200569094144*k0**7 + 33696121549056*k0**6 + 310673150040576*k0**5 - 281344731368256*k0**4 - 1699717089012480*k0**3 + 529215071107104*k0**2 + 3607134447457728*k0 + 1485352561853691)/274877906944",
  "-(2*k0 - 3)*(2*k0 - 1)*(637272064*k0**18 - 11470897152*k0**17 - 840721170432*k0**16 + 14491566735360*k0**15 + 128124982329344*k0**14 - 2822719816204288*k0**13 - 4180712744271872*k0**12 + 207716169782984704*k0**11 - 126380661030483968*k0**10 - 7541752038035509248*k0**9 + 9721023640565511680*k0**8 + 147985981722452283392*k0**7 - 196850214278030912768*k0**6 - 1578190163143338349056*k0**5 + 1525427958357790790976*k0**4 + 8509381383508581655296*k0**3 - 2814638147829256284324*k0**2 - 17975258084587835466936*k0 - 7360775074569454593003)/288230376151711744",
  "-(2*k0 - 3)*(2*k0 - 1)*(262144*k0**18 - 4718592*k0**17 - 113836032*k0**16 + 2249195520*k0**15 + 10273849344*k0**14 - 307267043328*k0**13 - 112506691584*k0**12 + 19054367244288*k0**11 - 20232501282816*k0**10 - 631638999707648*k0**9 + 957522481798656*k0**8 + 11786810929287168*k0**7 - 17068197991406976*k0**6 - 122395354335391488*k0**5 + 124902432429798816*k0**4 + 651997671015484800*k0**3 - 226859780171215692*k0**2 - 1371982432309795944*k0 - 559053988971784209)/4398046511104",
  "(2*k0 - 7)*(2*k0 - 3)*(2*k0 - 1)*(2*k0 + 3)*(1100742656*k0**18 - 19813367808*k0**17 - 2006929047552*k0**16 + 33907276775424*k0**15 + 491270528499712*k0**14 - 9276446541479936*k0**13 - 39935725494452224*k0**12 + 986662077281927168*k0**11 + 1308776951596402688*k0**10 - 53065506985682325504*k0**9 - 12590368080510204416*k0**8 + 1574096029079612772352*k0**7 - 129962410525904667904*k0**6 - 25628085912738125136384*k0**5 + 269724557165431157568*k0**4 + 207561804623305460312832*k0**3 + 51527299693391174258172*k0**2 - 608362415738380231778808*k0 - 291921269646534442478739)/9223372036854775808"
 ],
 "crossing_series_in_x": "-839919*x**9/524288 - 98301*x**8/131072 - 201*x**7/512 - 471*x**6/2048 - 309*x**5/2048 - 57*x**4/512 - 3*x**3/32 - 3*x**2/32 - x/8 - 1/2 + 1/x",
 "length_tail_coeffs": [
  "-sqrt(2)/8",
  "-11*sqrt(2)/384",
  "-133*sqrt(2)/5120",
  "-10291*sqrt(2)/229376",
  "-275935*sqrt(2)/2359296",
  "-18984927*sqrt(2)/46137344",
  "-798807309*sqrt(2)/436207616",
  "-106120478401*sqrt(2)/10737418240",
  "-18341728895803*sqrt(2)/292057776128",
  "-2400843163513157*sqrt(2)/5222680231936"
 ]
}

==> anc/plan/analytic/candidates/S7/s7_2_series.py <==
"""S7 step checks 2: large-lam asymptotic series by a route built here.

Route (independent of Hankel tables and of the Kummer/1F1 asymptotics used in K1, M2):
  (A) posterior mean u(a) from the Riccati equation a u' = a + (1-k0) u - u^2, solved by
      recursion for u = w sum_j d_j w^{-j}, w = sqrt(a) (positive root, u ~ w);
  (B) Var(N|xi) = a u'(a) = (w/2) u_w = sum_j v_j w^{1-j};
  (C) formal moments E[xi^sigma] from Watson's lemma applied to the Laplace transform
      L(t) = (1+t)^{-k0} exp(-lam t/(1+t)): E[xi^{-s}] = Gamma(s)^{-1} int t^{s-1} L(t) dt,
      t = tau/lam, expand in eps = 1/lam at fixed tau, tau^i -> (s)_i; polynomial in s,
      continued to s = -sigma;
  (D) f = 1 - E[Var]/lam = 1 - sum_{j,k} v_j M_k((1-j)/2) lam^{-j-k}.
Cross-checks: (C) against exact integer moments, against the Kummer form
  lam^sigma sum_s (-sigma)_s (1-k0-sigma)_s/(s! lam^s), and numerically against sums;
  crossing series by inversion of u(w) = lam; length coefficients from the f series.
"""
import sympy as sp
import mpmath as mp

out = []
def P(*a):
    s = " ".join(str(x) for x in a); print(s); out.append(s)

K = 11   # number of orders kept
k0 = sp.symbols('k0')
w = sp.symbols('w', positive=True)

# (A) Riccati recursion
d = sp.symbols('d0:%d' % (2*K+2))
U = sum(d[j]*w**(1-j) for j in range(2*K+1))
R = sp.expand((w/2)*sp.diff(U, w) - (w**2 + (1-k0)*U - U**2))
sol = {}
# coefficient of w^{2-j} fixes d_j (d_0 from w^2: 0 = 1 - d0^2 at leading order -> d0 = 1)
sol[d[0]] = 1
for j in range(1, 2*K+1):
    c = sp.expand(R.coeff(w, 2-j).subs(sol))
    sj = sp.solve(c, d[j])
    assert len(sj) == 1, (j, sj)
    sol[d[j]] = sp.factor(sj[0])
dser = [sp.factor(sol[d[j]]) for j in range(2*K+1)]
P("(A) u(w) = w * sum d_j w^{-j}, d_j (general k0):")
for j in range(7):
    P(f"    d_{j} = {dser[j]}   [k0=0: {dser[j].subs(k0,0)}]")
# residual check of the truncated series in the Riccati equation
Ut = sum(dser[j]*w**(1-j) for j in range(2*K+1))
Rt = sp.expand((w/2)*sp.diff(Ut, w) - (w**2 + (1-k0)*Ut - Ut**2))
lead = sp.Poly(sp.expand(Rt*w**(4*K)), w)
P("    Riccati residual of the truncated series: highest surviving power w^",
      sp.degree(lead) - 4*K, "(must be <= 1-2K =", 1-2*K, ")")

# numeric check of u series against Bessel ratio (k0 = 0 and 2)
from s7_common import u_post, var_post
mp.mp.dps = 40
for kk in (0, 2):
    for av in (400, 2500):
        wv = mp.sqrt(av)
        ser = sum(mp.mpf(sp.Rational(dser[j].subs(k0, kk)).p)/sp.Rational(dser[j].subs(k0, kk)).q * wv**(1-j) for j in range(12))
        P(f"    k0={kk} a={av}: Bessel u - series(12 terms) = {mp.nstr(u_post(av,kk)-ser,3)}  (w^-11 = {mp.nstr(wv**-11,2)})")

# (B) variance series
vser = [sp.factor(dser[j]*sp.Rational(1-j, 2)) for j in range(2*K+1)]
P("(B) Var(N|xi) = sum v_j w^{1-j}; k0=0:", [vser[j].subs(k0, 0) for j in range(7)])

# (C) Watson moments
tau, eps, s = sp.symbols('tau epsilon s')
F = (1+eps*tau)**(-k0)*sp.exp(eps*tau**2/(1+eps*tau))
Fser = sp.series(F, eps, 0, K+1).removeO()
Mk = []
for kk in range(K+1):
    ck = sp.expand(Fser.coeff(eps, kk))
    poly = sp.Poly(ck, tau)
    Mk.append(sp.expand(sum(coef*sp.rf(s, mon[0]) for mon, coef in poly.as_dict().items())))
# E[xi^{-s}] ~ lam^{-s} sum_k Mk[k](s) lam^{-k}; so for sigma: M_k(sigma) = Mk[k](s=-sigma)
sig = sp.symbols('sigma')
Msig = [sp.factor(sp.expand(m.subs(s, -sig))) for m in Mk]
P("(C) E[xi^sigma] ~ lam^sigma sum_k M_k(sigma) lam^{-k}; M_0..M_3 =", Msig[:4])
# check against Kummer-form coefficients
kum = [sp.factor(sp.expand(sp.rf(-sig, kk)*sp.rf(1-k0-sig, kk)/sp.factorial(kk))) for kk in range(K+1)]
P("    Watson coefficients minus Kummer-form coefficients (k = 0..K):",
      [sp.simplify(Msig[kk]-kum[kk]) for kk in range(K+1)])
# exact integer moments: E[xi], E[xi^2], E[xi^3] from the cumulant generating function
t = sp.symbols('t'); lam = sp.symbols('lam', positive=True)
Lap = (1-t)**(-k0)*sp.exp(lam*(1/(1-t)-1))
for n in (1, 2, 3):
    exact = sp.expand(sp.diff(Lap, t, n).subs(t, 0))
    asym = sp.expand(sum(Msig[kk].subs(sig, n)*lam**(n-kk) for kk in range(K+1)))
    P(f"    E[xi^{n}] exact - Watson series = {sp.simplify(exact-asym)}")
# numeric: E[xi^sigma] at k0=0 from sum_{N>=2} p_N Gamma(N+sigma)/Gamma(N)
for sv in (sp.Rational(1, 2), sp.Rational(-1, 2), sp.Rational(-3, 2), -2):
    for lv in (200, 1000):
        lv = mp.mpf(lv)
        Nlo = max(3, int(lv - 40*mp.sqrt(lv))); Nhi = int(lv + 40*mp.sqrt(lv))
        ssum = mp.fsum(mp.exp(-lv + N*mp.log(lv) - mp.loggamma(N+1) + mp.loggamma(N+float(sv)) - mp.loggamma(N))
                       for N in range(Nlo, Nhi))
        asy = mp.fsum(mp.mpf(str(sp.N(Msig[kk].subs({sig: sv, k0: 0}), 50)))*lv**(float(sv)-kk) for kk in range(K+1))
        nxt = abs(sp.N(sp.rf(-sv, K+1)*sp.rf(1-sv, K+1)/sp.factorial(K+1), 20))*float(lv)**-(K+1)
        P(f"    k0=0 sigma={sv} lam={int(lv)}: (sum - series)/lam^sigma = {mp.nstr((ssum-asy)/lv**float(sv),3)}  (first omitted term {float(nxt):.2e})")

# (D) f series
fcoef = []
for n_ in range(K+1):
    c = 0
    for j in range(0, n_+1):
        kk = n_ - j
        c += vser[j]*Msig[kk].subs(sig, sp.Rational(1-j, 2))
    fcoef.append(sp.factor(sp.expand(c)))
fcoef[0] = sp.factor(1 - fcoef[0])
fcoef = [fcoef[0]] + [sp.factor(-c) for c in fcoef[1:]]
P("(D) f ~ sum c_n lam^{-n}, general k0:")
for n_ in range(8):
    P(f"    c_{n_} = {fcoef[n_]}")
f0 = [sp.nsimplify(c.subs(k0, 0)) for c in fcoef]
P("    k0 = 0:", f0)
claimed = [sp.Rational(1, 2), sp.Rational(1, 8), sp.Rational(3, 32), sp.Rational(9, 64), sp.Rational(171, 512),
           sp.Rational(2259, 2048), sp.Rational(2403, 512)]
P("    claimed c_0..c_6 minus derived:", [f0[i]-claimed[i] for i in range(7)])
P("    I = f/lam; coefficient of lam^-2 in I (general k0) =", sp.expand(fcoef[1]))

# crossing (k0 = 0): u(w_c) = lam
Lm = sp.symbols('Lambda', positive=True)
x = sp.symbols('x')  # x = 1/lam
u0 = [dser[j].subs(k0, 0) for j in range(2*K+1)]
# w_c = lam + sum e_j lam^{-j}, j>=0; solve order by order
ecoef = sp.symbols('e0:%d' % (K+1))
wc = 1/x + sum(ecoef[j]*x**j for j in range(K))
expr = sum(u0[j]*wc**(1-j) for j in range(K+2)) - 1/x
expr = sp.series(expr, x, 0, K).removeO()
esol = {}
for j in range(K):
    cj = sp.expand(expr.coeff(x, j).subs(esol))
    esol[ecoef[j]] = sp.solve(cj, ecoef[j])[0]
wcs = sp.expand((1/x + sum(esol[ecoef[j]]*x**j for j in range(K))))
xic = sp.expand(sp.series(wcs**2*x, x, 0, K-1).removeO())
P("(E) crossing xi_c = w_c^2/lam = ", xic, "  with x = 1/lam")
# numeric roots
for lv in (5, 20, 80, 320):
    lv = mp.mpf(lv)
    root = mp.findroot(lambda xx: u_post(lv*xx) - lv, lv - mp.mpf('0.5'))
    ser = mp.mpf(str(sp.N(xic.subs(x, 1/sp.Integer(int(lv))), 40)))
    P(f"    lam={int(lv)}: root - lam = {mp.nstr(root-lv,15)}; root - series = {mp.nstr(root-ser,3)}  (lam^-{K-1} scale {mp.nstr(lv**-(K-1),2)})")
P("    f - 1/2 vs 1/2 - (xi_c - lam) + (xi_c-lam+1/2 etc): c_1 = 1/8 equals -[x^1] xi_c; c_2 = 3/32 equals -[x^2];",
      "c_3:", f0[3], "vs", -xic.coeff(x, 3))

# length coefficients: sqrt(f/mu) - 1/sqrt(2 mu) = mu^{-1/2} sum_{k>=1} g_k mu^{-k}
y = sp.symbols('y')
fs = sum(f0[i]*y**i for i in range(K+1))
gser = sp.series(sp.sqrt(fs) - 1/sp.sqrt(2), y, 0, K).removeO()
gk = [sp.nsimplify(sp.radsimp(gser.coeff(y, kk))) for kk in range(K)]
P("(F) sqrt(f) - 1/sqrt2 = sum g_k lam^-k, g =", gk[:6])
Lcoef = [sp.radsimp(-gk[kk]/(kk - sp.Rational(1, 2))) for kk in range(1, K)]
P("    L = sqrt(2 lam) + C + sum_k (-g_k/(k-1/2)) lam^{1/2-k}; first terms:", Lcoef[:4])
P("    check: -1/(4 sqrt(2)) =", sp.radsimp(-1/(4*sp.sqrt(2))), "; -(11 sqrt2/384) =", -11*sp.sqrt(2)/384)

import json
json.dump({"f_coeffs_k0_0": [str(c) for c in f0],
           "f_coeffs_general_k0": [str(c) for c in fcoef],
           "u_coeffs_general_k0": [str(c) for c in dser],
           "crossing_series_in_x": str(xic),
           "length_tail_coeffs": [str(c) for c in Lcoef]},
          open(__file__.replace('.py', '.json'), 'w'), indent=1)
open(__file__.replace('.py', '.log'), 'w').write("\n".join(out) + "\n")
print("S7-2 DONE")


==> anc/plan/analytic/candidates/S7/s7_common.py <==
"""Shared exact evaluators for candidate S7 (compound-Poisson pole model).

Model: N ~ Poisson(lam); xi | N ~ Gamma(N + k0, 1), with Gamma(0,1) = point mass at 0.
k0 = 0 is the model of Sec. VI of the manuscript (delta input).

All functions use mpmath at the working precision set by the caller.
"""
import mpmath as mp


def rho_c(xi, lam, k0=0):
    """Continuous part of the density of xi (closed form).
    k0 = 0: e^{-lam-xi} sqrt(lam/xi) I_1(2 sqrt(lam xi)).
    k0 > 0: e^{-lam-xi} (xi/lam)^{(k0-1)/2} I_{k0-1}(2 sqrt(lam xi))."""
    xi = mp.mpf(xi); lam = mp.mpf(lam)
    z = 2*mp.sqrt(lam*xi)
    if k0 == 0:
        return mp.exp(-lam-xi)*mp.sqrt(lam/xi)*mp.besseli(1, z)
    nu = mp.mpf(k0) - 1
    return mp.exp(-lam-xi)*(xi/lam)**(nu/2)*mp.besseli(nu, z)


def rho_c_series(xi, lam, k0=0, nmax=None):
    """Same density from the defining Poisson mixture sum (for checking the closed form)."""
    xi = mp.mpf(xi); lam = mp.mpf(lam)
    if nmax is None:
        nmax = int(lam + xi + 60*mp.sqrt(lam + xi + 1) + 80)
    s = mp.mpf(0)
    n0 = 1 if k0 == 0 else 0
    for n in range(n0, nmax):
        s += mp.exp(-lam)*lam**n/mp.factorial(n) * xi**(n+k0-1)*mp.exp(-xi)/mp.gamma(n+k0)
    return s


def u_post(a, k0=0):
    """Posterior mean E[N | xi] as a function of a = lam*xi (Bessel ratio form).
    k0 = 0: sqrt(a) I_0(2 sqrt a)/I_1(2 sqrt a).
    general: sqrt(a) I_{k0}(2 sqrt a)/I_{k0-1}(2 sqrt a)."""
    a = mp.mpf(a)
    z = 2*mp.sqrt(a)
    nu = mp.mpf(k0) - 1
    return mp.sqrt(a)*mp.besseli(nu+1, z)/mp.besseli(nu, z)


def var_post(a, k0=0):
    """Posterior variance Var(N | xi) = a + (1-k0) u - u^2 (identity derived in DERIVATION.md)."""
    u = u_post(a, k0)
    return a + (1 - mp.mpf(k0))*u - u*u


def breakpoints(lam):
    lam = mp.mpf(lam)
    s = mp.sqrt(2*lam + 1)
    pts = [mp.mpf(0)]
    for c in (-12, -6, -3, 0, 3, 6, 12, 25):
        p = lam + c*s
        if p > pts[-1]:
            pts.append(p)
    pts.append(mp.inf)
    return pts


def f_exact(lam, k0=0):
    """f(lam) = lam * I(lam) = 1 - E[Var(N|xi)]/lam, Fisher information I in lam
    (atom at xi = 0 included for k0 = 0; there Var(N|xi=0) = 0)."""
    lam = mp.mpf(lam)
    g = lambda x: rho_c(x, lam, k0)*var_post(lam*x, k0) if x > 0 else mp.mpf(0)
    EV = mp.quad(g, breakpoints(lam))
    return 1 - EV/lam


def f_exact_scoreform(lam, k0=0):
    """Same quantity from the definition lam * E[score^2], score = E[N|xi]/lam - 1,
    atom term exp(-lam) * (-1)^2 added for k0 = 0."""
    lam = mp.mpf(lam)
    g = lambda x: rho_c(x, lam, k0)*(u_post(lam*x, k0)/lam - 1)**2 if x > 0 else mp.mpf(0)
    E = mp.quad(g, breakpoints(lam))
    if k0 == 0:
        E += mp.exp(-lam)
    return lam*E


==> anc/plan/analytic/verify/A3_inference/a3_inference.json <==
{
 "config": {
  "central": {
   "xmin": 5e-07,
   "floor": 0.01,
   "rcond": 1e-08,
   "qnode": 0
  },
  "variants": [
   {
    "xmin": 5e-07,
    "floor": 0.003,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.003,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.003,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.01,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.01,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.01,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.03,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.03,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 5e-07,
    "floor": 0.03,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.003,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.003,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.003,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.01,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.01,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.01,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.03,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.03,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 5e-08,
    "floor": 0.03,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.003,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.003,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.003,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.01,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.01,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.01,
    "rcond": 1e-08,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.03,
    "rcond": 0.001,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.03,
    "rcond": 1e-05,
    "qnode": 0
   },
   {
    "xmin": 1e-09,
    "floor": 0.03,
    "rcond": 1e-08,
    "qnode": 0
   }
  ],
  "window": "[1e-6, 0.8], 8 Gauss nodes on each of 2 equal ln x parts of every interval between the x nodes of the NNPDF3.1sx and NNPDF4.0 grids (span_core.knot_grid, A28)",
  "window_nodes": 4016,
  "Q0_node": 1.64,
  "basis": "replicas 1..100 of the set whose kernel is used",
  "weight": "1/(Pbar + floor), Pbar = mean of |x g + x Sigma| of the two members 0 at the node",
  "derivative": "closed-form ln Q derivative of the interpolating bicubic spline, per subgrid",
  "precision": "IEEE double",
  "Qs": [
   1.65,
   1.7,
   1.8,
   2.0,
   2.3,
   2.6,
   3.0,
   4.0,
   4.9,
   4.95,
   5.0,
   5.5,
   6.0,
   7.0,
   10.0,
   30.0,
   100.0
  ]
 },
 "reproduction": [
  {
   "Q": 2.0,
   "obs_here": -0.05912388387392098,
   "obs_A3": -0.05912641441396649,
   "diff": 2.5305400455089e-06
  },
  {
   "Q": 3.0,
   "obs_here": -0.047532907873026,
   "obs_A3": -0.0475351398430679,
   "diff": 2.231970041899345e-06
  },
  {
   "Q": 5.0,
   "obs_here": -0.029435618306864697,
   "obs_A3": -0.029436707772955706,
   "diff": 1.089466091008795e-06
  },
  {
   "Q": 10.0,
   "obs_here": -0.03218078345466158,
   "obs_A3": -0.03218116453167075,
   "diff": 3.8107700917056064e-07
  },
  {
   "Q": 30.0,
   "obs_here": -0.026431774433521515,
   "obs_A3": -0.026431885078447737,
   "diff": 1.1064492622114841e-07
  },
  {
   "Q": 100.0,
   "obs_here": -0.023054740060358125,
   "obs_A3": -0.023054776025727697,
   "diff": 3.5965369571400174e-08
  }
 ],
 "central": {
  "fit": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.010154176254253142,
   "maxres_B": 0.032501971276497565,
   "rmsres_A": 0.0032241856500750004,
   "rmsres_B": 0.00556011171560716,
   "maxabs_c_A": 0.9799623453721815,
   "maxabs_c_B": 1.1568056575244485
  },
  "Q": {
   "1.65": {
    "obs": -0.07368267942507734,
    "I_A": -0.05390674219355174,
    "K_A": -0.02090273561126188,
    "K_B": 0.01405460342055731,
    "I_B": -0.0865212608371223,
    "addup_resid": -0.03383054065208291,
    "KA_minus_KB": -0.03495733903181919,
    "parts_obs": {
     "dln_drift": -0.008380986461719692,
     "m_dln_corr": 0.0013547214509449452,
     "m_dln_sd": -0.06951215921954321
    },
    "parts_I_A": {
     "dln_drift": -0.00024967299875700835,
     "m_dln_corr": 0.014520368779964246,
     "m_dln_sd": -0.06968482937952371
    },
    "parts_K_A": {
     "dln_drift": -0.008131313462962765,
     "m_dln_corr": -0.013165647329019196,
     "m_dln_sd": 0.00017267015998061652
    },
    "parts_K_B": {
     "dln_drift": 0.007687847322765383,
     "m_dln_corr": 0.00604535228735887,
     "m_dln_sd": 0.00022355363621006784
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.012639961539271605,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": -0.0014898787837047674,
     "0.0001": 0.0010421523359586972,
     "0.01": -0.002692059737251566,
     "0.1": 0.008111685525848586
    }
   },
   "1.7": {
    "obs": -0.06987312769203091,
    "I_A": -0.05972622601052968,
    "K_A": -0.010791433263579342,
    "K_B": 0.0046392806932162856,
    "I_B": -0.07416832072685087,
    "addup_resid": -0.014786182374717516,
    "KA_minus_KB": -0.015430713956795628,
    "parts_obs": {
     "dln_drift": -0.0065466283398103375,
     "m_dln_corr": 0.002372245439866044,
     "m_dln_sd": -0.06825989740297757
    },
    "parts_I_A": {
     "dln_drift": -0.001238870474807977,
     "m_dln_corr": 0.008072327049220394,
     "m_dln_sd": -0.06841765377226597
    },
    "parts_K_A": {
     "dln_drift": -0.005307757865002331,
     "m_dln_corr": -0.005700081609354477,
     "m_dln_sd": 0.00015775636928836388
    },
    "parts_K_B": {
     "dln_drift": 0.00472828571372775,
     "m_dln_corr": -0.00036043551926724003,
     "m_dln_sd": 0.0002607022043303101
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.023327879466312873,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.0073467378594584175,
     "0.0001": 0.002604319991248179,
     "0.01": -0.003609215131065514,
     "0.1": 0.00802937171066377
    }
   },
   "1.8": {
    "obs": -0.06431117069418568,
    "I_A": -0.06147095601412911,
    "K_A": -0.0030262405817451654,
    "K_B": -0.0009051233695771543,
    "I_B": -0.06346348961217141,
    "addup_resid": -0.0019350913104794198,
    "KA_minus_KB": -0.002121117212168011,
    "parts_obs": {
     "dln_drift": -0.004262326798467261,
     "m_dln_corr": 0.0038094262268479596,
     "m_dln_sd": -0.06601940452863543
    },
    "parts_I_A": {
     "dln_drift": -0.002114148622123344,
     "m_dln_corr": 0.0048805772667038,
     "m_dln_sd": -0.06620790483780473
    },
    "parts_K_A": {
     "dln_drift": -0.0021481781763438537,
     "m_dln_corr": -0.0010711510398559352,
     "m_dln_sd": 0.00018850030916944035
    },
    "parts_K_B": {
     "dln_drift": -0.00023345604562548968,
     "m_dln_corr": -0.0009536867605668359,
     "m_dln_sd": 0.0002816095651166185
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.030922234429761053,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.02162727710543102,
     "0.0001": 0.00450172624685205,
     "0.01": -0.004617177224476462,
     "0.1": 0.007859851364605862
    }
   },
   "2.0": {
    "obs": -0.05912388387392098,
    "I_A": -0.05696120235337876,
    "K_A": -0.0022933112889302887,
    "K_B": -0.0026915600520974747,
    "I_B": -0.0565846247373295,
    "addup_resid": 0.0005288785315552547,
    "KA_minus_KB": 0.00039824876316718605,
    "parts_obs": {
     "dln_drift": -0.004397635235847759,
     "m_dln_corr": 0.005773503525631667,
     "m_dln_sd": -0.06231966765399435
    },
    "parts_I_A": {
     "dln_drift": -0.0018656228085478627,
     "m_dln_corr": 0.005869525319618798,
     "m_dln_sd": -0.06265175692070321
    },
    "parts_K_A": {
     "dln_drift": -0.002532012427299899,
     "m_dln_corr": -9.602179398710281e-05,
     "m_dln_sd": 0.0003320892667089438
    },
    "parts_K_B": {
     "dln_drift": -0.003127038399368454,
     "m_dln_corr": 0.000119566141497929,
     "m_dln_sd": 0.00031228344520201117
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.03989219163409141,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.04070970044431611,
     "0.0001": 0.005607362174063125,
     "0.01": -0.00528783570212702,
     "0.1": 0.007378360655802073
    }
   },
   "2.3": {
    "obs": -0.0542641541334099,
    "I_A": -0.052036213786885055,
    "K_A": -0.0023502378244056876,
    "K_B": -0.0034693959975842237,
    "I_B": -0.05097159879668134,
    "addup_resid": 0.0012414556510593755,
    "KA_minus_KB": 0.001119158173178536,
    "parts_obs": {
     "dln_drift": -0.004962774595341591,
     "m_dln_corr": 0.007252002960867424,
     "m_dln_sd": -0.05808120998765818
    },
    "parts_I_A": {
     "dln_drift": -0.0016063371481696385,
     "m_dln_corr": 0.006764131161735544,
     "m_dln_sd": -0.05859677166746333
    },
    "parts_K_A": {
     "dln_drift": -0.0033564374471719885,
     "m_dln_corr": 0.0004878717991318932,
     "m_dln_sd": 0.000515561679805048
    },
    "parts_K_B": {
     "dln_drift": -0.0043366931185223915,
     "m_dln_corr": 0.0004082145971424431,
     "m_dln_sd": 0.00045305021314427695
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.05422322351530395,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.055748703435533516,
     "0.0001": 0.004673347127745285,
     "0.01": -0.005539772814741891,
     "0.1": 0.006431297541482712
    }
   },
   "2.6": {
    "obs": -0.050876415392013485,
    "I_A": -0.04866514844129588,
    "K_A": -0.00232438341462482,
    "K_B": -0.0033809195145234616,
    "I_B": -0.04765661907090313,
    "addup_resid": 0.0011696525638058564,
    "KA_minus_KB": 0.0010565360998986417,
    "parts_obs": {
     "dln_drift": -0.00527285801185203,
     "m_dln_corr": 0.007924712195622125,
     "m_dln_sd": -0.05486811689347993
    },
    "parts_I_A": {
     "dln_drift": -0.0015349714608424356,
     "m_dln_corr": 0.007193226867805988,
     "m_dln_sd": -0.0555474291295812
    },
    "parts_K_A": {
     "dln_drift": -0.0037378865510095368,
     "m_dln_corr": 0.0007314853278160006,
     "m_dln_sd": 0.0006793122361013379
    },
    "parts_K_B": {
     "dln_drift": -0.00451734914242686,
     "m_dln_corr": 0.0005166383744967386,
     "m_dln_sd": 0.0006140630302730252
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.060600306651202196,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.06251423182234034,
     "0.0001": 0.002847559696936062,
     "0.01": -0.005377491015914862,
     "0.1": 0.005581808615391662
    }
   },
   "3.0": {
    "obs": -0.047532907873026,
    "I_A": -0.045537240574890836,
    "K_A": -0.002090880213427293,
    "K_B": -0.0029421316237855377,
    "I_B": -0.044722355305073735,
    "addup_resid": 0.0009464643256503757,
    "KA_minus_KB": 0.0008512514103582447,
    "parts_obs": {
     "dln_drift": -0.005367359409190936,
     "m_dln_corr": 0.00827011902217043,
     "m_dln_sd": -0.05160248113914792
    },
    "parts_I_A": {
     "dln_drift": -0.0015433107922034192,
     "m_dln_corr": 0.007401430513852655,
     "m_dln_sd": -0.05246477209261486
    },
    "parts_K_A": {
     "dln_drift": -0.003824048616987548,
     "m_dln_corr": 0.0008686885083177709,
     "m_dln_sd": 0.0008622909534669508
    },
    "parts_K_B": {
     "dln_drift": -0.00437881732207896,
     "m_dln_corr": 0.0006225450534452132,
     "m_dln_sd": 0.0008098040676599697
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.06350878051176378,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.06561513302210123,
     "0.0001": 0.00040202852878380377,
     "0.01": -0.004966521215570363,
     "0.1": 0.004692021402609685
    }
   },
   "4.0": {
    "obs": -0.04228597418544122,
    "I_A": -0.0408859898180951,
    "K_A": -0.0014596641822389733,
    "K_B": -0.001867689914630044,
    "I_B": -0.0404939143462395,
    "addup_resid": 0.0004677055472839253,
    "KA_minus_KB": 0.00040802573239107076,
    "parts_obs": {
     "dln_drift": -0.00521360177166807,
     "m_dln_corr": 0.008263211558833618,
     "m_dln_sd": -0.04625566703774726
    },
    "parts_I_A": {
     "dln_drift": -0.0016521798291023345,
     "m_dln_corr": 0.007343673194868626,
     "m_dln_sd": -0.04743682008654691
    },
    "parts_K_A": {
     "dln_drift": -0.0035614219425657402,
     "m_dln_corr": 0.0009195383639649863,
     "m_dln_sd": 0.0011811530487997957
    },
    "parts_K_B": {
     "dln_drift": -0.003718724228056584,
     "m_dln_corr": 0.0006877561480045688,
     "m_dln_sd": 0.0011615318579006463
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.061470099804119105,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.06344056390433485,
     "0.0001": -0.0040141426805338125,
     "0.01": -0.00391525804188643,
     "0.1": 0.0033387075505849476
    }
   },
   "4.9": {
    "obs": -0.039493011043546855,
    "I_A": -0.038530232770922046,
    "K_A": -0.0010013609428400905,
    "K_B": -0.0011895592698603075,
    "I_B": -0.03834907026571166,
    "addup_resid": 0.00022678099723549838,
    "KA_minus_KB": 0.000188198327020217,
    "parts_obs": {
     "dln_drift": -0.004960942948597497,
     "m_dln_corr": 0.007950589307939475,
     "m_dln_sd": -0.04328366678614594
    },
    "parts_I_A": {
     "dln_drift": -0.0017400428225198905,
     "m_dln_corr": 0.007086393179869135,
     "m_dln_sd": -0.04463850814449646
    },
    "parts_K_A": {
     "dln_drift": -0.003220900126077578,
     "m_dln_corr": 0.0008641961280702675,
     "m_dln_sd": 0.0013548413583504724
    },
    "parts_K_B": {
     "dln_drift": -0.0032070941480838735,
     "m_dln_corr": 0.000664567076686738,
     "m_dln_sd": 0.0013522597143116614
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.05727655277587507,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.05898230847593225,
     "0.0001": -0.006283196259395613,
     "0.01": -0.003205802589953036,
     "0.1": 0.002703478204395528
    }
   },
   "4.95": {
    "obs": -0.02875650756246051,
    "I_A": -0.03832740466465501,
    "K_A": 0.009952344642676358,
    "K_B": 0.010581480037782365,
    "I_B": -0.0389260919354788,
    "addup_resid": -0.001010582935587867,
    "KA_minus_KB": -0.0006291353951060064,
    "parts_obs": {
     "dln_drift": 0.007334240156648831,
     "m_dln_corr": 0.006649298121523618,
     "m_dln_sd": -0.043161615793908426
    },
    "parts_I_A": {
     "dln_drift": -0.001694964387817558,
     "m_dln_corr": 0.007110669969839646,
     "m_dln_sd": -0.04449692931564605
    },
    "parts_K_A": {
     "dln_drift": 0.009029204544466454,
     "m_dln_corr": -0.0004613718483160811,
     "m_dln_sd": 0.0013353135217376519
    },
    "parts_K_B": {
     "dln_drift": 0.009075436746905849,
     "m_dln_corr": 0.00011973159703019951,
     "m_dln_sd": 0.001330719654122217
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.05725165168834456,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.05895589483496348,
     "0.0001": -0.006204010798597356,
     "0.01": -0.0031505029182711383,
     "0.1": 0.0026740786860317426
    }
   },
   "5.0": {
    "obs": -0.029435618306864697,
    "I_A": -0.03817454613761673,
    "K_A": 0.009085773094961613,
    "K_B": 0.00965168656774118,
    "I_B": -0.03871365283158312,
    "addup_resid": -0.0009127587369891499,
    "KA_minus_KB": -0.0005659134727795667,
    "parts_obs": {
     "dln_drift": 0.006404542430980353,
     "m_dln_corr": 0.006763556444184286,
     "m_dln_sd": -0.043045638764227276
    },
    "parts_I_A": {
     "dln_drift": -0.0017037287793351748,
     "m_dln_corr": 0.007128712634112997,
     "m_dln_sd": -0.04434726952509191
    },
    "parts_K_A": {
     "dln_drift": 0.008108271210315746,
     "m_dln_corr": -0.0003651561899287144,
     "m_dln_sd": 0.0013016307608645296
    },
    "parts_K_B": {
     "dln_drift": 0.008158388391379145,
     "m_dln_corr": 0.0001533897234350936,
     "m_dln_sd": 0.001293628474403917
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.057333322436382894,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.059042529074076554,
     "0.0001": -0.006034321023583815,
     "0.01": -0.0030837149673843827,
     "0.1": 0.0026429664160805572
    }
   },
   "5.5": {
    "obs": -0.035114489225777645,
    "I_A": -0.03719349491388557,
    "K_A": 0.0021593182816332934,
    "K_B": 0.00228315567111137,
    "I_B": -0.03731245475421374,
    "addup_resid": -0.00020414998300344323,
    "KA_minus_KB": -0.00012383738947807643,
    "parts_obs": {
     "dln_drift": -0.0011830336794163615,
     "m_dln_corr": 0.007365233111824255,
     "m_dln_sd": -0.041928025798784054
    },
    "parts_I_A": {
     "dln_drift": -0.001778322555860627,
     "m_dln_corr": 0.006952038047777197,
     "m_dln_sd": -0.043076532162832075
    },
    "parts_K_A": {
     "dln_drift": 0.0005952888764441467,
     "m_dln_corr": 0.00041319506404705075,
     "m_dln_sd": 0.0011485063640481095
    },
    "parts_K_B": {
     "dln_drift": 0.0006895758917230005,
     "m_dln_corr": 0.00046591794582772933,
     "m_dln_sd": 0.0011250593940815162
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.05680900385637988,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.05848647587788582,
     "0.0001": -0.005472591148143657,
     "0.01": -0.0026177363934521574,
     "0.1": 0.002391438092767521
    }
   },
   "6.0": {
    "obs": -0.037458821164941036,
    "I_A": -0.0365882589626042,
    "K_A": -0.0009036242400360939,
    "K_B": -0.0009236767597980977,
    "I_B": -0.036568922268773396,
    "addup_resid": 5.311455746126459e-05,
    "KA_minus_KB": 2.005251976200384e-05,
    "parts_obs": {
     "dln_drift": -0.004620797578223361,
     "m_dln_corr": 0.007354159494856474,
     "m_dln_sd": -0.04091179244674999
    },
    "parts_I_A": {
     "dln_drift": -0.0018309157749495056,
     "m_dln_corr": 0.006630487584171977,
     "m_dln_sd": -0.04207396958480539
    },
    "parts_K_A": {
     "dln_drift": -0.00278988180327384,
     "m_dln_corr": 0.0007236719106845173,
     "m_dln_sd": 0.0011621771380553858
    },
    "parts_K_B": {
     "dln_drift": -0.002655737640633811,
     "m_dln_corr": 0.0005920403893860187,
     "m_dln_sd": 0.0011395936392020454
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.055153374668066024,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.056732665896714,
     "0.0001": -0.005880338846676525,
     "0.01": -0.0023579098934942283,
     "0.1": 0.002215398705460612
    }
   },
   "7.0": {
    "obs": -0.03493574653665488,
    "I_A": -0.035124035413162,
    "K_A": 0.00019514308928592072,
    "K_B": 0.00027833281294498136,
    "I_B": -0.03520428084308502,
    "addup_resid": -9.00439364378558e-05,
    "KA_minus_KB": -8.318972365906063e-05,
    "parts_obs": {
     "dln_drift": -0.003518178357772806,
     "m_dln_corr": 0.007199330958635662,
     "m_dln_sd": -0.039241748560783885
    },
    "parts_I_A": {
     "dln_drift": -0.0018993779783777409,
     "m_dln_corr": 0.006600928887977016,
     "m_dln_sd": -0.040457270920869856
    },
    "parts_K_A": {
     "dln_drift": -0.0016188003793949917,
     "m_dln_corr": 0.000598402070658669,
     "m_dln_sd": 0.0012155223600860442
    },
    "parts_K_B": {
     "dln_drift": -0.0014474101146906505,
     "m_dln_corr": 0.0005286631871255749,
     "m_dln_sd": 0.0011970410131186965
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.05189249767217308,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.053287384076318785,
     "0.0001": -0.0066693604055758126,
     "0.01": -0.001970721721144543,
     "0.1": 0.0019709308211676014
    }
   },
   "10.0": {
    "obs": -0.03218078345466158,
    "I_A": -0.032570321657026,
    "K_A": 0.000402652731340325,
    "K_B": 0.000530402444466116,
    "I_B": -0.03269384500381867,
    "addup_resid": -0.00014086424210169035,
    "KA_minus_KB": -0.00012774971312579098,
    "parts_obs": {
     "dln_drift": -0.0034778910608833594,
     "m_dln_corr": 0.006751090808046367,
     "m_dln_sd": -0.03598316866171225
    },
    "parts_I_A": {
     "dln_drift": -0.0020832488337651387,
     "m_dln_corr": 0.006230846947244936,
     "m_dln_sd": -0.03726013871651225
    },
    "parts_K_A": {
     "dln_drift": -0.001394642227118186,
     "m_dln_corr": 0.0005202438608014285,
     "m_dln_sd": 0.0012769700548000778
    },
    "parts_K_B": {
     "dln_drift": -0.0011969579635950909,
     "m_dln_corr": 0.00046447050120079384,
     "m_dln_sd": 0.001262749293203019
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.04467914841774967,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.04570802468357701,
     "0.0001": -0.007700169650999884,
     "0.01": -0.0012131643411107387,
     "0.1": 0.0016242211249092751
    }
   },
   "30.0": {
    "obs": -0.026431774433521515,
    "I_A": -0.027624941994786822,
    "K_A": 0.001227065165279928,
    "K_B": 0.001325824369295292,
    "I_B": -0.027720845829878105,
    "addup_resid": -0.00013265680802998503,
    "KA_minus_KB": -9.875920401536398e-05,
    "parts_obs": {
     "dln_drift": -0.003029989825185564,
     "m_dln_corr": 0.005445448300591892,
     "m_dln_sd": -0.029202832341363016
    },
    "parts_I_A": {
     "dln_drift": -0.0027302174136771434,
     "m_dln_corr": 0.005185304924596467,
     "m_dln_sd": -0.03046877431298914
    },
    "parts_K_A": {
     "dln_drift": -0.0002997724115084785,
     "m_dln_corr": 0.0002601433759953971,
     "m_dln_sd": 0.0012659419716261671
    },
    "parts_K_B": {
     "dln_drift": -0.00017729692308871245,
     "m_dln_corr": 0.00024630628390143845,
     "m_dln_sd": 0.001255936879431128
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.027955542992077476,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.028353737905161325,
     "0.0001": -0.008007019411543026,
     "0.01": 0.00011031590771549416,
     "0.1": 0.0014197321757223509
    }
   },
   "100.0": {
    "obs": -0.023054740060358125,
    "I_A": -0.02459378177262106,
    "K_A": 0.0015778469354643665,
    "K_B": 0.001644140972725694,
    "I_B": -0.024658339247208283,
    "addup_resid": -0.00010509926046275986,
    "KA_minus_KB": -6.629403726132743e-05,
    "parts_obs": {
     "dln_drift": -0.0030617978670865343,
     "m_dln_corr": 0.00442701047593009,
     "m_dln_sd": -0.024689869838805157
    },
    "parts_I_A": {
     "dln_drift": -0.0034066918320091,
     "m_dln_corr": 0.004320237400838182,
     "m_dln_sd": -0.02581480624163485
    },
    "parts_K_A": {
     "dln_drift": 0.0003448939649225211,
     "m_dln_corr": 0.00010677307509190882,
     "m_dln_sd": 0.0011249364028295048
    },
    "parts_K_B": {
     "dln_drift": 0.00042504521583759295,
     "m_dln_corr": 0.00010405367083792404,
     "m_dln_sd": 0.0011136919659368888
    },
    "maxrel_P_EFOsx0_vs_sx0": 0.017870043104382782,
    "lnP_sx_over_EFOsx0_at": {
     "1e-06": 0.018031640386130296,
     "0.0001": -0.006925975979269551,
     "0.01": 0.0006876424302273099,
     "0.1": 0.001447728217892656
    }
   }
  }
 },
 "variants": [
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.003,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 68,
    "rank_B": 74,
    "maxres_A": 0.0381420551122027,
    "maxres_B": 0.08206753536824185,
    "rmsres_A": 0.008784291888658997,
    "rmsres_B": 0.012917546216202542,
    "maxabs_c_A": 0.36342393185998506,
    "maxabs_c_B": 0.5789556756445321
   },
   "Q": {
    "2.0": {
     "I_A": -0.055984931191846665,
     "K_A": -0.0033251086617053227,
     "K_B": -0.001942833705535385,
     "addup_resid": -0.001196118976538929
    },
    "10.0": {
     "I_A": -0.0317468730299969,
     "K_A": -0.00044813738533688863,
     "K_B": -0.0010106168738132082,
     "addup_resid": 0.0005767064491485341
    },
    "100.0": {
     "I_A": -0.023626299296364506,
     "K_A": 0.0005853898313672445,
     "K_B": 0.00039489531616165863,
     "addup_resid": 0.00017666391984472174
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.003,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.011509320413567337,
    "maxres_B": 0.07292861605227752,
    "rmsres_A": 0.0036076011594701886,
    "rmsres_B": 0.008951733045951324,
    "maxabs_c_A": 0.9463533224306756,
    "maxabs_c_B": 1.0841906390329006
   },
   "Q": {
    "2.0": {
     "I_A": -0.056884967900848404,
     "K_A": -0.0023739585277198216,
     "K_B": 0.00015528753711158139,
     "addup_resid": -0.0023942035101841563
    },
    "10.0": {
     "I_A": -0.03256348535787801,
     "K_A": 0.0003955834800777325,
     "K_B": 0.0005683618552525527,
     "addup_resid": -0.0001856599520361213
    },
    "100.0": {
     "I_A": -0.02457242780627844,
     "K_A": 0.001555920489828777,
     "K_B": 0.0016954924683791894,
     "addup_resid": -0.00017780472245887413
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.003,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.011509320413567337,
    "maxres_B": 0.07292861605227752,
    "rmsres_A": 0.0036076011594701886,
    "rmsres_B": 0.008951733045951324,
    "maxabs_c_A": 0.9463533224306756,
    "maxabs_c_B": 1.0841906390329006
   },
   "Q": {
    "2.0": {
     "I_A": -0.056884967900848404,
     "K_A": -0.0023739585277198216,
     "K_B": 0.00015528753711158139,
     "addup_resid": -0.0023942035101841563
    },
    "10.0": {
     "I_A": -0.03256348535787801,
     "K_A": 0.0003955834800777325,
     "K_B": 0.0005683618552525527,
     "addup_resid": -0.0001856599520361213
    },
    "100.0": {
     "I_A": -0.02457242780627844,
     "K_A": 0.001555920489828777,
     "K_B": 0.0016954924683791894,
     "addup_resid": -0.00017780472245887413
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.01,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 75,
    "rank_B": 75,
    "maxres_A": 0.027579872342755246,
    "maxres_B": 0.03835113833925535,
    "rmsres_A": 0.007127885475367068,
    "rmsres_B": 0.009001849687559918,
    "maxabs_c_A": 0.36930848578826003,
    "maxabs_c_B": 0.5181916812652889
   },
   "Q": {
    "2.0": {
     "I_A": -0.055143318922901585,
     "K_A": -0.0042128769693215995,
     "K_B": -0.0010237165907018841,
     "addup_resid": -0.00295684836031751
    },
    "10.0": {
     "I_A": -0.031508952715193383,
     "K_A": -0.0006936881258238214,
     "K_B": -0.0007027604537082066,
     "addup_resid": 3.092971424001334e-05
    },
    "100.0": {
     "I_A": -0.023547088100192348,
     "K_A": 0.0005042209755679039,
     "K_B": 0.0007131338925392416,
     "addup_resid": -0.00022078585270501883
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.01,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.010154176254253142,
    "maxres_B": 0.032501971276497565,
    "rmsres_A": 0.0032241856500750004,
    "rmsres_B": 0.00556011171560716,
    "maxabs_c_A": 0.9799623453721815,
    "maxabs_c_B": 1.1568056575244485
   },
   "Q": {
    "2.0": {
     "I_A": -0.05696120235337876,
     "K_A": -0.0022933112889302887,
     "K_B": -0.0026915600520974747,
     "addup_resid": 0.0005288785315552547
    },
    "10.0": {
     "I_A": -0.032570321657026,
     "K_A": 0.000402652731340325,
     "K_B": 0.000530402444466116,
     "addup_resid": -0.00014086424210169035
    },
    "100.0": {
     "I_A": -0.02459378177262106,
     "K_A": 0.0015778469354643665,
     "K_B": 0.001644140972725694,
     "addup_resid": -0.00010509926046275986
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.01,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.010154176254253142,
    "maxres_B": 0.032501971276497565,
    "rmsres_A": 0.0032241856500750004,
    "rmsres_B": 0.00556011171560716,
    "maxabs_c_A": 0.9799623453721815,
    "maxabs_c_B": 1.1568056575244485
   },
   "Q": {
    "2.0": {
     "I_A": -0.05696120235337876,
     "K_A": -0.0022933112889302887,
     "K_B": -0.0026915600520974747,
     "addup_resid": 0.0005288785315552547
    },
    "10.0": {
     "I_A": -0.032570321657026,
     "K_A": 0.000402652731340325,
     "K_B": 0.000530402444466116,
     "addup_resid": -0.00014086424210169035
    },
    "100.0": {
     "I_A": -0.02459378177262106,
     "K_A": 0.0015778469354643665,
     "K_B": 0.001644140972725694,
     "addup_resid": -0.00010509926046275986
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.03,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 77,
    "rank_B": 73,
    "maxres_A": 0.02075600191186433,
    "maxres_B": 0.0265347811802914,
    "rmsres_A": 0.00582674015485813,
    "rmsres_B": 0.007256391717194312,
    "maxabs_c_A": 0.5600366013313219,
    "maxabs_c_B": 0.5522792973442004
   },
   "Q": {
    "2.0": {
     "I_A": -0.055722221808115924,
     "K_A": -0.003602395549664017,
     "K_B": 0.0009817201495283534,
     "addup_resid": -0.004383382215333409
    },
    "10.0": {
     "I_A": -0.03191290201692809,
     "K_A": -0.0002767121246544102,
     "K_B": -0.0006074650411681537,
     "addup_resid": 0.00033958360343466776
    },
    "100.0": {
     "I_A": -0.023928579759226576,
     "K_A": 0.0008952620481941231,
     "K_B": 0.0008433521810209399,
     "addup_resid": 3.048751784751058e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.03,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.009160597032968343,
    "maxres_B": 0.012990354196936282,
    "rmsres_A": 0.0028758524287657143,
    "rmsres_B": 0.004069612284527363,
    "maxabs_c_A": 1.0909905660336485,
    "maxabs_c_B": 1.2397269799369715
   },
   "Q": {
    "2.0": {
     "I_A": -0.05715426177967653,
     "K_A": -0.0020890183986642663,
     "K_B": -0.0038169114436295004,
     "addup_resid": 0.0018472893493850506
    },
    "10.0": {
     "I_A": -0.032549544004755404,
     "K_A": 0.00038116737431725944,
     "K_B": 0.0004659968436948603,
     "addup_resid": -9.723629360103292e-05
    },
    "100.0": {
     "I_A": -0.02459593103061175,
     "K_A": 0.0015800538661705499,
     "K_B": 0.001602158156734701,
     "addup_resid": -6.0967186481075686e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-07,
    "floor": 0.03,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.009160597032968343,
    "maxres_B": 0.012990354196936282,
    "rmsres_A": 0.0028758524287657143,
    "rmsres_B": 0.004069612284527363,
    "maxabs_c_A": 1.0909905660336485,
    "maxabs_c_B": 1.2397269799369715
   },
   "Q": {
    "2.0": {
     "I_A": -0.05715426177967653,
     "K_A": -0.0020890183986642663,
     "K_B": -0.0038169114436295004,
     "addup_resid": 0.0018472893493850506
    },
    "10.0": {
     "I_A": -0.032549544004755404,
     "K_A": 0.00038116737431725944,
     "K_B": 0.0004659968436948603,
     "addup_resid": -9.723629360103292e-05
    },
    "100.0": {
     "I_A": -0.02459593103061175,
     "K_A": 0.0015800538661705499,
     "K_B": 0.001602158156734701,
     "addup_resid": -6.0967186481075686e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.003,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 68,
    "rank_B": 75,
    "maxres_A": 0.03766953469142931,
    "maxres_B": 0.08157189960679512,
    "rmsres_A": 0.010158877222995218,
    "rmsres_B": 0.012748989697571567,
    "maxabs_c_A": 0.399399257287347,
    "maxabs_c_B": 0.5438393731832063
   },
   "Q": {
    "2.0": {
     "I_A": -0.05634223262713145,
     "K_A": -0.0029477331114792227,
     "K_B": -0.0020905820376944106,
     "addup_resid": -0.0006910692090951187
    },
    "10.0": {
     "I_A": -0.03225659338101683,
     "K_A": 7.833680481494909e-05,
     "K_B": -0.0009567594080690522,
     "addup_resid": 0.0010325693344243048
    },
    "100.0": {
     "I_A": -0.023894798802476913,
     "K_A": 0.0008606231593564218,
     "K_B": 0.0003650979054574677,
     "addup_resid": 0.00047496083666132005
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.003,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.013924387224968596,
    "maxres_B": 0.07283069936402287,
    "rmsres_A": 0.0043746616084863596,
    "rmsres_B": 0.008719635000291284,
    "maxabs_c_A": 2.1985614640339994,
    "maxabs_c_B": 1.1719265643377745
   },
   "Q": {
    "2.0": {
     "I_A": -0.057098137724186815,
     "K_A": -0.0021484167449248304,
     "K_B": 0.0002109572068196286,
     "addup_resid": -0.002236703356553793
    },
    "10.0": {
     "I_A": -0.032427143921256896,
     "K_A": 0.0002546169676500565,
     "K_B": 0.000643199185286436,
     "addup_resid": -0.0003968387186911171
    },
    "100.0": {
     "I_A": -0.024494987841059745,
     "K_A": 0.0014764124866095685,
     "K_B": 0.0017395151903487616,
     "addup_resid": -0.0002992674096471415
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.003,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.013924387224968596,
    "maxres_B": 0.07283069936402287,
    "rmsres_A": 0.0043746616084863596,
    "rmsres_B": 0.008719635000291284,
    "maxabs_c_A": 2.1985614640339994,
    "maxabs_c_B": 1.1719265643377745
   },
   "Q": {
    "2.0": {
     "I_A": -0.057098137724186815,
     "K_A": -0.0021484167449248304,
     "K_B": 0.0002109572068196286,
     "addup_resid": -0.002236703356553793
    },
    "10.0": {
     "I_A": -0.032427143921256896,
     "K_A": 0.0002546169676500565,
     "K_B": 0.000643199185286436,
     "addup_resid": -0.0003968387186911171
    },
    "100.0": {
     "I_A": -0.024494987841059745,
     "K_A": 0.0014764124866095685,
     "K_B": 0.0017395151903487616,
     "addup_resid": -0.0002992674096471415
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.01,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 76,
    "rank_B": 76,
    "maxres_A": 0.03410015641842701,
    "maxres_B": 0.03563633277300152,
    "rmsres_A": 0.007769165039036849,
    "rmsres_B": 0.009133575119622584,
    "maxabs_c_A": 0.5228197549823654,
    "maxabs_c_B": 0.44776841712391047
   },
   "Q": {
    "2.0": {
     "I_A": -0.05440833763756914,
     "K_A": -0.004986873746930742,
     "K_B": -0.001597823496367723,
     "addup_resid": -0.003117722739984119
    },
    "10.0": {
     "I_A": -0.0313436893583785,
     "K_A": -0.0008641807079422525,
     "K_B": -0.0006341632637280048,
     "addup_resid": -0.0002029308325550705
    },
    "100.0": {
     "I_A": -0.023455489017078612,
     "K_A": 0.00041037449108904944,
     "K_B": 0.0006920540783188489,
     "addup_resid": -0.00029130512159836197
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.01,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.012997059505232202,
    "maxres_B": 0.03220259203937542,
    "rmsres_A": 0.003904088469067587,
    "rmsres_B": 0.005535971333174706,
    "maxabs_c_A": 2.2565404090319325,
    "maxabs_c_B": 1.334668692402031
   },
   "Q": {
    "2.0": {
     "I_A": -0.05741292241358442,
     "K_A": -0.0018151760203605205,
     "K_B": -0.002377493382155982,
     "addup_resid": 0.0006665319218194243
    },
    "10.0": {
     "I_A": -0.032460609764523474,
     "K_A": 0.00028921438515672193,
     "K_B": 0.0005269987791163278,
     "addup_resid": -0.0002471724692544308
    },
    "100.0": {
     "I_A": -0.02453550979850072,
     "K_A": 0.0015180150103020207,
     "K_B": 0.001636350733427383,
     "addup_resid": -0.00015558099528478753
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.01,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.012997059505232202,
    "maxres_B": 0.03220259203937542,
    "rmsres_A": 0.003904088469067587,
    "rmsres_B": 0.005535971333174706,
    "maxabs_c_A": 2.2565404090319325,
    "maxabs_c_B": 1.334668692402031
   },
   "Q": {
    "2.0": {
     "I_A": -0.05741292241358442,
     "K_A": -0.0018151760203605205,
     "K_B": -0.002377493382155982,
     "addup_resid": 0.0006665319218194243
    },
    "10.0": {
     "I_A": -0.032460609764523474,
     "K_A": 0.00028921438515672193,
     "K_B": 0.0005269987791163278,
     "addup_resid": -0.0002471724692544308
    },
    "100.0": {
     "I_A": -0.02453550979850072,
     "K_A": 0.0015180150103020207,
     "K_B": 0.001636350733427383,
     "addup_resid": -0.00015558099528478753
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.03,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 78,
    "rank_B": 74,
    "maxres_A": 0.02120526829109806,
    "maxres_B": 0.03346949253986101,
    "rmsres_A": 0.006339345789422195,
    "rmsres_B": 0.007772865557750373,
    "maxabs_c_A": 0.7046535468487298,
    "maxabs_c_B": 0.46299175685269556
   },
   "Q": {
    "2.0": {
     "I_A": -0.055757209396605556,
     "K_A": -0.0035654754379051967,
     "K_B": -0.0005325391499005905,
     "addup_resid": -0.002834135327414833
    },
    "10.0": {
     "I_A": -0.03203974923824282,
     "K_A": -0.00014570248758438709,
     "K_B": -0.0003734347195859522,
     "addup_resid": 0.00023240050316719607
    },
    "100.0": {
     "I_A": -0.024066156604878763,
     "K_A": 0.0010363576910110694,
     "K_B": 0.0009274096153524258,
     "addup_resid": 8.400692916821217e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.03,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.011347290122766779,
    "maxres_B": 0.014219093675311156,
    "rmsres_A": 0.003379607923038795,
    "rmsres_B": 0.004153865438165364,
    "maxabs_c_A": 2.281682731167303,
    "maxabs_c_B": 1.4540356468130184
   },
   "Q": {
    "2.0": {
     "I_A": -0.05773433777121573,
     "K_A": -0.0014746861298314817,
     "K_B": -0.0033018455192901364,
     "addup_resid": 0.001912299416584884
    },
    "10.0": {
     "I_A": -0.03246910670321668,
     "K_A": 0.0002979990102152108,
     "K_B": 0.00043931269853869637,
     "addup_resid": -0.0001509894499835962
    },
    "100.0": {
     "I_A": -0.024559540065907326,
     "K_A": 0.001542687706075796,
     "K_B": 0.0015752658896857064,
     "addup_resid": -7.046588413650579e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 5e-08,
    "floor": 0.03,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.011347290122766779,
    "maxres_B": 0.014219093675311156,
    "rmsres_A": 0.003379607923038795,
    "rmsres_B": 0.004153865438165364,
    "maxabs_c_A": 2.281682731167303,
    "maxabs_c_B": 1.4540356468130184
   },
   "Q": {
    "2.0": {
     "I_A": -0.05773433777121573,
     "K_A": -0.0014746861298314817,
     "K_B": -0.0033018455192901364,
     "addup_resid": 0.001912299416584884
    },
    "10.0": {
     "I_A": -0.03246910670321668,
     "K_A": 0.0002979990102152108,
     "K_B": 0.00043931269853869637,
     "addup_resid": -0.0001509894499835962
    },
    "100.0": {
     "I_A": -0.024559540065907326,
     "K_A": 0.001542687706075796,
     "K_B": 0.0015752658896857064,
     "addup_resid": -7.046588413650579e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.003,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 70,
    "rank_B": 75,
    "maxres_A": 0.03625883993294443,
    "maxres_B": 0.0810536919251521,
    "rmsres_A": 0.00937003727187082,
    "rmsres_B": 0.012602275451328566,
    "maxabs_c_A": 0.42686606178240416,
    "maxabs_c_B": 0.5199352726668367
   },
   "Q": {
    "2.0": {
     "I_A": -0.05461446089887867,
     "K_A": -0.00476993013805771,
     "K_B": -0.0005817631057467576,
     "addup_resid": -0.003927659869295552
    },
    "10.0": {
     "I_A": -0.03188614982040794,
     "K_A": -0.0003043377947737902,
     "K_B": -0.0006065051849249992,
     "addup_resid": 0.00031187155067136096
    },
    "100.0": {
     "I_A": -0.023727260831783115,
     "K_A": 0.0006888656667787263,
     "K_B": 0.0005585156579670514,
     "addup_resid": 0.00011400511345793785
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.003,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.014628194238062164,
    "maxres_B": 0.07304271236156423,
    "rmsres_A": 0.004306223143782091,
    "rmsres_B": 0.008459642722607665,
    "maxabs_c_A": 2.290815464869051,
    "maxabs_c_B": 1.4320268108695975
   },
   "Q": {
    "2.0": {
     "I_A": -0.05718474498071946,
     "K_A": -0.0020567538368498894,
     "K_B": 0.0008803659567839794,
     "addup_resid": -0.002819504849985499
    },
    "10.0": {
     "I_A": -0.03239675191892488,
     "K_A": 0.00022319939984871695,
     "K_B": 0.0006523583574884473,
     "addup_resid": -0.000436389893225142
    },
    "100.0": {
     "I_A": -0.024464836044462035,
     "K_A": 0.0014454588990788775,
     "K_B": 0.0017449799917739206,
     "addup_resid": -0.00033488400767001103
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.003,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.014628194238062164,
    "maxres_B": 0.07304271236156423,
    "rmsres_A": 0.004306223143782091,
    "rmsres_B": 0.008459642722607665,
    "maxabs_c_A": 2.290815464869051,
    "maxabs_c_B": 1.4320268108695975
   },
   "Q": {
    "2.0": {
     "I_A": -0.05718474498071946,
     "K_A": -0.0020567538368498894,
     "K_B": 0.0008803659567839794,
     "addup_resid": -0.002819504849985499
    },
    "10.0": {
     "I_A": -0.03239675191892488,
     "K_A": 0.00022319939984871695,
     "K_B": 0.0006523583574884473,
     "addup_resid": -0.000436389893225142
    },
    "100.0": {
     "I_A": -0.024464836044462035,
     "K_A": 0.0014454588990788775,
     "K_B": 0.0017449799917739206,
     "addup_resid": -0.00033488400767001103
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.01,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 76,
    "rank_B": 75,
    "maxres_A": 0.03294710782752344,
    "maxres_B": 0.033855757217244487,
    "rmsres_A": 0.007347676597239274,
    "rmsres_B": 0.00973010026568259,
    "maxabs_c_A": 0.5855981230203281,
    "maxabs_c_B": 0.4884896473852683
   },
   "Q": {
    "2.0": {
     "I_A": -0.05444080574337329,
     "K_A": -0.004952707518464106,
     "K_B": 1.2841249982020742e-05,
     "addup_resid": -0.004695919380529712
    },
    "10.0": {
     "I_A": -0.03151999254051241,
     "K_A": -0.0006822969075865881,
     "K_B": -0.0008245724543435307,
     "addup_resid": 0.0001637815401943632
    },
    "100.0": {
     "I_A": -0.023661803750211763,
     "K_A": 0.0006217760323066202,
     "K_B": 0.00042014186049543767,
     "addup_resid": 0.0001869218293581998
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.01,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.014252750414445514,
    "maxres_B": 0.032130635966097,
    "rmsres_A": 0.0038393456762242,
    "rmsres_B": 0.0054265337895339424,
    "maxabs_c_A": 2.33386800380095,
    "maxabs_c_B": 1.1575616004108393
   },
   "Q": {
    "2.0": {
     "I_A": -0.05753583104839388,
     "K_A": -0.0016850007436289838,
     "K_B": -0.0020078638995603137,
     "addup_resid": 0.00041981107403321616
    },
    "10.0": {
     "I_A": -0.03244815442172322,
     "K_A": 0.0002763376125873851,
     "K_B": 0.0005198827865304789,
     "addup_resid": -0.00025251181946883694
    },
    "100.0": {
     "I_A": -0.024518016367754858,
     "K_A": 0.001500054672407325,
     "K_B": 0.0016269395487864546,
     "addup_resid": -0.0001636632413897221
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.01,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.014252750414445514,
    "maxres_B": 0.032130635966097,
    "rmsres_A": 0.0038393456762242,
    "rmsres_B": 0.0054265337895339424,
    "maxabs_c_A": 2.33386800380095,
    "maxabs_c_B": 1.1575616004108393
   },
   "Q": {
    "2.0": {
     "I_A": -0.05753583104839388,
     "K_A": -0.0016850007436289838,
     "K_B": -0.0020078638995603137,
     "addup_resid": 0.00041981107403321616
    },
    "10.0": {
     "I_A": -0.03244815442172322,
     "K_A": 0.0002763376125873851,
     "K_B": 0.0005198827865304789,
     "addup_resid": -0.00025251181946883694
    },
    "100.0": {
     "I_A": -0.024518016367754858,
     "K_A": 0.001500054672407325,
     "K_B": 0.0016269395487864546,
     "addup_resid": -0.0001636632413897221
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.03,
    "rcond": 0.001,
    "qnode": 0
   },
   "fit": {
    "rank_A": 77,
    "rank_B": 72,
    "maxres_A": 0.0262799356251128,
    "maxres_B": 0.047012115402000176,
    "rmsres_A": 0.006347079358997533,
    "rmsres_B": 0.008626061791718174,
    "maxabs_c_A": 0.6046068482405024,
    "maxabs_c_B": 0.4220390714725005
   },
   "Q": {
    "2.0": {
     "I_A": -0.055274331124448794,
     "K_A": -0.004074783692554984,
     "K_B": -0.0006745612014064095,
     "addup_resid": -0.0031749915480657753
    },
    "10.0": {
     "I_A": -0.031828038917683266,
     "K_A": -0.0003643407898158424,
     "K_B": -0.0006876015806668301,
     "addup_resid": 0.000334857043688519
    },
    "100.0": {
     "I_A": -0.023926740982653794,
     "K_A": 0.0008933765106664548,
     "K_B": 0.0005503524937129356,
     "addup_resid": 0.00032164842858273257
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.03,
    "rcond": 1e-05,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.012492748348371913,
    "maxres_B": 0.017174537466979944,
    "rmsres_A": 0.0033348917685701797,
    "rmsres_B": 0.0041122582702585245,
    "maxabs_c_A": 2.352182438261392,
    "maxabs_c_B": 1.2837521877630171
   },
   "Q": {
    "2.0": {
     "I_A": -0.05789047443852624,
     "K_A": -0.0013091996226868297,
     "K_B": -0.002949922131077476,
     "addup_resid": 0.001716512695682737
    },
    "10.0": {
     "I_A": -0.032486901277023805,
     "K_A": 0.00031639656637860725,
     "K_B": 0.0004361090212623431,
     "addup_resid": -0.00012999119890011457
    },
    "100.0": {
     "I_A": -0.024564696394043017,
     "K_A": 0.0015479820425843283,
     "K_B": 0.0015698184754611155,
     "addup_resid": -5.986214177622351e-05
    }
   }
  },
  {
   "cfg": {
    "xmin": 1e-09,
    "floor": 0.03,
    "rcond": 1e-08,
    "qnode": 0
   },
   "fit": {
    "rank_A": 100,
    "rank_B": 100,
    "maxres_A": 0.012492748348371913,
    "maxres_B": 0.017174537466979944,
    "rmsres_A": 0.0033348917685701797,
    "rmsres_B": 0.0041122582702585245,
    "maxabs_c_A": 2.352182438261392,
    "maxabs_c_B": 1.2837521877630171
   },
   "Q": {
    "2.0": {
     "I_A": -0.05789047443852624,
     "K_A": -0.0013091996226868297,
     "K_B": -0.002949922131077476,
     "addup_resid": 0.001716512695682737
    },
    "10.0": {
     "I_A": -0.032486901277023805,
     "K_A": 0.00031639656637860725,
     "K_B": 0.0004361090212623431,
     "addup_resid": -0.00012999119890011457
    },
    "100.0": {
     "I_A": -0.024564696394043017,
     "K_A": 0.0015479820425843283,
     "K_B": 0.0015698184754611155,
     "addup_resid": -5.986214177622351e-05
    }
   }
  }
 ],
 "variant_range": {
  "2.0": {
   "I_A": {
    "min": -0.05789047443852624,
    "max": -0.05440833763756914,
    "n": 27
   },
   "K_A": {
    "min": -0.004986873746930742,
    "max": -0.0013091996226868297,
    "n": 27
   },
   "K_B": {
    "min": -0.0038169114436295004,
    "max": 0.0009817201495283534,
    "n": 27
   },
   "addup_resid": {
    "min": -0.004695919380529712,
    "max": 0.001912299416584884,
    "n": 27
   }
  },
  "10.0": {
   "I_A": {
    "min": -0.032570321657026,
    "max": -0.0313436893583785,
    "n": 27
   },
   "K_A": {
    "min": -0.0008641807079422525,
    "max": 0.000402652731340325,
    "n": 27
   },
   "K_B": {
    "min": -0.0010106168738132082,
    "max": 0.0006523583574884473,
    "n": 27
   },
   "addup_resid": {
    "min": -0.000436389893225142,
    "max": 0.0010325693344243048,
    "n": 27
   }
  },
  "100.0": {
   "I_A": {
    "min": -0.02459593103061175,
    "max": -0.023455489017078612,
    "n": 27
   },
   "K_A": {
    "min": 0.00041037449108904944,
    "max": 0.0015800538661705499,
    "n": 27
   },
   "K_B": {
    "min": 0.0003650979054574677,
    "max": 0.0017449799917739206,
    "n": 27
   },
   "addup_resid": {
    "min": -0.00033488400767001103,
    "max": 0.00047496083666132005,
    "n": 27
   }
  }
 },
 "variant_range_full_rank": {
  "2.0": {
   "I_A": {
    "min": -0.05789047443852624,
    "max": -0.056884967900848404,
    "n": 18
   },
   "K_A": {
    "min": -0.0023739585277198216,
    "max": -0.0013091996226868297,
    "n": 18
   },
   "K_B": {
    "min": -0.0038169114436295004,
    "max": 0.0008803659567839794,
    "n": 18
   },
   "addup_resid": {
    "min": -0.002819504849985499,
    "max": 0.001912299416584884,
    "n": 18
   }
  },
  "10.0": {
   "I_A": {
    "min": -0.032570321657026,
    "max": -0.03239675191892488,
    "n": 18
   },
   "K_A": {
    "min": 0.00022319939984871695,
    "max": 0.000402652731340325,
    "n": 18
   },
   "K_B": {
    "min": 0.0004361090212623431,
    "max": 0.0006523583574884473,
    "n": 18
   },
   "addup_resid": {
    "min": -0.000436389893225142,
    "max": -9.723629360103292e-05,
    "n": 18
   }
  },
  "100.0": {
   "I_A": {
    "min": -0.02459593103061175,
    "max": -0.024464836044462035,
    "n": 18
   },
   "K_A": {
    "min": 0.0014454588990788775,
    "max": 0.0015800538661705499,
    "n": 18
   },
   "K_B": {
    "min": 0.0015698184754611155,
    "max": 0.0017449799917739206,
    "n": 18
   },
   "addup_resid": {
    "min": -0.00033488400767001103,
    "max": -5.986214177622351e-05,
    "n": 18
   }
  }
 },
 "replica_fit": {
  "1": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.025697553114599453,
   "maxres_B": 0.2051800364107017,
   "rmsres_A": 0.007704253624840338,
   "rmsres_B": 0.029082368695587644,
   "maxabs_c_A": 3.1310797678747595,
   "maxabs_c_B": 6.956878626188775
  },
  "2": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.0189021939873307,
   "maxres_B": 0.02639710226977779,
   "rmsres_A": 0.004387693160665039,
   "rmsres_B": 0.006115981771807899,
   "maxabs_c_A": 1.3687944652285304,
   "maxabs_c_B": 1.3434258719098822
  },
  "3": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.02794062768609773,
   "maxres_B": 0.023958590743305974,
   "rmsres_A": 0.004681541925689159,
   "rmsres_B": 0.006172961469006185,
   "maxabs_c_A": 1.4483452328289739,
   "maxabs_c_B": 1.7697285331404378
  },
  "4": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.025912363455586507,
   "maxres_B": 0.010322806402715767,
   "rmsres_A": 0.006327097938452468,
   "rmsres_B": 0.003353019143221763,
   "maxabs_c_A": 2.056998518893939,
   "maxabs_c_B": 1.1678929945476824
  },
  "5": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.038950015805079036,
   "maxres_B": 0.2241980580174751,
   "rmsres_A": 0.007223719988813271,
   "rmsres_B": 0.023208231923011816,
   "maxabs_c_A": 2.234534973022926,
   "maxabs_c_B": 4.036196119903453
  },
  "6": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.12345873666343321,
   "maxres_B": 0.05798466708417732,
   "rmsres_A": 0.01236869090516337,
   "rmsres_B": 0.010313307387769588,
   "maxabs_c_A": 3.7886305218712493,
   "maxabs_c_B": 3.057755717553171
  },
  "7": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.10550246188009195,
   "maxres_B": 0.01812651917214625,
   "rmsres_A": 0.009970256305512607,
   "rmsres_B": 0.005299702297213294,
   "maxabs_c_A": 1.6172813426282417,
   "maxabs_c_B": 1.3803204752872444
  },
  "8": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.027619844265164062,
   "maxres_B": 0.02184611963541408,
   "rmsres_A": 0.005780130704860351,
   "rmsres_B": 0.005147693268876759,
   "maxabs_c_A": 0.9684027417986367,
   "maxabs_c_B": 1.7945975304155788
  },
  "9": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05883561135756832,
   "maxres_B": 0.045352483400822985,
   "rmsres_A": 0.007508454354796993,
   "rmsres_B": 0.010514520811429284,
   "maxabs_c_A": 1.3255162214112095,
   "maxabs_c_B": 2.185158155135797
  },
  "10": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.21594500144732998,
   "maxres_B": 0.07069692022113941,
   "rmsres_A": 0.02598205417219168,
   "rmsres_B": 0.011954827324830664,
   "maxabs_c_A": 4.029109817925811,
   "maxabs_c_B": 1.8069542357788428
  },
  "11": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.0213906788543351,
   "maxres_B": 0.015396883087767793,
   "rmsres_A": 0.006875466204875433,
   "rmsres_B": 0.0038790653251025587,
   "maxabs_c_A": 2.176804759568793,
   "maxabs_c_B": 1.4159710932968168
  },
  "12": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.075582157275347,
   "maxres_B": 0.2191750713411551,
   "rmsres_A": 0.010551745891635838,
   "rmsres_B": 0.04333805613843975,
   "maxabs_c_A": 1.8081555890346026,
   "maxabs_c_B": 5.642649883559284
  },
  "13": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.014046724759283495,
   "maxres_B": 0.03883032784255555,
   "rmsres_A": 0.0039177782982742805,
   "rmsres_B": 0.006680145480290732,
   "maxabs_c_A": 2.0483729141861353,
   "maxabs_c_B": 1.3350134024765716
  },
  "14": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.36716437598839047,
   "maxres_B": 0.017492264197787072,
   "rmsres_A": 0.054276720700817134,
   "rmsres_B": 0.0043622064428004,
   "maxabs_c_A": 10.999831865226119,
   "maxabs_c_B": 1.826558027419069
  },
  "15": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.12187319099968086,
   "maxres_B": 0.07199889036814866,
   "rmsres_A": 0.02031040733380751,
   "rmsres_B": 0.008839854250136484,
   "maxabs_c_A": 4.613055135769867,
   "maxabs_c_B": 2.364786817248403
  },
  "16": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.11184406810239074,
   "maxres_B": 0.015184021237432843,
   "rmsres_A": 0.010784601848973011,
   "rmsres_B": 0.0037432970048818784,
   "maxabs_c_A": 1.473844063005306,
   "maxabs_c_B": 1.4365556004743238
  },
  "17": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.01216151668561849,
   "maxres_B": 0.030036546168197953,
   "rmsres_A": 0.0033842011411256635,
   "rmsres_B": 0.005565173344491272,
   "maxabs_c_A": 1.6755581557475705,
   "maxabs_c_B": 2.5537402288411126
  },
  "18": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.012300415831758671,
   "maxres_B": 0.024921467273918974,
   "rmsres_A": 0.002998298056004921,
   "rmsres_B": 0.006822086919538982,
   "maxabs_c_A": 0.8193470660301755,
   "maxabs_c_B": 1.6131118050405735
  },
  "19": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.15929334257745642,
   "maxres_B": 0.02714248162692262,
   "rmsres_A": 0.020005342833818485,
   "rmsres_B": 0.005521818809663494,
   "maxabs_c_A": 7.785254369593486,
   "maxabs_c_B": 1.4243627881310426
  },
  "20": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.02445991573217199,
   "maxres_B": 0.017160969305349993,
   "rmsres_A": 0.004065077709475554,
   "rmsres_B": 0.004700504329933328,
   "maxabs_c_A": 1.0203756246443407,
   "maxabs_c_B": 1.4083768200334812
  },
  "21": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.09859502223054654,
   "maxres_B": 0.023237043972255955,
   "rmsres_A": 0.01107643888092611,
   "rmsres_B": 0.0060885428392505785,
   "maxabs_c_A": 3.192339143825406,
   "maxabs_c_B": 1.7820382174542362
  },
  "22": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.06766302376438293,
   "maxres_B": 0.027475401804019972,
   "rmsres_A": 0.011309310003285476,
   "rmsres_B": 0.006320937843143339,
   "maxabs_c_A": 3.8885724919669684,
   "maxabs_c_B": 1.9944800225752768
  },
  "23": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.047244014945200086,
   "maxres_B": 0.025112431910608968,
   "rmsres_A": 0.00927059429982377,
   "rmsres_B": 0.005460962224501719,
   "maxabs_c_A": 4.546498187463125,
   "maxabs_c_B": 1.7938672267827453
  },
  "24": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.16777103818952488,
   "maxres_B": 0.02712686401241826,
   "rmsres_A": 0.018674338308039575,
   "rmsres_B": 0.008342430261956373,
   "maxabs_c_A": 2.063686281609695,
   "maxabs_c_B": 1.481757357131545
  },
  "25": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.010629950786611997,
   "maxres_B": 0.41269125498926784,
   "rmsres_A": 0.003133494016031482,
   "rmsres_B": 0.04567501466188799,
   "maxabs_c_A": 1.6631799095793913,
   "maxabs_c_B": 6.020240032410849
  },
  "26": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.012707119692283442,
   "maxres_B": 0.014034550809839369,
   "rmsres_A": 0.003327573608249128,
   "rmsres_B": 0.004266161377886662,
   "maxabs_c_A": 1.2628322537067815,
   "maxabs_c_B": 1.2388595427444185
  },
  "27": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.033108448991484574,
   "maxres_B": 0.122761763400555,
   "rmsres_A": 0.007122369220694797,
   "rmsres_B": 0.015045108202741018,
   "maxabs_c_A": 2.0557072962912812,
   "maxabs_c_B": 2.9815874890010132
  },
  "28": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.030378213941602894,
   "maxres_B": 0.0750100156559616,
   "rmsres_A": 0.0061749360894334,
   "rmsres_B": 0.011373316187968774,
   "maxabs_c_A": 1.698792565850141,
   "maxabs_c_B": 2.172489292602386
  },
  "29": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.07420648489627485,
   "maxres_B": 0.030227409278798523,
   "rmsres_A": 0.009194275907101914,
   "rmsres_B": 0.006831736542924419,
   "maxabs_c_A": 2.141585729221774,
   "maxabs_c_B": 2.319561770415678
  },
  "30": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.04329200384186027,
   "maxres_B": 0.025621521605282943,
   "rmsres_A": 0.01039049442739628,
   "rmsres_B": 0.005603349849583751,
   "maxabs_c_A": 3.9874201105352385,
   "maxabs_c_B": 1.3503134253688434
  },
  "31": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.029500274816344874,
   "maxres_B": 0.303335158139834,
   "rmsres_A": 0.004954202487572336,
   "rmsres_B": 0.04661702519625886,
   "maxabs_c_A": 1.2690240296879163,
   "maxabs_c_B": 7.079027447469788
  },
  "32": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.09536097594111181,
   "maxres_B": 0.04170009938441671,
   "rmsres_A": 0.012377131733271787,
   "rmsres_B": 0.009774626909949466,
   "maxabs_c_A": 4.099433356211136,
   "maxabs_c_B": 2.226123070551248
  },
  "33": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.02172322807060667,
   "maxres_B": 0.09487553473037941,
   "rmsres_A": 0.005224659934777581,
   "rmsres_B": 0.019856681006469097,
   "maxabs_c_A": 1.4439633090796593,
   "maxabs_c_B": 5.760464755059603
  },
  "34": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.2025888601289243,
   "maxres_B": 0.042093095462595986,
   "rmsres_A": 0.03811087904909057,
   "rmsres_B": 0.009112763708025098,
   "maxabs_c_A": 6.234709339586501,
   "maxabs_c_B": 2.6782702914201018
  },
  "35": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.021758068102926575,
   "maxres_B": 0.02897762649587196,
   "rmsres_A": 0.005618888685432647,
   "rmsres_B": 0.006974306350050018,
   "maxabs_c_A": 1.8061024675925874,
   "maxabs_c_B": 1.7599970902898676
  },
  "36": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05568494480812236,
   "maxres_B": 0.030168472291263126,
   "rmsres_A": 0.008507437459296998,
   "rmsres_B": 0.006047277784393246,
   "maxabs_c_A": 2.934509568376666,
   "maxabs_c_B": 1.27337343331744
  },
  "37": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.057277513834434135,
   "maxres_B": 0.07238452818949198,
   "rmsres_A": 0.007026657821295662,
   "rmsres_B": 0.012779068662409063,
   "maxabs_c_A": 1.79114695583816,
   "maxabs_c_B": 2.5012532812577684
  },
  "38": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.022949369619544413,
   "maxres_B": 0.16610925226407036,
   "rmsres_A": 0.004141369453595281,
   "rmsres_B": 0.018082812606215394,
   "maxabs_c_A": 1.563548685535272,
   "maxabs_c_B": 1.3244479734731032
  },
  "39": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.08375089600932509,
   "maxres_B": 0.06248659998756111,
   "rmsres_A": 0.012691860801785578,
   "rmsres_B": 0.00902776155767179,
   "maxabs_c_A": 2.390073210334732,
   "maxabs_c_B": 1.540337784972205
  },
  "40": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.047558314680815506,
   "maxres_B": 0.016634553330904966,
   "rmsres_A": 0.006823319557970757,
   "rmsres_B": 0.00446930188538941,
   "maxabs_c_A": 1.359011308248792,
   "maxabs_c_B": 1.8850375900145426
  },
  "41": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.10482843917346589,
   "maxres_B": 0.21285607679444407,
   "rmsres_A": 0.012315746462299899,
   "rmsres_B": 0.03630265376845981,
   "maxabs_c_A": 1.2712999360320454,
   "maxabs_c_B": 12.779688562253163
  },
  "42": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.1274842714419251,
   "maxres_B": 0.25113645117164357,
   "rmsres_A": 0.016121963970995773,
   "rmsres_B": 0.027483811707814366,
   "maxabs_c_A": 2.3366666139438474,
   "maxabs_c_B": 2.54659546073192
  },
  "43": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.03411225482679825,
   "maxres_B": 0.021882024498556932,
   "rmsres_A": 0.007560656422141788,
   "rmsres_B": 0.004877954870744551,
   "maxabs_c_A": 2.929478972169858,
   "maxabs_c_B": 1.1196708341031265
  },
  "44": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.011727180556375977,
   "maxres_B": 0.08384230467799014,
   "rmsres_A": 0.0030826133582798174,
   "rmsres_B": 0.01335029202868078,
   "maxabs_c_A": 0.8799400055672812,
   "maxabs_c_B": 4.07739741926769
  },
  "45": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.016210876248978656,
   "maxres_B": 0.017290962868359697,
   "rmsres_A": 0.0045098678875176825,
   "rmsres_B": 0.005500566581063119,
   "maxabs_c_A": 1.6272604792679213,
   "maxabs_c_B": 1.7338948114176593
  },
  "46": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.021134700503917525,
   "maxres_B": 0.027501509648040767,
   "rmsres_A": 0.0044952086397206745,
   "rmsres_B": 0.007535826570887051,
   "maxabs_c_A": 2.0132378881087396,
   "maxabs_c_B": 4.067897163245676
  },
  "47": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.012740982444846727,
   "maxres_B": 0.06687384266310581,
   "rmsres_A": 0.004233106610740795,
   "rmsres_B": 0.01485530844860456,
   "maxabs_c_A": 2.288715742487714,
   "maxabs_c_B": 2.849641834618378
  },
  "48": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.034209147289071117,
   "maxres_B": 0.07595600443701755,
   "rmsres_A": 0.005144888672520593,
   "rmsres_B": 0.014676106233831957,
   "maxabs_c_A": 1.190263312994817,
   "maxabs_c_B": 2.5494605993284747
  },
  "49": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05880584411145706,
   "maxres_B": 1.0459257621187708,
   "rmsres_A": 0.01122632737271102,
   "rmsres_B": 0.13204433703989926,
   "maxabs_c_A": 2.215696138982747,
   "maxabs_c_B": 30.159063969599835
  },
  "50": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.018616317831689155,
   "maxres_B": 0.028271863344276227,
   "rmsres_A": 0.0043785245063860615,
   "rmsres_B": 0.005974039436040714,
   "maxabs_c_A": 1.4277960516160526,
   "maxabs_c_B": 2.5775529980260985
  },
  "51": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05707265738442313,
   "maxres_B": 0.02721015906520359,
   "rmsres_A": 0.009765891539736402,
   "rmsres_B": 0.005848453189299037,
   "maxabs_c_A": 3.3122914173284603,
   "maxabs_c_B": 1.739511017271168
  },
  "52": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.01052026009769591,
   "maxres_B": 0.02742263510138404,
   "rmsres_A": 0.003050549466600896,
   "rmsres_B": 0.005353214103167815,
   "maxabs_c_A": 1.7952538346734461,
   "maxabs_c_B": 1.9506093480005469
  },
  "53": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.01624895986828534,
   "maxres_B": 0.23112268290340038,
   "rmsres_A": 0.004436493711390503,
   "rmsres_B": 0.027100159269135112,
   "maxabs_c_A": 1.7679710411370253,
   "maxabs_c_B": 4.568018463610418
  },
  "54": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.40153114134337997,
   "maxres_B": 0.025147375486737678,
   "rmsres_A": 0.04598701252292401,
   "rmsres_B": 0.007970526909441139,
   "maxabs_c_A": 11.270446338343852,
   "maxabs_c_B": 2.0010384144979634
  },
  "55": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.04848144071459086,
   "maxres_B": 0.018300814606540816,
   "rmsres_A": 0.00588534570949877,
   "rmsres_B": 0.004460228723735079,
   "maxabs_c_A": 1.8225215532072823,
   "maxabs_c_B": 1.2385816423855098
  },
  "56": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.023879131031929908,
   "maxres_B": 0.02813732119225809,
   "rmsres_A": 0.0041628448234276045,
   "rmsres_B": 0.006623821271126824,
   "maxabs_c_A": 1.4407030807703285,
   "maxabs_c_B": 2.3983963750320587
  },
  "57": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.0145512101069626,
   "maxres_B": 0.021820505217792052,
   "rmsres_A": 0.003936980904300046,
   "rmsres_B": 0.0057339317601253085,
   "maxabs_c_A": 1.9165411463966018,
   "maxabs_c_B": 1.3496367513386542
  },
  "58": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.011932812439685692,
   "maxres_B": 0.02632934693456701,
   "rmsres_A": 0.003749158431291935,
   "rmsres_B": 0.008346151111355738,
   "maxabs_c_A": 1.1766087661997866,
   "maxabs_c_B": 2.9281831050447544
  },
  "59": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.08781223057397713,
   "maxres_B": 0.027806034857416423,
   "rmsres_A": 0.009201538054228579,
   "rmsres_B": 0.006885854134696372,
   "maxabs_c_A": 1.4552556093640585,
   "maxabs_c_B": 1.881069373805277
  },
  "60": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.20528011971721244,
   "maxres_B": 0.0322141361721581,
   "rmsres_A": 0.024420133017206757,
   "rmsres_B": 0.006537769396231427,
   "maxabs_c_A": 3.354345897379008,
   "maxabs_c_B": 1.2589604034209942
  },
  "61": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.09692234673639151,
   "maxres_B": 0.02239333956971512,
   "rmsres_A": 0.013815905190755776,
   "rmsres_B": 0.007392122192701187,
   "maxabs_c_A": 1.8980252825463526,
   "maxabs_c_B": 3.0713895139534215
  },
  "62": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.08930314353783753,
   "maxres_B": 0.022168736115540127,
   "rmsres_A": 0.011517105203111607,
   "rmsres_B": 0.004434380529891054,
   "maxabs_c_A": 2.725384533811546,
   "maxabs_c_B": 1.1314102171030753
  },
  "63": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.030219043002783802,
   "maxres_B": 0.02533225904252151,
   "rmsres_A": 0.007488042721202514,
   "rmsres_B": 0.006718470531624469,
   "maxabs_c_A": 2.0186200203636315,
   "maxabs_c_B": 1.4261485221815702
  },
  "64": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.09723855912926305,
   "maxres_B": 4.128124668196627,
   "rmsres_A": 0.01044824768714186,
   "rmsres_B": 0.4266912462283894,
   "maxabs_c_A": 1.8493654572669112,
   "maxabs_c_B": 23.77539897350192
  },
  "65": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.016707094942212897,
   "maxres_B": 0.17671175904002384,
   "rmsres_A": 0.004485436898106929,
   "rmsres_B": 0.028751870249447014,
   "maxabs_c_A": 1.5466406805460378,
   "maxabs_c_B": 4.583735508838959
  },
  "66": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.08469374169393706,
   "maxres_B": 0.015087112084749194,
   "rmsres_A": 0.016785420761581564,
   "rmsres_B": 0.004007109039104945,
   "maxabs_c_A": 6.557617761801199,
   "maxabs_c_B": 1.4258792847798345
  },
  "67": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.013605886276197243,
   "maxres_B": 0.02302276339524026,
   "rmsres_A": 0.0035342460368849448,
   "rmsres_B": 0.005363889438156629,
   "maxabs_c_A": 1.063871853053659,
   "maxabs_c_B": 2.1904515401075035
  },
  "68": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.019172406280336875,
   "maxres_B": 0.011629489731598053,
   "rmsres_A": 0.003545025532050413,
   "rmsres_B": 0.0036706009749800515,
   "maxabs_c_A": 1.7343447977885498,
   "maxabs_c_B": 1.5253482850526754
  },
  "69": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.08160406362647732,
   "maxres_B": 0.02533631872888742,
   "rmsres_A": 0.008861693535641691,
   "rmsres_B": 0.005916918120440212,
   "maxabs_c_A": 2.642433179754507,
   "maxabs_c_B": 2.3261568633503256
  },
  "70": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.025606592473773726,
   "maxres_B": 0.05625635965781395,
   "rmsres_A": 0.005882201443428461,
   "rmsres_B": 0.010134814532267163,
   "maxabs_c_A": 2.0631498230869956,
   "maxabs_c_B": 1.331841596823581
  },
  "71": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05504446606081259,
   "maxres_B": 0.016608213604587196,
   "rmsres_A": 0.008224889466548275,
   "rmsres_B": 0.0046302499370488,
   "maxabs_c_A": 1.7439074259893241,
   "maxabs_c_B": 1.8494007434930515
  },
  "72": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.022948974844944986,
   "maxres_B": 0.02076068249603885,
   "rmsres_A": 0.0062223998187978646,
   "rmsres_B": 0.005544445996472613,
   "maxabs_c_A": 2.2783312983433195,
   "maxabs_c_B": 1.3621501448161428
  },
  "73": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.04589724732385822,
   "maxres_B": 0.4661656799360303,
   "rmsres_A": 0.009491632919458695,
   "rmsres_B": 0.04343847548466005,
   "maxabs_c_A": 1.4720985747476925,
   "maxabs_c_B": 3.821735800010336
  },
  "74": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.03660042107314618,
   "maxres_B": 0.04858654668193296,
   "rmsres_A": 0.005837474782842569,
   "rmsres_B": 0.008631224324351271,
   "maxabs_c_A": 1.2633739681703524,
   "maxabs_c_B": 2.292335512305275
  },
  "75": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.20519495533306742,
   "maxres_B": 0.01761554963699441,
   "rmsres_A": 0.03659125406416441,
   "rmsres_B": 0.00403862605573532,
   "maxabs_c_A": 9.745084626153488,
   "maxabs_c_B": 1.59793966998594
  },
  "76": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.015932342081204864,
   "maxres_B": 0.020685545525657212,
   "rmsres_A": 0.0042510458313607695,
   "rmsres_B": 0.005356605351140757,
   "maxabs_c_A": 1.393863114068903,
   "maxabs_c_B": 1.5154560932916865
  },
  "77": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.013559263543580724,
   "maxres_B": 0.02235246345641398,
   "rmsres_A": 0.0038058450435952576,
   "rmsres_B": 0.006132140493178132,
   "maxabs_c_A": 1.8776542939785474,
   "maxabs_c_B": 1.888362726615262
  },
  "78": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.021833985447207143,
   "maxres_B": 0.13455877358575485,
   "rmsres_A": 0.005233016809416719,
   "rmsres_B": 0.014124731008837356,
   "maxabs_c_A": 1.3154165574784193,
   "maxabs_c_B": 2.2584439535084915
  },
  "79": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.010118653780152531,
   "maxres_B": 0.021044660817192806,
   "rmsres_A": 0.0030843079233000862,
   "rmsres_B": 0.006068787818972727,
   "maxabs_c_A": 1.1836936575240418,
   "maxabs_c_B": 1.1932827077529866
  },
  "80": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.01777545458485541,
   "maxres_B": 0.7981676721211644,
   "rmsres_A": 0.0042698255883586635,
   "rmsres_B": 0.07919437839169835,
   "maxabs_c_A": 1.3770708767018058,
   "maxabs_c_B": 5.070374000421716
  },
  "81": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.11483798374576103,
   "maxres_B": 0.06481709595789287,
   "rmsres_A": 0.010645145826467039,
   "rmsres_B": 0.012843525458479573,
   "maxabs_c_A": 2.9192429345368054,
   "maxabs_c_B": 2.650692992004723
  },
  "82": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.031743796673366464,
   "maxres_B": 0.11689013453666064,
   "rmsres_A": 0.009116958794378403,
   "rmsres_B": 0.018117353709486972,
   "maxabs_c_A": 3.455189935451959,
   "maxabs_c_B": 3.911434449049257
  },
  "83": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.011790297695361595,
   "maxres_B": 0.08407613900861255,
   "rmsres_A": 0.0032237591924909608,
   "rmsres_B": 0.013849676887767207,
   "maxabs_c_A": 1.3321201139627126,
   "maxabs_c_B": 4.562167905291985
  },
  "84": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.10854437144846418,
   "maxres_B": 0.03492619993153828,
   "rmsres_A": 0.014360304943307452,
   "rmsres_B": 0.006553038061128922,
   "maxabs_c_A": 5.759983595859376,
   "maxabs_c_B": 1.514273385202282
  },
  "85": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.035609166094854705,
   "maxres_B": 0.03982747659230268,
   "rmsres_A": 0.007985991405116685,
   "rmsres_B": 0.00772294945400167,
   "maxabs_c_A": 1.8978267738886214,
   "maxabs_c_B": 1.5229440561626282
  },
  "86": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.04120523687807856,
   "maxres_B": 0.017511833077479833,
   "rmsres_A": 0.005248754101237461,
   "rmsres_B": 0.005599224635700758,
   "maxabs_c_A": 1.5025362398013034,
   "maxabs_c_B": 1.938876486125004
  },
  "87": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.011613091193927148,
   "maxres_B": 0.06901981777490795,
   "rmsres_A": 0.0041083977322151554,
   "rmsres_B": 0.012599298303647224,
   "maxabs_c_A": 2.035037077660696,
   "maxabs_c_B": 2.9555499379842267
  },
  "88": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05119666022561914,
   "maxres_B": 0.024176637553999986,
   "rmsres_A": 0.009351104140866777,
   "rmsres_B": 0.005036084909265651,
   "maxabs_c_A": 1.5562202576956699,
   "maxabs_c_B": 1.9795676230601655
  },
  "89": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.02253347598168126,
   "maxres_B": 0.03508537875513745,
   "rmsres_A": 0.004400561561629594,
   "rmsres_B": 0.008325714129898371,
   "maxabs_c_A": 1.2354517338331257,
   "maxabs_c_B": 1.891347731898192
  },
  "90": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.024799337987804204,
   "maxres_B": 0.015489595138337975,
   "rmsres_A": 0.0057222113171252875,
   "rmsres_B": 0.0034096490142869456,
   "maxabs_c_A": 1.6756752599508697,
   "maxabs_c_B": 1.6194124270071089
  },
  "91": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.07280303274713718,
   "maxres_B": 0.018310266699154587,
   "rmsres_A": 0.011625078169644717,
   "rmsres_B": 0.005279711364746595,
   "maxabs_c_A": 2.6986864947137095,
   "maxabs_c_B": 1.2356996271210916
  },
  "92": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.05150743933704183,
   "maxres_B": 0.07403575737186685,
   "rmsres_A": 0.008119148112541755,
   "rmsres_B": 0.009756446849835213,
   "maxabs_c_A": 3.1161514307889875,
   "maxabs_c_B": 3.168582934050063
  },
  "93": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.016886774372185887,
   "maxres_B": 0.021193731813452965,
   "rmsres_A": 0.004249373117266774,
   "rmsres_B": 0.004188800732285998,
   "maxabs_c_A": 1.6847437128489653,
   "maxabs_c_B": 2.2185335836967393
  },
  "94": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.01699688935578303,
   "maxres_B": 0.11323467714137431,
   "rmsres_A": 0.0040327543992275715,
   "rmsres_B": 0.014653921714074973,
   "maxabs_c_A": 1.8688365129796534,
   "maxabs_c_B": 3.7282225843132593
  },
  "95": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.032823824648908526,
   "maxres_B": 0.033877428483430894,
   "rmsres_A": 0.004713895670323622,
   "rmsres_B": 0.005836404225039213,
   "maxabs_c_A": 1.6813859144484726,
   "maxabs_c_B": 2.2923006297002333
  },
  "96": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.09174854647903175,
   "maxres_B": 0.040298176886446005,
   "rmsres_A": 0.014192616853713015,
   "rmsres_B": 0.010435700755057387,
   "maxabs_c_A": 3.16333420617868,
   "maxabs_c_B": 1.5493509971349102
  },
  "97": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.10755954237895016,
   "maxres_B": 0.059272523432923885,
   "rmsres_A": 0.014031122194290787,
   "rmsres_B": 0.010563544957692069,
   "maxabs_c_A": 2.596912287481565,
   "maxabs_c_B": 2.7787683645060817
  },
  "98": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.015608959245216436,
   "maxres_B": 0.021614729736513127,
   "rmsres_A": 0.004870851648327563,
   "rmsres_B": 0.006383842864673516,
   "maxabs_c_A": 1.414063865106776,
   "maxabs_c_B": 1.2602048989005425
  },
  "99": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.06402564561452251,
   "maxres_B": 0.16827280472989675,
   "rmsres_A": 0.011757976226196875,
   "rmsres_B": 0.01808447374745829,
   "maxabs_c_A": 3.70385214485882,
   "maxabs_c_B": 4.128751564664306
  },
  "100": {
   "rank_A": 100,
   "rank_B": 100,
   "maxres_A": 0.053898527527930784,
   "maxres_B": 0.5934050402561406,
   "rmsres_A": 0.009156133454126926,
   "rmsres_B": 0.05963637711420904,
   "maxabs_c_A": 1.3378412493152765,
   "maxabs_c_B": 3.1955460600215857
  }
 },
 "replica_summary": {
  "2.0": {
   "n_paired": 81,
   "obs": {
    "mean": -0.06029000314362132,
    "sd": 0.022663117576518538
   },
   "I_A": {
    "mean": -0.057668391947080296,
    "sd": 0.021395822603708547
   },
   "K_A": {
    "mean": -0.0027922181172048,
    "sd": 0.006502933299067333
   },
   "K_B": {
    "mean": 0.0014183062830604284,
    "sd": 0.04258516246661159
   },
   "I_B": {
    "mean": -0.06032908884921953,
    "sd": 0.03827411031797251
   },
   "addup_resid": {
    "mean": -0.004039917479601449,
    "sd": 0.043363234162451914
   },
   "KA_minus_KB": {
    "mean": -0.004210524400265228,
    "sd": 0.04342426991161008
   },
   "unpaired": {
    "rel_sd_kappa_fo": 0.019983183505593537,
    "rel_sd_kappa_sx": 0.017422794878548392,
    "rel_sd_kappa_EFO_sx": 0.017127325493312518,
    "rel_sd_kappa_ERES_fo": 0.04667184702077713,
    "sigma_I_A": 0.026318679707996343,
    "sigma_obs": 0.026511910613876883,
    "sigma_K_A": 0.02443151775747559,
    "sigma_K_B": 0.05076996087598501,
    "n_pos": {
     "fo": 89,
     "sx": 92,
     "EFO_sx": 91,
     "ERES_fo": 89
    }
   }
  },
  "10.0": {
   "n_paired": 100,
   "obs": {
    "mean": -0.032112085062319315,
    "sd": 0.009797983585227498
   },
   "I_A": {
    "mean": -0.03246660647548982,
    "sd": 0.009813559558175875
   },
   "K_A": {
    "mean": 0.0003668613820246225,
    "sd": 0.0006909720138664423
   },
   "K_B": {
    "mean": 0.0006804914113866001,
    "sd": 0.002038119252569475
   },
   "I_B": {
    "mean": -0.032763830676700245,
    "sd": 0.010219303037376781
   },
   "addup_resid": {
    "mean": -0.00032596999821608906,
    "sd": 0.0021209791995697763
   },
   "KA_minus_KB": {
    "mean": -0.0003136300293619776,
    "sd": 0.0021256104310228238
   },
   "unpaired": {
    "rel_sd_kappa_fo": 0.00935046244502797,
    "rel_sd_kappa_sx": 0.00832686588434541,
    "rel_sd_kappa_EFO_sx": 0.008434328086634281,
    "rel_sd_kappa_ERES_fo": 0.009799188912503197,
    "sigma_I_A": 0.012592419871052042,
    "sigma_obs": 0.012520696601697284,
    "sigma_K_A": 0.011852197506321913,
    "sigma_K_B": 0.013544565377995857,
    "n_pos": {
     "fo": 100,
     "sx": 100,
     "EFO_sx": 100,
     "ERES_fo": 100
    }
   }
  },
  "100.0": {
   "n_paired": 100,
   "obs": {
    "mean": -0.023017186885254823,
    "sd": 0.006634962090189697
   },
   "I_A": {
    "mean": -0.02455006298143887,
    "sd": 0.006625900654087667
   },
   "K_A": {
    "mean": 0.0015715636028711267,
    "sd": 0.00043705482647376717
   },
   "K_B": {
    "mean": 0.0017206458629922571,
    "sd": 0.001403843883075223
   },
   "I_B": {
    "mean": -0.024692335157007746,
    "sd": 0.0069204631810652695
   },
   "addup_resid": {
    "mean": -0.00018776976680820345,
    "sd": 0.0014596738823495522
   },
   "KA_minus_KB": {
    "mean": -0.00014908226012113056,
    "sd": 0.001460863034722637
   },
   "unpaired": {
    "rel_sd_kappa_fo": 0.006309607791501691,
    "rel_sd_kappa_sx": 0.005628964861014706,
    "rel_sd_kappa_EFO_sx": 0.005670569303312699,
    "rel_sd_kappa_ERES_fo": 0.006590968833822539,
    "sigma_I_A": 0.008483307533400585,
    "sigma_obs": 0.008455554144414023,
    "sigma_K_A": 0.007990031391065406,
    "sigma_K_B": 0.009124254525768058,
    "n_pos": {
     "fo": 100,
     "sx": 100,
     "EFO_sx": 100,
     "ERES_fo": 100
    }
   }
  }
 },
 "leave_one_out": {
  "NNLO": {
   "maxres_quantiles": {
    "q50": 0.024326447944561805,
    "q90": 0.15434342238130522,
    "max": 5.15396234641689,
    "argmax": 64
   },
   "2.0": {
    "n": 89,
    "median_abs": 0.0007793426647284551,
    "q90_abs": 0.005638000503258956,
    "max_abs": 0.15195480266320072,
    "argmax": 12
   },
   "10.0": {
    "n": 100,
    "median_abs": 0.00022517966455531946,
    "q90_abs": 0.0009008861530386054,
    "max_abs": 0.006549523832257709,
    "argmax": 49
   },
   "100.0": {
    "n": 100,
    "median_abs": 0.00013329038377446478,
    "q90_abs": 0.0006980201076925544,
    "max_abs": 0.002592890398780634,
    "argmax": 64
   }
  },
  "NNLO+NLLx": {
   "maxres_quantiles": {
    "q50": 0.03299545566565021,
    "q90": 0.12950392936157992,
    "max": 0.989130633795134,
    "argmax": 14
   },
   "2.0": {
    "n": 92,
    "median_abs": 0.0016666989180390557,
    "q90_abs": 0.007007611457610233,
    "max_abs": 0.03217227372644238,
    "argmax": 6
   },
   "10.0": {
    "n": 100,
    "median_abs": 0.00023299269656906763,
    "q90_abs": 0.0007595754666419164,
    "max_abs": 0.002299412796076261,
    "argmax": 63
   },
   "100.0": {
    "n": 100,
    "median_abs": 0.0001944404266094879,
    "q90_abs": 0.0005925317188745228,
    "max_abs": 0.0017733482286146351,
    "argmax": 54
   }
  }
 },
 "nnpdf40_out_of_sample": [
  {
   "member": 0,
   "maxres": 0.00853652254718884,
   "2.0": 0.010471774978407344,
   "10.0": -0.0001704162568924028,
   "100.0": -0.0010726039204885796
  },
  {
   "member": 10,
   "maxres": 0.006606683762883869,
   "2.0": 0.010753913325393105,
   "10.0": -0.00022391986166103717,
   "100.0": -0.0011075948681638081
  },
  {
   "member": 20,
   "maxres": 0.009285876235883728,
   "2.0": 0.010729656213558592,
   "10.0": 2.2508465855164417e-05,
   "100.0": -0.0009448415625546991
  },
  {
   "member": 30,
   "maxres": 0.009466696162181876,
   "2.0": 0.010808888661157035,
   "10.0": -0.00014669876756756572,
   "100.0": -0.0010379574685031034
  },
  {
   "member": 40,
   "maxres": 0.00861969993639522,
   "2.0": 0.010530817647849133,
   "10.0": -0.00019950817327285542,
   "100.0": -0.0010862299593938918
  },
  {
   "member": 50,
   "maxres": 0.012488072845685705,
   "2.0": 0.010264977079311066,
   "10.0": -0.00026697086634808187,
   "100.0": -0.0011768154834715938
  },
  {
   "member": 60,
   "maxres": 0.008665810113338224,
   "2.0": 0.010091828993725516,
   "10.0": -0.00022333668028828857,
   "100.0": -0.0011076040739977921
  },
  {
   "member": 70,
   "maxres": 0.009435896965034551,
   "2.0": 0.01058152653292277,
   "10.0": -0.00036733091460727785,
   "100.0": -0.0012119959660017443
  },
  {
   "member": 80,
   "maxres": 0.0059844503889260325,
   "2.0": 0.010793590565810751,
   "10.0": -4.7701717247550235e-05,
   "100.0": -0.0009636331264099018
  },
  {
   "member": 90,
   "maxres": 0.005749906171972574,
   "2.0": 0.010595273299295993,
   "10.0": -0.0001408567969704011,
   "100.0": -0.0010395286947344484
  },
  {
   "member": 100,
   "maxres": 0.00734571661933664,
   "2.0": 0.010354793007839147,
   "10.0": -0.00015190652020646844,
   "100.0": -0.00105432400628791
  }
 ],
 "compare_A3": [
  {
   "Q": 2.0,
   "here_lnP_ratio_at": {
    "1e-06": 0.04070970044431611,
    "0.0001": 0.005607362174063125,
    "0.01": -0.00528783570212702,
    "0.1": 0.007378360655802073
   },
   "here_K_A": -0.0022933112889302887,
   "here_I_A": -0.05696120235337876,
   "here_K_B": -0.0026915600520974747,
   "here_KA_share": 0.03878823816481122,
   "here_KB_share": 0.045524073787796236,
   "here_IA_share": 0.9634211865182261
  },
  {
   "Q": 10.0,
   "here_lnP_ratio_at": {
    "1e-06": 0.04570802468357701,
    "0.0001": -0.007700169650999884,
    "0.01": -0.0012131643411107387,
    "0.1": 0.0016242211249092751
   },
   "here_K_A": 0.000402652731340325,
   "here_I_A": -0.032570321657026,
   "here_K_B": 0.000530402444466116,
   "here_KA_share": -0.012512210335326636,
   "here_KB_share": -0.016481961827106605,
   "here_IA_share": 1.0121046836200627
  },
  {
   "Q": 100.0,
   "here_lnP_ratio_at": {
    "1e-06": 0.018031640386130296,
    "0.0001": -0.006925975979269551,
    "0.01": 0.0006876424302273099,
    "0.1": 0.001447728217892656
   },
   "here_K_A": 0.0015778469354643665,
   "here_I_A": -0.02459378177262106,
   "here_K_B": 0.001644140972725694,
   "here_KA_share": -0.06843915530313972,
   "here_KB_share": -0.07131466103808912,
   "here_IA_share": 1.0667559776529107
  }
 ],
 "runtime_s": 19.05416989326477
}

==> anc/plan/analytic/verify/A3_inference/a3_inference.py <==
#!/usr/bin/env python3
r"""a3_inference.py -- test of the A3 inference: is the part of Delta kappa/kappa (NNPDF3.1sx NNLO+NLLx
against NNLO) not explained by the resummed kernel due to the difference of the fitted inputs?

Method (span_core.py docstring): the evolution of each set is used as it stands in its own grids.  An input
T at the first grid node Q0 = 1.64 GeV is written as a combination of the 100 replicas of a set (weighted
least squares on the grid's own x nodes, SVD), and its evolution with that set's kernel is the same
combination of the replicas at Q.

  E_FO[in] : evolution with the NNLO kernel of NNPDF31sx_nnlo_as_0118 (basis: its replicas 1..100)
  E_RES[in]: evolution with the NNLO+NLLx kernel of NNPDF31sx_nnlonllx_as_0118 (basis: its replicas 1..100)
  fo0, sx0 : member 0 of the two sets at Q0.   kappa[.] at Q on the window W' = [1e-6, 0.8].

  obs  = kappa[sx](Q) / kappa[fo](Q) - 1                 (the registered observable, from the grids)
  I_A  = kappa[E_FO sx0] / kappa[fo] - 1                 input difference, common NNLO kernel
  K_A  = kappa[sx] / kappa[E_FO sx0] - 1                 kernel difference acting on the resummed input
  K_B  = kappa[E_RES fo0] / kappa[fo] - 1                kernel difference acting on the fixed-order input
  I_B  = kappa[sx] / kappa[E_RES fo0] - 1                input difference, common resummed kernel
  (1+I_A)(1+K_A) = 1+obs and (1+K_B)(1+I_B) = 1+obs are identities; the tests are K_A = K_B (the kernel
  term does not depend on the input it acts on), I_A + K_B = obs (two independently computed parts add up),
  and the size of I_A against obs.

Quadrature (A28, 20 Oct 2026): Gauss-Legendre panels on W' split at the x nodes of the grids (span_core.a3_window,
4016 nodes), as in its mutation control a3_mutation.py.  A27 and earlier used span_core.window_grid (608 nodes),
whose panels cross the nodes; the central K_A/obs at 10 GeV moved from -1.235 to -1.251 percent, and two printed bounds
by one unit in the last digit.  The registered observable of observation.json was computed by observe_dkappa.py on the
window grid of a3core.py, whose panels also cross the nodes, and is kept as registered.  The field reproduction compares
it with obs on the present grid: they differ by at most 2.6e-6 in absolute value, or 4.3e-5 of obs, below every
printed digit.

Output: a3_inference.json (every number printed in A3_inference.md comes from it) and a printed table.
"""
import json
import os
import sys
import time

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from span_core import SetTable, alphas_of, kappa_stats, solve, a3_window, RectBivariateSpline  # noqa: E402

FO, SX, N40 = 'NNPDF31sx_nnlo_as_0118', 'NNPDF31sx_nnlonllx_as_0118', 'NNPDF40_nnlo_as_01180'
A3 = os.path.normpath(os.path.join(HERE, '..', '..', '..', 'additions', 'A3_resummed', 'results'))
QMAIN = [2.0, 10.0, 100.0]
QALL = [1.65, 1.7, 1.8, 2.0, 2.3, 2.6, 3.0, 4.0, 4.9, 4.95, 5.0, 5.5, 6.0, 7.0, 10.0, 30.0, 100.0]
CENTRAL = dict(xmin=5e-7, floor=0.01, rcond=1e-8, qnode=0)
VARIANTS = [dict(xmin=a, floor=b, rcond=c, qnode=0) for a in (5e-7, 5e-8, 1e-9) for b in (0.003, 0.01, 0.03)
            for c in (1e-3, 1e-5, 1e-8)]


def main():
    t0 = time.time()
    # A28 (20 Oct 2026, finding F04 of the outside audit of A27): the window quadrature is split at the x nodes of
    # the NNPDF3.1sx and NNPDF4.0 grids (span_core.a3_window).  Until A27 it was window_grid(), 608 nodes whose panels
    # cross the nodes.
    x, w = a3_window((FO, SX), N40)
    tf = SetTable(FO, range(101), x, QALL)
    ts = SetTable(SX, range(101), x, QALL)
    aS = alphas_of(FO)
    assert np.allclose([aS(q) for q in QALL], [alphas_of(SX)(q) for q in QALL], rtol=0, atol=0)
    iq_of = {q: i for i, q in enumerate(QALL)}

    def kap(P, D, Q, full=False):
        r = kappa_stats(x, w, P, D, aS(Q))
        if r is None:
            return None
        return r if full else r['kappa']

    def data(cfg):
        xn, Bf = tf.fit_data(cfg['qnode'], cfg['xmin'])
        _, Bs = ts.fit_data(cfg['qnode'], cfg['xmin'])
        n = xn.size
        Pbar = 0.5 * (np.abs(Bf[:n, 0] + Bf[n:, 0]) + np.abs(Bs[:n, 0] + Bs[n:, 0]))
        wt = np.concatenate([1.0 / (Pbar + cfg['floor'])] * 2)
        return xn, Bf, Bs, wt

    def evolve(tab, c):
        """combination of replicas 1..100 of tab at every Q."""
        return np.einsum('m,mqx->qx', c, tab.P[1:]), np.einsum('m,mqx->qx', c, tab.D[1:])

    def terms(cfg, k_sx=0, k_fo=0, want_parts=False):
        xn, Bf, Bs, wt = data(cfg)
        cA, nA, rA = solve(Bf[:, 1:], Bs[:, k_sx], wt, cfg['rcond'])      # sx input in the NNLO span
        cB, nB, rB = solve(Bs[:, 1:], Bf[:, k_fo], wt, cfg['rcond'])      # fo input in the NNLO+NLLx span
        PA, DA = evolve(tf, cA)
        PB, DB = evolve(ts, cB)
        out = dict(fit=dict(rank_A=nA, rank_B=nB, maxres_A=float(np.abs(rA).max()), maxres_B=float(np.abs(rB).max()),
                            rmsres_A=float(np.sqrt(np.mean(rA ** 2))), rmsres_B=float(np.sqrt(np.mean(rB ** 2))),
                            maxabs_c_A=float(np.abs(cA).max()), maxabs_c_B=float(np.abs(cB).max())), Q={})
        for Q in QALL:
            i = iq_of[Q]
            kf = kap(tf.P[k_fo, i], tf.D[k_fo, i], Q, True)
            ks = kap(ts.P[k_sx, i], ts.D[k_sx, i], Q, True)
            kA = kap(PA[i], DA[i], Q, True)
            kB = kap(PB[i], DB[i], Q, True)
            if None in (kf, ks, kA, kB):
                out['Q'][str(Q)] = None
                continue
            r = dict(obs=ks['kappa'] / kf['kappa'] - 1, I_A=kA['kappa'] / kf['kappa'] - 1,
                     K_A=ks['kappa'] / kA['kappa'] - 1, K_B=kB['kappa'] / kf['kappa'] - 1,
                     I_B=ks['kappa'] / kB['kappa'] - 1)
            r['addup_resid'] = r['obs'] - r['I_A'] - r['K_B']
            r['KA_minus_KB'] = r['K_A'] - r['K_B']
            if want_parts:
                def parts(a, b):
                    return dict(dln_drift=float(np.log(b['drift'] / a['drift'])),
                                m_dln_corr=float(-np.log(b['corr'] / a['corr'])),
                                m_dln_sd=float(-np.log(b['sdxi'] / a['sdxi'])))
                r['parts_obs'] = parts(kf, ks)
                r['parts_I_A'] = parts(kf, kA)
                r['parts_K_A'] = parts(kA, ks)
                r['parts_K_B'] = parts(kf, kB)
                r['maxrel_P_EFOsx0_vs_sx0'] = float(np.max(np.abs(PA[i] / ts.P[k_sx, i] - 1)))
                r['lnP_sx_over_EFOsx0_at'] = {('%g' % xx): float(np.interp(np.log(xx), np.log(x), np.log(ts.P[k_sx, i] / PA[i])))
                                              for xx in (1e-6, 1e-4, 1e-2, 0.1)}
            out['Q'][str(Q)] = r
        return out

    res = dict(config=dict(central=CENTRAL, variants=VARIANTS, window='[1e-6, 0.8], 8 Gauss nodes on each of 2 equal ln x parts of every interval between the x nodes of the NNPDF3.1sx and NNPDF4.0 grids (span_core.knot_grid, A28)', window_nodes=int(x.size),
                           Q0_node=float(tf.qs_first[0]), basis='replicas 1..100 of the set whose kernel is used',
                           weight='1/(Pbar + floor), Pbar = mean of |x g + x Sigma| of the two members 0 at the node',
                           derivative='closed-form ln Q derivative of the interpolating bicubic spline, per subgrid',
                           precision='IEEE double', Qs=QALL))
    # 0. reproduction of the registered observable
    obsj = json.load(open(os.path.join(A3, 'observation.json')))
    res['reproduction'] = []
    for row in obsj['rows']:
        Q = row['Q']
        if Q in iq_of:
            i = iq_of[Q]
            k1 = kap(ts.P[0, i], ts.D[0, i], Q) / kap(tf.P[0, i], tf.D[0, i], Q) - 1
            res['reproduction'].append(dict(Q=Q, obs_here=k1, obs_A3=row['dkappa_rel'], diff=k1 - row['dkappa_rel']))
    # 1. central, member 0
    res['central'] = terms(CENTRAL, want_parts=True)
    print('[%5.0fs] central' % (time.time() - t0), flush=True)
    # 2. configuration variants, member 0
    var = []
    for cfg in VARIANTS:
        t = terms(cfg)
        var.append(dict(cfg=cfg, fit=t['fit'], Q={q: (None if t['Q'][str(q)] is None else
                                                      {k: t['Q'][str(q)][k] for k in ('I_A', 'K_A', 'K_B', 'addup_resid')})
                                                  for q in QMAIN}))
    res['variants'] = var
    res['variant_range'] = {}
    for q in QMAIN:
        rr = {}
        for k in ('I_A', 'K_A', 'K_B', 'addup_resid'):
            v = [a['Q'][q][k] for a in var if a['Q'][q] is not None]
            rr[k] = dict(min=float(min(v)), max=float(max(v)), n=len(v))
        res['variant_range'][str(q)] = rr
    res['variant_range_full_rank'] = {}
    for q in QMAIN:
        rr = {}
        for k in ('I_A', 'K_A', 'K_B', 'addup_resid'):
            v = [a['Q'][q][k] for a in var if a['Q'][q] is not None and a['fit']['rank_A'] == 100 and a['fit']['rank_B'] == 100]
            rr[k] = dict(min=float(min(v)), max=float(max(v)), n=len(v))
        res['variant_range_full_rank'][str(q)] = rr
    print('[%5.0fs] variants' % (time.time() - t0), flush=True)
    # 3. replicas, index-paired: sx_k with fo_k
    rep = {}
    for k in range(1, 101):
        rep[k] = terms(CENTRAL, k_sx=k, k_fo=k)
    res['replica_fit'] = {str(k): rep[k]['fit'] for k in rep}
    # unpaired pieces: kappa[E_FO sx_k] and kappa[fo_k] separately
    xn, Bf, Bs, wt = data(CENTRAL)
    cAk, _, _ = solve(Bf[:, 1:], Bs, wt, CENTRAL['rcond'])        # all sx members at once
    cBk, _, _ = solve(Bs[:, 1:], Bf, wt, CENTRAL['rcond'])        # all fo members at once
    summ = {}
    for q in QMAIN:
        i = iq_of[q]
        rows = [rep[k]['Q'][str(q)] for k in rep if rep[k]['Q'][str(q)] is not None]
        s = dict(n_paired=len(rows))
        for key in ('obs', 'I_A', 'K_A', 'K_B', 'I_B', 'addup_resid', 'KA_minus_KB'):
            v = np.array([r[key] for r in rows])
            s[key] = dict(mean=float(v.mean()), sd=float(v.std(ddof=1)))
        kEA = np.array([kap(cAk[:, m] @ tf.P[1:, i], cAk[:, m] @ tf.D[1:, i], q) or np.nan for m in range(101)])
        kEB = np.array([kap(cBk[:, m] @ ts.P[1:, i], cBk[:, m] @ ts.D[1:, i], q) or np.nan for m in range(101)])
        kfo = np.array([kap(tf.P[m, i], tf.D[m, i], q) or np.nan for m in range(101)])
        ksx = np.array([kap(ts.P[m, i], ts.D[m, i], q) or np.nan for m in range(101)])
        rel = lambda a: float(np.nanstd(a[1:], ddof=1) / a[0])
        s['unpaired'] = dict(rel_sd_kappa_fo=rel(kfo), rel_sd_kappa_sx=rel(ksx), rel_sd_kappa_EFO_sx=rel(kEA),
                             rel_sd_kappa_ERES_fo=rel(kEB),
                             sigma_I_A=float(np.hypot(rel(kEA), rel(kfo))),
                             sigma_obs=float(np.hypot(rel(ksx), rel(kfo))),
                             sigma_K_A=float(np.hypot(rel(ksx), rel(kEA))),
                             sigma_K_B=float(np.hypot(rel(kEB), rel(kfo))),
                             n_pos=dict(fo=int(np.sum(~np.isnan(kfo[1:]))), sx=int(np.sum(~np.isnan(ksx[1:]))),
                                        EFO_sx=int(np.sum(~np.isnan(kEA[1:]))), ERES_fo=int(np.sum(~np.isnan(kEB[1:])))))
        summ[str(q)] = s
    res['replica_summary'] = summ
    print('[%5.0fs] replicas' % (time.time() - t0), flush=True)
    # 4. leave-one-out calibration of the span method inside each set
    loo = {}
    for tab, name in ((tf, 'NNLO'), (ts, 'NNLO+NLLx')):
        _, B = tab.fit_data(CENTRAL['qnode'], CENTRAL['xmin'])
        errs, resid = [], []
        for k in range(1, 101):
            keep = [i for i in range(1, 101) if i != k]
            c, _, r = solve(B[:, keep], B[:, k], wt, CENTRAL['rcond'])
            e = []
            for q in QMAIN:
                i = iq_of[q]
                kr = kap(c @ tab.P[keep, i], c @ tab.D[keep, i], q)
                kt = kap(tab.P[k, i], tab.D[k, i], q)
                e.append(np.nan if (kr is None or kt is None) else kr / kt - 1)
            errs.append(e)
            resid.append(float(np.abs(r).max()))
        errs, resid = np.array(errs), np.array(resid)
        L = dict(maxres_quantiles=dict(q50=float(np.median(resid)), q90=float(np.quantile(resid, 0.9)),
                                       max=float(resid.max()), argmax=int(np.argmax(resid) + 1)))
        for j, q in enumerate(QMAIN):
            a = np.abs(errs[:, j])
            ok = ~np.isnan(a)
            L[str(q)] = dict(n=int(ok.sum()), median_abs=float(np.median(a[ok])), q90_abs=float(np.quantile(a[ok], 0.9)),
                             max_abs=float(a[ok].max()), argmax=int(np.arange(1, 101)[ok][np.argmax(a[ok])]))
        loo[name] = L
    res['leave_one_out'] = loo
    print('[%5.0fs] leave-one-out' % (time.time() - t0), flush=True)
    # 5. out-of-sample: NNPDF4.0 NNLO (other fit, other evolution program) in the NNPDF3.1sx NNLO span at 1.65 GeV
    t4 = SetTable(N40, range(0, 101, 10), x, QMAIN)
    xn2, Bf2 = tf.fit_data(xmin=CENTRAL['xmin'], Qspline=1.65)
    n2 = xn2.size
    P2 = np.abs(Bf2[:n2, 0] + Bf2[n2:, 0])
    wt2 = np.concatenate([1.0 / (P2 + CENTRAL['floor'])] * 2)
    out4 = []
    for j, m in enumerate(t4.members):
        xs_, qs_, G, S = t4.raw[j][0]
        lx, lq = np.log(xn2), np.full(n2, np.log(1.65))
        T = np.concatenate([RectBivariateSpline(np.log(xs_), np.log(qs_), G, s=0).ev(lx, lq),
                            RectBivariateSpline(np.log(xs_), np.log(qs_), S, s=0).ev(lx, lq)])
        c, _, r = solve(Bf2[:, 1:], T, wt2, CENTRAL['rcond'])
        row = dict(member=m, maxres=float(np.abs(r).max()))
        for q in QMAIN:
            i = iq_of[q]
            kr = kap(c @ tf.P[1:, i], c @ tf.D[1:, i], q)
            kt = kappa_stats(x, w, t4.P[j, QMAIN.index(q)], t4.D[j, QMAIN.index(q)], aS(q))
            row[str(q)] = None if (kr is None or kt is None) else kr / kt['kappa'] - 1
        out4.append(row)
    res['nnpdf40_out_of_sample'] = out4
    # 6. the central terms at 2, 10 and 100 GeV with their shares of the observed shift (the comparison with the
    #    first-order split of post_observation.json was removed with the common-input prediction in A21)
    cmpA3 = []
    for q in QMAIN:
        c = res['central']['Q'][str(q)]
        cmpA3.append(dict(Q=q, here_lnP_ratio_at=c['lnP_sx_over_EFOsx0_at'],
                          here_K_A=c['K_A'], here_I_A=c['I_A'], here_K_B=c['K_B'],
                          here_KA_share=c['K_A'] / c['obs'],
                          here_KB_share=c['K_B'] / c['obs'], here_IA_share=c['I_A'] / c['obs']))
    res['compare_A3'] = cmpA3
    res['runtime_s'] = time.time() - t0
    json.dump(res, open(os.path.join(HERE, 'a3_inference.json'), 'w'), indent=1,
              default=lambda o: o.item() if hasattr(o, 'item') else str(o))
    # printed table
    print('fit central:', res['central']['fit'])
    print('%6s %8s %8s %8s %8s %8s %9s' % ('Q', 'obs', 'I_A', 'K_A', 'K_B', 'I_B', 'obs-IA-KB'))
    for q in QALL:
        c = res['central']['Q'][str(q)]
        if c is None:
            print(q, 'non-positive'); continue
        print('%6.2f %+8.3f %+8.3f %+8.3f %+8.3f %+8.3f %+9.3f' % (q, *(100 * c[k] for k in ('obs', 'I_A', 'K_A', 'K_B', 'I_B', 'addup_resid'))))
    for q in QMAIN:
        print('Q', q, 'variants', {k: (round(100 * v['min'], 3), round(100 * v['max'], 3)) for k, v in res['variant_range'][str(q)].items()})
        s = res['replica_summary'][str(q)]
        print('   paired', {k: (round(100 * s[k]['mean'], 3), round(100 * s[k]['sd'], 3)) for k in ('obs', 'I_A', 'K_A', 'K_B', 'addup_resid', 'KA_minus_KB')})
        print('   unpaired', {k: round(100 * v, 3) if isinstance(v, float) else v for k, v in s['unpaired'].items()})
    print('LOO', json.dumps(loo, indent=0))
    print('NNPDF4.0', [(r['member'], round(r['maxres'], 4), [None if r[str(q)] is None else round(100 * r[str(q)], 3) for q in QMAIN]) for r in out4])
    for r in cmpA3:
        print({k: (round(100 * v, 3) if k != 'Q' else v) if not isinstance(v, dict) else {a: round(b, 4) for a, b in v.items()} for k, v in r.items()})


if __name__ == '__main__':
    main()


==> anc/plan/analytic/verify/A3_inference/span_core.py <==
#!/usr/bin/env python3
r"""span_core.py -- kernel-free evolution of an arbitrary input by the evolution already contained in a
replica set.  Written for the A3 inference check (verify/A3_inference.md).  Imports nothing from calc/,
repro/, checks/ or the A3 code.

Principle.  DGLAP evolution with a fixed kernel, fixed alpha_s(Q) and fixed heavy-quark matching is a
linear map E(Q, Q0) on the singlet pair (x g, x Sigma), and P = x g + x Sigma depends on that pair only
(the singlet sector is closed under evolution and under the heavy-flavour matching, Sigma including the
heavy quarks).  Every member r of a replica set was evolved with the same map, so if an input
T(x, Q0) = sum_r c_r f_r(x, Q0) on x >= x_fit, then E T(x, Q) = sum_r c_r f_r(x, Q) for x >= x_fit
(evolution to x needs the input on y >= x only).  The interpolating spline of an LHAPDF grid is linear in
the node values, so the same combination holds for the splined P and its ln Q derivative.

Numerics.  Own lhagrid1 reader; bicubic interpolating spline in (ln x, ln Q) per subgrid
(scipy RectBivariateSpline, s = 0), P = sum of all partons (flavours -5..5 and 21), d_t P = (1/2) dP/dlnQ
from the closed-form spline derivative; kappa as in the manuscript's functional (window-renormalized,
mean-centred Fisher speed, kappa = 2 pi v / alpha_s) on a Gauss-Legendre grid of the window [1e-6, 0.8].
Since A28 (20 Oct 2026, finding F04 of the outside audit of A27) a3_inference.py and a3_mutation.py use a3_window(),
panels split at the x nodes of the NNPDF3.1sx and NNPDF4.0 grids (knot_grid).  Until A27 they used window_grid(), the
composite grid of A3 (breaks 1e-6, 1e-4, 1e-2, 0.1, 0.8; (24, 24, 12, 16) panels of 8 nodes; ln x below 0.1,
ln(1-x) above), whose panels cross the nodes.  a3_fixed_density.py, an earlier supplementary program that feeds no
printed number, still uses window_grid; it reads the field kernel_term_measured, which the present observation.json no
longer holds, and is kept as it ran on 25 September 2026.  alpha_s from the .info table by cubic spline in ln Q (duplicate
threshold knot dropped).  IEEE double.
"""
import os
import re
import numpy as np
from scipy.interpolate import RectBivariateSpline, CubicSpline

PDFDIR = (os.environ.get('PDFDATA') or os.environ.get('INFOGEO_DATA') or os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..', '..', 'repro', 'data', 'pdfsets')))


def read_member(setname, m):
    path = f'{PDFDIR}/{setname}/{setname}_{m:04d}.dat'
    blocks = [b.strip() for b in open(path).read().split('---') if b.strip()]
    subs = []
    for b in blocks[1:]:
        L = b.splitlines()
        xs = np.array(L[0].split(), float)
        qs = np.array(L[1].split(), float)
        fl = [int(v) for v in L[2].split()]
        d = np.array(' '.join(L[3:]).split(), float).reshape(len(xs), len(qs), len(fl))
        ig = fl.index(21)
        G = d[:, :, ig]
        S = d[:, :, [k for k, f in enumerate(fl) if f not in (21, 22)]].sum(axis=2)
        subs.append((xs, qs, G, S))
    return subs


def alphas_of(setname):
    info = open(f'{PDFDIR}/{setname}/{setname}.info').read()
    arr = lambda k: np.array(re.search(k + r':\s*\[([^\]]*)\]', info).group(1).split(','), float)
    q, a = arr('AlphaS_Qs'), arr('AlphaS_Vals')
    lq = np.log(q)
    keep = np.concatenate([[True], np.diff(lq) > 0])
    cs = CubicSpline(lq[keep], a[keep])
    return lambda Q: float(cs(np.log(Q)))


def window_grid(breaks=(1e-6, 1e-4, 1e-2, 1e-1, 0.8), panels=(24, 24, 12, 16), nnode=8):
    gx, gw = np.polynomial.legendre.leggauss(nnode)
    xs, ws = [], []
    for i in range(len(breaks) - 1):
        a, b = breaks[i], breaks[i + 1]
        n = panels[i]
        if b <= 0.1 + 1e-15:
            e = np.linspace(np.log(a), np.log(b), n + 1)
            for u0, u1 in zip(e[:-1], e[1:]):
                u = 0.5 * (u1 - u0) * gx + 0.5 * (u0 + u1)
                xs.append(np.exp(u)); ws.append(0.5 * (u1 - u0) * gw * np.exp(u))
        else:
            e = np.linspace(np.log(1 - a), np.log(1 - b), n + 1)
            for u0, u1 in zip(e[:-1], e[1:]):
                u = 0.5 * (u1 - u0) * gx + 0.5 * (u0 + u1)
                s = np.exp(u)
                xs.append(1.0 - s); ws.append(np.abs(0.5 * (u1 - u0) * gw) * s)
    x = np.concatenate(xs); w = np.concatenate(ws)
    o = np.argsort(x)
    return x[o], w[o]


def knot_grid(xnodes, lo=1e-6, hi=0.8, nnode=8, sub=2):
    """Gauss-Legendre quadrature on [lo, hi] with the panels split at the grid x nodes (A28, 20 Oct 2026, outside
    audit of A27, finding F04).  The interpolating bicubic spline of a grid file is a cubic in ln x between its x
    nodes, so a panel that crosses a node integrates a function that is not smooth inside it.  Here every interval
    between consecutive points of {lo, hi} and the nodes xnodes inside (lo, hi) is cut into sub equal parts in ln x,
    with nnode Gauss nodes on each.  window_grid() (24, 24, 12, 16 panels of 8 nodes, 608 nodes) crosses the nodes;
    on it the central K_A/obs of a3_inference.py at 10 GeV is -1.235 percent, while panels split at the NNPDF3.1sx
    x nodes give -1.2512 percent with 1, 2 and 4 parts per interval, as do window_grid's panels refined four times."""
    xn = np.unique(np.asarray(xnodes, float))
    br = np.unique(np.concatenate([[lo, hi], xn[(xn > lo) & (xn < hi)]]))
    gx, gw = np.polynomial.legendre.leggauss(nnode)
    xs, ws = [], []
    for a, b in zip(br[:-1], br[1:]):
        e = np.linspace(np.log(a), np.log(b), sub + 1)
        for u0, u1 in zip(e[:-1], e[1:]):
            u = 0.5 * (u1 - u0) * gx + 0.5 * (u0 + u1)
            xs.append(np.exp(u)); ws.append(0.5 * (u1 - u0) * gw * np.exp(u))
    x = np.concatenate(xs); w = np.concatenate(ws)
    o = np.argsort(x)
    return x[o], w[o]


def a3_window(sets31=('NNPDF31sx_nnlo_as_0118', 'NNPDF31sx_nnlonllx_as_0118'), set40='NNPDF40_nnlo_as_01180'):
    """The window quadrature of the A3 programs (A28): knot_grid on the union of the x nodes of the NNPDF3.1sx sets,
    which members 0, 1, 50 and 100 of every set in sets31 must share in every subgrid, and of NNPDF4.0 member 0, whose
    subgrids must share theirs.  Stops the program if the nodes differ."""
    xn31 = read_member(sets31[0], 0)[0][0]
    for s in sets31:
        for m in (0, 1, 50, 100):
            if not all(np.array_equal(sg[0], xn31) for sg in read_member(s, m)):
                raise SystemExit(f'{s} member {m}: the x nodes differ from those of {sets31[0]} member 0')
    sub40 = read_member(set40, 0)
    xn40 = sub40[0][0]
    if not all(np.array_equal(sg[0], xn40) for sg in sub40):
        raise SystemExit(f'{set40}: the x nodes differ between subgrids')
    return knot_grid(np.concatenate([xn31, xn40]))


def kappa_stats(x, w, P, dP, alphas):
    """Same functional as the manuscript (and A3's a3core.kappa_stats), written out again here."""
    if np.any(P <= 0):
        return None
    Z = float(np.sum(w * P))
    m = float(np.sum(w * dP)) / Z
    v = np.sqrt(float(np.sum(w * (dP - m * P) ** 2 / (Z * P))))
    Pw = P / Z
    st = (dP - m * P) / P
    xi = np.log(1.0 / x)
    mxi = float(np.sum(w * Pw * xi))
    sd = float(np.sqrt(np.sum(w * Pw * (xi - mxi) ** 2)))
    drift = float(np.sum(w * Pw * st * (xi - mxi)))
    return dict(kappa=float(2 * np.pi * v / alphas), v=float(v), drift=drift, sdxi=sd,
                corr=float(drift / (v * sd)), Z_W=Z)


class SetTable:
    """For every member of a set: P and d_tP on the window nodes at each Q in Qs, and the raw node values
    (G, S) on the first subgrid at a chosen Q node (the fit data)."""

    def __init__(self, setname, members, x, Qs):
        self.name = setname
        self.members = list(members)
        self.Qs = list(Qs)
        nQ, nx = len(Qs), x.size
        self.P = np.empty((len(self.members), nQ, nx))
        self.D = np.empty((len(self.members), nQ, nx))
        self.raw = []           # per member: list of subgrids (xs, qs, G, S)
        for im, m in enumerate(self.members):
            subs = read_member(setname, m)
            self.raw.append(subs)
            for iq, Q in enumerate(Qs):
                sg = next((s for s in subs if Q <= s[1][-1] * (1 + 1e-12)), subs[-1])
                xs, qs, G, S = sg
                spl = RectBivariateSpline(np.log(xs), np.log(qs), G + S, kx=3, ky=3, s=0)
                lx, lq = np.log(x), np.full(nx, np.log(Q))
                self.P[im, iq] = spl.ev(lx, lq)
                self.D[im, iq] = 0.5 * spl.ev(lx, lq, dy=1)
        self.xs_nodes = self.raw[0][0][0]
        self.qs_first = self.raw[0][0][1]

    def fit_data(self, iqnode=0, xmin=5e-7, Qspline=None):
        """Stacked (G, S) of every member at x nodes >= xmin; at Q node iqnode of the first subgrid, or,
        with Qspline, from the (ln x, ln Q) spline of G and S at that Q (for a set whose nodes differ)."""
        xs = self.xs_nodes
        sel = (xs >= xmin) & (xs < 1.0)
        out = []
        for subs in self.raw:
            xs_, qs_, G, S = subs[0]
            if Qspline is None:
                g, s = G[sel, iqnode], S[sel, iqnode]
            else:
                lx = np.log(xs_[sel]); lq = np.full(lx.size, np.log(Qspline))
                g = RectBivariateSpline(np.log(xs_), np.log(qs_), G, s=0).ev(lx, lq)
                s = RectBivariateSpline(np.log(xs_), np.log(qs_), S, s=0).ev(lx, lq)
            out.append(np.concatenate([g, s]))
        return xs[sel], np.array(out).T          # shape (2 n_sel, n_members)


def solve(B, T, weight, rcond):
    """Weighted least squares B c = T (T may have several columns), SVD truncated at rcond * s_max.
    Returns c, relative singular values kept, and the weighted residual."""
    Bw = B * weight[:, None]
    Tw = T * weight[:, None] if T.ndim == 2 else T * weight
    U, s, Vt = np.linalg.svd(Bw, full_matrices=False)
    keep = s >= rcond * s[0]
    c = Vt[keep].T @ ((U[:, keep].T @ Tw) / s[keep][:, None] if Tw.ndim == 2 else (U[:, keep].T @ Tw) / s[keep])
    return c, int(keep.sum()), Bw @ c - Tw


==> anc/plan/analytic/verify/S1_repaired/own_extend.json <==
{
 "a": 0.02830360670256776,
 "T1_128.0": {
  "fisher": {
   "norm": 1.000000000000002,
   "mean": 193.6471639684398,
   "var": 460.1510403570144,
   "mean_score": 9.416295868036606e-17,
   "dmean": 1.494529497730026,
   "I": 0.004855205110336016,
   "R": 1.000227999141743,
   "zR1": 0.029183890143116287,
   "min_rho": 1.0830437882316644e-35,
   "n_xi": 2704,
   "n_theta_mean": 4502,
   "xi_range": [
    20.628667889296434,
    523.428072690897
   ]
  },
  "mellin": {
   "mean": 193.6471639684394,
   "var": 460.1510403570102,
   "dmean": 1.4945294977299945
  },
  "ok": 1.0
 },
 "T1_256.0": {
  "fisher": {
   "norm": 0.9999999999999966,
   "mean": 384.946939677878,
   "var": 919.5800905626826,
   "mean_score": 1.0156805951844206e-15,
   "dmean": 1.4945294977304178,
   "I": 0.0024292273647383176,
   "R": 1.0001122396175084,
   "zR1": 0.028733342082148283,
   "min_rho": 6.721379218939607e-36,
   "n_xi": 2496,
   "n_theta_mean": 4900,
   "xi_range": [
    95.70168122707571,
    822.6910666888964
   ]
  },
  "mellin": {
   "mean": 384.94693967787873,
   "var": 919.580090562664,
   "dmean": 1.4945294977299945
  },
  "ok": 1.0
 },
 "T1": {
  "v": {
   "16.0": 0.038483367627797804,
   "32.0": 0.03240076417046822,
   "64.0": 0.03015231408380714,
   "128.0": 0.029183890143116287,
   "256.0": 0.028733342082148283
  },
  "rich2": {
   "16-32": 0.02631816071313864,
   "32-64": 0.02790386399714606,
   "64-128": 0.028215466202425432,
   "128-256": 0.02828279402118028
  },
  "fits": {
   "3pt_16-64": 0.02843243175848187,
   "3pt_32-128": 0.028319333604185218,
   "3pt_64-256": 0.028305236627431896,
   "4pt_16-128": 0.02830317672499999,
   "4pt_32-256": 0.028303222773609995
  }
 },
 "T2_128.0": {
  "fisher": {
   "norm": 1.0000000000000087,
   "mean": 194.40854948389884,
   "var": 461.06761565001835,
   "mean_score": 2.5256489608049826e-16,
   "dmean": 1.4945294977300585,
   "I": 0.004845542051137371,
   "R": 1.0002256878167397,
   "zR1": 0.028888040542682347,
   "min_rho": 4.283830768293478e-36,
   "n_xi": 2720,
   "n_theta_mean": 4508,
   "xi_range": [
    20.628667889296434,
    525.147045015005
   ]
  },
  "mellin": {
   "mean": 194.40854948389708,
   "var": 461.06761565001415,
   "dmean": 1.4945294977299945
  },
  "ok": 1.0
 },
 "T2_256.0": {
  "fisher": {
   "norm": 0.9999999999999963,
   "mean": 385.7083251933358,
   "var": 920.4966658556832,
   "mean_score": 1.2498682644412895e-15,
   "dmean": 1.4945294977305035,
   "I": 0.0024268071167118824,
   "R": 1.000111675306468,
   "zR1": 0.028588878455821032,
   "min_rho": 1.3048188758839742e-35,
   "n_xi": 2496,
   "n_theta_mean": 4903,
   "xi_range": [
    95.70168122707571,
    824.3700260086696
   ]
  },
  "mellin": {
   "mean": 385.7083251933364,
   "var": 920.4966658556681,
   "dmean": 1.4945294977299945
  },
  "ok": 1.0
 },
 "T2": {
  "v": {
   "16.0": 0.03488241660403091,
   "32.0": 0.03101427186408756,
   "64.0": 0.029530623040315618,
   "128.0": 0.028888040542682347,
   "256.0": 0.028588878455821032
  },
  "rich2": {
   "16-32": 0.027146127124144215,
   "32-64": 0.028046974216543674,
   "64-128": 0.028245458045049077,
   "128-256": 0.028289716368959716
  },
  "fits": {
   "3pt_16-64": 0.028347256580676827,
   "3pt_32-128": 0.028311619321217542,
   "3pt_64-256": 0.028304469143596595,
   "4pt_16-128": 0.02830652828415194,
   "4pt_32-256": 0.02830344768965075
  }
 },
 "PQ_128.0": {
  "fisher": {
   "norm": 1.000000000000013,
   "mean": 190.61968377178624,
   "var": 457.75067619768873,
   "mean_score": 6.93130448869983e-16,
   "dmean": 1.4945294977301553,
   "I": 0.0048807265726934805,
   "R": 1.0002406272245095,
   "zR1": 0.03080028473721086,
   "min_rho": 2.1085380532053097e-35,
   "n_xi": 2720,
   "n_theta_mean": 4505,
   "xi_range": [
    18.9096955651884,
    519.9901280426809
   ]
  },
  "mellin": {
   "mean": 190.61968377178357,
   "var": 457.7506761976801,
   "dmean": 1.4945294977299945
  },
  "ok": 1.0
 },
 "PQ_256.0": {
  "fisher": {
   "norm": 0.9999999999999991,
   "mean": 381.91945948122293,
   "var": 917.1797264033445,
   "mean_score": 6.895525817007808e-16,
   "dmean": 1.4945294977302745,
   "I": 0.0024355924198282987,
   "R": 1.000115314979503,
   "zR1": 0.029520634752771002,
   "min_rho": 4.0982433616664745e-35,
   "n_xi": 2480,
   "n_theta_mean": 4867,
   "xi_range": [
    94.02272190730245,
    819.3331480493499
   ]
  },
  "mellin": {
   "mean": 381.9194594812229,
   "var": 917.179726403334,
   "dmean": 1.4945294977299945
  },
  "ok": 1.0
 },
 "PQ": {
  "v": {
   "16.0": 0.06021279039986638,
   "32.0": 0.04012198392343436,
   "64.0": 0.0335672889306835,
   "128.0": 0.03080028473721086,
   "256.0": 0.029520634752771002
  },
  "rich2": {
   "16-32": 0.020031177447002335,
   "32-64": 0.02701259393793265,
   "64-128": 0.028033280543738215,
   "128-256": 0.028240984768331145
  },
  "fits": {
   "3pt_16-64": 0.029339732768242754,
   "3pt_32-128": 0.02837350941234007,
   "3pt_64-256": 0.028310219509862122,
   "4pt_16-128": 0.028235477504353974,
   "4pt_32-256": 0.028301178095222417
  }
 }
}

==> anc/plan/analytic/verify/S1_repaired/own_extend.py <==
"""Own inversion extended to zeta = 128 and 256 (T1, T2, point quark), to test whether zeta(R - 1)
tends to a = 0.0283036067 beyond the two-point Richardson of 32 and 64.  Fits v(zeta) = A + B/zeta +
C/zeta^2 (+ E/zeta^3) through the last three (four) of zeta = 16, 32, 64, 128, 256."""
import json, sys, numpy as np
import own_inversion as O
from multiprocessing import Pool
if __name__ == '__main__':
    base = json.load(open('own_inversion.json'))
    a = base['const']['a']
    out = {'a': a}
    with Pool(16) as pool:
        for name in ('T1', 'T2', 'PQ'):
            v = {z: base['rows'][name][str(z)]['zR1'] for z in (16.0, 32.0, 64.0)}
            for Z in (128.0, 256.0):
                f = O.fisher(O.INPUTS[name], Z, pool=pool)
                ref = O.mellin_ref(O.INPUTS[name], Z)
                ok = abs(f['norm'] - 1) < 1e-12 and abs(f['var']/ref['var'] - 1) < 1e-11 and abs(f['dmean']/ref['dmean'] - 1) < 1e-11
                print(f"{name} zeta={Z}: norm-1 {f['norm']-1:.1e}, var {f['var']/ref['var']-1:.1e}, dmean {f['dmean']/ref['dmean']-1:.1e} {'PASS' if ok else 'FAIL'}; "
                      f"I = {f['I']:.12e}, zeta(R-1) = {f['zR1']:.8f}", flush=True)
                v[Z] = f['zR1']
                out[f'{name}_{Z}'] = dict(fisher=f, mellin=ref, ok=ok)
            zs = sorted(v)
            fits = {}
            for k in (3, 4):
                for last in range(k, len(zs) + 1):
                    sub = zs[last - k:last]
                    A = np.array([[z**-j for j in range(k)] for z in sub])
                    fits[f'{k}pt_{int(sub[0])}-{int(sub[-1])}'] = float(np.linalg.solve(A, [v[z] for z in sub])[0])
            rich2 = {f'{int(z1)}-{int(2*z1)}': 2*v[2*z1] - v[z1] for z1 in zs[:-1]}
            out[name] = dict(v={str(z): v[z] for z in zs}, rich2=rich2, fits=fits)
            print(f"{name}: zeta(R-1) = " + ', '.join(f'{v[z]:.7f} ({int(z)})' for z in zs))
            print('   two-point Richardson: ' + ', '.join(f'{k}: {x:.7f}' for k, x in rich2.items()))
            print('   polynomial in 1/zeta: ' + ', '.join(f'{k}: {x:.7f}' for k, x in fits.items()) + f'   a = {a:.7f}', flush=True)
    json.dump(out, open('own_extend.json', 'w'), indent=1, default=float)
    # A28 (20 Oct 2026, finding F03 of the outside audit of A27): exit status 1 if a row failed its check against the Mellin moments
    sys.exit(1 if any(not v['ok'] for v in out.values() if isinstance(v, dict) and 'ok' in v) else 0)


==> anc/plan/analytic/verify/S1_repaired/own_inversion.json <==
{
 "env": {
  "GQ_SCALE": 1.0,
  "LINE_SHIFT": 0.0
 },
 "checks": [
  {
   "tag": "G",
   "ok": true,
   "info": "Gamma zeta=4.0: I = 2.37637372307633e-01 vs alpha^2 psi_1 = 2.37637372307633e-01 (rel 0.0e+00), norm-1 = 0.0e+00"
  },
  {
   "tag": "G",
   "ok": true,
   "info": "Gamma zeta=64.0: I = 1.98587609191628e-02 vs alpha^2 psi_1 = 1.98587609191628e-02 (rel 0.0e+00), norm-1 = 4.4e-16"
  },
  {
   "tag": "N",
   "ok": true,
   "info": "T1 zeta=  16: norm-1 1.1e-15, mean 1.1e-15, var 1.3e-15, <s> 7.4e-17, dmean 2.2e-15, min rho 8.8e-36, 2720 xi nodes x 29806 theta nodes; I = 3.850329558384e-02, zeta(R-1) = 0.03848337"
  },
  {
   "tag": "N",
   "ok": true,
   "info": "T1 zeta=  32: norm-1 1.1e-15, mean 4.4e-16, var 2.0e-15, <s> -1.2e-16, dmean -1.8e-15, min rho 1.0e-35, 3040 xi nodes x 9287 theta nodes; I = 1.934499453223e-02, zeta(R-1) = 0.03240076"
  },
  {
   "tag": "N",
   "ok": true,
   "info": "T1 zeta=  64: norm-1 5.6e-15, mean 6.0e-15, var 9.1e-15, <s> 3.1e-16, dmean 3.0e-14, min rho 3.1e-35, 2912 xi nodes x 5036 theta nodes; I = 9.697554840906e-03, zeta(R-1) = 0.03015231"
  },
  {
   "tag": "N",
   "ok": true,
   "info": "T2 zeta=  16: norm-1 -2.0e-15, mean -2.3e-15, var -1.6e-15, <s> -1.3e-16, dmean -4.1e-15, min rho 1.3e-34, 2768 xi nodes x 27177 theta nodes; I = 3.789731342865e-02, zeta(R-1) = 0.03488242"
  },
  {
   "tag": "N",
   "ok": true,
   "info": "T2 zeta=  32: norm-1 4.4e-16, mean 4.4e-16, var -2.2e-16, <s> 2.2e-16, dmean 7.3e-15, min rho 6.9e-35, 3072 xi nodes x 9103 theta nodes; I = 1.919195967854e-02, zeta(R-1) = 0.03101427"
  },
  {
   "tag": "N",
   "ok": true,
   "info": "T2 zeta=  64: norm-1 2.9e-15, mean 2.9e-15, var 1.8e-15, <s> 1.0e-16, dmean 8.2e-15, min rho 5.3e-36, 2944 xi nodes x 5023 theta nodes; I = 9.659041258291e-03, zeta(R-1) = 0.02953062"
  },
  {
   "tag": "N",
   "ok": true,
   "info": "PQ zeta=  16: norm-1 0.0e+00, mean 0.0e+00, var -5.6e-16, <s> 1.4e-16, dmean -1.1e-16, min rho 7.6e-35, 2400 xi nodes x 58725 theta nodes; I = 4.021548253980e-02, zeta(R-1) = 0.06021279"
  },
  {
   "tag": "N",
   "ok": true,
   "info": "PQ zeta=  32: norm-1 2.7e-15, mean 2.7e-15, var 1.1e-15, <s> -8.9e-17, dmean -1.3e-15, min rho 4.0e-35, 3136 xi nodes x 13523 theta nodes; I = 1.976003639847e-02, zeta(R-1) = 0.04012198"
  },
  {
   "tag": "N",
   "ok": true,
   "info": "PQ zeta=  64: norm-1 5.1e-15, mean 5.1e-15, var 2.9e-15, <s> 1.8e-16, dmean 1.4e-14, min rho 1.0e-35, 2896 xi nodes x 5219 theta nodes; I = 9.800156321267e-03, zeta(R-1) = 0.03356729"
  },
  {
   "tag": "R",
   "ok": true,
   "info": "T1: zeta(R-1) = 0.0384834 (16), 0.0324008 (32), 0.0301523 (64); Richardson(32,64) = 0.027904 vs quoted 0.02790; three-point = 0.028432; a = 0.0283036"
  },
  {
   "tag": "R",
   "ok": true,
   "info": "T2: zeta(R-1) = 0.0348824 (16), 0.0310143 (32), 0.0295306 (64); Richardson(32,64) = 0.028047 vs quoted 0.02805; three-point = 0.028347; a = 0.0283036"
  },
  {
   "tag": "R",
   "ok": true,
   "info": "PQ: zeta(R-1) = 0.0602128 (16), 0.0401220 (32), 0.0335673 (64); Richardson(32,64) = 0.027013 vs quoted 0.02701; three-point = 0.029340; a = 0.0283036"
  },
  {
   "tag": "K",
   "ok": true,
   "info": "T1 zeta=64 with theta and xi panels halved: zeta(R-1) moves by -1.2e-12, I by -3.0e-15"
  },
  {
   "tag": "K",
   "ok": true,
   "info": "PQ zeta=64 with theta and xi panels halved: zeta(R-1) moves by 1.9e-12, I by -2.0e-15"
  }
 ],
 "const": {
  "mu": 1.4945294977299945,
  "D": 3.5892894547316714,
  "Lambda3": 10.237991981976947,
  "a": 0.02830360670256776
 },
 "Gamma_4.0": {
  "norm": 1.0,
  "mean": 5.32,
  "var": 3.7239999999999993,
  "mean_score": 3.548051609458813e-17,
  "dmean": 0.91,
  "I": 0.23763737230763252,
  "R": 1.0686651062355068,
  "zR1": 0.27466042494202725,
  "min_rho": 2.4468756752210687e-36,
  "n_xi": 2448,
  "n_theta_mean": 421876,
  "xi_range": [
   0.001,
   69.62545448482828
  ]
 },
 "Gamma_64.0": {
  "norm": 1.0000000000000004,
  "mean": 59.92000000000002,
  "var": 41.94400000000001,
  "mean_score": -6.808789643208968e-17,
  "dmean": 0.9099999999999948,
  "I": 0.01985876091916285,
  "R": 1.005863866674769,
  "zR1": 0.3752874671852169,
  "min_rho": 3.232220100717901e-35,
  "n_xi": 2512,
  "n_theta_mean": 4581,
  "xi_range": [
   10.794989996665556,
   176.30283661220412
  ]
 },
 "rows": {
  "T1": {
   "16.0": {
    "norm": 1.000000000000001,
    "mean": 26.259860309973213,
    "var": 58.150619915522924,
    "mean_score": 7.443047914112988e-17,
    "dmean": 1.4945294192926681,
    "I": 0.03850329558384476,
    "R": 1.0024052104767374,
    "zR1": 0.038483367627797804,
    "min_rho": 8.801892225370474e-36,
    "n_xi": 2720,
    "n_theta_mean": 29806,
    "xi_range": [
     0.14344714904968325,
     188.74347249083033
    ],
    "mellin": {
     "mean": 26.25986030997318,
     "var": 58.15061991552285,
     "dmean": 1.4945294192926648
    }
   },
   "32.0": {
    "norm": 1.000000000000001,
    "mean": 50.17233218636001,
    "var": 115.5792527027678,
    "mean_score": -1.1716540891247747e-16,
    "dmean": 1.494529497729947,
    "I": 0.0193449945322302,
    "R": 1.0010125238803271,
    "zR1": 0.03240076417046822,
    "min_rho": 1.0301213513206346e-35,
    "n_xi": 3040,
    "n_theta_mean": 9287,
    "xi_range": [
     0.49076258752917645,
     250.26968222740916
    ],
    "mellin": {
     "mean": 50.17233218635999,
     "var": 115.57925270276758,
     "dmean": 1.4945294977299497
    }
   },
   "64.0": {
    "norm": 1.0000000000000056,
    "mean": 97.99727611372036,
    "var": 230.43651525418525,
    "mean_score": 3.082911936803587e-16,
    "dmean": 1.4945294977300387,
    "I": 0.009697554840906047,
    "R": 1.0004711299075595,
    "zR1": 0.03015231408380714,
    "min_rho": 3.094787053552028e-35,
    "n_xi": 2912,
    "n_theta_mean": 5036,
    "xi_range": [
     3.5989966655551857,
     351.7051740580194
    ],
    "mellin": {
     "mean": 97.99727611371976,
     "var": 230.43651525418318,
     "dmean": 1.4945294977299945
    }
   }
  },
  "T2": {
   "16.0": {
    "norm": 0.999999999999998,
    "mean": 27.021245712677125,
    "var": 59.06719793862139,
    "mean_score": -1.3145951341386741e-16,
    "dmean": 1.4945295206075428,
    "I": 0.03789731342864749,
    "R": 1.002180151037752,
    "zR1": 0.03488241660403091,
    "min_rho": 1.3016184048955647e-34,
    "n_xi": 2768,
    "n_theta_mean": 27177,
    "xi_range": [
     0.14344714904968325,
     190.5952854284762
    ],
    "mellin": {
     "mean": 27.02124571267719,
     "var": 59.06719793862148,
     "dmean": 1.494529520607549
    }
   },
   "32.0": {
    "norm": 1.0000000000000004,
    "mean": 50.93371770181761,
    "var": 116.49582799577475,
    "mean_score": 2.1979160316445328e-16,
    "dmean": 1.4945294977300188,
    "I": 0.019191959678543462,
    "R": 1.0009691959957527,
    "zR1": 0.03101427186408756,
    "min_rho": 6.886510795193321e-35,
    "n_xi": 3072,
    "n_theta_mean": 9103,
    "xi_range": [
     0.49076258752917645,
     251.7389699899967
    ],
    "mellin": {
     "mean": 50.93371770181759,
     "var": 116.49582799577477,
     "dmean": 1.4945294977300076
    }
   },
   "64.0": {
    "norm": 1.0000000000000029,
    "mean": 98.75866162917772,
    "var": 231.35309054718758,
    "mean_score": 1.0386656812411132e-16,
    "dmean": 1.494529497730007,
    "I": 0.009659041258290509,
    "R": 1.000461415985005,
    "zR1": 0.029530623040315618,
    "min_rho": 5.3118085340892934e-36,
    "n_xi": 2944,
    "n_theta_mean": 5023,
    "xi_range": [
     3.5989966655551857,
     353.0544228076026
    ],
    "mellin": {
     "mean": 98.75866162917744,
     "var": 231.35309054718718,
     "dmean": 1.4945294977299945
    }
   }
  },
  "PQ": {
   "16.0": {
    "norm": 1.0,
    "mean": 23.232380413993777,
    "var": 55.750248583647405,
    "mean_score": 1.3791051634015616e-16,
    "dmean": 1.4945291491196397,
    "I": 0.040215482539798314,
    "R": 1.0037632993999916,
    "zR1": 0.06021279039986638,
    "min_rho": 7.644326410612171e-35,
    "n_xi": 2400,
    "n_theta_mean": 58725,
    "xi_range": [
     0.14344714904968325,
     184.47005801933983
    ],
    "mellin": {
     "mean": 23.232380413993777,
     "var": 55.75024858364743,
     "dmean": 1.49452914911964
    }
   },
   "32.0": {
    "norm": 1.0000000000000027,
    "mean": 47.14485198970444,
    "var": 113.17888854342915,
    "mean_score": -8.938288706121403e-17,
    "dmean": 1.4945294977297936,
    "I": 0.019760036398474252,
    "R": 1.0012538119976073,
    "zR1": 0.04012198392343436,
    "min_rho": 4.0337432363750316e-35,
    "n_xi": 3136,
    "n_theta_mean": 13523,
    "xi_range": [
     0.24588129376458823,
     246.35158152717577
    ],
    "mellin": {
     "mean": 47.14485198970432,
     "var": 113.17888854342903,
     "dmean": 1.4945294977297956
    }
   },
   "64.0": {
    "norm": 1.000000000000005,
    "mean": 94.96979591706442,
    "var": 228.0361510948538,
    "mean_score": 1.758931677609335e-16,
    "dmean": 1.4945294977300154,
    "I": 0.00980015632126723,
    "R": 1.000524488889542,
    "zR1": 0.0335672889306835,
    "min_rho": 1.0198615079972306e-35,
    "n_xi": 2896,
    "n_theta_mean": 5219,
    "xi_range": [
     3.1492470823607874,
     348.1071773924642
    ],
    "mellin": {
     "mean": 94.96979591706393,
     "var": 228.03615109485312,
     "dmean": 1.4945294977299945
    }
   }
  }
 },
 "richardson": {
  "T1": {
   "v16": 0.038483367627797804,
   "v32": 0.03240076417046822,
   "v64": 0.03015231408380714,
   "rich2": 0.02790386399714606,
   "rich3": 0.02843243175848187,
   "quoted": 0.0279
  },
  "T2": {
   "v16": 0.03488241660403091,
   "v32": 0.03101427186408756,
   "v64": 0.029530623040315618,
   "rich2": 0.028046974216543674,
   "rich3": 0.028347256580676827,
   "quoted": 0.02805
  },
  "PQ": {
   "v16": 0.06021279039986638,
   "v32": 0.04012198392343436,
   "v64": 0.0335672889306835,
   "rich2": 0.02701259393793265,
   "rich3": 0.029339732768242754,
   "quoted": 0.02701
  }
 },
 "conv_T1": {
  "norm": 1.0000000000000075,
  "mean": 97.99727611372056,
  "var": 230.43651525418454,
  "mean_score": 4.435301681048748e-16,
  "dmean": 1.4945294977300483,
  "I": 0.009697554840906017,
  "R": 1.0004711299075406,
  "zR1": 0.03015231408259922,
  "min_rho": 2.6578276432935325e-35,
  "n_xi": 5792,
  "n_theta_mean": 10062,
  "xi_range": [
   3.5989966655551857,
   351.7051740580194
  ]
 },
 "conv_PQ": {
  "norm": 1.0000000000000067,
  "mean": 94.96979591706454,
  "var": 228.0361510948535,
  "mean_score": -6.618715449845103e-17,
  "dmean": 1.4945294977299906,
  "I": 0.009800156321267212,
  "R": 1.0005244888895721,
  "zR1": 0.03356728893261618,
  "min_rho": 3.26364752607662e-35,
  "n_xi": 5744,
  "n_theta_mean": 10433,
  "xi_range": [
   3.1492470823607874,
   348.1071773924642
  ]
 },
 "summary": [
  17,
  17
 ]
}

==> anc/plan/analytic/verify/S1_repaired/own_inversion.py <==
"""Independent LO inversion for the origin-free S1 ratio R = I Var(xi)/(d<xi>/dzeta)^2.

Written 25 Sep 2026 for verify/S1_repaired.  Imports nothing from candidates/S1 or calc/; the LO
anomalous dimensions, the 2x2 matrix exponential, the inputs and the inversion are typed here.

Family: rho(xi; zeta), xi = ln(1/x), the LO momentum density (quark singlet + gluon) at n_f = 5 with
one-loop coupling, zeta = ln(T/T0); E[e^{u xi}] = M(u) = (1,1) exp(zeta G(2-u)) F0(u), G = Gamma/(2 pi b0).
Dominating measure d xi on (0, inf), fixed in zeta.

Inversion (different from s1_lo.py, which uses an FFT on about 80 shifted lines shared by many xi):
for every quadrature node xi a vertical line Re u = c(xi) through its own real saddle K'(c) = xi, and
    rho(xi)       = (1/pi) int_0^Theta Re[ M(c+i th) e^{-(c+i th) xi} ] d th,
    d_zeta rho(xi) = (1/pi) int_0^Theta Re[ (1,1) G E F0 (c+i th) e^{-(c+i th) xi} ] d th,
by composite Gauss-Legendre in th, no periodization.  Then I, Var, d<xi>/dzeta by composite
Gauss-Legendre in xi.

Checks (each printed, all into own_inversion.json):
 G   the same machinery on a Gamma family (unrelated to QCD): I = alpha^2 psi_1(alpha zeta + s0).
 N   norm, mean, variance, <s> and d<xi>/dzeta against the Mellin cumulants (mpmath, 40 digits).
 R   zeta(R - 1) at zeta = 16, 32, 64 for T1, T2 and the point quark; two-point Richardson (32, 64)
     against the quoted 0.02790, 0.02805, 0.02701; three-point extrapolation; a = 0.0283036067.
 K   convergence: theta panels halved and xi panels halved at zeta = 64 must move zeta(R-1) by < 1e-7.
 M   (1) GQ_SCALE=1.01 (Gamma_gq x 1.01): the R checks against the quoted values must FAIL;
     (2) control, LINE_SHIFT=-0.05 (every line moved left of its saddle): must still PASS, since the
     inversion integral does not depend on the line; (3) M3 below: the S1 clock zeta(zeta I D/mu^2 - 1)
     in place of zeta(R - 1) must not give a.
"""
import json
import os
import sys
import numpy as np
import mpmath as mp
from scipy.special import digamma, loggamma, polygamma
from multiprocessing import Pool

NF = 5
CF, CA, TR = 4.0/3.0, 3.0, 0.5
B0x2pi = (33.0 - 2*NF)/6.0          # 2 pi b0 = beta0/2 for the normalization dF/dt = (as/2pi) Gamma F
EULER = 0.5772156649015329
GQ_SCALE = float(os.environ.get('GQ_SCALE', '1'))   # mutation 1
LINE_SHIFT = float(os.environ.get('LINE_SHIFT', '0'))  # control 2


def gam(N):
    """LO singlet anomalous-dimension matrix Gamma(N) / (2 pi b0), basis (Sigma, g), complex numpy."""
    S1 = digamma(N + 1) + EULER
    qq = CF*(1.5 + 1.0/(N*(N + 1)) - 2*S1)
    qg = 2*NF*TR*(N*N + N + 2)/(N*(N + 1)*(N + 2))
    gq = GQ_SCALE*CF*(N*N + N + 2)/(N*(N*N - 1))
    gg = 2*CA*(1.0/(N*(N - 1)) + 1.0/((N + 1)*(N + 2)) - S1) + 11*CA/6 - 2*NF*TR/3
    return qq/B0x2pi, qg/B0x2pi, gq/B0x2pi, gg/B0x2pi


def expm2(Z, a11, a12, a21, a22):
    """exp(Z A) for 2x2 A, elementwise.  exp(ZA) = e^{Zt}[cosh(w) 1 + (Z sinh(w)/w)(A - t 1)],
    t = tr/2, w = Z sqrt(((a11-a22)/2)^2 + a12 a21); even in w, so the branch does not matter."""
    t = 0.5*(a11 + a22)
    w = Z*np.sqrt((0.5*(a11 - a22))**2 + a12*a21 + 0j)
    w = np.where(w.real < 0, -w, w)
    small = np.abs(w) < 1e-3
    ws = np.where(small, 1.0, w)
    ep = np.exp(Z*t + ws)
    em = np.exp(Z*t - ws)
    ch = np.where(small, np.exp(Z*t)*(1 + w*w/2 + w**4/24), 0.5*(ep + em))
    shw = np.where(small, np.exp(Z*t)*(1 + w*w/6 + w**4/120), 0.5*(ep - em)/ws)  # e^{Zt} sinh(w)/w
    b11, b22 = a11 - t, a22 - t
    return ch + Z*shw*b11, Z*shw*a12, Z*shw*a21, ch + Z*shw*b22


class Beta:
    def __init__(self, name, lq, bq, lg, bg, mq):
        self.name, self.p, self.m = name, [(lq, bq), (lg, bg)], [mq, 1 - mq]
        self.umax = min(1 - lq, 1 - lg)

    def mpF0(self, u):
        return [mp.mpf(m)*mp.beta(1 - mp.mpf(l) - u, b + 1)/mp.beta(1 - mp.mpf(l), b + 1) for (l, b), m in zip(self.p, self.m)]

    def F0(self, u):
        out = []
        for (l, b), m in zip(self.p, self.m):
            lnB = lambda z: loggamma(z) + loggamma(b + 1) - loggamma(z + b + 1)
            out.append(m*np.exp(lnB(1 - l - u + 0j) - lnB(1 - l + 0j)))
        return out


class Point:
    def __init__(self, name):
        self.name, self.umax = name, 1.0

    def mpF0(self, u):
        return [mp.mpf(1), mp.mpf(0)]

    def F0(self, u):
        u = np.asarray(u)
        return [np.ones_like(u, dtype=complex), np.zeros_like(u, dtype=complex)]


INPUTS = {'T1': Beta('T1', 0.2, 3, 0.1, 5, 0.6), 'T2': Beta('T2', 0.25, 4, 0.3, 7, 0.45), 'PQ': Point('PQ')}


def MdM(inp, u, Z):
    a11, a12, a21, a22 = gam(2 - u)
    e11, e12, e21, e22 = expm2(Z, a11, a12, a21, a22)
    fq, fg = inp.F0(u)
    v1, v2 = e11*fq + e12*fg, e21*fq + e22*fg
    return v1 + v2, (a11*v1 + a12*v2) + (a21*v1 + a22*v2)


# ---------------------------------------------------------------- Gamma test family
class GammaFam:
    """xi ~ Gamma(k = alpha zeta + s0, scale th): M(u) = (1 - th u)^{-k}, dM/dzeta = -alpha ln(1 - th u) M."""
    alpha, s0, th = 1.3, 2.4, 0.7
    umax = 1/0.7
    name = 'Gamma'


def MdM_any(inp, u, Z):
    if isinstance(inp, GammaFam):
        k = inp.alpha*Z + inp.s0
        L = np.log(1 - inp.th*u + 0j)
        M = np.exp(-k*L)
        return M, -inp.alpha*L*M
    return MdM(inp, u, Z)


def Kreal(inp, c, Z):
    """K(c), K'(c), K''(c) on the real axis, by complex-step and a central difference of K'."""
    h = 1e-30
    Kp = lambda cc: (np.log(MdM_any(inp, cc + 1j*h, Z)[0])).imag/h
    K = np.log(MdM_any(inp, c + 0j, Z)[0].real)
    d = 1e-5*np.maximum(1, np.abs(c))
    return K, Kp(c), (Kp(c + d) - Kp(c - d))/(2*d)


def saddle(inp, xi, Z):
    """solve K'(c) = xi by bisection on (-1e4, umax - 1e-9); K' is increasing."""
    lo, hi = np.full_like(xi, -1e4), np.full_like(xi, inp.umax - 1e-9)
    for _ in range(90):
        mid = 0.5*(lo + hi)
        up = Kreal(inp, mid, Z)[1] < xi
        lo, hi = np.where(up, mid, lo), np.where(up, hi, mid)
    return 0.5*(lo + hi)


GLX, GLW = np.polynomial.legendre.leggauss(16)


def gl_nodes(edges):
    a, b = edges[:-1], edges[1:]
    x = (0.5*(b - a)[:, None]*GLX[None, :] + 0.5*(a + b)[:, None]).ravel()
    w = (0.5*(b - a)[:, None]*GLW[None, :]).ravel()
    return x, w


def rho_at(args):
    """rho and d_zeta rho at one xi, on the line through its saddle."""
    inp, Z, xi, c, K2, thfac = args
    c = c + LINE_SHIFT
    sig = 1/np.sqrt(K2)
    # extent: the line value relative to M(c) e^{-c xi}; find the last th on a log grid above 1e-18
    thg = np.geomspace(sig/10, 1e4, 400)
    M0 = MdM_any(inp, np.array([c + 0j]), Z)[0][0].real
    mag = np.abs(MdM_any(inp, c + 1j*thg, Z)[0])/M0
    above = np.nonzero(mag > 1e-18)[0]
    Theta = 1.5*thg[above.max()] if len(above) else 20*sig
    Theta = max(Theta, 12*sig)
    Theta = min(Theta, float(os.environ.get('THETA_CAP', '1e9')))
    width = thfac*min(sig/4, 0.6/(abs(xi) + 2))
    # uniform panels: width below sig/4 (the Gaussian scale at the saddle) and below 0.6/(xi + 2), so that
    # the phase of e^{-i th xi} turns by at most 0.6 rad per 16-node panel out to Theta
    edges = np.arange(0, Theta + width, width)
    th, w = gl_nodes(edges)
    u = c + 1j*th
    M, dM = MdM_any(inp, u, Z)
    ph = np.exp(-u*xi)
    r = (w*(M*ph).real).sum()/np.pi
    dr = (w*(dM*ph).real).sum()/np.pi
    return r, dr, len(th)


def fisher(inp, Z, thfac=1.0, xfac=1.0, pool=None):
    # range: saddle-approximation log density within 75 of its maximum (rho > 3e-33 of peak)
    xs = np.linspace(1e-3, 12*(1.6*Z + 5) + 60, 3000)
    cs = saddle(inp, xs, Z)
    K, K1, K2 = Kreal(inp, cs, Z)
    lr = K - cs*xs - 0.5*np.log(2*np.pi*K2)
    fin = np.isfinite(lr)  # at zeta >= 256 the far-right saddles overflow in double; those xi are far outside the range
    keep = fin & (lr > np.max(lr[fin]) - 75)
    assert keep[fin].nonzero()[0].max() < fin.nonzero()[0].max(), 'range reaches the overflow region'
    xlo, xhi = xs[keep].min(), xs[keep].max()
    # xi panels: width sd/6 of the tilted law at each point
    edges = [xlo]
    while edges[-1] < xhi:
        k2 = np.interp(edges[-1], xs, K2)
        edges.append(edges[-1] + xfac*np.sqrt(k2)/6)
    xq, wq = gl_nodes(np.array(edges))
    cq = saddle(inp, xq, Z)
    K2q = Kreal(inp, cq, Z)[2]
    args = [(inp, Z, x, c, k2, thfac) for x, c, k2 in zip(xq, cq, K2q)]
    res = pool.map(rho_at, args, chunksize=16) if pool else list(map(rho_at, args))
    r = np.array([a for a, _, _ in res]); dr = np.array([b for _, b, _ in res])
    nth = int(np.mean([n for _, _, n in res]))
    norm = (wq*r).sum()
    m1 = (wq*xq*r).sum()
    var = (wq*(xq - m1)**2*r).sum()
    ds = (wq*dr).sum()
    dm1 = (wq*xq*dr).sum()
    I = (wq*dr**2/r).sum()
    return dict(norm=norm, mean=m1, var=var, mean_score=ds, dmean=dm1, I=I, R=I*var/dm1**2,
                zR1=Z*(I*var/dm1**2 - 1), min_rho=float(r.min()), n_xi=len(xq), n_theta_mean=nth,
                xi_range=[float(xlo), float(xhi)])


def mellin_ref(inp, Z):
    """mean, variance and d mean/d zeta from the Mellin transform, 40 digits (own mpmath typing)."""
    mp.mp.dps = 40
    if isinstance(inp, GammaFam):
        k = inp.alpha*Z + inp.s0
        return dict(mean=k*inp.th, var=k*inp.th**2, dmean=inp.alpha*inp.th)
    cf, ca, tr, tp = mp.mpf(4)/3, mp.mpf(3), mp.mpf(1)/2, mp.mpf(33 - 2*NF)/6

    def G(N):
        s1 = mp.digamma(N + 1) + mp.euler
        return mp.matrix([[cf*(mp.mpf(3)/2 + 1/(N*(N + 1)) - 2*s1), 2*NF*tr*(N**2 + N + 2)/(N*(N + 1)*(N + 2))],
                          [GQ_SCALE*cf*(N**2 + N + 2)/(N*(N**2 - 1)), 2*ca*(1/(N*(N - 1)) + 1/((N + 1)*(N + 2)) - s1) + 11*ca/6 - 2*NF*tr/3]])/tp

    def K(u, z):
        v = mp.expm(z*G(2 - u))*mp.matrix(inp.mpF0(u))
        return mp.log(v[0] + v[1])
    z = mp.mpf(Z)
    return dict(mean=float(mp.diff(lambda u: K(u, z), 0, 1)), var=float(mp.diff(lambda u: K(u, z), 0, 2)),
                dmean=float(mp.diff(lambda zz: mp.diff(lambda u: K(u, zz), 0, 1), z)))


def a_const():
    mp.mp.dps = 40
    cf, ca, tr, tp = mp.mpf(4)/3, mp.mpf(3), mp.mpf(1)/2, mp.mpf(33 - 2*NF)/6

    def lam(u):
        N = 2 - u
        s1 = mp.digamma(N + 1) + mp.euler
        qq = cf*(mp.mpf(3)/2 + 1/(N*(N + 1)) - 2*s1); qg = 2*NF*tr*(N**2 + N + 2)/(N*(N + 1)*(N + 2))
        gq = GQ_SCALE*cf*(N**2 + N + 2)/(N*(N**2 - 1)); gg = 2*ca*(1/(N*(N - 1)) + 1/((N + 1)*(N + 2)) - s1) + 11*ca/6 - 2*NF*tr/3
        return (qq + gg + mp.sqrt((qq - gg)**2 + 4*qg*gq))/2/tp
    mu, D, L3 = [mp.diff(lam, 0, n) for n in (1, 2, 3)]
    return float(mu), float(D), float(L3), float((D**2 - mu*L3)**2/(2*mu**2*D**3))


if __name__ == '__main__':
    out = dict(env=dict(GQ_SCALE=GQ_SCALE, LINE_SHIFT=LINE_SHIFT), checks=[])
    RES = []

    def rep(tag, ok, info):
        RES.append((tag, bool(ok)))
        out['checks'].append(dict(tag=tag, ok=bool(ok), info=info))
        print(f"{tag:6s} {'PASS' if ok else 'FAIL'}  {info}", flush=True)

    mu, D, L3, a = a_const()
    out['const'] = dict(mu=mu, D=D, Lambda3=L3, a=a)
    print(f"mu = {mu:.12f}  D = {D:.12f}  Lambda3 = {L3:.10f}  a = {a:.10f}")
    with Pool(int(os.environ.get('NPROC', '16'))) as pool:
        # G: Gamma family
        g = GammaFam()
        for Z in (4.0, 64.0):
            f = fisher(g, Z, pool=pool)
            k = g.alpha*Z + g.s0
            Iex = g.alpha**2*float(mp.psi(1, k))
            rep('G', abs(f['I']/Iex - 1) < 1e-11 and abs(f['norm'] - 1) < 1e-12,
                f'Gamma zeta={Z}: I = {f["I"]:.14e} vs alpha^2 psi_1 = {Iex:.14e} (rel {f["I"]/Iex - 1:.1e}), norm-1 = {f["norm"]-1:.1e}')
            out[f'Gamma_{Z}'] = f
        rows = {}
        for name in ('T1', 'T2', 'PQ'):
            inp = INPUTS[name]
            rows[name] = {}
            for Z in (16.0, 32.0, 64.0):
                f = fisher(inp, Z, pool=pool)
                ref = mellin_ref(inp, Z)
                f['mellin'] = ref
                rows[name][Z] = f
                ok = (abs(f['norm'] - 1) < 1e-12 and abs(f['mean']/ref['mean'] - 1) < 1e-12 and abs(f['var']/ref['var'] - 1) < 1e-11
                      and abs(f['mean_score']) < 1e-12 and abs(f['dmean']/ref['dmean'] - 1) < 1e-11 and f['min_rho'] > 0)
                rep('N', ok, f'{name} zeta={Z:4.0f}: norm-1 {f["norm"]-1:.1e}, mean {f["mean"]/ref["mean"]-1:.1e}, var {f["var"]/ref["var"]-1:.1e}, '
                    f'<s> {f["mean_score"]:.1e}, dmean {f["dmean"]/ref["dmean"]-1:.1e}, min rho {f["min_rho"]:.1e}, '
                    f'{f["n_xi"]} xi nodes x {f["n_theta_mean"]} theta nodes; I = {f["I"]:.12e}, zeta(R-1) = {f["zR1"]:.8f}')
        out['rows'] = {k: {str(z): v for z, v in d.items()} for k, d in rows.items()}
        quoted = {'T1': 0.02790, 'T2': 0.02805, 'PQ': 0.02701}
        out['richardson'] = {}
        for name in ('T1', 'T2', 'PQ'):
            v16, v32, v64 = (rows[name][z]['zR1'] for z in (16.0, 32.0, 64.0))
            rich2 = 2*v64 - v32
            # v = A + B/zeta + C/zeta^2 through the three points
            Amat = np.array([[1, 1/z, 1/z**2] for z in (16.0, 32.0, 64.0)])
            A3 = np.linalg.solve(Amat, [v16, v32, v64])[0]
            out['richardson'][name] = dict(v16=v16, v32=v32, v64=v64, rich2=rich2, rich3=A3, quoted=quoted[name])
            rep('R', abs(rich2 - quoted[name]) < 1e-5,
                f'{name}: zeta(R-1) = {v16:.7f} (16), {v32:.7f} (32), {v64:.7f} (64); Richardson(32,64) = {rich2:.6f} vs quoted {quoted[name]:.5f}; '
                f'three-point = {A3:.6f}; a = {a:.7f}')
        # K: convergence at zeta = 64, T1 and PQ
        for name in ('T1', 'PQ'):
            f2 = fisher(INPUTS[name], 64.0, thfac=0.5, xfac=0.5, pool=pool)
            d = f2['zR1'] - rows[name][64.0]['zR1']
            out[f'conv_{name}'] = f2
            rep('K', abs(d) < 1e-7 and abs(f2['I']/rows[name][64.0]['I'] - 1) < 1e-11,
                f'{name} zeta=64 with theta and xi panels halved: zeta(R-1) moves by {d:.1e}, I by {f2["I"]/rows[name][64.0]["I"]-1:.1e}')
        # M3: the S1 clock (drift mu, variance D zeta + c2 replaced by D zeta) does not give a
        r = out['richardson']['T1']
        bad = 2*(64*(64*rows['T1'][64.0]['I']*D/mu**2 - 1)) - 32*(32*rows['T1'][32.0]['I']*D/mu**2 - 1)
        m3 = abs(bad - a) < 1e-3
        print('M3 zeta(zeta I D/mu^2 - 1) Richardson in place of zeta(R-1):', f'{bad:.5f}', 'PASSED (bad)' if m3 else 'FAIL (as required)')
        RES.append(('M3', not m3))
    print('SUMMARY:', sum(p for _, p in RES), 'of', len(RES))
    out['summary'] = [sum(p for _, p in RES), len(RES)]
    tag = ('_GQ' + str(GQ_SCALE) if GQ_SCALE != 1 else '') + ('_SHIFT' + str(LINE_SHIFT) if LINE_SHIFT else '')
    json.dump(out, open(f'own_inversion{tag}.json', 'w'), indent=1, default=float)
    # A28 (20 Oct 2026, finding F03 of the outside audit of A27): the exit status reports the checks.  M3 counts as passed
    # when it fails as required (RES holds not m3).  With GQ_SCALE != 1, mutation (1), the R checks must fail: 3 if one
    # did, 4 if none did.  Otherwise, the control LINE_SHIFT included, 1 if any check failed.
    if GQ_SCALE != 1:
        sys.exit(3 if any(t == 'R' and not ok for t, ok in RES) else 4)
    sys.exit(1 if any(not ok for _, ok in RES) else 0)


==> anc/plan/analytic/verify/lo_curve/b_vs_grid.json <==
{
 "100.0": {
  "tau": 0.1069583534452395,
  "max_rel_P": 1.0467771729416597e-06,
  "x_at_max": 0.9,
  "max_rel_q": 1.0775894332404334e-06,
  "max_rel_g": 1.232636804493481e-05,
  "max_rel_P_above_1em4": 1.0467771729416597e-06
 },
 "10000.0": {
  "tau": 0.2525327887219812,
  "max_rel_P": 2.2670989004991426e-06,
  "x_at_max": 0.859663831050508,
  "max_rel_q": 2.2481285177899935e-06,
  "max_rel_g": 9.203356958087383e-06,
  "max_rel_P_above_1em4": 2.2670989004991426e-06
 }
}

==> anc/plan/analytic/verify/lo_curve/b_vs_grid.py <==
"""Option B against HOPPET: CT18LO at 12.58165 GeV evolved at LO by the Green-function method
(tau from the CT18LO alpha_s table) against the CT18LO grid at 100 and 1e4 GeV, pointwise on
[1e-6, 0.9] (relative difference of P, p_q and p_g).  Output b_vs_grid.json."""
import json, numpy as np
import evolve as E
from pilot import build_input, VARIANTS, gtable, segments, G_LO
spec = VARIANTS['B']
d, grid, Z = build_input(spec)
x = np.geomspace(1e-6, 0.9, 300)
out = {}
for Q in (100.0, 1e4):
    (tau, nf), = segments(G_LO, spec['Q0'], Q)
    gt = gtable(tau, nf)
    pq, pg = E.convolve(d, gt, -np.log(x))
    gq, gg = G_LO.species(x, Q)
    rP = (pq + pg) / (gq + gg) - 1
    out[str(Q)] = dict(tau=tau, max_rel_P=float(np.abs(rP).max()), x_at_max=float(x[np.argmax(np.abs(rP))]),
                       max_rel_q=float(np.abs(pq/gq - 1).max()), max_rel_g=float(np.abs(pg/gg - 1).max()),
                       max_rel_P_above_1em4=float(np.abs(rP[x > 1e-4]).max()))
    print(Q, out[str(Q)])
json.dump(out, open('b_vs_grid.json', 'w'), indent=1)


==> anc/plan/analytic/verify/lo_curve/design_summary.json <==
{
 "rows": [
  {
   "option": "A",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.9372400548561846,
   "kappa_W_LO": 3.9354697578565645,
   "sqrtJ2": 3.91111139918845,
   "sqrtJ1": 3.910468239207905,
   "kappa_joint": 4.439969919228061,
   "J2_over_I": 0.9867714659641317,
   "window_ratio": 0.9990892942628439,
   "Z_W": 0.9999883394562336,
   "share_I_below_1e6": 0.0009034353463773133,
   "share_I_below_1e9": 1.792014324003883e-06,
   "share_I_below_1e12": 2.5366920192420054e-09,
   "share_I_below_1e15": 3.850612338512001e-12,
   "mass_below_1e6": 1.1548906650844011e-05,
   "drift": 5.199885914390633,
   "mean_xi": 2.2430209386501923,
   "var_xi": 1.768194782796507,
   "kappa_NNLO_W_tableI": 4.5357,
   "kappa_NNLO_W_mine_bicubic": 4.535692530866797,
   "kappa_LOkernel_on_NNLO_full": 3.9372400548561846,
   "kappa_LOkernel_on_NNLO_W": 3.9354697578565645,
   "decomp_NNLO_W_minus_LO_full": 0.5984524760106122,
   "decomp_order_part_NNLO_W_minus_LO_W": 0.6002227730102323,
   "decomp_window_part_LO_W_minus_LO_full": -0.001770296999620058
  },
  {
   "option": "A",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.4215554314562464,
   "kappa_W_LO": 3.416516648495605,
   "sqrtJ2": 3.407324536450997,
   "sqrtJ1": 3.4007588684691044,
   "kappa_joint": 3.5805677855711737,
   "J2_over_I": 0.9916989212653528,
   "window_ratio": 0.9969757126523996,
   "Z_W": 0.9999186215789108,
   "share_I_below_1e6": 0.0030036148305657507,
   "share_I_below_1e9": 1.6367343029791032e-05,
   "share_I_below_1e12": 6.070964235792074e-08,
   "share_I_below_1e15": 1.8430467595079789e-10,
   "mass_below_1e6": 8.073033274874638e-05,
   "drift": 5.406814763249898,
   "mean_xi": 2.6294920318358628,
   "var_xi": 2.5277336116381015,
   "kappa_NNLO_W_tableI": null,
   "kappa_NNLO_W_mine_bicubic": 3.851291988275728,
   "kappa_LOkernel_on_NNLO_full": 3.3961529309943375,
   "kappa_LOkernel_on_NNLO_W": 3.391344011546467,
   "decomp_NNLO_W_minus_LO_full": 0.42973655681948175,
   "decomp_order_part_NNLO_W_minus_LO_W": 0.4347753397801233,
   "decomp_window_part_LO_W_minus_LO_full": -0.00503878296064153
  },
  {
   "option": "A",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.1651133757012047,
   "kappa_W_LO": 3.1572812883282197,
   "sqrtJ2": 3.1537790723488364,
   "sqrtJ1": 3.141673840117382,
   "kappa_joint": 3.307967618274567,
   "J2_over_I": 0.9928508031900882,
   "window_ratio": 0.994876975097814,
   "Z_W": 0.9998189661471806,
   "share_I_below_1e6": 0.0050896862199189775,
   "share_I_below_1e9": 3.700891141303679e-05,
   "share_I_below_1e12": 1.7607571399007536e-07,
   "share_I_below_1e15": 6.625111065415932e-10,
   "mass_below_1e6": 0.00017968161674783938,
   "drift": 5.451073886746799,
   "mean_xi": 2.8624012746465453,
   "var_xi": 3.0105229747388584,
   "kappa_NNLO_W_tableI": 3.3376,
   "kappa_NNLO_W_mine_bicubic": 3.3376267186535924,
   "kappa_LOkernel_on_NNLO_full": 3.133018419582946,
   "kappa_LOkernel_on_NNLO_W": 3.1255616446372794,
   "decomp_NNLO_W_minus_LO_full": 0.17251334295238774,
   "decomp_order_part_NNLO_W_minus_LO_W": 0.18034543032537265,
   "decomp_window_part_LO_W_minus_LO_full": -0.007832087372984908
  },
  {
   "option": "A",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.7103538400727585,
   "kappa_W_LO": 2.6919797181426044,
   "sqrtJ2": 2.7013101202021614,
   "sqrtJ1": 2.6831092044926677,
   "kappa_joint": 2.8505311685410883,
   "J2_over_I": 0.993337673103857,
   "window_ratio": 0.9857256222688666,
   "Z_W": 0.9992276957729938,
   "share_I_below_1e6": 0.014185013381309572,
   "share_I_below_1e9": 0.00017806451294782665,
   "share_I_below_1e12": 1.344589311207622e-06,
   "share_I_below_1e15": 7.559853580568637e-09,
   "mass_below_1e6": 0.0007671802311520958,
   "drift": 5.535192938033087,
   "mean_xi": 3.437496821513843,
   "var_xi": 4.255874657159557,
   "kappa_NNLO_W_tableI": 2.7861,
   "kappa_NNLO_W_mine_bicubic": 2.786083183992458,
   "kappa_LOkernel_on_NNLO_full": 2.684170511813556,
   "kappa_LOkernel_on_NNLO_W": 2.66643459932252,
   "decomp_NNLO_W_minus_LO_full": 0.07572934391969932,
   "decomp_order_part_NNLO_W_minus_LO_W": 0.09410346584985341,
   "decomp_window_part_LO_W_minus_LO_full": -0.018374121930154086
  },
  {
   "option": "A",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.334547481326554,
   "kappa_W_LO": 2.2946247619300566,
   "sqrtJ2": 2.3258643255589777,
   "sqrtJ1": 2.3080390314410555,
   "kappa_joint": 2.46469475292895,
   "J2_over_I": 0.9925749999107045,
   "window_ratio": 0.9634032109327382,
   "Z_W": 0.9972181177016195,
   "share_I_below_1e6": 0.03632552998660401,
   "share_I_below_1e9": 0.0007784579729681624,
   "share_I_below_1e12": 9.176424533401278e-06,
   "share_I_below_1e15": 7.601712905723898e-08,
   "mass_below_1e6": 0.0027655367355771654,
   "drift": 5.605213728505654,
   "mean_xi": 4.162677184393971,
   "var_xi": 5.897908846954984,
   "kappa_NNLO_W_tableI": 2.3389,
   "kappa_NNLO_W_mine_bicubic": 2.3388952864053008,
   "kappa_LOkernel_on_NNLO_full": 2.3169116116286856,
   "kappa_LOkernel_on_NNLO_W": 2.277969247397022,
   "decomp_NNLO_W_minus_LO_full": 0.00434780507874688,
   "decomp_order_part_NNLO_W_minus_LO_W": 0.044270524475244155,
   "decomp_window_part_LO_W_minus_LO_full": -0.039922719396497275
  },
  {
   "option": "A",
   "mode": "oneloop",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.2686757924975608,
   "nf": 4,
   "kappa": 3.9372400548561846,
   "kappa_W_LO": 3.9354697578565645,
   "sqrtJ2": 3.91111139918845,
   "sqrtJ1": 3.910468239207905,
   "kappa_joint": 4.439969919228061,
   "J2_over_I": 0.9867714659641317,
   "window_ratio": 0.9990892942628439,
   "Z_W": 0.9999883394562336,
   "share_I_below_1e6": 0.0009034353463773133,
   "share_I_below_1e9": 1.792014324003883e-06,
   "share_I_below_1e12": 2.5366920192420054e-09,
   "share_I_below_1e15": 3.850612338512001e-12,
   "mass_below_1e6": 1.1548906650844011e-05,
   "drift": 5.199885914390633,
   "mean_xi": 2.2430209386501923,
   "var_xi": 1.768194782796507
  },
  {
   "option": "A",
   "mode": "oneloop",
   "Q": 5.0,
   "tau": 0.06781476041175905,
   "alphas": 0.2027663871212585,
   "nf": 5,
   "kappa": 3.4555641117887412,
   "kappa_W_LO": 3.4508297166590527,
   "sqrtJ2": 3.4408087688941618,
   "sqrtJ1": 3.434991178238075,
   "kappa_joint": 3.6192734015100454,
   "J2_over_I": 0.9914781844112602,
   "window_ratio": 0.9971892945017636,
   "Z_W": 0.9999273761201866,
   "share_I_below_1e6": 0.0027913473011364114,
   "share_I_below_1e9": 1.4587609532600348e-05,
   "share_I_below_1e12": 5.21637328736694e-08,
   "share_I_below_1e15": 1.5347897231322527e-10,
   "mass_below_1e6": 7.203999019564335e-05,
   "drift": 5.397206922509577,
   "mean_xi": 2.6004970695082017,
   "var_xi": 2.4688055518391216
  },
  {
   "option": "A",
   "mode": "oneloop",
   "Q": 10.0,
   "tau": 0.1091050882283249,
   "alphas": 0.1730836362208376,
   "nf": 5,
   "kappa": 3.201582672198526,
   "kappa_W_LO": 3.194267480412826,
   "sqrtJ2": 3.189894794510252,
   "sqrtJ1": 3.1785494793330753,
   "kappa_joint": 3.3447500123372524,
   "J2_over_I": 0.9927120148557111,
   "window_ratio": 0.9952756337323292,
   "Z_W": 0.9998394148638212,
   "share_I_below_1e6": 0.00469341181363878,
   "share_I_below_1e9": 3.268286794093214e-05,
   "share_I_below_1e12": 1.4983482339441114e-07,
   "share_I_below_1e15": 5.459532419791215e-10,
   "mass_below_1e6": 0.00015937420720151248,
   "drift": 5.441197194570597,
   "mean_xi": 2.8242792193139103,
   "var_xi": 2.9304274801941723
  },
  {
   "option": "A",
   "mode": "oneloop",
   "Q": 100.0,
   "tau": 0.212483887527887,
   "alphas": 0.1164532059584094,
   "nf": 5,
   "kappa": 2.739195137147945,
   "kappa_W_LO": 2.7218721278587794,
   "sqrtJ2": 2.730070476889223,
   "sqrtJ1": 2.7120644462337538,
   "kappa_joint": 2.8784255860853767,
   "J2_over_I": 0.9933488035626239,
   "window_ratio": 0.9867002730246675,
   "Z_W": 0.999299696573894,
   "share_I_below_1e6": 0.013216626332765522,
   "share_I_below_1e9": 0.00015967336654193817,
   "share_I_below_1e12": 1.1675653174383289e-06,
   "share_I_below_1e15": 6.383259522699003e-09,
   "mass_below_1e6": 0.0006956176877240088,
   "drift": 5.527427580920225,
   "mean_xi": 3.391504811793152,
   "var_xi": 4.15380506718158
  },
  {
   "option": "A",
   "mode": "oneloop",
   "Q": 10000.0,
   "tau": 0.34381102561174054,
   "alphas": 0.0703912405020185,
   "nf": 5,
   "kappa": 2.3511315382496965,
   "kappa_W_LO": 2.3126424879748004,
   "sqrtJ2": 2.342433616818509,
   "sqrtJ1": 2.3244991711847405,
   "kappa_joint": 2.48134877859163,
   "J2_over_I": 0.9926147623170464,
   "window_ratio": 0.9649938760397884,
   "Z_W": 0.9973817358719119,
   "share_I_below_1e6": 0.0347508409256416,
   "share_I_below_1e9": 0.000725147097035152,
   "share_I_below_1e12": 8.361554177886374e-06,
   "share_I_below_1e15": 6.79515340512095e-08,
   "mass_below_1e6": 0.0026027831391430803,
   "drift": 5.600784153635938,
   "mean_xi": 4.12258482584689,
   "var_xi": 5.805489988291818
  },
  {
   "option": "A_h0.1",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.937240202835198,
   "kappa_W_LO": 3.935469757856565,
   "sqrtJ2": 3.911111503142191,
   "sqrtJ1": 3.9104683442887334,
   "kappa_joint": 4.439970101042005,
   "J2_over_I": 0.9867714442445558,
   "window_ratio": 0.9990892263915189,
   "Z_W": 0.9999883466918589,
   "share_I_below_1e6": 0.0008847446398583046,
   "share_I_below_1e9": 1.7497459777352504e-06,
   "share_I_below_1e12": 2.4764893011530077e-09,
   "share_I_below_1e15": 3.761016335122476e-12,
   "mass_below_1e6": 1.127117287946571e-05,
   "drift": 5.199886081617694,
   "mean_xi": 2.243020936156103,
   "var_xi": 1.7681948014972235
  },
  {
   "option": "A_h0.1",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.421555570501642,
   "kappa_W_LO": 3.4165166485803256,
   "sqrtJ2": 3.4073245526517946,
   "sqrtJ1": 3.400758889271142,
   "kappa_joint": 3.580567928216153,
   "J2_over_I": 0.9916988500943612,
   "window_ratio": 0.9969756294291428,
   "Z_W": 0.9999186193299144,
   "share_I_below_1e6": 0.002950479094600453,
   "share_I_below_1e9": 1.6044061984975232e-05,
   "share_I_below_1e12": 5.945280451908722e-08,
   "share_I_below_1e15": 1.803867718107807e-10,
   "mass_below_1e6": 7.905273704886686e-05,
   "drift": 5.406814805569348,
   "mean_xi": 2.6294920358098732,
   "var_xi": 2.5277336202838425
  },
  {
   "option": "A_h0.1",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.165113507540193,
   "kappa_W_LO": 3.1572812879146523,
   "sqrtJ2": 3.153779164459889,
   "sqrtJ1": 3.1416739277189603,
   "kappa_joint": 3.307967751080969,
   "J2_over_I": 0.9928507784736016,
   "window_ratio": 0.9948768900153578,
   "Z_W": 0.999818964196518,
   "share_I_below_1e6": 0.005005214564667594,
   "share_I_below_1e9": 3.6313935504837404e-05,
   "share_I_below_1e12": 1.7257742664704273e-07,
   "share_I_below_1e15": 6.489069917575001e-10,
   "mass_below_1e6": 0.00017616680290753818,
   "drift": 5.45107404526294,
   "mean_xi": 2.862401285673677,
   "var_xi": 3.0105229819404666
  },
  {
   "option": "A_h0.1",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.7103539405825305,
   "kappa_W_LO": 2.6919797385324373,
   "sqrtJ2": 2.7013103182556275,
   "sqrtJ1": 2.683109374564173,
   "kappa_joint": 2.850531270631102,
   "J2_over_I": 0.9933377450889008,
   "window_ratio": 0.9857255611045291,
   "Z_W": 0.9992276927439594,
   "share_I_below_1e6": 0.013980243820891419,
   "share_I_below_1e9": 0.00017504267829162256,
   "share_I_below_1e12": 1.3199619104107256e-06,
   "share_I_below_1e15": 7.414946400770113e-09,
   "mass_below_1e6": 0.0007538293116089611,
   "drift": 5.5351932821331875,
   "mean_xi": 3.437496841660376,
   "var_xi": 4.2558746467743145
  },
  {
   "option": "A_h0.1",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.334547523385896,
   "kappa_W_LO": 2.294624795822628,
   "sqrtJ2": 2.3258645541286147,
   "sqrtJ1": 2.308039219306484,
   "kappa_joint": 2.46469479280741,
   "J2_over_I": 0.9925751592327533,
   "window_ratio": 0.9634032013974964,
   "Z_W": 0.9972181143049134,
   "share_I_below_1e6": 0.0358797915767034,
   "share_I_below_1e9": 0.0007666086324708215,
   "share_I_below_1e12": 9.022072464631082e-06,
   "share_I_below_1e15": 7.466054277007586e-08,
   "mass_below_1e6": 0.0027228852272298595,
   "drift": 5.605214172698442,
   "mean_xi": 4.162677207245498,
   "var_xi": 5.897908821596783
  },
  {
   "option": "A_lam+0.1",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.9370474581480126,
   "kappa_W_LO": 3.935469757856565,
   "sqrtJ2": 3.910764618753589,
   "sqrtJ1": 3.9101767659294002,
   "kappa_joint": 4.43936730646882,
   "J2_over_I": 0.9866930177886732,
   "window_ratio": 0.9991856767137147,
   "Z_W": 0.999986969376067,
   "share_I_below_1e6": 0.0008070521941297021,
   "share_I_below_1e9": 1.1904290425774687e-06,
   "share_I_below_1e12": 2.146295991289541e-09,
   "share_I_below_1e15": 6.088083025647879e-12,
   "mass_below_1e6": 1.2918986970060591e-05,
   "drift": 5.199884995269494,
   "mean_xi": 2.2430398789503085,
   "var_xi": 1.7684577777921762
  },
  {
   "option": "A_lam+0.1",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.421456808571643,
   "kappa_W_LO": 3.416516648466501,
   "sqrtJ2": 3.407228186067741,
   "sqrtJ1": 3.400583007723836,
   "kappa_joint": 3.5805070517898043,
   "J2_over_I": 0.9917000053444818,
   "window_ratio": 0.9970318227208522,
   "Z_W": 0.9999172515870899,
   "share_I_below_1e6": 0.0029475044573125794,
   "share_I_below_1e9": 1.520568625774176e-05,
   "share_I_below_1e12": 5.554874265930141e-08,
   "share_I_below_1e15": 1.7535637341616878e-10,
   "mass_below_1e6": 8.209847911015643e-05,
   "drift": 5.4068140131159375,
   "mean_xi": 2.6295108889265046,
   "var_xi": 2.5279943598227517
  },
  {
   "option": "A_lam+0.1",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.165041621211995,
   "kappa_W_LO": 3.157281288748265,
   "sqrtJ2": 3.153718746709345,
   "sqrtJ1": 3.1415379272819046,
   "kappa_joint": 3.307903677618647,
   "J2_over_I": 0.9928578374793862,
   "window_ratio": 0.9949207223323155,
   "Z_W": 0.9998175962910593,
   "share_I_below_1e6": 0.005045937815683002,
   "share_I_below_1e9": 3.592280006635087e-05,
   "share_I_below_1e12": 1.7164093427847542e-07,
   "share_I_below_1e15": 6.662712340281653e-10,
   "mass_below_1e6": 0.00018104963317315369,
   "drift": 5.45107323973332,
   "mean_xi": 2.862420101824188,
   "var_xi": 3.0107827550768516
  },
  {
   "option": "A_lam+0.1",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.710311346982595,
   "kappa_W_LO": 2.6919797183909333,
   "sqrtJ2": 2.701277942418815,
   "sqrtJ1": 2.683027673578234,
   "kappa_joint": 2.850485049443958,
   "J2_over_I": 0.9933451553376974,
   "window_ratio": 0.9857551811227993,
   "Z_W": 0.9992263267303869,
   "share_I_below_1e6": 0.014155451859659192,
   "share_I_below_1e9": 0.00017694318331575512,
   "share_I_below_1e12": 1.3441046748205932e-06,
   "share_I_below_1e15": 7.691724869013616e-09,
   "mass_below_1e6": 0.000768547443348933,
   "drift": 5.535192486859534,
   "mean_xi": 3.437515591881259,
   "var_xi": 4.256132619340855
  },
  {
   "option": "A_lam+0.1",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.334519507545715,
   "kappa_W_LO": 2.2946247620050024,
   "sqrtJ2": 2.325842450610199,
   "sqrtJ1": 2.3079887299974815,
   "kappa_joint": 2.4646646369654683,
   "J2_over_I": 0.9925801165922923,
   "window_ratio": 0.9634249794346019,
   "Z_W": 0.9972167514153413,
   "share_I_below_1e6": 0.036303755344108714,
   "share_I_below_1e9": 0.0007769728113008363,
   "share_I_below_1e12": 9.182354089571752e-06,
   "share_I_below_1e15": 7.6688085522391e-08,
   "mass_below_1e6": 0.002766901216804359,
   "drift": 5.6052134403313865,
   "mean_xi": 4.162695907592541,
   "var_xi": 5.898165327148412
  },
  {
   "option": "A_lam-0.1",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.9374695904858115,
   "kappa_W_LO": 3.935469757856565,
   "sqrtJ2": 3.911382186075762,
   "sqrtJ1": 3.9106953093096632,
   "kappa_joint": 4.440726727304704,
   "J2_over_I": 0.9867930488052892,
   "window_ratio": 0.9989739195018087,
   "Z_W": 0.9999894466714032,
   "share_I_below_1e6": 0.0010188109469971881,
   "share_I_below_1e9": 2.9869980402512774e-06,
   "share_I_below_1e12": 4.853834762584328e-09,
   "share_I_below_1e15": 6.753171401693257e-12,
   "mass_below_1e6": 1.0441691357348886e-05,
   "drift": 5.199886615405774,
   "mean_xi": 2.2430058912758395,
   "var_xi": 1.7679899289938303
  },
  {
   "option": "A_lam-0.1",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.4216380923946637,
   "kappa_W_LO": 3.416516648523809,
   "sqrtJ2": 3.4074011936450117,
   "sqrtJ1": 3.4008958557243316,
   "kappa_joint": 3.580624383326394,
   "J2_over_I": 0.9916956267050555,
   "window_ratio": 0.9969286466196381,
   "Z_W": 0.9999197287240753,
   "share_I_below_1e6": 0.0030506809795571984,
   "share_I_below_1e9": 1.6956318910450678e-05,
   "share_I_below_1e12": 6.16252056765379e-08,
   "share_I_below_1e15": 1.802094015029247e-10,
   "mass_below_1e6": 7.962503071673728e-05,
   "drift": 5.406815333265856,
   "mean_xi": 2.629477053334229,
   "var_xi": 2.5275305156851324
  },
  {
   "option": "A_lam-0.1",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.165171593214313,
   "kappa_W_LO": 3.1572812879074537,
   "sqrtJ2": 3.1538273911774692,
   "sqrtJ1": 3.141779722260515,
   "kappa_joint": 3.308023015869264,
   "J2_over_I": 0.9928447021044959,
   "window_ratio": 0.9948414788261456,
   "Z_W": 0.9998200731828382,
   "share_I_below_1e6": 0.005125183384297743,
   "share_I_below_1e9": 3.749875622493817e-05,
   "share_I_below_1e12": 1.755974932163786e-07,
   "share_I_below_1e15": 6.435283590137048e-10,
   "mass_below_1e6": 0.00017857641820968195,
   "drift": 5.451074378615877,
   "mean_xi": 2.862386318896141,
   "var_xi": 3.0103206041878146
  },
  {
   "option": "A_lam-0.1",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.7103876099715123,
   "kappa_W_LO": 2.6919797178940605,
   "sqrtJ2": 2.7013359961055796,
   "sqrtJ1": 2.683172735672119,
   "kappa_joint": 2.850568205859467,
   "J2_over_I": 0.993331950424972,
   "window_ratio": 0.9857021504712998,
   "Z_W": 0.9992288021505569,
   "share_I_below_1e6": 0.01420848729459108,
   "share_I_below_1e9": 0.00017857841288773278,
   "share_I_below_1e12": 1.3398679286772672e-06,
   "share_I_below_1e15": 7.444897755853967e-09,
   "mass_below_1e6": 0.000766075682065956,
   "drift": 5.535193281090768,
   "mean_xi": 3.437481908968854,
   "var_xi": 4.255673648981011
  },
  {
   "option": "A_lam-0.1",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.334569589204609,
   "kappa_W_LO": 2.2946247618550624,
   "sqrtJ2": 2.3258818557758194,
   "sqrtJ1": 2.3080782359861427,
   "kappa_joint": 2.4647186040754034,
   "J2_over_I": 0.9925711630509275,
   "window_ratio": 0.9633860311970903,
   "Z_W": 0.9972192218511051,
   "share_I_below_1e6": 0.03634271457080871,
   "share_I_below_1e9": 0.0007792411786775112,
   "share_I_below_1e12": 9.163471537243934e-06,
   "share_I_below_1e15": 7.54978985616289e-08,
   "mass_below_1e6": 0.002764434392257515,
   "drift": 5.6052139476364005,
   "mean_xi": 4.1626623076985165,
   "var_xi": 5.8977089484397816
  },
  {
   "option": "A_nz32",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.9372400550651663,
   "kappa_W_LO": 3.9354697576543014,
   "sqrtJ2": 3.911111399755305,
   "sqrtJ1": 3.9104682397883495,
   "kappa_joint": 4.439969919411918,
   "J2_over_I": 0.986771466145414,
   "window_ratio": 0.999089294054088,
   "Z_W": 0.9999883394562336,
   "share_I_below_1e6": 0.0009034353440522943,
   "share_I_below_1e9": 1.7920139908174957e-06,
   "share_I_below_1e12": 2.5366919427413785e-09,
   "share_I_below_1e15": 3.85061065595816e-12,
   "mass_below_1e6": 1.1548906650844011e-05,
   "drift": 5.1998859151624695,
   "mean_xi": 2.2430209386501923,
   "var_xi": 1.768194782796507
  },
  {
   "option": "A_nz32",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.421555431476467,
   "kappa_W_LO": 3.4165166485238587,
   "sqrtJ2": 3.4073245365856724,
   "sqrtJ1": 3.4007588685919674,
   "kappa_joint": 3.580567785586773,
   "J2_over_I": 0.9916989213320256,
   "window_ratio": 0.9969757126571053,
   "Z_W": 0.9999186215789108,
   "share_I_below_1e6": 0.0030036148276981075,
   "share_I_below_1e9": 1.63673430229988e-05,
   "share_I_below_1e12": 6.070963763826835e-08,
   "share_I_below_1e15": 1.8430462927823862e-10,
   "mass_below_1e6": 8.073033274874638e-05,
   "drift": 5.406814763445236,
   "mean_xi": 2.6294920318358628,
   "var_xi": 2.5277336116381015
  },
  {
   "option": "A_nz32",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.1651133757077594,
   "kappa_W_LO": 3.1572812883624564,
   "sqrtJ2": 3.1537790724291526,
   "sqrtJ1": 3.1416738401875453,
   "kappa_joint": 3.3079676182803426,
   "J2_over_I": 0.9928508032365453,
   "window_ratio": 0.9948769751152695,
   "Z_W": 0.9998189661471806,
   "share_I_below_1e6": 0.005089686218957946,
   "share_I_below_1e9": 3.700891141968924e-05,
   "share_I_below_1e12": 1.760757092449804e-07,
   "share_I_below_1e15": 6.625109387143395e-10,
   "mass_below_1e6": 0.00017968161674783938,
   "drift": 5.451073886868539,
   "mean_xi": 2.8624012746465453,
   "var_xi": 3.0105229747388584
  },
  {
   "option": "A_nz32",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.710353840066434,
   "kappa_W_LO": 2.6919797181839447,
   "sqrtJ2": 2.701310120226012,
   "sqrtJ1": 2.6831092045119083,
   "kappa_joint": 2.850531168536039,
   "J2_over_I": 0.9933376731260336,
   "window_ratio": 0.9857256223037418,
   "Z_W": 0.9992276957729938,
   "share_I_below_1e6": 0.014185013383158453,
   "share_I_below_1e9": 0.00017806451303309858,
   "share_I_below_1e12": 1.344589305987099e-06,
   "share_I_below_1e15": 7.559852742364438e-09,
   "mass_below_1e6": 0.0007671802311520958,
   "drift": 5.53519293807278,
   "mean_xi": 3.437496821513843,
   "var_xi": 4.255874657159557
  },
  {
   "option": "A_nz32",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.3345474813206106,
   "kappa_W_LO": 2.2946247619577482,
   "sqrtJ2": 2.3258643255607665,
   "sqrtJ1": 2.308039031442178,
   "kappa_joint": 2.4646947529237138,
   "J2_over_I": 0.9925749999172852,
   "window_ratio": 0.9634032109608961,
   "Z_W": 0.9972181177016195,
   "share_I_below_1e6": 0.036325529993045585,
   "share_I_below_1e9": 0.0007784579732695061,
   "share_I_below_1e12": 9.176424525450266e-06,
   "share_I_below_1e15": 7.601712621331177e-08,
   "mass_below_1e6": 0.0027655367355771654,
   "drift": 5.60521372850838,
   "mean_xi": 4.162677184393971,
   "var_xi": 5.897908846954984
  },
  {
   "option": "A_xc1e-5",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.9370065533257756,
   "kappa_W_LO": 3.935358735133031,
   "sqrtJ2": 3.9107797212274007,
   "sqrtJ1": 3.9101824584223137,
   "kappa_joint": 4.438493403530534,
   "J2_over_I": 0.9867211419735606,
   "window_ratio": 0.9991504265743146,
   "Z_W": 0.9999873327148511,
   "share_I_below_1e6": 0.0008426560036501812,
   "share_I_below_1e9": 1.8098388314216125e-06,
   "share_I_below_1e12": 2.9332274869778857e-09,
   "share_I_below_1e15": 4.735184223985262e-12,
   "mass_below_1e6": 1.2550545321486e-05,
   "drift": 5.199889047479417,
   "mean_xi": 2.24304250666316,
   "var_xi": 1.7684553849798936
  },
  {
   "option": "A_xc1e-5",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.421447362261529,
   "kappa_W_LO": 3.416474538020614,
   "sqrtJ2": 3.4072174574123,
   "sqrtJ1": 3.4005818213583225,
   "kappa_joint": 3.580464248436311,
   "J2_over_I": 0.9916992360018078,
   "window_ratio": 0.997012915608397,
   "Z_W": 0.9999174174323109,
   "share_I_below_1e6": 0.0029665811390599144,
   "share_I_below_1e9": 1.62939155286773e-05,
   "share_I_below_1e12": 6.186530679521087e-08,
   "share_I_below_1e15": 1.9236521774929926e-10,
   "mass_below_1e6": 8.19300072160067e-05,
   "drift": 5.406817342193051,
   "mean_xi": 2.629513805778705,
   "var_xi": 2.527999236783095
  },
  {
   "option": "A_xc1e-5",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.1650344415827503,
   "kappa_W_LO": 3.1572541571733224,
   "sqrtJ2": 3.153708637207223,
   "sqrtJ1": 3.1415352380944546,
   "kappa_joint": 3.307892403608633,
   "J2_over_I": 0.9928559765308976,
   "window_ratio": 0.9949082070193632,
   "Z_W": 0.9998176669001259,
   "share_I_below_1e6": 0.005058578917364662,
   "share_I_below_1e9": 3.6932698810387714e-05,
   "share_I_below_1e12": 1.7834927866288437e-07,
   "share_I_below_1e15": 6.826810200746061e-10,
   "mass_below_1e6": 0.00018097679176013324,
   "drift": 5.451076111448925,
   "mean_xi": 2.8624231514319347,
   "var_xi": 3.010791081869579
  },
  {
   "option": "A_xc1e-5",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.710306472600844,
   "kappa_W_LO": 2.6919682728847856,
   "sqrtJ2": 2.701271120550489,
   "sqrtJ1": 2.6830239820216684,
   "kappa_joint": 2.8504838550325093,
   "J2_over_I": 0.9933437110825856,
   "window_ratio": 0.9857502431882378,
   "Z_W": 0.9992262240166213,
   "share_I_below_1e6": 0.014160459603565744,
   "share_I_below_1e9": 0.00017792075266756023,
   "share_I_below_1e12": 1.351998722690289e-06,
   "share_I_below_1e15": 7.668257870996612e-09,
   "mass_below_1e6": 0.0007686488869804754,
   "drift": 5.535194489462997,
   "mean_xi": 3.4375188937600596,
   "var_xi": 4.256147411025198
  },
  {
   "option": "A_xc1e-5",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.3345159699445626,
   "kappa_W_LO": 2.2946200691193934,
   "sqrtJ2": 2.325837972845864,
   "sqrtJ1": 2.3079853356239757,
   "kappa_joint": 2.4646628334523313,
   "J2_over_I": 0.9925793029174972,
   "window_ratio": 0.9634237330079626,
   "Z_W": 0.997216517963146,
   "share_I_below_1e6": 0.03630503520471488,
   "share_I_below_1e9": 0.0007780778274511814,
   "share_I_below_1e12": 9.196710700788672e-06,
   "share_I_below_1e15": 7.652919853344773e-08,
   "mass_below_1e6": 0.0027671343944919327,
   "drift": 5.605214719502946,
   "mean_xi": 4.162699419340125,
   "var_xi": 5.898185368185242
  },
  {
   "option": "A_xc1e-7",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.937288704545152,
   "kappa_W_LO": 3.935469757856565,
   "sqrtJ2": 3.9111787154268134,
   "sqrtJ1": 3.9105244014068203,
   "kappa_joint": 4.4413851110984215,
   "J2_over_I": 0.9867810479027607,
   "window_ratio": 0.9990648594942725,
   "Z_W": 0.9999885945443938,
   "share_I_below_1e6": 0.0009278702927610828,
   "share_I_below_1e9": 1.7994993978200367e-06,
   "share_I_below_1e12": 2.336597138080412e-09,
   "share_I_below_1e15": 3.518130207899121e-12,
   "mass_below_1e6": 1.1293818461800672e-05,
   "drift": 5.1998854230604445,
   "mean_xi": 2.2430173286116064,
   "var_xi": 1.7681436600757623
  },
  {
   "option": "A_xc1e-7",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.421575543779102,
   "kappa_W_LO": 3.41651664849644,
   "sqrtJ2": 3.407343183426334,
   "sqrtJ1": 3.400793625277755,
   "kappa_joint": 3.580587168774806,
   "J2_over_I": 0.9916981169870095,
   "window_ratio": 0.9969642463816429,
   "Z_W": 0.9999188766492785,
   "share_I_below_1e6": 0.0030150813404023116,
   "share_I_below_1e9": 1.6471621711150357e-05,
   "share_I_below_1e12": 6.018231291624636e-08,
   "share_I_below_1e15": 1.8036257670824414e-10,
   "mass_below_1e6": 8.047526427707881e-05,
   "drift": 5.406814358826651,
   "mean_xi": 2.629488389590412,
   "var_xi": 2.5276815658546594
  },
  {
   "option": "A_xc1e-7",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.165127740427628,
   "kappa_W_LO": 3.1572812883287806,
   "sqrtJ2": 3.1537906675749525,
   "sqrtJ1": 3.141701034627992,
   "kappa_joint": 3.307981352499006,
   "J2_over_I": 0.9928490918370377,
   "window_ratio": 0.9948681985317371,
   "Z_W": 0.9998192211921305,
   "share_I_below_1e6": 0.005098463080644622,
   "share_I_below_1e9": 3.7134364122185624e-05,
   "share_I_below_1e12": 1.7507363008816322e-07,
   "share_I_below_1e15": 6.522897152808428e-10,
   "mass_below_1e6": 0.00017942657352518478,
   "drift": 5.451073537874682,
   "mean_xi": 2.8623976162733387,
   "var_xi": 3.010470471549306
  },
  {
   "option": "A_xc1e-7",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.710362339152618,
   "kappa_W_LO": 2.6919797181426772,
   "sqrtJ2": 2.7013162731952676,
   "sqrtJ1": 2.6831259075475278,
   "kappa_joint": 2.8505396222338053,
   "J2_over_I": 0.9933359685398883,
   "window_ratio": 0.9857196917041803,
   "Z_W": 0.9992279506671199,
   "share_I_below_1e6": 0.014190944483721062,
   "share_I_below_1e9": 0.00017828370884522788,
   "share_I_below_1e12": 1.3418819218024358e-06,
   "share_I_below_1e15": 7.50785721326976e-09,
   "mass_below_1e6": 0.0007669253377808674,
   "drift": 5.535192694741676,
   "mean_xi": 3.4374931324879157,
   "var_xi": 4.2558212956770465
  },
  {
   "option": "A_xc1e-7",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.3345531468408125,
   "kappa_W_LO": 2.294624761930061,
   "sqrtJ2": 2.3258685610269536,
   "sqrtJ1": 2.3080495452508583,
   "kappa_joint": 2.4647004488611217,
   "J2_over_I": 0.992573797339765,
   "window_ratio": 0.9633987807019471,
   "Z_W": 0.9972183720831207,
   "share_I_below_1e6": 0.036329961464796334,
   "share_I_below_1e9": 0.000778858697187937,
   "share_I_below_1e12": 9.170930131869483e-06,
   "share_I_below_1e15": 7.579570869305875e-08,
   "mass_below_1e6": 0.002765282351936619,
   "drift": 5.605213573099747,
   "mean_xi": 4.162673469852454,
   "var_xi": 5.897854786796913
  },
  {
   "option": "A_xu0.95",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3010423207619978,
   "nf": 4,
   "kappa": 3.937240074715574,
   "kappa_W_LO": 3.935469775302497,
   "sqrtJ2": 3.9111114037428933,
   "sqrtJ1": 3.9104682439337908,
   "kappa_joint": 4.439969913064108,
   "J2_over_I": 0.9867714583077737,
   "window_ratio": 0.9990892930071051,
   "Z_W": 0.9999883394213277,
   "share_I_below_1e6": 0.0009034353378459559,
   "share_I_below_1e9": 1.7920143070818275e-06,
   "share_I_below_1e12": 2.5366919952882044e-09,
   "share_I_below_1e15": 3.850612302151218e-12,
   "mass_below_1e6": 1.154890665829548e-05,
   "drift": 5.1998859177026,
   "mean_xi": 2.243020940078589,
   "var_xi": 1.768194780775139
  },
  {
   "option": "A_xu0.95",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "alphas": 0.2125606855874526,
   "nf": 5,
   "kappa": 3.42155544369688,
   "kappa_W_LO": 3.416516660373698,
   "sqrtJ2": 3.4073245404001486,
   "sqrtJ1": 3.4007588719751918,
   "kappa_joint": 3.5805677874918604,
   "J2_over_I": 0.9916989164685305,
   "window_ratio": 0.9969757124345154,
   "Z_W": 0.9999186215620425,
   "share_I_below_1e6": 0.003003614811318535,
   "share_I_below_1e9": 1.6367342921926994e-05,
   "share_I_below_1e12": 6.070964197914775e-08,
   "share_I_below_1e15": 1.8430467476274143e-10,
   "mass_below_1e6": 8.073033279766746e-05,
   "drift": 5.406814765996968,
   "mean_xi": 2.629492033506513,
   "var_xi": 2.527733608994615
  },
  {
   "option": "A_xu0.95",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "alphas": 0.17815071251191292,
   "nf": 5,
   "kappa": 3.1651133853505797,
   "kappa_W_LO": 3.157281297852041,
   "sqrtJ2": 3.1537790757851263,
   "sqrtJ1": 3.141673843032721,
   "kappa_joint": 3.3079676223451697,
   "J2_over_I": 0.9928507992999243,
   "window_ratio": 0.9948769750226137,
   "Z_W": 0.9998189661360027,
   "share_I_below_1e6": 0.005089686192377267,
   "share_I_below_1e9": 3.7008911204642226e-05,
   "share_I_below_1e12": 1.7607571305017658e-07,
   "share_I_below_1e15": 6.625111029865945e-10,
   "mass_below_1e6": 0.00017968161686447362,
   "drift": 5.451073889116604,
   "mean_xi": 2.862401276426721,
   "var_xi": 3.0105229717691806
  },
  {
   "option": "A_xu0.95",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "alphas": 0.11637839198671031,
   "nf": 5,
   "kappa": 2.710353846046809,
   "kappa_W_LO": 2.6919797241352574,
   "sqrtJ2": 2.7013101226137586,
   "sqrtJ1": 2.683109206448992,
   "kappa_joint": 2.8505311739446535,
   "J2_over_I": 0.9933376704985151,
   "window_ratio": 0.9857256223029034,
   "Z_W": 0.999227695763621,
   "share_I_below_1e6": 0.014185013328426161,
   "share_I_below_1e9": 0.00017806451218465989,
   "share_I_below_1e12": 1.3445893064198577e-06,
   "share_I_below_1e15": 7.559853553639302e-09,
   "mass_below_1e6": 0.000767180231663343,
   "drift": 5.535192939685726,
   "mean_xi": 3.4374968235021264,
   "var_xi": 4.255874653494768
  },
  {
   "option": "A_xu0.95",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "alphas": 0.06935402301043772,
   "nf": 5,
   "kappa": 2.334547484981682,
   "kappa_W_LO": 2.2946247656353314,
   "sqrtJ2": 2.325864327150226,
   "sqrtJ1": 2.308039032726983,
   "kappa_joint": 2.4646947571592426,
   "J2_over_I": 0.9925749981607647,
   "window_ratio": 0.9634032110171993,
   "Z_W": 0.9972181176911303,
   "share_I_below_1e6": 0.03632552989911383,
   "share_I_below_1e9": 0.000778457970294557,
   "share_I_below_1e12": 9.176424513808329e-06,
   "share_I_below_1e15": 7.601712889437899e-08,
   "mass_below_1e6": 0.0027655367374133347,
   "drift": 5.605213729561279,
   "mean_xi": 4.162677186555348,
   "var_xi": 5.897908842604423
  },
  {
   "option": "B",
   "mode": "grid",
   "Q": 12.58165,
   "tau": 0,
   "alphas": 0.2003777,
   "nf": 5,
   "kappa": 2.8553069068381642,
   "kappa_W_LO": 2.8416232973776734,
   "sqrtJ2": 2.84176414451881,
   "sqrtJ1": 2.8112619098204124,
   "kappa_joint": 3.031749445491528,
   "J2_over_I": 0.9905364670064997,
   "window_ratio": 0.9899077548609986,
   "Z_W": 0.9994643521721656,
   "share_I_below_1e6": 0.010029234245621467,
   "share_I_below_1e9": 0.0001084781189958765,
   "share_I_below_1e12": 7.700263596053144e-07,
   "share_I_below_1e15": 5.085973969373055e-09,
   "mass_below_1e6": 0.0005320363078642631,
   "drift": 5.550017455883418,
   "mean_xi": 3.1552995295157475,
   "var_xi": 3.8974996197178946
  },
  {
   "option": "B",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.1069583534452395,
   "alphas": 0.1329798112899528,
   "nf": 5,
   "kappa": 2.49104448075385,
   "kappa_W_LO": 2.4630265839710046,
   "sqrtJ2": 2.4797255040991093,
   "sqrtJ1": 2.451938536812657,
   "kappa_joint": 2.650050861381098,
   "J2_over_I": 0.9909329112542479,
   "window_ratio": 0.9759826505468598,
   "Z_W": 0.9983133158392198,
   "share_I_below_1e6": 0.023857642611136137,
   "share_I_below_1e9": 0.0004189955735346742,
   "share_I_below_1e12": 4.247017648098426e-06,
   "share_I_below_1e15": 3.343062635260118e-08,
   "mass_below_1e6": 0.001676374244185988,
   "drift": 5.6051833612573585,
   "mean_xi": 3.7520512263602575,
   "var_xi": 5.225892712425431
  },
  {
   "option": "B",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.2525327887219812,
   "alphas": 0.07610864155288138,
   "nf": 5,
   "kappa": 2.1517286538917317,
   "kappa_W_LO": 2.0941956829063257,
   "sqrtJ2": 2.1415855849451226,
   "sqrtJ1": 2.1200775841525066,
   "kappa_joint": 2.2827869100295146,
   "J2_over_I": 0.9905943882479027,
   "window_ratio": 0.9420795457577371,
   "Z_W": 0.9945532963492755,
   "share_I_below_1e6": 0.05736868425371843,
   "share_I_below_1e9": 0.0017111969037454779,
   "share_I_below_1e12": 2.6740236295346935e-05,
   "share_I_below_1e15": 2.908143366414168e-07,
   "mass_below_1e6": 0.005417254468998237,
   "drift": 5.654019946759178,
   "mean_xi": 4.571873131458153,
   "var_xi": 7.1123179668328085
  },
  {
   "option": "C",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3766803156177218,
   "nf": 4,
   "kappa": 3.6332107494764103,
   "kappa_W_LO": 3.630618438448609,
   "sqrtJ2": 3.5973234000657177,
   "sqrtJ1": 3.5832278630800327,
   "kappa_joint": 3.9109493533190642,
   "J2_over_I": 0.980342395917021,
   "window_ratio": 0.9985329084742605,
   "Z_W": 0.9999593497426571,
   "share_I_below_1e6": 0.001456217613490946,
   "share_I_below_1e9": 6.011065264747778e-06,
   "share_I_below_1e12": 2.045300189009208e-08,
   "share_I_below_1e15": 6.581931784713687e-11,
   "mass_below_1e6": 4.032405197077573e-05,
   "drift": 5.275832641641773,
   "mean_xi": 2.3189600457536637,
   "var_xi": 2.1678696635860355
  },
  {
   "option": "C",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.09045797625996646,
   "alphas": 0.25866086268075134,
   "nf": 5,
   "kappa": 3.1434359877566695,
   "kappa_W_LO": 3.1355388914527014,
   "sqrtJ2": 3.1241734796416507,
   "sqrtJ1": 3.09826772601888,
   "kappa_joint": 3.317720874554865,
   "J2_over_I": 0.987781848081083,
   "window_ratio": 0.9947688989486156,
   "Z_W": 0.9997860132427827,
   "share_I_below_1e6": 0.005197232158857437,
   "share_I_below_1e9": 4.1146790562072744e-05,
   "share_I_below_1e12": 2.227679589679832e-07,
   "share_I_below_1e15": 9.844532991872209e-10,
   "mass_below_1e6": 0.0002124436398905814,
   "drift": 5.495262126002832,
   "mean_xi": 2.8036615874559874,
   "var_xi": 3.1458567331149645
  },
  {
   "option": "C",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.14208522052591205,
   "alphas": 0.2122978837409955,
   "nf": 5,
   "kappa": 2.900537573872412,
   "kappa_W_LO": 2.8881486139592423,
   "sqrtJ2": 2.8847843614859037,
   "sqrtJ1": 2.8566618637855994,
   "kappa_joint": 3.0694974050692116,
   "J2_over_I": 0.9891672263699991,
   "window_ratio": 0.9910347003185483,
   "Z_W": 0.9995551917101306,
   "share_I_below_1e6": 0.008909104484100079,
   "share_I_below_1e9": 9.250282418787937e-05,
   "share_I_below_1e12": 6.195194455526618e-07,
   "share_I_below_1e15": 3.2468752770857806e-09,
   "mass_below_1e6": 0.00044176327140415877,
   "drift": 5.533345904136243,
   "mean_xi": 3.0883790289817123,
   "var_xi": 3.751957980087191
  },
  {
   "option": "C",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2641187478895521,
   "alphas": 0.1329798112899528,
   "nf": 5,
   "kappa": 2.480823486004721,
   "kappa_W_LO": 2.4523468020892922,
   "sqrtJ2": 2.4687418017272287,
   "sqrtJ1": 2.4427344390954406,
   "kappa_joint": 2.6333167218392157,
   "J2_over_I": 0.9902836576126284,
   "window_ratio": 0.9755127628694523,
   "Z_W": 0.998299634432694,
   "share_I_below_1e6": 0.024324070067285097,
   "share_I_below_1e9": 0.00043048852021371653,
   "share_I_below_1e12": 4.421126092749031e-06,
   "share_I_below_1e15": 3.3103809790482545e-08,
   "mass_below_1e6": 0.0016899650251309588,
   "drift": 5.6004997302364465,
   "mean_xi": 3.7680164712529653,
   "var_xi": 5.25655303523356
  },
  {
   "option": "C",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.40969318316630476,
   "alphas": 0.07610864155288138,
   "nf": 5,
   "kappa": 2.1458591475469193,
   "kappa_W_LO": 2.0875707630155587,
   "sqrtJ2": 2.135411054221288,
   "sqrtJ1": 2.1150188378683175,
   "kappa_joint": 2.2732092442606198,
   "J2_over_I": 0.9902857951461644,
   "window_ratio": 0.9412100859209295,
   "Z_W": 0.9945041148868955,
   "share_I_below_1e6": 0.058227229262167064,
   "share_I_below_1e9": 0.0017409465497369577,
   "share_I_below_1e12": 2.7363361402319863e-05,
   "share_I_below_1e15": 2.943697480791827e-07,
   "mass_below_1e6": 0.005466163003593293,
   "drift": 5.651183222493024,
   "mean_xi": 4.58730218373894,
   "var_xi": 7.139212297470866
  },
  {
   "option": "C_xc1e-6",
   "mode": "grid",
   "Q": 2.0,
   "tau": 0,
   "alphas": 0.3766803156177218,
   "nf": 4,
   "kappa": 3.6332076296367144,
   "kappa_W_LO": 3.6306184384486095,
   "sqrtJ2": 3.5973209123320173,
   "sqrtJ1": 3.5832202270578017,
   "kappa_joint": 3.910941836842425,
   "J2_over_I": 0.9803427236441066,
   "window_ratio": 0.9985345806861385,
   "Z_W": 0.9999593070101311,
   "share_I_below_1e6": 0.0014545453834027672,
   "share_I_below_1e9": 6.00759229746241e-06,
   "share_I_below_1e12": 2.090506128026101e-08,
   "share_I_below_1e15": 6.934589173953143e-11,
   "mass_below_1e6": 4.036678451043701e-05,
   "drift": 5.275832820585552,
   "mean_xi": 2.318960677162084,
   "var_xi": 2.1678790503327647
  },
  {
   "option": "C_xc1e-6",
   "mode": "grid",
   "Q": 5.0,
   "tau": 0.09045797625996646,
   "alphas": 0.25866086268075134,
   "nf": 5,
   "kappa": 3.143433906821357,
   "kappa_W_LO": 3.1355388914526747,
   "sqrtJ2": 3.1241723831701944,
   "sqrtJ1": 3.0982629697160107,
   "kappa_joint": 3.317718978527086,
   "J2_over_I": 0.9877824625414886,
   "window_ratio": 0.9947701735009347,
   "Z_W": 0.9997859705176647,
   "share_I_below_1e6": 0.005195957563027371,
   "share_I_below_1e9": 4.10893839341327e-05,
   "share_I_below_1e12": 2.2304731743039415e-07,
   "share_I_below_1e15": 9.923345794399648e-10,
   "mass_below_1e6": 0.00021248636488373899,
   "drift": 5.495262265570022,
   "mean_xi": 2.803662232991553,
   "var_xi": 3.1458665516511273
  },
  {
   "option": "C_xc1e-6",
   "mode": "grid",
   "Q": 10.0,
   "tau": 0.14208522052591205,
   "alphas": 0.2122978837409955,
   "nf": 5,
   "kappa": 2.900535908128297,
   "kappa_W_LO": 2.888148613959205,
   "sqrtJ2": 2.884783507997977,
   "sqrtJ1": 2.8566581104277353,
   "kappa_joint": 3.0694959463274327,
   "J2_over_I": 0.9891677771972288,
   "window_ratio": 0.9910357962471209,
   "Z_W": 0.9995551489948763,
   "share_I_below_1e6": 0.00890800849335929,
   "share_I_below_1e9": 9.242258802107235e-05,
   "share_I_below_1e12": 6.196692014196948e-07,
   "share_I_below_1e15": 3.2596154956801235e-09,
   "mass_below_1e6": 0.000441805986597467,
   "drift": 5.5333460209661345,
   "mean_xi": 3.0883796811184383,
   "var_xi": 3.751967997911626
  },
  {
   "option": "C_xc1e-6",
   "mode": "grid",
   "Q": 100.0,
   "tau": 0.2641187478895521,
   "alphas": 0.1329798112899528,
   "nf": 5,
   "kappa": 2.4808223520671207,
   "kappa_W_LO": 2.452346802089291,
   "sqrtJ2": 2.4687411597271733,
   "sqrtJ1": 2.442732064476755,
   "kappa_joint": 2.6333156877952684,
   "J2_over_I": 0.9902840478432513,
   "window_ratio": 0.9755136129591558,
   "Z_W": 0.9982995917710947,
   "share_I_below_1e6": 0.024323219835398896,
   "share_I_below_1e9": 0.0004303563967455838,
   "share_I_below_1e12": 4.420783546355944e-06,
   "share_I_below_1e15": 3.314384826958417e-08,
   "mass_below_1e6": 0.0016900076869861647,
   "drift": 5.600499806973244,
   "mean_xi": 3.768017135029654,
   "var_xi": 5.256563399244641
  },
  {
   "option": "C_xc1e-6",
   "mode": "grid",
   "Q": 10000.0,
   "tau": 0.40969318316630476,
   "alphas": 0.07610864155288138,
   "nf": 5,
   "kappa": 2.1458583263375584,
   "kappa_W_LO": 2.0875707630155595,
   "sqrtJ2": 2.1354105133747905,
   "sqrtJ1": 2.1150172823349904,
   "kappa_joint": 2.2732084614506904,
   "J2_over_I": 0.9902860514714209,
   "window_ratio": 0.9412107660920012,
   "Z_W": 0.9945040723874949,
   "share_I_below_1e6": 0.05822654868447159,
   "share_I_below_1e9": 0.0017407545255062969,
   "share_I_below_1e12": 2.7361467501587167e-05,
   "share_I_below_1e15": 2.944922560047537e-07,
   "mass_below_1e6": 0.005466205504077859,
   "drift": 5.651183268970054,
   "mean_xi": 4.58730285630072,
   "var_xi": 7.139222916268469
  }
 ],
 "variant_rel_change": {
  "A_h0.1": {
   "2.0": 3.758445288326584e-08,
   "5.0": 4.0638066023390707e-08,
   "10.0": 4.165379641207778e-08,
   "100.0": 3.708363482957111e-08,
   "10000.0": 1.8016057756753412e-08
  },
  "A_lam+0.1": {
   "2.0": -4.891667906670172e-05,
   "5.0": -2.8823991479631772e-05,
   "10.0": -2.267043252235368e-05,
   "100.0": -1.5678060013901707e-05,
   "10000.0": -1.1982528118403835e-05
  },
  "A_lam-0.1": {
   "2.0": 5.829861182671259e-05,
   "5.0": 2.415887746765044e-05,
   "10.0": 1.8393500073488056e-05,
   "100.0": 1.2459590424951372e-05,
   "10000.0": 9.469877238377222e-06
  },
  "A_nz32": {
   "2.0": 5.307820849509426e-11,
   "5.0": 5.909717160079708e-12,
   "10.0": 2.071010030135767e-12,
   "100.0": -2.3333557308546915e-12,
   "10000.0": -2.545741395465484e-12
  },
  "A_xc1e-5": {
   "2.0": -5.930589122216112e-05,
   "5.0": -3.1584814825458274e-05,
   "10.0": -2.493879652476494e-05,
   "100.0": -1.7476490048684568e-05,
   "10000.0": -1.3497854399302511e-05
  },
  "A_xc1e-7": {
   "2.0": 1.2356292298676408e-05,
   "5.0": 5.878122759872539e-06,
   "10.0": 4.538455568026123e-06,
   "100.0": 3.1357823961908338e-06,
   "10000.0": 2.4268147484907132e-06
  },
  "A_xu0.95": {
   "2.0": 5.043987449937504e-09,
   "5.0": 3.5775054030295905e-09,
   "10.0": 3.048666430416347e-09,
   "100.0": 2.204158855434457e-09,
   "10000.0": 1.5656689278387148e-09
  }
 },
 "nnlo_5GeV": {
  "bicubic": 3.851291988275728,
  "quadratic_nf5_knots": 3.873966892831367,
  "knots": [
   4.75,
   5.76715,
   7.07072
  ],
  "alphas": 0.2125606855874526
 },
 "CT18LO_grid": {
  "2.0": {
   "deriv_W": 3.530688500842655,
   "LOgen_W": 3.630618438448609,
   "LOgen_full": 3.6332107494764103,
   "momentum_sum": 1.0057816231110468
  },
  "5.0": {
   "deriv_W": 3.09709554733751,
   "LOgen_W": 3.1541391670815857,
   "LOgen_full": 3.1618898951615013,
   "momentum_sum": 1.001513890654579
  },
  "10.0": {
   "deriv_W": 2.8960293607758962,
   "LOgen_W": 2.906527733674299,
   "LOgen_full": 2.9186799061555484,
   "momentum_sum": 1.0000207103984784
  },
  "12.58165": {
   "deriv_W": 2.8430740152087193,
   "LOgen_W": 2.8416232973776734,
   "LOgen_full": 2.8553069068381642,
   "momentum_sum": 1.0000002586657502
  },
  "100.0": {
   "deriv_W": 2.4630259703806296,
   "LOgen_W": 2.463026567178459,
   "LOgen_full": 2.491008770981794,
   "momentum_sum": 1.00000138277458
  },
  "10000.0": {
   "deriv_W": 2.0942039890914237,
   "LOgen_W": 2.0941955805766823,
   "LOgen_full": 2.151537478029263,
   "momentum_sum": 1.0000090220701605
  }
 },
 "survey_CT18NNLO_2GeV": {
  "Q": 2.0,
  "sum_grid": 1.0001015775069817,
  "xq": 0.5865391226620376,
  "tail_below_xmin": 1.4736066995624087e-08,
  "g_negative_below": 1.4722637481664578e-08,
  "q_negative_below": null,
  "P_min": 4.458189969836203e-08,
  "lowest_decade_slope": {
   "q": 0.08108238125579896,
   "g": null
  }
 },
 "diag_quad": {
  "A": {
   "1": {
    "Z_W": 0.9999887210753358,
    "I_W": 15.487929528608296,
    "term1_W_ZW": 15.487755007991435,
    "Zc": 1.1659406710432845e-05,
    "T1c": 0.01411742347065779,
    "sum_Z": 1.000000380482046,
    "sum_T1": 15.501872431462093
   },
   "4": {
    "Z_W": 0.9999883394562336,
    "I_W": 15.487922215003607,
    "term1_W_ZW": 15.487741781382567,
    "Zc": 1.1659406710432845e-05,
    "T1c": 0.014117423471491848,
    "sum_Z": 0.999999998862944,
    "sum_T1": 15.501859204854059
   },
   "16": {
    "Z_W": 0.9999883408994428,
    "I_W": 15.4879222069573,
    "term1_W_ZW": 15.487741795703947,
    "Zc": 1.1659406710432844e-05,
    "T1c": 0.014117423472489126,
    "sum_Z": 1.000000000306153,
    "sum_T1": 15.501859219176437
   },
   "trapezoid": {
    "h005": {
     "Z": 1.0000000000000002,
     "I": 15.50185924956393
    },
    "h0025": {
     "Z": 1.000000000371717,
     "I": 15.501859235328991
    }
   }
  },
  "C": {
   "1": {
    "Z_W": 0.999959337231155,
    "I_W": 13.181391403692832,
    "term1_W_ZW": 13.180856197607596,
    "Zc": 4.064805835156303e-05,
    "T1c": 0.019364584395167195,
    "sum_Z": 0.9999999852895066,
    "sum_T1": 13.200220782002763
   },
   "4": {
    "Z_W": 0.9999593497426571,
    "I_W": 13.181390245603017,
    "term1_W_ZW": 13.18085520482284,
    "Zc": 4.064805835093124e-05,
    "T1c": 0.019364584407053027,
    "sum_Z": 0.999999997801008,
    "sum_T1": 13.200219789229894
   },
   "16": {
    "Z_W": 0.9999593502152903,
    "I_W": 13.181390284213546,
    "term1_W_ZW": 13.180855249735275,
    "Zc": 4.06480583509155e-05,
    "T1c": 0.01936458440730731,
    "sum_Z": 0.9999999982736412,
    "sum_T1": 13.200219834142583
   },
   "trapezoid": {
    "h005": {
     "Z": 1.0000000000000002,
     "I": 13.20022035011094
    },
    "h0025": {
     "Z": 0.9999999983386688,
     "I": 13.200219832682526
    }
   }
  }
 },
 "mb_step_A": {
  "tau_b": 0.0697497429554637,
  "kappa_below": 3.402284659773758,
  "kappa_above": 3.445092141905357,
  "rel_step": 0.012581981348511295,
  "jump_kappa2": 0.29311896008620586,
  "cov_xi_delta": 0.06787544566854,
  "eleven_72_xg": 0.06787544575103593
 },
 "Q0_1.5_vs_2": {
  "2.0": {
   "kappa_Q0_15": 3.9565404465629714,
   "rel_to_A": 0.00490201040268845
  },
  "5.0": {
   "kappa_Q0_15": 3.4298221888727367,
   "rel_to_A": 0.0024160816862675016
  },
  "10.0": {
   "kappa_Q0_15": 3.1706502513781687,
   "rel_to_A": 0.0017493451323011833
  },
  "100.0": {
   "kappa_Q0_15": 2.7128380390788847,
   "rel_to_A": 0.0009165589265125451
  },
  "10000.0": {
   "kappa_Q0_15": 2.335660141178635,
   "rel_to_A": 0.000476606220683351
  }
 },
 "Q0_1.5_kappa_at_1.5": 4.291818943104701,
 "param_fit_best": {
  "q": {
   "species": "q",
   "d": 0.5,
   "K": 8,
   "a": -0.10844550259596741,
   "b": 3.2238014977922407,
   "max_rel": 0.003537507813362595,
   "rms_rel": 0.0009089060275507297,
   "c0": 1.611018650048157
  },
  "g": {
   "species": "g",
   "d": 0.25,
   "K": 10,
   "a": -0.26549261454494066,
   "b": 3.5396878798905185,
   "max_rel": 0.005693024085474008,
   "rms_rel": 0.0011915272131038962,
   "c0": -0.07111369696457528
  }
 },
 "param_fit_gluon_c0_negative_when_max_rel_below_5pct": true,
 "CT18LO_deriv_over_LOgen_W_minus1": {
  "2.0": -0.0275242191654419,
  "5.0": -0.01808532113592698,
  "10.0": -0.003611998184903431,
  "12.58165": 0.0005105243303658025,
  "100.0": -2.423026358444602e-07,
  "10000.0": 4.015152557546031e-06
 },
 "A_over_LOkernel_on_NNLO_full_minus1": {
  "2.0": 0.0,
  "5.0": 0.007479786976045233,
  "10.0": 0.010244100678645562,
  "100.0": 0.009754718690174302,
  "10000.0": 0.007611800816808456
 },
 "C_over_A_minus1": {
  "2.0": -0.07721888966480084,
  "5.0": -0.08128450620518124,
  "10.0": -0.083591255801438,
  "100.0": -0.08468649025614894,
  "10000.0": -0.08082437187031066
 },
 "oneloop_over_grid_A_minus1": {
  "2.0": 0.0,
  "5.0": 0.009939538029936301,
  "10.0": 0.011522271769883075,
  "100.0": 0.010641155648670741,
  "10000.0": 0.007103756533458405
 },
 "B_over_C_minus1": {
  "100.0": 0.004120000800859058,
  "10000.0": 0.002735271022574981
 },
 "kappaW_LO_below_sqrtJ2_A": {
  "2.0": 0.006227988973458887,
  "5.0": 0.002697750668089416,
  "10.0": 0.0011104823448444545,
  "100.0": -0.0034540284692891055,
  "10000.0": -0.013431378299081698
 }
}

==> anc/plan/analytic/verify/lo_curve/diag_quad.json <==
{
 "A": {
  "1": {
   "Z_W": 0.9999887210753358,
   "I_W": 15.487929528608296,
   "term1_W_ZW": 15.487755007991435,
   "Zc": 1.1659406710432845e-05,
   "T1c": 0.01411742347065779,
   "sum_Z": 1.000000380482046,
   "sum_T1": 15.501872431462093
  },
  "4": {
   "Z_W": 0.9999883394562336,
   "I_W": 15.487922215003607,
   "term1_W_ZW": 15.487741781382567,
   "Zc": 1.1659406710432845e-05,
   "T1c": 0.014117423471491848,
   "sum_Z": 0.999999998862944,
   "sum_T1": 15.501859204854059
  },
  "16": {
   "Z_W": 0.9999883408994428,
   "I_W": 15.4879222069573,
   "term1_W_ZW": 15.487741795703947,
   "Zc": 1.1659406710432844e-05,
   "T1c": 0.014117423472489126,
   "sum_Z": 1.000000000306153,
   "sum_T1": 15.501859219176437
  },
  "trapezoid": {
   "h005": {
    "Z": 1.0000000000000002,
    "I": 15.50185924956393
   },
   "h0025": {
    "Z": 1.000000000371717,
    "I": 15.501859235328991
   }
  }
 },
 "C": {
  "1": {
   "Z_W": 0.999959337231155,
   "I_W": 13.181391403692832,
   "term1_W_ZW": 13.180856197607596,
   "Zc": 4.064805835156303e-05,
   "T1c": 0.019364584395167195,
   "sum_Z": 0.9999999852895066,
   "sum_T1": 13.200220782002763
  },
  "4": {
   "Z_W": 0.9999593497426571,
   "I_W": 13.181390245603017,
   "term1_W_ZW": 13.18085520482284,
   "Zc": 4.064805835093124e-05,
   "T1c": 0.019364584407053027,
   "sum_Z": 0.999999997801008,
   "sum_T1": 13.200219789229894
  },
  "16": {
   "Z_W": 0.9999593502152903,
   "I_W": 13.181390284213546,
   "term1_W_ZW": 13.180855249735275,
   "Zc": 4.06480583509155e-05,
   "T1c": 0.01936458440730731,
   "sum_Z": 0.9999999982736412,
   "sum_T1": 13.200219834142583
  },
  "trapezoid": {
   "h005": {
    "Z": 1.0000000000000002,
    "I": 13.20022035011094
   },
   "h0025": {
    "Z": 0.9999999983386688,
    "I": 13.200219832682526
   }
  }
 }
}

==> anc/plan/analytic/verify/lo_curve/diag_quad.py <==
"""Quadrature diagnostic at Q0 for option A: window and complement integrals on the pilot's
panels against panels refined four and sixteen times.  Output diag_quad.json."""
import json, numpy as np
import evolve as E
from pilot import build_input, VARIANTS, comp_nodes

def gl_nodes(edges_fun, segs, ng):
    gx, gw = np.polynomial.legendre.leggauss(ng)
    xs, ws = [], []
    for (a, b, n, mode) in segs:
        e = np.linspace(a, b, n + 1)
        for c, d in zip(e[:-1], e[1:]):
            l = 0.5*(d-c)*gx + 0.5*(c+d); w = 0.5*(d-c)*gw
            if mode == 'lnx':
                xs.append(np.exp(l)); ws.append(w*np.exp(l))
            else:
                xs.append(1-np.exp(l)); ws.append(np.abs(w)*np.exp(l))
    return np.concatenate(xs), np.concatenate(ws)

out = {}
for name in ('A', 'C'):
    d, grid, Z = build_input(VARIANTS[name])
    res = {}
    for ref in (1, 4, 16):
        segs = [(np.log(1e-6), np.log(1e-4), 24*ref, 'lnx'), (np.log(1e-4), np.log(1e-2), 24*ref, 'lnx'),
                (np.log(1e-2), np.log(0.1), 12*ref, 'lnx'), (np.log(0.9), np.log(0.01), 16*ref, 'l1mx')]
        xw, ww = gl_nodes(None, segs, 8)
        pq, pg = d.p(-np.log(xw)); kq, kg = E.generator(d, -np.log(xw), 4)
        fw = E.fisher_window(xw, ww, pq, pg, kq, kg)
        segc = [(np.log(1e-27), np.log(1e-6), 59*ref, 'lnx'), (np.log(0.01), np.log(1e-14), 39*ref, 'l1mx')]
        xc, wc = gl_nodes(None, segc, 12)
        pcq, pcg = d.p(-np.log(xc)); kcq, kcg = E.generator(d, -np.log(xc), 4)
        Zc = float(np.sum(wc*(pcq+pcg))); T1c = float(np.sum(wc*(kcq+kcg)**2/(pcq+pcg)))
        res[ref] = dict(Z_W=fw['Z_W'], I_W=fw['I_W'], term1_W_ZW=fw['term1']*fw['Z_W'], Zc=Zc, T1c=T1c,
                        sum_Z=fw['Z_W']+Zc, sum_T1=fw['term1']*fw['Z_W']+T1c)
        print(name, ref, res[ref])
    u = E.full_nodes(h=0.05); xi = E.xi_of_u(u)
    pq, pg = d.p(xi); kq, kg = E.generator(d, xi, 4)
    fi = E.fisher_full(u, pq, pg, kq, kg)
    u2 = E.full_nodes(h=0.025); xi2 = E.xi_of_u(u2)
    pq2, pg2 = d.p(xi2); kq2, kg2 = E.generator(d, xi2, 4)
    fi2 = E.fisher_full(u2, pq2, pg2, kq2, kg2)
    res['trapezoid'] = dict(h005=dict(Z=fi['Z'], I=fi['I']), h0025=dict(Z=fi2['Z'], I=fi2['I']))
    print(name, 'trapezoid', res['trapezoid'])
    out[name] = res
json.dump(out, open('diag_quad.json', 'w'), indent=1)


==> anc/plan/analytic/verify/lo_curve/evolve.py <==
"""Densities, LO evolution by Green-function convolution, generator, Fisher integrals.

Variables: xi = ln(1/x), u = ln(x/(1-x)) (logit).  Species momentum densities p_q = x Sigma,
p_g = x g.  A density object provides
    p(xi)  -> (p_q, p_g)          dp(xi) -> (dp_q/dxi, dp_g/dxi)
for xi > 0 (arrays).
"""
import numpy as np
import mpmath as mp
from scipy.interpolate import CubicSpline
from lo_common import K_x
import green


def x_of_u(u):
    return 1.0 / (1.0 + np.exp(-u))


def xi_of_u(u):
    # xi = -ln x = ln(1 + e^{-u})
    return np.logaddexp(0.0, -u)


def u_of_xi(xi):
    # x = e^{-xi}, 1 - x = -expm1(-xi); xi is clipped at 1e-300 (x = 1 maps to u = +690)
    xi = np.maximum(xi, 1e-300)
    return -xi - np.log(-np.expm1(-xi))


class GridInput:
    """A grid density at scale Q, used on [x_c, x_u]; below x_c the power
    p = p(x_c) exp(lam (xi - xi_c)), lam = d ln p/d xi at x_c; above x_u the form
    p = p(x_u) ((1-x)/(1-x_u))^b, b matched to d ln p/dx at x_u.  Both joins are C^1.
    Species divided by the momentum sum Z of the whole function (set by normalize())."""

    def __init__(self, grid, Q, x_c, x_u, lam_shift=0.0):
        self.G, self.Q, self.xc, self.xu = grid, Q, x_c, x_u
        self.Z = 1.0
        self.xic = -np.log(x_c)
        self.lam, self.pc, self.b, self.pu = [], [], [], []
        for f in ('q', 'g'):
            p, dl = self._raw(np.array([x_c]), f)
            self.pc.append(p[0]); self.lam.append(-dl[0] / p[0] + lam_shift)
            p, dl = self._raw(np.array([x_u]), f)
            self.pu.append(p[0])
            # d ln p/dx = (dp/dlnx)/(x p);  b = -(1-x_u) d ln p/dx
            self.b.append(-(1 - x_u) * dl[0] / (x_u * p[0]))

    def _raw(self, x, f):
        G = self.G
        lx = np.log(x)
        sg = G.sub[0] if len(G.sub) == 1 else G._subgrid(self.Q)
        fl = [k for k in sg['fl'] if k != 21] if f == 'q' else [21]
        lq = np.full_like(lx, np.log(self.Q))
        p = sum(sg['spl'][k].ev(lx, lq) for k in fl)
        dl = sum(sg['spl'][k].ev(lx, lq, dx=1) for k in fl)     # dp/d ln x
        return p, dl

    def _eval(self, xi, deriv):
        xi = np.atleast_1d(np.asarray(xi, float))
        x = np.exp(-xi)
        out = []
        for k, f in enumerate(('q', 'g')):
            r = np.empty_like(xi)
            lo = x < self.xc
            hi = x > self.xu
            mid = ~(lo | hi)
            if mid.any():
                p, dl = self._raw(x[mid], f)
                r[mid] = -dl if deriv else p
            if lo.any():
                pl = self.pc[k] * np.exp(self.lam[k] * (xi[lo] - self.xic))
                r[lo] = self.lam[k] * pl if deriv else pl
            if hi.any():
                ph = self.pu[k] * ((-np.expm1(-xi[hi])) / (1 - self.xu)) ** self.b[k]
                r[hi] = (x[hi] * self.b[k] * ph / (-np.expm1(-xi[hi]))) if deriv else ph
            out.append(r / self.Z)
        return out

    def p(self, xi):
        return self._eval(xi, False)

    def dp(self, xi):
        return self._eval(xi, True)


class BetaInput:
    """p_j = A_j x^{a_j} (1-x)^{b_j}, A_j set so that int p_j dx = mom_j."""

    def __init__(self, pars):
        self.pars = []
        for a, b, mom in pars:
            A = mom / float(mp.beta(a + 1, b + 1))
            self.pars.append((A, a, b))

    def p(self, xi):
        xi = np.atleast_1d(np.asarray(xi, float)); x = np.exp(-xi); om = -np.expm1(-xi)
        return [A * x**a * om**b for A, a, b in self.pars]

    def dp(self, xi):
        xi = np.atleast_1d(np.asarray(xi, float)); x = np.exp(-xi); om = -np.expm1(-xi)
        # d/dxi [x^a (1-x)^b] = -a x^a (1-x)^b + b x^{a+1} (1-x)^{b-1}
        return [A * (-a * x**a * om**b + b * x**(a + 1) * om**(b - 1)) for A, a, b in self.pars]

    def mellin(self, N):
        return tuple(mp.mpf(A) * mp.beta(N - 1 + a, b + 1) for A, a, b in self.pars)


class SplineDensity:
    """ln p_j splined in u on the given nodes; linear in u outside (powers of x at small x,
    powers of 1-x at large x)."""

    def __init__(self, u, pq, pg):
        self.u0, self.u1 = u[0], u[-1]
        self.s = []
        for p in (pq, pg):
            if np.any(p <= 0):
                raise ValueError('non-positive density on the nodes')
            cs = CubicSpline(u, np.log(p))
            self.s.append((cs, cs.derivative()))

    def _lnp(self, u, k):
        cs, d = self.s[k]
        y = np.empty_like(u); dy = np.empty_like(u)
        m = (u >= self.u0) & (u <= self.u1)
        y[m] = cs(u[m]); dy[m] = d(u[m])
        for sel, ue in ((u < self.u0, self.u0), (u > self.u1, self.u1)):
            if sel.any():
                s0 = float(d(ue))
                y[sel] = float(cs(ue)) + s0 * (u[sel] - ue); dy[sel] = s0
        return y, dy

    def p(self, xi):
        u = u_of_xi(np.atleast_1d(np.asarray(xi, float)))
        return [np.exp(self._lnp(u, k)[0]) for k in (0, 1)]

    def dp(self, xi):
        xi = np.atleast_1d(np.asarray(xi, float))
        u = u_of_xi(xi)
        om = -np.expm1(-xi)
        out = []
        for k in (0, 1):
            y, dy = self._lnp(u, k)
            out.append(np.exp(y) * dy * (-1.0 / om))
        return out


class RatioDensity:
    """q_j = r_j(u) p_j with r_j splined in u (linear outside); used for K[p] when it is
    convolved (it can change sign, the ratio is smooth)."""

    def __init__(self, base, u, qq, qg):
        self.base = base
        xi = xi_of_u(u)
        pq, pg = base.p(xi)
        self.u0, self.u1 = u[0], u[-1]
        self.s = []
        for r in (qq / pq, qg / pg):
            cs = CubicSpline(u, r)
            self.s.append((cs, cs.derivative()))

    def _r(self, u, k):
        cs, d = self.s[k]
        y = np.empty_like(u); dy = np.empty_like(u)
        m = (u >= self.u0) & (u <= self.u1)
        y[m] = cs(u[m]); dy[m] = d(u[m])
        for sel, ue in ((u < self.u0, self.u0), (u > self.u1, self.u1)):
            if sel.any():
                s0 = float(d(ue))
                y[sel] = float(cs(ue)) + s0 * (u[sel] - ue); dy[sel] = s0
        return y, dy

    def p(self, xi):
        xi = np.atleast_1d(np.asarray(xi, float)); u = u_of_xi(xi)
        pb = self.base.p(xi)
        return [self._r(u, k)[0] * pb[k] for k in (0, 1)]

    def dp(self, xi):
        xi = np.atleast_1d(np.asarray(xi, float)); u = u_of_xi(xi)
        om = -np.expm1(-xi)
        pb, dpb = self.base.p(xi), self.base.dp(xi)
        out = []
        for k in (0, 1):
            r, dr = self._r(u, k)
            out.append(dr * (-1.0 / om) * pb[k] + r * dpb[k])
        return out


class GreenTable:
    def __init__(self, tau, nf, vmax, n=900, vmin=1e-12, M=48):
        self.tau, self.nf = tau, nf
        self.lnv = np.linspace(np.log(vmin), np.log(vmax), n)
        C = green.table(tau, nf, self.lnv, M=M)
        if np.any(C <= 0):
            raise ValueError('non-positive cumulative Green function')
        self.C = C
        self.sp = [CubicSpline(self.lnv, np.log(C[:, k])) for k in range(4)]
        self.d0 = [float(s.derivative()(self.lnv[0])) for s in self.sp]

    def __call__(self, v):
        lv = np.log(v)
        out = []
        for k in range(4):
            y = self.sp[k](np.maximum(lv, self.lnv[0]))
            lo = lv < self.lnv[0]
            y = np.where(lo, float(self.sp[k](self.lnv[0])) + self.d0[k] * (lv - self.lnv[0]), y)
            out.append(np.exp(y))
        return out


def panels(a, b, npan, ngr, ng=16):
    """Gauss nodes on [a, b], uniform panels plus geometric grading toward both ends."""
    gx, gw = np.polynomial.legendre.leggauss(ng)
    L = b - a
    g = np.geomspace(1e-10 * L, 0.02 * L, ngr)
    br = np.unique(np.concatenate([[a], a + g, np.linspace(a + 0.02 * L, b - 0.02 * L, npan),
                                   b - g[::-1], [b]]))
    xs = np.concatenate([0.5 * (d - c) * gx + 0.5 * (c + d) for c, d in zip(br[:-1], br[1:])])
    ws = np.concatenate([0.5 * (d - c) * gw for c, d in zip(br[:-1], br[1:])])
    return xs, ws


def convolve(dens, gt, xi_out, npan=24, ngr=12):
    """U(tau) dens at xi_out: p_i(xi) = sum_j int_0^xi C_ij(v) p_j'(xi - v) dv."""
    oq = np.empty(len(xi_out)); og = np.empty(len(xi_out))
    for n, xi in enumerate(xi_out):
        v, w = panels(0.0, xi, npan, ngr)
        Cqq, Cqg, Cgq, Cgg = gt(v)
        dq, dg = dens.dp(xi - v)
        oq[n] = np.sum(w * (Cqq * dq + Cqg * dg))
        og[n] = np.sum(w * (Cgq * dq + Cgg * dg))
    return oq, og


def generator(dens, xi, nf, nz=48, npan=14):
    x = np.exp(-np.asarray(xi, float))

    def fq(y):
        return dens.p(-np.log(y))[0]

    def fg(y):
        return dens.p(-np.log(y))[1]
    return K_x(x, fq, fg, nf, nz=nz, npan=npan)


# ------------------------------------------------------------------ nodes and integrals
def full_nodes(umin=-62.0, umax=12.0, h=0.05):
    u = np.arange(umin, umax + 0.5 * h, h)
    return u


def window_nodes(ng=8, ref=4, lo=1e-6):
    """Composite Gauss in ln x on W = [lo, 0.99]: the manuscript's breaks 1e-6, 1e-4, 1e-2, 0.1,
    0.99 and panel counts 24, 24, 12, 16 (calc/pdf_results.json conventions), each multiplied by
    ref, and the last interval graded in ln(1-x).  ref = 4 because the unrefined rule has a
    3.8e-7 error in Z_W on the grid input, which the chain rule amplifies by 1/(1 - Z_W)
    (diag_quad.py); refining 4 and 16 times agree to 1e-9 in I_W."""
    gx, gw = np.polynomial.legendre.leggauss(ng)
    xs, ws = [], []
    ivs = [(lo, 1e-4), (1e-4, 1e-2), (1e-2, 0.1)] if lo < 1e-4 else [(lo, 1e-2), (1e-2, 0.1)]
    ns = [24, 24, 12] if lo >= 1e-6 else [24 + int(8 * np.log10(1e-6 / lo)), 24, 12]
    if lo >= 1e-4:
        ns = [24, 12]
    for (a, b), n in zip(ivs, [k * ref for k in ns]):
        e = np.linspace(np.log(a), np.log(b), n + 1)
        for c, d in zip(e[:-1], e[1:]):
            l = 0.5 * (d - c) * gx + 0.5 * (c + d)
            xs.append(np.exp(l)); ws.append(0.5 * (d - c) * gw * np.exp(l))
    e = np.linspace(np.log(0.9), np.log(0.01), 16 * ref + 1)     # ln(1-x) from ln 0.9 to ln 0.01
    for c, d in zip(e[:-1], e[1:]):
        l = 0.5 * (d - c) * gx + 0.5 * (c + d)
        xs.append(1 - np.exp(l)); ws.append(np.abs(0.5 * (d - c) * gw) * np.exp(l))
    return np.concatenate(xs), np.concatenate(ws)


def fisher_full(u, pq, pg, kq, kg):
    """Trapezoid in u (dx = x(1-x) du): Z, I_tau, int K, moments of xi, d/dtau moments."""
    x = x_of_u(u); xi = xi_of_u(u); jac = x * (1 - x)
    h = u[1] - u[0]
    P = pq + pg; K = kq + kg
    w = h * jac
    res = dict(Z=float(np.sum(w * P)), I=float(np.sum(w * K * K / P)), intK=float(np.sum(w * K)),
               mom=[float(np.sum(w * xi**k * P)) for k in range(1, 5)],
               dmom=[float(np.sum(w * xi**k * K)) for k in range(1, 3)],
               Ijoint=float(np.sum(w * (kq * kq / pq + kg * kg / pg))),
               xq=float(np.sum(w * pq)))
    return res


def fisher_window(xw, ww, pq, pg, kq, kg):
    P = pq + pg; K = kq + kg
    Z = float(np.sum(ww * P)); m = float(np.sum(ww * K)) / Z
    t1 = float(np.sum(ww * K * K / P)) / Z
    return dict(Z_W=Z, I_W=t1 - m * m, mean_slope=m, term1=t1)


def bounds(mom, dmom, Z=1.0):
    """J1 = (d<xi>)^2/Var xi; J2 = g^T C^{-1} g for (xi, xi^2).  mom = int xi^k P (k = 1..4),
    dmom = int xi^k dP/dtau (k = 1, 2), Z = int P."""
    m1, m2, m3, m4 = [m / Z for m in mom]
    g1, g2 = [d / Z for d in dmom]
    v11 = m2 - m1 * m1; v12 = m3 - m1 * m2; v22 = m4 - m2 * m2
    J1 = g1 * g1 / v11
    det = v11 * v22 - v12 * v12
    J2 = (g1 * g1 * v22 - 2 * g1 * g2 * v12 + g2 * g2 * v11) / det
    return J1, J2, m1, v11


==> anc/plan/analytic/verify/lo_curve/green.py <==
"""Cumulative LO Green function of the singlet evolution, by fixed-Talbot inversion in mpmath.

For momentum densities p_j(x) = x f_j(x) and xi = ln(1/x) the LO solution at fixed n_f is
    p_i(xi, tau) = sum_j int_0^xi h_ij(v; tau) p_j(xi - v, 0) dv,
with Laplace transform  int_0^inf e^{-s v} h_ij(v) dv = [exp(tau Gamma(1 + s))]_ij,
Gamma the one-loop matrix of lo_common.gamma_LO (Mellin variable N = 1 + s).
h has an integrable singularity v^(eta - 1) at v -> 0, so the program tabulates the cumulative
    C_ij(v) = int_0^v h_ij,   Laplace transform exp(tau Gamma(1 + s))/s,
and the convolution is done by parts:  int_0^xi h(v) p(xi - v) dv = int_0^xi C(v) p'(xi - v) dv
(p(xi = 0) = p(x = 1) = 0 and C(0) = 0 for tau > 0).

Fixed Talbot (Abate and Valko 2004): s(theta) = r theta (cot theta + i), r = 2M/(5v),
f(v) = (r/M)[F(r) e^{rv}/2 + sum_{k=1}^{M-1} Re(e^{v s} F(s) (1 + i sigma))],
sigma = theta + (theta cot theta - 1) cot theta.  Working precision dps = M + 15.
The 2x2 exponential is e^{tau t}[cosh(tau q) + sinh(tau q)/q (G - t)], t = tr G/2,
q^2 = ((G_qq - G_gg)/2)^2 + G_qg G_gq, entire in q^2.
"""
import numpy as np
import mpmath as mp
import multiprocessing
from lo_common import gamma_LO

_M = 48


def _expm(N, tau, nf):
    qq, qg, gq, gg = gamma_LO(N, nf, mp.digamma)
    t = (qq + gg) / 2
    q2 = ((qq - gg) / 2) ** 2 + qg * gq
    q = mp.sqrt(q2)
    tq = tau * q
    if abs(tq) > mp.mpf(10) ** (-8):
        shq = mp.sinh(tq) / q
    else:
        shq = tau * (1 + tq ** 2 / 6 + tq ** 4 / 120 + tq ** 6 / 5040)
    ch = mp.cosh(tq)
    pre = mp.exp(tau * t)
    return (pre * (ch + shq * (qq - t)), pre * shq * qg,
            pre * shq * gq, pre * (ch + shq * (gg - t)))


def _talbot_C(args):
    v, tau, nf, M = args
    with mp.workdps(M + 15):
        v = mp.mpf(v); tau = mp.mpf(tau)
        r = mp.mpf(2) * M / (5 * v)

        def F(s):
            e = _expm(1 + s, tau, nf)
            return [c / s for c in e]
        acc = [c * mp.exp(r * v) / 2 for c in F(r)]
        acc = [mp.re(a) for a in acc]
        for k in range(1, M):
            th = k * mp.pi / M
            cot = mp.cot(th)
            s = r * th * (cot + 1j)
            sig = th + (th * cot - 1) * cot
            w = mp.exp(v * s) * (1 + 1j * sig)
            for i, c in enumerate(F(s)):
                acc[i] += mp.re(w * c)
        return [float(r / M * a) for a in acc]


def table(tau, nf, lnv, M=_M, procs=20):
    """C_ij on the points v = exp(lnv); returns array (len(lnv), 4) in the order qq, qg, gq, gg."""
    args = [(float(np.exp(l)), float(tau), nf, M) for l in lnv]
    with multiprocessing.get_context('fork').Pool(procs) as pool:
        out = pool.map(_talbot_C, args, chunksize=4)
    return np.array(out)


def direct_density(xi, tau, nf, Min, M=_M):
    """Direct Talbot inversion of exp(tau Gamma(N)) M_in(N), N = 1 + s, for an analytic input:
    returns (p_q, p_g, dp_q/dtau, dp_g/dtau) at xi.  Min(N) -> (M_q, M_g), moments int x^(N-2) p_j."""
    with mp.workdps(M + 15):
        xi = mp.mpf(xi); tau = mp.mpf(tau)
        r = mp.mpf(2) * M / (5 * xi)

        def F(s):
            N = 1 + s
            e = _expm(N, tau, nf)
            mq, mg = Min(N)
            vq = e[0] * mq + e[1] * mg
            vg = e[2] * mq + e[3] * mg
            qq, qg, gq, gg = gamma_LO(N, nf, mp.digamma)
            return [vq, vg, qq * vq + qg * vg, gq * vq + gg * vg]
        acc = [mp.re(c * mp.exp(r * xi) / 2) for c in F(r)]
        for k in range(1, M):
            th = k * mp.pi / M
            cot = mp.cot(th)
            s = r * th * (cot + 1j)
            sig = th + (th * cot - 1) * cot
            w = mp.exp(xi * s) * (1 + 1j * sig)
            for i, c in enumerate(F(s)):
                acc[i] += mp.re(w * c)
        return [float(r / M * a) for a in acc]


==> anc/plan/analytic/verify/lo_curve/grid_kappa.json <==
{
 "CT18NNLO": [
  {
   "Q": 2.0,
   "nf": 4,
   "deriv_W": {
    "kappa": 4.535692530866797,
    "Z_W": 1.0000902396819715,
    "alphas": 0.3010423207619978,
    "min_P": 1.4670131654431205e-06
   },
   "deriv_1e-9": {
    "kappa": 4.536760341206005,
    "Z_W": 1.0001015730230964,
    "alphas": 0.3010423207619978,
    "min_P": 1.4670131654431205e-06
   },
   "LOgen": {
    "kappa_full": 3.9372400548561846,
    "kappa_W": 3.9354697578565645,
    "Z_grid": 1.0001019014994268,
    "min_pg_full": 6.794784362776511e-19
   }
  },
  {
   "Q": 5.0,
   "nf": 5,
   "deriv_W": {
    "kappa": 3.851291988275728,
    "Z_W": 1.0000910882436649,
    "alphas": 0.2125606855874526,
    "min_P": 3.497909437214667e-07
   },
   "deriv_1e-9": {
    "kappa": 3.855707113129164,
    "Z_W": 1.0001641298037314,
    "alphas": 0.2125606855874526,
    "min_P": 3.497909437214667e-07
   },
   "LOgen": {
    "kappa_full": 3.3961529309943375,
    "kappa_W": 3.391344011546467,
    "Z_grid": 1.000165549028109,
    "min_pg_full": 7.033639207142238e-22
   }
  },
  {
   "Q": 10.0,
   "nf": 5,
   "deriv_W": {
    "kappa": 3.3376267186535924,
    "Z_W": 1.0000204104352393,
    "alphas": 0.17815071251191292,
    "min_P": 1.6417128405243006e-07
   },
   "deriv_1e-9": {
    "kappa": 3.3447335763959036,
    "Z_W": 1.0001865269430246,
    "alphas": 0.17815071251191292,
    "min_P": 1.6417128405243006e-07
   },
   "LOgen": {
    "kappa_full": 3.133018419582946,
    "kappa_W": 3.1255616446372794,
    "Z_grid": 1.0001900501032237,
    "min_pg_full": 1.8150373864392534e-23
   }
  },
  {
   "Q": 12.58165,
   "nf": 5,
   "deriv_W": {
    "kappa": 3.2588040478818603,
    "Z_W": 0.9999845235115509,
    "alphas": 0.1690780160952547,
    "min_P": 1.321849369715554e-07
   },
   "deriv_1e-9": {
    "kappa": 3.2668969799402334,
    "Z_W": 1.0001899432021637,
    "alphas": 0.1690780160952547,
    "min_P": 1.321849369715554e-07
   },
   "LOgen": {
    "kappa_full": 3.0671189723951824,
    "kappa_W": 3.0587262793660464,
    "Z_grid": 1.0001944758246761,
    "min_pg_full": 6.5367839035800206e-24
   }
  },
  {
   "Q": 100.0,
   "nf": 5,
   "deriv_W": {
    "kappa": 2.786083183992458,
    "Z_W": 0.9994509009846305,
    "alphas": 0.11637839198671031,
    "min_P": 2.8508276037009435e-08
   },
   "deriv_1e-9": {
    "kappa": 2.8039940709511644,
    "Z_W": 1.0001882633144916,
    "alphas": 0.11637839198671031,
    "min_P": 2.8508276037009435e-08
   },
   "LOgen": {
    "kappa_full": 2.684170511813556,
    "kappa_W": 2.66643459932252,
    "Z_grid": 1.0002109453050851,
    "min_pg_full": 7.767880778196999e-27
   }
  },
  {
   "Q": 10000.0,
   "nf": 5,
   "deriv_W": {
    "kappa": 2.3388952864053008,
    "Z_W": 0.9973954442497628,
    "alphas": 0.06935402301043772,
    "min_P": 3.4783313032835393e-09
   },
   "deriv_1e-9": {
    "kappa": 2.3791331565841873,
    "Z_W": 1.0001388957652695,
    "alphas": 0.06935402301043772,
    "min_P": 3.4783313032835393e-09
   },
   "LOgen": {
    "kappa_full": 2.3169116116286856,
    "kappa_W": 2.277969247397022,
    "Z_grid": 1.0002703335757424,
    "min_pg_full": 1.4350416084718362e-29
   }
  }
 ],
 "CT18LO": [
  {
   "Q": 2.0,
   "nf": 4,
   "deriv_W": {
    "kappa": 3.530688500842655,
    "Z_W": 1.0057407378292367,
    "alphas": 0.3766803156177218,
    "min_P": 1.1240630697985362e-06
   },
   "deriv_1e-9": {
    "kappa": 3.5333292847663023,
    "Z_W": 1.0057814861601029,
    "alphas": 0.3766803156177218,
    "min_P": 1.1240630697985362e-06
   },
   "LOgen": {
    "kappa_full": 3.6332107494764103,
    "kappa_W": 3.630618438448609,
    "Z_grid": 1.0057816231110468,
    "min_pg_full": 5.276486847490502e-26
   }
  },
  {
   "Q": 5.0,
   "nf": 5,
   "deriv_W": {
    "kappa": 3.09709554733751,
    "Z_W": 1.001300429239474,
    "alphas": 0.25866086268075134,
    "min_P": 2.7748124109466665e-07
   },
   "deriv_1e-9": {
    "kappa": 3.10500020853388,
    "Z_W": 1.0015128318292978,
    "alphas": 0.25866086268075134,
    "min_P": 2.7748124109466665e-07
   },
   "LOgen": {
    "kappa_full": 3.1618898951615013,
    "kappa_W": 3.1541391670815857,
    "Z_grid": 1.001513890654579,
    "min_pg_full": 1.1572157536806168e-26
   }
  },
  {
   "Q": 10.0,
   "nf": 5,
   "deriv_W": {
    "kappa": 2.8960293607758962,
    "Z_W": 0.9995780913734358,
    "alphas": 0.2122978837409955,
    "min_P": 1.2407793259056106e-07
   },
   "deriv_1e-9": {
    "kappa": 2.908123704521846,
    "Z_W": 1.0000179242383218,
    "alphas": 0.2122978837409955,
    "min_P": 1.2407793259056106e-07
   },
   "LOgen": {
    "kappa_full": 2.9186799061555484,
    "kappa_W": 2.906527733674299,
    "Z_grid": 1.0000207103984784,
    "min_pg_full": 2.902135372405094e-27
   }
  },
  {
   "Q": 12.58165,
   "nf": 5,
   "deriv_W": {
    "kappa": 2.8430740152087193,
    "Z_W": 0.9994646106993619,
    "alphas": 0.2003777,
    "min_P": 9.800873546168674e-08
   },
   "deriv_1e-9": {
    "kappa": 2.8566008661345355,
    "Z_W": 0.999996658834345,
    "alphas": 0.2003777,
    "min_P": 9.800873546168674e-08
   },
   "LOgen": {
    "kappa_full": 2.8553069068381642,
    "kappa_W": 2.8416232973776734,
    "Z_grid": 1.0000002586657502,
    "min_pg_full": 1.8243370404441942e-27
   }
  },
  {
   "Q": 100.0,
   "nf": 5,
   "deriv_W": {
    "kappa": 2.4630259703806296,
    "Z_W": 0.9983135656219451,
    "alphas": 0.1329798112899528,
    "min_P": 1.8190810816921276e-08
   },
   "deriv_1e-9": {
    "kappa": 2.490543157399672,
    "Z_W": 0.9999840826415564,
    "alphas": 0.1329798112899528,
    "min_P": 1.8190810816921276e-08
   },
   "LOgen": {
    "kappa_full": 2.491008770981794,
    "kappa_W": 2.463026567178459,
    "Z_grid": 1.00000138277458,
    "min_pg_full": 4.7466378680380975e-29
   }
  },
  {
   "Q": 10000.0,
   "nf": 5,
   "deriv_W": {
    "kappa": 2.0942039890914237,
    "Z_W": 0.9945535317342535,
    "alphas": 0.07610864155288138,
    "min_P": 1.7863381861694439e-09
   },
   "deriv_1e-9": {
    "kappa": 2.1499814430237256,
    "Z_W": 0.9999184057000731,
    "alphas": 0.07610864155288138,
    "min_P": 1.7863381861694439e-09
   },
   "LOgen": {
    "kappa_full": 2.151537478029263,
    "kappa_W": 2.0941955805766823,
    "Z_grid": 1.0000090220701605,
    "min_pg_full": 2.491078320698787e-31
   }
  }
 ]
}

==> anc/plan/analytic/verify/lo_curve/grid_kappa.py <==
"""kappa of the fitted grids themselves, for comparison with the LO curve.

(i)   'deriv': the grid's own scale derivative, dP/dt = (1/2) dP/dlnQ of the bicubic spline in
      (ln x, ln Q), kappa = (2 pi/alpha_s) sqrt(I_t), alpha_s from the set's table.  On
      W = [1e-6, 0.99] (centered, eq. kappadef) this is the manuscript's Table I quantity; on
      [1e-9, 0.99] it is the last row of the x_min table.
(ii)  'LOgen': the LO x-space generator applied to the grid density at Q (n_f = 4 below
      m_b = 4.75 GeV, 5 above), on W and on the full range with the continuations of pilot.py
      (x_c = 1e-6 for CT18NNLO because its gluon is negative below x = 1.5e-8 at 2 GeV, 1e-8 for
      CT18LO; x_u = 0.98 and 0.99).  On a grid that is an LO evolution, (ii) on the full range
      equals the LO curve started from that grid at a lower scale.
Output grid_kappa.json.
"""
import json
import numpy as np
from lo_common import Grid
import evolve as E

QS = [2.0, 5.0, 10.0, 12.58165, 100.0, 1e4]
out = {}


def deriv_kappa(G, Q, lo):
    xw, ww = E.window_nodes(lo=lo)
    q, g = G.species(xw, Q)
    dq, dg = G.species(xw, Q, dlnQ=1)
    P = q + g; Pt = 0.5 * (dq + dg)
    fw = E.fisher_window(xw, ww, q, g, 0.5 * dq, 0.5 * dg)
    a = G.alphas(Q)
    return dict(kappa=float(2 * np.pi / a * np.sqrt(fw['I_W'])), Z_W=fw['Z_W'], alphas=a,
                min_P=float(P.min()))


for name, xc, xu in (('CT18NNLO', 1e-6, 0.98), ('CT18LO', 1e-8, 0.99)):
    G = Grid(name)
    rows = []
    for Q in QS:
        nf = 4 if Q < 4.75 else 5
        r = dict(Q=Q, nf=nf)
        r['deriv_W'] = deriv_kappa(G, Q, 1e-6)
        r['deriv_1e-9'] = deriv_kappa(G, Q, 1e-9)
        d = E.GridInput(G, Q, xc, xu)
        u = E.full_nodes(); xi = E.xi_of_u(u)
        pq, pg = d.p(xi)
        d.Z = E.fisher_full(u, pq, pg, 0 * pq, 0 * pg)['Z']
        pq, pg = d.p(xi)
        kq, kg = E.generator(d, xi, nf)
        fi = E.fisher_full(u, pq, pg, kq, kg)
        xw, ww = E.window_nodes()
        pwq, pwg = d.p(-np.log(xw)); kwq, kwg = E.generator(d, -np.log(xw), nf)
        fw = E.fisher_window(xw, ww, pwq, pwg, kwq, kwg)
        r['LOgen'] = dict(kappa_full=float(np.sqrt(fi['I'])), kappa_W=float(np.sqrt(fw['I_W'])),
                          Z_grid=d.Z, min_pg_full=float(pg.min()))
        rows.append(r)
        print(name, Q, 'deriv W %.5f  deriv[1e-9] %.5f  LOgen W %.5f  LOgen full %.6f  Z %.6f' % (
            r['deriv_W']['kappa'], r['deriv_1e-9']['kappa'], r['LOgen']['kappa_W'], r['LOgen']['kappa_full'], d.Z))
    out[name] = rows
json.dump(out, open('grid_kappa.json', 'w'), indent=1)


==> anc/plan/analytic/verify/lo_curve/lo_common.py <==
"""Common pieces for the full-range LO kappa pilot (plan/analytic/verify/lo_curve).

Written for this pilot, imports nothing from calc/, repro/, checks/ or the candidate folders.

Contents
  Grid      minimal LHAPDF6 lhagrid1 reader.  Each subgrid is interpolated by one bicubic spline
            in (ln x, ln Q) (scipy RectBivariateSpline), the prescription the manuscript states
            (App. numerics).  alpha_s from the .info table, cubic spline in ln Q.
  species   p_q = x Sigma (all quarks and antiquarks of the grid), p_g = x g.
  gamma_LO  one-loop singlet anomalous-dimension matrix Gamma(N), alpha_s/(2 pi) normalization,
            acting on the Mellin moments M_j(N) = int_0^1 x^(N-2) p_j(x) dx.
  K_x       the same LO generator in x space acting on momentum densities (gain-loss form).
Conventions: tau = int alpha_s d ln Q^2 /(2 pi); kappa = 2 pi v/alpha_s = sqrt(I_tau).
"""
import os
import numpy as np
from scipy.interpolate import RectBivariateSpline, CubicSpline

DATA = os.environ.get('PDFDATA') or os.environ.get('INFOGEO_DATA') or os.path.join(os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..', '..')), 'repro', 'data', 'pdfsets')
CF, CA, TR = 4.0 / 3.0, 3.0, 0.5
EULER = 0.5772156649015329


class Grid:
    def __init__(self, name, member=0, data=DATA):
        d = os.path.join(data, name)
        self.name = name
        info = open(os.path.join(d, name + '.info')).read()
        self.info = info

        def arr(key):
            s = info.split(key + ':')[1].split('[')[1].split(']')[0]
            return np.array([float(v) for v in s.split(',')])
        self.as_q = arr('AlphaS_Qs')
        self.as_v = arr('AlphaS_Vals')
        # remove duplicated knots (thresholds) keeping the first, spline in ln Q
        q, v = [], []
        for a, b in zip(self.as_q, self.as_v):
            if q and abs(a - q[-1]) < 1e-12:
                continue
            q.append(a); v.append(b)
        self._as = CubicSpline(np.log(q), v)
        txt = open(os.path.join(d, '%s_%04d.dat' % (name, member))).read()
        blocks = txt.split('---')[1:]
        self.sub = []
        for b in blocks:
            lines = [l for l in b.strip().split('\n') if l.strip()]
            if len(lines) < 4:
                continue
            xs = np.array([float(v) for v in lines[0].split()])
            qs = np.array([float(v) for v in lines[1].split()])
            fl = [int(v) for v in lines[2].split()]
            vals = np.array([[float(v) for v in l.split()] for l in lines[3:]])
            vals = vals.reshape(len(xs), len(qs), len(fl))
            spl = {}
            lx, lq = np.log(xs), np.log(qs)
            for k, f in enumerate(fl):
                spl[f] = RectBivariateSpline(lx, lq, vals[:, :, k], kx=3, ky=3, s=0)
            self.sub.append(dict(xs=xs, qs=qs, fl=fl, vals=vals, spl=spl))
        self.flavors = self.sub[0]['fl']
        self.xmin = self.sub[0]['xs'][0]

    def _subgrid(self, Q):
        for sg in self.sub:
            if sg['qs'][0] - 1e-12 <= Q <= sg['qs'][-1] + 1e-12:
                return sg
        raise ValueError(Q)

    def xfx(self, f, x, Q, dlnQ=0):
        sg = self._subgrid(Q)
        x = np.atleast_1d(np.asarray(x, float))
        return sg['spl'][f].ev(np.log(x), np.full_like(x, np.log(Q)), dy=dlnQ)

    def species(self, x, Q, dlnQ=0):
        q = sum(self.xfx(f, x, Q, dlnQ) for f in self.flavors if f != 21)
        g = self.xfx(21, x, Q, dlnQ)
        return q, g

    def alphas(self, Q):
        return float(self._as(np.log(Q)))

    def tau(self, Q0, Q, n=4000):
        """tau = int_{ln Q0^2}^{ln Q^2} alpha_s/(2 pi) d ln Q^2, Gauss-Legendre in ln Q."""
        gx, gw = np.polynomial.legendre.leggauss(64)
        edges = np.linspace(np.log(Q0), np.log(Q), 65)
        tot = 0.0
        for a, b in zip(edges[:-1], edges[1:]):
            l = 0.5 * (b - a) * gx + 0.5 * (a + b)
            tot += np.sum(0.5 * (b - a) * gw * self._as(l)) * 2.0 / (2 * np.pi)
        return tot


# ---------------------------------------------------------------- LO kernel, Mellin space
def S1(N, psi):
    return psi(N + 1) + EULER


def gamma_LO(N, nf, psi):
    """Gamma_ij(N) for (q, g) momentum-density moments, alpha_s/(2 pi) normalization.
    psi is a digamma function for the number type of N."""
    s1 = S1(N, psi)
    qq = CF * (1.5 + 1 / (N * (N + 1)) - 2 * s1)
    qg = 2 * nf * TR * (N * N + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N * N + N + 2) / ((N - 1) * N * (N + 1))
    gg = 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - s1) + (11 * CA - 2 * nf) / 6.0
    return qq, qg, gq, gg


# ---------------------------------------------------------------- LO kernel, x space
def K_x(xnodes, pq_fun, pg_fun, nf, nz=48, npan=14):
    """LO generator on momentum densities at the points xnodes.
    pq_fun, pg_fun: callables returning p_j at arbitrary x in (0, 1].
    Returns (K_q, K_g) with d p_j / d tau = K_j.
      K_q = C_F [ int_x^1 ((1+z^2) p_q(x/z) - 2 p_q(x))/(1-z) dz + 2 p_q(x) ln(1-x) + 3/2 p_q(x) ]
            + 2 nf T_R int_x^1 (z^2 + (1-z)^2) p_g(x/z) dz
      K_g = 2 C_A [ int_x^1 (z p_g(x/z) - p_g(x))/(1-z) dz + p_g(x) ln(1-x)
                    + int_x^1 ((1-z)/z + z(1-z)) p_g(x/z) dz ] + (33 - 2 nf)/6 p_g(x)
            + C_F int_x^1 (1 + (1-z)^2)/z p_q(x/z) dz
    The z integral uses v = ln(1/z) in (0, ln(1/x)), composite Gauss-Legendre with panels graded
    geometrically toward both ends (z -> 1 and z -> x)."""
    gx, gw = np.polynomial.legendre.leggauss(nz)
    Kq = np.empty(len(xnodes)); Kg = np.empty(len(xnodes))
    for i, x in enumerate(xnodes):
        L = -np.log(x)
        # breakpoints in v: geometric toward 0 and toward L
        h = np.geomspace(1e-9 * max(L, 1e-9), 0.5 * L, npan)
        br = np.unique(np.concatenate([[0.0], h, L - h[::-1], [L]]))
        br = br[(br >= 0) & (br <= L)]
        vs = np.concatenate([0.5 * (b - a) * gx + 0.5 * (a + b) for a, b in zip(br[:-1], br[1:])])
        ws = np.concatenate([0.5 * (b - a) * gw for a, b in zip(br[:-1], br[1:])])
        z = np.exp(-vs)
        wz = ws * z                       # dz = z dv
        y = np.minimum(x / z, 1.0)
        pqy, pgy = pq_fun(y), pg_fun(y)
        pqx, pgx = float(pq_fun(np.array([x]))[0]), float(pg_fun(np.array([x]))[0])
        omz = -np.expm1(-vs)              # 1 - z accurately
        lnomx = np.log1p(-x)
        kq = CF * (np.sum(wz * ((1 + z * z) * pqy - 2 * pqx) / omz) + 2 * pqx * lnomx + 1.5 * pqx) \
            + 2 * nf * TR * np.sum(wz * (z * z + omz * omz) * pgy)
        kg = 2 * CA * (np.sum(wz * (z * pgy - pgx) / omz) + pgx * lnomx
                       + np.sum(wz * (omz / z + z * omz) * pgy)) + (33 - 2 * nf) / 6.0 * pgx \
            + CF * np.sum(wz * (1 + omz * omz) / z * pqy)
        Kq[i], Kg[i] = kq, kg
    return Kq, Kg


==> anc/plan/analytic/verify/lo_curve/nnlo_5gev.json <==
{
 "bicubic": 3.851291988275728,
 "quadratic_nf5_knots": 3.873966892831367,
 "knots": [
  4.75,
  5.76715,
  7.07072
 ],
 "alphas": 0.2125606855874526
}

==> anc/plan/analytic/verify/lo_curve/nnlo_5gev.py <==
"""The windowed NNLO kappa at 5 GeV, one knot above m_b = 4.75 GeV, under two derivative
prescriptions: the bicubic spline in ln Q through all knots (the manuscript's prescription,
which interpolates across the knot at m_b), and a quadratic in ln Q through the three knots
4.75, 5.767, 7.071 GeV only (all on the n_f = 5 side).  Output nnlo_5gev.json."""
import json, numpy as np
from lo_common import Grid
import evolve as E
G = Grid('CT18NNLO')
xw, ww = E.window_nodes()
Q = 5.0
qs = G.sub[0]['qs']
k = [i for i, v in enumerate(qs) if abs(v - 4.75) < 1e-6][0]
kn = qs[k:k + 3]
vals = [sum(G.species(xw, qk)) for qk in kn]
L = np.log(kn); l = np.log(Q)
# derivative of the Lagrange quadratic at l
d = sum(vals[i] * sum(np.prod([(l - L[m]) for m in range(3) if m not in (i, j)]) for j in range(3) if j != i)
        / np.prod([L[i] - L[m] for m in range(3) if m != i]) for i in range(3))
P = sum(G.species(xw, Q))
out = {}
for lab, dP in (('bicubic', sum(G.species(xw, Q, dlnQ=1))), ('quadratic_nf5_knots', d)):
    Pt = 0.5 * dP
    Z = np.sum(ww * P); m = np.sum(ww * Pt) / Z
    I = np.sum(ww * Pt**2 / P) / Z - m * m
    out[lab] = float(2 * np.pi / G.alphas(Q) * np.sqrt(I))
out['knots'] = list(map(float, kn)); out['alphas'] = G.alphas(Q)
print(out)
json.dump(out, open('nnlo_5gev.json', 'w'), indent=1)


==> anc/plan/analytic/verify/lo_curve/param_fit_trial.json <==
[
 {
  "species": "q",
  "d": 0.5,
  "K": 4,
  "a": -0.11920519890116886,
  "b": 1.4105587957215522,
  "max_rel": 0.029018596571404487,
  "rms_rel": 0.011396086680682123,
  "c0": 1.4053114410032386
 },
 {
  "species": "q",
  "d": 0.5,
  "K": 6,
  "a": -0.11216578634374841,
  "b": 3.2254837832739707,
  "max_rel": 0.006935519541002133,
  "rms_rel": 0.003336748370761403,
  "c0": 1.535786788417696
 },
 {
  "species": "q",
  "d": 0.5,
  "K": 8,
  "a": -0.10844550259596741,
  "b": 3.2238014977922407,
  "max_rel": 0.003537507813362595,
  "rms_rel": 0.0009089060275507297,
  "c0": 1.611018650048157
 },
 {
  "species": "q",
  "d": 0.5,
  "K": 10,
  "a": -0.10794524053740726,
  "b": 2.1834156263864113,
  "max_rel": 0.006431272935515153,
  "rms_rel": 0.0007272017158606046,
  "c0": 1.6217262471508747
 },
 {
  "species": "q",
  "d": 0.5,
  "K": 12,
  "a": -0.10829126028541636,
  "b": 2.1903637729597945,
  "max_rel": 0.006325157330138609,
  "rms_rel": 0.0006992794775733595,
  "c0": 1.61415922849891
 },
 {
  "species": "q",
  "d": 0.25,
  "K": 4,
  "a": -0.11459019057461646,
  "b": 3.223143812526188,
  "max_rel": 0.04453428789071001,
  "rms_rel": 0.013338544853754405,
  "c0": 1.4615564033094164
 },
 {
  "species": "q",
  "d": 0.25,
  "K": 6,
  "a": -0.09559238563910115,
  "b": 3.1688000996695638,
  "max_rel": 0.016370181632526126,
  "rms_rel": 0.00593203427531323,
  "c0": 1.977685205270738
 },
 {
  "species": "q",
  "d": 0.25,
  "K": 8,
  "a": -0.0867060752292296,
  "b": 3.205946863571723,
  "max_rel": 0.005758382020985664,
  "rms_rel": 0.0014465365215720254,
  "c0": 2.379402258228227
 },
 {
  "species": "q",
  "d": 0.25,
  "K": 10,
  "a": -0.0691866788967356,
  "b": 3.2167353950923796,
  "max_rel": 0.0041770960849589756,
  "rms_rel": 0.0008671488368201195,
  "c0": 3.3043643330156947
 },
 {
  "species": "q",
  "d": 0.25,
  "K": 12,
  "a": -0.09226128910689148,
  "b": 2.1866949747925517,
  "max_rel": 0.006274571584071964,
  "rms_rel": 0.0006136052093537764,
  "c0": 2.138376989477272
 },
 {
  "species": "g",
  "d": 0.5,
  "K": 4,
  "a": -0.012755118519150361,
  "b": 2.6963927484607337,
  "max_rel": 0.13534445958615637,
  "rms_rel": 0.037126899869487306,
  "c0": 3.8818874703324826
 },
 {
  "species": "g",
  "d": 0.5,
  "K": 6,
  "a": -0.5792717611435096,
  "b": 1.6646073032444255,
  "max_rel": 0.043450672189911166,
  "rms_rel": 0.017618693672402545,
  "c0": -0.000846410351405966
 },
 {
  "species": "g",
  "d": 0.5,
  "K": 8,
  "a": -0.5517745751727862,
  "b": 1.3995934747380607,
  "max_rel": 0.024976752518562906,
  "rms_rel": 0.0063452369230448885,
  "c0": -0.0009551049728342177
 },
 {
  "species": "g",
  "d": 0.5,
  "K": 10,
  "a": -0.5375946724926177,
  "b": 1.2899421750146591,
  "max_rel": 0.015524439043073213,
  "rms_rel": 0.0037115371158858586,
  "c0": -0.0009914546472637059
 },
 {
  "species": "g",
  "d": 0.5,
  "K": 12,
  "a": -0.5273013857373643,
  "b": 1.1852628932570362,
  "max_rel": 0.010455535165547092,
  "rms_rel": 0.002371406340373236,
  "c0": -0.0010211018655750998
 },
 {
  "species": "g",
  "d": 0.25,
  "K": 4,
  "a": 0.036478135645949525,
  "b": 3.644771824172398,
  "max_rel": 0.08944140572800019,
  "rms_rel": 0.03375825678918869,
  "c0": 8.009657739861089
 },
 {
  "species": "g",
  "d": 0.25,
  "K": 6,
  "a": -0.19659997258509815,
  "b": 3.5456498668194514,
  "max_rel": 0.010441035549225042,
  "rms_rel": 0.003913861532530827,
  "c0": -0.11345903925340597
 },
 {
  "species": "g",
  "d": 0.25,
  "K": 8,
  "a": -0.2702711158885667,
  "b": 3.533850560822053,
  "max_rel": 0.006889844006801482,
  "rms_rel": 0.0014157662164010476,
  "c0": -0.06932389034795876
 },
 {
  "species": "g",
  "d": 0.25,
  "K": 10,
  "a": -0.26549261454494066,
  "b": 3.5396878798905185,
  "max_rel": 0.005693024085474008,
  "rms_rel": 0.0011915272131038962,
  "c0": -0.07111369696457528
 },
 {
  "species": "g",
  "d": 0.25,
  "K": 12,
  "a": -0.26505565977804313,
  "b": 3.5459676246299976,
  "max_rel": 0.005792654953438614,
  "rms_rel": 0.0010316869912219177,
  "c0": -0.06689086434381072
 }
]

==> anc/plan/analytic/verify/lo_curve/param_fit_trial.py <==
"""Option 4 trial: can a parametric Beta-sum input represent CT18NNLO at Q0 = 2 GeV?
Form p_j = x^a (1-x)^b sum_{k=0}^K c_k x^{k d}, d = 1/2 or 1/4, fitted in relative error on
[1e-6, 0.99] (variable projection: c linear, (a, b) by Nelder-Mead from three starts).
Output param_fit_trial.json: max and rms relative residual, a, b, and the sign of the leading
small-x coefficient c_0 (the sign of the continuation below the window)."""
import json, numpy as np
from scipy.optimize import minimize
from lo_common import Grid
G = Grid('CT18NNLO'); Q = 2.0
x = np.concatenate([np.geomspace(1e-6, 0.5, 400), 1 - np.geomspace(0.5, 0.01, 120)[1:]])
q, g = G.species(x, Q)
def fit(y, a, b, d, K):
    B = np.array([x**(a + k*d)*(1 - x)**b for k in range(K + 1)]).T / y[:, None]
    c, *_ = np.linalg.lstsq(B, np.ones_like(y), rcond=None)
    return c, B @ c - 1
out = []
for lab, y in (('q', q), ('g', g)):
    for d in (0.5, 0.25):
        for K in (4, 6, 8, 10, 12):
            obj = lambda p: np.sum(fit(y, p[0], p[1], d, K)[1]**2)
            best = None
            for a0 in (-0.3, -0.1, 0.1):
                r = minimize(obj, [a0, 4.0], method='Nelder-Mead', options=dict(xatol=1e-8, fatol=1e-14, maxiter=4000))
                if best is None or r.fun < best.fun: best = r
            c, res = fit(y, best.x[0], best.x[1], d, K)
            row = dict(species=lab, d=d, K=K, a=float(best.x[0]), b=float(best.x[1]),
                       max_rel=float(np.abs(res).max()), rms_rel=float(np.sqrt(np.mean(res**2))), c0=float(c[0]))
            out.append(row); print(row)
json.dump(out, open('param_fit_trial.json', 'w'), indent=1)


==> anc/plan/analytic/verify/lo_curve/pilot.json <==
{
 "options": {
  "A": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.98
  },
  "A_xc1e-5": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-05,
   "xu": 0.98
  },
  "A_xc1e-7": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-07,
   "xu": 0.98
  },
  "A_lam+0.1": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.98,
   "lam_shift": 0.1
  },
  "A_lam-0.1": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.98,
   "lam_shift": -0.1
  },
  "A_xu0.95": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.95
  },
  "A_h0.1": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.98,
   "h": 0.1
  },
  "A_nz32": {
   "set": "CT18NNLO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.98,
   "nz": 32
  },
  "C": {
   "set": "CT18LO",
   "Q0": 2.0,
   "xc": 1e-08,
   "xu": 0.99
  },
  "C_xc1e-6": {
   "set": "CT18LO",
   "Q0": 2.0,
   "xc": 1e-06,
   "xu": 0.99
  },
  "B": {
   "set": "CT18LO",
   "Q0": 12.58165,
   "xc": 1e-08,
   "xu": 0.99
  }
 },
 "rows": [
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001019014994268,
   "kappa": 3.9372400548561846,
   "kappa_R1": 3.9372400548561846,
   "kappa_joint": 4.439969919228061,
   "sqrtJ1": 3.910468239207905,
   "sqrtJ2": 3.91111139918845,
   "mean_xi": 2.2430209386501923,
   "var_xi": 1.768194782796507,
   "drift_quad": 5.199885914390633,
   "drift_formula": 5.1998859025201805,
   "xq": 0.5865389907042801,
   "Z_full": 1.0000000000000002,
   "intK_full": 1.5923512751996675e-09,
   "kappa_W": 3.9354697578565645,
   "Z_W": 0.9999883394562336,
   "window_ineq_lhs": 15.487741617408767,
   "window_ineq_rhs": 15.50185924956393,
   "chain_rule_sum": 15.501857864436811,
   "chain_rule_full": 15.50185924956393,
   "I_complement": 4.511236412103472,
   "Z_complement": 1.1659406710432845e-05,
   "Z_W_plus_Zc": 0.999999998862944,
   "shares_I_below": {
    "1e-06": 0.0009034353463773133,
    "1e-09": 1.792014324003883e-06,
    "1e-12": 2.5366920192420054e-09,
    "1e-15": 3.850612338512001e-12,
    "1e-20": 9.676179617283681e-17
   },
   "mass_below": {
    "1e-06": 1.1548906650844011e-05,
    "1e-09": 1.8490360627907034e-08,
    "1e-12": 3.654387864674121e-11
   },
   "positivity": {
    "min_pq": 3.109367648635641e-45,
    "min_pg": 4.657531876052569e-50
   },
   "jump_at_mb": null,
   "seconds": 22.051014184951782,
   "option": "A"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 3.4215554314562464,
   "kappa_R1": 3.4215554316046366,
   "kappa_joint": 3.5805677855711737,
   "sqrtJ1": 3.4007588684691044,
   "sqrtJ2": 3.407324536450997,
   "mean_xi": 2.6294920318358628,
   "var_xi": 2.5277336116381015,
   "drift_quad": 5.406814763249898,
   "drift_formula": 5.406814760775082,
   "xq": 0.5548642418917189,
   "Z_full": 1.0000000002991143,
   "intK_full": -4.175026269170856e-09,
   "kappa_W": 3.416516648495605,
   "Z_W": 0.9999186215789108,
   "window_ineq_lhs": 11.671636112828162,
   "window_ineq_rhs": 11.707041570527739,
   "chain_rule_sum": 11.70704001062579,
   "chain_rule_full": 11.707041570527739,
   "I_complement": 2.166481948866874,
   "Z_complement": 8.137655033034839e-05,
   "Z_W_plus_Zc": 0.9999999981292411,
   "shares_I_below": {
    "1e-06": 0.0030036148305657507,
    "1e-09": 1.6367343029791032e-05,
    "1e-12": 6.070964235792074e-08,
    "1e-15": 1.8430467595079789e-10,
    "1e-20": 8.711968201210348e-15
   },
   "mass_below": {
    "1e-06": 8.073033274874638e-05,
    "1e-09": 2.3684099960973462e-07,
    "1e-12": 6.092229722580298e-10
   },
   "positivity": {
    "min_pq": 4.5708676791330063e-48,
    "min_pg": 1.8276780413166074e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906131836,
    "kappa2_nf5": 11.868659866218042,
    "jump": 0.29311896008620586,
    "J_identity": 0.2931189600862235,
    "cov_xi_delta": 0.06787544566854,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 14.686154127120972,
   "option": "A"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 3.1651133757012047,
   "kappa_R1": 3.1651133754869467,
   "kappa_joint": 3.307967618274567,
   "sqrtJ1": 3.141673840117382,
   "sqrtJ2": 3.1537790723488364,
   "mean_xi": 2.8624012746465453,
   "var_xi": 3.0105229747388584,
   "drift_quad": 5.451073886746799,
   "drift_formula": 5.451073875251078,
   "xq": 0.5451126796194785,
   "Z_full": 1.0000000000766227,
   "intK_full": -1.0616892806212445e-09,
   "kappa_W": 3.1572812883282197,
   "Z_W": 0.9998189661471806,
   "window_ineq_lhs": 9.966620511219022,
   "window_ineq_rhs": 10.017942681042676,
   "chain_rule_sum": 10.017941980590004,
   "chain_rule_full": 10.017942681042676,
   "I_complement": 1.4766394349339294,
   "Z_complement": 0.00018103285608052727,
   "Z_W_plus_Zc": 0.9999999990032611,
   "shares_I_below": {
    "1e-06": 0.0050896862199189775,
    "1e-09": 3.700891141303679e-05,
    "1e-12": 1.7607571399007536e-07,
    "1e-15": 6.625111065415932e-10,
    "1e-20": 4.227537826140398e-14
   },
   "mass_below": {
    "1e-06": 0.00017968161674783938,
    "1e-09": 7.054672442908644e-07,
    "1e-12": 2.278785754400186e-09
   },
   "positivity": {
    "min_pq": 9.975931928558282e-50,
    "min_pg": 3.1290456768881526e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906131836,
    "kappa2_nf5": 11.868659866218042,
    "jump": 0.29311896008620586,
    "J_identity": 0.2931189600862235,
    "cov_xi_delta": 0.06787544566854,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 19.22779893875122,
   "option": "A"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 2.7103538400727585,
   "kappa_R1": 2.710353840994535,
   "kappa_joint": 2.8505311685410883,
   "sqrtJ1": 2.6831092044926677,
   "sqrtJ2": 2.7013101202021614,
   "mean_xi": 3.437496821513843,
   "var_xi": 4.255874657159557,
   "drift_quad": 5.535192938033087,
   "drift_formula": 5.53519291205404,
   "xq": 0.5265788242683992,
   "Z_full": 0.9999999996401091,
   "intK_full": 4.346323221485681e-09,
   "kappa_W": 2.6919797181426044,
   "Z_W": 0.9992276957729938,
   "window_ineq_lhs": 7.2411581035247865,
   "window_ineq_rhs": 7.346017938397149,
   "chain_rule_sum": 7.346017761609051,
   "chain_rule_full": 7.346017938397149,
   "I_complement": 0.890756991104638,
   "Z_complement": 0.0007723035742972262,
   "Z_W_plus_Zc": 0.999999999347291,
   "shares_I_below": {
    "1e-06": 0.014185013381309572,
    "1e-09": 0.00017806451294782665,
    "1e-12": 1.344589311207622e-06,
    "1e-15": 7.559853580568637e-09,
    "1e-20": 8.584074990718739e-13
   },
   "mass_below": {
    "1e-06": 0.0007671802311520958,
    "1e-09": 5.127522851143653e-06,
    "1e-12": 2.5688664170640152e-08
   },
   "positivity": {
    "min_pq": 8.731660470564047e-54,
    "min_pg": 2.128996642486177e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906131836,
    "kappa2_nf5": 11.868659866218042,
    "jump": 0.29311896008620586,
    "J_identity": 0.2931189600862235,
    "cov_xi_delta": 0.06787544566854,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 13.226855993270874,
   "option": "A"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 2.334547481326554,
   "kappa_R1": 2.3345474862161155,
   "kappa_joint": 2.46469475292895,
   "sqrtJ1": 2.3080390314410555,
   "sqrtJ2": 2.3258643255589777,
   "mean_xi": 4.162677184393971,
   "var_xi": 5.897908846954984,
   "drift_quad": 5.605213728505654,
   "drift_formula": 5.605213694623779,
   "xq": 0.5111512218487856,
   "Z_full": 0.9999999993555823,
   "intK_full": 7.805248589750643e-09,
   "kappa_W": 2.2946247619300566,
   "Z_W": 0.9972181177016195,
   "window_ineq_lhs": 5.2506553454130245,
   "window_ineq_rhs": 5.450111942568156,
   "chain_rule_sum": 5.450111887012157,
   "chain_rule_full": 5.450111942568156,
   "I_complement": 0.666031837613204,
   "Z_complement": 0.002781881429615813,
   "Z_W_plus_Zc": 0.9999999991312353,
   "shares_I_below": {
    "1e-06": 0.03632552998660401,
    "1e-09": 0.0007784579729681624,
    "1e-12": 9.176424533401278e-06,
    "1e-15": 7.601712905723898e-08,
    "1e-20": 1.513487359182131e-11
   },
   "mass_below": {
    "1e-06": 0.0027655367355771654,
    "1e-09": 3.0334404680401986e-05,
    "1e-12": 2.312052397172499e-07
   },
   "positivity": {
    "min_pq": 7.660090935760086e-59,
    "min_pg": 1.737471434466536e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906131836,
    "kappa2_nf5": 11.868659866218042,
    "jump": 0.29311896008620586,
    "J_identity": 0.2931189600862235,
    "cov_xi_delta": 0.06787544566854,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 20.601820707321167,
   "option": "A"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "oneloop",
   "alphas": 0.2686757924975608,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001019014994268,
   "kappa": 3.9372400548561846,
   "kappa_R1": 3.9372400548561846,
   "kappa_joint": 4.439969919228061,
   "sqrtJ1": 3.910468239207905,
   "sqrtJ2": 3.91111139918845,
   "mean_xi": 2.2430209386501923,
   "var_xi": 1.768194782796507,
   "drift_quad": 5.199885914390633,
   "drift_formula": 5.1998859025201805,
   "xq": 0.5865389907042801,
   "Z_full": 1.0000000000000002,
   "intK_full": 1.5923512751996675e-09,
   "kappa_W": 3.9354697578565645,
   "Z_W": 0.9999883394562336,
   "window_ineq_lhs": 15.487741617408767,
   "window_ineq_rhs": 15.50185924956393,
   "chain_rule_sum": 15.501857864436811,
   "chain_rule_full": 15.50185924956393,
   "I_complement": 4.511236412103472,
   "Z_complement": 1.1659406710432845e-05,
   "Z_W_plus_Zc": 0.999999998862944,
   "shares_I_below": {
    "1e-06": 0.0009034353463773133,
    "1e-09": 1.792014324003883e-06,
    "1e-12": 2.5366920192420054e-09,
    "1e-15": 3.850612338512001e-12,
    "1e-20": 9.676179617283681e-17
   },
   "mass_below": {
    "1e-06": 1.1548906650844011e-05,
    "1e-09": 1.8490360627907034e-08,
    "1e-12": 3.654387864674121e-11
   },
   "positivity": {
    "min_pq": 3.109367648635641e-45,
    "min_pg": 4.657531876052569e-50
   },
   "jump_at_mb": null,
   "seconds": 41.77542519569397,
   "option": "A"
  },
  {
   "Q": 5.0,
   "tau": 0.06781476041175905,
   "tau_mode": "oneloop",
   "alphas": 0.2027663871212585,
   "nf": 5,
   "segments": [
    [
     0.06448297438136123,
     4
    ],
    [
     0.0033317860303978173,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 3.4555641117887412,
   "kappa_R1": 3.4555641119954736,
   "kappa_joint": 3.6192734015100454,
   "sqrtJ1": 3.434991178238075,
   "sqrtJ2": 3.4408087688941618,
   "mean_xi": 2.6004970695082017,
   "var_xi": 2.4688055518391216,
   "drift_quad": 5.397206922509577,
   "drift_formula": 5.397206921284545,
   "xq": 0.5569811266555221,
   "Z_full": 1.0000000003082639,
   "intK_full": -4.597921294005749e-09,
   "kappa_W": 3.4508297166590527,
   "Z_W": 0.9999273761201866,
   "window_ineq_lhs": 11.907360911822744,
   "window_ineq_rhs": 11.940923330682313,
   "chain_rule_sum": 11.940921631832163,
   "chain_rule_full": 11.940923330682313,
   "I_complement": 2.2955403656827116,
   "Z_complement": 7.262188026248497e-05,
   "Z_W_plus_Zc": 0.999999998000449,
   "shares_I_below": {
    "1e-06": 0.0027913473011364114,
    "1e-09": 1.4587609532600348e-05,
    "1e-12": 5.21637328736694e-08,
    "1e-15": 1.5347897231322527e-10,
    "1e-20": 6.9512914731281584e-15
   },
   "mass_below": {
    "1e-06": 7.203999019564335e-05,
    "1e-09": 2.026809681720027e-07,
    "1e-12": 5.052992813235613e-10
   },
   "positivity": {
    "min_pq": 7.416553900713071e-48,
    "min_pg": 5.465444301685352e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.802332201292819,
    "kappa2_nf5": 12.100625402759672,
    "jump": 0.2982932014668531,
    "J_identity": 0.2982932014668735,
    "cov_xi_delta": 0.06755451645630195,
    "eleven_72_xg": 0.06755451655105019
   },
   "seconds": 26.460039615631104,
   "option": "A"
  },
  {
   "Q": 10.0,
   "tau": 0.1091050882283249,
   "tau_mode": "oneloop",
   "alphas": 0.1730836362208376,
   "nf": 5,
   "segments": [
    [
     0.06448297438136123,
     4
    ],
    [
     0.04462211384696368,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 3.201582672198526,
   "kappa_R1": 3.201582672040545,
   "kappa_joint": 3.3447500123372524,
   "sqrtJ1": 3.1785494793330753,
   "sqrtJ2": 3.189894794510252,
   "mean_xi": 2.8242792193139103,
   "var_xi": 2.9304274801941723,
   "drift_quad": 5.441197194570597,
   "drift_formula": 5.441197184352998,
   "xq": 0.5472888001197777,
   "Z_full": 1.0000000000818645,
   "intK_full": -1.510594649646956e-09,
   "kappa_W": 3.194267480412826,
   "Z_W": 0.9998394148638212,
   "window_ineq_lhs": 10.201706230918925,
   "window_ineq_rhs": 10.250131606921855,
   "chain_rule_sum": 10.250130827897543,
   "chain_rule_full": 10.250131606921855,
   "I_complement": 1.555688909662308,
   "Z_complement": 0.00016058404592655625,
   "Z_W_plus_Zc": 0.9999999989097478,
   "shares_I_below": {
    "1e-06": 0.00469341181363878,
    "1e-09": 3.268286794093214e-05,
    "1e-12": 1.4983482339441114e-07,
    "1e-15": 5.459532419791215e-10,
    "1e-20": 3.328815791344115e-14
   },
   "mass_below": {
    "1e-06": 0.00015937420720151248,
    "1e-09": 5.989541921724562e-07,
    "1e-12": 1.868127610427976e-09
   },
   "positivity": {
    "min_pq": 1.868842065069123e-49,
    "min_pg": 1.2974381749831535e-59
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.802332201292819,
    "kappa2_nf5": 12.100625402759672,
    "jump": 0.2982932014668531,
    "J_identity": 0.2982932014668735,
    "cov_xi_delta": 0.06755451645630195,
    "eleven_72_xg": 0.06755451655105019
   },
   "seconds": 24.36360001564026,
   "option": "A"
  },
  {
   "Q": 100.0,
   "tau": 0.212483887527887,
   "tau_mode": "oneloop",
   "alphas": 0.1164532059584094,
   "nf": 5,
   "segments": [
    [
     0.06448297438136123,
     4
    ],
    [
     0.14800091314652578,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 2.739195137147945,
   "kappa_R1": 2.739195137991793,
   "kappa_joint": 2.8784255860853767,
   "sqrtJ1": 2.7120644462337538,
   "sqrtJ2": 2.730070476889223,
   "mean_xi": 3.391504811793152,
   "var_xi": 4.15380506718158,
   "drift_quad": 5.527427580920225,
   "drift_formula": 5.527427555766166,
   "xq": 0.5282897567238689,
   "Z_full": 0.9999999996456812,
   "intK_full": 4.019426826237694e-09,
   "kappa_W": 2.7218721278587794,
   "Z_W": 0.999299696573894,
   "window_ineq_lhs": 7.403399620939218,
   "window_ineq_rhs": 7.503189999374949,
   "chain_rule_sum": 7.5031898065577005,
   "chain_rule_full": 7.503189999374949,
   "I_complement": 0.9156165966976175,
   "Z_complement": 0.0007003027477471503,
   "Z_W_plus_Zc": 0.9999999993216411,
   "shares_I_below": {
    "1e-06": 0.013216626332765522,
    "1e-09": 0.00015967336654193817,
    "1e-12": 1.1675653174383289e-06,
    "1e-15": 6.383259522699003e-09,
    "1e-20": 6.960569877075477e-13
   },
   "mass_below": {
    "1e-06": 0.0006956176877240088,
    "1e-09": 4.482811788208257e-06,
    "1e-12": 2.1782696910834188e-08
   },
   "positivity": {
    "min_pq": 1.8340917714105448e-53,
    "min_pg": 1.0779566221746018e-68
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.802332201292819,
    "kappa2_nf5": 12.100625402759672,
    "jump": 0.2982932014668531,
    "J_identity": 0.2982932014668735,
    "cov_xi_delta": 0.06755451645630195,
    "eleven_72_xg": 0.06755451655105019
   },
   "seconds": 23.046170234680176,
   "option": "A"
  },
  {
   "Q": 10000.0,
   "tau": 0.34381102561174054,
   "tau_mode": "oneloop",
   "alphas": 0.0703912405020185,
   "nf": 5,
   "segments": [
    [
     0.06448297438136123,
     4
    ],
    [
     0.2793280512303793,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 2.3511315382496965,
   "kappa_R1": 2.3511315431266735,
   "kappa_joint": 2.48134877859163,
   "sqrtJ1": 2.3244991711847405,
   "sqrtJ2": 2.342433616818509,
   "mean_xi": 4.12258482584689,
   "var_xi": 5.805489988291818,
   "drift_quad": 5.600784153635938,
   "drift_formula": 5.600784119960371,
   "xq": 0.5121271851883411,
   "Z_full": 0.9999999993509723,
   "intK_full": 7.700486164087446e-09,
   "kappa_W": 2.3126424879748004,
   "Z_W": 0.9973817358719119,
   "window_ineq_lhs": 5.334311975150312,
   "window_ineq_rhs": 5.527819510152384,
   "chain_rule_sum": 5.527819450560053,
   "chain_rule_full": 5.527819510152384,
   "I_complement": 0.673548768390333,
   "Z_complement": 0.0026182632344516512,
   "Z_W_plus_Zc": 0.9999999991063636,
   "shares_I_below": {
    "1e-06": 0.0347508409256416,
    "1e-09": 0.000725147097035152,
    "1e-12": 8.361554177886374e-06,
    "1e-15": 6.79515340512095e-08,
    "1e-20": 1.3157902263849429e-11
   },
   "mass_below": {
    "1e-06": 0.0026027831391430803,
    "1e-09": 2.7865955235061097e-05,
    "1e-12": 2.0805381837752353e-07
   },
   "positivity": {
    "min_pq": 1.4476654706369728e-58,
    "min_pg": 3.296079301648747e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.802332201292819,
    "kappa2_nf5": 12.100625402759672,
    "jump": 0.2982932014668531,
    "J_identity": 0.2982932014668735,
    "cov_xi_delta": 0.06755451645630195,
    "eleven_72_xg": 0.06755451655105019
   },
   "seconds": 14.828143119812012,
   "option": "A"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001036932987204,
   "kappa": 3.9370065533257756,
   "kappa_R1": 3.9370065533257756,
   "kappa_joint": 4.438493403530534,
   "sqrtJ1": 3.9101824584223137,
   "sqrtJ2": 3.9107797212274007,
   "mean_xi": 2.24304250666316,
   "var_xi": 1.7684553849798936,
   "drift_quad": 5.199889047479417,
   "drift_formula": 5.199889036046874,
   "xq": 0.5865382762482084,
   "Z_full": 0.9999999999999999,
   "intK_full": 1.5537697932176066e-09,
   "kappa_W": 3.935358735133031,
   "Z_W": 0.9999873327148511,
   "window_ineq_lhs": 15.486852195329977,
   "window_ineq_rhs": 15.500020600930103,
   "chain_rule_sum": 15.500019315870372,
   "chain_rule_full": 15.500020600930103,
   "I_complement": 2.076583239535921,
   "Z_complement": 1.2666146609239303e-05,
   "Z_W_plus_Zc": 0.9999999988614603,
   "shares_I_below": {
    "1e-06": 0.0008426560036501812,
    "1e-09": 1.8098388314216125e-06,
    "1e-12": 2.9332274869778857e-09,
    "1e-15": 4.735184223985262e-12,
    "1e-20": 1.2388708683780455e-16
   },
   "mass_below": {
    "1e-06": 1.2550545321486e-05,
    "1e-09": 2.2637459640924513e-08,
    "1e-12": 4.625731747481676e-11
   },
   "positivity": {
    "min_pq": 3.1093620778505375e-45,
    "min_pg": 4.657523531555512e-50
   },
   "jump_at_mb": null,
   "seconds": 22.921321868896484,
   "option": "A_xc1e-5"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001036932987204,
   "kappa": 3.421447362261529,
   "kappa_R1": 3.4214473624057407,
   "kappa_joint": 3.580464248436311,
   "sqrtJ1": 3.4005818213583225,
   "sqrtJ2": 3.4072174574123,
   "mean_xi": 2.629513805778705,
   "var_xi": 2.527999236783095,
   "drift_quad": 5.406817342193051,
   "drift_formula": 5.406817339719997,
   "xq": 0.5548636736756071,
   "Z_full": 1.0000000003388976,
   "intK_full": -4.175189912019373e-09,
   "kappa_W": 3.416474538020614,
   "Z_W": 0.9999174174323109,
   "window_ineq_lhs": 11.671334340581284,
   "window_ineq_rhs": 11.706302052726373,
   "chain_rule_sum": 11.706300510188363,
   "chain_rule_full": 11.706302052726373,
   "I_complement": 1.8577096374342545,
   "Z_complement": 8.258073787512751e-05,
   "Z_W_plus_Zc": 0.999999998170186,
   "shares_I_below": {
    "1e-06": 0.0029665811390599144,
    "1e-09": 1.62939155286773e-05,
    "1e-12": 6.186530679521087e-08,
    "1e-15": 1.9236521774929926e-10,
    "1e-20": 9.44623212904992e-15
   },
   "mass_below": {
    "1e-06": 8.19300072160067e-05,
    "1e-09": 2.49808465739291e-07,
    "1e-12": 6.637150076120885e-10
   },
   "positivity": {
    "min_pq": 4.570859489904699e-48,
    "min_pg": 1.827674766823932e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574787192050557,
    "kappa2_nf5": 11.867892482721572,
    "jump": 0.293105290671015,
    "J_identity": 0.293105290671031,
    "cov_xi_delta": 0.0678755335336766,
    "eleven_72_xg": 0.0678755336161899
   },
   "seconds": 25.09586763381958,
   "option": "A_xc1e-5"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001036932987204,
   "kappa": 3.1650344415827503,
   "kappa_R1": 3.1650344413789893,
   "kappa_joint": 3.307892403608633,
   "sqrtJ1": 3.1415352380944546,
   "sqrtJ2": 3.153708637207223,
   "mean_xi": 2.8624231514319347,
   "var_xi": 3.010791081869579,
   "drift_quad": 5.451076111448925,
   "drift_formula": 5.451076099954561,
   "xq": 0.545112189452994,
   "Z_full": 1.000000000116286,
   "intK_full": -1.0618184195500447e-09,
   "kappa_W": 3.1572541571733224,
   "Z_W": 0.9998176669001259,
   "window_ineq_lhs": 9.96643627037017,
   "window_ineq_rhs": 10.017443016405032,
   "chain_rule_sum": 10.01744231875631,
   "chain_rule_full": 10.017443016405032,
   "I_complement": 1.3590477162588854,
   "Z_complement": 0.00018233214463828732,
   "Z_W_plus_Zc": 0.9999999990447641,
   "shares_I_below": {
    "1e-06": 0.005058578917364662,
    "1e-09": 3.6932698810387714e-05,
    "1e-12": 1.7834927866288437e-07,
    "1e-15": 6.826810200746061e-10,
    "1e-20": 4.486757803705159e-14
   },
   "mass_below": {
    "1e-06": 0.00018097679176013324,
    "1e-09": 7.268245207286009e-07,
    "1e-12": 2.400455969558554e-09
   },
   "positivity": {
    "min_pq": 9.975914055543822e-50,
    "min_pg": 3.129040070847636e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574787192050557,
    "kappa2_nf5": 11.867892482721572,
    "jump": 0.293105290671015,
    "J_identity": 0.293105290671031,
    "cov_xi_delta": 0.0678755335336766,
    "eleven_72_xg": 0.0678755336161899
   },
   "seconds": 16.685964345932007,
   "option": "A_xc1e-5"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001036932987204,
   "kappa": 2.710306472600844,
   "kappa_R1": 2.7103064735650406,
   "kappa_joint": 2.8504838550325093,
   "sqrtJ1": 2.6830239820216684,
   "sqrtJ2": 2.701271120550489,
   "mean_xi": 3.4375188937600596,
   "var_xi": 4.256147411025198,
   "drift_quad": 5.535194489462997,
   "drift_formula": 5.535194463484798,
   "xq": 0.5265784824433574,
   "Z_full": 0.9999999996793464,
   "intK_full": 4.346237050223989e-09,
   "kappa_W": 2.6919682728847856,
   "Z_W": 0.9992262240166213,
   "window_ineq_lhs": 7.241085865074981,
   "window_ineq_rhs": 7.345761175422028,
   "chain_rule_sum": 7.345760998071596,
   "chain_rule_full": 7.345761175422028,
   "I_complement": 0.8673265831252195,
   "Z_complement": 0.0007737753729260491,
   "Z_W_plus_Zc": 0.9999999993895473,
   "shares_I_below": {
    "1e-06": 0.014160459603565744,
    "1e-09": 0.00017792075266756023,
    "1e-12": 1.351998722690289e-06,
    "1e-15": 7.668257870996612e-09,
    "1e-20": 8.855868389384201e-13
   },
   "mass_below": {
    "1e-06": 0.0007686488869804754,
    "1e-09": 5.181056564219125e-06,
    "1e-12": 2.6240201560033654e-08
   },
   "positivity": {
    "min_pq": 8.731644826803145e-54,
    "min_pg": 2.128992828147023e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574787192050557,
    "kappa2_nf5": 11.867892482721572,
    "jump": 0.293105290671015,
    "J_identity": 0.293105290671031,
    "cov_xi_delta": 0.0678755335336766,
    "eleven_72_xg": 0.0678755336161899
   },
   "seconds": 19.74198269844055,
   "option": "A_xc1e-5"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001036932987204,
   "kappa": 2.3345159699445626,
   "kappa_R1": 2.3345159749063162,
   "kappa_joint": 2.4646628334523313,
   "sqrtJ1": 2.3079853356239757,
   "sqrtJ2": 2.325837972845864,
   "mean_xi": 4.162699419340125,
   "var_xi": 5.898185368185242,
   "drift_quad": 5.605214719502946,
   "drift_formula": 5.605214685621623,
   "xq": 0.511151003503315,
   "Z_full": 0.9999999993942658,
   "intK_full": 7.805187751883645e-09,
   "kappa_W": 2.2946200691193934,
   "Z_W": 0.997216517963146,
   "window_ineq_lhs": 5.250625445794827,
   "window_ineq_rhs": 5.449964813926202,
   "chain_rule_sum": 5.449964757777583,
   "chain_rule_full": 5.449964813926202,
   "I_complement": 0.6599190633577763,
   "Z_complement": 0.0027834812107059652,
   "Z_W_plus_Zc": 0.999999999173852,
   "shares_I_below": {
    "1e-06": 0.03630503520471488,
    "1e-09": 0.0007780778274511814,
    "1e-12": 9.196710700788672e-06,
    "1e-15": 7.652919853344773e-08,
    "1e-20": 1.538723898586124e-11
   },
   "mass_below": {
    "1e-06": 0.0027671343944919327,
    "1e-09": 3.0453622613987583e-05,
    "1e-12": 2.3337166083064836e-07
   },
   "positivity": {
    "min_pq": 7.660077211837645e-59,
    "min_pg": 1.737468321589233e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574787192050557,
    "kappa2_nf5": 11.867892482721572,
    "jump": 0.293105290671015,
    "J_identity": 0.293105290671031,
    "cov_xi_delta": 0.0678755335336766,
    "eleven_72_xg": 0.0678755336161899
   },
   "seconds": 23.875738620758057,
   "option": "A_xc1e-5"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001016463823629,
   "kappa": 3.937288704545152,
   "kappa_R1": 3.937288704545152,
   "kappa_joint": 4.4413851110984215,
   "sqrtJ1": 3.9105244014068203,
   "sqrtJ2": 3.9111787154268134,
   "mean_xi": 2.2430173286116064,
   "var_xi": 1.7681436600757623,
   "drift_quad": 5.1998854230604445,
   "drift_formula": 5.1998854111131685,
   "xq": 0.5865391027469585,
   "Z_full": 0.9999999999999997,
   "intK_full": 1.5980870444459281e-09,
   "kappa_W": 3.935469757856565,
   "Z_W": 0.9999885945443938,
   "window_ineq_lhs": 15.487745568194354,
   "window_ineq_rhs": 15.50224234293884,
   "chain_rule_sum": 15.502240926864795,
   "chain_rule_full": 15.50224234293884,
   "I_complement": 10.271166589776385,
   "Z_complement": 1.1404318989673824e-05,
   "Z_W_plus_Zc": 0.9999999988633835,
   "shares_I_below": {
    "1e-06": 0.0009278702927610828,
    "1e-09": 1.7994993978200367e-06,
    "1e-12": 2.336597138080412e-09,
    "1e-15": 3.518130207899121e-12,
    "1e-20": 8.44723158945529e-17
   },
   "mass_below": {
    "1e-06": 1.1293818461800672e-05,
    "1e-09": 1.5985028567560782e-08,
    "1e-12": 3.119054002061276e-11
   },
   "positivity": {
    "min_pq": 3.1093684418077626e-45,
    "min_pg": 4.657533064147662e-50
   },
   "jump_at_mb": null,
   "seconds": 32.72151255607605,
   "option": "A_xc1e-7"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001016463823629,
   "kappa": 3.421575543779102,
   "kappa_R1": 3.421575543922421,
   "kappa_joint": 3.580587168774806,
   "sqrtJ1": 3.400793625277755,
   "sqrtJ2": 3.407343183426334,
   "mean_xi": 2.629488389590412,
   "var_xi": 2.5276815658546594,
   "drift_quad": 5.406814358826651,
   "drift_formula": 5.406814356351493,
   "xq": 0.5548643309979259,
   "Z_full": 1.0000000003011833,
   "intK_full": -4.17499958276181e-09,
   "kappa_W": 3.41651664849644,
   "Z_W": 0.9999188766492785,
   "window_ineq_lhs": 11.671639090164676,
   "window_ineq_rhs": 11.707179201787257,
   "chain_rule_sum": 11.707177636673487,
   "chain_rule_full": 11.707179201787257,
   "I_complement": 2.46760300144183,
   "Z_complement": 8.112148286321659e-05,
   "Z_W_plus_Zc": 0.9999999981321417,
   "shares_I_below": {
    "1e-06": 0.0030150813404023116,
    "1e-09": 1.6471621711150357e-05,
    "1e-12": 6.018231291624636e-08,
    "1e-15": 1.8036257670824414e-10,
    "1e-20": 8.352189521630485e-15
   },
   "mass_below": {
    "1e-06": 8.047526427707881e-05,
    "1e-09": 2.2950085781108299e-07,
    "1e-12": 5.794318545330476e-10
   },
   "positivity": {
    "min_pq": 4.57086884512083e-48,
    "min_pg": 1.8276785075410754e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575681758544746,
    "kappa2_nf5": 11.868803089527834,
    "jump": 0.29312133098308735,
    "J_identity": 0.2931213309831051,
    "cov_xi_delta": 0.06787543189028979,
    "eleven_72_xg": 0.06787543197278177
   },
   "seconds": 27.448177337646484,
   "option": "A_xc1e-7"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001016463823629,
   "kappa": 3.165127740427628,
   "kappa_R1": 3.165127740209523,
   "kappa_joint": 3.307981352499006,
   "sqrtJ1": 3.141701034627992,
   "sqrtJ2": 3.1537906675749525,
   "mean_xi": 2.8623976162733387,
   "var_xi": 3.010470471549306,
   "drift_quad": 5.451073537874682,
   "drift_formula": 5.451073526378695,
   "xq": 0.5451127564861488,
   "Z_full": 1.000000000078696,
   "intK_full": -1.0616686707869372e-09,
   "kappa_W": 3.1572812883287806,
   "Z_W": 0.9998192211921305,
   "window_ineq_lhs": 9.966623053619049,
   "window_ineq_rhs": 10.018033613224503,
   "chain_rule_sum": 10.018032911303479,
   "chain_rule_full": 10.018033613224503,
   "I_complement": 1.569153955269769,
   "Z_complement": 0.0001807778143418603,
   "Z_W_plus_Zc": 0.9999999990064724,
   "shares_I_below": {
    "1e-06": 0.005098463080644622,
    "1e-09": 3.7134364122185624e-05,
    "1e-12": 1.7507363008816322e-07,
    "1e-15": 6.522897152808428e-10,
    "1e-20": 4.093424297215642e-14
   },
   "mass_below": {
    "1e-06": 0.00017942657352518478,
    "1e-09": 6.940947893521104e-07,
    "1e-12": 2.213217309276817e-09
   },
   "positivity": {
    "min_pq": 9.975934473330082e-50,
    "min_pg": 3.1290464750799675e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575681758544746,
    "kappa2_nf5": 11.868803089527834,
    "jump": 0.29312133098308735,
    "J_identity": 0.2931213309831051,
    "cov_xi_delta": 0.06787543189028979,
    "eleven_72_xg": 0.06787543197278177
   },
   "seconds": 28.826626539230347,
   "option": "A_xc1e-7"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001016463823629,
   "kappa": 2.710362339152618,
   "kappa_R1": 2.7103623400738175,
   "kappa_joint": 2.8505396222338053,
   "sqrtJ1": 2.6831259075475278,
   "sqrtJ2": 2.7013162731952676,
   "mean_xi": 3.4374931324879157,
   "var_xi": 4.2558212956770465,
   "drift_quad": 5.535192694741676,
   "drift_formula": 5.5351926687624555,
   "xq": 0.5265788778725676,
   "Z_full": 0.9999999996421721,
   "intK_full": 4.346337702329607e-09,
   "kappa_W": 2.6919797181426772,
   "Z_W": 0.9992279506671199,
   "window_ineq_lhs": 7.2411599506804105,
   "window_ineq_rhs": 7.3460640094968515,
   "chain_rule_sum": 7.346063832551232,
   "chain_rule_full": 7.3460640094968515,
   "I_complement": 0.9037510283943107,
   "Z_complement": 0.0007720486829637555,
   "Z_W_plus_Zc": 0.9999999993500837,
   "shares_I_below": {
    "1e-06": 0.014190944483721062,
    "1e-09": 0.00017828370884522788,
    "1e-12": 1.3418819218024358e-06,
    "1e-15": 7.50785721326976e-09,
    "1e-20": 8.443633211210991e-13
   },
   "mass_below": {
    "1e-06": 0.0007669253377808674,
    "1e-09": 5.102948991881703e-06,
    "1e-12": 2.5408525079518057e-08
   },
   "positivity": {
    "min_pq": 8.731662697933228e-54,
    "min_pg": 2.1289971855743477e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575681758544746,
    "kappa2_nf5": 11.868803089527834,
    "jump": 0.29312133098308735,
    "J_identity": 0.2931213309831051,
    "cov_xi_delta": 0.06787543189028979,
    "eleven_72_xg": 0.06787543197278177
   },
   "seconds": 21.839969158172607,
   "option": "A_xc1e-7"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001016463823629,
   "kappa": 2.3345531468408125,
   "kappa_R1": 2.3345531517335,
   "kappa_joint": 2.4647004488611217,
   "sqrtJ1": 2.3080495452508583,
   "sqrtJ2": 2.3258685610269536,
   "mean_xi": 4.162673469852454,
   "var_xi": 5.897854786796913,
   "drift_quad": 5.605213573099747,
   "drift_formula": 5.605213539217756,
   "xq": 0.5111512560892246,
   "Z_full": 0.9999999993576181,
   "intK_full": 7.805258891921e-09,
   "kappa_W": 2.294624761930061,
   "Z_W": 0.9972183720831207,
   "window_ineq_lhs": 5.250656684808676,
   "window_ineq_rhs": 5.450138395424341,
   "chain_rule_sum": 5.450138339996343,
   "chain_rule_full": 5.450138395424341,
   "I_complement": 0.6686065013795712,
   "Z_complement": 0.002781627050000175,
   "Z_W_plus_Zc": 0.9999999991331209,
   "shares_I_below": {
    "1e-06": 0.036329961464796334,
    "1e-09": 0.000778858697187937,
    "1e-12": 9.170930131869483e-06,
    "1e-15": 7.579570869305875e-08,
    "1e-20": 1.5009741845429504e-11
   },
   "mass_below": {
    "1e-06": 0.002765282351936619,
    "1e-09": 3.028804438935675e-05,
    "1e-12": 2.3019778647827885e-07
   },
   "positivity": {
    "min_pq": 7.660092889781377e-59,
    "min_pg": 1.7374718776800954e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575681758544746,
    "kappa2_nf5": 11.868803089527834,
    "jump": 0.29312133098308735,
    "J_identity": 0.2931213309831051,
    "cov_xi_delta": 0.06787543189028979,
    "eleven_72_xg": 0.06787543197278177
   },
   "seconds": 20.003664255142212,
   "option": "A_xc1e-7"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001032717370615,
   "kappa": 3.9370474581480126,
   "kappa_R1": 3.9370474581480126,
   "kappa_joint": 4.43936730646882,
   "sqrtJ1": 3.9101767659294002,
   "sqrtJ2": 3.910764618753589,
   "mean_xi": 2.2430398789503085,
   "var_xi": 1.7684577777921762,
   "drift_quad": 5.199884995269494,
   "drift_formula": 5.199884991327392,
   "xq": 0.5865391984597211,
   "Z_full": 1.0,
   "intK_full": 1.0459851500128769e-09,
   "kappa_W": 3.935469757856565,
   "Z_W": 0.999986969376067,
   "window_ineq_lhs": 15.487720397713721,
   "window_ineq_rhs": 15.500342687709725,
   "chain_rule_sum": 15.50034154606982,
   "chain_rule_full": 15.500342687709725,
   "I_complement": 2.784404890039923,
   "Z_complement": 1.3029422318552984e-05,
   "Z_W_plus_Zc": 0.9999999987983855,
   "shares_I_below": {
    "1e-06": 0.0008070521941297021,
    "1e-09": 1.1904290425774687e-06,
    "1e-12": 2.146295991289541e-09,
    "1e-15": 6.088083025647879e-12,
    "1e-20": 5.479564586353443e-16
   },
   "mass_below": {
    "1e-06": 1.2918986970060591e-05,
    "1e-09": 4.1468788170255374e-08,
    "1e-12": 1.636760017972078e-10
   },
   "positivity": {
    "min_pq": 3.1093633885030194e-45,
    "min_pg": 4.657525494786112e-50
   },
   "jump_at_mb": null,
   "seconds": 34.741021156311035,
   "option": "A_lam+0.1"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001032717370615,
   "kappa": 3.421456808571643,
   "kappa_R1": 3.421456809031938,
   "kappa_joint": 3.5805070517898043,
   "sqrtJ1": 3.400583007723836,
   "sqrtJ2": 3.407228186067741,
   "mean_xi": 2.6295108889265046,
   "var_xi": 2.5279943598227517,
   "drift_quad": 5.4068140131159375,
   "drift_formula": 5.406814010920549,
   "xq": 0.5548644071063478,
   "Z_full": 0.9999999984588411,
   "intK_full": -4.18902135846062e-09,
   "kappa_W": 3.416516648466501,
   "Z_W": 0.9999172515870899,
   "window_ineq_lhs": 11.67162012128195,
   "window_ineq_rhs": 11.706366692921254,
   "chain_rule_sum": 11.706364741047327,
   "chain_rule_full": 11.706366692921254,
   "I_complement": 1.207499608769126,
   "Z_complement": 8.274559376227627e-05,
   "Z_W_plus_Zc": 0.9999999971808522,
   "shares_I_below": {
    "1e-06": 0.0029475044573125794,
    "1e-09": 1.520568625774176e-05,
    "1e-12": 5.554874265930141e-08,
    "1e-15": 1.7535637341616878e-10,
    "1e-20": 1.1403370086469801e-14
   },
   "mass_below": {
    "1e-06": 8.209847911015643e-05,
    "1e-09": 2.7501262219076093e-07,
    "1e-12": 8.853395646470692e-10
   },
   "positivity": {
    "min_pq": 4.570861416604835e-48,
    "min_pg": 1.8276755372219732e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574852588040322,
    "kappa2_nf5": 11.867959590029532,
    "jump": 0.2931070019892097,
    "J_identity": 0.29310700198922685,
    "cov_xi_delta": 0.06787541999652032,
    "eleven_72_xg": 0.06787542007939032
   },
   "seconds": 21.165000915527344,
   "option": "A_lam+0.1"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001032717370615,
   "kappa": 3.165041621211995,
   "kappa_R1": 3.1650416212548027,
   "kappa_joint": 3.307903677618647,
   "sqrtJ1": 3.1415379272819046,
   "sqrtJ2": 3.153718746709345,
   "mean_xi": 2.862420101824188,
   "var_xi": 3.0107827550768516,
   "drift_quad": 5.45107323973332,
   "drift_formula": 5.451073228394987,
   "xq": 0.5451128221405732,
   "Z_full": 0.9999999982355386,
   "intK_full": -1.0690446327808555e-09,
   "kappa_W": 3.157281288748265,
   "Z_W": 0.9998175962910593,
   "window_ineq_lhs": 9.96660685856275,
   "window_ineq_rhs": 10.017488464004254,
   "chain_rule_sum": 10.017487458131448,
   "chain_rule_full": 10.017488464004254,
   "I_complement": 1.149558237662177,
   "Z_complement": 0.0001824017795966214,
   "Z_W_plus_Zc": 0.9999999980706559,
   "shares_I_below": {
    "1e-06": 0.005045937815683002,
    "1e-09": 3.592280006635087e-05,
    "1e-12": 1.7164093427847542e-07,
    "1e-15": 6.662712340281653e-10,
    "1e-20": 5.010753071973863e-14
   },
   "mass_below": {
    "1e-06": 0.00018104963317315369,
    "1e-09": 7.563525551539037e-07,
    "1e-12": 2.7314564297186097e-09
   },
   "positivity": {
    "min_pq": 9.975918260572441e-50,
    "min_pg": 3.129041389794739e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574852588040322,
    "kappa2_nf5": 11.867959590029532,
    "jump": 0.2931070019892097,
    "J_identity": 0.29310700198922685,
    "cov_xi_delta": 0.06787541999652032,
    "eleven_72_xg": 0.06787542007939032
   },
   "seconds": 20.40229058265686,
   "option": "A_lam+0.1"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001032717370615,
   "kappa": 2.710311346982595,
   "kappa_R1": 2.7103113477083096,
   "kappa_joint": 2.850485049443958,
   "sqrtJ1": 2.683027673578234,
   "sqrtJ2": 2.701277942418815,
   "mean_xi": 3.437515591881259,
   "var_xi": 4.256132619340855,
   "drift_quad": 5.535192486859534,
   "drift_formula": 5.535192460961648,
   "xq": 0.5265789236570924,
   "Z_full": 0.9999999977996458,
   "intK_full": 4.3427400918223265e-09,
   "kappa_W": 2.6919797183909333,
   "Z_W": 0.9992263267303869,
   "window_ineq_lhs": 7.241148183744656,
   "window_ineq_rhs": 7.345787597582609,
   "chain_rule_sum": 7.345787274310481,
   "chain_rule_full": 7.345787597582609,
   "I_complement": 0.8423660019128079,
   "Z_complement": 0.000773671637062809,
   "Z_W_plus_Zc": 0.9999999983674497,
   "shares_I_below": {
    "1e-06": 0.014155451859659192,
    "1e-09": 0.00017694318331575512,
    "1e-12": 1.3441046748205932e-06,
    "1e-15": 7.691724869013616e-09,
    "1e-20": 9.302400161900667e-13
   },
   "mass_below": {
    "1e-06": 0.000768547443348933,
    "1e-09": 5.221490731413427e-06,
    "1e-12": 2.705486225128215e-08
   },
   "positivity": {
    "min_pq": 8.731648507349727e-54,
    "min_pg": 2.1289937255560889e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574852588040322,
    "kappa2_nf5": 11.867959590029532,
    "jump": 0.2931070019892097,
    "J_identity": 0.29310700198922685,
    "cov_xi_delta": 0.06787541999652032,
    "eleven_72_xg": 0.06787542007939032
   },
   "seconds": 20.99447274208069,
   "option": "A_lam+0.1"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001032717370615,
   "kappa": 2.334519507545715,
   "kappa_R1": 2.334519511197203,
   "kappa_joint": 2.4646646369654683,
   "sqrtJ1": 2.3079887299974815,
   "sqrtJ2": 2.325842450610199,
   "mean_xi": 4.162695907592541,
   "var_xi": 5.898165327148412,
   "drift_quad": 5.6052134403313865,
   "drift_formula": 5.605213406494763,
   "xq": 0.5111512853319364,
   "Z_full": 0.9999999975221698,
   "intK_full": 7.803295337144463e-09,
   "kappa_W": 2.2946247620050024,
   "Z_W": 0.9972167514153413,
   "window_ineq_lhs": 5.2506481518450485,
   "window_ineq_rhs": 5.449981331111487,
   "chain_rule_sum": 5.4499812347236665,
   "chain_rule_full": 5.449981331111487,
   "I_complement": 0.6562672546357078,
   "Z_complement": 0.002783246544258369,
   "Z_W_plus_Zc": 0.9999999979595996,
   "shares_I_below": {
    "1e-06": 0.036303755344108714,
    "1e-09": 0.0007769728113008363,
    "1e-12": 9.182354089571752e-06,
    "1e-15": 7.6688085522391e-08,
    "1e-20": 1.5706158357601138e-11
   },
   "mass_below": {
    "1e-06": 0.002766901216804359,
    "1e-09": 3.0504648784255274e-05,
    "1e-12": 2.353790236792973e-07
   },
   "positivity": {
    "min_pq": 7.6600804406990485e-59,
    "min_pg": 1.7374690539636259e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.574852588040322,
    "kappa2_nf5": 11.867959590029532,
    "jump": 0.2931070019892097,
    "J_identity": 0.29310700198922685,
    "cov_xi_delta": 0.06787541999652032,
    "eleven_72_xg": 0.06787542007939032
   },
   "seconds": 22.093029499053955,
   "option": "A_lam+0.1"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.000100794159744,
   "kappa": 3.9374695904858115,
   "kappa_R1": 3.9374695904858115,
   "kappa_joint": 4.440726727304704,
   "sqrtJ1": 3.9106953093096632,
   "sqrtJ2": 3.911382186075762,
   "mean_xi": 2.2430058912758395,
   "var_xi": 1.7679899289938303,
   "drift_quad": 5.199886615405774,
   "drift_formula": 5.19988659566268,
   "xq": 0.5865388326651388,
   "Z_full": 1.0000000000000002,
   "intK_full": 2.13474818860742e-09,
   "kappa_W": 3.935469757856565,
   "Z_W": 0.9999894466714032,
   "window_ineq_lhs": 15.487758765871193,
   "window_ineq_rhs": 15.503666776000506,
   "chain_rule_sum": 15.503665147215433,
   "chain_rule_full": 15.503666776000506,
   "I_complement": 34.79318740845929,
   "Z_complement": 1.055225590729914e-05,
   "Z_W_plus_Zc": 0.9999999989273105,
   "shares_I_below": {
    "1e-06": 0.0010188109469971881,
    "1e-09": 2.9869980402512774e-06,
    "1e-12": 4.853834762584328e-09,
    "1e-15": 6.753171401693257e-12,
    "1e-20": 9.935618628381591e-17
   },
   "mass_below": {
    "1e-06": 1.0441691357348886e-05,
    "1e-09": 8.34649521081863e-09,
    "1e-12": 8.262295799555422e-12
   },
   "positivity": {
    "min_pq": 3.1093710914148144e-45,
    "min_pg": 4.65753703300265e-50
   },
   "jump_at_mb": null,
   "seconds": 23.748042106628418,
   "option": "A_lam-0.1"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.000100794159744,
   "kappa": 3.4216380923946637,
   "kappa_R1": 3.4216380928060275,
   "kappa_joint": 3.580624383326394,
   "sqrtJ1": 3.4008958557243316,
   "sqrtJ2": 3.4074011936450117,
   "mean_xi": 2.629477053334229,
   "var_xi": 2.5275305156851324,
   "drift_quad": 5.406815333265856,
   "drift_formula": 5.406815331176741,
   "xq": 0.5548641162157454,
   "Z_full": 1.0000000021368725,
   "intK_full": -4.1939005240985645e-09,
   "kappa_W": 3.416516648523809,
   "Z_W": 0.9999197287240753,
   "window_ineq_lhs": 11.671649036268025,
   "window_ineq_rhs": 11.707607235326194,
   "chain_rule_sum": 11.70760611921948,
   "chain_rule_full": 11.707607235326194,
   "I_complement": 3.0394669615339467,
   "Z_complement": 8.027034692328233e-05,
   "Z_W_plus_Zc": 0.9999999990709986,
   "shares_I_below": {
    "1e-06": 0.0030506809795571984,
    "1e-09": 1.6956318910450678e-05,
    "1e-12": 6.16252056765379e-08,
    "1e-15": 1.802094015029247e-10,
    "1e-20": 7.81014948359627e-15
   },
   "mass_below": {
    "1e-06": 7.962503071673728e-05,
    "1e-09": 2.1688213270976075e-07,
    "1e-12": 5.16659270622254e-10
   },
   "positivity": {
    "min_pq": 4.570872740126061e-48,
    "min_pg": 1.827680064973062e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.57612040912099,
    "kappa2_nf5": 11.869249475497428,
    "jump": 0.2931290663764372,
    "J_identity": 0.29312906637645575,
    "cov_xi_delta": 0.0678754652258596,
    "eleven_72_xg": 0.06787546530872363
   },
   "seconds": 21.947105169296265,
   "option": "A_lam-0.1"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.000100794159744,
   "kappa": 3.165171593214313,
   "kappa_R1": 3.1651715932290534,
   "kappa_joint": 3.308023015869264,
   "sqrtJ1": 3.141779722260515,
   "sqrtJ2": 3.1538273911774692,
   "mean_xi": 2.862386318896141,
   "var_xi": 3.0103206041878146,
   "drift_quad": 5.451074378615877,
   "drift_formula": 5.451074367304031,
   "xq": 0.5451125712059897,
   "Z_full": 1.0000000019147652,
   "intK_full": -1.0701517299127098e-09,
   "kappa_W": 3.1572812879074537,
   "Z_W": 0.9998200731828382,
   "window_ineq_lhs": 9.966631543964617,
   "window_ineq_rhs": 10.018311214490835,
   "chain_rule_sum": 10.018310840602672,
   "chain_rule_full": 10.018311214490835,
   "I_complement": 1.729770279259867,
   "Z_complement": 0.00017992674726270916,
   "Z_W_plus_Zc": 0.9999999999301009,
   "shares_I_below": {
    "1e-06": 0.005125183384297743,
    "1e-09": 3.749875622493817e-05,
    "1e-12": 1.755974932163786e-07,
    "1e-15": 6.435283590137048e-10,
    "1e-20": 3.875712062792407e-14
   },
   "mass_below": {
    "1e-06": 0.00017857641820968195,
    "1e-09": 6.768548124122513e-07,
    "1e-12": 2.098788537910131e-09
   },
   "positivity": {
    "min_pq": 9.97594297419026e-50,
    "min_pg": 3.1290491414553977e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.57612040912099,
    "kappa2_nf5": 11.869249475497428,
    "jump": 0.2931290663764372,
    "J_identity": 0.29312906637645575,
    "cov_xi_delta": 0.0678754652258596,
    "eleven_72_xg": 0.06787546530872363
   },
   "seconds": 21.929077863693237,
   "option": "A_lam-0.1"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.000100794159744,
   "kappa": 2.7103876099715123,
   "kappa_R1": 2.710387611486653,
   "kappa_joint": 2.850568205859467,
   "sqrtJ1": 2.683172735672119,
   "sqrtJ2": 2.7013359961055796,
   "mean_xi": 3.437481908968854,
   "var_xi": 4.255673648981011,
   "drift_quad": 5.535193281090768,
   "drift_formula": 5.535193255192715,
   "xq": 0.5265787486650301,
   "Z_full": 1.0000000014772852,
   "intK_full": 4.342816726977881e-09,
   "kappa_W": 2.6919797178940605,
   "Z_W": 0.9992288021505569,
   "window_ineq_lhs": 7.2411661198345865,
   "window_ineq_rhs": 7.346200996287087,
   "chain_rule_sum": 7.346200966857145,
   "chain_rule_full": 7.346200996287087,
   "I_complement": 0.9254330549531744,
   "Z_complement": 0.0007711981733063618,
   "Z_W_plus_Zc": 1.0000000003238632,
   "shares_I_below": {
    "1e-06": 0.01420848729459108,
    "1e-09": 0.00017857841288773278,
    "1e-12": 1.3398679286772672e-06,
    "1e-15": 7.444897755853967e-09,
    "1e-20": 8.230200733641819e-13
   },
   "mass_below": {
    "1e-06": 0.000766075682065956,
    "1e-09": 5.0682268626080784e-06,
    "1e-12": 2.5000094626190136e-08
   },
   "positivity": {
    "min_pq": 8.731670138503726e-54,
    "min_pg": 2.1289989997710472e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.57612040912099,
    "kappa2_nf5": 11.869249475497428,
    "jump": 0.2931290663764372,
    "J_identity": 0.29312906637645575,
    "cov_xi_delta": 0.0678754652258596,
    "eleven_72_xg": 0.06787546530872363
   },
   "seconds": 17.416795253753662,
   "option": "A_lam-0.1"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.000100794159744,
   "kappa": 2.334569589204609,
   "kappa_R1": 2.334569595638029,
   "kappa_joint": 2.4647186040754034,
   "sqrtJ1": 2.3080782359861427,
   "sqrtJ2": 2.3258818557758194,
   "mean_xi": 4.1626623076985165,
   "var_xi": 5.8977089484397816,
   "drift_quad": 5.6052139476364005,
   "drift_formula": 5.605213913796458,
   "xq": 0.511151173558709,
   "Z_full": 1.0000000011858001,
   "intK_full": 7.803487648887165e-09,
   "kappa_W": 2.2946247618550624,
   "Z_W": 0.9972192218511051,
   "window_ineq_lhs": 5.25066115875119,
   "window_ineq_rhs": 5.450215166838977,
   "chain_rule_sum": 5.4502151506903385,
   "chain_rule_full": 5.450215166838977,
   "I_complement": 0.6730757499838802,
   "Z_complement": 0.002780778451711066,
   "Z_W_plus_Zc": 1.0000000003028162,
   "shares_I_below": {
    "1e-06": 0.03634271457080871,
    "1e-09": 0.0007792411786775112,
    "1e-12": 9.163471537243934e-06,
    "1e-15": 7.54978985616289e-08,
    "1e-20": 1.4830134490637765e-11
   },
   "mass_below": {
    "1e-06": 0.002764434392257515,
    "1e-09": 3.021824586353004e-05,
    "1e-12": 2.2878462797671932e-07
   },
   "positivity": {
    "min_pq": 7.660099417227883e-59,
    "min_pg": 1.7374733582436994e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.57612040912099,
    "kappa2_nf5": 11.869249475497428,
    "jump": 0.2931290663764372,
    "J_identity": 0.29312906637645575,
    "cov_xi_delta": 0.0678754652258596,
    "eleven_72_xg": 0.06787546530872363
   },
   "seconds": 21.1465802192688,
   "option": "A_lam-0.1"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001019008541516,
   "kappa": 3.937240074715574,
   "kappa_R1": 3.937240074715574,
   "kappa_joint": 4.439969913064108,
   "sqrtJ1": 3.9104682439337908,
   "sqrtJ2": 3.9111114037428933,
   "mean_xi": 2.243020940078589,
   "var_xi": 1.768194780775139,
   "drift_quad": 5.1998859177026,
   "drift_formula": 5.199885905831547,
   "xq": 0.586538989949276,
   "Z_full": 1.0,
   "intK_full": 1.5947562751826316e-09,
   "kappa_W": 3.935469775302497,
   "Z_W": 0.9999883394213277,
   "window_ineq_lhs": 15.487741754182428,
   "window_ineq_rhs": 15.501859405946298,
   "chain_rule_sum": 15.501858020889612,
   "chain_rule_full": 15.501859405946298,
   "I_complement": 4.52162086540352,
   "Z_complement": 1.1659441625371141e-05,
   "Z_W_plus_Zc": 0.9999999988629531,
   "shares_I_below": {
    "1e-06": 0.0009034353378459559,
    "1e-09": 1.7920143070818275e-06,
    "1e-12": 2.5366919952882044e-09,
    "1e-15": 3.850612302151218e-12,
    "1e-20": 9.676179525913492e-17
   },
   "mass_below": {
    "1e-06": 1.154890665829548e-05,
    "1e-09": 1.8490360639837188e-08,
    "1e-12": 3.654387867031968e-11
   },
   "positivity": {
    "min_pq": 4.128791608239419e-45,
    "min_pg": 1.3354232887090501e-49
   },
   "jump_at_mb": null,
   "seconds": 38.22098994255066,
   "option": "A_xu0.95"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001019008541516,
   "kappa": 3.42155544369688,
   "kappa_R1": 3.421555443835132,
   "kappa_joint": 3.5805677874918604,
   "sqrtJ1": 3.4007588719751918,
   "sqrtJ2": 3.4073245404001486,
   "mean_xi": 2.629492033506513,
   "var_xi": 2.527733608994615,
   "drift_quad": 5.406814765996968,
   "drift_formula": 5.40681476352228,
   "xq": 0.5548642412864319,
   "Z_full": 1.0000000002897207,
   "intK_full": -4.175109415190849e-09,
   "kappa_W": 3.416516660373698,
   "Z_W": 0.9999186215620425,
   "window_ineq_lhs": 11.67163619378807,
   "window_ineq_rhs": 11.707041654291753,
   "chain_rule_sum": 11.707040090253138,
   "chain_rule_full": 11.707041654291753,
   "I_complement": 2.166621857027792,
   "Z_complement": 8.137655774154886e-05,
   "Z_W_plus_Zc": 0.999999998119784,
   "shares_I_below": {
    "1e-06": 0.003003614811318535,
    "1e-09": 1.6367342921926994e-05,
    "1e-12": 6.070964197914775e-08,
    "1e-15": 1.8430467476274143e-10,
    "1e-20": 8.711968146065924e-15
   },
   "mass_below": {
    "1e-06": 8.073033279766746e-05,
    "1e-09": 2.368409997716062e-07,
    "1e-12": 6.092229725578205e-10
   },
   "positivity": {
    "min_pq": 6.072580317217796e-48,
    "min_pg": 5.260911992122463e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540990702027,
    "kappa2_nf5": 11.868659952330304,
    "jump": 0.2931189616282772,
    "J_identity": 0.29311896162829454,
    "cov_xi_delta": 0.06787544576149093,
    "eleven_72_xg": 0.06787544584398918
   },
   "seconds": 22.393240451812744,
   "option": "A_xu0.95"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001019008541516,
   "kappa": 3.1651133853505797,
   "kappa_R1": 3.1651133851262303,
   "kappa_joint": 3.3079676223451697,
   "sqrtJ1": 3.141673843032721,
   "sqrtJ2": 3.1537790757851263,
   "mean_xi": 2.862401276426721,
   "var_xi": 3.0105229717691806,
   "drift_quad": 5.451073889116604,
   "drift_formula": 5.4510738776209235,
   "xq": 0.545112679097333,
   "Z_full": 1.0000000000672515,
   "intK_full": -1.0617133758568986e-09,
   "kappa_W": 3.157281297852041,
   "Z_W": 0.9998189661360027,
   "window_ineq_lhs": 9.966620571235474,
   "window_ineq_rhs": 10.017942742125406,
   "chain_rule_sum": 10.017942041307416,
   "chain_rule_full": 10.017942742125406,
   "I_complement": 1.4766610170312902,
   "Z_complement": 0.0001810328596570064,
   "Z_W_plus_Zc": 0.9999999989956597,
   "shares_I_below": {
    "1e-06": 0.005089686192377267,
    "1e-09": 3.7008911204642226e-05,
    "1e-12": 1.7607571305017658e-07,
    "1e-15": 6.625111029865945e-10,
    "1e-20": 4.2275378029200705e-14
   },
   "mass_below": {
    "1e-06": 0.00017968161686447362,
    "1e-09": 7.054672448227156e-07,
    "1e-12": 2.2787857557421625e-09
   },
   "positivity": {
    "min_pq": 1.3257277081150787e-49,
    "min_pg": 9.025405946408812e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540990702027,
    "kappa2_nf5": 11.868659952330304,
    "jump": 0.2931189616282772,
    "J_identity": 0.29311896162829454,
    "cov_xi_delta": 0.06787544576149093,
    "eleven_72_xg": 0.06787544584398918
   },
   "seconds": 23.286266565322876,
   "option": "A_xu0.95"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001019008541516,
   "kappa": 2.710353846046809,
   "kappa_R1": 2.71035384695799,
   "kappa_joint": 2.8505311739446535,
   "sqrtJ1": 2.683109206448992,
   "sqrtJ2": 2.7013101226137586,
   "mean_xi": 3.4374968235021264,
   "var_xi": 4.255874653494768,
   "drift_quad": 5.535192939685726,
   "drift_formula": 5.535192913706664,
   "xq": 0.5265788239042782,
   "Z_full": 0.9999999996308028,
   "intK_full": 4.346334703206169e-09,
   "kappa_W": 2.6919797241352574,
   "Z_W": 0.999227695763621,
   "window_ineq_lhs": 7.241158135696147,
   "window_ineq_rhs": 7.34601797078073,
   "chain_rule_sum": 7.3460177942197795,
   "chain_rule_full": 7.34601797078073,
   "I_complement": 0.8907576144095799,
   "Z_complement": 0.0007723035754503599,
   "Z_W_plus_Zc": 0.9999999993390714,
   "shares_I_below": {
    "1e-06": 0.014185013328426161,
    "1e-09": 0.00017806451218465989,
    "1e-12": 1.3445893064198577e-06,
    "1e-15": 7.559853553639302e-09,
    "1e-20": 8.584074956367613e-13
   },
   "mass_below": {
    "1e-06": 0.000767180231663343,
    "1e-09": 5.1275228559082675e-06,
    "1e-12": 2.5688664184025403e-08
   },
   "positivity": {
    "min_pq": 1.1611580109882964e-53,
    "min_pg": 5.836436682101832e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540990702027,
    "kappa2_nf5": 11.868659952330304,
    "jump": 0.2931189616282772,
    "J_identity": 0.29311896162829454,
    "cov_xi_delta": 0.06787544576149093,
    "eleven_72_xg": 0.06787544584398918
   },
   "seconds": 18.133822202682495,
   "option": "A_xu0.95"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001019008541516,
   "kappa": 2.334547484981682,
   "kappa_R1": 2.3345474898601832,
   "kappa_joint": 2.4646947571592426,
   "sqrtJ1": 2.308039032726983,
   "sqrtJ2": 2.325864327150226,
   "mean_xi": 4.162677186555348,
   "var_xi": 5.897908842604423,
   "drift_quad": 5.605213729561279,
   "drift_formula": 5.605213695679363,
   "xq": 0.51115122161621,
   "Z_full": 0.999999999346369,
   "intK_full": 7.805267077386517e-09,
   "kappa_W": 2.2946247656353314,
   "Z_W": 0.9972181176911303,
   "window_ineq_lhs": 5.250655362314922,
   "window_ineq_rhs": 5.450111959634298,
   "chain_rule_sum": 5.450111904111269,
   "chain_rule_full": 5.450111959634298,
   "I_complement": 0.6660318551245581,
   "Z_complement": 0.0027818814315294167,
   "Z_W_plus_Zc": 0.9999999991226598,
   "shares_I_below": {
    "1e-06": 0.03632552989911383,
    "1e-09": 0.000778457970294557,
    "1e-12": 9.176424513808329e-06,
    "1e-15": 7.601712889437899e-08,
    "1e-20": 1.5134873547861464e-11
   },
   "mass_below": {
    "1e-06": 0.0027655367374133347,
    "1e-09": 3.0334404713587328e-05,
    "1e-12": 2.31205239815575e-07
   },
   "positivity": {
    "min_pq": 1.0194554705119757e-58,
    "min_pg": 2.317049620142335e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540990702027,
    "kappa2_nf5": 11.868659952330304,
    "jump": 0.2931189616282772,
    "J_identity": 0.29311896162829454,
    "cov_xi_delta": 0.06787544576149093,
    "eleven_72_xg": 0.06787544584398918
   },
   "seconds": 26.431538343429565,
   "option": "A_xu0.95"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001018942629798,
   "kappa": 3.937240202835198,
   "kappa_R1": 3.937240202835198,
   "kappa_joint": 4.439970101042005,
   "sqrtJ1": 3.9104683442887334,
   "sqrtJ2": 3.911111503142191,
   "mean_xi": 2.243020936156103,
   "var_xi": 1.7681948014972235,
   "drift_quad": 5.199886081617694,
   "drift_formula": 5.199885937664785,
   "xq": 0.586538982691176,
   "Z_full": 1.0,
   "intK_full": -2.304742203412892e-08,
   "kappa_W": 3.935469757856565,
   "Z_W": 0.9999883466918589,
   "window_ineq_lhs": 15.487741729473571,
   "window_ineq_rhs": 15.501860414821751,
   "chain_rule_sum": 15.501857976501945,
   "chain_rule_full": 15.501860414821751,
   "I_complement": 4.511236412103244,
   "Z_complement": 1.1659406794796927e-05,
   "Z_W_plus_Zc": 1.0000000060986536,
   "shares_I_below": {
    "1e-06": 0.0008847446398583046,
    "1e-09": 1.7497459777352504e-06,
    "1e-12": 2.4764893011530077e-09,
    "1e-15": 3.761016335122476e-12,
    "1e-20": 9.895333482661326e-17
   },
   "mass_below": {
    "1e-06": 1.127117287946571e-05,
    "1e-09": 1.8068975171129683e-08,
    "1e-12": 3.5724985930804225e-11
   },
   "positivity": {
    "min_pq": 3.1093676711341225e-45,
    "min_pg": 4.657531909753119e-50
   },
   "jump_at_mb": null,
   "seconds": 35.0920467376709,
   "option": "A_h0.1"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001018942629798,
   "kappa": 3.421555570501642,
   "kappa_R1": 3.421555569163565,
   "kappa_joint": 3.580567928216153,
   "sqrtJ1": 3.400758889271142,
   "sqrtJ2": 3.4073245526517946,
   "mean_xi": 2.6294920358098732,
   "var_xi": 2.5277336202838425,
   "drift_quad": 5.406814805569348,
   "drift_formula": 5.406814778240811,
   "xq": 0.5548642380435139,
   "Z_full": 0.9999999999704329,
   "intK_full": -6.086141772737629e-08,
   "kappa_W": 3.4165166485803256,
   "Z_W": 0.9999186193299144,
   "window_ineq_lhs": 11.671636087155413,
   "window_ineq_rhs": 11.707042522030818,
   "chain_rule_sum": 11.707038551610646,
   "chain_rule_full": 11.707042522030818,
   "I_complement": 2.1664825956681284,
   "Z_complement": 8.137655204097126e-05,
   "Z_W_plus_Zc": 0.9999999958819554,
   "shares_I_below": {
    "1e-06": 0.002950479094600453,
    "1e-09": 1.6044061984975232e-05,
    "1e-12": 5.945280451908722e-08,
    "1e-15": 1.803867718107807e-10,
    "1e-20": 8.901843099654296e-15
   },
   "mass_below": {
    "1e-06": 7.905273704886686e-05,
    "1e-09": 2.317710578960151e-07,
    "1e-12": 5.959617678733567e-10
   },
   "positivity": {
    "min_pq": 4.5708680396709704e-48,
    "min_pg": 1.827678169475743e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575541851724438,
    "kappa2_nf5": 11.868660825138031,
    "jump": 0.29311897341359305,
    "J_identity": 0.29311897341358745,
    "cov_xi_delta": 0.06787544498474478,
    "eleven_72_xg": 0.0678754463197937
   },
   "seconds": 16.363181829452515,
   "option": "A_h0.1"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001018942629798,
   "kappa": 3.165113507540193,
   "kappa_R1": 3.1651135027107125,
   "kappa_joint": 3.307967751080969,
   "sqrtJ1": 3.1416739277189603,
   "sqrtJ2": 3.153779164459889,
   "mean_xi": 2.862401285673677,
   "var_xi": 3.0105229819404666,
   "drift_quad": 5.45107404526294,
   "drift_formula": 5.451073891619854,
   "xq": 0.545112676012964,
   "Z_full": 0.9999999980219152,
   "intK_full": -1.8077510749476332e-08,
   "kappa_W": 3.1572812879146523,
   "Z_W": 0.999818964196518,
   "window_ineq_lhs": 9.966620489162962,
   "window_ineq_rhs": 10.017943515613382,
   "chain_rule_sum": 10.017941269726487,
   "chain_rule_full": 10.017943515613382,
   "I_complement": 1.4766388819786016,
   "Z_complement": 0.0001810328570168651,
   "Z_W_plus_Zc": 0.9999999970535348,
   "shares_I_below": {
    "1e-06": 0.005005214564667594,
    "1e-09": 3.6313935504837404e-05,
    "1e-12": 1.7257742664704273e-07,
    "1e-15": 6.489069917575001e-10,
    "1e-20": 4.3172247575166924e-14
   },
   "mass_below": {
    "1e-06": 0.00017616680290753818,
    "1e-09": 6.91016042896579e-07,
    "1e-12": 2.230867517728965e-09
   },
   "positivity": {
    "min_pq": 9.97593271644583e-50,
    "min_pg": 3.129045896841269e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575541851724438,
    "kappa2_nf5": 11.868660825138031,
    "jump": 0.29311897341359305,
    "J_identity": 0.29311897341358745,
    "cov_xi_delta": 0.06787544498474478,
    "eleven_72_xg": 0.0678754463197937
   },
   "seconds": 14.740322828292847,
   "option": "A_h0.1"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001018942629798,
   "kappa": 2.7103539405825305,
   "kappa_R1": 2.710353946694577,
   "kappa_joint": 2.850531270631102,
   "sqrtJ1": 2.683109374564173,
   "sqrtJ2": 2.7013103182556275,
   "mean_xi": 3.437496841660376,
   "var_xi": 4.2558746467743145,
   "drift_quad": 5.5351932821331875,
   "drift_formula": 5.53519292457873,
   "xq": 0.5265788215088476,
   "Z_full": 0.999999996484871,
   "intK_full": 5.674401922781749e-08,
   "kappa_W": 2.6919797385324373,
   "Z_W": 0.9992276927439594,
   "window_ineq_lhs": 7.241158191267367,
   "window_ineq_rhs": 7.346018483231251,
   "chain_rule_sum": 7.346018248744423,
   "chain_rule_full": 7.346018483231251,
   "I_complement": 0.8907560162228663,
   "Z_complement": 0.0007723035620305313,
   "Z_W_plus_Zc": 0.9999999963059899,
   "shares_I_below": {
    "1e-06": 0.013980243820891419,
    "1e-09": 0.00017504267829162256,
    "1e-12": 1.3199619104107256e-06,
    "1e-15": 7.414946400770113e-09,
    "1e-20": 8.756389570251173e-13
   },
   "mass_below": {
    "1e-06": 0.0007538293116089611,
    "1e-09": 5.0313709829295016e-06,
    "1e-12": 2.5186090552205213e-08
   },
   "positivity": {
    "min_pq": 8.731661162241691e-54,
    "min_pg": 2.1289967949377027e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575541851724438,
    "kappa2_nf5": 11.868660825138031,
    "jump": 0.29311897341359305,
    "J_identity": 0.29311897341358745,
    "cov_xi_delta": 0.06787544498474478,
    "eleven_72_xg": 0.0678754463197937
   },
   "seconds": 13.12328028678894,
   "option": "A_h0.1"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001018942629798,
   "kappa": 2.334547523385896,
   "kappa_R1": 2.334547575551665,
   "kappa_joint": 2.46469479280741,
   "sqrtJ1": 2.308039219306484,
   "sqrtJ2": 2.3258645541286147,
   "mean_xi": 4.162677207245498,
   "var_xi": 5.897908821596783,
   "drift_quad": 5.605214172698442,
   "drift_formula": 5.605213702750152,
   "xq": 0.5111512200583108,
   "Z_full": 0.9999999963018198,
   "intK_full": 1.052306984131789e-07,
   "kappa_W": 2.294624795822628,
   "Z_W": 0.9972181143049134,
   "window_ineq_lhs": 5.250655482637109,
   "window_ineq_rhs": 5.450112138947222,
   "chain_rule_sum": 5.45011260969153,
   "chain_rule_full": 5.450112138947222,
   "I_complement": 0.6660306100694555,
   "Z_complement": 0.002781881348584251,
   "Z_W_plus_Zc": 0.9999999956534976,
   "shares_I_below": {
    "1e-06": 0.0358797915767034,
    "1e-09": 0.0007666086324708215,
    "1e-12": 9.022072464631082e-06,
    "1e-15": 7.466054277007586e-08,
    "1e-20": 1.5421696133017842e-11
   },
   "mass_below": {
    "1e-06": 0.0027228852272298595,
    "1e-09": 2.9815229281273026e-05,
    "1e-12": 2.2700941820540025e-07
   },
   "positivity": {
    "min_pq": 7.66009154464656e-59,
    "min_pg": 1.7374715738065227e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575541851724438,
    "kappa2_nf5": 11.868660825138031,
    "jump": 0.29311897341359305,
    "J_identity": 0.29311897341358745,
    "cov_xi_delta": 0.06787544498474478,
    "eleven_72_xg": 0.0678754463197937
   },
   "seconds": 16.942010402679443,
   "option": "A_h0.1"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0001019014994268,
   "kappa": 3.9372400550651663,
   "kappa_R1": 3.9372400550651663,
   "kappa_joint": 4.439969919411918,
   "sqrtJ1": 3.9104682397883495,
   "sqrtJ2": 3.911111399755305,
   "mean_xi": 2.2430209386501923,
   "var_xi": 1.768194782796507,
   "drift_quad": 5.1998859151624695,
   "drift_formula": 5.1998859025201805,
   "xq": 0.5865389907042801,
   "Z_full": 1.0000000000000002,
   "intK_full": 1.7816973748938824e-09,
   "kappa_W": 3.9354697576543014,
   "Z_W": 0.9999883394562336,
   "window_ineq_lhs": 15.487741615816784,
   "window_ineq_rhs": 15.501859251209552,
   "chain_rule_sum": 15.501857803925807,
   "chain_rule_full": 15.501859251209552,
   "I_complement": 4.511236320180387,
   "Z_complement": 1.1659406710432845e-05,
   "Z_W_plus_Zc": 0.999999998862944,
   "shares_I_below": {
    "1e-06": 0.0009034353440522943,
    "1e-09": 1.7920139908174957e-06,
    "1e-12": 2.5366919427413785e-09,
    "1e-15": 3.85061065595816e-12,
    "1e-20": 9.676188182165091e-17
   },
   "mass_below": {
    "1e-06": 1.1548906650844011e-05,
    "1e-09": 1.8490360627907034e-08,
    "1e-12": 3.654387864674121e-11
   },
   "positivity": {
    "min_pq": 3.109367648635641e-45,
    "min_pg": 4.657531876052569e-50
   },
   "jump_at_mb": null,
   "seconds": 24.421690225601196,
   "option": "A_nz32"
  },
  {
   "Q": 5.0,
   "tau": 0.07324598651596513,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 3.421555431476467,
   "kappa_R1": 3.421555431648123,
   "kappa_joint": 3.580567785586773,
   "sqrtJ1": 3.4007588685919674,
   "sqrtJ2": 3.4073245365856724,
   "mean_xi": 2.6294920318358628,
   "var_xi": 2.5277336116381015,
   "drift_quad": 5.406814763445236,
   "drift_formula": 5.406814760775082,
   "xq": 0.5548642418917189,
   "Z_full": 1.0000000002991143,
   "intK_full": -4.114852425243415e-09,
   "kappa_W": 3.4165166485238587,
   "Z_W": 0.9999186215789108,
   "window_ineq_lhs": 11.671636113021206,
   "window_ineq_rhs": 11.707041570666114,
   "chain_rule_sum": 11.707040011513666,
   "chain_rule_full": 11.707041570666114,
   "I_complement": 2.1664819886157147,
   "Z_complement": 8.137655033034839e-05,
   "Z_W_plus_Zc": 0.9999999981292411,
   "shares_I_below": {
    "1e-06": 0.0030036148276981075,
    "1e-09": 1.63673430229988e-05,
    "1e-12": 6.070963763826835e-08,
    "1e-15": 1.8430462927823862e-10,
    "1e-20": 8.711970256085423e-15
   },
   "mass_below": {
    "1e-06": 8.073033274874638e-05,
    "1e-09": 2.3684099960973462e-07,
    "1e-12": 6.092229722580298e-10
   },
   "positivity": {
    "min_pq": 4.5708676791330063e-48,
    "min_pg": 1.8276780413166074e-56
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906293003,
    "kappa2_nf5": 11.868659866375198,
    "jump": 0.29311896008219485,
    "J_identity": 0.2931189600822082,
    "cov_xi_delta": 0.06787544566994899,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 14.977607727050781,
   "option": "A_nz32"
  },
  {
   "Q": 10.0,
   "tau": 0.11614306923376277,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 3.1651133757077594,
   "kappa_R1": 3.1651133755327745,
   "kappa_joint": 3.3079676182803426,
   "sqrtJ1": 3.1416738401875453,
   "sqrtJ2": 3.1537790724291526,
   "mean_xi": 2.8624012746465453,
   "var_xi": 3.0105229747388584,
   "drift_quad": 5.451073886868539,
   "drift_formula": 5.451073875251078,
   "xq": 0.5451126796194785,
   "Z_full": 1.0000000000766227,
   "intK_full": -1.0231584734455315e-09,
   "kappa_W": 3.1572812883624564,
   "Z_W": 0.9998189661471806,
   "window_ineq_lhs": 9.96662051143517,
   "window_ineq_rhs": 10.017942681084168,
   "chain_rule_sum": 10.01794198265498,
   "chain_rule_full": 10.017942681084168,
   "I_complement": 1.4766394463393908,
   "Z_complement": 0.00018103285608052727,
   "Z_W_plus_Zc": 0.9999999990032611,
   "shares_I_below": {
    "1e-06": 0.005089686218957946,
    "1e-09": 3.700891141968924e-05,
    "1e-12": 1.760757092449804e-07,
    "1e-15": 6.625109387143395e-10,
    "1e-20": 4.2275393991913204e-14
   },
   "mass_below": {
    "1e-06": 0.00017968161674783938,
    "1e-09": 7.054672442908644e-07,
    "1e-12": 2.278785754400186e-09
   },
   "positivity": {
    "min_pq": 9.975931928558282e-50,
    "min_pg": 3.1290456768881526e-60
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906293003,
    "kappa2_nf5": 11.868659866375198,
    "jump": 0.29311896008219485,
    "J_identity": 0.2931189600822082,
    "cov_xi_delta": 0.06787544566994899,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 14.079363346099854,
   "option": "A_nz32"
  },
  {
   "Q": 100.0,
   "tau": 0.2207885727733891,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 2.710353840066434,
   "kappa_R1": 2.71035384103877,
   "kappa_joint": 2.850531168536039,
   "sqrtJ1": 2.6831092045119083,
   "sqrtJ2": 2.701310120226012,
   "mean_xi": 3.437496821513843,
   "var_xi": 4.255874657159557,
   "drift_quad": 5.53519293807278,
   "drift_formula": 5.53519291205404,
   "xq": 0.5265788242683992,
   "Z_full": 0.9999999996401091,
   "intK_full": 4.362022905562497e-09,
   "kappa_W": 2.6919797181839447,
   "Z_W": 0.9992276957729938,
   "window_ineq_lhs": 7.241158103747187,
   "window_ineq_rhs": 7.346017938362865,
   "chain_rule_sum": 7.346017763404243,
   "chain_rule_full": 7.346017938362865,
   "I_complement": 0.890756994001066,
   "Z_complement": 0.0007723035742972262,
   "Z_W_plus_Zc": 0.999999999347291,
   "shares_I_below": {
    "1e-06": 0.014185013383158453,
    "1e-09": 0.00017806451303309858,
    "1e-12": 1.344589305987099e-06,
    "1e-15": 7.559852742364438e-09,
    "1e-20": 8.584076842749186e-13
   },
   "mass_below": {
    "1e-06": 0.0007671802311520958,
    "1e-09": 5.127522851143653e-06,
    "1e-12": 2.5688664170640152e-08
   },
   "positivity": {
    "min_pq": 8.731660470564047e-54,
    "min_pg": 2.128996642486177e-69
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906293003,
    "kappa2_nf5": 11.868659866375198,
    "jump": 0.29311896008219485,
    "J_identity": 0.2931189600822082,
    "cov_xi_delta": 0.06787544566994899,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 21.840448141098022,
   "option": "A_nz32"
  },
  {
   "Q": 10000.0,
   "tau": 0.3509168858879628,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.0697497429554637,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0001019014994268,
   "kappa": 2.3345474813206106,
   "kappa_R1": 2.3345474862534723,
   "kappa_joint": 2.4646947529237138,
   "sqrtJ1": 2.308039031442178,
   "sqrtJ2": 2.3258643255607665,
   "mean_xi": 4.162677184393971,
   "var_xi": 5.897908846954984,
   "drift_quad": 5.60521372850838,
   "drift_formula": 5.605213694623779,
   "xq": 0.5111512218487856,
   "Z_full": 0.9999999993555823,
   "intK_full": 7.809245402417441e-09,
   "kappa_W": 2.2946247619577482,
   "Z_W": 0.9972181177016195,
   "window_ineq_lhs": 5.250655345539756,
   "window_ineq_rhs": 5.450111942540407,
   "chain_rule_sum": 5.45011188787065,
   "chain_rule_full": 5.450111942540407,
   "I_complement": 0.6660318380249919,
   "Z_complement": 0.002781881429615813,
   "Z_W_plus_Zc": 0.9999999991312353,
   "shares_I_below": {
    "1e-06": 0.036325529993045585,
    "1e-09": 0.0007784579732695061,
    "1e-12": 9.176424525450266e-06,
    "1e-15": 7.601712621331177e-08,
    "1e-20": 1.5134874915050732e-11
   },
   "mass_below": {
    "1e-06": 0.0027655367355771654,
    "1e-09": 3.0334404680401986e-05,
    "1e-12": 2.312052397172499e-07
   },
   "positivity": {
    "min_pq": 7.660090935760086e-59,
    "min_pg": 1.737471434466536e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.575540906293003,
    "kappa2_nf5": 11.868659866375198,
    "jump": 0.29311896008219485,
    "J_identity": 0.2931189600822082,
    "cov_xi_delta": 0.06787544566994899,
    "eleven_72_xg": 0.06787544575103593
   },
   "seconds": 14.87621545791626,
   "option": "A_nz32"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3766803156177218,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0057816231110468,
   "kappa": 3.6332107494764103,
   "kappa_R1": 3.6332107494764103,
   "kappa_joint": 3.9109493533190642,
   "sqrtJ1": 3.5832278630800327,
   "sqrtJ2": 3.5973234000657177,
   "mean_xi": 2.3189600457536637,
   "var_xi": 2.1678696635860355,
   "drift_quad": 5.275832641641773,
   "drift_formula": 5.275832691782604,
   "xq": 0.5692228322589629,
   "Z_full": 1.0000000000000002,
   "intK_full": -6.049282221349769e-08,
   "kappa_W": 3.630618438448609,
   "Z_W": 0.9999593497426571,
   "window_ineq_lhs": 13.180854418697397,
   "window_ineq_rhs": 13.20022035011094,
   "chain_rule_sum": 13.200218003080845,
   "chain_rule_full": 13.20022035011094,
   "I_complement": 0.5850538574735538,
   "Z_complement": 4.064805835156303e-05,
   "Z_W_plus_Zc": 0.9999999978010087,
   "shares_I_below": {
    "1e-06": 0.001456217613490946,
    "1e-09": 6.011065264747778e-06,
    "1e-12": 2.045300189009208e-08,
    "1e-15": 6.581931784713687e-11,
    "1e-20": 4.2967642192776314e-15
   },
   "mass_below": {
    "1e-06": 4.032405197077573e-05,
    "1e-09": 1.311496928743096e-07,
    "1e-12": 4.2659947535713047e-10
   },
   "positivity": {
    "min_pq": 1.753057195189935e-46,
    "min_pg": 4.713439859595657e-69
   },
   "jump_at_mb": null,
   "seconds": 30.53150963783264,
   "option": "C"
  },
  {
   "Q": 5.0,
   "tau": 0.09045797625996646,
   "tau_mode": "grid",
   "alphas": 0.25866086268075134,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.00425833376319303,
     5
    ]
   ],
   "Z_input": 1.0057816231110468,
   "kappa": 3.1434359877566695,
   "kappa_R1": 3.143435990812811,
   "kappa_joint": 3.317720874554865,
   "sqrtJ1": 3.09826772601888,
   "sqrtJ2": 3.1241734796416507,
   "mean_xi": 2.8036615874559874,
   "var_xi": 3.1458567331149645,
   "drift_quad": 5.495262126002832,
   "drift_formula": 5.495262088510807,
   "xq": 0.5353767389346509,
   "Z_full": 0.999999994190793,
   "intK_full": 1.0742438067867832e-08,
   "kappa_W": 3.1355388914527014,
   "Z_W": 0.9997860132427827,
   "window_ineq_lhs": 9.829500306724311,
   "window_ineq_rhs": 9.881189809123748,
   "chain_rule_sum": 9.88118921038721,
   "chain_rule_full": 9.881189809123748,
   "I_complement": 0.9235095016904324,
   "Z_complement": 0.00021398816407024112,
   "Z_W_plus_Zc": 1.0000000014068529,
   "shares_I_below": {
    "1e-06": 0.005197232158857437,
    "1e-09": 4.1146790562072744e-05,
    "1e-12": 2.227679589679832e-07,
    "1e-15": 9.844532991872209e-10,
    "1e-20": 8.789437797746517e-14
   },
   "mass_below": {
    "1e-06": 0.0002124436398905814,
    "1e-09": 1.0112065038706136e-06,
    "1e-12": 4.076914584829654e-09
   },
   "positivity": {
    "min_pq": 5.5229973872396215e-50,
    "min_pg": 1.0983454542159759e-66
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777395984505828,
    "kappa2_nf5": 10.023115515788705,
    "jump": 0.2457195312828766,
    "J_identity": 0.2457195312828898,
    "cov_xi_delta": 0.07086784044436342,
    "eleven_72_xg": 0.07086783993205016
   },
   "seconds": 23.062442779541016,
   "option": "C"
  },
  {
   "Q": 10.0,
   "tau": 0.14208522052591205,
   "tau_mode": "grid",
   "alphas": 0.2122978837409955,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.05588557802913863,
     5
    ]
   ],
   "Z_input": 1.0057816231110468,
   "kappa": 2.900537573872412,
   "kappa_R1": 2.900537551648747,
   "kappa_joint": 3.0694974050692116,
   "sqrtJ1": 2.8566618637855994,
   "sqrtJ2": 2.8847843614859037,
   "mean_xi": 3.0883790289817123,
   "var_xi": 3.751957980087191,
   "drift_quad": 5.533345904136243,
   "drift_formula": 5.533345860904661,
   "xq": 0.5269857830274349,
   "Z_full": 0.9999999949166073,
   "intK_full": 1.2320377191841936e-08,
   "kappa_W": 2.8881486139592423,
   "Z_W": 0.9995551917101306,
   "window_ineq_lhs": 8.337692091370778,
   "window_ineq_rhs": 8.413118217445659,
   "chain_rule_sum": 8.413117872523761,
   "chain_rule_full": 8.413118217445659,
   "I_complement": 0.8269847036951603,
   "Z_complement": 0.0004448098686981704,
   "Z_W_plus_Zc": 1.0000000015788288,
   "shares_I_below": {
    "1e-06": 0.008909104484100079,
    "1e-09": 9.250282418787937e-05,
    "1e-12": 6.195194455526618e-07,
    "1e-15": 3.2468752770857806e-09,
    "1e-20": 3.5847474511982316e-13
   },
   "mass_below": {
    "1e-06": 0.00044176327140415877,
    "1e-09": 2.633344660375066e-06,
    "1e-12": 1.2537385736389686e-08
   },
   "positivity": {
    "min_pq": 5.505376511212266e-52,
    "min_pg": 1.3736545073120484e-68
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777395984505828,
    "kappa2_nf5": 10.023115515788705,
    "jump": 0.2457195312828766,
    "J_identity": 0.2457195312828898,
    "cov_xi_delta": 0.07086784044436342,
    "eleven_72_xg": 0.07086783993205016
   },
   "seconds": 21.528314113616943,
   "option": "C"
  },
  {
   "Q": 100.0,
   "tau": 0.2641187478895521,
   "tau_mode": "grid",
   "alphas": 0.1329798112899528,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.17791910539277864,
     5
    ]
   ],
   "Z_input": 1.0057816231110468,
   "kappa": 2.480823486004721,
   "kappa_R1": 2.480823419059442,
   "kappa_joint": 2.6333167218392157,
   "sqrtJ1": 2.4427344390954406,
   "sqrtJ2": 2.4687418017272287,
   "mean_xi": 3.7680164712529653,
   "var_xi": 5.25655303523356,
   "drift_quad": 5.6004997302364465,
   "drift_formula": 5.600499685250898,
   "xq": 0.5121898543767027,
   "Z_full": 0.9999999962509145,
   "intK_full": 1.212633747864518e-08,
   "kappa_W": 2.4523468020892922,
   "Z_W": 0.998299634432694,
   "window_ineq_lhs": 6.003778830969911,
   "window_ineq_rhs": 6.154485168712615,
   "chain_rule_sum": 6.154485052411121,
   "chain_rule_full": 6.154485168712615,
   "I_complement": 0.6657544450334996,
   "Z_complement": 0.0017003668590808328,
   "Z_W_plus_Zc": 1.000000001291775,
   "shares_I_below": {
    "1e-06": 0.024324070067285097,
    "1e-09": 0.00043048852021371653,
    "1e-12": 4.421126092749031e-06,
    "1e-15": 3.3103809790482545e-08,
    "1e-20": 5.9179047338156785e-12
   },
   "mass_below": {
    "1e-06": 0.0016899650251309588,
    "1e-09": 1.6025992764474374e-05,
    "1e-12": 1.1048650212414685e-07
   },
   "positivity": {
    "min_pq": 1.0054700522161924e-56,
    "min_pg": 2.3407082207828527e-73
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777395984505828,
    "kappa2_nf5": 10.023115515788705,
    "jump": 0.2457195312828766,
    "J_identity": 0.2457195312828898,
    "cov_xi_delta": 0.07086784044436342,
    "eleven_72_xg": 0.07086783993205016
   },
   "seconds": 17.045934200286865,
   "option": "C"
  },
  {
   "Q": 10000.0,
   "tau": 0.40969318316630476,
   "tau_mode": "grid",
   "alphas": 0.07610864155288138,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.32349354066953134,
     5
    ]
   ],
   "Z_input": 1.0057816231110468,
   "kappa": 2.1458591475469193,
   "kappa_R1": 2.145859058500204,
   "kappa_joint": 2.2732092442606198,
   "sqrtJ1": 2.1150188378683175,
   "sqrtJ2": 2.135411054221288,
   "mean_xi": 4.58730218373894,
   "var_xi": 7.139212297470866,
   "drift_quad": 5.651183222493024,
   "drift_formula": 5.65118318236233,
   "xq": 0.5010228149067851,
   "Z_full": 0.999999998297883,
   "intK_full": 1.0409398600722051e-08,
   "kappa_W": 2.0875707630155587,
   "Z_W": 0.9945041148868955,
   "window_ineq_lhs": 4.334000888777378,
   "window_ineq_rhs": 4.60471148111079,
   "chain_rule_sum": 4.604711438422528,
   "chain_rule_full": 4.60471148111079,
   "I_complement": 0.5669476729203211,
   "Z_complement": 0.005495886458978446,
   "Z_W_plus_Zc": 1.0000000013458739,
   "shares_I_below": {
    "1e-06": 0.058227229262167064,
    "1e-09": 0.0017409465497369577,
    "1e-12": 2.7363361402319863e-05,
    "1e-15": 2.943697480791827e-07,
    "1e-20": 8.764909099027298e-11
   },
   "mass_below": {
    "1e-06": 0.005466163003593293,
    "1e-09": 8.214339324134489e-05,
    "1e-12": 8.308172520350345e-07
   },
   "positivity": {
    "min_pq": 2.171122718028563e-62,
    "min_pg": 4.686261497523619e-79
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777395984505828,
    "kappa2_nf5": 10.023115515788705,
    "jump": 0.2457195312828766,
    "J_identity": 0.2457195312828898,
    "cov_xi_delta": 0.07086784044436342,
    "eleven_72_xg": 0.07086783993205016
   },
   "seconds": 21.522512674331665,
   "option": "C"
  },
  {
   "Q": 2.0,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.3766803156177218,
   "nf": 4,
   "segments": [],
   "Z_input": 1.005781666092385,
   "kappa": 3.6332076296367144,
   "kappa_R1": 3.6332076296367144,
   "kappa_joint": 3.910941836842425,
   "sqrtJ1": 3.5832202270578017,
   "sqrtJ2": 3.5973209123320173,
   "mean_xi": 2.318960677162084,
   "var_xi": 2.1678790503327647,
   "drift_quad": 5.275832820585552,
   "drift_formula": 5.27583287074101,
   "xq": 0.5692227914557617,
   "Z_full": 1.0,
   "intK_full": -6.049386381125578e-08,
   "kappa_W": 3.6306184384486095,
   "Z_W": 0.9999593070101311,
   "window_ineq_lhs": 13.180853855423297,
   "window_ineq_rhs": 13.200197680050433,
   "chain_rule_sum": 13.200195334952273,
   "chain_rule_full": 13.200197680050433,
   "I_complement": 0.5403550546346878,
   "Z_complement": 4.069079084989796e-05,
   "Z_W_plus_Zc": 0.999999997800981,
   "shares_I_below": {
    "1e-06": 0.0014545453834027672,
    "1e-09": 6.00759229746241e-06,
    "1e-12": 2.090506128026101e-08,
    "1e-15": 6.934589173953143e-11,
    "1e-20": 4.781211959648031e-15
   },
   "mass_below": {
    "1e-06": 4.036678451043701e-05,
    "1e-09": 1.3317156953861538e-07,
    "1e-12": 4.396038049891886e-10
   },
   "positivity": {
    "min_pq": 1.7530571202743277e-46,
    "min_pg": 4.713439658170278e-69
   },
   "jump_at_mb": null,
   "seconds": 31.245373487472534,
   "option": "C_xc1e-6"
  },
  {
   "Q": 5.0,
   "tau": 0.09045797625996646,
   "tau_mode": "grid",
   "alphas": 0.25866086268075134,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.00425833376319303,
     5
    ]
   ],
   "Z_input": 1.005781666092385,
   "kappa": 3.143433906821357,
   "kappa_R1": 3.143433909877315,
   "kappa_joint": 3.317718978527086,
   "sqrtJ1": 3.0982629697160107,
   "sqrtJ2": 3.1241723831701944,
   "mean_xi": 2.803662232991553,
   "var_xi": 3.1458665516511273,
   "drift_quad": 5.495262265570022,
   "drift_formula": 5.495262228078047,
   "xq": 0.5353767081839533,
   "Z_full": 0.9999999941906017,
   "intK_full": 1.0742433880753263e-08,
   "kappa_W": 3.1355388914526747,
   "Z_W": 0.9997859705176647,
   "window_ineq_lhs": 9.829499886667698,
   "window_ineq_rhs": 9.88117672655418,
   "chain_rule_sum": 9.881176127845121,
   "chain_rule_full": 9.88117672655418,
   "I_complement": 0.9121980069643882,
   "Z_complement": 0.00021403088909569635,
   "Z_W_plus_Zc": 1.0000000014067605,
   "shares_I_below": {
    "1e-06": 0.005195957563027371,
    "1e-09": 4.10893839341327e-05,
    "1e-12": 2.2304731743039415e-07,
    "1e-15": 9.923345794399648e-10,
    "1e-20": 9.02856121944192e-14
   },
   "mass_below": {
    "1e-06": 0.00021248636488373899,
    "1e-09": 1.0157101184530431e-06,
    "1e-12": 4.132147659194784e-09
   },
   "positivity": {
    "min_pq": 5.522997151218394e-50,
    "min_pg": 1.0983454072789917e-66
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777382795454761,
    "kappa2_nf5": 10.023102064093658,
    "jump": 0.24571926863889715,
    "J_identity": 0.24571926863891305,
    "cov_xi_delta": 0.07086784521179028,
    "eleven_72_xg": 0.07086784469947757
   },
   "seconds": 13.896891832351685,
   "option": "C_xc1e-6"
  },
  {
   "Q": 10.0,
   "tau": 0.14208522052591205,
   "tau_mode": "grid",
   "alphas": 0.2122978837409955,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.05588557802913863,
     5
    ]
   ],
   "Z_input": 1.005781666092385,
   "kappa": 2.900535908128297,
   "kappa_R1": 2.900535885904374,
   "kappa_joint": 3.0694959463274327,
   "sqrtJ1": 2.8566581104277353,
   "sqrtJ2": 2.884783507997977,
   "mean_xi": 3.0883796811184383,
   "var_xi": 3.751967997911626,
   "drift_quad": 5.5333460209661345,
   "drift_formula": 5.533345977734596,
   "xq": 0.5269857572864233,
   "Z_full": 0.9999999949164166,
   "intK_full": 1.2320373566873806e-08,
   "kappa_W": 2.888148613959205,
   "Z_W": 0.9995551489948763,
   "window_ineq_lhs": 8.337691735065437,
   "window_ineq_rhs": 8.413108554341646,
   "chain_rule_sum": 8.413108209411076,
   "chain_rule_full": 8.413108554341646,
   "I_complement": 0.8221925523399136,
   "Z_complement": 0.00044485258380878325,
   "Z_W_plus_Zc": 1.0000000015786852,
   "shares_I_below": {
    "1e-06": 0.00890800849335929,
    "1e-09": 9.242258802107235e-05,
    "1e-12": 6.196692014196948e-07,
    "1e-15": 3.2596154956801235e-09,
    "1e-20": 3.641182839243996e-13
   },
   "mass_below": {
    "1e-06": 0.000441805986597467,
    "1e-09": 2.639541810817011e-06,
    "1e-12": 1.2637422853789785e-08
   },
   "positivity": {
    "min_pq": 5.5053762759440525e-52,
    "min_pg": 1.3736544486099344e-68
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777382795454761,
    "kappa2_nf5": 10.023102064093658,
    "jump": 0.24571926863889715,
    "J_identity": 0.24571926863891305,
    "cov_xi_delta": 0.07086784521179028,
    "eleven_72_xg": 0.07086784469947757
   },
   "seconds": 14.918931007385254,
   "option": "C_xc1e-6"
  },
  {
   "Q": 100.0,
   "tau": 0.2641187478895521,
   "tau_mode": "grid",
   "alphas": 0.1329798112899528,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.17791910539277864,
     5
    ]
   ],
   "Z_input": 1.005781666092385,
   "kappa": 2.4808223520671207,
   "kappa_R1": 2.4808222851214836,
   "kappa_joint": 2.6333156877952684,
   "sqrtJ1": 2.442732064476755,
   "sqrtJ2": 2.4687411597271733,
   "mean_xi": 3.768017135029654,
   "var_xi": 5.256563399244641,
   "drift_quad": 5.600499806973244,
   "drift_formula": 5.600499761987718,
   "xq": 0.5121898374693631,
   "Z_full": 0.9999999962507258,
   "intK_full": 1.2126335392496205e-08,
   "kappa_W": 2.452346802089291,
   "Z_W": 0.9982995917710947,
   "window_ineq_lhs": 6.0037785744028405,
   "window_ineq_rhs": 6.1544795425158405,
   "chain_rule_sum": 6.154479426184466,
   "chain_rule_full": 6.1544795425158405,
   "I_complement": 0.6647905536391221,
   "Z_complement": 0.0017004095205736865,
   "Z_W_plus_Zc": 1.0000000012916683,
   "shares_I_below": {
    "1e-06": 0.024323219835398896,
    "1e-09": 0.0004303563967455838,
    "1e-12": 4.420783546355944e-06,
    "1e-15": 3.314384826958417e-08,
    "1e-20": 5.954090335302092e-12
   },
   "mass_below": {
    "1e-06": 0.0016900076869861647,
    "1e-09": 1.6036662023594402e-05,
    "1e-12": 1.1078340083542722e-07
   },
   "positivity": {
    "min_pq": 1.0054700092481699e-56,
    "min_pg": 2.3407081207544102e-73
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777382795454761,
    "kappa2_nf5": 10.023102064093658,
    "jump": 0.24571926863889715,
    "J_identity": 0.24571926863891305,
    "cov_xi_delta": 0.07086784521179028,
    "eleven_72_xg": 0.07086784469947757
   },
   "seconds": 15.631048202514648,
   "option": "C_xc1e-6"
  },
  {
   "Q": 10000.0,
   "tau": 0.40969318316630476,
   "tau_mode": "grid",
   "alphas": 0.07610864155288138,
   "nf": 5,
   "segments": [
    [
     0.08619964249677343,
     4
    ],
    [
     0.32349354066953134,
     5
    ]
   ],
   "Z_input": 1.005781666092385,
   "kappa": 2.1458583263375584,
   "kappa_R1": 2.145858237290432,
   "kappa_joint": 2.2732084614506904,
   "sqrtJ1": 2.1150172823349904,
   "sqrtJ2": 2.1354105133747905,
   "mean_xi": 4.58730285630072,
   "var_xi": 7.139222916268469,
   "drift_quad": 5.651183268970054,
   "drift_formula": 5.651183228839379,
   "xq": 0.5010228046665477,
   "Z_full": 0.999999998297696,
   "intK_full": 1.0409397230886817e-08,
   "kappa_W": 2.0875707630155595,
   "Z_W": 0.9945040723874949,
   "window_ineq_lhs": 4.334000703567048,
   "window_ineq_rhs": 4.604707956712226,
   "chain_rule_sum": 4.604707913997021,
   "chain_rule_full": 4.604707956712226,
   "I_complement": 0.5667143005442057,
   "Z_complement": 0.005495928958321857,
   "Z_W_plus_Zc": 1.0000000013458168,
   "shares_I_below": {
    "1e-06": 0.05822654868447159,
    "1e-09": 0.0017407545255062969,
    "1e-12": 2.7361467501587167e-05,
    "1e-15": 2.944922560047537e-07,
    "1e-20": 8.787550681976584e-11
   },
   "mass_below": {
    "1e-06": 0.005466205504077859,
    "1e-09": 8.215973120992853e-05,
    "1e-12": 8.315945381657941e-07
   },
   "positivity": {
    "min_pq": 2.1711226252472316e-62,
    "min_pg": 4.6862612972596834e-79
   },
   "jump_at_mb": {
    "kappa2_nf4": 9.777382795454761,
    "kappa2_nf5": 10.023102064093658,
    "jump": 0.24571926863889715,
    "J_identity": 0.24571926863891305,
    "cov_xi_delta": 0.07086784521179028,
    "eleven_72_xg": 0.07086784469947757
   },
   "seconds": 17.12428617477417,
   "option": "C_xc1e-6"
  },
  {
   "Q": 12.58165,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.2003777,
   "nf": 5,
   "segments": [],
   "Z_input": 1.0000002586657502,
   "kappa": 2.8553069068381642,
   "kappa_R1": 2.8553069068381642,
   "kappa_joint": 3.031749445491528,
   "sqrtJ1": 2.8112619098204124,
   "sqrtJ2": 2.84176414451881,
   "mean_xi": 3.1552995295157475,
   "var_xi": 3.8974996197178946,
   "drift_quad": 5.550017455883418,
   "drift_formula": 5.550017458308962,
   "xq": 0.5233125482103684,
   "Z_full": 1.0000000000000002,
   "intK_full": -1.610848562841365e-08,
   "kappa_W": 2.8416232973776734,
   "Z_W": 0.9994643521721656,
   "window_ineq_lhs": 8.070497702818638,
   "window_ineq_rhs": 8.152777532237726,
   "chain_rule_sum": 8.152775296480245,
   "chain_rule_full": 8.152777532237726,
   "I_complement": 0.7594167475974984,
   "Z_complement": 0.0005356469102784901,
   "Z_W_plus_Zc": 0.9999999990824441,
   "shares_I_below": {
    "1e-06": 0.010029234245621467,
    "1e-09": 0.0001084781189958765,
    "1e-12": 7.700263596053144e-07,
    "1e-15": 5.085973969373055e-09,
    "1e-20": 1.1188925778491971e-12
   },
   "mass_below": {
    "1e-06": 0.0005320363078642631,
    "1e-09": 3.53946539495113e-06,
    "1e-12": 2.2584313256248102e-08
   },
   "positivity": {
    "min_pq": 1.3447888921337285e-52,
    "min_pg": 7.207833269686072e-71
   },
   "jump_at_mb": null,
   "seconds": 29.051841974258423,
   "option": "B"
  },
  {
   "Q": 100.0,
   "tau": 0.1069583534452395,
   "tau_mode": "grid",
   "alphas": 0.1329798112899528,
   "nf": 5,
   "segments": [
    [
     0.1069583534452395,
     5
    ]
   ],
   "Z_input": 1.0000002586657502,
   "kappa": 2.49104448075385,
   "kappa_R1": 2.491044502836384,
   "kappa_joint": 2.650050861381098,
   "sqrtJ1": 2.451938536812657,
   "sqrtJ2": 2.4797255040991093,
   "mean_xi": 3.7520512263602575,
   "var_xi": 5.225892712425431,
   "drift_quad": 5.6051833612573585,
   "drift_formula": 5.605183314906232,
   "xq": 0.5111579153787168,
   "Z_full": 0.9999999989860182,
   "intK_full": 1.243725203608287e-08,
   "kappa_W": 2.4630265839710046,
   "Z_W": 0.9983133158392198,
   "window_ineq_lhs": 6.05626768396519,
   "window_ineq_rhs": 6.205302605094218,
   "chain_rule_sum": 6.205302545449143,
   "chain_rule_full": 6.205302605094218,
   "I_complement": 0.6525285504432929,
   "Z_complement": 0.0016866841133270482,
   "Z_W_plus_Zc": 0.9999999999525468,
   "shares_I_below": {
    "1e-06": 0.023857642611136137,
    "1e-09": 0.0004189955735346742,
    "1e-12": 4.247017648098426e-06,
    "1e-15": 3.343062635260118e-08,
    "1e-20": 8.05224842669842e-12
   },
   "mass_below": {
    "1e-06": 0.001676374244185988,
    "1e-09": 1.6113657632538527e-05,
    "1e-12": 1.2156191583388059e-07
   },
   "positivity": {
    "min_pq": 9.439321114593517e-57,
    "min_pg": 2.1948446379581666e-73
   },
   "jump_at_mb": null,
   "seconds": 28.78631854057312,
   "option": "B"
  },
  {
   "Q": 10000.0,
   "tau": 0.2525327887219812,
   "tau_mode": "grid",
   "alphas": 0.07610864155288138,
   "nf": 5,
   "segments": [
    [
     0.2525327887219812,
     5
    ]
   ],
   "Z_input": 1.0000002586657502,
   "kappa": 2.1517286538917317,
   "kappa_R1": 2.151728675456084,
   "kappa_joint": 2.2827869100295146,
   "sqrtJ1": 2.1200775841525066,
   "sqrtJ2": 2.1415855849451226,
   "mean_xi": 4.571873131458153,
   "var_xi": 7.1123179668328085,
   "drift_quad": 5.654019946759178,
   "drift_formula": 5.654019906565661,
   "xq": 0.5003978025664918,
   "Z_full": 0.9999999986098312,
   "intK_full": 1.0425367282556794e-08,
   "kappa_W": 2.0941956829063257,
   "Z_W": 0.9945532963492755,
   "window_ineq_lhs": 4.36176819216326,
   "window_ineq_rhs": 4.629936199978724,
   "chain_rule_sum": 4.629936203692736,
   "chain_rule_full": 4.629936199978724,
   "I_complement": 0.561399140737187,
   "Z_complement": 0.0054467026012602945,
   "Z_W_plus_Zc": 0.9999999989505358,
   "shares_I_below": {
    "1e-06": 0.05736868425371843,
    "1e-09": 0.0017111969037454779,
    "1e-12": 2.6740236295346935e-05,
    "1e-15": 2.908143366414168e-07,
    "1e-20": 9.671125502031685e-11
   },
   "mass_below": {
    "1e-06": 0.005417254468998237,
    "1e-09": 8.171923331575355e-05,
    "1e-12": 8.489108386036454e-07
   },
   "positivity": {
    "min_pq": 2.0378124918354227e-62,
    "min_pg": 4.393879425577241e-79
   },
   "jump_at_mb": null,
   "seconds": 27.63808250427246,
   "option": "B"
  }
 ]
}

==> anc/plan/analytic/verify/lo_curve/pilot.py <==
"""Pilot of the full-range LO kappa(Q) for the design of the redraft's main curve.

Options computed (see DESIGN.md for the reasons):
  A  CT18NNLO (central member) at Q0 = 2 GeV, used on [x_c, x_u] = [1e-6, 0.98], power
     continuation below x_c, (1-x)^b continuation above x_u, divided by its momentum sum;
     exact LO evolution, n_f = 4 up to m_b = 4.75 GeV and n_f = 5 above; tau from the CT18NNLO
     alpha_s table.  Also at the one-loop tau (alpha_s(M_Z) = 0.118, one loop, matched at m_b).
  C  CT18LO at Q0 = 2 GeV, [x_c, x_u] = [1e-8, 0.99], divided by its momentum sum (1.0058);
     same thresholds; tau from the CT18LO alpha_s table.
  B  CT18LO at Q0 = 12.58165 GeV (a grid knot, momentum sum 1 - 3e-6), [1e-8, 0.99], n_f = 5,
     tau from the CT18LO table; forward only.
Variants of A for the treatment of the ends and for the numerics (x_c, the continued power,
x_u, node spacing h, generator order nz).
For each (option, Q): kappa = sqrt(I_tau) on the full range 0 < x < 1; kappa_joint; the S2
bounds sqrt(J1), sqrt(J2) (tau units; equal to 2 pi b0 sqrt(J_zeta) at one loop); kappa_W on
W = [1e-6, 0.99] (centered, eq. kappadef); the window inequality Z_W kappa_W^2 <= kappa^2 and the
chain rule with the complement computed on its own nodes; the drift formula; route R1 against
R2 for dP/dtau; the share of I below x = 1e-6, 1e-9, 1e-12, 1e-15.
Output: pilot.json.
"""
import json
import sys
import time
import multiprocessing
import numpy as np
from lo_common import Grid
import evolve as E

MB = 4.75
QS = [2.0, 5.0, 10.0, 100.0, 1e4]
G_NNLO = Grid('CT18NNLO')
G_LO = Grid('CT18LO')
TABLES = {}


def one_loop_tau(Q0, Q, asmz=0.118, mz=91.1876, mb=MB):
    b = lambda nf: (33 - 2 * nf) / (12 * np.pi)
    a5 = lambda q: 1 / (1 / asmz + b(5) * np.log(q * q / mz**2))
    amb = a5(mb)
    a4 = lambda q: 1 / (1 / amb + b(4) * np.log(q * q / mb**2))
    al = lambda q: a4(q) if q < mb else a5(q)
    t = 0.0
    if Q0 < mb:
        hi = min(Q, mb)
        t += np.log(a4(Q0) / a4(hi)) / (2 * np.pi * b(4))
        if Q > mb:
            t += np.log(a5(mb) / a5(Q)) / (2 * np.pi * b(5))
    else:
        t += np.log(a5(Q0) / a5(Q)) / (2 * np.pi * b(5))
    return t, al(Q)


def segments(grid, Q0, Q, tau_fun=None):
    """List of (tau, nf) segments from Q0 to Q, split at m_b."""
    tf = tau_fun or (lambda a, b: grid.tau(a, b))
    if Q0 < MB < Q:
        return [(tf(Q0, MB), 4), (tf(MB, Q), 5)]
    nf = 4 if Q <= MB else 5
    return [(tf(Q0, Q), nf)] if Q > Q0 else []


def gtable(tau, nf):
    key = (round(tau, 14), nf)
    if key not in TABLES:
        TABLES[key] = E.GreenTable(tau, nf, vmax=64.0)
    return TABLES[key]


def comp_nodes():
    """Gauss panels on the complement of W: ln x on [1e-40, 1e-6], ln(1-x) on [0.99, 1-1e-14]."""
    gx, gw = np.polynomial.legendre.leggauss(12)
    xs, ws = [], []
    e = np.linspace(np.log(1e-27), np.log(1e-6), 60)
    for c, d in zip(e[:-1], e[1:]):
        l = 0.5 * (d - c) * gx + 0.5 * (c + d)
        xs.append(np.exp(l)); ws.append(0.5 * (d - c) * gw * np.exp(l))
    e = np.linspace(np.log(0.01), np.log(1e-14), 40)
    for c, d in zip(e[:-1], e[1:]):
        l = 0.5 * (d - c) * gx + 0.5 * (c + d)
        xs.append(1 - np.exp(l)); ws.append(np.abs(0.5 * (d - c) * gw) * np.exp(l))
    return np.concatenate(xs), np.concatenate(ws)


def build_input(spec):
    grid = G_NNLO if spec['set'] == 'CT18NNLO' else G_LO
    d = E.GridInput(grid, spec['Q0'], spec['xc'], spec['xu'], lam_shift=spec.get('lam_shift', 0.0))
    u = E.full_nodes(h=spec.get('h', 0.05))
    pq, pg = d.p(E.xi_of_u(u))
    fi = E.fisher_full(u, pq, pg, pq * 0, pg * 0)
    d.Z = fi['Z']
    return d, grid, fi['Z']


def evaluate(spec, Q, tau_mode='grid'):
    t0 = time.time()
    dens, grid, Z0 = build_input(spec)
    h = spec.get('h', 0.05); nz = spec.get('nz', 48)
    u = E.full_nodes(h=h); xi_u = E.xi_of_u(u)
    if tau_mode == 'grid':
        segs = segments(grid, spec['Q0'], Q)
        tau_tot = sum(s[0] for s in segs); alphas = grid.alphas(Q)
    else:
        segs = segments(grid, spec['Q0'], Q, tau_fun=lambda a, b: one_loop_tau(a, b)[0])
        tau_tot = sum(s[0] for s in segs); alphas = one_loop_tau(spec['Q0'], Q)[1]
    cur = dens
    jump = None
    for k, (tau, nf) in enumerate(segs):
        gt = gtable(tau, nf)
        if k < len(segs) - 1:
            pq, pg = E.convolve(cur, gt, xi_u)
            cur = E.SplineDensity(u, pq, pg)
            # threshold jump at m_b on the density there (S5 jump identity)
            k4 = E.generator(cur, xi_u, 4, nz=nz); k5 = E.generator(cur, xi_u, 5, nz=nz)
            f4 = E.fisher_full(u, pq, pg, *k4); f5 = E.fisher_full(u, pq, pg, *k5)
            P = pq + pg
            dK = (k5[0] + k5[1]) - (k4[0] + k4[1])
            s = (k4[0] + k4[1]) / P; dl = dK / P
            x = E.x_of_u(u); w = h * x * (1 - x)
            J = float(np.sum(w * P * (2 * s * dl + dl * dl)))
            covxi = float(np.sum(w * E.xi_of_u(u) * dK))
            jump = dict(kappa2_nf4=f4['I'], kappa2_nf5=f5['I'], jump=f5['I'] - f4['I'],
                        J_identity=J, cov_xi_delta=covxi, eleven_72_xg=11 / 72 * (f4['Z'] - f4['xq']))
    nf_last = segs[-1][1] if segs else (4 if spec['Q0'] < MB else 5)
    xw, ww = E.window_nodes()
    xc_, wc_ = comp_nodes()
    if segs:
        gt = gtable(*segs[-1])
        pq, pg = E.convolve(cur, gt, xi_u)
        sd = E.SplineDensity(u, pq, pg)
        kq, kg = E.generator(sd, xi_u, nf_last, nz=nz)             # route R2
        k0 = E.generator(cur, xi_u, nf_last, nz=nz)
        rd = E.RatioDensity(cur, u, *k0)
        kq1, kg1 = E.convolve(rd, gt, xi_u)                          # route R1
        pwq, pwg = E.convolve(cur, gt, -np.log(xw))
        kwq, kwg = E.generator(sd, -np.log(xw), nf_last, nz=nz)
        pcq, pcg = E.convolve(cur, gt, -np.log(xc_))
        kcq, kcg = E.generator(sd, -np.log(xc_), nf_last, nz=nz)
    else:
        sd = dens
        pq, pg = dens.p(xi_u)
        kq, kg = E.generator(dens, xi_u, nf_last, nz=nz)
        kq1, kg1 = kq, kg
        pwq, pwg = dens.p(-np.log(xw)); kwq, kwg = E.generator(dens, -np.log(xw), nf_last, nz=nz)
        pcq, pcg = dens.p(-np.log(xc_)); kcq, kcg = E.generator(dens, -np.log(xc_), nf_last, nz=nz)
    pos = dict(min_pq=float(min(pq.min(), pwq.min(), pcq.min())),
               min_pg=float(min(pg.min(), pwg.min(), pcg.min())))
    fi = E.fisher_full(u, pq, pg, kq, kg)
    fi1 = E.fisher_full(u, pq, pg, kq1, kg1)
    fw = E.fisher_window(xw, ww, pwq, pwg, kwq, kwg)
    # complement, own nodes
    Pc, Kc = pcq + pcg, kcq + kcg
    Zc = float(np.sum(wc_ * Pc)); Zcp = float(np.sum(wc_ * Kc)); T1c = float(np.sum(wc_ * Kc * Kc / Pc))
    I_c = T1c / Zc - (Zcp / Zc) ** 2
    Zw = fw['Z_W']; Zwp = fw['mean_slope'] * Zw
    chain = Zwp ** 2 / (Zw * Zc) + Zw * fw['I_W'] + Zc * I_c
    # share of I below x cuts (trapezoid nodes)
    x = E.x_of_u(u); w = h * x * (1 - x); P = pq + pg; K = kq + kg
    dens_I = w * K * K / P
    shares = {c: float(np.sum(dens_I[x < c]) / fi['I']) for c in (1e-6, 1e-9, 1e-12, 1e-15, 1e-20)}
    mass_below = {c: float(np.sum((w * P)[x < c]) / fi['Z']) for c in (1e-6, 1e-9, 1e-12)}
    J1, J2, m1, var = E.bounds(fi['mom'], fi['dmom'], fi['Z'])
    xq = fi['xq'] / fi['Z']
    cgp = {4: 151 / 72 - np.pi**2, 5: 35 / 18 - np.pi**2}[nf_last]
    drift_formula = -(1 - 4 * np.pi**2 / 9) * xq - cgp * (1 - xq)
    r = dict(Q=Q, tau=tau_tot, tau_mode=tau_mode, alphas=alphas, nf=nf_last, segments=segs, Z_input=Z0,
             kappa=float(np.sqrt(fi['I'])), kappa_R1=float(np.sqrt(fi1['I'])),
             kappa_joint=float(np.sqrt(fi['Ijoint'])),
             sqrtJ1=float(np.sqrt(J1)), sqrtJ2=float(np.sqrt(J2)), mean_xi=m1, var_xi=var,
             drift_quad=fi['dmom'][0] / fi['Z'], drift_formula=drift_formula, xq=xq,
             Z_full=fi['Z'], intK_full=fi['intK'],
             kappa_W=float(np.sqrt(fw['I_W'])), Z_W=Zw, window_ineq_lhs=Zw * fw['I_W'], window_ineq_rhs=fi['I'],
             chain_rule_sum=chain, chain_rule_full=fi['I'], I_complement=I_c, Z_complement=Zc,
             Z_W_plus_Zc=Zw + Zc, shares_I_below=shares, mass_below=mass_below, positivity=pos,
             jump_at_mb=jump, seconds=time.time() - t0)
    return r


def run(job):
    name, spec, Q, mode = job
    try:
        r = evaluate(spec, Q, mode)
    except Exception as e:                      # reported, not hidden
        r = dict(Q=Q, error=repr(e))
    r['option'] = name
    print('%-14s Q=%8.1f %s kappa=%s' % (name, Q, mode, r.get('kappa')), flush=True)
    return r


A = dict(set='CT18NNLO', Q0=2.0, xc=1e-6, xu=0.98)
C = dict(set='CT18LO', Q0=2.0, xc=1e-8, xu=0.99)
B = dict(set='CT18LO', Q0=12.58165, xc=1e-8, xu=0.99)
VARIANTS = {
    'A': A,
    'A_xc1e-5': dict(A, xc=1e-5), 'A_xc1e-7': dict(A, xc=1e-7),
    'A_lam+0.1': dict(A, lam_shift=0.1), 'A_lam-0.1': dict(A, lam_shift=-0.1),
    'A_xu0.95': dict(A, xu=0.95), 'A_h0.1': dict(A, h=0.1), 'A_nz32': dict(A, nz=32),
    'C': C, 'C_xc1e-6': dict(C, xc=1e-6),
    'B': B,
    'A_Q0_1.5': dict(A, Q0=1.5, Qs=[1.5, 2.0, 5.0, 10.0, 100.0, 1e4]),
}

if __name__ == '__main__':
    only = sys.argv[1:] or [k for k in VARIANTS if k != 'A_Q0_1.5']
    jobs = []
    for name in only:
        spec = VARIANTS[name]
        qs = spec.get('Qs') or ([spec['Q0'], 100.0, 1e4] if name.startswith('B') else QS)
        for Q in qs:
            jobs.append((name, spec, Q, 'grid'))
        if name == 'A':
            for Q in QS:
                jobs.append((name, spec, Q, 'oneloop'))
    # Green tables first (they use their own process pool)
    for name, spec, Q, mode in jobs:
        grid = G_NNLO if spec['set'] == 'CT18NNLO' else G_LO
        tf = None if mode == 'grid' else (lambda a, b: one_loop_tau(a, b)[0])
        for seg in segments(grid, spec['Q0'], Q, tf):
            gtable(*seg)
    print('Green tables:', len(TABLES), flush=True)
    with multiprocessing.get_context('fork').Pool(20) as pool:
        res = pool.map(run, jobs, chunksize=1)
    out = dict(options={k: VARIANTS[k] for k in only}, rows=res)
    fn = 'pilot.json' if not sys.argv[1:] else 'pilot_%s.json' % '_'.join(only)
    json.dump(out, open(fn, 'w'), indent=1)
    print('written', fn)


==> anc/plan/analytic/verify/lo_curve/pilot_A_Q0_1.5.json <==
{
 "options": {
  "A_Q0_1.5": {
   "set": "CT18NNLO",
   "Q0": 1.5,
   "xc": 1e-06,
   "xu": 0.98,
   "Qs": [
    1.5,
    2.0,
    5.0,
    10.0,
    100.0,
    10000.0
   ]
  }
 },
 "rows": [
  {
   "Q": 1.5,
   "tau": 0,
   "tau_mode": "grid",
   "alphas": 0.34900345204016703,
   "nf": 4,
   "segments": [],
   "Z_input": 1.0000460001615548,
   "kappa": 4.291818943104701,
   "kappa_R1": 4.291818943104701,
   "kappa_joint": 5.1570754131467815,
   "sqrtJ1": 4.238141912155045,
   "sqrtJ2": 4.251801544412168,
   "mean_xi": 2.0655574195113546,
   "var_xi": 1.460526411265393,
   "drift_quad": 5.121889470223228,
   "drift_formula": 5.121889474586072,
   "xq": 0.6043224746065289,
   "Z_full": 0.9999999999999999,
   "intK_full": -1.101497291455116e-08,
   "kappa_W": 4.290799457041555,
   "Z_W": 0.9999951221141309,
   "window_ineq_lhs": 18.410870173986574,
   "window_ineq_rhs": 18.419709840392358,
   "chain_rule_sum": 18.41970910886963,
   "chain_rule_full": 18.419709840392358,
   "I_complement": 8.521200521721994,
   "Z_complement": 4.876433199962597e-06,
   "Z_W_plus_Zc": 0.9999999985473308,
   "shares_I_below": {
    "1e-06": 0.0004757483274810976,
    "1e-09": 7.867821960666559e-07,
    "1e-12": 1.108514230718163e-09,
    "1e-15": 1.6070358162903017e-12,
    "1e-20": 3.0368890868477904e-17
   },
   "mass_below": {
    "1e-06": 4.8238993665981155e-06,
    "1e-09": 6.782524215010898e-09,
    "1e-12": 1.0692431796224706e-11
   },
   "positivity": {
    "min_pq": 1.1174036399021475e-43,
    "min_pg": 1.2113863422752143e-46
   },
   "jump_at_mb": null,
   "seconds": 11.534562349319458,
   "option": "A_Q0_1.5"
  },
  {
   "Q": 2.0,
   "tau": 0.02963680176728026,
   "tau_mode": "grid",
   "alphas": 0.3010423207619978,
   "nf": 4,
   "segments": [
    [
     0.02963680176728026,
     4
    ]
   ],
   "Z_input": 1.0000460001615548,
   "kappa": 3.9565404465629714,
   "kappa_R1": 3.956540451885181,
   "kappa_joint": 4.319878834342576,
   "sqrtJ1": 3.9275977927587764,
   "sqrtJ2": 3.9279913325911284,
   "mean_xi": 2.218375389753505,
   "var_xi": 1.74600124002691,
   "drift_quad": 5.189783980951903,
   "drift_formula": 5.189784000657552,
   "xq": 0.5888422629683371,
   "Z_full": 0.9999999996871601,
   "intK_full": -1.1758586763426779e-08,
   "kappa_W": 3.954680764954,
   "Z_W": 0.999985450785736,
   "window_ineq_lhs": 15.639272410261357,
   "window_ineq_rhs": 15.654212305288716,
   "chain_rule_sum": 15.654208344598983,
   "chain_rule_full": 15.654212305288716,
   "I_complement": 4.38582658543487,
   "Z_complement": 1.4547704086484367e-05,
   "Z_W_plus_Zc": 0.9999999984898225,
   "shares_I_below": {
    "1e-06": 0.0009470158915569488,
    "1e-09": 2.985611753956186e-06,
    "1e-12": 7.26075784929395e-09,
    "1e-15": 1.5601624801494083e-11,
    "1e-20": 4.541094431751899e-16
   },
   "mass_below": {
    "1e-06": 1.4416633903030255e-05,
    "1e-09": 2.6280403644391684e-08,
    "1e-12": 4.685521983408539e-11
   },
   "positivity": {
    "min_pq": 8.00775362502553e-45,
    "min_pg": 3.1505181258140137e-49
   },
   "jump_at_mb": null,
   "seconds": 11.541962623596191,
   "option": "A_Q0_1.5"
  },
  {
   "Q": 5.0,
   "tau": 0.10288278828324544,
   "tau_mode": "grid",
   "alphas": 0.2125606855874526,
   "nf": 5,
   "segments": [
    [
     0.09938654472274401,
     4
    ],
    [
     0.003496243560501431,
     5
    ]
   ],
   "Z_input": 1.0000460001615548,
   "kappa": 3.4298221888727367,
   "kappa_R1": 3.429822189230998,
   "kappa_joint": 3.5731444454771917,
   "sqrtJ1": 3.4064526787670313,
   "sqrtJ2": 3.414813501186777,
   "mean_xi": 2.6041838418644554,
   "var_xi": 2.5115488962727044,
   "drift_quad": 5.398500912145248,
   "drift_formula": 5.398500910848094,
   "xq": 0.5566960233506328,
   "Z_full": 0.9999999995600443,
   "intK_full": -4.647786168720408e-09,
   "kappa_W": 3.4248624108052432,
   "Z_W": 0.9999109072971001,
   "window_ineq_lhs": 11.728637503825684,
   "window_ineq_rhs": 11.76368024728377,
   "chain_rule_sum": 11.763678864680905,
   "chain_rule_full": 11.76368024728377,
   "I_complement": 1.6394744427460637,
   "Z_complement": 8.909034315592172e-05,
   "Z_W_plus_Zc": 0.999999997640256,
   "shares_I_below": {
    "1e-06": 0.0029586845254920588,
    "1e-09": 1.7445392686619377e-05,
    "1e-12": 7.1478410247996e-08,
    "1e-15": 2.3856573757350593e-10,
    "1e-20": 1.286202097918392e-14
   },
   "mass_below": {
    "1e-06": 8.840009377144248e-05,
    "1e-09": 2.9441423867505976e-07,
    "1e-12": 8.362287646949714e-10
   },
   "positivity": {
    "min_pq": 1.178966215105622e-47,
    "min_pg": 1.2443446130150742e-55
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.633980265778439,
    "kappa2_nf5": 11.927750673022963,
    "jump": 0.29377040724452463,
    "J_identity": 0.29377040724454173,
    "cov_xi_delta": 0.06759219954068323,
    "eleven_72_xg": 0.06759219963224943
   },
   "seconds": 6.476258039474487,
   "option": "A_Q0_1.5"
  },
  {
   "Q": 10.0,
   "tau": 0.1457798710010431,
   "tau_mode": "grid",
   "alphas": 0.17815071251191292,
   "nf": 5,
   "segments": [
    [
     0.09938654472274401,
     4
    ],
    [
     0.04639332627829908,
     5
    ]
   ],
   "Z_input": 1.0000460001615548,
   "kappa": 3.1706502513781687,
   "kappa_R1": 3.1706502510865215,
   "kappa_joint": 3.3105125982024477,
   "sqrtJ1": 3.144380645019388,
   "sqrtJ2": 3.1588905448977904,
   "mean_xi": 2.8367615415922707,
   "var_xi": 2.9974391207046267,
   "drift_quad": 5.443902017554128,
   "drift_formula": 5.443902007104958,
   "xq": 0.5466928494819621,
   "Z_full": 0.9999999993250583,
   "intK_full": -1.4892364937187e-09,
   "kappa_W": 3.162974288490365,
   "Z_W": 0.9998083260960476,
   "window_ineq_lhs": 10.002488766029368,
   "window_ineq_rhs": 10.053023016564444,
   "chain_rule_sum": 10.053022415813484,
   "chain_rule_full": 10.053023016564444,
   "I_complement": 1.2041479233967607,
   "Z_complement": 0.00019167232730654587,
   "Z_W_plus_Zc": 0.9999999984233542,
   "shares_I_below": {
    "1e-06": 0.004994203654211994,
    "1e-09": 3.823745798618629e-05,
    "1e-12": 1.949013383846026e-07,
    "1e-15": 7.860339815523292e-10,
    "1e-20": 5.566709707246535e-14
   },
   "mass_below": {
    "1e-06": 0.0001902666748561692,
    "1e-09": 8.184060170433123e-07,
    "1e-12": 2.864241388768179e-09
   },
   "positivity": {
    "min_pq": 2.5753247357719043e-49,
    "min_pg": 2.137704835414691e-59
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.633980265778439,
    "kappa2_nf5": 11.927750673022963,
    "jump": 0.29377040724452463,
    "J_identity": 0.29377040724454173,
    "cov_xi_delta": 0.06759219954068323,
    "eleven_72_xg": 0.06759219963224943
   },
   "seconds": 6.4746482372283936,
   "option": "A_Q0_1.5"
  },
  {
   "Q": 100.0,
   "tau": 0.2504253745406694,
   "tau_mode": "grid",
   "alphas": 0.11637839198671031,
   "nf": 5,
   "segments": [
    [
     0.09938654472274401,
     4
    ],
    [
     0.15103882981792538,
     5
    ]
   ],
   "Z_input": 1.0000460001615548,
   "kappa": 2.7128380390788847,
   "kappa_R1": 2.7128380393446516,
   "kappa_joint": 2.8558024890963907,
   "sqrtJ1": 2.6828806533312646,
   "sqrtJ2": 2.703521507496117,
   "mean_xi": 3.411226956467596,
   "var_xi": 4.248911027673504,
   "drift_quad": 5.530191524002206,
   "drift_formula": 5.530191498695229,
   "xq": 0.5276807802021108,
   "Z_full": 0.999999998879557,
   "intK_full": 4.031083879880966e-09,
   "kappa_W": 2.694843241987135,
   "Z_W": 0.9992125617556261,
   "window_ineq_lhs": 7.25646158053634,
   "window_ineq_rhs": 7.359490226273369,
   "chain_rule_sum": 7.359490058512461,
   "chain_rule_full": 7.359490226273369,
   "I_complement": 0.8062220119243761,
   "Z_complement": 0.0007874368828845481,
   "Z_W_plus_Zc": 0.9999999986385106,
   "shares_I_below": {
    "1e-06": 0.013911839555990381,
    "1e-09": 0.00017929057136521523,
    "1e-12": 1.4074671137797085e-06,
    "1e-15": 8.255586895889093e-09,
    "1e-20": 1.0052538916376394e-12
   },
   "mass_below": {
    "1e-06": 0.0007822625605478389,
    "1e-09": 5.486420641212413e-06,
    "1e-12": 2.886914794499601e-08
   },
   "positivity": {
    "min_pq": 2.258652359608136e-53,
    "min_pg": 1.3746911958849396e-68
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.633980265778439,
    "kappa2_nf5": 11.927750673022963,
    "jump": 0.29377040724452463,
    "J_identity": 0.29377040724454173,
    "cov_xi_delta": 0.06759219954068323,
    "eleven_72_xg": 0.06759219963224943
   },
   "seconds": 6.50070333480835,
   "option": "A_Q0_1.5"
  },
  {
   "Q": 10000.0,
   "tau": 0.3805536876552431,
   "tau_mode": "grid",
   "alphas": 0.06935402301043772,
   "nf": 5,
   "segments": [
    [
     0.09938654472274401,
     4
    ],
    [
     0.2811671429324991,
     5
    ]
   ],
   "Z_input": 1.0000460001615548,
   "kappa": 2.335660141178635,
   "kappa_R1": 2.335660145173149,
   "kappa_joint": 2.467871317346527,
   "sqrtJ1": 2.307025849100315,
   "sqrtJ2": 2.3266488743873763,
   "mean_xi": 4.135882796746679,
   "var_xi": 5.896363298855455,
   "drift_quad": 5.602019003974106,
   "drift_formula": 5.602018970314069,
   "xq": 0.511855111960859,
   "Z_full": 0.999999998591056,
   "intK_full": 7.652638335676066e-09,
   "kappa_W": 2.2964841005095376,
   "Z_W": 0.9972116289478529,
   "window_ineq_lhs": 5.259133803267518,
   "window_ineq_rhs": 5.4553082950906004,
   "chain_rule_sum": 5.455308232185342,
   "chain_rule_full": 5.4553082950906004,
   "I_complement": 0.6327727688141636,
   "Z_complement": 0.002788369432078612,
   "Z_W_plus_Zc": 0.9999999983799315,
   "shares_I_below": {
    "1e-06": 0.0356937771825499,
    "1e-09": 0.0007754357601495118,
    "1e-12": 9.353678916509523e-06,
    "1e-15": 7.960464531438931e-08,
    "1e-20": 1.662451488074402e-11
   },
   "mass_below": {
    "1e-06": 0.002772074986614609,
    "1e-09": 3.122556811392141e-05,
    "1e-12": 2.453623230540741e-07
   },
   "positivity": {
    "min_pq": 1.9860854962960537e-58,
    "min_pg": 4.532179142316629e-75
   },
   "jump_at_mb": {
    "kappa2_nf4": 11.633980265778439,
    "kappa2_nf5": 11.927750673022963,
    "jump": 0.29377040724452463,
    "J_identity": 0.29377040724454173,
    "cov_xi_delta": 0.06759219954068323,
    "eleven_72_xg": 0.06759219963224943
   },
   "seconds": 6.481267929077148,
   "option": "A_Q0_1.5"
  }
 ]
}

==> anc/plan/analytic/verify/lo_curve/pilot_checks.json <==
{
 "C1 Table I kappa(2) reproduced to its 4 decimals": {
  "ok": true,
  "detail": "4.535693 vs 4.5357"
 },
 "C1 Table I kappa(10) reproduced to its 4 decimals": {
  "ok": true,
  "detail": "3.337627 vs 3.3376"
 },
 "C1 Table I kappa(100) reproduced to its 4 decimals": {
  "ok": true,
  "detail": "2.786083 vs 2.7861"
 },
 "C1 Table I kappa(10000) reproduced to its 4 decimals": {
  "ok": true,
  "detail": "2.338895 vs 2.3389"
 },
 "C2 x_min = 1e-9 row kappa(2) reproduced": {
  "ok": true,
  "detail": "4.536760 vs 4.5368"
 },
 "C2 x_min = 1e-9 row kappa(10) reproduced": {
  "ok": true,
  "detail": "3.344734 vs 3.3447"
 },
 "C2 x_min = 1e-9 row kappa(100) reproduced": {
  "ok": true,
  "detail": "2.803994 vs 2.8040"
 },
 "C2 x_min = 1e-9 row kappa(10000) reproduced": {
  "ok": true,
  "detail": "2.379133 vs 2.3791"
 },
 "C3 calc kappa_LO(2) (LO kernel on NNLO density, W) reproduced": {
  "ok": true,
  "detail": "rel 2.3e-07"
 },
 "C3 calc kappa_LO(10) (LO kernel on NNLO density, W) reproduced": {
  "ok": true,
  "detail": "rel 4.5e-07"
 },
 "C3 calc kappa_LO(100) (LO kernel on NNLO density, W) reproduced": {
  "ok": true,
  "detail": "rel 5.3e-07"
 },
 "C4 calc CT18LO kappa(2) on W reproduced": {
  "ok": true,
  "detail": "rel 2.3e-07"
 },
 "C4 calc CT18LO kappa(10) on W reproduced": {
  "ok": true,
  "detail": "rel 6.4e-08"
 },
 "C4 calc CT18LO kappa(100) on W reproduced": {
  "ok": true,
  "detail": "rel 2.4e-07"
 },
 "C4 calc CT18LO kappa(10000) on W reproduced": {
  "ok": true,
  "detail": "rel 1.3e-07"
 },
 "C5 option A at Q0 equals the LO generator on the grid input": {
  "ok": true,
  "detail": "rel 0.0e+00"
 },
 "C6 B evolved vs CT18LO grid (HOPPET) pointwise, Q=100.0": {
  "ok": true,
  "detail": "max rel 1.0e-06"
 },
 "C6 B evolved vs CT18LO grid (HOPPET) pointwise, Q=10000.0": {
  "ok": true,
  "detail": "max rel 2.3e-06"
 },
 "C6 B full-range kappa vs LO generator on the CT18LO grid, Q=100": {
  "ok": true,
  "detail": "rel 1.4e-05"
 },
 "C6 B full-range kappa vs LO generator on the CT18LO grid, Q=10000": {
  "ok": true,
  "detail": "rel 8.9e-05"
 },
 "C7 route R1 vs R2 for dP/dtau, all rows": {
  "ok": true,
  "detail": "max rel 4.1e-08"
 },
 "C7 chain rule, complement on its own nodes, all rows": {
  "ok": true,
  "detail": "max rel 3.4e-07"
 },
 "C7 drift quadrature vs -c_q'(2)<x>_q - c_g'(2)<x>_g, all rows": {
  "ok": true,
  "detail": "max rel 8.4e-08"
 },
 "C7 momentum sum of the evolved density, all rows": {
  "ok": true,
  "detail": "max 5.8e-09"
 },
 "C7 kappa >= sqrt(J2) >= sqrt(J1), all rows": {
  "ok": true,
  "detail": ""
 },
 "C7 kappa <= kappa_joint, all rows": {
  "ok": true,
  "detail": ""
 },
 "C7 Z_W kappa_W^2 <= kappa^2, all rows": {
  "ok": true,
  "detail": ""
 },
 "C7 drift inside [4pi^2/9 - 1, pi^2 - c], all rows": {
  "ok": true,
  "detail": ""
 },
 "C7 species positive on all nodes, all rows": {
  "ok": true,
  "detail": ""
 },
 "C10 share of I below x = 1e-20 under 1e-10, all rows": {
  "ok": true,
  "detail": ""
 },
 "C8 kappa_joint non-increasing in the n_f = 5 segment, option A": {
  "ok": true,
  "detail": "3.5806 3.3080 2.8505 2.4647"
 },
 "C8 kappa_joint non-increasing in the n_f = 5 segment, option C": {
  "ok": true,
  "detail": "3.3177 3.0695 2.6333 2.2732"
 },
 "C8 kappa_joint non-increasing in the n_f = 5 segment, option B": {
  "ok": true,
  "detail": "3.0317 2.6501 2.2828"
 },
 "C9 option A variants (ends, spacing, generator order) within 1e-4": {
  "ok": true,
  "detail": "max rel 5.9e-05"
 },
 "C11 jump identity and Cov(xi, delta) = (11/72)<x>_g at m_b": {
  "ok": true,
  "detail": "rel 6.0e-14, 1.2e-09"
 },
 "C12 test_machinery passed": {
  "ok": true,
  "detail": "[]"
 },
 "fails": [],
 "table1_parsed": {
  "2.0": 4.5357,
  "10.0": 3.3376,
  "100.0": 2.7861,
  "10000.0": 2.3389
 },
 "xmin9_parsed": {
  "2.0": 4.5368,
  "10.0": 3.3447,
  "100.0": 2.804,
  "10000.0": 2.3791
 },
 "worst": {
  "R": 4.149720667090406e-08,
  "chain": 3.3914800978696036e-07,
  "drift": 8.384127969662813e-08,
  "Z": 5.809398295752999e-09
 },
 "variant_spread": 5.930589122216112e-05
}

==> anc/plan/analytic/verify/lo_curve/pilot_checks.py <==
"""Checks on the pilot outputs.  Reads pilot.json, grid_kappa.json, b_vs_grid.json,
test_machinery.json, the manuscript's Table I (parsed from paper/vav_A16.tex, read only) and
calc/pdf_results.json (read only).  Each check prints PASS/FAIL with its tolerance, set just above
the observed remainder.  MUTATE_DATA=<D1..D6> perturbs one input value; the targeted check must
fail.  Output pilot_checks.json."""
import json
import os
import sys
import re
import numpy as np

ROOT = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..', '..'))
MUT = os.environ.get('MUTATE_DATA', '')
pilot = json.load(open('pilot.json'))
gk = json.load(open('grid_kappa.json'))
bg = json.load(open('b_vs_grid.json'))
tm = json.load(open('test_machinery.json'))
calc = json.load(open(os.path.join(ROOT, 'calc', 'pdf_results.json')))
tex = open(os.path.join(ROOT, 'paper', 'vav_A16.tex')).read()

blk = tex.split('label{tab:kappanum}')[1].split('end{tabular}')[0]
table1 = {}
for m in re.finditer(r'\$(10\^4|\d+)\$\s*&\s*\$([\d.]+)\$', blk):
    q = 1e4 if m.group(1) == '10^4' else float(m.group(1))
    table1[q] = float(m.group(2))
blk2 = tex.split('label{tab:kappanum}')[1].split('x_{\\min}$ & $\\kappa(2)$')[1].split('end{tabular}')[0]
row9 = [l for l in blk2.split('\n') if l.startswith('$10^{-9}$')][0]
xmin9 = dict(zip([2.0, 10.0, 100.0, 1e4], [float(v) for v in re.findall(r'\$([\d.]+)\$', row9)]))

rows = pilot['rows']
byopt = {}
for r in rows:
    byopt.setdefault((r['option'], r['tau_mode']), {})[r['Q']] = r
A = byopt[('A', 'grid')]
if MUT == 'D1':
    A[100.0]['kappa'] *= 0.99
if MUT == 'D2':
    A[1e4]['sqrtJ2'] *= 1.02
if MUT == 'D3':
    table1[10.0] += 1e-3
if MUT == 'D4':
    A[1e4]['kappa_W'] *= 1.05
if MUT == 'D5':
    A[10.0]['drift_formula'] *= 1.01
if MUT == 'D6':
    byopt[('B', 'grid')][1e4]['kappa'] *= 1.001

out = {}
fails = []


def check(name, ok, detail):
    print('%-72s %s  %s' % (name, 'PASS' if ok else 'FAIL', detail))
    out[name] = dict(ok=bool(ok), detail=detail)
    if not ok:
        fails.append(name)


g = {r['Q']: r for r in gk['CT18NNLO']}
gl = {r['Q']: r for r in gk['CT18LO']}
for Q, v in table1.items():
    mine = g[Q]['deriv_W']['kappa']
    check('C1 Table I kappa(%g) reproduced to its 4 decimals' % Q, round(mine, 4) == v, '%.6f vs %.4f' % (mine, v))
for Q, v in xmin9.items():
    mine = g[Q]['deriv_1e-9']['kappa']
    check('C2 x_min = 1e-9 row kappa(%g) reproduced' % Q, round(mine, 4) == v, '%.6f vs %.4f' % (mine, v))
for r in calc['kappa_LO']:
    mine = g[r['Q']]['LOgen']['kappa_W']
    e = abs(mine / r['kappa_LO'] - 1)
    # calc/ uses the unrefined panels, whose error on kappa_W is 2e-7 to 5e-7 (diag_quad.py)
    check('C3 calc kappa_LO(%g) (LO kernel on NNLO density, W) reproduced' % r['Q'], e < 6e-7, 'rel %.1e' % e)
for r in calc['CT18LO_crosscheck']['rows']:
    mine = gl[r['Q']]['deriv_W']['kappa']
    e = abs(mine / r['kappa'] - 1)
    check('C4 calc CT18LO kappa(%g) on W reproduced' % r['Q'], e < 6e-7, 'rel %.1e' % e)
e = abs(A[2.0]['kappa'] / g[2.0]['LOgen']['kappa_full'] - 1)
check('C5 option A at Q0 equals the LO generator on the grid input', e < 1e-12, 'rel %.1e' % e)
for Q in ('100.0', '10000.0'):
    check('C6 B evolved vs CT18LO grid (HOPPET) pointwise, Q=%s' % Q, bg[Q]['max_rel_P'] < 3e-6,
          'max rel %.1e' % bg[Q]['max_rel_P'])
for Q in (100.0, 1e4):
    e = abs(byopt[('B', 'grid')][Q]['kappa'] / gl[Q]['LOgen']['kappa_full'] - 1)
    check('C6 B full-range kappa vs LO generator on the CT18LO grid, Q=%g' % Q, e < 1e-4, 'rel %.1e' % e)

worst = dict(R=0, chain=0, drift=0, Z=0)
okb = okj = okw = okp = okd = oks = True
for r in rows:
    worst['R'] = max(worst['R'], abs(r['kappa_R1'] / r['kappa'] - 1))
    worst['chain'] = max(worst['chain'], abs(r['chain_rule_sum'] / r['chain_rule_full'] - 1))
    worst['drift'] = max(worst['drift'], abs(r['drift_quad'] / r['drift_formula'] - 1))
    worst['Z'] = max(worst['Z'], abs(r['Z_full'] - 1))
    okb &= r['kappa'] >= r['sqrtJ2'] >= r['sqrtJ1']
    okj &= r['kappa'] <= r['kappa_joint']
    okw &= r['Z_W'] * r['kappa_W']**2 <= r['kappa']**2 and abs(r['window_ineq_lhs'] / (r['Z_W'] * r['kappa_W']**2) - 1) < 1e-12
    okp &= r['positivity']['min_pq'] > 0 and r['positivity']['min_pg'] > 0
    up = {4: np.pi**2 - 151 / 72, 5: np.pi**2 - 35 / 18}[r['nf']]
    okd &= 4 * np.pi**2 / 9 - 1 <= r['drift_quad'] <= up
    oks &= r['shares_I_below']['1e-20'] < 1e-10
check('C7 route R1 vs R2 for dP/dtau, all rows', worst['R'] < 5e-8, 'max rel %.1e' % worst['R'])
check('C7 chain rule, complement on its own nodes, all rows', worst['chain'] < 4e-7, 'max rel %.1e' % worst['chain'])
check('C7 drift quadrature vs -c_q\'(2)<x>_q - c_g\'(2)<x>_g, all rows', worst['drift'] < 1e-7, 'max rel %.1e' % worst['drift'])
check('C7 momentum sum of the evolved density, all rows', worst['Z'] < 1e-8, 'max %.1e' % worst['Z'])
check('C7 kappa >= sqrt(J2) >= sqrt(J1), all rows', okb, '')
check('C7 kappa <= kappa_joint, all rows', okj, '')
check('C7 Z_W kappa_W^2 <= kappa^2, all rows', okw, '')
check('C7 drift inside [4pi^2/9 - 1, pi^2 - c], all rows', okd, '')
check('C7 species positive on all nodes, all rows', okp, '')
check('C10 share of I below x = 1e-20 under 1e-10, all rows', oks, '')
for key in (('A', 'grid'), ('C', 'grid'), ('B', 'grid')):
    seg = sorted((Q, r['kappa_joint']) for Q, r in byopt[key].items() if r['nf'] == 5)
    mono = all(b[1] <= a[1] for a, b in zip(seg[:-1], seg[1:]))
    check('C8 kappa_joint non-increasing in the n_f = 5 segment, option %s' % key[0], mono,
          ' '.join('%.4f' % v for _, v in seg))
spread = 0
for (name, mode), d in byopt.items():
    if name.startswith('A_'):
        for Q, r in d.items():
            spread = max(spread, abs(r['kappa'] / A[Q]['kappa'] - 1))
check('C9 option A variants (ends, spacing, generator order) within 1e-4', spread < 1e-4, 'max rel %.1e' % spread)
jm = A[5.0]['jump_at_mb']
e1 = abs(jm['J_identity'] / jm['jump'] - 1); e2 = abs(jm['cov_xi_delta'] / jm['eleven_72_xg'] - 1)
check('C11 jump identity and Cov(xi, delta) = (11/72)<x>_g at m_b', e1 < 1e-12 and e2 < 5e-9, 'rel %.1e, %.1e' % (e1, e2))
check('C12 test_machinery passed', not tm['fails'], str(tm['fails']))
out['fails'] = fails
out['table1_parsed'] = {str(k): v for k, v in table1.items()}
out['xmin9_parsed'] = {str(k): v for k, v in xmin9.items()}
out['worst'] = worst
out['variant_spread'] = spread
json.dump(out, open('pilot_checks%s.json' % ('_mut_' + MUT if MUT else ''), 'w'), indent=1)
print('FAILS:', fails)
# A28 (20 Oct 2026, finding F03 of the outside audit of A27): exit status 1 if a check failed; with the mutation switch,
# whose targeted check must fail, 3 if a check failed and 4 if none did
if MUT:
    sys.exit(3 if fails else 4)
sys.exit(1 if fails else 0)


==> anc/plan/analytic/verify/lo_curve/summary.py <==
"""Collects the numbers quoted in DESIGN.md from the pilot outputs into design_summary.json."""
import json
p = json.load(open('pilot.json')); gk = json.load(open('grid_kappa.json'))
chk = json.load(open('pilot_checks.json')); n5 = json.load(open('nnlo_5gev.json'))
sv = json.load(open('survey.json')); dq = json.load(open('diag_quad.json'))
by = {}
for r in p['rows']:
    by.setdefault((r['option'], r['tau_mode']), {})[r['Q']] = r
g = {r['Q']: r for r in gk['CT18NNLO']}; gl = {r['Q']: r for r in gk['CT18LO']}
table1 = {float(k): v for k, v in chk['table1_parsed'].items()}
out = {'rows': []}
for (opt, mode), d in sorted(by.items()):
    for Q, r in sorted(d.items()):
        row = dict(option=opt, mode=mode, Q=Q, tau=r['tau'], alphas=r['alphas'], nf=r['nf'],
                   kappa=r['kappa'], kappa_W_LO=r['kappa_W'], sqrtJ2=r['sqrtJ2'], sqrtJ1=r['sqrtJ1'],
                   kappa_joint=r['kappa_joint'], J2_over_I=(r['sqrtJ2'] / r['kappa'])**2,
                   window_ratio=r['Z_W'] * r['kappa_W']**2 / r['kappa']**2, Z_W=r['Z_W'],
                   share_I_below_1e6=r['shares_I_below']['1e-06'], share_I_below_1e9=r['shares_I_below']['1e-09'],
                   share_I_below_1e12=r['shares_I_below']['1e-12'], share_I_below_1e15=r['shares_I_below']['1e-15'],
                   mass_below_1e6=r['mass_below']['1e-06'], drift=r['drift_quad'], mean_xi=r['mean_xi'], var_xi=r['var_xi'])
        if opt.startswith('A') and mode == 'grid' and not opt.startswith('A_'):
            row['kappa_NNLO_W_tableI'] = table1.get(Q)
            row['kappa_NNLO_W_mine_bicubic'] = g[Q]['deriv_W']['kappa']
            row['kappa_LOkernel_on_NNLO_full'] = g[Q]['LOgen']['kappa_full']
            row['kappa_LOkernel_on_NNLO_W'] = g[Q]['LOgen']['kappa_W']
            nn = g[Q]['deriv_W']['kappa']
            row['decomp_NNLO_W_minus_LO_full'] = nn - r['kappa']
            row['decomp_order_part_NNLO_W_minus_LO_W'] = nn - r['kappa_W']
            row['decomp_window_part_LO_W_minus_LO_full'] = r['kappa_W'] - r['kappa']
        out['rows'].append(row)
    if opt.startswith('A_'):
        out.setdefault('variant_rel_change', {})[opt] = {str(Q): d[Q]['kappa'] / by[('A', 'grid')][Q]['kappa'] - 1 for Q in d}
out['nnlo_5GeV'] = n5
out['CT18LO_grid'] = {str(Q): dict(deriv_W=gl[Q]['deriv_W']['kappa'], LOgen_W=gl[Q]['LOgen']['kappa_W'],
                                   LOgen_full=gl[Q]['LOgen']['kappa_full'], momentum_sum=gl[Q]['LOgen']['Z_grid'])
                      for Q in gl}
out['survey_CT18NNLO_2GeV'] = [r for r in sv['CT18NNLO'] if r['Q'] == 2.0][0]
out['diag_quad'] = dq
json.dump(out, open('design_summary.json', 'w'), indent=1)
for r in out['rows']:
    if r['option'] in ('A', 'B', 'C'):
        print({k: (round(v, 6) if isinstance(v, float) else v) for k, v in r.items()})
print(out['variant_rel_change'])

# additions: threshold values, Q0 = 1.5 GeV variant, fit trial, grid-derivative vs LO generator
import math
A5 = by[('A', 'grid')][5.0]
out['mb_step_A'] = dict(tau_b=A5['segments'][0][0], kappa_below=math.sqrt(A5['jump_at_mb']['kappa2_nf4']),
                        kappa_above=math.sqrt(A5['jump_at_mb']['kappa2_nf5']),
                        rel_step=math.sqrt(A5['jump_at_mb']['kappa2_nf5'] / A5['jump_at_mb']['kappa2_nf4']) - 1,
                        jump_kappa2=A5['jump_at_mb']['jump'], cov_xi_delta=A5['jump_at_mb']['cov_xi_delta'],
                        eleven_72_xg=A5['jump_at_mb']['eleven_72_xg'])
q15 = {r['Q']: r for r in json.load(open('pilot_A_Q0_1.5.json'))['rows']}
out['Q0_1.5_vs_2'] = {str(Q): dict(kappa_Q0_15=q15[Q]['kappa'], rel_to_A=q15[Q]['kappa'] / by[('A', 'grid')][Q]['kappa'] - 1)
                      for Q in (2.0, 5.0, 10.0, 100.0, 1e4)}
out['Q0_1.5_kappa_at_1.5'] = q15[1.5]['kappa']
fit = json.load(open('param_fit_trial.json'))
out['param_fit_best'] = {s: min((r for r in fit if r['species'] == s), key=lambda r: r['max_rel']) for s in 'qg'}
out['param_fit_gluon_c0_negative_when_max_rel_below_5pct'] = all(r['c0'] < 0 for r in fit if r['species'] == 'g' and r['max_rel'] < 0.05)
out['CT18LO_deriv_over_LOgen_W_minus1'] = {str(Q): gl[Q]['deriv_W']['kappa'] / gl[Q]['LOgen']['kappa_W'] - 1 for Q in gl}
out['A_over_LOkernel_on_NNLO_full_minus1'] = {str(Q): by[('A', 'grid')][Q]['kappa'] / g[Q]['LOgen']['kappa_full'] - 1 for Q in (2.0, 5.0, 10.0, 100.0, 1e4)}
out['C_over_A_minus1'] = {str(Q): by[('C', 'grid')][Q]['kappa'] / by[('A', 'grid')][Q]['kappa'] - 1 for Q in (2.0, 5.0, 10.0, 100.0, 1e4)}
out['oneloop_over_grid_A_minus1'] = {str(Q): by[('A', 'oneloop')][Q]['kappa'] / by[('A', 'grid')][Q]['kappa'] - 1 for Q in (2.0, 5.0, 10.0, 100.0, 1e4)}
out['B_over_C_minus1'] = {str(Q): by[('B', 'grid')][Q]['kappa'] / by[('C', 'grid')][Q]['kappa'] - 1 for Q in (100.0, 1e4)}
out['kappaW_LO_below_sqrtJ2_A'] = {str(Q): by[('A', 'grid')][Q]['kappa_W'] / by[('A', 'grid')][Q]['sqrtJ2'] - 1 for Q in (2.0, 5.0, 10.0, 100.0, 1e4)}
json.dump(out, open('design_summary.json', 'w'), indent=1)
for k in ('mb_step_A', 'Q0_1.5_vs_2', 'Q0_1.5_kappa_at_1.5', 'param_fit_best', 'param_fit_gluon_c0_negative_when_max_rel_below_5pct',
          'CT18LO_deriv_over_LOgen_W_minus1', 'A_over_LOkernel_on_NNLO_full_minus1', 'C_over_A_minus1', 'oneloop_over_grid_A_minus1',
          'B_over_C_minus1', 'kappaW_LO_below_sqrtJ2_A'):
    print(k, out[k])


==> anc/plan/analytic/verify/lo_curve/survey.json <==
{
 "CT18NNLO": [
  {
   "Q": 1.3,
   "sum_grid": 0.9999995037215763,
   "xq": 0.6149430084488694,
   "tail_below_xmin": 3.6616123757434435e-09,
   "g_negative_below": 1.8943465587877317e-07,
   "q_negative_below": null,
   "P_min": 1.418194275268434e-08,
   "lowest_decade_slope": {
    "q": 0.02345005947718472,
    "g": null
   }
  },
  {
   "Q": 1.5,
   "sum_grid": 1.000045880867761,
   "xq": 0.6043225347366953,
   "tail_below_xmin": 6.494487196332318e-09,
   "g_negative_below": 7.769290276272276e-08,
   "q_negative_below": null,
   "P_min": 4.299374269277451e-08,
   "lowest_decade_slope": {
    "q": 0.059477797553731115,
    "g": null
   }
  },
  {
   "Q": 1.7,
   "sum_grid": 1.0000734173797803,
   "xq": 0.5958157870765382,
   "tail_below_xmin": 9.869803825773592e-09,
   "g_negative_below": 5.518885511968575e-08,
   "q_negative_below": null,
   "P_min": 4.677242950949987e-08,
   "lowest_decade_slope": {
    "q": 0.07168845518180768,
    "g": null
   }
  },
  {
   "Q": 2.0,
   "sum_grid": 1.0001015775069817,
   "xq": 0.5865391226620376,
   "tail_below_xmin": 1.4736066995624087e-08,
   "g_negative_below": 1.4722637481664578e-08,
   "q_negative_below": null,
   "P_min": 4.458189969836203e-08,
   "lowest_decade_slope": {
    "q": 0.08108238125579896,
    "g": null
   }
  },
  {
   "Q": 2.5,
   "sum_grid": 1.000127285923948,
   "xq": 0.575727708699018,
   "tail_below_xmin": 2.2922916180356796e-08,
   "g_negative_below": 1.750044251797483e-09,
   "q_negative_below": null,
   "P_min": 3.8144926532053884e-08,
   "lowest_decade_slope": {
    "q": 0.09108396602653747,
    "g": null
   }
  },
  {
   "Q": 3.0,
   "sum_grid": 1.0001415867577526,
   "xq": 0.5682343380451643,
   "tail_below_xmin": 3.665599377862545e-08,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 3.29414736908513e-08,
   "lowest_decade_slope": {
    "q": 0.09913074276412191,
    "g": -0.306673900349455
   }
  },
  {
   "Q": 4.0,
   "sum_grid": 1.0001562881199864,
   "xq": 0.5582489622591935,
   "tail_below_xmin": 8.069783304263215e-08,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 2.608079895078908e-08,
   "lowest_decade_slope": {
    "q": 0.11216655138432004,
    "g": -0.04256845687024796
   }
  },
  {
   "Q": 4.75,
   "sum_grid": 1.0001619436779576,
   "xq": 0.553113587909135,
   "tail_below_xmin": 1.2164845115177054e-07,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 2.2768068568065473e-08,
   "lowest_decade_slope": {
    "q": 0.12001065572532066,
    "g": 0.014900114784979898
   }
  },
  {
   "Q": 5.0,
   "sum_grid": 1.000164132688899,
   "xq": 0.5522563104780448,
   "tail_below_xmin": 1.3673761389887546e-07,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 2.1863077717225065e-08,
   "lowest_decade_slope": {
    "q": 0.12218571409263526,
    "g": 0.028349313259933038
   }
  },
  {
   "Q": 7.0,
   "sum_grid": 1.000177823233538,
   "xq": 0.5486507244713206,
   "tail_below_xmin": 2.6656084401880584e-07,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 1.697491451659e-08,
   "lowest_decade_slope": {
    "q": 0.13902351663485432,
    "g": 0.0848064107021817
   }
  },
  {
   "Q": 10.0,
   "sum_grid": 1.0001865286933418,
   "xq": 0.5448750063910333,
   "tail_below_xmin": 4.697709032657941e-07,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 1.3231185610508014e-08,
   "lowest_decade_slope": {
    "q": 0.1552650121761226,
    "g": 0.12214067776137465
   }
  },
  {
   "Q": 12.58165,
   "sum_grid": 1.0001899449680534,
   "xq": 0.5427074170601195,
   "tail_below_xmin": 6.424288593441448e-07,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 1.1356856403710435e-08,
   "lowest_decade_slope": {
    "q": 0.16447494360630896,
    "g": 0.1407635054314141
   }
  },
  {
   "Q": 20.0,
   "sum_grid": 1.0001933086422556,
   "xq": 0.5388776483870317,
   "tail_below_xmin": 1.1040763880177907e-06,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 8.481826239874927e-09,
   "lowest_decade_slope": {
    "q": 0.18100957082005362,
    "g": 0.17053946112089427
   }
  },
  {
   "Q": 100.0,
   "sum_grid": 1.0001882645047624,
   "xq": 0.5292161238589282,
   "tail_below_xmin": 4.116094281740615e-06,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 3.551403259557004e-09,
   "lowest_decade_slope": {
    "q": 0.2249428092286469,
    "g": 0.23509795797732264
   }
  },
  {
   "Q": 10000.0,
   "sum_grid": 1.0001388966957836,
   "xq": 0.5152196461377873,
   "tail_below_xmin": 2.759945154799453e-05,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 6.209884679987673e-10,
   "lowest_decade_slope": {
    "q": 0.2972818605747657,
    "g": 0.3213674128462656
   }
  }
 ],
 "CT18LO": [
  {
   "Q": 1.3,
   "sum_grid": 1.0085517687718193,
   "xq": 0.5975807469101844,
   "tail_below_xmin": 3.719354597385875e-08,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 1.883780748016489e-09,
   "lowest_decade_slope": {
    "q": 0.18541204917798154,
    "g": 0.019753153495962218
   }
  },
  {
   "Q": 1.5,
   "sum_grid": 1.007585954195975,
   "xq": 0.5869311782905892,
   "tail_below_xmin": 5.473466818418593e-08,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 1.2283196277004215e-09,
   "lowest_decade_slope": {
    "q": 0.18470748613956153,
    "g": 0.14174715168526958
   }
  },
  {
   "Q": 1.7,
   "sum_grid": 1.0067804971791947,
   "xq": 0.5785909910824065,
   "tail_below_xmin": 8.036554878450545e-08,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 8.693185949494359e-10,
   "lowest_decade_slope": {
    "q": 0.18339001904187677,
    "g": 0.15189001900099947
   }
  },
  {
   "Q": 2.0,
   "sum_grid": 1.0057814899267137,
   "xq": 0.5692228663856861,
   "tail_below_xmin": 1.3207024014479696e-07,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 5.738255721322172e-10,
   "lowest_decade_slope": {
    "q": 0.18140852545690633,
    "g": 0.16432274071049066
   }
  },
  {
   "Q": 2.5,
   "sum_grid": 1.0045281545057965,
   "xq": 0.5582499976890913,
   "tail_below_xmin": 2.455330301224526e-07,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 3.416389161913439e-10,
   "lowest_decade_slope": {
    "q": 0.1802663881872553,
    "g": 0.18061679790573312
   }
  },
  {
   "Q": 3.0,
   "sum_grid": 1.0036071876528467,
   "xq": 0.5505789380539,
   "tail_below_xmin": 3.822779663363645e-07,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 2.3211035971201716e-10,
   "lowest_decade_slope": {
    "q": 0.18198842759966122,
    "g": 0.19297183336300722
   }
  },
  {
   "Q": 4.0,
   "sum_grid": 1.0023309426351885,
   "xq": 0.5403009791363356,
   "tail_below_xmin": 6.935114098657379e-07,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 1.3337365571259984e-10,
   "lowest_decade_slope": {
    "q": 0.18940465123812483,
    "g": 0.2105640717219973
   }
  },
  {
   "Q": 4.75,
   "sum_grid": 1.0016851863640484,
   "xq": 0.535018082380618,
   "tail_below_xmin": 9.421672162206825e-07,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 9.846741189482509e-11,
   "lowest_decade_slope": {
    "q": 0.19559238736959533,
    "g": 0.22003246108499344
   }
  },
  {
   "Q": 5.0,
   "sum_grid": 1.0015128326403948,
   "xq": 0.5342101693585839,
   "tail_below_xmin": 1.027011789337758e-06,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 9.025204210093798e-11,
   "lowest_decade_slope": {
    "q": 0.19803339958325766,
    "g": 0.22272390180958912
   }
  },
  {
   "Q": 7.0,
   "sum_grid": 1.0005605485687064,
   "xq": 0.5294599162374718,
   "tail_below_xmin": 1.7073074444360912e-06,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 5.265956132217245e-11,
   "lowest_decade_slope": {
    "q": 0.2133423274667508,
    "g": 0.23909776667462943
   }
  },
  {
   "Q": 10.0,
   "sum_grid": 1.0000179268969918,
   "xq": 0.5254254959841825,
   "tail_below_xmin": 2.6826235692425252e-06,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 3.1390063135361695e-11,
   "lowest_decade_slope": {
    "q": 0.22798460882382848,
    "g": 0.2543127691264852
   }
  },
  {
   "Q": 12.58165,
   "sum_grid": 0.9999966612600792,
   "xq": 0.5233139930489001,
   "tail_below_xmin": 3.460251741542659e-06,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 2.3059710916745978e-11,
   "lowest_decade_slope": {
    "q": 0.23655206087164182,
    "g": 0.26313000483356824
   }
  },
  {
   "Q": 20.0,
   "sum_grid": 0.9999949447763345,
   "xq": 0.5196880069351901,
   "tail_below_xmin": 5.410237562450452e-06,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 1.3001715131714769e-11,
   "lowest_decade_slope": {
    "q": 0.252048789680336,
    "g": 0.27901307163335043
   }
  },
  {
   "Q": 100.0,
   "sum_grid": 0.9999840848033461,
   "xq": 0.5111638186320147,
   "tail_below_xmin": 1.6444080318410333e-05,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 2.5838587035364967e-12,
   "lowest_decade_slope": {
    "q": 0.2926924653907918,
    "g": 0.320596253710572
   }
  },
  {
   "Q": 10000.0,
   "sum_grid": 0.9999184070847151,
   "xq": 0.5004247120138606,
   "tail_below_xmin": 8.515761264745752e-05,
   "g_negative_below": null,
   "q_negative_below": null,
   "P_min": 1.312106370455012e-13,
   "lowest_decade_slope": {
    "q": 0.35796196602526154,
    "g": 0.38749952554303674
   }
  }
 ]
}

==> anc/plan/analytic/verify/lo_curve/survey.py <==
"""Survey of the candidate inputs: species positivity on the grid range, momentum sums, local
small-x slopes.  Output survey.json."""
import json, numpy as np
from lo_common import Grid
out = {}
gx, gw = np.polynomial.legendre.leggauss(16)
edges = np.concatenate([np.geomspace(1e-9, 0.5, 60), 1 - np.geomspace(0.5, 1e-7, 30)[1:]])
X = np.concatenate([0.5*(b-a)*gx+0.5*(a+b) for a, b in zip(edges[:-1], edges[1:])])
WX = np.concatenate([0.5*(b-a)*gw for a, b in zip(edges[:-1], edges[1:])])
xs_scan = np.geomspace(1e-9, 0.999, 4000)
for name in ('CT18NNLO', 'CT18LO'):
    G = Grid(name)
    rows = []
    for Q in (1.3, 1.5, 1.7, 2.0, 2.5, 3.0, 4.0, 4.75, 5.0, 7.0, 10.0, 12.58165, 20.0, 100.0, 1e4):
        q, g = G.species(X, Q)
        qs, gs = G.species(xs_scan, Q)
        negg = xs_scan[gs <= 0]
        negq = xs_scan[qs <= 0]
        # tail below x_min by power law fitted to lowest decade
        m = (xs_scan < 1e-8)
        tail = 0.0
        slopes = {}
        for lab, arr in (('q', qs), ('g', gs)):
            if np.all(arr[m] > 0):
                lam, lnC = np.polyfit(-np.log(xs_scan[m]), np.log(arr[m]), 1)
                tail += np.exp(lnC) * 1e-9**(1 - lam) / (1 - lam)
                slopes[lab] = lam
            else:
                slopes[lab] = None
        Zq, Zg = float(np.sum(WX*q)), float(np.sum(WX*g))
        r = dict(Q=Q, sum_grid=Zq+Zg, xq=Zq/(Zq+Zg), tail_below_xmin=float(tail),
                 g_negative_below=float(negg.max()) if len(negg) else None,
                 q_negative_below=float(negq.max()) if len(negq) else None,
                 P_min=float((qs+gs).min()), lowest_decade_slope=slopes)
        rows.append(r)
        print(name, r)
    out[name] = rows
json.dump(out, open('survey.json', 'w'), indent=1)


==> anc/plan/analytic/verify/lo_curve/test_machinery.json <==
{
 "T1 p_q convolution vs direct Talbot": {
  "err": 1.6017647036865838e-09,
  "tol": 2e-08,
  "ok": true
 },
 "T1 p_g convolution vs direct Talbot": {
  "err": 1.3361074390538067e-09,
  "tol": 2e-08,
  "ok": true
 },
 "T2 dp_q/dtau route R2 (generator on evolved) vs direct": {
  "err": 3.2117013562020056e-07,
  "tol": 1e-06,
  "ok": true
 },
 "T2 dp_g/dtau route R2 (generator on evolved) vs direct": {
  "err": 2.8163488352650904e-08,
  "tol": 1e-06,
  "ok": true
 },
 "T2 dp_q/dtau route R1 (convolved generator) vs direct": {
  "err": 5.244328164018664e-08,
  "tol": 1e-06,
  "ok": true
 },
 "T2 dp_g/dtau route R1 (convolved generator) vs direct": {
  "err": 3.4784109849222052e-09,
  "tol": 1e-06,
  "ok": true
 },
 "T3 generator at tau=0 vs direct Gamma M_in (q)": {
  "err": 3.0661259532296214e-14,
  "tol": 1e-08,
  "ok": true
 },
 "T3 generator at tau=0 vs direct Gamma M_in (g)": {
  "err": 4.7615029904953046e-12,
  "tol": 1e-08,
  "ok": true
 },
 "T3 direct at tau=0 reproduces the input (q)": {
  "err": 2.7120712356123475e-16,
  "tol": 1e-10,
  "ok": true
 },
 "T4 momentum sum = 1": {
  "err": 7.728113704530415e-10,
  "tol": 1e-09,
  "ok": true
 },
 "T4 int K dx = 0 (relative to int |K|)": {
  "err": 8.754875269190165e-09,
  "tol": 1e-07,
  "ok": true
 },
 "T4 <xi^k>, k=1..4, quadrature vs Mellin derivatives": {
  "err": 7.850136522099571e-10,
  "tol": 1e-08,
  "ok": true
 },
 "T4 d<xi^k>/dtau, k=1,2, quadrature vs Mellin derivatives": {
  "err": 6.223003013091636e-09,
  "tol": 1e-06,
  "ok": true
 },
 "beta_case": {
  "tau": 0.2,
  "nf": 4,
  "I": 7.6464871414450775,
  "kappa": 2.76522822592369,
  "J": [
   7.507310503118856,
   7.639444464893644,
   3.5934791018950674,
   4.187496233467547
  ]
 },
 "T5 Talbot M=32 vs M=48": {
  "err": 0.0,
  "tol": 1e-12,
  "ok": true
 },
 "T5 Talbot M=64 vs M=48": {
  "err": 0.0,
  "tol": 1e-13,
  "ok": true
 },
 "T5 spline of ln C in ln v vs direct Talbot off-table": {
  "err": 1.7773829910959965e-09,
  "tol": 1e-08,
  "ok": true
 },
 "fails": []
}

==> anc/plan/analytic/verify/lo_curve/test_machinery.py <==
"""Validation of the evolution machinery on an analytic input (Beta form), where a second,
independent route exists: direct fixed-Talbot inversion of exp(tau Gamma(N)) M_in(N) (and of
Gamma exp(tau Gamma) M_in for the scale derivative), with no Green function, no convolution,
no x-space generator and no spline.

T1  p(xi, tau) from the Green-function convolution against the direct inversion.
T2  dp/dtau by route R2 (x-space generator applied to the splined evolved density) and by
    route R1 (Green-function convolution of the generator applied to the input) against direct.
T3  x-space generator at tau = 0 against the direct inversion of Gamma(N) M_in(N).
T4  momentum sum and int K dx on the full-range trapezoid; log-moments of xi and their tau
    derivatives against Mellin derivatives at N = 2 (mpmath, 30 digits).
T5  Talbot order: C_ij at M = 32 and M = 64 against M = 48 on 12 points.
Each check prints PASS/FAIL with the relative tolerance used.  MUTATE=tau, which evolves the Green-function
table to 1.01 tau while the direct inversion stays at tau, is the negative control and fails 9 of the 16 checks.
Output test_machinery.json.
"""
import json
import os
import sys
import numpy as np
import mpmath as mp
import lo_common
import green
import evolve as E

MUT = os.environ.get('MUTATE', '')
results = {}
fails = []


def check(name, got, ref, rtol):
    got = np.asarray(got, float); ref = np.asarray(ref, float)
    err = float(np.max(np.abs(got - ref) / np.maximum(np.abs(ref), 1e-300)))
    ok = err <= rtol
    print('%-60s max rel err %.2e (tol %.1e) %s' % (name, err, rtol, 'PASS' if ok else 'FAIL'))
    results[name] = dict(err=err, tol=rtol, ok=ok)
    if not ok:
        fails.append(name)


beta = E.BetaInput([(-0.1, 3.0, 0.55), (-0.2, 5.0, 0.45)])
NF, TAU = 4, 0.2
if MUT == 'tau':
    TAU_G = TAU * 1.01
else:
    TAU_G = TAU
XIT = np.array([0.01, 0.1, 0.5, 1.0, 3.0, 7.0, 12.0, 20.0, 30.0])

# direct inversion
with mp.workdps(40):
    direct = np.array([green.direct_density(xi, TAU, NF, beta.mellin) for xi in XIT])
    direct0 = np.array([green.direct_density(xi, 0.0, NF, beta.mellin) for xi in XIT])

gt = E.GreenTable(TAU_G, NF, vmax=70.0)
# T1
pq, pg = E.convolve(beta, gt, XIT)
check('T1 p_q convolution vs direct Talbot', pq, direct[:, 0], 2e-8)
check('T1 p_g convolution vs direct Talbot', pg, direct[:, 1], 2e-8)

# nodes for splines and integrals
u = E.full_nodes(umin=-50, umax=12, h=0.05)
xi_u = E.xi_of_u(u)
Pq, Pg = E.convolve(beta, gt, xi_u)
sd = E.SplineDensity(u, Pq, Pg)
# T2, route R2
kq2, kg2 = E.generator(sd, XIT, NF)
check('T2 dp_q/dtau route R2 (generator on evolved) vs direct', kq2, direct[:, 2], 1e-6)
check('T2 dp_g/dtau route R2 (generator on evolved) vs direct', kg2, direct[:, 3], 1e-6)
# route R1
k0q, k0g = E.generator(beta, xi_u, NF)
rd = E.RatioDensity(beta, u, k0q, k0g)
kq1, kg1 = E.convolve(rd, gt, XIT)
check('T2 dp_q/dtau route R1 (convolved generator) vs direct', kq1, direct[:, 2], 1e-6)
check('T2 dp_g/dtau route R1 (convolved generator) vs direct', kg1, direct[:, 3], 1e-6)
# T3
kq0, kg0 = E.generator(beta, XIT, NF)
check('T3 generator at tau=0 vs direct Gamma M_in (q)', kq0, direct0[:, 2], 1e-8)
check('T3 generator at tau=0 vs direct Gamma M_in (g)', kg0, direct0[:, 3], 1e-8)
check('T3 direct at tau=0 reproduces the input (q)', direct0[:, 0], beta.p(XIT)[0], 1e-10)

# T4
Kq, Kg = E.generator(sd, xi_u, NF)
fi = E.fisher_full(u, Pq, Pg, Kq, Kg)
check('T4 momentum sum = 1', [fi['Z']], [1.0], 1e-9)
check('T4 int K dx = 0 (relative to int |K|)', [fi['intK'] / 1.0 + 1.0], [1.0], 1e-7)
with mp.workdps(30):
    def Mtot(N):
        e = green._expm(N, mp.mpf(TAU), NF)
        mq, mg = beta.mellin(N)
        return e[0] * mq + e[1] * mg + e[2] * mq + e[3] * mg

    def dMtot(N):
        e = green._expm(N, mp.mpf(TAU), NF)
        mq, mg = beta.mellin(N)
        vq = e[0] * mq + e[1] * mg; vg = e[2] * mq + e[3] * mg
        qq, qg, gq, gg = lo_common.gamma_LO(N, NF, mp.digamma)
        return (qq + gq) * vq + (qg + gg) * vg
    mom_ref = [float((-1)**k * mp.diff(Mtot, 2, k)) for k in range(1, 5)]
    dmom_ref = [float((-1)**k * mp.diff(dMtot, 2, k)) for k in range(1, 3)]
check('T4 <xi^k>, k=1..4, quadrature vs Mellin derivatives', fi['mom'], mom_ref, 1e-8)
check('T4 d<xi^k>/dtau, k=1,2, quadrature vs Mellin derivatives', fi['dmom'], dmom_ref, 1e-6)
results['beta_case'] = dict(tau=TAU, nf=NF, I=fi['I'], kappa=float(np.sqrt(fi['I'])),
                            J=E.bounds(fi['mom'], fi['dmom']))
# T5
lnv = np.log(np.array([1e-10, 1e-6, 1e-3, 0.03, 0.3, 1, 3, 8, 15, 25, 40, 65]))
c48 = green.table(TAU, NF, lnv, M=48)
c32 = green.table(TAU, NF, lnv, M=32)
c64 = green.table(TAU, NF, lnv, M=64)
check('T5 Talbot M=32 vs M=48', c32, c48, 1e-12)
check('T5 Talbot M=64 vs M=48', c64, c48, 1e-13)
# spline of the table at off-table points against direct Talbot
vt = np.array([3.7e-9, 2.2e-4, 0.0123, 0.77, 5.3, 33.3])
cd = green.table(TAU, NF, np.log(vt), M=48)
cs = np.array(gt(vt)).T
check('T5 spline of ln C in ln v vs direct Talbot off-table', cs, cd, 1e-8)
results['fails'] = fails
json.dump(results, open('test_machinery%s.json' % ('_mut_' + MUT if MUT else ''), 'w'), indent=1)
print('FAILS:', fails)
# A28 (20 Oct 2026, finding F03 of the outside audit of A27): exit status 1 if a check failed; with the mutation switch,
# whose targeted check must fail, 3 if a check failed and 4 if none did
if MUT:
    sys.exit(3 if fails else 4)
sys.exit(1 if fails else 0)


==> anc/plan/novelty/inv_checks.json <==
{
 "nf3": {
  "mu": "1.35459633797",
  "D": "3.15006642717",
  "Lambda3": "7.65835135057",
  "a": "0.00177358654304",
  "A_kappa": "3.43449236235",
  "A_L": "1.52644104993",
  "tau_const": "1.61903522623",
  "r": "-0.0454560015777",
  "a_Gauss": "0.858360891265",
  "r2": "0.00206624807943",
  "drift_lo": "3.38649084493",
  "drift_hi": "7.61960440109",
  "gplus2": "0.0",
  "F2_closed": "4.43555265194",
  "Dtau": "14.1752989223"
 },
 "gplus(2)=0 nf3": {
  "got": "0.0",
  "want": "0",
  "ok": true
 },
 "drift_lo=4pi^2/9-1 nf3": {
  "got": "3.3864908449286",
  "want": "3.3864908449286",
  "ok": true
 },
 "drift_hi=pi^2-65/24+11nf/72 nf3": {
  "got": "7.61960440108936",
  "want": "7.61960440108936",
  "ok": true
 },
 "nf4": {
  "mu": "1.41425147144",
  "D": "3.36226147884",
  "Lambda3": "8.96194653835",
  "a": "0.0123377952785",
  "A_kappa": "3.21365798633",
  "A_L": "1.54255583344",
  "tau_const": "1.57436445487",
  "r": "-0.121155929681",
  "a_Gauss": "0.840520307541",
  "r2": "0.0146787592968",
  "drift_lo": "3.38649084493",
  "drift_hi": "7.77238217887",
  "gplus2": "0.0",
  "F2_closed": "4.6395586557",
  "Dtau": "14.0094228285"
 },
 "gplus(2)=0 nf4": {
  "got": "0.0",
  "want": "0",
  "ok": true
 },
 "drift_lo=4pi^2/9-1 nf4": {
  "got": "3.3864908449286",
  "want": "3.3864908449286",
  "ok": true
 },
 "drift_hi=pi^2-65/24+11nf/72 nf4": {
  "got": "7.77238217886714",
  "want": "7.77238217886714",
  "ok": true
 },
 "nf5": {
  "mu": "1.49452949773",
  "D": "3.58928945473",
  "Lambda3": "10.237991982",
  "a": "0.0283036067026",
  "A_kappa": "3.02396552278",
  "A_L": "1.57772114232",
  "tau_const": "1.54450224003",
  "r": "-0.18768784071",
  "a_Gauss": "0.803469702627",
  "r2": "0.0352267255505",
  "drift_lo": "3.38649084493",
  "drift_hi": "7.92515995664",
  "gplus2": "1.55575381947e-61",
  "F2_closed": "4.68737075114",
  "Dtau": "13.7589429098"
 },
 "gplus(2)=0 nf5": {
  "got": "1.55575381946529e-61",
  "want": "0",
  "ok": true
 },
 "drift_lo=4pi^2/9-1 nf5": {
  "got": "3.3864908449286",
  "want": "3.3864908449286",
  "ok": true
 },
 "drift_hi=pi^2-65/24+11nf/72 nf5": {
  "got": "7.92515995664491",
  "want": "7.92515995664491",
  "ok": true
 },
 "mu closed nf5": {
  "got": "1.49452949772999",
  "want": "1.49452949772999",
  "ok": true
 },
 "D nf5": {
  "got": "3.58928945473167",
  "want": "3.58928945473",
  "ok": true
 },
 "Lambda3 nf5": {
  "got": "10.2379919819769",
  "want": "10.2379919819769",
  "ok": true
 },
 "a nf5": {
  "got": "0.0283036067025678",
  "want": "0.0283036067026",
  "ok": true
 },
 "A_kappa nf5": {
  "got": "3.02396552277509",
  "want": "3.02396552278",
  "ok": true
 },
 "A_L nf5": {
  "got": "1.57772114231744",
  "want": "1.57772114232",
  "ok": true
 },
 "A_kappa/A_L = 23/12": {
  "got": "1.91666666666667",
  "want": "1.91666666666667",
  "ok": true
 },
 "tau constant 1.5445": {
  "got": "1.54450224003095",
  "want": "1.5445",
  "ok": true
 },
 "r^2 = 0.0352267": {
  "got": "0.0352267255504881",
  "want": "0.0352267",
  "ok": true
 },
 "a_Gauss = 0.80347": {
  "got": "0.803469702626834",
  "want": "0.80347",
  "ok": true
 },
 "drift limit 2 pi b0 mu = (204pi^2-415)/279": {
  "got": "5.72902974129831",
  "want": "5.72902974129831",
  "ok": true
 },
 "F2 closed = 4.6873707511": {
  "got": "4.687370751138",
  "want": "4.6873707511",
  "ok": true
 },
 "D_tau = 13.7589": {
  "got": "13.7589429098047",
  "want": "13.7589",
  "ok": true
 },
 "gamma_-(2) = -31/9": {
  "got": "-3.44444444444444",
  "want": "-3.44444444444444",
  "ok": true
 },
 "nf6": {
  "mu": "1.59835158789",
  "D": "3.85202580405",
  "Lambda3": "11.5442871843",
  "a": "0.0447165694703",
  "A_kappa": "2.85033409208",
  "A_L": "1.62876233833",
  "tau_const": "1.52356765863",
  "r": "-0.243543733789",
  "a_Gauss": "0.753901414914",
  "r2": "0.0593135502677",
  "drift_lo": "3.38649084493",
  "drift_hi": "8.07793773442",
  "gplus2": "0.0",
  "F2_closed": "4.65617040246",
  "Dtau": "13.4820903142"
 },
 "gplus(2)=0 nf6": {
  "got": "0.0",
  "want": "0",
  "ok": true
 },
 "drift_lo=4pi^2/9-1 nf6": {
  "got": "3.3864908449286",
  "want": "3.3864908449286",
  "ok": true
 },
 "drift_hi=pi^2-65/24+11nf/72 nf6": {
  "got": "8.07793773442269",
  "want": "8.07793773442269",
  "ok": true
 },
 "11/72 step": {
  "got": "0.15277777777",
  "want": "0.152777777777778",
  "ok": true
 }
}

==> anc/plan/novelty/inv_checks.py <==
"""Independent recomputation of the LO constants quoted in INVENTORY.md.
Typed afresh from the one-loop Mellin anomalous dimensions; imports nothing from the project.
Exit code 1 on any failed check. MUTATE=1 multiplies C_A by 1.01 (checks must then fail)."""
import os, sys, json
import mpmath as mp
mp.mp.dps = 60
CF = mp.mpf(4)/3
CA = mp.mpf(3) * (mp.mpf('1.01') if os.environ.get('MUTATE') == '1' else 1)
TR = mp.mpf(1)/2
def S1(N): return mp.digamma(N+1) + mp.euler
def Gam(N, nf):
    b = (mp.mpf(11)*CA - 4*TR*nf)/6          # beta0/2 = (33-2nf)/6
    qq = CF*(mp.mpf(3)/2 + 1/(N*(N+1)) - 2*S1(N))
    qg = 2*nf*TR*(N**2+N+2)/(N*(N+1)*(N+2))
    gq = CF*(N**2+N+2)/(N*(N**2-1))
    gg = 2*CA*(1/(N*(N-1)) + 1/((N+1)*(N+2)) - S1(N)) + b
    return qq, qg, gq, gg
def gplus(N, nf):
    qq, qg, gq, gg = Gam(N, nf)
    t = (qq+gg)/2; d = mp.sqrt(((qq-gg)/2)**2 + qg*gq)
    return t + d
res = {}; fails = []
def chk(name, got, want, tol):
    ok = abs(got-want) <= tol
    res[name] = {'got': mp.nstr(got, 15), 'want': mp.nstr(want, 15), 'ok': bool(ok)}
    if not ok: fails.append(name)
for nf in (3, 4, 5, 6):
    tpb = (mp.mpf(33) - 2*nf)/6               # 2 pi b0 = beta0/2
    g1 = mp.diff(lambda N: gplus(N, nf), 2, 1)
    g2 = mp.diff(lambda N: gplus(N, nf), 2, 2)
    g3 = mp.diff(lambda N: gplus(N, nf), 2, 3)
    mu = -g1/tpb; D = g2/tpb; L3 = -g3/tpb
    a = (D**2 - mu*L3)**2/(2*mu**2*D**3)
    Ak = tpb*mu/mp.sqrt(D); AL = 2*mu/mp.sqrt(D); tauc = -g1/mp.sqrt(g2)
    r = (D**2 - mu*L3)/D**2; aG = D/(2*mu**2)
    cq = mp.diff(lambda N: Gam(N, nf)[0] + Gam(N, nf)[2], 2)
    cg = mp.diff(lambda N: Gam(N, nf)[1] + Gam(N, nf)[3], 2)
    F2 = nf*(40*mp.pi**2 + 11*nf - 123)*(40*mp.pi**2 + 29*nf - 27)/(6*(3*nf+16)**3)
    res['nf%d' % nf] = {k: mp.nstr(v, 12) for k, v in dict(mu=mu, D=D, Lambda3=L3, a=a, A_kappa=Ak, A_L=AL,
        tau_const=tauc, r=r, a_Gauss=aG, r2=r**2, drift_lo=-cq, drift_hi=-cg, gplus2=gplus(mp.mpf(2), nf),
        F2_closed=F2, Dtau=g2).items()}
    chk('gplus(2)=0 nf%d' % nf, gplus(mp.mpf(2), nf), 0, mp.mpf('1e-40'))
    chk('drift_lo=4pi^2/9-1 nf%d' % nf, -cq, 4*mp.pi**2/9 - 1, mp.mpf('1e-30'))
    chk('drift_hi=pi^2-65/24+11nf/72 nf%d' % nf, -cg, mp.pi**2 - mp.mpf(65)/24 + mp.mpf(11)*nf/72, mp.mpf('1e-30'))
    if nf == 5:
        chk('mu closed nf5', mu, (408*mp.pi**2 - 830)/2139, mp.mpf('1e-30'))
        chk('D nf5', D, mp.mpf('3.58928945473'), mp.mpf('1e-10'))
        chk('Lambda3 nf5', L3, mp.mpf('10.2379919819769'), mp.mpf('1e-12'))
        chk('a nf5', a, mp.mpf('0.0283036067026'), mp.mpf('1e-12'))
        chk('A_kappa nf5', Ak, mp.mpf('3.02396552278'), mp.mpf('1e-10'))
        chk('A_L nf5', AL, mp.mpf('1.57772114232'), mp.mpf('1e-10'))
        chk('A_kappa/A_L = 23/12', Ak/AL, mp.mpf(23)/12, mp.mpf('1e-30'))
        chk('tau constant 1.5445', tauc, mp.mpf('1.5445'), mp.mpf('5e-5'))
        chk('r^2 = 0.0352267', r**2, mp.mpf('0.0352267'), mp.mpf('5e-7'))
        chk('a_Gauss = 0.80347', aG, mp.mpf('0.80347'), mp.mpf('5e-6'))
        chk('drift limit 2 pi b0 mu = (204pi^2-415)/279', tpb*mu, (204*mp.pi**2 - 415)/279, mp.mpf('1e-30'))
        chk('F2 closed = 4.6873707511', F2, mp.mpf('4.6873707511'), mp.mpf('1e-9'))
        chk('D_tau = 13.7589', g2, mp.mpf('13.7589'), mp.mpf('5e-5'))
        chk('gamma_-(2) = -31/9', (lambda q: (q[0]+q[3]) - gplus(mp.mpf(2), 5))(Gam(mp.mpf(2), 5)), -mp.mpf(31)/9, mp.mpf('1e-40'))
chk('11/72 step', mp.mpf(res['nf5']['drift_hi']) - mp.mpf(res['nf4']['drift_hi']), mp.mpf(11)/72, mp.mpf('1e-10'))
json.dump(res, open(os.path.join(os.path.dirname(os.path.abspath(__file__)),
          'inv_checks%s.json' % ('_MUTATE' if os.environ.get('MUTATE') == '1' else '')), 'w'), indent=1)
print('checks:', sum(1 for v in res.values() if 'ok' in v), 'failed:', len(fails), fails)
for nf in (3,4,5,6): print(nf, res['nf%d' % nf])
sys.exit(1 if fails else 0)


==> anc/plan/saturation/decision/d1_constants_and_counterexamples.py <==
"""d1: a recomputation, written independently of the candidate note, of the N = 2 numbers and of the two counterexamples
that an independent check raised against plan/saturation/CANDIDATE.md, plus the Stein-Nossek map.

Typed afresh from the textbook LO anomalous dimensions. Imports nothing from candidate/, recheck/,
hostile/, novelty/, independent_check/ or lo_curve/.  Exit 1 on any failed check.
MUT=CA multiplies C_A by 1.01 and must make the constant checks fail.

Normalization: alpha_s/(2 pi); Gamma(N) acts on (Sigma(N), g(N)), f(N) = int x^(N-1) f dx.
rho(xi) = x^2 (Sigma + g), xi = ln(1/x);  E_rho exp(u xi) = (1,1).f(2 - u).
"""
import os, sys, json
import mpmath as mp
import sympy as sp

mp.mp.dps = 50
MUT = os.environ.get("MUT", "")
CF, TR = mp.mpf(4) / 3, mp.mpf(1) / 2
CA = mp.mpf(3) * (mp.mpf("1.01") if MUT == "CA" else 1)
fails, out = [], {}


def check(name, ok, info=""):
    print(("PASS " if ok else "FAIL ") + name + ("  " + info if info else ""))
    if not ok:
        fails.append(name)


def S1(N):
    return mp.digamma(N + 1) + mp.euler


def Gam(N, nf):
    # a Python int N would make 1/(N(N+1)) a double; the first run failed here at 1e-16
    N, nf = mp.mpmathify(N), mp.mpf(nf)
    qq = CF * (mp.mpf(3) / 2 + 1 / (N * (N + 1)) - 2 * S1(N))
    qg = 2 * nf * TR * (N**2 + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N**2 + N + 2) / ((N - 1) * N * (N + 1))
    gg = 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S1(N)) + (11 * CA - 4 * nf * TR) / 6
    return mp.matrix([[qq, qg], [gq, gg]])


def Gam_xspace(N, nf):
    """x-space integrals of the LO splitting functions, plus prescriptions written out."""
    nf = mp.mpf(nf)
    f = lambda g: mp.quad(g, [0, mp.mpf(1) / 2, 1])
    qq = CF * (f(lambda z: (z**(N - 1) * (1 + z**2) - 2) / (1 - z)) + mp.mpf(3) / 2)
    qg = 2 * nf * TR * f(lambda z: z**(N - 1) * (z**2 + (1 - z)**2))
    gq = CF * f(lambda z: z**(N - 1) * (1 + (1 - z)**2) / z)
    gg = 2 * CA * (f(lambda z: (z**N - 1) / (1 - z)) + f(lambda z: z**(N - 1) * ((1 - z) / z + z * (1 - z)))) \
        + (11 * CA - 4 * nf * TR) / 6
    return mp.matrix([[qq, qg], [gq, gg]])


# --- 1. kernel against x space -------------------------------------------------------------------
for nf in (3, 5):
    for N in (mp.mpf("2.7"), mp.mpc("2.3", "0.4")):
        d = max(abs(x) for x in (Gam(N, nf) - Gam_xspace(N, nf)))
        check(f"Gamma(N) vs x-space, nf={nf}, N={mp.nstr(N, 3)}", d < mp.mpf("1e-30"), mp.nstr(d, 3))
G2 = Gam(mp.mpf(2), 5)
check("column sums of Gamma(2) vanish", abs(G2[0, 0] + G2[1, 0]) < 1e-40 and abs(G2[0, 1] + G2[1, 1]) < 1e-40)


# --- 2. rates of gamma_+(2 - u) --------------------------------------------------------------------
def gplus(N, nf):
    a = Gam(N, nf)
    return (a[0, 0] + a[1, 1]) / 2 + mp.sqrt(((a[0, 0] - a[1, 1]) / 2)**2 + a[0, 1] * a[1, 0])


def rates(nf, nmax=4):
    L = lambda u: gplus(2 - u, nf)
    return [mp.diff(L, 0, k) for k in range(1, nmax + 1)]


def r_of(nf):
    mu, D, L3 = rates(nf, 3)
    return (D**2 - mu * L3) / D**2


mu, D, L3, L4 = rates(5)
c = mp.mpf(23) / 6          # 2 pi b0 at nf = 5, zeta = c tau
muz, Dz, L3z = mu / c, D / c, L3 / c
r = (D**2 - mu * L3) / D**2
a_z = r**2 * Dz / (2 * muz**2)
a_t = r**2 * D / (2 * mu**2)
aG_z = Dz / (2 * muz**2)
out.update(mu_tau=str(mu), D_tau=str(D), L3_tau=str(L3), L4_tau=str(L4), r=str(r), a_zeta=str(a_z),
           a_tau=str(a_t), aG_zeta=str(aG_z))
check("mu (tau) = 5.7290297413", abs(mu - mp.mpf("5.7290297413")) < 1e-9, mp.nstr(mu, 12))
check("D (tau) = 13.758942910", abs(D - mp.mpf("13.758942910")) < 1e-8, mp.nstr(D, 12))
check("Lambda3 (tau) = 39.245635931", abs(L3 - mp.mpf("39.245635931")) < 1e-8, mp.nstr(L3, 12))
check("mu (zeta) closed form (408 pi^2 - 830)/2139", abs(muz - (408 * mp.pi**2 - 830) / 2139) < 1e-40)
check("r = -0.18768784071", abs(r - mp.mpf("-0.18768784071")) < 1e-10, mp.nstr(r, 14))
check("a (zeta) = 0.0283036067", abs(a_z - mp.mpf("0.0283036067")) < 1e-10, mp.nstr(a_z, 12))
check("a (tau) = 0.0073835496", abs(a_t - mp.mpf("0.0073835496")) < 1e-10, mp.nstr(a_t, 12))
check("a/a_G = r^2 = 0.0352267", abs(a_z / aG_z - mp.mpf("0.0352267")) < 1e-7, mp.nstr(a_z / aG_z, 10))
check("a_G (zeta) = 0.80347", abs(aG_z - mp.mpf("0.80347")) < 1e-5, mp.nstr(aG_z, 8))

# --- 3. Perron split at N = 2 (Rayleigh-Schroedinger, my own) -----------------------------------
def split(nf):
    A = lambda u: Gam(2 - u, nf)
    A0 = A(0)
    A1 = mp.matrix(2, 2); A2 = mp.matrix(2, 2); A3 = mp.matrix(2, 2)
    for i in range(2):
        for j in range(2):
            A1[i, j] = mp.diff(lambda u: A(u)[i, j], 0, 1)
            A2[i, j] = mp.diff(lambda u: A(u)[i, j], 0, 2)
            A3[i, j] = mp.diff(lambda u: A(u)[i, j], 0, 3)
    l = mp.matrix([[1, 1]])
    pi = mp.matrix([[A0[0, 1]], [-A0[0, 0]]]); pi = pi / (pi[0] + pi[1])    # right null vector
    g = -(A0[0, 0] + A0[1, 1])
    Z = (mp.eye(2) - pi * l) / g
    M1 = (l * A1 * pi)[0]; M2 = (l * A2 * pi)[0]; M3 = (l * A3 * pi)[0]
    pi1 = Z * (A1 - M1 * mp.eye(2)) * pi
    Dd = M2 + 2 * (l * A1 * pi1)[0]
    pi2 = 2 * Z * (A1 - M1 * mp.eye(2)) * pi1 + Z * (A2 - Dd * mp.eye(2)) * pi
    L3d = M3 + 3 * (l * A2 * pi1)[0] + 3 * (l * A1 * pi2)[0]
    dq, dg = (l * A1)[0], (l * A1)[1]
    return dict(M1=M1, M2=M2, M3=M3, D=Dd, L3=L3d, F2=Dd - M2, F3=L3d - M3, pi=pi, dq=dq, dg=dg,
                m2q=(l * A2)[0], m2g=(l * A2)[1], g=g)


s5 = split(5)
check("RS mu = direct", abs(s5["M1"] - mu) < 1e-30)
check("RS D = direct", abs(s5["D"] - D) < 1e-30)
check("RS Lambda3 = direct", abs(s5["L3"] - L3) < 1e-25)
F2cf = lambda nf: nf * (40 * mp.pi**2 + 11 * nf - 123) * (40 * mp.pi**2 + 29 * nf - 27) / (6 * (3 * nf + 16)**3)
check("F2 = 4.6873707511", abs(s5["F2"] - mp.mpf("4.6873707511")) < 1e-9, mp.nstr(s5["F2"], 12))
check("F2 = 20(10pi^2-17)(20pi^2+59)/89373",
      abs(s5["F2"] - 20 * (10 * mp.pi**2 - 17) * (20 * mp.pi**2 + 59) / 89373) < 1e-30)
for nf in (1, 2, 3, 4, 6):
    check(f"F2 closed form in nf at nf={nf}", abs(split(nf)["F2"] - F2cf(mp.mpf(nf))) < 1e-30)
r0 = (s5["M2"]**2 - s5["M1"] * s5["M3"]) / s5["M2"]**2
check("r0 = -0.83123306698", abs(r0 - mp.mpf("-0.83123306698")) < 1e-10, mp.nstr(r0, 12))
check("F2/D = 0.34068", abs(s5["F2"] / D - mp.mpf("0.34068")) < 1e-5, mp.nstr(s5["F2"] / D, 7))
out.update(F2=str(s5["F2"]), M2=str(s5["M2"]), M3=str(s5["M3"]), F3=str(s5["F3"]), r0=str(r0))

# zeros of r(nf), real continuation
z1 = mp.findroot(lambda x: r_of(x), mp.mpf("1.03"))
z2 = mp.findroot(lambda x: r_of(x), mp.mpf("2.39"))
check("r = 0 at nf = 1.0275407454", abs(z1 - mp.mpf("1.0275407454")) < 1e-9, mp.nstr(z1, 14))
check("r = 0 at nf = 2.3916344697", abs(z2 - mp.mpf("2.3916344697")) < 1e-9, mp.nstr(z2, 14))
check("r > 0 between the zeros", r_of(mp.mpf("1.5")) > 0 and r_of(mp.mpf(2)) > 0)
tab = {nf: [r_of(nf), rates(nf, 3)] for nf in (0, 3, 4, 5, 6)}
for nf, (rr, (m, d, l3)) in tab.items():
    cz = mp.mpf(33 - 2 * nf) / 6
    out[f"nf{nf}"] = dict(r=float(rr), a_zeta=float(rr**2 * (d / cz) / (2 * (m / cz)**2)),
                          a_tau=float(rr**2 * d / (2 * m**2)))
    print(f"nf={nf}: r={mp.nstr(rr, 8)}  a_zeta={mp.nstr(rr**2*(d/cz)/(2*(m/cz)**2), 8)}  "
          f"a_tau={mp.nstr(rr**2*d/(2*m**2), 8)}")
check("a_tau(5)/a_tau(3) = 18.7", abs(out["nf5"]["a_tau"] / out["nf3"]["a_tau"] - 18.73) < 0.02,
      "%.4f" % (out["nf5"]["a_tau"] / out["nf3"]["a_tau"]))

# --- 4. The counterexample of the independent check: kappa2' = 0 at an admissible input -------------------------
dq, dg, m2q, m2g = s5["dq"], s5["dg"], s5["m2q"], s5["m2g"]
Lstar = 1 + (m2q + m2g) / (dg - dq)
check("L* = 4.9470506112812824534", abs(Lstar - mp.mpf("4.9470506112812824534")) < 1e-18, mp.nstr(Lstar, 20))


def cum_rates(f0, tau, nf=5, n=2):
    """kappa_n and kappa_n' from derivatives of ln M and of Mdot/M, no density involved."""
    def vec(u):
        A = Gam(2 - u, nf)
        E = mp.expm(tau * A) if tau != 0 else mp.eye(2)
        f = E * f0(u)
        return (f[0] + f[1]), ((A * f)[0] + (A * f)[1])
    k = [mp.diff(lambda u: mp.log(vec(u)[0]), 0, j) for j in range(1, n + 1)]
    kd = [mp.diff(lambda u: vec(u)[1] / vec(u)[0], 0, j) for j in range(1, n + 1)]
    return k, kd


expo = lambda L: (lambda u: mp.matrix([[mp.mpf(1) / 2 / (1 - u * L)], [mp.mpf(1) / 2 / (1 - u)]]))
k, kd = cum_rates(expo(Lstar), 0)
check("counterexample: kappa2'(0) = 0 at L*", abs(kd[1]) < 1e-30, mp.nstr(kd[1], 3))
check("counterexample: kappa1'(0) = 5.655825400786759", abs(kd[0] - mp.mpf("5.655825400786759")) < 1e-12)
check("counterexample: kappa2(0) = 16.63145700729324", abs(k[1] - mp.mpf("16.63145700729324")) < 1e-11)
# interior crossing, L = 6
kp2 = lambda t: cum_rates(expo(mp.mpf(6)), t)[1][1]
check("L=6: kappa2'(0) = -2.389494433389107", abs(kp2(0) - mp.mpf("-2.389494433389107")) < 1e-12,
      mp.nstr(kp2(0), 16))
tstar = mp.findroot(kp2, mp.mpf("0.046"))
check("L=6: kappa2' = 0 at tau = 0.0461272449688600", abs(tstar - mp.mpf("0.0461272449688600")) < 1e-12,
      mp.nstr(tstar, 16))
out.update(Lstar=str(Lstar), tau_cross_L6=str(tstar))

# --- 5. compensated Poisson: r > 0 with non-negative jumps and negative drift -------------------
Lp = lambda u: mp.exp(u) - 1 - u / 2
mp1, Dp, L3p = [mp.diff(Lp, 0, j) for j in (1, 2, 3)]
rp = (Dp**2 - mp1 * L3p) / Dp**2
check("N_tau - tau/2: mu=1/2, D=1, Lambda3=1, r=+1/2", abs(rp - mp.mpf(1) / 2) < 1e-40 and abs(mp1 - 0.5) < 1e-40)

# --- 6. Stein-Nossek Eqs. (47)-(48) equal J2 = k1'^2/k2 + h^2/Q -----------------------------------
k1d, k2, k2d, k3, k4 = sp.symbols("k1d k2 k2d k3 k4", positive=True)
mub3 = k3 / k2**sp.Rational(3, 2); mub4 = (k4 + 3 * k2**2) / k2**2
beta = (k1d * sp.sqrt(k2) * mub3 - k2d) / (k2d * mub3 - k1d * sp.sqrt(k2) * (mub4 - 1))
S = (k1d + beta / sp.sqrt(k2) * k2d)**2 / (k2 * (1 + 2 * beta * mub3 + beta**2 * (mub4 - 1)))
Q = k4 + 2 * k2**2 - k3**2 / k2
J2 = k1d**2 / k2 + (k2d - k3 * k1d / k2)**2 / Q
res = sp.simplify(sp.together(S - J2))
check("Stein-Nossek S(theta) = J2 (sympy)", res == 0, str(res))
cond = sp.simplify(k1d * sp.sqrt(k2) * mub3 - k2d - (k1d * k3 / k2 - k2d))
check("Stein-Nossek Eq. (49) is b3 = b2, i.e. P = 0", cond == 0)

# --- 7. Levy exclusion: Hankel matrix of Lambda^(2..6)(0), and Lambda^(12)(0) ---------------------
def taylor_cauchy(f, n, R=mp.mpf("0.3"), K=512):
    s = mp.mpf(0)
    for j in range(K):
        th = 2 * mp.pi * j / K
        s += f(R * mp.expj(th)) * mp.expj(-n * th)
    return s / K / R**n


Lam = lambda u: gplus(2 - u, 5)
der = {n: mp.factorial(n) * taylor_cauchy(Lam, n) for n in (2, 3, 4, 5, 6, 12)}
H = mp.matrix([[der[2], der[3], der[4]], [der[3], der[4], der[5]], [der[4], der[5], der[6]]])
ev = mp.eig(H)[0]
emin = min(mp.re(e) for e in ev)
check("Hankel [Lambda^(i+j+2)(0)] has eigenvalue -1.784", abs(emin - mp.mpf("-1.784")) < 2e-3, mp.nstr(emin, 8))
check("Lambda^(12)(0) = -9.439e8 (tau units)", abs(der[12] / mp.mpf("-943926873.378739087") - 1) < 1e-9,
      mp.nstr(der[12], 15))
check("Lambda^(2)(0) by Cauchy = D", abs(der[2] - D) < 1e-30)
out.update(hankel_min_eig=str(emin), L12=str(der[12]))

# --- 8. the memory term in words: fast and slow carriers, and a without it ------------------------
sp5 = split(5)
A1m = mp.matrix(2, 2)
for i in range(2):
    for j in range(2):
        A1m[i, j] = mp.diff(lambda u: Gam(2 - u, 5)[i, j], 0, 1)
fvec = A1m * sp5["pi"]
Dinf = (fvec[1] / sp5["pi"][1] - fvec[0] / sp5["pi"][0]) / sp5["g"]
check("d_q = 4 pi^2/9 - 1", abs(sp5["dq"] - (4 * mp.pi**2 / 9 - 1)) < 1e-30, mp.nstr(sp5["dq"], 10))
check("d_g = pi^2 - 35/18", abs(sp5["dg"] - (mp.pi**2 - mp.mpf(35) / 18)) < 1e-30, mp.nstr(sp5["dg"], 10))
check("d_g/d_q = 2.3402", abs(sp5["dg"] / sp5["dq"] - mp.mpf("2.3402")) < 1e-4, mp.nstr(sp5["dg"] / sp5["dq"], 6))
check("f_g/mu = 0.82659", abs(fvec[1] / mu - mp.mpf("0.82659")) < 1e-5, mp.nstr(fvec[1] / mu, 6))
check("Delta_inf = 2.0676781292", abs(Dinf - mp.mpf("2.0676781292")) < 1e-9, mp.nstr(Dinf, 11))
check("F2 = 2 (d_g - d_q) pi_q pi_g Delta_inf",
      abs(sp5["F2"] - 2 * (sp5["dg"] - sp5["dq"]) * sp5["pi"][0] * sp5["pi"][1] * Dinf) < 1e-30)
a0_z = r0**2 * (sp5["M2"] / c) / (2 * (sp5["M1"] / c)**2)
check("a without the memory term (zeta) = 0.36603", abs(a0_z - mp.mpf("0.36603")) < 1e-5, mp.nstr(a0_z, 8))
l2_0, l3_0, l2, l3 = sp5["M2"] / sp5["M1"], sp5["M3"] / sp5["M2"], D / mu, L3 / D
check("lengths without memory: M2/M1 = 1.5834395, M3/M2 = 2.8996468",
      abs(l2_0 - mp.mpf("1.5834395")) < 1e-7 and abs(l3_0 - mp.mpf("2.8996468")) < 1e-7)
check("lengths with memory: D/mu = 2.4016183, Lambda3/D = 2.8523729",
      abs(l2 - mp.mpf("2.4016183")) < 1e-7 and abs(l3 - mp.mpf("2.8523729")) < 1e-7)
check("1/r^2 = 28.39", abs(1 / r**2 - mp.mpf("28.39")) < 5e-3, mp.nstr(1 / r**2, 6))
out.update(l2_0=str(l2_0), l3_0=str(l3_0), l2=str(l2), l3=str(l3))
out.update(dq=str(sp5["dq"]), dg=str(sp5["dg"]), fg_over_mu=str(fvec[1] / mu), Delta_inf=str(Dinf), a0_zeta=str(a0_z))

# --- 9. class of (C2) for the five inputs: X_q(0) and C_q(0) = X_q X_g (<xi>_q - <xi>_g) ----------
INPUTS = {
    "A": {"q": [("0.38", "0.5", 3), ("0.20", "-0.15", 7)], "g": [("0.42", "-0.1", 5)]},
    "steep": {"q": [("0.30", "0.6", 3), ("0.25", "-0.35", 7)], "g": [("0.45", "-0.4", 5)]},
    "valence": {"q": [("0.70", "0.7", 3)], "g": [("0.30", "0.5", 5)]},
    "hardq_steepg": {"q": [("0.55", "1.0", 3)], "g": [("0.45", "-0.45", 8)]},
    "softq_hardg": {"q": [("0.30", "-0.3", 7)], "g": [("0.70", "1.0", 4)]},
}
Xm = mp.findroot(lambda X: (5 * mp.pi**2 / 9 - mp.mpf(41) / 24 + mp.mpf(55) / 72) * X**2
                 - (5 * mp.pi**2 / 9 + mp.mpf(95) / 216 + mp.mpf(55) / 36) * X + mp.mpf(55) / 72, mp.mpf("0.11"))
check("X_- = 0.1098805328", abs(Xm - mp.mpf("0.1098805328")) < 1e-9, mp.nstr(Xm, 12))
# Delta_inf is the large-tau value of <xi>_g - <xi>_q: C_q(eq) = S(pi_q)/g and <xi>_g - <xi>_q = -C_q/(pi_q pi_g)
Sx = lambda X: ((5 * mp.pi**2 / 9 - mp.mpf(41) / 24 + mp.mpf(55) / 72) * X**2
                - (5 * mp.pi**2 / 9 + mp.mpf(95) / 216 + mp.mpf(55) / 36) * X + mp.mpf(55) / 72)
Cq_eq = Sx(mp.mpf(15) / 31) / (mp.mpf(31) / 9)
check("C_q(eq) = -0.5163816348", abs(Cq_eq + mp.mpf("0.5163816348")) < 1e-9, mp.nstr(Cq_eq, 12))
check("Delta_inf = <xi>_g - <xi>_q at large tau", abs(-Cq_eq / (mp.mpf(15) / 31 * mp.mpf(16) / 31) - Dinf) < 1e-25)
check("2 Delta1 C_q(eq) = F2", abs(2 * (sp5["dq"] - sp5["dg"]) * Cq_eq - sp5["F2"]) < 1e-25)
cls = {}
for name, inp in INPUTS.items():
    Xs, Ms = {}, {}
    for spc in ("q", "g"):
        X = sum(mp.mpf(cc) for cc, a, b in inp[spc])
        m = sum(mp.mpf(cc) * (mp.digamma(mp.mpf(a) + b + 2) - mp.digamma(mp.mpf(a) + 1)) for cc, a, b in inp[spc]) / X
        Xs[spc], Ms[spc] = X, m
    Cq = Xs["q"] * Xs["g"] * (Ms["q"] - Ms["g"])
    cls[name] = dict(Xq=float(Xs["q"]), Cq=float(Cq), in_class=bool(Xs["q"] >= Xm and Cq <= 0))
    print(f"class of (C2): {name}: X_q = {mp.nstr(Xs['q'], 4)}, C_q(0) = {mp.nstr(Cq, 8)}, in class: {cls[name]['in_class']}")
check("input A: C_q(0) = -0.1348717126", abs(cls["A"]["Cq"] + 0.1348717126) < 1e-9)
check("hardq_steepg is in the class of (C2)", cls["hardq_steepg"]["in_class"])
check("softq_hardg is outside the class of (C2)", not cls["softq_hardg"]["in_class"])
out["class_C2"] = cls

json.dump(out, open(os.path.join(os.path.dirname(os.path.abspath(__file__)),
                                 "d1_out%s.json" % ("_MUT_" + MUT if MUT else "")), "w"), indent=1)
print("failed:", len(fails), fails)
sys.exit(1 if fails else 0)


==> anc/plan/saturation/decision/d1_out.json <==
{
 "mu_tau": "5.7290297412983123951334629533144617620214863049359",
 "D_tau": "13.758942909804739628657461456368796538977623834422",
 "L3_tau": "39.245635930911627089839463898612924290496493360903",
 "L4_tau": "121.76658890119226161710446252707878863508437103598",
 "r": "-0.18768784071028169604151737466680239247480509407411",
 "a_zeta": "0.028303606702567759714796187374059836019051838519857",
 "a_tau": "0.0073835495745828938386424836627982180919265665703975",
 "aG_zeta": "0.80346970262683430481559336839538796704034113227291",
 "F2": "4.6873707511380007613030085792599689019668002610066",
 "M2": "9.0715721586667388673544528771088276370108235734153",
 "M3": "26.30435541830800075923607340764039573946632374274",
 "F3": "12.941280512603626330603390490972528551030169618163",
 "r0": "-0.83123306697780129920027900358255794986251610613036",
 "nf0": {
  "r": -0.8245523727660954,
  "a_zeta": 0.42588496153630456,
  "a_tau": 0.07743362937023719
 },
 "nf3": {
  "r": -0.04545600157773014,
  "a_zeta": 0.0017735865430382562,
  "a_tau": 0.00039413034289739025
 },
 "nf4": {
  "r": -0.12115592968068056,
  "a_zeta": 0.01233779527845789,
  "a_tau": 0.0029610708668298936
 },
 "nf5": {
  "r": -0.1876878407102817,
  "a_zeta": 0.02830360670256776,
  "a_tau": 0.007383549574582894
 },
 "nf6": {
  "r": -0.2435437337885574,
  "a_zeta": 0.04471656947034089,
  "a_tau": 0.012776162705811682
 },
 "Lstar": "4.9470506112812824533784384996627291089894125115627",
 "tau_cross_L6": "0.046127244968860012552468414248442722534292229716454",
 "hankel_min_eig": "-1.7844618642500537158422767548008045887408728777367",
 "L12": "(-943926873.37873908709698737040898796458043696617575 + 4.4934099898635026712150056952899913113551783854258e-37j)",
 "l2_0": "1.5834395296071442106218142187353707119450689499277",
 "l3_0": "2.8996468261763776975760788783064602025776508223802",
 "l2": "2.4016183422163014930654136175209651112666570793309",
 "l3": "2.8523729030770854824414479899623544652955022488571",
 "dq": "3.3864908449286038305931071110560671712505330698848",
 "dg": "7.9251599566449141743900465554317066908692549627963",
 "fg_over_mu": "0.82659135020704412323144019189335232224184232115339",
 "Delta_inf": "2.0676781292079610675539501612703469573086611947163",
 "a0_zeta": "0.3660265754431642494581906214795819009512664628087",
 "class_C2": {
  "A": {
   "Xq": 0.58,
   "Cq": -0.13487171258581251,
   "in_class": true
  },
  "steep": {
   "Xq": 0.55,
   "Cq": -0.23572296342625068,
   "in_class": true
  },
  "valence": {
   "Xq": 0.7,
   "Cq": -0.09841137979310695,
   "in_class": true
  },
  "hardq_steepg": {
   "Xq": 0.55,
   "Cq": -0.6573348366502841,
   "in_class": true
  },
  "softq_hardg": {
   "Xq": 0.3,
   "Cq": 0.3937029134810449,
   "in_class": false
  }
 }
}

==> anc/plan/saturation/decision/d2_lo_corr.py <==
"""d2: an LO evolution written independently of the candidate note, to test the rows on which the go/no-go turns.

(a) one calibration row that the candidate and the recheck both print (input A, 10 TeV, n_f = 5);
(b) the n_f scan of the adversarial review (HOSTILE.md) at fixed tau (n_f = 0, 3, 5 with the n_f = 5 scale map), which is the
    evidence that the N = 2 asymptotic constant does not set corr^2 at collider scales;
(c) the two admissible inputs of the adversarial review (HOSTILE.md) outside the 0.948 to 0.996 band;
(d) the valence-like input at its input scale (candidate: corr^2 = 0.6768).

Kernel typed afresh (as in d1). Density by my own fixed-Talbot inversion in xi of
(1,1) exp(tau Gamma(2+s)) f0(2+s), and of (1,1) Gamma exp(tau Gamma) f0 for d_tau rho.
Cumulants and their tau-derivatives by a route with no density: Taylor coefficients of ln M(u) and
of Mdot/M at u = 0, M(u) = (1,1) exp(tau Gamma(2-u)) f0(2-u).
Imports nothing from any other folder. Exit 1 on a failed check. MUT=CA: C_A x 1.01.
"""
import os, sys, json, time
import mpmath as mp
from multiprocessing import Pool

DPS, MTAL = 34, 32
mp.mp.dps = DPS
MUT = os.environ.get("MUT", "")
CF, TR = mp.mpf(4) / 3, mp.mpf(1) / 2
CA = mp.mpf(3) * (mp.mpf("1.01") if MUT == "CA" else 1)

INPUTS = {   # momentum densities P_j = c x^a (1-x)^b / B(a+1, b+1)
    "A":            {"q": [("0.38", "0.5", 3), ("0.20", "-0.15", 7)], "g": [("0.42", "-0.1", 5)]},
    "steep":        {"q": [("0.30", "0.6", 3), ("0.25", "-0.35", 7)], "g": [("0.45", "-0.4", 5)]},
    "valence":      {"q": [("0.70", "0.7", 3)], "g": [("0.30", "0.5", 5)]},
    "hardq_steepg": {"q": [("0.55", "1.0", 3)], "g": [("0.45", "-0.45", 8)]},
    "softq_hardg":  {"q": [("0.30", "-0.3", 7)], "g": [("0.70", "1.0", 4)]},
}


def S1(N):
    return mp.digamma(N + 1) + mp.euler


def Gam(N, nf):
    N, nf = mp.mpmathify(N), mp.mpf(nf)
    qq = CF * (mp.mpf(3) / 2 + 1 / (N * (N + 1)) - 2 * S1(N))
    qg = 2 * nf * TR * (N**2 + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N**2 + N + 2) / ((N - 1) * N * (N + 1))
    gg = 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S1(N)) + (11 * CA - 4 * nf * TR) / 6
    return qq, qg, gq, gg


def f0(N, inp):
    out = []
    for sp in ("q", "g"):
        v = 0
        for c, a, b in INPUTS[inp][sp]:
            c, a = mp.mpf(c), mp.mpf(a)
            v += c * mp.beta(N - 1 + a, b + 1) / mp.beta(a + 1, b + 1)
        out.append(v)
    return out


def expm2(tau, qq, qg, gq, gg):
    """exp(tau A) for a 2x2 A, cosh/sinh form, even in q so the branch does not matter."""
    h = (qq + gg) / 2
    q2 = ((qq - gg) / 2)**2 + qg * gq
    x2 = tau**2 * q2
    ch = mp.cosh(mp.sqrt(x2))
    shc = mp.sinh(mp.sqrt(x2)) / mp.sqrt(x2) if abs(x2) > mp.mpf(10)**(-DPS // 2) else 1 + x2 / 6
    e = mp.exp(tau * h)
    return (e * (ch + tau * shc * (qq - h)), e * tau * shc * qg,
            e * tau * shc * gq, e * (ch + tau * shc * (gg - h)))


def transforms(N, tau, nf, inp):
    """(1,1).f(N,tau) and (1,1).Gamma f(N,tau)."""
    A = Gam(N, nf)
    fq, fg = f0(N, inp)
    if tau == 0:
        uq, ug = fq, fg
    else:
        E = expm2(tau, *A)
        uq, ug = E[0] * fq + E[1] * fg, E[2] * fq + E[3] * fg
    qq, qg, gq, gg = A
    return uq + ug, (qq * uq + qg * ug) + (gq * uq + gg * ug)


def talbot(xi, tau, nf, inp, M=None):
    M = M or MTAL
    xi = mp.mpf(xi)
    r = 2 * mp.mpf(M) / (5 * xi)
    F, dF = transforms(2 + r, tau, nf, inp)
    acc, dacc = F * mp.exp(r * xi) / 2, dF * mp.exp(r * xi) / 2
    for k in range(1, M):
        th = k * mp.pi / M
        ct = mp.cot(th)
        s = r * th * (ct + 1j)
        sig = th + (th * ct - 1) * ct
        F, dF = transforms(2 + s, tau, nf, inp)
        w = mp.exp(xi * s) * (1 + 1j * sig)
        acc += mp.re(w * F); dacc += mp.re(w * dF)
    return acc * r / M, dacc * r / M


def rho_input(xi, inp):
    x = mp.exp(-mp.mpf(xi)); v = 0
    for sp in ("q", "g"):
        for c, a, b in INPUTS[inp][sp]:
            c, a = mp.mpf(c), mp.mpf(a)
            v += c * x**a * (1 - x)**b / mp.beta(a + 1, b + 1)
    return x * v                      # rho = x P


def node(args):
    xi, tau, nf, inp, dps, M = args
    mp.mp.dps = dps
    xi, tau = mp.mpf(xi), mp.mpf(tau)
    p, dp = talbot(xi, tau, nf, inp, M)
    if tau == 0:
        p = rho_input(xi, inp)
    return str(p), str(dp)


def grid(xi_max):
    nodes, weights = [], []
    gx, gw = zip(*[(mp.mpf(a), mp.mpf(b)) for a, b in gl12()])
    lo = mp.log(mp.mpf("1e-9"))
    for i in range(20):                                  # xi in [1e-9, 1], panels in ln xi
        a, b = lo * (1 - mp.mpf(i) / 20), lo * (1 - mp.mpf(i + 1) / 20)
        for t, w in zip(gx, gw):
            y = (a + b) / 2 + (b - a) / 2 * t
            nodes.append(mp.exp(y)); weights.append((b - a) / 2 * w * mp.exp(y))
    edges = [mp.mpf(1) + k for k in range(19)] + [mp.mpf(20) + 2 * k for k in range(int((xi_max - 20) / 2) + 1)]
    for a, b in zip(edges[:-1], edges[1:]):
        for t, w in zip(gx, gw):
            nodes.append((a + b) / 2 + (b - a) / 2 * t); weights.append((b - a) / 2 * w)
    return nodes, weights


def gl12():
    # Gauss-Legendre 12 nodes on [-1, 1] at working precision
    n = 12; out = []
    for k in range(1, n + 1):
        x = mp.cos(mp.pi * (k - mp.mpf(1) / 4) / (n + mp.mpf(1) / 2))
        for _ in range(100):
            p0, p1 = mp.mpf(1), x
            for j in range(2, n + 1):
                p0, p1 = p1, ((2 * j - 1) * x * p1 - (j - 1) * p0) / j
            dp = n * (x * p1 - p0) / (x**2 - 1)
            dx = p1 / dp; x -= dx
            if abs(dx) < mp.mpf(10)**(-DPS + 2):
                break
        out.append((x, 2 / ((1 - x**2) * dp**2)))
    return out


def cumulants(tau, nf, inp, n=4):
    def M(u):
        return transforms(2 - u, tau, nf, inp)
    lnM = lambda u: mp.log(M(u)[0])
    rat = lambda u: (lambda t: t[1] / t[0])(M(u))
    k = [mp.diff(lnM, mp.mpf(0), j) for j in range(1, n + 1)]
    kd = [mp.diff(rat, mp.mpf(0), j) for j in range(1, n + 1)]
    return k, kd


def tau_of(Q):
    if Q == "Q0":
        return mp.mpf(0)
    Lam2, Q02 = mp.mpf("0.04"), mp.mpf(2)
    Q = mp.mpf(Q)
    zeta = mp.log(mp.log(Q**2 / Lam2) / mp.log(Q02 / Lam2))
    return 6 * zeta / 23


def run(inp, Q, nf, pool, xi_max=110, dps=DPS, M=MTAL):
    mp.mp.dps = dps
    tau = tau_of(Q)
    nodes, weights = grid(xi_max)
    res = pool.map(node, [(str(x), str(tau), nf, inp, dps, M) for x in nodes])
    p = [mp.mpf(a) for a, b in res]; dp = [mp.mpf(b) for a, b in res]
    k, kd = cumulants(tau, nf, inp)
    Z = sum(w * a for w, a in zip(weights, p))
    m1 = sum(w * x * a for w, x, a in zip(weights, nodes, p))
    var = sum(w * (x - k[0])**2 * a for w, x, a in zip(weights, nodes, p))
    s0 = sum(w * b for w, b in zip(weights, dp))
    drift = sum(w * x * b for w, x, b in zip(weights, nodes, dp))
    dvar = sum(w * (x - k[0])**2 * b for w, x, b in zip(weights, nodes, dp))
    neg = sum(1 for a in p if a <= 0)
    I = sum(w * b * b / a for w, a, b in zip(weights, p, dp) if a > 0)
    # the same integral with xi > 50 dropped, as a tail check
    I_short = sum(w * b * b / a for w, x, a, b in zip(weights, nodes, p, dp) if a > 0 and x < 50)
    J1 = kd[0]**2 / k[1]
    corr2 = J1 / I
    b2, b3 = kd[1] / kd[0], k[2] / k[1]
    Qq = k[3] + 2 * k[1]**2 - k[2]**2 / k[1]
    P = 1 - b3 / b2; K = 2 * k[1]**2 / Qq; G = b2**2 / (2 * k[1])
    J2 = J1 + (kd[1] - k[2] * kd[0] / k[1])**2 / Qq
    row = dict(input=inp, Q=Q, nf=nf, tau=float(tau), corr2=float(corr2), one_minus=float(1 - corr2),
               gauss_corr2=float(1 / (1 + G)), P=float(P), K=float(K), G=float(G),
               P2KG=float(P * P * K * G), Rperp_over_I=float((I - J2) / I), I=float(I),
               err_norm=float(Z - 1), err_mean=float(m1 - k[0]), err_var=float(var - k[1]),
               mean_score=float(s0), err_drift=float(drift - kd[0]), err_dvar=float(dvar - kd[1]),
               tail_rel=float((I - I_short) / I), nonpositive_nodes=neg,
               first_nonpositive_xi=float(min([x for x, a in zip(nodes, p) if a <= 0], default=-1)),
               dps=dps, M=M)
    return row


if __name__ == "__main__":
    here = os.path.dirname(os.path.abspath(__file__))
    fails = []

    def check(name, ok, info=""):
        print(("PASS " if ok else "FAIL ") + name + ("  " + info if info else ""), flush=True)
        if not ok:
            fails.append(name)

    # rows and the printed values they are compared with (source in the comment)
    rows = [
        ("A", "10000", 5, "corr2", "0.9805814179", 1e-9),     # RECHECK Sec. 6 (candidate 0.980581)
        ("valence", "Q0", 5, "corr2", "0.6768264899", 1e-9),  # RECHECK Sec. 6
        ("A", "2", 5, "one_minus", "0.004840", 5e-7),         # adversarial review (HOSTILE.md) Sec. 1 table
        ("A", "2", 3, "one_minus", "0.004552", 5e-7),
        ("A", "2", 0, "one_minus", "0.004205", 5e-7),
        ("A", "10000", 3, "one_minus", "0.017994", 5e-7),
        ("A", "10000", 0, "one_minus", "0.016534", 5e-7),
        ("steep", "10000", 5, "one_minus", "0.027484", 5e-7),
        ("steep", "10000", 3, "one_minus", "0.025453", 5e-7),
        ("steep", "10000", 0, "one_minus", "0.023148", 5e-7),
        ("hardq_steepg", "10", 5, "corr2", "0.9070", 5e-5),   # adversarial review (HOSTILE.md) F1 table
        ("softq_hardg", "2", 5, "corr2", "0.7210", 5e-5),
    ]
    extra = {("hardq_steepg", "10", 5): dict(gauss_corr2=("0.6601", 5e-5), P=("-0.361", 5e-4)),
             ("softq_hardg", "2", 5): dict(gauss_corr2=("0.7642", 5e-5), P=("-1.333", 5e-4))}
    results = []
    t0 = time.time()
    with Pool(20) as pool:
        for inp, Q, nf, key, val, tol in rows:
            # tau = 0: d_tau rho ~ e^(-xi) against rho ~ e^(-1.5 xi) for the valence-like input, so the
            # integrand falls only like e^(-xi/2); the first run took xi to 110, where the inversion noise of
            # d_tau rho (1e-39) divided by rho (1e-72) added 1e-8 of I (d2_run1_valence_tail_noise.log).
            # xi_max = 80 leaves out a true tail of about 2e-15 of I.
            row = run(inp, Q, nf, pool, **({'dps': 60, 'M': 64, 'xi_max': 80} if Q == 'Q0' else {}))
            results.append(row)
            print(json.dumps(row), flush=True)
            internal = (abs(row["err_norm"]) < 1e-14 and abs(row["err_mean"]) < 1e-13
                        and abs(row["err_var"]) < 1e-12 and abs(row["mean_score"]) < 1e-13
                        and abs(row["err_drift"]) < 1e-12 and abs(row["err_dvar"]) < 1e-11
                        and abs(row["tail_rel"]) < 1e-8)
            check(f"{inp} Q={Q} nf={nf}: quadrature against the Mellin route", internal)
            check(f"{inp} Q={Q} nf={nf}: {key} = {val}", abs(row[key] - float(val)) < tol,
                  "%.10f" % row[key])
            for kk, (v, t) in extra.get((inp, Q, nf), {}).items():
                check(f"{inp} Q={Q} nf={nf}: {kk} = {v}", abs(row[kk] - float(v)) < t, "%.6f" % row[kk])
    # the ratio the adversarial review (HOSTILE.md) reads as decisive: n_f = 5 against n_f = 3 at fixed tau
    get = lambda i, q, n: [r_ for r_ in results if r_["input"] == i and r_["Q"] == q and r_["nf"] == n][0]
    for i, q in (("A", "2"), ("A", "10000"), ("steep", "10000")):
        ratio = get(i, q, 5)["one_minus"] / get(i, q, 3)["one_minus"]
        print(f"ratio (1-corr2) nf5/nf3 at {i}, {q} GeV: {ratio:.4f}  (asymptotic a_tau ratio 18.73)")
        check(f"{i} {q}: nf5/nf3 ratio below 1.2", ratio < 1.2)
    json.dump(results, open(os.path.join(here, "d2_rows%s.json" % ("_MUT_" + MUT if MUT else "")), "w"),
              indent=1)
    print("seconds", round(time.time() - t0, 1))
    print("failed:", len(fails), fails)
    sys.exit(1 if fails else 0)


==> anc/plan/saturation/decision/d2_rows.json <==
[
 {
  "input": "A",
  "Q": "10000",
  "nf": 5,
  "tau": 0.44620912946228364,
  "corr2": 0.9805814178839456,
  "one_minus": 0.019418582116054416,
  "gauss_corr2": 0.722389089756852,
  "P": -0.2235102927448831,
  "K": 0.8273218759854892,
  "G": 0.3842955467898728,
  "P2KG": 0.015883086998031957,
  "Rperp_over_I": 0.0038439221471501792,
  "I": 4.602292039916323,
  "err_norm": -1.4027830458076554e-20,
  "err_mean": -2.593557929520564e-18,
  "err_var": -2.653860981309936e-16,
  "mean_score": 2.401401772778955e-19,
  "err_drift": 2.3739902058988738e-17,
  "err_dvar": 1.9730529253291947e-15,
  "tail_rel": 5.282679112103898e-12,
  "nonpositive_nodes": 213,
  "first_nonpositive_xi": 74.41268204571338,
  "dps": 34,
  "M": 32
 },
 {
  "input": "valence",
  "Q": "Q0",
  "nf": 5,
  "tau": 0.0,
  "corr2": 0.6768264898679648,
  "one_minus": 0.32317351013203527,
  "gauss_corr2": 0.30890699203498656,
  "P": 0.4370051712971399,
  "K": 0.6809081313447201,
  "G": 2.23722034717408,
  "P2KG": 0.29091789298712845,
  "Rperp_over_I": 0.1262725737817729,
  "I": 47.25803825406792,
  "err_norm": 7.695818229921578e-21,
  "err_mean": -1.1949360812878425e-20,
  "err_var": 2.667803095394097e-20,
  "mean_score": -1.3024513216058015e-19,
  "err_drift": -1.0639000688918246e-19,
  "err_dvar": 6.429404914921602e-19,
  "tail_rel": 1.4375879139443832e-10,
  "nonpositive_nodes": 0,
  "first_nonpositive_xi": -1.0,
  "dps": 60,
  "M": 64
 },
 {
  "input": "A",
  "Q": "2",
  "nf": 5,
  "tau": 0.042554345978988384,
  "corr2": 0.9951602006402482,
  "one_minus": 0.004839799359751748,
  "gauss_corr2": 0.541616757616954,
  "P": -0.08201681521108606,
  "K": 0.6121811608552729,
  "G": 0.8463239660454284,
  "P2KG": 0.003485157443637853,
  "Rperp_over_I": 0.0013715093788782473,
  "I": 13.248126706596272,
  "err_norm": -2.6730631687391884e-19,
  "err_mean": -2.2591084721067476e-17,
  "err_var": -1.8401885669451502e-15,
  "mean_score": 1.1345473172373007e-18,
  "err_drift": 7.938354158867608e-17,
  "err_dvar": 5.558174550697494e-15,
  "tail_rel": 1.4355437814277825e-16,
  "nonpositive_nodes": 318,
  "first_nonpositive_xi": 57.12523340851147,
  "dps": 34,
  "M": 32
 },
 {
  "input": "A",
  "Q": "2",
  "nf": 3,
  "tau": 0.042554345978988384,
  "corr2": 0.9954480174058538,
  "one_minus": 0.004551982594146249,
  "gauss_corr2": 0.5393479649615065,
  "P": -0.07980002876385686,
  "K": 0.6104943110451765,
  "G": 0.8540906148989927,
  "P2KG": 0.0033204096452902785,
  "Rperp_over_I": 0.0012466873957667675,
  "I": 12.87639904413852,
  "err_norm": -2.6826643713004336e-19,
  "err_mean": -2.2667531156193432e-17,
  "err_var": -1.8459745912794983e-15,
  "mean_score": 1.1180420554007962e-18,
  "err_drift": 7.806222107015936e-17,
  "err_dvar": 5.457736096488628e-15,
  "tail_rel": 1.465427367933185e-16,
  "nonpositive_nodes": 318,
  "first_nonpositive_xi": 57.12523340851147,
  "dps": 34,
  "M": 32
 },
 {
  "input": "A",
  "Q": "2",
  "nf": 0,
  "tau": 0.042554345978988384,
  "corr2": 0.9957951261189326,
  "one_minus": 0.0042048738810673975,
  "gauss_corr2": 0.5357881390681244,
  "P": -0.07629326875576574,
  "K": 0.6078413789941601,
  "G": 0.8664093642297893,
  "P2KG": 0.0030653907599562952,
  "Rperp_over_I": 0.0011523727026529081,
  "I": 12.278784595210539,
  "err_norm": -2.697601406995959e-19,
  "err_mean": -2.2786452080056024e-17,
  "err_var": -1.8549784882790016e-15,
  "mean_score": 1.0910404522260754e-18,
  "err_drift": 7.590185695438154e-17,
  "err_dvar": 5.293742675132484e-15,
  "tail_rel": 1.5177892891345533e-16,
  "nonpositive_nodes": 318,
  "first_nonpositive_xi": 57.12523340851147,
  "dps": 34,
  "M": 32
 },
 {
  "input": "A",
  "Q": "10000",
  "nf": 3,
  "tau": 0.44620912946228364,
  "corr2": 0.9820062590289865,
  "one_minus": 0.017993740971013465,
  "gauss_corr2": 0.7238893710602151,
  "P": -0.21867736143209576,
  "K": 0.8325524218019775,
  "G": 0.38142655491044253,
  "P2KG": 0.01518553733482112,
  "Rperp_over_I": 0.003081448261500769,
  "I": 4.856855535978341,
  "err_norm": -1.397692178082042e-20,
  "err_mean": -2.5570199554173963e-18,
  "err_var": -2.606778267153862e-16,
  "mean_score": 2.3983369967225e-19,
  "err_drift": 2.3899692574719152e-17,
  "err_dvar": 1.9946792497799678e-15,
  "tail_rel": 5.294103506021508e-12,
  "nonpositive_nodes": 213,
  "first_nonpositive_xi": 74.41268204571338,
  "dps": 34,
  "M": 32
 },
 {
  "input": "A",
  "Q": "10000",
  "nf": 0,
  "tau": 0.44620912946228364,
  "corr2": 0.983465615052072,
  "one_minus": 0.01653438494792801,
  "gauss_corr2": 0.7270798524086918,
  "P": -0.21339711836335556,
  "K": 0.8415245325009416,
  "G": 0.3753647507727938,
  "P2KG": 0.01438458607996848,
  "Rperp_over_I": 0.0023876391515223346,
  "I": 5.340986079656055,
  "err_norm": -1.409231629890803e-20,
  "err_mean": -2.518896906538691e-18,
  "err_var": -2.548313129999294e-16,
  "mean_score": 2.402541565572938e-19,
  "err_drift": 2.42784052468554e-17,
  "err_dvar": 2.041019394924725e-15,
  "tail_rel": 5.257923944163556e-12,
  "nonpositive_nodes": 213,
  "first_nonpositive_xi": 74.41268204571338,
  "dps": 34,
  "M": 32
 },
 {
  "input": "steep",
  "Q": "10000",
  "nf": 5,
  "tau": 0.44620912946228364,
  "corr2": 0.9725156371025696,
  "one_minus": 0.02748436289743043,
  "gauss_corr2": 0.7620285057607675,
  "P": -0.2930499445306929,
  "K": 0.833662737598147,
  "G": 0.3122868664888786,
  "P2KG": 0.02235771404168245,
  "Rperp_over_I": 0.0057411363820265545,
  "I": 3.7505259832908795,
  "err_norm": -3.44914413972771e-21,
  "err_mean": -1.2280745344524933e-18,
  "err_var": -1.350236769860538e-16,
  "mean_score": 1.6181590298975306e-19,
  "err_drift": 1.6292240013995156e-17,
  "err_dvar": 1.3470454241654902e-15,
  "tail_rel": 2.1619425435214368e-10,
  "nonpositive_nodes": 126,
  "first_nonpositive_xi": 89.12523340851146,
  "dps": 34,
  "M": 32
 },
 {
  "input": "steep",
  "Q": "10000",
  "nf": 3,
  "tau": 0.44620912946228364,
  "corr2": 0.9745468487637494,
  "one_minus": 0.02545315123625059,
  "gauss_corr2": 0.7626579758370736,
  "P": -0.2853708224186633,
  "K": 0.8381993663629531,
  "G": 0.3112037527732217,
  "P2KG": 0.021242776868461818,
  "Rperp_over_I": 0.004751069980099655,
  "I": 3.9685501613740817,
  "err_norm": -3.698661729901635e-21,
  "err_mean": -1.2269826309479056e-18,
  "err_var": -1.3351168915497993e-16,
  "mean_score": 1.6014249152660098e-19,
  "err_drift": 1.626514815615759e-17,
  "err_dvar": 1.3516038863189745e-15,
  "tail_rel": 2.1894711910980862e-10,
  "nonpositive_nodes": 126,
  "first_nonpositive_xi": 89.12523340851146,
  "dps": 34,
  "M": 32
 },
 {
  "input": "steep",
  "Q": "10000",
  "nf": 0,
  "tau": 0.44620912946228364,
  "corr2": 0.9768517986426157,
  "one_minus": 0.023148201357384317,
  "gauss_corr2": 0.7643194366918611,
  "P": -0.27537832614023644,
  "K": 0.8459785629752016,
  "G": 0.3083534867675419,
  "P2KG": 0.01978188776148875,
  "Rperp_over_I": 0.0038242287170276845,
  "I": 4.38516980720021,
  "err_norm": -4.2515504720364625e-21,
  "err_mean": -1.2414919328621655e-18,
  "err_var": -1.3247598115682352e-16,
  "mean_score": 1.5770515674279662e-19,
  "err_drift": 1.6278632984729523e-17,
  "err_dvar": 1.3651886290900746e-15,
  "tail_rel": 2.2154850031499975e-10,
  "nonpositive_nodes": 126,
  "first_nonpositive_xi": 89.12523340851146,
  "dps": 34,
  "M": 32
 },
 {
  "input": "hardq_steepg",
  "Q": "10",
  "nf": 5,
  "tau": 0.18082100362433356,
  "corr2": 0.9069607274278244,
  "one_minus": 0.09303927257217556,
  "gauss_corr2": 0.6600811207774461,
  "P": -0.36096744006989134,
  "K": 0.7687667634214028,
  "G": 0.514965310357909,
  "P2KG": 0.05158324182918508,
  "Rperp_over_I": 0.046255298039692486,
  "I": 5.294084473488952,
  "err_norm": -2.0060785684235374e-19,
  "err_mean": -1.5907216740765433e-17,
  "err_var": -1.1758498709913857e-15,
  "mean_score": 6.56244187141295e-19,
  "err_drift": 4.5923650130881557e-17,
  "err_dvar": 3.092217938379231e-15,
  "tail_rel": 8.72847930152891e-11,
  "nonpositive_nodes": 129,
  "first_nonpositive_xi": 88.41268204571338,
  "dps": 34,
  "M": 32
 },
 {
  "input": "softq_hardg",
  "Q": "2",
  "nf": 5,
  "tau": 0.042554345978988384,
  "corr2": 0.7210025184793647,
  "one_minus": 0.27899748152063525,
  "gauss_corr2": 0.7642483548394519,
  "P": -1.3330697453110019,
  "K": 0.506108972533581,
  "G": 0.3084751752067209,
  "P2KG": 0.27744059061748677,
  "Rperp_over_I": 0.07896211695702489,
  "I": 26.21885323122065,
  "err_norm": -3.241917788950729e-19,
  "err_mean": -2.7552517018787063e-17,
  "err_var": -2.1541687144327628e-15,
  "mean_score": 1.846900551096657e-18,
  "err_drift": 1.0538878793518034e-16,
  "err_dvar": 6.141554760560592e-15,
  "tail_rel": 4.111204778234352e-15,
  "nonpositive_nodes": 258,
  "first_nonpositive_xi": 67.12523340851146,
  "dps": 34,
  "M": 32
 }
]

==> anc/plan/saturation/decision/d3_ct18_and_hashes.py <==
"""d3: arithmetic on the CT18NNLO-based LO pilot, option A (kappa, sqrt(J2), sqrt(J1) read at full precision
from plan/analytic/verify/lo_curve/pilot.json, the option A rows with tau_mode == 'grid'), and, where the notes
are present, the SHA256 of the documents the decision rests on, so that a later reader knows which versions were
used.  The notes are not among the ancillary files, and without them that block is skipped with a message.

corr^2 = (sqrt(J1)/kappa)^2 and share = (J2 - J1)/(I - J1).
Exit 1 on a failed check. MUT=SWAP exchanges sqrt(J1) and sqrt(J2) and must fail.
"""
import os, sys, json, hashlib

MUT = os.environ.get("MUT", "")
here = os.path.dirname(os.path.abspath(__file__))
sat = os.path.dirname(here)
fails = []


def check(name, ok, info=""):
    print(("PASS " if ok else "FAIL ") + name + ("  " + info if info else ""))
    if not ok:
        fails.append(name)


# Q (GeV): kappa, sqrt(J2), sqrt(J1) of option A on the evolved grid (tau_mode == 'grid'), from the stored pilot.json
PJ = os.path.join(os.path.dirname(sat), "analytic", "verify", "lo_curve", "pilot.json")
KEY = {2.0: "2", 5.0: "5", 10.0: "10", 100.0: "100", 1.0e4: "1e4"}
pilot = {KEY[r["Q"]]: (r["kappa"], r["sqrtJ2"], r["sqrtJ1"]) for r in json.load(open(PJ))["rows"]
         if r.get("option") == "A" and r["tau_mode"] == "grid"}
assert sorted(pilot, key=float) == ["2", "5", "10", "100", "1e4"], sorted(pilot)
# RECHECK Sec. 6 (r5, from the stored pilot.json at full precision)
recheck_corr2 = {"2": 0.986447, "5": 0.987881, "10": 0.985244, "100": 0.979997, "1e4": 0.977419}
recheck_share = {"2": 0.02394, "5": 0.31505, "10": 0.51552, "100": 0.66693, "1e4": 0.67118}
out = {}
for Q, (k, sj2, sj1) in pilot.items():
    if MUT == "SWAP":
        sj1, sj2 = sj2, sj1
    c2 = (sj1 / k)**2
    share = (sj2**2 - sj1**2) / (k**2 - sj1**2)
    out[Q] = dict(corr2=c2, share=share)
    print(f"Q={Q}: corr2={c2:.6f}  share={share:.4f}")
    check(f"corr2 at {Q} GeV agrees with RECHECK to the printed rounding", abs(c2 - recheck_corr2[Q]) < 2e-5)
    # six printed digits of sqrt(J1), sqrt(J2) limit the share at 2 GeV to about 1e-3 absolute
    check(f"share at {Q} GeV agrees with RECHECK", abs(share - recheck_share[Q]) < 2e-3, f"{share:.5f}")

docs = ["CANDIDATE.md", "RECHECK.md", "HOSTILE.md", "NOVELTY.md", "independent_check/REPORT.md"]
if all(os.path.exists(os.path.join(sat, d)) for d in docs):
    out["sha256"] = {}
    for d in docs:
        h = hashlib.sha256(open(os.path.join(sat, d), "rb").read()).hexdigest()
        out["sha256"][d] = h
        print(f"sha256 {d}: {h}")
    check("CANDIDATE.md is the version the independent check read",
          out["sha256"]["CANDIDATE.md"] == "d9ef845064c8e0a5cc8982990e080119dd6d9fda966ef682645e74809963553a")
else:
    print("the notes " + ", ".join(docs) + " are not present; their SHA256 block is skipped")
json.dump(out, open(os.path.join(here, "d3_out%s.json" % ("_MUT_" + MUT if MUT else "")), "w"), indent=1)
print("failed:", len(fails), fails)
sys.exit(1 if fails else 0)


==> anc/plan/saturation/decision/d3_out.json <==
{
 "2": {
  "corr2": 0.9864469547602125,
  "share": 0.023943785192018587
 },
 "5": {
  "corr2": 0.9878807392797119,
  "share": 0.3150507340145866
 },
 "10": {
  "corr2": 0.9852436604928355,
  "share": 0.5155169202741217
 },
 "100": {
  "corr2": 0.9799969267164717,
  "share": 0.6669348353770653
 },
 "1e4": {
  "corr2": 0.9774192212546005,
  "share": 0.6711805127266456
 },
 "sha256": {
  "CANDIDATE.md": "d9ef845064c8e0a5cc8982990e080119dd6d9fda966ef682645e74809963553a",
  "RECHECK.md": "a7ab573d602dd17d68d60aa004671f8f942ea05d2361e2c46a19346979985eac",
  "HOSTILE.md": "ed258738fc98784067daa0ee919543ae91665b760991a5954e6f735d674fd968",
  "NOVELTY.md": "1646af4141d90fb44f24757ddce1e659d5d4e0acde401c52e445c24e1ddbd58d",
  "independent_check/REPORT.md": "f536bd27a2a3c2d46c71245823d50dca8c85d8bf55af00410c55897ac231b010"
 }
}

==> anc/plan/saturation/dglap/s1_structure.json <==
{
 "table_nf": [
  {
   "nf": "0",
   "mu_tau": "7.1612710677560252855011576665428178019803660739075",
   "D_tau": "11.68162728235957586924130238258184433362427995253",
   "L3_tau": "34.767455858045419339020577519926488944335478713519",
   "ratio": "-0.82455237276609542147582686859980900812065983969723",
   "a_zeta": "0.42588496153630458886173549300954119349280083025752",
   "mu_z": "1.3020492850465500519093013939168759639964301952559",
   "D_z": "2.1239322331562865216802367968330626061135054459146",
   "L3_z": "6.3213556105537126070946504581684525353337234024579",
   "b=D/mu": "1.6312226100414878108912593381753185104331234006956",
   "L3/D": "2.9762510836608997767313666380112837588354069749598"
  },
  {
   "nf": "1",
   "mu_tau": "6.6939081085961400265390678127525121468358895177167",
   "D_tau": "13.556374184787404877106732049772758392574137348604",
   "L3_tau": "27.582568075362911346537634053718040750953984308724",
   "ratio": "-0.0046790572309274741529781055351574689082166009174662",
   "a_zeta": "0.00001711122955202726781238280384738799162777902017643",
   "mu_z": "1.2955951177928012954591744153714539639037205518161",
   "D_z": "2.6238143583459493310529158806011790437240265836008",
   "L3_z": "5.338561562973466712233090462009943371152384059753",
   "b=D/mu": "2.0251808009402858597902610210254621020882344481235",
   "L3/D": "2.0346567378108609979887590211210193656030440207003"
  },
  {
   "nf": "2",
   "mu_tau": "6.3540077746616780200211842827231989430944520223053",
   "D_tau": "14.126378498246406065647375808769372000838774672081",
   "L3_tau": "30.6579460163704753522421872681463627858154097138",
   "ratio": "0.023821765369901975227591539092071483816168508069407",
   "a_zeta": "0.00047984391532558557055098904088248189288541928467897",
   "mu_z": "1.3146222982058644179354174378047997813298866253045",
   "D_z": "2.9226989996371874618580777535384907587942292424996",
   "L3_z": "6.3430233137318224866707973658233854039618089063034",
   "b=D/mu": "2.2232233574814238237040308843283378873689778649769",
   "L3/D": "2.1702622522946156422058555071743133144752850763337"
  },
  {
   "nf": "3",
   "mu_tau": "6.0956835208714868950675927999009209082509595257926",
   "D_tau": "14.175298922271198555379986929776377403733874735672",
   "L3_tau": "34.462581077574336217421314311531158334928241083174",
   "ratio": "-0.045456001577730138869860597265057540218373489860165",
   "a_zeta": "0.0017735865430382561758993557329456235619614871115209",
   "mu_z": "1.3545963379714415322372428444224268685002132279539",
   "D_z": "3.1500664271713774567511082066169727563853054968161",
   "L3_z": "7.6583513505720747149825142914513685188729424629276",
   "b=D/mu": "2.3254650399311718611241376024871574641174174079469",
   "L3/D": "2.4311713824552394896310101008524561858844123478862"
  },
  {
   "nf": "4",
   "mu_tau": "5.8927144643220510111754852062548453094453582785327",
   "D_tau": "14.009422828501545938277039149001280713006492180227",
   "L3_tau": "37.341443909787789539256506552706824995289136664244",
   "ratio": "-0.12115592968068056420548471093873056523130312589103",
   "a_zeta": "0.012337795278457889944390129079829891940958810208615",
   "mu_z": "1.4142514714372922426821164495011628742668859868478",
   "D_z": "3.3622614788403710251864893957603073711215581232544",
   "L3_z": "8.9619465383490694894215615726496379988693927994185",
   "b=D/mu": "2.3774141634254989252034691803689227406728256884916",
   "L3/D": "2.6654519866313326838855760454814119491704748535526"
  },
  {
   "nf": "5",
   "mu_tau": "5.7290297412983123951334629533144617620214863049359",
   "D_tau": "13.758942909804739628657461456368796538977623834422",
   "L3_tau": "39.245635930911627089839463898612924290496493360903",
   "ratio": "-0.18768784071028169604151737466680239247480509407411",
   "a_zeta": "0.028303606702567759714796187374059836019051838519857",
   "mu_z": "1.4945294977299945378609033791255117640056051230268",
   "D_z": "3.5892894547316712074758595103570773579941627394144",
   "L3_z": "10.237991981976946197349425364855545467086041746323",
   "b=D/mu": "2.4016183422163014930654136175209651112666570793309",
   "L3/D": "2.8523729030770854824414479899623544652955022488571"
  },
  {
   "nf": "6",
   "mu_tau": "5.5942305576317041230988563920694400170841799737386",
   "D_tau": "13.482090314191902921107986008872427746988967200139",
   "L3_tau": "40.405005145100794930818187768745675032332274829539",
   "ratio": "-0.24354373378855739331994720932106665737790267027152",
   "a_zeta": "0.044716569470340886946507403076985082029797566693592",
   "mu_z": "1.5983515878947726065996732548769828620240514210682",
   "D_z": "3.8520258040548294060308531453921222134254192000397",
   "L3_z": "11.544287184314512837376625076784478580666364237011",
   "b=D/mu": "2.40999904728622656698862275988387993976545480027",
   "L3/D": "2.9969392136891802712283895314723084836600263029046"
  }
 ],
 "decomposition_nf": [
  {
   "nf": "1",
   "M1": "6.6939081085961400265390678127525121468358895177167",
   "M2": "10.829925084101913268625593596585386253676731028819",
   "M3": "32.005812556657419591933002493812079582746596565159",
   "F2": "2.7264491006854916084811384531873721388974063197851",
   "F3": "-4.4232444812945082453953684400940388317926122564351",
   "levy_part": "-96.956690867957423147156681838603297702262517500834",
   "flavor_part": "96.096795810350979130971521332020521436829536002667",
   "total": "-0.85989505760644401618516050658277626543298149816671",
   "D2": "183.77528103797037615335079638478111768118069084794",
   "CV2_avg": "0.82665991638142333896795934347168628555919400826983",
   "ratio_avg": "-0.82665991638142333896795934347168628555919400826983",
   "ratio": "-0.0046790572309274741529781055351574689082166009174718",
   "levy_over_D2": "-0.52758287360705982533217234035752852872418694346115",
   "flavor_over_D2": "0.52290381637613235117919423482237105981597034254367",
   "e1": "-0.73275009426329518883357274237312289088189838649978",
   "e2": "-1.4696595509694156792709282564336645039714252145093",
   "Delta1": "-3.9275580006051992326858283332645284085076107818004",
   "Delta2": "-6.4350089840269248656278840397059629013962049118996",
   "f1": "1.7057056559403409414070488166982246782468614779274"
  },
  {
   "nf": "2",
   "M1": "6.3540077746616780200211842827231989430944520223053",
   "M2": "10.210505303550885922723259934042507650078513629756",
   "M3": "29.997344701102510684960220656637963683409227729989",
   "F2": "3.9158731946955201429241158747268643507602610423248",
   "F3": "0.66060131526796466728196661150839910240618198381058",
   "levy_part": "-86.348942896170873830942517435348171118660821966372",
   "flavor_part": "91.102685028713239859828348988566435276760687335053",
   "total": "4.7537421325423660288858315532182641580998653686813",
   "D2": "199.55456947571838669913644809943785182387341131699",
   "CV2_avg": "0.82825211721436192987868322940696938764641349775404",
   "ratio_avg": "-0.82825211721436192987868322940696938764641349775404",
   "ratio": "0.023821765369901975227591539092071483816168508069407",
   "levy_over_D2": "-0.43270842217761258736942185821220026065073612427868",
   "flavor_over_D2": "0.45653018754751456259701339730427174446690463234808",
   "e1": "-1.1729591626544747789349301377273995741392506233874",
   "e2": "-2.3695701933423468971309668986009990695147660798625",
   "Delta1": "-4.0803357783829770104636061110423061862853885595782",
   "Delta2": "-6.5993608358787767174797358915578147532480567637515",
   "f1": "2.0456059898748029479249323467275378819882989733388"
  },
  {
   "nf": "3",
   "M1": "6.0956835208714868950675927999009209082509595257926",
   "M2": "9.7397462703321051398374863505099199113438684064688",
   "M3": "28.470909130880779915660906460385635599912827415259",
   "F2": "4.4355526519390934155425005792664574923900063292035",
   "F3": "5.9916719466935563017604078511455227350154136679147",
   "levy_part": "-78.686994202891364920793779385576577105471878389729",
   "flavor_part": "69.553106177366957549534422799890194262101402087259",
   "total": "-9.1338880255244073712593565856863828433704763024699",
   "D2": "200.93909953574300326352532070850653646212077674777",
   "CV2_avg": "0.82948334308653677311947660096076218716171565512924",
   "ratio_avg": "-0.82948334308653677311947660096076218716171565512924",
   "ratio": "-0.045456001577730138869860597265057540218373489860166",
   "levy_over_D2": "-0.39159623181696671000048808440748575129624393887811",
   "flavor_over_D2": "0.34614023023923657113062748714242821107787044901795",
   "e1": "-1.4553093633394379032108148479841473453201535241268",
   "e2": "-2.958359403253136822373997816081587185815018945035",
   "Delta1": "-4.233113556160754788241383888820083964063166337356",
   "Delta2": "-6.7637126877306285693315877434096666050999086156033",
   "f1": "2.3039302436649940728785238295498159168317914698515"
  },
  {
   "nf": "4",
   "M1": "5.8927144643220510111754852062548453094453582785327",
   "M2": "9.3698641728030630961415213920200295451952185881713",
   "M3": "27.271566897135134311211445306187377820022798596543",
   "F2": "4.6395586556984828421355177569812511678112735920552",
   "F3": "10.0698770126526552280450612465194471752663380677",
   "levy_part": "-72.909202102696211964392044866793785815026820540014",
   "flavor_part": "49.13066344455939942415712230735053660606742862446",
   "total": "-23.778538658136812540234922559443249208959391915553",
   "D2": "196.26392798774025581822961081273866640783242501063",
   "CV2_avg": "0.83045433184108733358627915004100023681427139336876",
   "ratio_avg": "-0.83045433184108733358627915004100023681427139336876",
   "ratio": "-0.12115592968068056420548471093873056523130312589103",
   "levy_over_D2": "-0.37148549328560533588888706977153638045571638163515",
   "flavor_over_D2": "0.25032956360492477168340235883280581522441325574412",
   "e1": "-1.6455244083114773631067334693709049163692108037062",
   "e2": "-3.3633355335031924840993457512205079214303631076761",
   "Delta1": "-4.3858913339385325660191616665978617418409441151338",
   "Delta2": "-6.9280645395824804211834395952615184569517604674552",
   "f1": "2.5068993002144299567706314231958915156373927171114"
  },
  {
   "nf": "5",
   "M1": "5.7290297412983123951334629533144617620214863049359",
   "M2": "9.0715721586667388673544528771088276370108235734153",
   "M3": "26.30435541830800075923607340764039573946632374274",
   "F2": "4.6873707511380007613030085792599689019668002610066",
   "F3": "12.941280512603626330603390490972528551030169618163",
   "levy_part": "-68.405013087270431059248628113893253887216594964718",
   "flavor_part": "32.874107618178154062034270896707770796673828665384",
   "total": "-35.530905469092276997214357217185483090542766299334",
   "D2": "189.30850999526611549626335086002428101773722181436",
   "CV2_avg": "0.83123306697780129920027900358255794986251610613036",
   "ratio_avg": "-0.83123306697780129920027900358255794986251610613036",
   "ratio": "-0.18768784071028169604151737466680239247480509407411",
   "levy_over_D2": "-0.36134145838969933147578641334484267700441758911381",
   "flavor_over_D2": "0.1736536176794176354342690386780402845296124950397",
   "e1": "-1.7786478530821170473582366978669651245665902750247",
   "e2": "-3.652979466469899145537776566743540278299896243462",
   "Delta1": "-4.5386691117163103437969394443756395196187218929115",
   "Delta2": "-7.092416391434332273035291447113370308803612319307",
   "f1": "2.6705840232381685728126536761362750630612646907082"
  },
  {
   "nf": "6",
   "M1": "5.5942305576317041230988563920694400170841799737386",
   "M2": "8.8259199117309424436474552765937201832119100318516",
   "M3": "25.507828318097420187021061255895822261360991510196",
   "F2": "4.6561704024609604774605307322787075637770571682873",
   "F3": "14.897176827003374743797126512849852770971283319343",
   "levy_part": "-64.799810347635177577041364568893276306939693223833",
   "flavor_part": "20.531655123673207009910274470708127472575707637074",
   "total": "-44.268155223961970567131090098185148834363985586759",
   "D2": "181.76675924002712362383339536766273028076075728784",
   "CV2_avg": "0.83186675873820653759658928366463759309948043812663",
   "ratio_avg": "-0.83186675873820653759658928366463759309948043812663",
   "ratio": "-0.24354373378855739331994720932106665737790267027151",
   "levy_over_D2": "-0.35649978367092720143615400641247060626807086860377",
   "flavor_over_D2": "0.11295604988236980811620679709140394889016819833226",
   "e1": "-1.8746857302545825077971613840659032713236954196873",
   "e2": "-3.86673810905399742903762739628199306424634401496",
   "Delta1": "-4.6914468894940881215747172221534172973964996706893",
   "Delta2": "-7.2567682432861841248871432989652221606554641711589",
   "f1": "2.8053832069047768448472602373812968079985710219055"
  }
 ],
 "nf_zeros": [
  "1.0275407453662266947698962315955219099570635120176",
  "2.3916344697420106673935321429285384836120939547004"
 ],
 "r_of_nf_grid": [
  [
   "0.25",
   "-0.41199935460742496968934587192947119085729462879458"
  ],
  [
   "0.5",
   "-0.1895774512663987616561078431686447564586102851168"
  ],
  [
   "0.75",
   "-0.068546213285625439742231432254704526795542540809167"
  ],
  [
   "1.0",
   "-0.0046790572309274741529781055351574689082166009174662"
  ],
  [
   "1.25",
   "0.025661486579909525106471005692093804636809503835011"
  ],
  [
   "1.5",
   "0.035807906799564521679314812345575220341951396135909"
  ],
  [
   "1.75",
   "0.033604313283623926435279354418506819629496260518318"
  ],
  [
   "2.0",
   "0.023821765369901975227591539092071483816168508069407"
  ],
  [
   "2.25",
   "0.0094387692151053508243956551708952310697623299525729"
  ],
  [
   "2.5",
   "-0.00764780003419542788719616140476842305345971825506"
  ],
  [
   "2.75",
   "-0.026212386150238785942562396723312803243305964396857"
  ],
  [
   "3.0",
   "-0.045456001577730138869860597265057540218373489860165"
  ],
  [
   "3.25",
   "-0.064856053544474194880456763324672629678422665022186"
  ],
  [
   "3.5",
   "-0.084071931952677815993011515604117933719534261480511"
  ],
  [
   "3.75",
   "-0.10288439335429469033852837458931233184740912846405"
  ],
  [
   "4.0",
   "-0.12115592968068056420548471093873056523130312589103"
  ],
  [
   "4.25",
   "-0.13880444777099789679687656771216931110835713721918"
  ],
  [
   "4.5",
   "-0.15578555282057778257517956645304430236781505089113"
  ],
  [
   "4.75",
   "-0.17208048701934196454324332922240010211977535649369"
  ],
  [
   "5.0",
   "-0.18768784071028169604151737466680239247480509407411"
  ],
  [
   "5.25",
   "-0.20261781336711143156131212133667472586640558169944"
  ],
  [
   "5.5",
   "-0.2168882180095078698825421732986388611414164035803"
  ],
  [
   "5.75",
   "-0.23052168981512574019470159502694422357440498834349"
  ],
  [
   "6.0",
   "-0.24354373378855739331994720932106665737790267027152"
  ],
  [
   "6.25",
   "-0.25598136143231659832828275196296913670565722266113"
  ],
  [
   "6.5",
   "-0.26786214343057905328891877227458525159590844544681"
  ],
  [
   "6.75",
   "-0.27921355757776556423050275878650088974980565415886"
  ],
  [
   "7.0",
   "-0.29006254695594474162094961215312527685220581015846"
  ]
 ],
 "ratio_N0": {
  "3": [
   [
    "1.25",
    "-0.51260366505751003042805827942026935195864143619203"
   ],
   [
    "1.5",
    "-0.53162678975720436302257820405322776908907961405755"
   ],
   [
    "1.75",
    "-0.38597519655817652089956354574135262172362986221956"
   ],
   [
    "2.0",
    "-0.045456001577730138869860597265057540218373489860165"
   ],
   [
    "2.25",
    "-0.22015320091253494112800824457783816482613903001008"
   ],
   [
    "2.5",
    "-0.78174974817240743421926156542073303640408997261767"
   ],
   [
    "3.0",
    "-1.6823593795134965861560200301879214685318311731055"
   ],
   [
    "4.0",
    "-1.7026660965610099067630945850579511721163609869778"
   ],
   [
    "6.0",
    "-1.1981800319206756581376930055187555669792068549859"
   ],
   [
    "10.0",
    "-1.0427093035718459414442280543017462992360326087514"
   ],
   [
    "30.0",
    "-1.0031478553283996635169264917452063336164561890202"
   ]
  ],
  "4": [
   [
    "1.25",
    "-0.51158875512440775886316829876190749866100700593525"
   ],
   [
    "1.5",
    "-0.51352654356382147662672113279534370100719951549617"
   ],
   [
    "1.75",
    "-0.34443690855700089462070236265790923644978421410204"
   ],
   [
    "2.0",
    "-0.12115592968068056420548471093873056523130312589103"
   ],
   [
    "2.25",
    "-0.34522566423807154887566214112925766518253657915056"
   ],
   [
    "2.5",
    "-0.8035506029877131650854525436256515036377737605781"
   ],
   [
    "3.0",
    "-1.5470721918401606966312615537134576906134684507186"
   ],
   [
    "4.0",
    "-1.6664372725359011641318890679649063707483566055206"
   ],
   [
    "6.0",
    "-1.2170280533008865494532551864656150603384078240448"
   ],
   [
    "10.0",
    "-1.0482949179547985458359070615078077741381963663862"
   ],
   [
    "30.0",
    "-1.0034657366343162052008714873569778746578184176796"
   ]
  ],
  "5": [
   [
    "1.25",
    "-0.51037345343603834826378474969121488485359440500731"
   ],
   [
    "1.5",
    "-0.49636071728731220196849215227480670312054601104839"
   ],
   [
    "1.75",
    "-0.32040657508728893846395168280393156258583204155412"
   ],
   [
    "2.0",
    "-0.18768784071028169604151737466680239247480509407411"
   ],
   [
    "2.25",
    "-0.42774292111715704464803204619308928334049756359529"
   ],
   [
    "2.5",
    "-0.82107054148740250676675353199575865805461583855786"
   ],
   [
    "3.0",
    "-1.4621934165421439078886800972139724434705236927962"
   ],
   [
    "4.0",
    "-1.6300119671577793100740615581364921174366711335168"
   ],
   [
    "6.0",
    "-1.2292451480163233636037066172135928635497823442916"
   ],
   [
    "10.0",
    "-1.0528516197429321313562219392116471892872788343201"
   ],
   [
    "30.0",
    "-1.0037531703931253426693365060577863267293599002489"
   ]
  ],
  "6": [
   [
    "1.25",
    "-0.50898010402784445467001111615398487026279932009003"
   ],
   [
    "1.5",
    "-0.48039081120231871160542412732404472201504170020313"
   ],
   [
    "1.75",
    "-0.30829998665343057317558525306439268895872791286721"
   ],
   [
    "2.0",
    "-0.24354373378855739331994720932106665737790267027152"
   ],
   [
    "2.25",
    "-0.48635358340886840846900192720955049496349844574444"
   ],
   [
    "2.5",
    "-0.83499017068286321878125302388482289654864592023759"
   ],
   [
    "3.0",
    "-1.4044244386656451205809610538032158198971077898899"
   ],
   [
    "4.0",
    "-1.5973223639876336929563982588103376689401466714202"
   ],
   [
    "6.0",
    "-1.2372463798168634525673890922383563577676315063913"
   ],
   [
    "10.0",
    "-1.0566093507896705212661272211930886641526777264869"
   ],
   [
    "30.0",
    "-1.0040140271337382781279890473222094141052859606874"
   ]
  ]
 },
 "references": {
  "NS at N0=1 (valence number)": "-1.061172276677975804773678196014068395702626359365",
  "NS at N0=2 (valence momentum, normalized)": "-1.134849626727194697692876024604378983393383281234",
  "pure glue n_f=0, N0=2": "-0.82455237276609542147582686859980900812065983969723",
  "N=4 SYM universal (S1(N-2))": "-0.84819027921705925552778277494388920249303242543997",
  "pole model r u/(1-u)": "-0.5",
  "Gamma process -ln(1-u)": "-1.0",
  "N=1 SYM point (C_F=C_A=2T_R n_f)": "-0.82948334308653677311947660096076218716171565512923",
  "large-Nc color factors C_F=C_A/2, n_f=5": "-0.26882422420490570765287064050701855877109179842525"
 },
 "split_nf5": {
  "soft": [
   "2.8293881642373804954918858923825621204444253730363",
   "1.7728863761099885686686703203585289512282668231166",
   "2.1669599583318956218406134315352583440063476376026"
  ],
  "pole": [
   "4.3870967741935483870967741935483870967741935483871",
   "8.7741935483870967741935483870967741935483870967742",
   "26.322580645161290322580645161290322580645161290323"
  ],
  "reg": [
   "-1.4874551971326164874551971326164874551971326164875",
   "-1.4755077658303464755077658303464755077658303464755",
   "-2.1851851851851851851851851851851851851851851851852"
  ],
  "all": [
   "5.7290297412983123951334629533144617620214863049359",
   "9.0715721586667388673544528771088276370108235734153",
   "26.30435541830800075923607340764039573946632374274"
  ]
 },
 "decomposition_N0": {
  "3": {
   "N_crossing": "2.1493233632502329614841611252400020869684327231669",
   "argmax_r": "2.0629993011059978869372039457245555408217973624782",
   "r_at_argmax": "-0.020710402056093240665507908537629405640376403371661",
   "gap_min_at": "2.346179428020011908985123686423784352670424599606",
   "rows": [
    {
     "N0": "1.3",
     "mu": "67.157998887934107865691305931914374463060341921551",
     "D": "442.88886089187399834713671311495979531103409014222",
     "L3": "4436.0965945458562190657149017452000629011491893623",
     "r": "-0.5188302079194535903655136583510658245774739039301",
     "rL": "-0.52384034791826070696674583356346669629515338573745",
     "rF": "0.0050101399988071166012321752124008717176794818073493",
     "cv2": "0.53003155244269972081365621836673809612790703868021",
     "M1": "67.157998887934107865691305931914374463060341921551",
     "M2": "440.29460978950287134080265357824777850922021023668",
     "M3": "4416.6133158256109700778032656813011547546153303869",
     "F2": "2.5942511023711270063340595367120168018138799055458",
     "F3": "19.483278720245248987911636063898908146533858975413",
     "gap": "15.800220786892490405929174203175335578264378104223",
     "wq": "0.047316035011482220011363924391110915514236268544893",
     "s": "0.063290254831728530174595354236867395000923102380395",
     "Dl1": "-0.3841661260710048145882273356829534255668078438949",
     "e1": "-53.348977710917399429293318904573217073603584792939"
    },
    {
     "N0": "1.4",
     "mu": "38.108292988231403153217305486823349705801694250908",
     "D": "186.6889486658984423888887190299557709242181964064",
     "L3": "1399.5533465511106886219843417646993026269599285694",
     "r": "-0.53028292578369474100314567266577864239177192564416",
     "rL": "-0.5433512904544957063364763366643222053278089084239",
     "rF": "0.013068364670800965333330663998543562936036982779739",
     "cv2": "0.55817734413238163114374190828733653605031266413839",
     "M1": "38.108292988231403153217305486823349705801694250908",
     "M2": "184.19288868443995852848915880960347463654334161538",
     "M3": "1387.2128649583872202988234055381293892824805257949",
     "F2": "2.4960599814584838603995602203522962876748547910169",
     "F3": "12.340481592723468323160936226569913344479402774464",
     "gap": "10.921805984372367661583196138907920653568556922135",
     "wq": "0.067270971487743574580090095873662742048814536358693",
     "s": "0.091559949099156789769547193627204703401462254736066",
     "Dl1": "-0.47017732636269953119144151408258246412624398372324",
     "e1": "-28.990639610103047909947074344251308352151086181885"
    },
    {
     "N0": "1.5",
     "mu": "24.65765124693291374809402050721408555314163270597",
     "D": "95.809251619047655427098508982120817403882727390687",
     "L3": "570.18546731520215719561232972501887988540693861433",
     "r": "-0.53162678975720436302257820405322776908907961405755",
     "rL": "-0.56190535202132255743588118215670668079952208513756",
     "rF": "0.030278562264118194413302978103478911710442471080013",
     "cv2": "0.59351519787833459540044314072234538807397159594258",
     "M1": "24.65765124693291374809402050721408555314163270597",
     "M2": "93.223007567775885412076390060569210423236884541191",
     "M3": "561.63055124270125457064954263501877211721419193462",
     "F2": "2.5862440512717700150221189215516069806458428494962",
     "F3": "8.5549160725009026249627870900001077681927466797103",
     "gap": "8.0348622759518092277230521149957577418454469956909",
     "wq": "0.091638859533193044319490136099304573818545441246878",
     "s": "0.12445764042440168265154450607701162625142464462246",
     "Dl1": "-0.57158579206411181068894002233788011584873175327414",
     "e1": "-18.177599104525610771465908277296511080777638996281"
    },
    {
     "N0": "1.6",
     "mu": "17.315103169333302209891505134230839265171768386709",
     "D": "55.92451377169173200814236070452127246294452574584",
     "L3": "272.33252622586213696069691273855658822298186964613",
     "r": "-0.50771815558204280004396205314389956376251203060031",
     "rL": "-0.57190791019486622489180150462825504119948233220193",
     "rF": "0.064189754612823424847839451484355477436970301601631",
     "cv2": "0.6342795733300851563867391107207218257469423837032",
     "M1": "17.315103169333302209891505134230839265171768386709",
     "M2": "53.103715197505602878234264035575701104530472675025",
     "M3": "266.16508239923039895776091259399855797888553813332",
     "F2": "2.8207985741861291299080966689455713584140530708149",
     "F3": "6.1674438266317380029360001445580302440963315128027",
     "gap": "6.1481068371981506646216149686036548176961557739623",
     "wq": "0.12240660272541909642224390216883224481526933821551",
     "s": "0.16265169530718915489676420802117848827477008352071",
     "Dl1": "-0.69500273713343950496882052844216310605275805376659",
     "e1": "-12.476620647454217982908032661056927150448703768575"
    },
    {
     "N0": "1.7",
     "mu": "12.829455204731844640767422490395640126636753888122",
     "D": "35.892122152191850583546948276015035729047126919559",
     "L3": "144.61457003939206721261477484156832718710399913131",
     "r": "-0.440197295900519502048053445334483553966155954985",
     "rL": "-0.56398081412698183412948252536151273963097966048112",
     "rF": "0.12378351822646233208142908002702918566482370549612",
     "cv2": "0.6789764565407932917631089857395849095609259865139",
     "M1": "12.829455204731844640767422490395640126636753888122",
     "M2": "32.711762504703273827339790896917779513674050569703",
     "M3": "140.03747792711642230576569980433528256362487921762",
     "F2": "3.1803596474885767562071573790972562153730763498567",
     "F3": "4.5770921122756449068490750372330446234791199136828",
     "gap": "4.8415792937430643888603891951533460753694044254317",
     "wq": "0.16207981623062222337669056787755049127122542014517",
     "s": "0.20654417480930935131803224064895960175571545007051",
     "Dl1": "-0.84774404237885444582867956227437451371041211798064",
     "e1": "-9.0817290633670875222587069552639200528326194253129"
    },
    {
     "N0": "1.8",
     "mu": "9.8425741507294770286357379031719320332466786549686",
     "D": "24.865879690518499226214284656126039556887007788539",
     "L3": "82.853388062288274795748532544028581988453387391838",
     "r": "-0.31889830949139459737561539606664909448012199324145",
     "rL": "-0.52975904305997617799376402106765191834148688106129",
     "rF": "0.21086073356858158061814862500100282386136488781983",
     "cv2": "0.72656869622162093948685225085109206094371722709337",
     "M1": "9.8425741507294770286357379031719320332466786549686",
     "M2": "21.232673238675550633285970230155963613648135963247",
     "M3": "79.08325199835125579717288191761316126732042673792",
     "F2": "3.6332064518429485929283144259700759432388718252925",
     "F3": "3.770136063937018998575650626415420721132960653918",
     "gap": "3.9099020305185922592587834265301898980922941199113",
     "wq": "0.21352854284277270509561230246975288493597923174019",
     "s": "0.25576088408214268869898456344495471585181154072483",
     "Dl1": "-1.0365391045033525132041284313802156247257078990701",
     "e1": "-6.8523614891308953130515194581235875835135799500355"
    },
    {
     "N0": "1.9",
     "mu": "7.7082799922929673139082946532092763245520334389831",
     "D": "18.34887505978667704557287972053561707705917239412",
     "L3": "50.904444349035565929174065250528165162490772450411",
     "r": "-0.16545174275916300161929783692391694740590503269373",
     "rL": "-0.46828521958852853504937654474974234422564526463853",
     "rF": "0.3028334768293655334300787078258253968197402319448",
     "cv2": "0.77663924210778026732847205696496462878811032431178",
     "M1": "7.7082799922929673139082946532092763245520334389831",
     "M2": "14.248035984442848317101122740867458163751115001977",
     "M3": "46.789863227800779048130050974895484247352852809148",
     "F2": "4.1008390753438287284717569796681589133080573921428",
     "F3": "4.1145811212347868810440142756326809151379196412629",
     "gap": "3.2430804069531732388498327960870152338322000571235",
     "wq": "0.27928809349770260154320416963710494293781701462694",
     "s": "0.30834881486626026053527925850844688814397850566982",
     "Dl1": "-1.2641945175941494599292556774698140309095002987148",
     "e1": "-5.2600097027098065153207461686724529011919852826"
    },
    {
     "N0": "2.0",
     "mu": "6.0956835208714868950675927999009209082509595257926",
     "D": "14.175298922271198555379986929776377403733874735672",
     "L3": "34.462581077574336217421314311531158334928241083174",
     "r": "-0.045456001577730138869860597265057540218373489860165",
     "rL": "-0.39159623181696671000048808440748575129624393887811",
     "rF": "0.34614023023923657113062748714242821107787044901795",
     "cv2": "0.82948334308653677311947660096076218716171565512924",
     "M1": "6.0956835208714868950675927999009209082509595257926",
     "M2": "9.7397462703321051398374863505099199113438684064688",
     "M3": "28.470909130880779915660906460385635599912827415259",
     "F2": "4.4355526519390934155425005792664574923900063292034",
     "F3": "5.9916719466935563017604078511455227350154136679146",
     "gap": "2.7777777777777777777777777777777777777777777777778",
     "wq": "0.36",
     "s": "0.36",
     "Dl1": "-1.5239208802178717237668981999752302270627398814482",
     "e1": "-4.0425260092762163978078190221781870703337597892412"
    },
    {
     "N0": "2.1",
     "mu": "4.8347788500208257583380074173039956068908246456893",
     "D": "11.172840836957414305346526767630957084913659106243",
     "L3": "26.580864901153514701666285182831509214052270306856",
     "r": "-0.029481383727339655431174072000020123591028966885128",
     "rL": "-0.31994562331705850321419036648382885774995766617195",
     "rF": "0.29046423958971884778301629448380873415892869928683",
     "cv2": "0.88592443859377279899050744716051689103137476022057",
     "M1": "4.8347788500208257583380074173039956068908246456893",
     "M2": "6.7143404425494983025738816933001457890349311048709",
     "M3": "17.585486617554619747114132424845564334103063081702",
     "F2": "4.4585003944079160027726450743308112958787280013717",
     "F3": "8.9953782835988949545521527579859448799492072251538",
     "gap": "2.4734213155070345209678336688368334895613837933668",
     "wq": "0.45239016523340143087076370018836567840467016969321",
     "s": "0.40429828664066752893856792566743288689881316926246",
     "Dl1": "-1.7943173450177144385481842619868713827447372302469",
     "e1": "-3.0729653094381106112061486268545582670614035058835"
    },
    {
     "N0": "2.2",
     "mu": "3.8427967747456304035357558464912665078529485150531",
     "D": "8.7338152406158223876292706208856758233165871599243",
     "L3": "22.504256971525222410044018584864898608231511982492",
     "r": "-0.13371552801337686706678944420949037584257371450425",
     "rL": "-0.26850014310576417056173007242570238028149885005199",
     "rF": "0.13478461509238730349494062821621200443892513554774",
     "cv2": "0.94659338793757868139511280129232934537123257522496",
     "M1": "3.8427967747456304035357558464912665078529485150531",
     "M2": "4.651516093508092519589242520537278035241819331162",
     "M3": "10.960159695526627097335802037433146163219407021181",
     "F2": "4.0822991471077298680400281003483977880747678287624",
     "F3": "11.544097275998595312708216547431752445012104961311",
     "gap": "2.2988334551789248105149701403931902637907271752528",
     "wq": "0.54866670137146901106775124916876031060064701920626",
     "s": "0.43500323946789226094885120627800474419165321157285",
     "Dl1": "-2.0422788959472451402111342259072390913725805821941",
     "e1": "-2.2975622653797563556293592487149337783898900685473"
    },
    {
     "N0": "2.3",
     "mu": "3.0762482157303766254553184200900781668410036415729",
     "D": "6.6549504782445670705327421594709518530585865122916",
     "L3": "19.021753177619254594206301800498594295275475506611",
     "r": "-0.32124166530025677135214064994545139516594088988575",
     "rL": "-0.24109921990618836313784493002425475387091987246777",
     "rF": "-0.080142445394068408214295719921196641295021017417983",
     "cv2": "1.0107854895014410029254237274068730445198044161279",
     "M1": "3.0762482157303766254553184200900781668410036415729",
     "M2": "3.2502235395244547214234721601101246425351308008231",
     "M3": "6.9051136413265983670223945483491032653687847183577",
     "F2": "3.4047269387201123491092699993608272105234557114684",
     "F3": "12.116639536292656227183907252149491029906690788254",
     "gap": "2.2256105778883571647967238056677820444430533174447",
     "wq": "0.63919962370408089744978814109667219957492279134628",
     "s": "0.44931490258677355622447587808621699721561202583924",
     "Dl1": "-2.2370440285600514285802986363082040103769495417457",
     "e1": "-1.6936627515808218080100697614037234674718871747551"
    },
    {
     "N0": "2.4",
     "mu": "2.49951493266843692334751796344806711959941166676",
     "D": "4.9447026845484661212169912156836003150508470542784",
     "L3": "15.133037563619180501485460877749469348108882809994",
     "r": "-0.54703977209193291732483715765319639552775106293167",
     "rL": "-0.23461324417874701966052414957427571055301808986278",
     "rF": "-0.31242652791318589766431300807892068497473297306889",
     "cv2": "1.0757133161384185919514083768700192753141732972439",
     "M1": "2.49951493266843692334751796344806711959941166676",
     "M2": "2.3092352244890141272546773936380183583588237383766",
     "M3": "4.428411630934439333239790675709113527611521628049",
     "F2": "2.6354674600594519939623138220455819566920233159018",
     "F3": "10.704625932684741168245670202040355820497361181945",
     "gap": "2.2270210555214916570934434977823361271626841964948",
     "wq": "0.71685767710805819346556067244556710904504043722439",
     "s": "0.44903033023449992887507499063904712126657721695997",
     "Dl1": "-2.3646095968172836391783490691002355767398943694127",
     "e1": "-1.2410593132570435723056795507628579566072587291739"
    },
    {
     "N0": "2.5",
     "mu": "2.0741579487003452992850453903151147032444899518062",
     "D": "3.6265320333953048098691070418290933689571998526185",
     "L3": "11.297644813933199923903522193073054614895721776597",
     "r": "-0.78174974817240743421926156542073303640408997261767",
     "rL": "-0.2444573643287117148928270511294646853675121843188",
     "rF": "-0.53729238384369571932643451429126835103657778829887",
     "cv2": "1.1369883196009290284868416281759494247168944925263",
     "M1": "2.0741579487003452992850453903151147032444899518062",
     "M2": "1.6815704962141469291200211930654234109915120507744",
     "M3": "2.9133353665573748225304479473727219435083781653567",
     "F2": "1.944961537181157880749085848763669957965687801844",
     "F3": "8.38430944737582510137307424570033267138734361124",
     "gap": "2.2798017232196599583586080178972076083391260730312",
     "wq": "0.7791184814354144194422548424509761687986509982961",
     "s": "0.4386346364313408907915140182097967461789662619883",
     "Dl1": "-2.4294767327349570343243585211341922036288663225402",
     "e1": "-0.91256825066809603831882232798361733777515893376769"
    },
    {
     "N0": "2.6",
     "mu": "1.7623198382112357034447118441820809996261417246041",
     "D": "2.6637418592849082793896054459540013560521025658001",
     "L3": "8.0895390723831812198573985095381440458246471788104",
     "r": "-1.009204934529731070203867750796311493132300852737",
     "rL": "-0.26675012724105228523656980733564118174774267964995",
     "rF": "-0.74245480728867878496729794346067031138455817308709",
     "cv2": "1.1901102484986079100269717797798735827542072664057",
     "M1": "1.7623198382112357034447118441820809996261417246041",
     "M2": "1.2611038616494537697103263344201803415899250828503",
     "M3": "1.9764369225264494694870347630699005690039158402269",
     "F2": "1.4026379976354545096792791115338210144621774829498",
     "F3": "6.1131021498567317503703637464682434768207313385835",
     "gap": "2.3657334268771278836779824624762591465181123554141",
     "wq": "0.82704839007158265360117325653292710814202129773236",
     "s": "0.42270189389852091576192459031849690753865647762818",
     "Dl1": "-2.4460482819629166152570423979962179244654732613124",
     "e1": "-0.67829151641915612956521594481968572670807622185027"
    },
    {
     "N0": "2.7",
     "mu": "1.5320600826931131380303134364589564659541250349663",
     "D": "1.9814579480560739497483670493659879612355460392418",
     "L3": "5.6872661517330234577136947365035824527729655399317",
     "r": "-1.2192673834841705557523052576282794149785161145264",
     "rL": "-0.29842765951182975529969716918432060302900874204909",
     "rF": "-0.92083972397234080045260808844395881194950737247734",
     "cv2": "1.2319155153935093355279636563561562970630459173295",
     "M1": "1.5320600826931131380303134364589564659541250349663",
     "M2": "0.97524545226109513491884847369219051097040144167119",
     "M3": "1.3855743069419339809161192755849620825836974773107",
     "F2": "1.0062124957949788148295185756737974502651445975707",
     "F3": "4.3016918447910894767975754609186203701892680626211",
     "gap": "2.4717442590581438066575012549658515206996905865454",
     "wq": "0.86326885120458975691148431109358499307950859351314",
     "s": "0.40457259942460601018033273994595956199849947921582",
     "Dl1": "-2.4299230993267132951969488200015028439884359433291",
     "e1": "-0.51176515844532999947996026576196836886629410354569"
    },
    {
     "N0": "2.8",
     "mu": "1.3592664956274783203784117015953746273194780055838",
     "D": "1.5025842998549182833886458842281580930913307342024",
     "L3": "3.9939143632746014603404923297166055038171427202725",
     "r": "-1.4045049051695631465581725326471104401364784511453",
     "rL": "-0.33691803789714436220494343049428127583450757889915",
     "rF": "-1.0675868672724187843532291021528291643019708722461",
     "cv2": "1.2612134277923482161011640499763943832469449730956",
     "M1": "1.3592664956274783203784117015953746273194780055838",
     "M2": "0.77661662842373172423667823120403257321627920709888",
     "M3": "1.0033450534182076032379688758774503184907918644473",
     "F2": "0.72596767143118655915196765302412551987505152710352",
     "F3": "2.9905693098563938571025234538391551853263508558253",
     "gap": "2.5890013636721788649668769650322846591919718485544",
     "wq": "0.89054468175749318431517476807682933973918529537404",
     "s": "0.38624931374374536190365616710259580092882301764731",
     "Dl1": "-2.3936937696715529931530180746122201187925200445377",
     "e1": "-0.39260061481781675050760139125785781152132558790503"
    },
    {
     "N0": "2.9",
     "mu": "1.2268536638402544030952972119761365968839068264312",
     "D": "1.16499656160891877611921428917332387893279494347",
     "L3": "2.8317334696517539402061403823383401928970319110742",
     "r": "-1.559739976395234703186445206819954562919063845591",
     "rL": "-0.37993759905656539709918931247930069812833033398663",
     "rF": "-1.1798023773386693060872558943406538647907335116044",
     "cv2": "1.2785869333507176798926328655294167806189936175924",
     "M1": "1.2268536638402544030952972119761365968839068264312",
     "M2": "0.63506130231302977578139624128688719628551374399058",
     "M3": "0.74903849482058081395386881922094575805479456537554",
     "F2": "0.52993525929588900033781804788643668264728119947946",
     "F3": "2.0826949748311731262522715631173944348422373456987",
     "gap": "2.7117568575056826665265451606321639179120993187755",
     "wq": "0.91119704566547670349941979813737481253764006469218",
     "s": "0.36876462476057532514627340326706836431677501212285",
     "Dl1": "-2.3461963043213386910524382513684008550024149320764",
     "e1": "-0.30625220293434954186562292553539230051812955551815"
    },
    {
     "N0": "3.0",
     "mu": "1.1230642409150588259029100713925630141308034870597",
     "D": "0.92396998949278629908074163459640355661002395853532",
     "L3": "2.0390510342179698076373689667798860708155231524987",
     "r": "-1.6823593795134965861560200301879214685318311731055",
     "rL": "-0.42544963532308040765893753232970397453609027809262",
     "rF": "-1.2569097441904161784970824978582174939957408950129",
     "cv2": "1.2857618187189330031256526879808421930338008706308",
     "M1": "1.1230642409150588259029100713925630141308034870597",
     "M2": "0.5314980566539752161372331661080901263552256703384",
     "M3": "0.57494954762581716134574069373896093275269409169675",
     "F2": "0.39247193283881108294350846848831343025479828819692",
     "F3": "1.4641014865921526462916282730409251380628290608019",
     "gap": "2.8363600391355358170357032578940170723063851736854",
     "wq": "0.92699484353200549943404715732521495732805902881735",
     "s": "0.35256454970532564173453435008503987302316800544552",
     "Dl1": "-2.2931726471999821818264537048333886879077819679346",
     "e1": "-0.24271868673855038419270796176447305393316214719915"
    },
    {
     "N0": "3.1",
     "mu": "1.0398712392370568211072062844488291686301808966403",
     "D": "0.74892862161247850999338061396476445728628225853455",
     "L3": "1.4953769976061904933896232642569580296397271699897",
     "r": "-1.7723586080241466332490170393521199681571655602143",
     "rL": "-0.47170285376741132307432009257842246879645121626189",
     "rF": "-1.3006557542567353101746969467736974993607143439524",
     "cv2": "1.2849429467535615534985276673940813900517187736434",
     "M1": "1.0398712392370568211072062844488291686301808966403",
     "M2": "0.45376684206127700863262597693441222772873061048966",
     "M3": "0.45244032869322337996797488803907000929234474834604",
     "F2": "0.29516177955120150136075463703035222955755164804489",
     "F3": "1.0429366689129671134216483762178880203473824216436",
     "gap": "2.9605364587501340988206707848293247997436258974862",
     "wq": "0.93922958931764559703003183689769600525154284056518",
     "s": "0.33777662053254209212448410044465288296057157770231",
     "Dl1": "-2.2381808714654317140194006323483068575003997213118",
     "e1": "-0.19521148195202911478872976658221858457175496692656"
    },
    {
     "N0": "3.2",
     "mu": "0.97176942916691281943279196405020023639730543205546",
     "D": "0.61938238911281125514587899327247886996029552707206",
     "L3": "1.1179899249243144596552007002665811296252186211988",
     "r": "-1.831935883540287032894771389581259374416681877075",
     "rL": "-0.51727782409626360632010019556701604382983067799765",
     "rF": "-1.3146580594440234265746711940142433305868511990774",
     "cv2": "1.2783263396115133711331614800594750306746972563204",
     "M1": "0.97176942916691281943279196405020023639730543205546",
     "M2": "0.39400334994331135131948752206139710742501026379025",
     "M3": "0.36395905375291249884384100144227344972857855031555",
     "F2": "0.22537903916949990382639147121108176253528526328182",
     "F3": "0.75403087117140196081135969882430767989664007088328",
     "gap": "3.0828998286500834393429703947937138574130392320659",
     "wq": "0.94882908219248763423981997901085113035873822660307",
     "s": "0.3243699294757404879997203313990063706221441413036",
     "Dl1": "-2.1833457631300112647320220331022603868225266570873",
     "e1": "-0.15911840739345079318909187858034284060192962338654"
    },
    {
     "N0": "3.3",
     "mu": "0.91493957981246040464405443884251246196960468653943",
     "D": "0.52163789886102583229226781939019578315305553006522",
     "L3": "0.85200282318950589897725155772128931190919280178927",
     "r": "-1.8648057214792999271174821914282946342760975807761",
     "rL": "-0.56110552311162339771091028780228946644488311169278",
     "rF": "-1.3037001983676765294065719036260051678312144690833",
     "cv2": "1.2678266170949789849505601003206774988864910071838",
     "M1": "0.91493957981246040464405443884251246196960468653943",
     "M2": "0.3470255698977277893379357979992091853791717996242",
     "M3": "0.29849728483078138086642422511821600355519727693461",
     "F2": "0.17461232896329804295433202139098659777388373044102",
     "F3": "0.55350553835872451811082733260307330835399552485465",
     "gap": "3.2026329911519362610457715350689738983181959209248",
     "wq": "0.95645836043962565083713608973429946410786040574499",
     "s": "0.31224308335133832179342414723817849995634217929988",
     "Dl1": "-2.1298859555937859515660078036977517683971114044396",
     "e1": "-0.13127914288815282209916097700319056352079628952469"
    },
    {
     "N0": "3.4",
     "mu": "0.86669206147389362847635223530875079611871720371546",
     "D": "0.44648301852708759375932197948107735861369673280834",
     "L3": "0.66138244537895661415589124487775286812142817469869",
     "r": "-1.875461723519567103301707060358278940639477332649",
     "rL": "-0.60245086813698154606802382146552037238390825933472",
     "rF": "-1.2730108553825855572336832388927585682555690733142",
     "cv2": "1.2549739100742757432301495855005255239133804453901",
     "M1": "0.86669206147389362847635223530875079611871720371546",
     "M2": "0.30934878475479626463741477687084985771438942929156",
     "M3": "0.24898519917558230374419097318346330508470705845285",
     "F2": "0.13713423377229132912190720261022750089930730351677",
     "F3": "0.41239724620337431041170027169428956303672111624581",
     "gap": "3.3192823930777137093356448018298229135801788230674",
     "wq": "0.96259662786937626027863511713640636169117851516153",
     "s": "0.30126993776892160787738623369423932107121229446405",
     "Dl1": "-2.0784591510098358301696164943653885995414713868233",
     "e1": "-0.10950112910023116470327943742438439371918881262615"
    },
    {
     "N0": "3.5",
     "mu": "0.82510110132055374717197468041703127793756181760894",
     "D": "0.38764773644566523284225898043180773644765399977157",
     "L3": "0.5224323113818490683306262023323330506567684815309",
     "r": "-1.8685517646115305676680735758090341713024072437381",
     "rL": "-0.64086965182943780991254235063566447011210588298317",
     "rF": "-1.2276821127820927577555312251733697011903013607549",
     "cv2": "1.240914879428677108882590263738969870492714139359",
     "M1": "0.82510110132055374717197468041703127793756181760893",
     "M2": "0.27858075395725718643505458443840600556595990304759",
     "M3": "0.21077563790753583770859786984231638006573231207168",
     "F2": "0.10906698248840804640720439599340173088169409672398",
     "F3": "0.31165667347431323062202833249001667059103616945923",
     "gap": "3.4326261730891067595792349647779534031606399548789",
     "wq": "0.96759235720953513684185717229098504990484456981441",
     "s": "0.29132213925295419233449939719852714549869196174838",
     "Dl1": "-2.0293809002126942332470480066047392883960031125747",
     "e1": "-0.092241475878264714775030270573774210194546524634276"
    },
    {
     "N0": "3.6",
     "mu": "0.78876421726385773465521348112681448382473652078062",
     "D": "0.34080363730400202952084596533499560304017271527114",
     "L3": "0.41943811239507449567968638791857447513763751664773",
     "r": "-1.8484371949447604266221097844240829971490811728302",
     "rL": "-0.67615196236175116417814722960055243448700720856755",
     "rF": "-1.1722852325830092624439625548235305626620739642627",
     "cv2": "1.2264642367097553139381715426455100262177298662618",
     "M1": "0.78876421726385773465521348112681448382473652078062",
     "M2": "0.25304568336754205786240485331400748314918281139462",
     "M3": "0.18074504055849515486739360448812989121395999520654",
     "F2": "0.087757953936459971658441112020988119890989903876525",
     "F3": "0.2386930718365793408122927834304445839236775214412",
     "gap": "3.5425893538678314325964334897077948117315745177795",
     "wq": "0.97170176979928847202125338296781886604310900375167",
     "s": "0.28227940077451846370786144132957747608921556894121",
     "Dl1": "-1.9827611273362082648221855888195536968365379572653",
     "e1": "-0.078398347901393544914040972989508656075810566532942"
    },
    {
     "N0": "3.7",
     "mu": "0.75664275248977783029500143480043299944609562615493",
     "D": "0.30291676016061355106959040827585298115734878630322",
     "L3": "0.3418544215539410596996723796562676889382170598754",
     "r": "-1.8189376595065684018477303239014534043001939567465",
     "rL": "-0.70826357782568477044723124723401946031087612401416",
     "rF": "-1.1106740816808836314004990766674339439893178327325",
     "cv2": "1.2121723549752152803858336655614420143730697361866",
     "M1": "0.75664275248977783029500143480043299944609562615494",
     "M2": "0.23154668627466683298882327084650631743263705069216",
     "M3": "0.15674916078455506520149183683090848248957935797972",
     "F2": "0.071370073885946718080767137429346663724711735611064",
     "F3": "0.18510526076938599449818054282535920644863770189571",
     "gap": "3.6491891046804247905185409596448674859731034603811",
     "wq": "0.97511549366233576232599081065661275734684748401072",
     "s": "0.27403348286812730350199694574121565664736228383545",
     "Dl1": "-1.9385887132019225689008086141147122363906588752099",
     "e1": "-0.067173324143280011342147357883631103641203047995928"
    },
    {
     "N0": "3.8",
     "mu": "0.72795493864812131031121987114047297456227684354207",
     "D": "0.27182727796264512214401367016583769346344832991439",
     "L3": "0.28250751816463583641523543334042051078712042637895",
     "r": "-1.7832257529640571237425922273701290141681232383632",
     "rL": "-0.73729289657268688207012387237563262474970688150764",
     "rF": "-1.0459328563913702416724683549944963894184163568556",
     "cv2": "1.198390658620701726237332240274861368277306871459",
     "M1": "0.72795493864812131031121987114047297456227684354207",
     "M2": "0.21321308473460519961904954260595572539964961517627",
     "M3": "0.13728657809709456344981905127611145221089285750007",
     "F2": "0.058614193228039922524964127559881968063798714738124",
     "F3": "0.14522094006754127296541638206430905857622756887888",
     "gap": "3.7524992637892600665637924403556619009648991470192",
     "wq": "0.9779770537786083955929035793638904623216437443943",
     "s": "0.26648905961148774436748363227483533477299814743231",
     "Dl1": "-1.8967836896728815789497952137929832368532836194275",
     "e1": "-0.057979652116724408033363275410154918305829969201095"
    },
    {
     "N0": "3.9",
     "mu": "0.70210321138566181003400478304911673821207704491866",
     "D": "0.24597399401701321941813231913935664732667150375993",
     "L3": "0.23644698462760200106228256523811242787899854178851",
     "r": "-1.7438246489445574206291184034987625102979449919449",
     "rL": "-0.76340708879264256030471337557443719332944524604414",
     "rF": "-0.98041756015191486032440502792432531696849974590083",
     "cv2": "1.1853270408762817547934493577177170437118971175769",
     "M1": "0.70210321138566181003400478304911673821207704491866",
     "M2": "0.19740047402349174267212203138204297797060350114035",
     "M3": "0.12128633214430998594500466531198822078218364571581",
     "F2": "0.048573519993521476746010287757313669356068002619579",
     "F3": "0.11516065248329201511727789992612420709681489607271",
     "gap": "3.852627271880397618895279575401660267175619401077",
     "wq": "0.98039577611434157251013256846421525509125320241542",
     "s": "0.2595631317098365721685351285430458325277639437877",
     "Dl1": "-1.8572293180879632189294720483136551793629829992131",
     "e1": "-0.050380334295747253336417697481534972591116185514723"
    },
    {
     "N0": "4.0",
     "mu": "0.67862409675047118725311202691227599027849687670158",
     "D": "0.22421162315785390825708091858978603775217024837077",
     "L3": "0.20020704818119535857188328322835216627947955499559",
     "r": "-1.7026660965610099067630945850579511721163609869778",
     "rL": "-0.78681831935274331364733756319072348058594047033541",
     "rF": "-0.91584777720826659311575702186722769153042051664251",
     "cv2": "1.1730894335803490182952845371299377699989643312832",
     "M1": "0.67862409675047118725311202691227599027849687670158",
     "M2": "0.18362414757991869348432448199264125712989230408796",
     "M3": "0.10797119521128229711682922833105223128892897272573",
     "F2": "0.040587475577935214772756436597144780622277944282824",
     "F3": "0.092235852969913061455054054897299934990550582269864",
     "gap": "3.9496991602893154344325328357652989260080332853679",
     "wq": "0.98245587276980701110679833429647904751413801536593",
     "s": "0.25318383993750805247587084598649046225231732584801",
     "Dl1": "-1.8197916734160529139597723219957449746452955474466",
     "e1": "-0.044045788468607598187335472548244713323594695633398"
    }
   ]
  },
  "5": {
   "N_crossing": "2.0190925561897164901276253531188200624491584915935",
   "argmax_r": "1.9674833781606967436420018469106032467348428606588",
   "r_at_argmax": "-0.18381148980540208314066200207969455629481783371736",
   "gap_min_at": "2.3140765804776178338215219550832696837117799918452",
   "rows": [
    {
     "N0": "1.3",
     "mu": "67.233743413212171517236923737399310005407659590203",
     "D": "443.97526560797737687784561859986844074398762277945",
     "L3": "4437.4164466860937140295753759348174850780774590845",
     "r": "-0.51356100323648717620447684057635543296775765765879",
     "rL": "-0.52247367200606376150773575591737395348211579471839",
     "rF": "0.0089126687695765853032589153410185205143581370596002",
     "cv2": "0.53373184742712279201779301543973656659642354403203",
     "M1": "67.233743413212171517236923737399310005407659590203",
     "M2": "439.26785390974965709368447570468775608961038781484",
     "M3": "4401.7055557792101256303161836322250186932234399946",
     "F2": "4.7074116982277197841611428951806846543772349646013",
     "F3": "35.710890906883588399259192302592466384854019089885",
     "gap": "16.156333748688607392423864923548667126235372414407",
     "wq": "0.077925699837398892671115725880857396116178325811055",
     "s": "0.061895230412727079719275535785361388234549785905077",
     "Dl1": "-0.7101698455027247515294709581968739610588233500612",
     "e1": "-53.546707854942467058227381856154752745617964124351"
    },
    {
     "N0": "1.4",
     "mu": "38.080852977073043450446363612223801846202257692432",
     "D": "187.67603960017217716869051210542556517883281824028",
     "L3": "1400.2846263137139265403974384417599201540890857828",
     "r": "-0.51392837147608374531621465779647235904537836081882",
     "rL": "-0.53605425102151950539856214749264321413645816248295",
     "rF": "0.022125879545435760082347489696170855091079801664133",
     "cv2": "0.56239261380516172353328173519933533495066771969019",
     "M1": "38.080852977073043450446363612223801846202257692432",
     "M2": "183.2286569758030427469391033962282200332269260119",
     "M3": "1377.4324378844482566380512544326361839373438024172",
     "F2": "4.4473826243691344217514087091973451456058922283831",
     "F3": "22.85218842926566990234618400912373621674528336566",
     "gap": "11.273252939523818492040395892378478797871059632464",
     "wq": "0.11032993906468459982683092252629396710087741009716",
     "s": "0.088705540926347735992756021881008282422470462446942",
     "Dl1": "-0.862160455956551522077698137290464482362917884191",
     "e1": "-29.076066349929600896972380356047676790315878340477"
    },
    {
     "N0": "1.5",
     "mu": "24.534671503227772917381585387998051908643565977359",
     "D": "96.736051839768216920584723810475905260269512384495",
     "L3": "570.73271491706017620272453652655201953926784680163",
     "r": "-0.49636071728731220196849215227480670312054601104839",
     "rL": "-0.54370307570131564822883565278210892802197887357942",
     "rF": "0.047342358414003446260343500507302224901432862531033",
     "cv2": "0.59763097241638494223299447570306054080529087028175",
     "M1": "24.534671503227772917381585387998051908643565977359",
     "M2": "92.268339451486489542255603186145637100723811434085",
     "M3": "554.37244199167934142116475225145622228563783482107",
     "F2": "4.4677123882817273783291206243302681595457009504103",
     "F3": "16.360272925380834781559784275095797253630011980561",
     "gap": "8.4014504812285953329091026174290320232127461955586",
     "wq": "0.14913294487013413427781167565386333045898124579254",
     "s": "0.1190270658899085604510751219207990334704890172196",
     "Dl1": "-1.0338496407179723300470085639540185933865230914751",
     "e1": "-18.153154441517022853902180660456079987642884235029"
    },
    {
     "N0": "1.6",
     "mu": "17.102472883688405976244104053390019733099203774365",
     "D": "56.785458240560371992413759588469731933912893021534",
     "L3": "273.19828591980456035140508093184593832610047727936",
     "r": "-0.44898073461795358099567316735047613561391225395321",
     "rL": "-0.53786113075731031190605230778710660866876343094777",
     "rF": "0.088880396139356730910379140436630473054851176994562",
     "cv2": "0.63784082386314349033552508589017024900615092545618",
     "M1": "17.102472883688405976244104053390019733099203774365",
     "M2": "52.145406698792918364435804217409099413222112338982",
     "M3": "260.40235011061105428060802865872223229482126466193",
     "F2": "4.6400515417674536279779553710606325206907806825516",
     "F3": "12.795935809193506070797052273123706031279212617432",
     "gap": "6.5483642061380139502158332329903614048378924181232",
     "wq": "0.19638963998553555654547066338427363885252538245392",
     "s": "0.1527098934208125662661034305203626631669097117642",
     "Dl1": "-1.230684273847037868197933805529961185012239655378",
     "e1": "-12.34465576445727333633263603768578278814293882068"
    },
    {
     "N0": "1.7",
     "mu": "12.53636481808790428703342901541642408185277961859",
     "D": "36.624558739490004546382689214608540141558261840278",
     "L3": "146.42897338783861690449983149490082551523773749755",
     "r": "-0.36852847327281423732547336863562925343019455955489",
     "rL": "-0.51273234752776809737133038170328577659390775168612",
     "rF": "0.14420387425495386004585701306765652316371319213123",
     "cv2": "0.6817887474857609901340034454797290585831644767091",
     "M1": "12.53636481808790428703342901541642408185277961859",
     "M2": "31.760903259299675122799433723357493783954056399677",
     "M3": "135.32732909154673651017711955640580991422023044908",
     "F2": "4.8636554801903294235832554912510463576042054406017",
     "F3": "11.101644296291880394322711938495015601017507048476",
     "gap": "5.2926210686792220040944241044321725174401924805367",
     "wq": "0.25385843527478614393539518394033783068932967853759",
     "s": "0.18894230042611964904916186425949524417245334935915",
     "Dl1": "-1.454462095656823042659145635229331745199671204198",
     "e1": "-8.8491427662911539218337927938265382979774224710898"
    },
    {
     "N0": "1.8",
     "mu": "9.4876486929031353945985429865382400539718176795345",
     "D": "25.345042915507083399323617693861226414887808345418",
     "L3": "86.163194274830624761910788126052761428362033125131",
     "r": "-0.27260704876408556595442167112972749361072182770123",
     "rL": "-0.46853440459203379095879937125400375751849269005082",
     "rF": "0.19592735582794822500437770012427626390777086234958",
     "cv2": "0.72874843640744850824921550535845945872882014349204",
     "M1": "9.4876486929031353945985429865382400539718176795345",
     "M2": "20.322398180520269737441425980189719468509140013686",
     "M3": "75.252878644521732646208022170929311545285917014689",
     "F2": "5.0226447349868136618821917136715069463786683317316",
     "F3": "10.910315630308892115702765955123449883076116110442",
     "gap": "4.4261665175454712351136158635748605416809712104397",
     "wq": "0.32225205591053609568397599106124833814513238612232",
     "s": "0.22592914117351137883453612154723587065723402296865",
     "Dl1": "-1.7004741066243324977200979332696329520611901498414",
     "e1": "-6.536724631360691258258848100584946185901395843615"
    },
    {
     "N0": "1.9",
     "mu": "7.3245567482553495433639232600368607361065361969673",
     "D": "18.422178101898355196173252730749858042643713189114",
     "L3": "55.60159985545203867342347572300748253924466941857",
     "r": "-0.20001502228697458511238909969647913307779037486379",
     "rL": "-0.41376272813197000452731490821691088639753237659272",
     "rF": "0.21374770584499541941492580852043175331974200172893",
     "cv2": "0.77851731072959559065684644069767941022428747998584",
     "M1": "7.3245567482553495433639232600368607361065361969673",
     "M2": "13.430201329261313745935632574092070239651044127307",
     "M3": "43.79674097570670094514019862441246395184147596382",
     "F2": "4.9919767726370414502376201566577878029926690618074",
     "F3": "11.80485887974533772828327709859501858740319345475",
     "gap": "3.833888028323961375573099920148017470207908182817",
     "wq": "0.4002440542342226790384720722932690710739218749003",
     "s": "0.26083182205954100549238916572693870075138713814764",
     "Dl1": "-1.9549966477808104790854332298474995862475757376804",
     "e1": "-4.8948114586307519911070052311777997097526805418086"
    },
    {
     "N0": "2.0",
     "mu": "5.7290297412983123951334629533144617620214863049359",
     "D": "13.758942909804739628657461456368796538977623834422",
     "L3": "39.245635930911627089839463898612924290496493360903",
     "r": "-0.18768784071028169604151737466680239247480509407411",
     "rL": "-0.36134145838969933147578641334484267700441758911381",
     "rF": "0.1736536176794176354342690386780402845296124950397",
     "cv2": "0.83123306697780129920027900358255794986251610613036",
     "M1": "5.7290297412983123951334629533144617620214863049359",
     "M2": "9.0715721586667388673544528771088276370108235734153",
     "M3": "26.30435541830800075923607340764039573946632374274",
     "F2": "4.6873707511380007613030085792599689019668002610067",
     "F3": "12.941280512603626330603390490972528551030169618163",
     "gap": "3.4444444444444444444444444444444444444444444444444",
     "wq": "0.48387096774193548387096774193548387096774193548387",
     "s": "0.29032258064516129032258064516129032258064516129032",
     "Dl1": "-2.1961302153466017792565836021172449288477686578604",
     "e1": "-3.6758722297030418978736891755917279241042865683845"
    },
    {
     "N0": "2.1",
     "mu": "4.5313065036377240505914871921513975539817908730366",
     "D": "10.357145318971471835204908045824754159732951865052",
     "L3": "29.488033549823460971931989719494103262133085284155",
     "r": "-0.24563015067017031870756072726471675054379451470425",
     "rL": "-0.3213857647032181012571739511247237076539925546937",
     "rF": "0.075755614033047782549613223860006957110198039989453",
     "cv2": "0.88693838186374521560114902924902748345505727809468",
     "M1": "4.5313065036377240505914871921513975539817908730366",
     "M2": "6.2345722676596766704898778811020656090710708605127",
     "M3": "16.18630076081656429719710191215136482477444006463",
     "F2": "4.1225730513117951647150301647226885506618810045389",
     "F3": "13.301732789006896674734887807342738437358645219526",
     "gap": "3.207771142926883363402842256892254036116082491278",
     "wq": "0.56720371983805649647547678515564121165305721515595",
     "s": "0.31174293783551054131340483890343638737299207213838",
     "Dl1": "-2.4001484772766789862972367361137468497716375297755",
     "e1": "-2.7548859984718287114573646503792748996818828455246"
    },
    {
     "N0": "2.2",
     "mu": "3.6307415196217014301458530871611311855482667793159",
     "D": "7.7689418252479785603975744609350851019710801322911",
     "L3": "22.578871271755939842587587776989346875421010232612",
     "r": "-0.35823156880046468192438968710831985559128821334993",
     "rL": "-0.29774830175334884256500783323955585074465652608267",
     "rF": "-0.060483267047115839359381853868764004846631687267258",
     "cv2": "0.94503077874041994462697703800422945439887266729744",
     "M1": "3.6307415196217014301458530871611311855482667793159",
     "M2": "4.3607735949606218615517357335217882746010575329784",
     "M3": "10.187279580011391559774157989877853436466137389835",
     "F2": "3.4081682302873566988458387274132968273700225993128",
     "F3": "12.391591691744548282813429787111493438954872842778",
     "gap": "3.0849846933073864842118409652634841467422388767263",
     "wq": "0.64431513244299518396758068770646738927342715311005",
     "s": "0.32415071691260428914338435957849960765160177595003",
     "Dl1": "-2.550560496528571591009064663893943385644349492741",
     "e1": "-2.0611443713966497773875845527246794451698521212358"
    },
    {
     "N0": "2.3",
     "mu": "2.9570874047391704113614438991324775157446015375299",
     "D": "5.7958950939113912056966812572208393399387937697424",
     "L3": "17.069535678477599962764533781022718308566957676609",
     "r": "-0.50260502525244026847088574678985863031307931719906",
     "rL": "-0.28965213194548368951688736283856038205197250877058",
     "rF": "-0.21295289330695657895399838395129824826110680842849",
     "cv2": "1.0039265902322945406335419370476095354278043644458",
     "M1": "2.9570874047391704113614438991324775157446015375299",
     "M2": "3.1132063113338739902197938594301095174823874273832",
     "M3": "6.5680046404716411382891245681520714305996575955267",
     "F2": "2.6826887825775172154768873977907298224564063423592",
     "F3": "10.501531038005958824475409212870646877967300081082",
     "gap": "3.0447030440637727094263180558443711116616162203632",
     "wq": "0.71123159762366101819381621511513978974960961764974",
     "s": "0.32843925516798430304192772574353919258743189233605",
     "Dl1": "-2.6432753784182476299847127937704840438454384300122",
     "e1": "-1.5450510320035741844404194409341778605535939170057"
    },
    {
     "N0": "2.4",
     "mu": "2.4550062922954977706617443660073212255706648703695",
     "D": "4.3198201613467888231008700816416890649216692671339",
     "L3": "12.623409719267848417160358582976607512769197727772",
     "r": "-0.66072588108141404133481181241554747887848474007707",
     "rL": "-0.29452434686380080884220257491371597834465743003521",
     "rF": "-0.36620153421761323249260923750183150053382731004186",
     "cv2": "1.0611951009548881815357722913034675749372585261271",
     "M1": "2.4550062922954977706617443660073212255706648703695",
     "M2": "2.2757714753712181845999982213724665978453486025858",
     "M3": "4.3483429709996954478156786845825314138214106991753",
     "F2": "2.044048685975570638500871860269222467076320664548",
     "F3": "8.2750667482681529693446798983940760989477870285962",
     "gap": "3.0620864726490212274283934718032122627614952741272",
     "wq": "0.76657638626328321936392883805866326926012790488734",
     "s": "0.32657470941207504908447410085385249744729190782947",
     "Dl1": "-2.6848294143426707286562580781455892376624593591169",
     "e1": "-1.1656334285756124856536205190264904050413450136753"
    },
    {
     "N0": "2.5",
     "mu": "2.0799968183687842488425880400915917525044295089482",
     "D": "3.2377596866273120582300378418237864409369433354961",
     "L3": "9.1781113252664259886798883317512541524425256171588",
     "r": "-0.82107054148740250676675353199575865805461583855786",
     "rL": "-0.30962967146423378685534113242092450700268330495896",
     "rF": "-0.5114408700231687199114123995748341510519325335989",
     "cv2": "1.114100335920771169920068312102548653362022566805",
     "M1": "2.0799968183687842488425880400915917525044295089483",
     "M2": "1.706882967626313328582717156685495935014635495983",
     "M3": "2.9612182281319136603369947587049759020043569789728",
     "F2": "1.5308767190009987296473206851382905059223078395131",
     "F3": "6.216893097134512328342893573046278250438168638186",
     "gap": "3.1183390562273200246160422344649950048928699143214",
     "wq": "0.8109566056827013395645771790475889165657879944986",
     "s": "0.32068353760409759955810174995555146100911081672977",
     "Dl1": "-2.6868957645230319297499974876281043515464204895288",
     "e1": "-0.88834720091521248041010227375745466690940739997707"
    },
    {
     "N0": "2.6",
     "mu": "1.7975134881640510332538822993738752388946523455773",
     "D": "2.4544348598439155508583749118287022465628549231947",
     "L3": "6.6234251618291922482401208768169598450138543402898",
     "r": "-0.97629499360191648464596738981647197515821637625034",
     "rL": "-0.3325730910282609859925892776898323360015924708503",
     "rF": "-0.64372190257365549865337811212663963915662390540003",
     "cv2": "1.1602456869951071130665106255329827449441607552741",
     "M1": "1.7975134881640510332538822993738752388946523455773",
     "M2": "1.3140747870109286613098857386767477361235653210931",
     "M3": "2.0752534955021175028600516514214900851833401002478",
     "F2": "1.1403600728329868895484891731519545104392896021016",
     "F3": "4.5481716663270747453800692253954697598305142400421",
     "gap": "3.1998683453981734256694722944842998285910500024809",
     "wq": "0.8459650593200490312959362230759133934714875038024",
     "s": "0.3125128574236905628046561874259265706118918602123",
     "Dl1": "-2.661495864812021455539573231027948613999815587268",
     "e1": "-0.68551714613916098025398049214640949238262878635726"
    },
    {
     "N0": "2.7",
     "mu": "1.5818621912040303186273274508447666743486479093981",
     "D": "1.8891651200284205140703463903280963635788094893501",
     "L3": "4.785906558881285382980354771206215462618403959095",
     "r": "-1.12125570799362139683318181524795219026381789775",
     "rL": "-0.36132445695842768768095184081870537335663873440629",
     "rF": "-0.75993125103519370915222997442924681690717916334374",
     "cv2": "1.1980336326488107508864295323497807690716122370245",
     "M1": "1.5818621912040303186273274508447666743486479093981",
     "M2": "1.0374904140518636968632787770138384018571965156967",
     "M3": "1.4956634228383692884028368181320302499134726303638",
     "F2": "0.85167470597655681720706761331425796172161297365346",
     "F3": "3.2902431360429160945775179530741852127049313287312",
     "gap": "3.2971850346766529137961329375641831219572328347612",
     "wq": "0.87342187891910955787529826511485719721985888345602",
     "s": "0.30328901456331752977784909975926266540131888096016",
     "Dl1": "-2.6185809850455934569319770367423339032613364454305",
     "e1": "-0.53619290581338424551999308714418337069658268953798"
    },
    {
     "N0": "2.8",
     "mu": "1.4145155792740825882226566939204781012197945117313",
     "D": "1.4794110954692417117144885866009892073049652978659",
     "L3": "3.4847107852180873002095185320161674631384172885738",
     "r": "-1.2521469871269883172472729668683732158314339337734",
     "rL": "-0.39414491847854081161474845159706292122476162642495",
     "rF": "-0.85800206864844750563252451527131029460667230734849",
     "cv2": "1.2268252104434883665019343753765331403113083069488",
     "M1": "1.4145155792740825882226566939204781012197945117313",
     "M2": "0.83854329663111386169009916666508892807259569068101",
     "M3": "1.1069534989647011456452506614604632128198524325357",
     "F2": "0.64086779883812785002438941993590027923236960718489",
     "F3": "2.377757286253386154564267870555704250318564856038",
     "gap": "3.4038222910662752832715731311391937095052582067417",
     "wq": "0.89498361900592613889015867735298945362584955890494",
     "s": "0.29378737034087105307374232964573104506988657911316",
     "Dl1": "-2.5654694645594695110984287414724728345887464572496",
     "e1": "-0.42514637758247047673803116939194749179967379740269"
    },
    {
     "N0": "2.9",
     "mu": "1.2823341443742537666079763335059915825020217358035",
     "D": "1.1794785962574704812743227539319263131089258877671",
     "L3": "2.5671373172715225216602449073429939255748200040208",
     "r": "-1.3663020374530766174926622222005838814642504714116",
     "rL": "-0.42953573468459822317663235395614200960068407548555",
     "rF": "-0.93676630276847839431602986824444187186356639592605",
     "cv2": "1.2468428858362732052865491835001893292748219494772",
     "M1": "1.2823341443742537666079763335059915825020217358035",
     "M2": "0.69228328935691824750721100374550043836312542864376",
     "M3": "0.83972908462483519351976838685779779274490048877939",
     "F2": "0.48719530690055223376711175018642587474580045912339",
     "F3": "1.7274082326466873281404765204851961328299195152415",
     "gap": "3.5154424145875299844705554212533139934279220778789",
     "wq": "0.91201065780299779797812329189822606376996318690312",
     "s": "0.28445921794947988020026083295870852907992296992947",
     "Dl1": "-2.5071703524312379033991660675576626559089199032104",
     "e1": "-0.34156176192921120214199954452563794227910470657257"
    },
    {
     "N0": "3.0",
     "mu": "1.1760461874448699945994306512287599271618020054058",
     "D": "0.95708083180542685935892928210076361794820169832069",
     "L3": "1.9177633919193621459575686612925289765494090070425",
     "r": "-1.4621934165421439078886800972139724434705236927962",
     "rL": "-0.46621996759016293201912076231137081337882464297018",
     "rF": "-0.99597344895198097586955933490260163009169904982598",
     "cv2": "1.2589316601065952326033135118341283718965362842673",
     "M1": "1.1760461874448699945994306512287599271618020054058",
     "M2": "0.58242897926422811383142513744530246363055027698114",
     "M3": "0.65157537864576444427490338591228544813876718531644",
     "F2": "0.37465185254119874552750414465546115431765142133955",
     "F3": "1.2661880132735977016826652753802435284106418217261",
     "gap": "3.6291685270225278141968132271194439984662574434918",
     "wq": "0.92556426711645441636611050833549777305699899345809",
     "s": "0.27554520892432300340251759532514244298654611087214",
     "Dl1": "-2.4469496808986059905055348150819050338605431322556",
     "e1": "-0.27783054192881546440251574040484559686928987176704"
    },
    {
     "N0": "3.1",
     "mu": "1.0890897399241264799291002432744188509323625340342",
     "D": "0.78975690533669529947061766708338043109361013534218",
     "L3": "1.4542998621863091170091958990391237342679171138251",
     "r": "-1.5393979568638127078196074814882223308881184167314",
     "rL": "-0.50313988839456481499748507892667262811624798466949",
     "rF": "-1.0362580684692478928221224025615497027718704320619",
     "cv2": "1.2642886149937436078780083319239339177059629744348",
     "M1": "1.0890897399241264799291002432744188509323625340342",
     "M2": "0.49821258402248682469406530837147069620455985594204",
     "M3": "0.51605679639883306578511449999575211437003595711904",
     "F2": "0.29154432131420847477655235871190973488905027940014",
     "F3": "0.93824306578747605122408139904337161989788115670606",
     "gap": "3.7431121728795484116549054490552516199169823537054",
     "wq": "0.93645193379638609267084533942253031230910966775",
     "s": "0.26715736900577773025100374438401804861471408467262",
     "Dl1": "-2.3868553781782312148299512938598059026579324928079",
     "e1": "-0.2286026853621191318298691535810635597770423297199"
    },
    {
     "N0": "3.2",
     "mu": "1.0167829954376326548885442879191416410615180914107",
     "D": "0.6619428144721289408078335468597280348693810993327",
     "L3": "1.1197705329685281971912976686814379106925671401206",
     "r": "-1.5984619691959698277507327898589320878415916440007",
     "rL": "-0.539454430362486370566540917801166626389221700597",
     "rF": "-1.0590075388334834571841918720577654614523699434037",
     "cv2": "1.26423140584365759223227919315768917472791487754",
     "M1": "1.0167829954376326548885442879191416410615180914107",
     "M2": "0.43239888645155118874196056230570306887676600919429",
     "M3": "0.41635297205996318397062072486554973986686826000309",
     "F2": "0.22954392802057775206587298455402496599261509013842",
     "F3": "0.70341756090856501322067694381588817082569888011757",
     "gap": "3.8560495265842562305837207660104825689683324129326",
     "wq": "0.94528173771634515246792023203204000951283700928412",
     "s": "0.25933276870689321485869076279931430053417115278476",
     "Dl1": "-2.3281203807963522753035678048891983495505468797822",
     "e1": "-0.19009600239642089752451593604302687360989477398264"
    },
    {
     "N0": "3.3",
     "mu": "0.95574841747310319875450333344233875507058214143449",
     "D": "0.56281760202248201114104553508979703640131731675427",
     "L3": "0.87520271594736604782820406067527102397879256792266",
     "r": "-1.6406868415184835272499788874268078329341385133721",
     "rL": "-0.57452883344792494882171647699602236077845323621096",
     "rF": "-1.0661580080705585784282624104307854721556852771611",
     "cv2": "1.2600344080634544468243720780726484477146500355081",
     "M1": "0.95574841747310319875450333344233875507058214143449",
     "M2": "0.38004269025040790671143389112591026128052015887812",
     "M3": "0.34153579808864480499361766429896356396235303312592",
     "F2": "0.18277491177207410442961164396388677512079715787616",
     "F3": "0.53366691785872124283458639637630746001643953479674",
     "gap": "3.9672027936975088679384088937353035037030987747902",
     "wq": "0.95251075655026894852035887303531445175420469311791",
     "s": "0.2520667714765296576011248490936474587418911411456",
     "Dl1": "-2.2714467834517936334912105610943675063393084100636",
     "e1": "-0.15961305936872652679799111768715319244574673245573"
    },
    {
     "N0": "3.4",
     "mu": "0.90351832143393735761032330741107073180270622574514",
     "D": "0.48479952397213752836432860269149491015478801110219",
     "L3": "0.69399121996684394579225274412835428515497142895312",
     "r": "-1.6678817126971076889426467184140194417886059147994",
     "rL": "-0.60791518071945665933119152237652048758738377103843",
     "rF": "-1.059966531977651029611455196037498954201222143761",
     "cv2": "1.2528324565803516417899355379444889042233206778818",
     "M1": "0.90351832143393735761032330741107073180270622574514",
     "M2": "0.33770475917557458357706057531234849357879161085101",
     "M3": "0.2843585512812034438732005271834116103770383512699",
     "F2": "0.14709476479656294478726802737914641657599640025118",
     "F3": "0.40963266868564050191905221694494267477793307768321",
     "gap": "4.0760934820538611385340558405487364612341853175449",
     "wq": "0.95848363967737448152422454522942264344165611576606",
     "s": "0.24533294057233452049195818753255166129551242723835",
     "Dl1": "-2.2171974482555723007232802468534126362944038999845",
     "e1": "-0.13520943128074635865507227326383288717648536282017"
    },
    {
     "N0": "3.5",
     "mu": "0.85826550627363039219295545474072516476418154598091",
     "D": "0.42252154258171545098560762344503057882751686952549",
     "L3": "0.5578986330373309526859055986182213238428391134347",
     "r": "-1.6821264098585172540102701063286699092551389632995",
     "rL": "-0.63932620337879236784297876955278899663891109818402",
     "rF": "-1.0428002064797248861672913367758809126162278651154",
     "cv2": "1.2435781625129970689894029494833255783882394920365",
     "M1": "0.85826550627363039219295545474072516476418154598091",
     "M2": "0.30295181972599610764130293342048600095869543503289",
     "M3": "0.23992012369302446054103878220453269463627100399681",
     "F2": "0.11956972285571934334430469002454457786882143449259",
     "F3": "0.31797850934430649214486681641368862920656810943788",
     "gap": "4.1824439463536771357163371145542183837847339904904",
     "wq": "0.9634618232522030502816154574065535315661596218061",
     "s": "0.23909465681466366426054886155975273140159855623832",
     "Dl1": "-2.1655221268519108436927860179140531656837049436624",
     "e1": "-0.11546722550743282341823670032157744636198631770221"
    },
    {
     "N0": "3.6",
     "mu": "0.81861862199588374975913112741675815009431603605687",
     "D": "0.37213994231590850618604528186755478479614790020108",
     "L3": "0.45432630977508376928606425500142173943243101905249",
     "r": "-1.6855728338605017109642552170442214534890913304791",
     "rL": "-0.66860595692621938017720402717970299013033055246791",
     "rF": "-1.0169668769342823307870511898645184633587607780113",
     "cv2": "1.2330354229611960397116880949354416864741519667122",
     "M1": "0.81861862199588374975913112741675815009431603605688",
     "M2": "0.27403348265248184141970290252868524348045282938234",
     "M3": "0.2048430590851923704430271232987554908720989313814",
     "F2": "0.098106459663426664766342379338869541315695070818758",
     "F3": "0.24948325068989139884303713170266624856033208767112",
     "gap": "4.2861111485712722146603629418589524174297240214285",
     "wq": "0.96764512905668459706106298646918236900067068313167",
     "s": "0.23331172835621375543378903714061563624540977966845",
     "Dl1": "-2.1164393444805563431907322355228882634082815375233",
     "e1": "-0.09934024133667628605637380718064748772559114483064"
    },
    {
     "N0": "3.7",
     "mu": "0.78353467076469951376794743664382545348001211354005",
     "D": "0.33086807245969758069673435791009428423915704578306",
     "L3": "0.37448499967779669765069412609678165265930258923414",
     "r": "-1.6802970106448302424966582128191074010640066196479",
     "rL": "-0.69570068459213023123509555915888399190992346856965",
     "rF": "-0.98459632605270001126156265366022340915408315107823",
     "cv2": "1.2217939226401591607505608513720092843341875878868",
     "M1": "0.78353467076469951376794743664382545348001211354004",
     "M2": "0.24967042265003231906854465609790971619989130950043",
     "M3": "0.17675827272229291677157002585770781021889152775626",
     "F2": "0.081197649809665261628189701812184568039265736282631",
     "F3": "0.19772672695550378087912410023907384244041106147787",
     "gap": "4.3870419117444774943733797984207025193094098410126",
     "wq": "0.97118756963249851921241327828560266611374212984969",
     "s": "0.22794402700437315286874774815829192705789575975632",
     "Dl1": "-2.0698891068565710720704332491088585768182745080339",
     "e1": "-0.086047482367574944394592197573559161875168373072718"
    },
    {
     "N0": "3.8",
     "mu": "0.75221010675291279988321280368810329489464353655497",
     "D": "0.29666048546328448314830855414176359986497827585448",
     "L3": "0.31217558016334929283674156024704558610242963590898",
     "r": "-1.6682018790749981187553526737341834272541717288848",
     "rL": "-0.72063223179757877314557153477366528590295821011806",
     "rF": "-0.94756964727741934560978113896051814135121351876668",
     "cv2": "1.2102935028313873603061855660999721497904539098801",
     "M1": "0.75221010675291279988321280368810329489464353655496",
     "M2": "0.22891338825530596257098078210481694549051427831077",
     "M3": "0.15397604845302111250154234690340395683438105532261",
     "F2": "0.067747097207978520577327772036946654374463997543703",
     "F3": "0.15819953171032818033519921334364162926804858058636",
     "gap": "4.4852425601078927564743467936621355454321352113624",
     "wq": "0.97420888552670765713024935246629793400262572142962",
     "s": "0.22295338247569490310896763446723088179089731114588",
     "Dl1": "-2.0257665961654764467455416322112604386976989808944",
     "e1": "-0.074999302559378024448461992637770878333429158672317"
    },
    {
     "N0": "3.9",
     "mu": "0.7240181725624710701657560292869642197815803361496",
     "D": "0.26799732439519957248795105710856542658128852656247",
     "L3": "0.26297546374633262618324763704250340888083570394202",
     "r": "-1.6509636957358001070226512608026866344321926697536",
     "rL": "-0.74347532132261094152179689273507444283331008839385",
     "rF": "-0.90748837441318916550085436806761219159888258135971",
     "cv2": "1.1988512545037527613938489707116477911261375629543",
     "M1": "0.7240181725624710701657560292869642197815803361496",
     "M2": "0.21104792461545448739435825728340559362006350535093",
     "M3": "0.13527220095308760554241385445393564883191194507404",
     "F2": "0.056949399779745085093592799825159832961225021211535",
     "F3": "0.12770326279324502064083378258856776004892375886797",
     "gap": "4.5807582384124896858866902183125411480936844844776",
     "wq": "0.97680298501073591775449543158373487895176579618005",
     "s": "0.21830447012339175488508760405432668268257489050156",
     "Dl1": "-1.9839435526538100154957924991272803701408254375299",
     "e1": "-0.065745679070546296774193267042090329327781619247178"
    },
    {
     "N0": "4.0",
     "mu": "0.69846422224486153241152091302300155592473387712881",
     "D": "0.24373575283198915730963833751122778153251508247001",
     "L3": "0.22369281663524822004750409849141149855486386502301",
     "r": "-1.6300119671577793100740615581364921174366711335168",
     "rL": "-0.76433913064556815274267938208480815917619911309132",
     "rF": "-0.86567283651221115733138217605168395826047202042539",
     "cv2": "1.1876872984977059913936372369609893207998709402654",
     "M1": "0.6984642222448615324115209130230015559247338771288",
     "M2": "0.19552902296420798649245499109787330881371528645725",
     "M3": "0.11974669636461229658682076267848850020576509408263",
     "F2": "0.048206729867781170817183346413354472718799796012753",
     "F3": "0.10394612027063592346068333581292299834909877094037",
     "gap": "4.6736587829828876393555915255256089712415480543703",
     "wq": "0.97904414781858636707217953142450880688561781260283",
     "s": "0.2139651280579293947220652993955622462516407103437",
     "Dl1": "-1.9442817006810206941102970524232738101583955596606",
     "e1": "-0.057939599587478201875194580504554261648878521803051"
    }
   ]
  }
 }
}

==> anc/plan/saturation/dglap/s1_structure.py <==
#!/usr/bin/env python3
"""s1_structure.py -- the QCD structure of Lambda(u) = gamma_+(N0 - u) - gamma_+(N0) at LO.

Written 26 Sep 2026 for plan/saturation/dglap/ATTEMPT.md. Imports nothing from other folders.

Normalization: dF/dtau = Gamma(N) F, tau = int alpha_s dt/(2 pi), F = (Sigma(N), g(N)) Mellin moments
F_j(N) = int x^(N-2) P_j dx of the momentum densities P_j = x f_j.  xi = ln 1/x.
Lambda^(k)(0) = (-1)^k gamma_+^(k)(N0):  mu = Lambda', D = Lambda'', L3 = Lambda'''.
ratio r = (D^2 - mu L3)/D^2 (scale free: invariant under Lambda -> c Lambda and u -> c u).

What is checked (each check prints PASS/FAIL, exit 1 on any FAIL):
 C1  Gamma_ij(N) against x-space integrals of the LO splitting functions (plus prescription explicit)
 C2  column sums vanish at N = 2; gamma_+(2) = 0; left eigenvector (1,1), right (pi_q, pi_g)
 C3  mu, D, L3 at n_f = 5 against the project values 1.4945295, 3.5892895, 10.237992 (zeta units)
 C4  the Levy-measure identification: (-1)^k d^k/dN^k of each column sum at N = 2 equals
     int v^k nu_j(dv) with nu_j(dv) = z^2 [P_jj^real(z) + P_ij(z)] dv, z = e^-v (quadrature)
 C5  Rayleigh-Schroedinger decomposition (Levy average + flavor terms) reproduces mu, D, L3
 C6  single-species identity r = -CV_w^2 (w = v nu(dv)/m1) for the non-singlet at N0 = 1,
     by quadrature of the measure, and for the Levy average at N0 = 2
"""
import sys, json
import mpmath as mp

mp.mp.dps = 50
FAILS = []
def check(name, ok, detail=""):
    print(f"  [{'PASS' if ok else 'FAIL'}] {name} {detail}")
    if not ok:
        FAILS.append(name)

def S1(N):
    return mp.digamma(N + 1) + mp.euler

import os
MUT = os.environ.get("MUT", "NONE")
CA_DEFAULT = mp.mpf(3)*(mp.mpf(101)/100 if MUT == "CA101" else 1)
def Gam(N, nf, CF=mp.mpf(4)/3, CA=CA_DEFAULT, TR=mp.mpf(1)/2):
    """LO singlet matrix entries (qq, qg, gq, gg), alpha_s/(2 pi) normalization."""
    qq = CF * (mp.mpf(3)/2 + 1/(N*(N+1)) - 2*S1(N))
    qg = 2*TR*nf * (N**2 + N + 2) / (N*(N+1)*(N+2))
    gq = CF * (N**2 + N + 2) / (N*(N**2 - 1))
    gg = 2*CA*(1/(N*(N-1)) + 1/((N+1)*(N+2)) - S1(N)) + (11*CA - 4*TR*nf)/6
    return qq, qg, gq, gg

def gplus(N, nf, **kw):
    qq, qg, gq, gg = Gam(N, nf, **kw)
    return (qq + gg)/2 + mp.sqrt(((qq - gg)/2)**2 + qg*gq)

def gminus(N, nf, **kw):
    qq, qg, gq, gg = Gam(N, nf, **kw)
    return (qq + gg)/2 - mp.sqrt(((qq - gg)/2)**2 + qg*gq)

def lam_derivs(f, N0, n=3):
    """Lambda^(k)(0) for Lambda(u) = f(N0 - u), k = 1..n."""
    return [(-1)**k * mp.diff(f, N0, k) for k in range(1, n + 1)]

def ratio(mu, D, L3):
    return (D**2 - mu*L3)/D**2

# ---------------- splitting functions (real-emission parts), for C1 and C4 ----------------
def Preal(z, nf, CF=mp.mpf(4)/3, CA=mp.mpf(3), TR=mp.mpf(1)/2):
    qq = CF*(1 + z**2)/(1 - z)                       # plus prescription applied to all of it
    qg = 2*TR*nf*(z**2 + (1 - z)**2)
    gq = CF*(1 + (1 - z)**2)/z
    gg = 2*CA*(z/(1 - z) + (1 - z)/z + z*(1 - z))    # plus prescription on z/(1-z) only
    return qq, qg, gq, gg

def Gam_xspace(N, nf):
    """Mellin moments by direct integration in v = ln 1/z (dz = z dv), prescriptions written out;
    1 - z is formed as -expm1(-v) so that no cancellation occurs near z = 1."""
    CF, CA, TR = mp.mpf(4)/3, mp.mpf(3), mp.mpf(1)/2
    iv = [0, mp.mpf(1)/10, 1, 5, 20, mp.inf]
    def I(f):
        return mp.quad(lambda v: f(mp.exp(-v), -mp.expm1(-v), v) * mp.exp(-v), iv)
    qq = I(lambda z, omz, v: mp.expm1(-(N-1)*v)*CF*(1 + z**2)/omz)
    qg = I(lambda z, omz, v: z**(N-1)*2*TR*nf*(z**2 + omz**2))
    gq = I(lambda z, omz, v: z**(N-1)*CF*(1 + omz**2)/z)
    # standard convention: 2 C_A z [1/(1-z)]_+, i.e. int z^(N-1) z [1/(1-z)]_+ = int (z^N - 1)/(1-z)
    gg = I(lambda z, omz, v: mp.expm1(-N*v)*2*CA/omz + z**(N-1)*2*CA*(omz/z + z*omz)) \
         + (11*CA - 4*TR*nf)/6
    return qq, qg, gq, gg

def levy_moment(k, j, nf, part="all", N0=2):
    """int v^k nu_j(dv), nu_j(dv) = z^N0 [P_jj^real(z) + P_ij(z)] dv, z = e^-v, for species j.
    part: 'all', 'soft' (the 1/(1-z) pieces), 'pole' (the 1/z pieces), 'reg' (the rest)."""
    CF, CA, TR = mp.mpf(4)/3, mp.mpf(3), mp.mpf(1)/2
    def dens(v):
        z = mp.exp(-v); omz = -mp.expm1(-v)
        if j == "q":
            soft = CF*2/omz
            pole = CF*2/z
            full = CF*(1 + z**2)/omz + CF*(1 + omz**2)/z
        else:
            soft = 2*CA/omz
            pole = 2*CA/z
            full = 2*CA*(z/omz + omz/z + z*omz) + 2*TR*nf*(z**2 + omz**2)
        val = {"all": full, "soft": soft, "pole": pole, "reg": full - soft - pole}[part]
        return v**k * z**N0 * val
    return mp.quad(dens, [0, mp.mpf(1)/100, mp.mpf(1)/10, 1, 5, 20, mp.inf])

def decompose(N0, nf, CF=mp.mpf(4)/3, CA=mp.mpf(3), TR=mp.mpf(1)/2):
    """Rayleigh-Schroedinger split of the 2nd and 3rd u-derivatives of gamma_+(N0 - u) into the Levy
    average M_k = l Q_k r (moments of a positive measure after the Doob transform with l, r > 0) and the
    flavor terms from the rotation of the Perron vector.  Checks against exact derivatives."""
    a, b, c, d = Gam(N0, nf, CF, CA, TR)          # qq, qg, gq, gg
    disc = mp.sqrt(((a - d)/2)**2 + b*c)
    lp, lm_ = (a + d)/2 + disc, (a + d)/2 - disc
    rp = [b, lp - a]; lpv = [c, lp - a]
    nrm = lpv[0]*rp[0] + lpv[1]*rp[1]; lpv = [x/nrm for x in lpv]
    rm = [b, lm_ - a]; lmv = [c, lm_ - a]
    nrm = lmv[0]*rm[0] + lmv[1]*rm[1]; lmv = [x/nrm for x in lmv]
    Qk = {}
    for k in (1, 2, 3):
        Qk[k] = [[(-1)**k*mp.diff(lambda N: Gam(N, nf, CF, CA, TR)[0], N0, k),
                  (-1)**k*mp.diff(lambda N: Gam(N, nf, CF, CA, TR)[1], N0, k)],
                 [(-1)**k*mp.diff(lambda N: Gam(N, nf, CF, CA, TR)[2], N0, k),
                  (-1)**k*mp.diff(lambda N: Gam(N, nf, CF, CA, TR)[3], N0, k)]]
    def bil(x, M, y):
        return sum(x[i]*M[i][j]*y[j] for i in range(2) for j in range(2))
    s = 1/(lp - lm_)
    M = {k: bil(lpv, Qk[k], rp) for k in (1, 2, 3)}
    Dl = {k: bil(lpv, Qk[k], rm) for k in (1, 2, 3)}
    e = {k: bil(lmv, Qk[k], rp) for k in (1, 2, 3)}
    f1 = bil(lmv, Qk[1], rm)
    lam1 = M[1]
    lam2 = M[2] + 2*s*Dl[1]*e[1]
    lam3 = M[3] + 3*s*(Dl[2]*e[1] + Dl[1]*e[2]) + 6*s**2*Dl[1]*e[1]*(f1 - lam1)
    mu, D, L3 = lam_derivs(lambda N: gplus(N, nf, CF=CF, CA=CA, TR=TR), N0)
    assert abs(lam1 - mu) < 1e-30 and abs(lam2 - D) < 1e-28 and abs(lam3 - L3) < 1e-26, (N0, nf)
    F2, F3 = lam2 - M[2], lam3 - M[3]
    wq = lpv[0]*rp[0]                              # quark share of the Doob-transformed stationary law
    return {"N0": N0, "mu": mu, "D": D, "L3": L3, "r": (D**2 - mu*L3)/D**2,
            "rL": (M[2]**2 - M[1]*M[3])/D**2, "rF": (2*M[2]*F2 + F2**2 - M[1]*F3)/D**2,
            "cv2": (M[1]*M[3] - M[2]**2)/M[2]**2, "M1": M[1], "M2": M[2], "M3": M[3], "F2": F2, "F3": F3,
            "gap": lp - lm_, "wq": wq, "s": s, "Dl1": Dl[1], "e1": e[1]}

def main():
    out = {}
    print("C1: Gamma(N) against x-space integrals")
    for N in (mp.mpf("2.5"), mp.mpf("3.3")):
        for nf in (3, 5):
            a = Gam(N, nf); b = Gam_xspace(N, nf)
            err = max(abs(x - y) for x, y in zip(a, b))
            check(f"C1 N={N} nf={nf}", err < mp.mpf(10)**-40, f"max|diff|={mp.nstr(err, 3)}")

    print("C2: momentum conservation at N = 2")
    for nf in range(0, 7):
        qq, qg, gq, gg = Gam(mp.mpf(2), nf)
        check(f"C2 column sums nf={nf}", abs(qq + gq) < 1e-45 and abs(qg + gg) < 1e-45,
              f"({mp.nstr(qq+gq,3)}, {mp.nstr(qg+gg,3)})")
        if nf > 0:
            check(f"C2 gamma_+(2)=0 nf={nf}", abs(gplus(mp.mpf(2), nf)) < 1e-45)

    # ------------- main table: n_f = 0..6 at N0 = 2 -------------
    print("\nTable 1: N0 = 2, singlet Perron root, tau units (zeta units: divide by beta0/2)")
    rows = []
    for nf in range(0, 7):
        beta0h = (11 - mp.mpf(2)*nf/3)/2           # 2 pi b0 = beta0/2
        if nf == 0:
            f = lambda N: Gam(N, 0)[3]              # pure glue: the gluon entry is the Perron root near N=2
        else:
            f = lambda N, nf=nf: gplus(N, nf)
        mu, D, L3 = lam_derivs(f, mp.mpf(2))
        r = ratio(mu, D, L3)
        a_zeta = (D**2 - mu*L3)**2/(2*mu**2*D**3) * beta0h   # a in zeta units (a scales as 1/Lambda)
        rows.append({"nf": nf, "mu_tau": mu, "D_tau": D, "L3_tau": L3, "ratio": r, "a_zeta": a_zeta,
                     "mu_z": mu/beta0h, "D_z": D/beta0h, "L3_z": L3/beta0h, "b=D/mu": D/mu,
                     "L3/D": L3/D})
        print(f"  nf={nf}: mu={mp.nstr(mu,10)} D={mp.nstr(D,10)} L3={mp.nstr(L3,10)}  r=(D^2-mu L3)/D^2={mp.nstr(r,8)}"
              f"  a(zeta)={mp.nstr(a_zeta,6)}  D/mu={mp.nstr(D/mu,6)} L3/D={mp.nstr(L3/D,6)}")
    r5 = rows[5]
    print("C3: n_f = 5 against the project constants (zeta units)")
    check("C3 mu", abs(r5["mu_z"] - mp.mpf("1.4945294977")) < 1e-9, mp.nstr(r5["mu_z"], 12))
    check("C3 D", abs(r5["D_z"] - mp.mpf("3.5892894547")) < 1e-9, mp.nstr(r5["D_z"], 12))
    check("C3 L3", abs(r5["L3_z"] - mp.mpf("10.2379919820")) < 1e-9, mp.nstr(r5["L3_z"], 12))
    check("C3 a", abs(r5["a_zeta"] - mp.mpf("0.0283036067")) < 1e-9, mp.nstr(r5["a_zeta"], 12))
    out["table_nf"] = [{k: str(v) for k, v in row.items()} for row in rows]

    # ------------- C4: Levy measures of the column sums -------------
    print("\nC4: column-sum derivatives at N=2 are moments of positive Levy measures")
    for nf in (3, 5):
        for j, idx in (("q", (0, 2)), ("g", (1, 3))):
            def colsum(N, nf=nf, idx=idx):
                G = Gam(N, nf)
                return G[idx[0]] + G[idx[1]]
            for k in (1, 2, 3):
                lhs = (-1)**k * mp.diff(colsum, mp.mpf(2), k)
                rhs = levy_moment(k, j, nf)
                check(f"C4 nf={nf} j={j} k={k}", abs(lhs - rhs) < mp.mpf(10)**-25,
                      f"deriv={mp.nstr(lhs,12)} quad={mp.nstr(rhs,12)}")

    # ------------- C5: Rayleigh-Schroedinger decomposition at N0 = 2 -------------
    print("\nC5 / Table 2: Levy-average part and flavor part, N0 = 2")
    dec_rows = []
    for nf in range(1, 7):
        rq, rg = mp.mpf(16)/9, mp.mpf(nf)/3                  # switching rates q->g, g->q at N=2
        piq, pig = rg/(rq + rg), rq/(rq + rg)                 # right Perron vector (momentum fractions)
        lam_m = -(rq + rg)                                    # gamma_-(2)
        # derivatives of the matrix Q(u) = Gamma(2-u): Q_k = (-1)^k Gamma^(k)(2)
        def ent(i, N, nf=nf):
            return Gam(N, nf)[i]
        Qk = {}
        for k in (1, 2, 3):
            Qk[k] = [[(-1)**k*mp.diff(lambda N: ent(0, N), 2, k), (-1)**k*mp.diff(lambda N: ent(1, N), 2, k)],
                     [(-1)**k*mp.diff(lambda N: ent(2, N), 2, k), (-1)**k*mp.diff(lambda N: ent(3, N), 2, k)]]
        l = [1, 1]; r = [piq, pig]
        lm = [pig, -piq]                                     # left vector of gamma_-: (16,-15)/31 at nf=5
        rm = [1, -1]                                         # right vector of gamma_-; lm . rm = 1
        def bil(a, M, b):
            return sum(a[i]*M[i][jj]*b[jj] for i in range(2) for jj in range(2))
        s = -1/lam_m                                         # reduced resolvent S = s rm lm
        M = {k: bil(l, Qk[k], r) for k in (1, 2, 3)}         # Levy-average moments
        Dl = {k: bil(l, Qk[k], rm) for k in (1, 2, 3)}       # species differences m_k^q - m_k^g
        e = {k: bil(lm, Qk[k], r) for k in (1, 2, 3)}
        f1 = bil(lm, Qk[1], rm)
        lam1 = M[1]
        lam2 = M[2] + 2*s*Dl[1]*e[1]
        lam3 = M[3] + 3*s*(Dl[2]*e[1] + Dl[1]*e[2]) + 6*s**2*Dl[1]*e[1]*(f1 - lam1)
        mu, D, L3 = lam_derivs(lambda N: gplus(N, nf), mp.mpf(2))
        ok = abs(lam1 - mu) < 1e-35 and abs(lam2 - D) < 1e-30 and abs(lam3 - L3) < 1e-28
        check(f"C5 nf={nf} perturbation series = exact derivatives", ok,
              f"d1={mp.nstr(lam1-mu,3)} d2={mp.nstr(lam2-D,3)} d3={mp.nstr(lam3-L3,3)}")
        F2 = lam2 - M[2]; F3 = lam3 - M[3]
        levy = M[2]**2 - M[1]*M[3]                             # = -M1^2 Var_w(V) <= 0
        flav = 2*M[2]*F2 + F2**2 - M[1]*F3
        cv2 = (M[1]*M[3] - M[2]**2)/M[2]**2
        dec_rows.append({"nf": nf, "M1": M[1], "M2": M[2], "M3": M[3], "F2": F2, "F3": F3,
                         "levy_part": levy, "flavor_part": flav, "total": levy + flav, "D2": D**2,
                         "CV2_avg": cv2, "ratio_avg": -cv2, "ratio": (levy + flav)/D**2,
                         "levy_over_D2": levy/D**2, "flavor_over_D2": flav/D**2,
                         "e1": e[1], "e2": e[2], "Delta1": Dl[1], "Delta2": Dl[2], "f1": f1})
        print(f"  nf={nf}: M1={mp.nstr(M[1],8)} M2={mp.nstr(M[2],8)} M3={mp.nstr(M[3],8)} | F2={mp.nstr(F2,8)} F3={mp.nstr(F3,8)}"
              f" | CV_w,avg^2={mp.nstr(cv2,6)} | (D^2-muL3)/D^2 = levy {mp.nstr(levy/D**2,6)} + flavor {mp.nstr(flav/D**2,6)}"
              f" = {mp.nstr((levy+flav)/D**2,6)}")
    out["decomposition_nf"] = [{k: str(v) for k, v in row.items()} for row in dec_rows]

    # ------------- continuous n_f: zero of the ratio -------------
    print("\nContinuous n_f: ratio r(n_f) and its zero")
    def r_of_nf(nf):
        mu, D, L3 = lam_derivs(lambda N: gplus(N, nf), mp.mpf(2))
        return ratio(mu, D, L3)
    grid = [mp.mpf(k)/4 for k in range(1, 29)]
    vals = [(g, r_of_nf(g)) for g in grid]
    for g, v in vals:
        print(f"   nf={mp.nstr(g,4)}: r={mp.nstr(v,8)}")
    zeros = []
    for (g1, v1), (g2, v2) in zip(vals[:-1], vals[1:]):
        if v1*v2 < 0:
            zeros.append(mp.findroot(r_of_nf, (g1, g2), solver="anderson"))
    print(f"   zeros of r(n_f) in (0, 7]: {[mp.nstr(z, 12) for z in zeros]}")
    out["nf_zeros"] = [str(z) for z in zeros]
    out["r_of_nf_grid"] = [[str(g), str(v)] for g, v in vals]

    # ------------- other Mellin points N0, n_f = 3..6 -------------
    print("\nTable 3: r(N0) for the singlet Perron root, Lambda(u) = gamma_+(N0 - u) - gamma_+(N0)")
    N0s = [mp.mpf(x) for x in ("1.25", "1.5", "1.75", "2", "2.25", "2.5", "3", "4", "6", "10", "30")]
    tabN0 = {}
    for nf in (3, 4, 5, 6):
        line = []
        for N0 in N0s:
            mu, D, L3 = lam_derivs(lambda N: gplus(N, nf), N0)
            line.append(ratio(mu, D, L3))
        tabN0[nf] = line
        print(f"  nf={nf}: " + "  ".join(f"N0={mp.nstr(N0,4)}:{mp.nstr(v,5)}" for N0, v in zip(N0s, line)))
    out["ratio_N0"] = {str(nf): [[str(N0), str(v)] for N0, v in zip(N0s, line)] for nf, line in tabN0.items()}

    # ------------- single-species and reference kernels -------------
    print("\nTable 4: reference kernels")
    refs = {}
    # non-singlet (valence number density) at N0 = 1: Lambda(u) = gamma_qq(1 - u)
    gqq = lambda N: mp.mpf(4)/3*(mp.mpf(3)/2 + 1/(N*(N+1)) - 2*S1(N))
    mu, D, L3 = lam_derivs(gqq, mp.mpf(1))
    refs["NS at N0=1 (valence number)"] = ratio(mu, D, L3)
    check("C6 gamma_qq(1) = 0", abs(gqq(mp.mpf(1))) < 1e-45)
    # C6: r = -CV_w^2 by quadrature of the NS measure nu(dv) = z P_qq^real(z) dv at N0 = 1
    CF = mp.mpf(4)/3
    mk = [mp.quad(lambda v, k=k: v**k*mp.exp(-v)*CF*(1 + mp.exp(-2*v))/(-mp.expm1(-v)), [0, 1, 5, mp.inf])
          for k in (1, 2, 3)]
    cv2 = (mk[0]*mk[2] - mk[1]**2)/mk[1]**2
    check("C6 NS N0=1: r = -CV_w^2 from the measure", abs(refs["NS at N0=1 (valence number)"] + cv2) < 1e-25,
          f"r={mp.nstr(refs['NS at N0=1 (valence number)'],12)} -CV^2={mp.nstr(-cv2,12)}")
    check("C6 NS N0=1: mu,D,L3 = measure moments", abs(mu - mk[0]) < 1e-25 and abs(D - mk[1]) < 1e-25 and abs(L3 - mk[2]) < 1e-25)
    # NS momentum-weighted at N0 = 2 (not conserved; normalized density)
    mu, D, L3 = lam_derivs(gqq, mp.mpf(2))
    refs["NS at N0=2 (valence momentum, normalized)"] = ratio(mu, D, L3)
    # pure glue n_f = 0 at N0 = 2 (gluon entry is the Perron root there)
    mu, D, L3 = lam_derivs(lambda N: Gam(N, 0)[3], mp.mpf(2))
    refs["pure glue n_f=0, N0=2"] = ratio(mu, D, L3)
    # N = 4 SYM universal eigenvalue ~ -S1(N - 2): Lambda(u) = psi(1) - psi(1 - u), nu = dv/(e^v - 1)
    mu, D, L3 = lam_derivs(lambda N: -S1(N - 2), mp.mpf(2))
    refs["N=4 SYM universal (S1(N-2))"] = ratio(mu, D, L3)
    exact_n4 = 1 - mp.pi**6/(360*mp.zeta(3)**2)
    check("C6 N=4: r = 1 - pi^6/(360 zeta3^2)", abs(refs["N=4 SYM universal (S1(N-2))"] - exact_n4) < 1e-30,
          mp.nstr(exact_n4, 12))
    # pole model and gamma process, for orientation
    refs["pole model r u/(1-u)"] = mp.mpf(-1)/2
    refs["Gamma process -ln(1-u)"] = mp.mpf(-1)
    # N=1 SYM point: C_F = C_A, 2 T_R n_f = C_A
    for CAv in (mp.mpf(3),):
        f = lambda N: gplus(N, 1, CF=CAv, CA=CAv, TR=CAv/2)   # 2*TR*nf = CA with nf = 1
        mu, D, L3 = lam_derivs(f, mp.mpf(2))
        refs["N=1 SYM point (C_F=C_A=2T_R n_f)"] = ratio(mu, D, L3)
        # is (1,1) a left eigenvector at other N?
        for N in (mp.mpf(3), mp.mpf(5)):
            qq, qg, gq, gg = Gam(N, 1, CF=CAv, CA=CAv, TR=CAv/2)
            print(f"   N=1 SYM point, N={N}: column sums {mp.nstr(qq+gq,6)} {mp.nstr(qg+gg,6)}; "
                  f"gamma_+={mp.nstr(gplus(N,1,CF=CAv,CA=CAv,TR=CAv/2),10)}")
    # large-N_c QCD: C_F = C_A/2 (n_f = 5, C_A = 3)
    f = lambda N: gplus(N, 5, CF=mp.mpf(3)/2, CA=mp.mpf(3))
    mu, D, L3 = lam_derivs(f, mp.mpf(2))
    refs["large-Nc color factors C_F=C_A/2, n_f=5"] = ratio(mu, D, L3)
    for k, v in refs.items():
        print(f"  {k}: r = {mp.nstr(v, 10)}")
    out["references"] = {k: str(v) for k, v in refs.items()}

    # ------------- pole / soft / regular split of the Levy average at N0 = 2 -------------
    print("\nTable 5: pole/soft/regular split of the Levy-average moments M_k (n_f = 5, tau units)")
    nf = 5
    piq, pig = mp.mpf(15)/31, mp.mpf(16)/31
    split = {}
    for part in ("soft", "pole", "reg", "all"):
        Mk = [piq*levy_moment(k, "q", nf, part) + pig*levy_moment(k, "g", nf, part) for k in (1, 2, 3)]
        split[part] = Mk
        wmean = Mk[1]/Mk[0]
        print(f"  {part:5s}: M1={mp.nstr(Mk[0],8)} M2={mp.nstr(Mk[1],8)} M3={mp.nstr(Mk[2],8)}  "
              f"w-mean jump M2/M1={mp.nstr(wmean,6)}  own CV^2={mp.nstr((Mk[0]*Mk[2]-Mk[1]**2)/Mk[1]**2,6)}")
    tot = [split["soft"][i] + split["pole"][i] + split["reg"][i] for i in range(3)]
    check("C5 split adds up", max(abs(tot[i] - split["all"][i]) for i in range(3)) < 1e-25)
    d5 = [d for d in dec_rows if d["nf"] == 5][0]
    check("C5 split 'all' = Levy average M_k", abs(split["all"][0] - d5["M1"]) < 1e-25 and
          abs(split["all"][1] - d5["M2"]) < 1e-25 and abs(split["all"][2] - d5["M3"]) < 1e-25)
    out["split_nf5"] = {k: [str(x) for x in v] for k, v in split.items()}

    # ------------- decomposition at general N0 (Doob transform with the Perron vectors at N0) -------------
    print("\nTable 6: decomposition r = r_Levy + r_flavor at general N0, with the avoided crossing")
    dec_N0 = {}
    for nf in (3, 5):
        Nc = mp.findroot(lambda N: Gam(N, nf)[0] - Gam(N, nf)[3], mp.mpf("2.3"))
        print(f"  nf={nf}: gamma_qq(N) = gamma_gg(N) at N_c = {mp.nstr(Nc, 10)}   "
              f"(at N=2: gamma_qq={mp.nstr(Gam(mp.mpf(2),nf)[0],8)}, gamma_gg={mp.nstr(Gam(mp.mpf(2),nf)[3],8)})")
        lines = [decompose(mp.mpf(x)/20, nf) for x in range(26, 81, 2)]
        best = max(lines, key=lambda d: d["r"])
        rf = lambda N: decompose(N, nf)["r"]
        a, b = best["N0"] - mp.mpf("0.1"), best["N0"] + mp.mpf("0.1")
        g = (mp.sqrt(5) - 1)/2
        for _ in range(60):
            c1, c2 = b - g*(b - a), a + g*(b - a)
            if rf(c1) > rf(c2):
                b = c2
            else:
                a = c1
        Nmax = (a + b)/2
        dmax = decompose(Nmax, nf)
        gapmin = mp.findroot(lambda N: mp.diff(lambda M: gplus(M, nf) - gminus(M, nf), N), mp.mpf("2.2"))
        print(f"  nf={nf}: argmax_N0 r = {mp.nstr(Nmax,8)} with r = {mp.nstr(dmax['r'],8)};  "
              f"gap gamma_+ - gamma_- minimal at N = {mp.nstr(gapmin,8)} (gap {mp.nstr(gplus(gapmin,nf)-gminus(gapmin,nf),8)};"
              f" at N=2: {mp.nstr(gplus(mp.mpf(2),nf)-gminus(mp.mpf(2),nf),8)})")
        for d in lines:
            print(f"   N0={mp.nstr(d['N0'],4):>5}: r={mp.nstr(d['r'],6):>10}  r_Levy={mp.nstr(d['rL'],6):>10} (CV_w^2={mp.nstr(d['cv2'],5)})"
                  f"  r_flav={mp.nstr(d['rF'],6):>10}  gap={mp.nstr(d['gap'],5)}  quark share={mp.nstr(d['wq'],4)}"
                  f"  D/mu={mp.nstr(d['D']/d['mu'],5)} L3/D={mp.nstr(d['L3']/d['D'],5)}")
        dec_N0[str(nf)] = {"N_crossing": str(Nc), "argmax_r": str(Nmax), "r_at_argmax": str(dmax["r"]),
                           "gap_min_at": str(gapmin),
                           "rows": [{k: str(v) for k, v in d.items()} for d in lines]}
    out["decomposition_N0"] = dec_N0

    with open("s1_structure.json" if MUT == "NONE" else f"s1_structure_MUT_{MUT}.json", "w") as fh:
        json.dump(out, fh, indent=1)
    print(f"\n{len(FAILS)} failures")
    sys.exit(1 if FAILS else 0)

if __name__ == "__main__":
    main()


==> anc/plan/saturation/dglap/s2_finite_tau.json <==
[
 {
  "input": "A",
  "mode": "qcd",
  "zeta": "0.0",
  "tau": "0.0",
  "norm": "0.999999999999999978628877175601523960789896203",
  "neg_nodes": 0,
  "int_drho": "-7.87784755445132208709429001117087935223839538e-17",
  "I": "16.0529406294442506192207845883938824030041405",
  "kappa": "4.00661211367462555611827265339099145256879104",
  "mean": "2.29111477607442276664780409853147178054616035",
  "var": "1.7494685165116360925654080788345120726946926",
  "drift": "5.29273187184945393287757798953729634217335996",
  "B": "4.00153691467369246773984729865068131325185614",
  "corr2": "0.997468192844777018505911936607071026000162601",
  "R_minus_1": "0.00253823347289127409948232856443440467692272948",
  "k1": "2.2911147760744228254417631594882360460889339",
  "k2": "1.74946851651163614937453017022156874773275431",
  "k3": "3.24843087870783307964466066096238343564070703",
  "k4": "10.2499236153288617258882248005387400169355411",
  "dk1": "5.29273187184945417498782167769383576949039627",
  "dk2": "9.61406118650193675331963846124317278987422221",
  "dk3": "27.9085314324966786634742240731547872362989466",
  "h": "-0.21353701430428004686915117560203616773011239",
  "Q": "10.3394844055711818781872731649026698983433981",
  "Rlow_minus_1": "0.000275418934799591164933245066234535622329695681",
  "B1": "16.0122976794962548981187229119920533307688191",
  "B2": "16.0167077694668357220545613564580115924273805",
  "B3": "16.0425899790343194319698572031041170980585781",
  "B4": "16.0441085441049179697762584828103477039507925",
  "B5": "16.0445940214429072932112008914479658760571288",
  "B6": "16.045862749969087851041173765098969292565183",
  "gauss_corr2": "0.514664497809379154984466609097334241873854397",
  "mean_quad_vs_taylor": "-5.87939590609567642655427735488049942953893123e-17",
  "var_quad_vs_taylor": "-5.68091220913870566750380617140830864606790393e-17",
  "drift_quad_vs_taylor": "-2.4211024368815653942731703630213454370217093e-16",
  "dehoog_vs_talbot": "7.05053890622693849300210523457976925889624956e-33",
  "dens_B2_vs_moment_B2": "-6.12870908811736981207468858738214604805822668e-16"
 },
 {
  "input": "A",
  "mode": "qcd",
  "zeta": "0.163124992919455480653950756993869768823735134",
  "tau": "0.0425543459789883862575523713897051570844526436",
  "norm": "0.999999999999999976629579263673701888732552024",
  "neg_nodes": 0,
  "int_drho": "-2.90502077026779051374007047640683796438422721e-17",
  "I": "13.2481267065962719952889561849255944343460467",
  "kappa": "3.63979761890634133582581810018359461021672461",
  "mean": "2.51764009700198928527829926665427877625153805",
  "var": "2.17280077601738559145966077649436400033088602",
  "drift": "5.35221671374214746483684316108807894540677459",
  "B": "3.6309789907742204745828910343505906237723191",
  "corr2": "0.995160200640248201428102441512729219228593542",
  "R_minus_1": "0.00486333693473478526019705309421468665591800651",
  "k1": "2.5176400970019893543264020655713098683580809",
  "k2": "2.17280077601738566214521806686648392242483166",
  "k3": "4.50865691539533946713946736963376657440282306",
  "k4": "15.3372799366497002208474549154582817297728413",
  "dk1": "5.35221671374214770437392568544124226019497665",
  "dk2": "10.2642438529403335618019081885900424086423068",
  "dk3": "31.199511876065560809709481711030779744592568",
  "h": "-0.841840591368133330055294774982679025313110457",
  "Q": "15.4237454993420516424197716430435129005731088",
  "Rlow_minus_1": "0.00348515744363785312086557516379800860174331783",
  "B1": "13.1840084314437774054676662271425362030055359",
  "B2": "13.229956776565607902451881562770126071724261",
  "B3": "13.2364680575362455272604751689233318521548041",
  "B4": "13.2387854437078637488643244538691094648164097",
  "B5": "13.2387886721692459801888198112346114081801662",
  "B6": "13.2393532828693997765530008255540593313943",
  "gauss_corr2": "0.541616757616954007020420891836814332436427263",
  "mean_quad_vs_taylor": "-6.90481027989170310921065428449541239695899311e-17",
  "var_quad_vs_taylor": "-7.0685557290372119922093945635074574899976484e-17",
  "drift_quad_vs_taylor": "-2.39537082524353163314788202062324940534463369e-16",
  "dehoog_vs_talbot": "4.87303986226087332740701858657464052139962694e-33",
  "dens_B2_vs_moment_B2": "-4.70571499584484522945941196296681210860510474e-16"
 },
 {
  "input": "A",
  "mode": "qcd",
  "zeta": "0.35",
  "tau": "0.0913043478260869565217391304347826086956521739",
  "norm": "0.999999999999999975447195450700959250100785035",
  "neg_nodes": 0,
  "int_drho": "-2.24545223578572043553167794653521077287869528e-17",
  "I": "10.9852766242210868859247949560850548166298135",
  "kappa": "3.31440441470576835308105011289583640384406744",
  "mean": "2.78002013615607540263535789744047982024986344",
  "var": "2.68888309099652974308094630047647091233974486",
  "drift": "5.4104628593871437555826926592442919918009824",
  "B": "3.29950248726154281648299723480507048118889404",
  "corr2": "0.991027994637962265915432364342225955673409003",
  "R_minus_1": "0.00905323099910547463558579701120755878657192113",
  "k1": "2.78002013615607548326094788779398418895012775",
  "k2": "2.68888309099652982478978187341678596839576576",
  "k3": "6.10494821130614215028964998007394252825841997",
  "k4": "21.9640079683314293524103933719906773281442891",
  "dk1": "5.41046285938714399092071890947534801513081917",
  "dk2": "10.8886615967522475111907067711076198265587974",
  "dk3": "34.1581338679211053115502423581218247440784338",
  "h": "-1.39547067599463335678743852073654056667733356",
  "Q": "22.5632728016959712760897565548419718488453456",
  "Rlow_minus_1": "0.0079276125247655969940609070670960023834335378",
  "B1": "10.886716663445108132207448964928278893771818",
  "B2": "10.9730223348198099019755973475610337502030928",
  "B3": "10.9736589226866708078212545346465366663328199",
  "B4": "10.9750049488497594992561453872431325856420707",
  "B5": "10.9750449051345561371338392132592585713695534",
  "B6": "10.9753956678080460180692999354815746025771374",
  "gauss_corr2": "0.57040367331720234979877921223007692488849952",
  "mean_quad_vs_taylor": "-8.06255899903535043687002643062701943835745634e-17",
  "var_quad_vs_taylor": "-8.17088355729403150560560208994655445725800837e-17",
  "drift_quad_vs_taylor": "-2.35338026250231056023329836767352280596550777e-16",
  "dehoog_vs_talbot": "3.17614299149101056770382753835610359839235797e-33",
  "dens_B2_vs_moment_B2": "-3.86124763922019076836474072169065789459449866e-16"
 },
 {
  "input": "A",
  "mode": "qcd",
  "zeta": "0.693147180559945309417232121458176568075500134",
  "tau": "0.180821003624333558978408379510828669932739165",
  "norm": "0.999999999999999973456865274691558230193544522",
  "neg_nodes": 0,
  "int_drho": "-2.14339164353995768701900358975425798235673106e-17",
  "I": "8.2721726215806231144617682178093643218763114",
  "kappa": "2.87613849137704478419700782213119029572383154",
  "mean": "3.26832401411118943803786428921290913370633449",
  "var": "3.7052070008378551585192087302354769532739448",
  "drift": "5.49498851150856013446216861034239543481571303",
  "B": "2.85470049794252581551294335231813039149952948",
  "corr2": "0.985148074847132121328692145947347885620726994",
  "R_minus_1": "0.0150758302554389997276963010421640694188191791",
  "k1": "3.26832401411118953938390598619137427789466046",
  "k2": "3.70520700083785526402307684325134765599626672",
  "k3": "9.34227922563985265107957973257443988462450741",
  "k4": "35.4923909825806004437549275437429830412346423",
  "dk1": "5.49498851150856036236177550649411269019119436",
  "dk2": "11.7669019205622589011926369171630440142286817",
  "dk3": "37.8446991174438749916405647398090731125974629",
  "h": "-2.08811805661784964029134208317312749940285178",
  "Q": "39.3939608823258416285919239862643225016206956",
  "Rlow_minus_1": "0.013581863044085624072482696817570196039584109",
  "B1": "8.149314932953305281771773007503531444548124",
  "B2": "8.25999781227579889408842257552409863552312038",
  "B3": "8.26073090445713024789393277130880418138486277",
  "B4": "8.26084277308162232426272467264903602686701269",
  "B5": "8.26085564698397744344716277839721217735610792",
  "B6": "8.26136030234794060534332016339235392662467158",
  "gauss_corr2": "0.617742671759463848822041473424291052426298214",
  "mean_quad_vs_taylor": "-1.01346041696978465144188325972832481908916879e-16",
  "var_quad_vs_taylor": "-1.05503868113015870702722321918777330290839245e-16",
  "drift_quad_vs_taylor": "-2.27899606896151717255375481336107445946418267e-16",
  "dehoog_vs_talbot": "1.40434433885466688677418587627129314364725827e-33",
  "dens_B2_vs_moment_B2": "-2.64553806553566430426289993511604654077394228e-16"
 },
 {
  "input": "A",
  "mode": "qcd",
  "zeta": "0.9",
  "tau": "0.234782608695652173913043478260869565217391304",
  "norm": "0.999999999999999972357973355858762380318698945",
  "neg_nodes": 0,
  "int_drho": "-1.9195569686717309700031915816269965359746544e-17",
  "I": "7.16150148485479426782150903052132473257270926",
  "kappa": "2.67609818296242529095953150455874900679817955",
  "mean": "3.56594663871651817290935186266924798093089561",
  "var": "4.35127687758825136277547484109031997441228899",
  "drift": "5.53468578793410820763007743128250463609981323",
  "B": "2.65328933239454677818126043928614033927184176",
  "corr2": "0.983026296411001971931219164269077843509598055",
  "R_minus_1": "0.0172667848774427346908324386778904370908254207",
  "k1": "3.56594663871651828645856333555047124127283944",
  "k2": "4.35127687758825148573939364525307733443856843",
  "k3": "11.4246837657261094706929983612134585060063251",
  "k4": "44.0746089820162116853157535027856328379364881",
  "dk1": "5.53468578793410843218764376876855656560765303",
  "dk2": "12.1644540189964204672412355808418615545120401",
  "dk3": "39.2521134915650427853253624271467642615682661",
  "h": "-2.3673803479430051863246326932764932408248613",
  "Q": "51.945255845368542776815595708306030165484567",
  "Rlow_minus_1": "0.0153257227524844188991210684707287602588972832",
  "B1": "7.03994428139870011151874485712172683122812425",
  "B2": "7.14783651564835474225974144222921797866017977",
  "B3": "7.14965933437441108280992485995344668548617608",
  "B4": "7.14966399155965102235266295488334323899646765",
  "B5": "7.14980023028415100788190281760732629257216131",
  "B6": "7.1505454476540523840842736433511952905294437",
  "gauss_corr2": "0.643055315297875557598393602899951732578730447",
  "mean_quad_vs_taylor": "-1.135492114728812232603419438348420546573606e-16",
  "var_quad_vs_taylor": "-1.22963918804162757360026279439010185914449171e-16",
  "drift_quad_vs_taylor": "-2.24557566337486051929507839798619296390396971e-16",
  "dehoog_vs_talbot": "8.33139048043972774375215721374142815708953992e-34",
  "dens_B2_vs_moment_B2": "-2.10250431398574478682122823221697001592583993e-16"
 },
 {
  "input": "A",
  "mode": "qcd",
  "zeta": "1.15599521327223206559375017157529020179818494",
  "tau": "0.301563968679712712763587001280510487425613464",
  "norm": "0.999999999999999971175925261496728507419205397",
  "neg_nodes": 0,
  "int_drho": "-1.62569385849655894130445433162042674917641284e-17",
  "I": "6.1158154048374812141376232300465449107773394",
  "kappa": "2.47301746957790033605372288448552384018446787",
  "mean": "3.93694501456486291290569189681695316843464265",
  "var": "5.17713792852126915456969241615616509454744904",
  "drift": "5.57462075144580810297304934651340493842051443",
  "B": "2.45002468085555546591758902584817242546124903",
  "corr2": "0.981491516577400233608643556229008343886590123",
  "R_minus_1": "0.0188575072835488852871129861550924762719134261",
  "k1": "3.93694501456486304134976075234246701487548751",
  "k2": "5.17713792852126930168656297102320194771240469",
  "k3": "14.0872518211162564170737451564598346884665287",
  "k4": "54.8106070720396840242639367719255702831888422",
  "dk1": "5.57462075144580832472433175303020988608821155",
  "dk2": "12.551593933240336273674859650362202747673854",
  "dk3": "40.3926269917540239272900517008573689441944959",
  "h": "-2.61722857392204111328547642636743860307932403",
  "Q": "70.084002968223857800693929686995814281799387",
  "Rlow_minus_1": "0.0162825900313218385393003878656279193059891068",
  "B1": "6.00262093680136672092479867995064001636378565",
  "B2": "6.10035915262873241047637804372753114905345739",
  "B3": "6.10322586924494500320011877761075787938961669",
  "B4": "6.1034375973357969725269852498441285038607545",
  "B5": "6.1038768579211281598204962305769756786249739",
  "B6": "6.10498788702310189728535622817336541303901586",
  "gauss_corr2": "0.671318128621881906396154600988047437670500154",
  "mean_quad_vs_taylor": "-1.28444068855525513846440844867185645487447809e-16",
  "var_quad_vs_taylor": "-1.47116870554867036853164955654838601574092855e-16",
  "drift_quad_vs_taylor": "-2.21751282406516804947667697122407884399925061e-16",
  "dehoog_vs_talbot": "4.15630177867950455980213597383636953592024112e-34",
  "dens_B2_vs_moment_B2": "-1.60803215646610727295024401286558318443300935e-16"
 },
 {
  "input": "A",
  "mode": "qcd",
  "zeta": "1.4",
  "tau": "0.365217391304347826086956521739130434782608696",
  "norm": "0.999999999999999970218737267718095766795521432",
  "neg_nodes": 0,
  "int_drho": "-1.39033881036326321926138310198765684467788382e-17",
  "I": "5.35149869185767512206110899429944177328101569",
  "kappa": "2.31333064905509673274943787431309366473880193",
  "mean": "4.29279156380756520745350663249631469235569605",
  "var": "5.98550893676070463339691018910821467633860826",
  "drift": "5.60502073648882558622368485244616038135375072",
  "B": "2.2910084017970340814620768441761536473644084",
  "corr2": "0.980794315635458588638128538423503384287241193",
  "R_minus_1": "0.0195817655734454478842764535434652207079307323",
  "k1": "4.29279156380756534995900218244404870216110039",
  "k2": "5.98550893676070480580556664789504708718129453",
  "k3": "16.6805805035073601164711852260383813576929212",
  "k4": "64.9758268305114071416268965956388117416500208",
  "dk1": "5.60502073648882580644657689351794890500218525",
  "dk2": "12.8353916766397650732916682002068412829140502",
  "dk3": "41.0292389569638531450501861776027080626498492",
  "h": "-2.784833872539432034674505508058725595693321",
  "Q": "90.1425619544186203658243610728698487290929871",
  "Rlow_minus_1": "0.0163913726788685977807400042022615583252031254",
  "B1": "5.24871949710460061592264172849929865388470782",
  "B2": "5.33475321446848589267348993689653136860970387",
  "B3": "5.338200090137058361665570065238528320304887",
  "B4": "5.33875309074339808780448655675833563573247613",
  "B5": "5.33956311289599071228360503650392606887264326",
  "B6": "5.34103302558275473336204523180216861818202889",
  "gauss_corr2": "0.69538170367723311187065644932149950325392038",
  "mean_quad_vs_taylor": "-1.42505495549947734009805404339871726473555131e-16",
  "var_quad_vs_taylor": "-1.72408656458786832410842686271927915963821622e-16",
  "drift_quad_vs_taylor": "-2.20222892041071788523648434525408648964441864e-16",
  "dehoog_vs_talbot": "1.97949063888208342187237804519739974773074733e-34",
  "dens_B2_vs_moment_B2": "-1.27068383498222714057132482759800871503218915e-16"
 },
 {
  "input": "A",
  "mode": "qcd",
  "zeta": "1.71046832960542059453085534522598620907090854",
  "tau": "0.446209129462283633355875307450257271931541358",
  "norm": "0.9999999999999999691911724442475172880025134",
  "neg_nodes": 0,
  "int_drho": "-1.15809185995095819192729006656999124229435571e-17",
  "I": "4.60229203991632320122958912769860748179268215",
  "kappa": "2.14529532696930172594102861803054861325055475",
  "mean": "4.74803121567049926517022299249521193936133953",
  "var": "7.03659039489530078378624724576560904803208694",
  "drift": "5.63520931094916917874702371948360133288623242",
  "B": "2.12436391750969645521313051434922875716751762",
  "corr2": "0.980581417883945565392071812348516319231559492",
  "R_minus_1": "0.0198031308383947734168106783248674933481994903",
  "k1": "4.7480312156704994254732585309352481693123063",
  "k2": "7.03659039489530099129344852828644039152874015",
  "k3": "20.0215966396573585156502650133710261619711796",
  "k4": "77.6374466077431692178178460097023201602454735",
  "dk1": "5.63520931094916939819305730827735667284124746",
  "dk2": "13.1050554003861108636591349122178576097086686",
  "dk3": "41.4083169611958313424669766620884914557455748",
  "h": "-2.9291147689782109987749894192457216424028122",
  "Q": "119.696108184141021473148021032349887951735849",
  "Rlow_minus_1": "0.0158830869980319559278135810817077646270569782",
  "B1": "4.51292205401714462381402820939709212238038413",
  "B2": "4.58460118761643600186900089195648943674548228",
  "B3": "4.58833967980042940357455325785968585130485501",
  "B4": "4.58935161229570564202189220826357495362764735",
  "B5": "4.59064449707362321518985149181488376937102893",
  "B6": "4.59251700896744622393035724336661409686261791",
  "gauss_corr2": "0.722389089756852035174904259936829257210222175",
  "mean_quad_vs_taylor": "-1.60303035538440036229950966771234602059785348e-16",
  "var_quad_vs_taylor": "-2.07507201282520831343496653215972259854475158e-16",
  "drift_quad_vs_taylor": "-2.19446033588793755339955015040299624929441482e-16",
  "dehoog_vs_talbot": "6.17900669730974010004485154441138669296811426e-35",
  "dens_B2_vs_moment_B2": "-9.66128999059903107960042372679851218101429775e-17"
 },
 {
  "input": "A",
  "mode": "qcd",
  "zeta": "2.5",
  "tau": "0.652173913043478260869565217391304347826086957",
  "norm": "0.999999999999999967242237447416767133631962355",
  "neg_nodes": 0,
  "int_drho": "-7.68689495467088182048835029780534004329268019e-18",
  "I": "3.36327770938697044771859169416835825759677534",
  "kappa": "1.83392412857974319409316630220784454458025574",
  "mean": "5.91417047312886059280614547650604105982629811",
  "var": "9.78149945738433888556214448269153780262535748",
  "drift": "5.68287736800356501285231113781170380560324725",
  "B": "1.81704451414233165450613051746620244725687989",
  "corr2": "0.981676522625465507321526798031150107731589044",
  "R_minus_1": "0.0186654941339830371542231088859789571317430558",
  "k1": "5.91417047312886079836022656923172143121171367",
  "k2": "9.78149945738433919410056453119763202715860573",
  "k3": "28.5533702301330535696792593523149215036096931",
  "k4": "107.977525354555357983720849290512299196915581",
  "dk1": "5.68287736800356523318200458660262629967131004",
  "dk2": "13.4941492906754211337990404969679903207251104",
  "dk3": "41.272356573748772575122093044490595078603065",
  "h": "-3.09485142112762180720271285044679312724965105",
  "Q": "215.982275878027201198191942565132018814069277",
  "Rlow_minus_1": "0.0134316807674651502608603671531227876467638609",
  "B1": "3.30165076637474225186918046878957566439380798",
  "B2": "3.34599748547434445140344305237863009344677068",
  "B3": "3.34938714438395756889854297039985262363841812",
  "B4": "3.35118506137299517270927488123717376132542326",
  "B5": "3.35332323371751242483855305266414702739963619",
  "B6": "3.35572803079166538094023149573173250737495633",
  "gauss_corr2": "0.776266960136095658454972187994907421354241479",
  "mean_quad_vs_taylor": "-2.05554081092725680371385415559377945296499123e-16",
  "var_quad_vs_taylor": "-3.08538420048506094224533248244713922357714812e-16",
  "drift_quad_vs_taylor": "-2.20329693448790922494068062792169245128781744e-16",
  "dehoog_vs_talbot": "1.30641232816772024473074976178736147819317412e-35",
  "dens_B2_vs_moment_B2": "-5.29437840513595919970274181118183644162218125e-17"
 },
 {
  "input": "A",
  "mode": "qcd",
  "zeta": "4.0",
  "tau": "1.04347826086956521739130434782608695652173913",
  "norm": "0.99999999999999996512254985619262388860211111",
  "neg_nodes": 0,
  "int_drho": "-3.60270076327928597235122754908093958263302944e-18",
  "I": "2.1936971176207715932635389413521246355798972",
  "kappa": "1.48111347222985302006985813525734037373406618",
  "mean": "8.1460467830659034235230788284321779018498382",
  "var": "15.1177129660286570367344679415898426789148185",
  "drift": "5.71703914982538896831177773592668300126629373",
  "B": "1.47037502896865356235905369013847900118106349",
  "corr2": "0.985552065710612900721119541782599316519300196",
  "R_minus_1": "0.0146597372092865544315814607549451876780129979",
  "k1": "8.14604678306590371536607341227729078692333363",
  "k2": "15.1177129660286575471549373640074677799030438",
  "k3": "44.4837212398957388152391149018031257461481935",
  "k4": "159.684575686682047725336624598716072613263754",
  "dk1": "5.71703914982538918688764403048303152180468999",
  "dk2": "13.7186107828017235225691190240049430985203089",
  "dk3": "40.1785715868044036743282550375194370700081164",
  "h": "-3.10372050698267171561350326766484130624296867",
  "Q": "485.8821554943578187059301340356847655294624",
  "Rlow_minus_1": "0.00917018347014514130812769138377229714013128666",
  "B1": "2.16200272581456889501132561444996367434253304",
  "B2": "2.18182868747324239288133499907703712347143999",
  "B3": "2.18386982350252213751177983427931657989040425",
  "B4": "2.18568863725997782753935806131063820774996084",
  "B5": "2.18778716406897867801291024919846642807584211",
  "B6": "2.18975649393659231356477538765909940240260658",
  "gauss_corr2": "0.840024400199362134190664241769233048491318672",
  "mean_quad_vs_taylor": "-2.91842994583845112885073495432815720177573658e-16",
  "var_quad_vs_taylor": "-5.10420469422417625100988225301156583945437078e-16",
  "drift_quad_vs_taylor": "-2.18575866294556348520538396252950285167927584e-16",
  "dehoog_vs_talbot": "1.74437850633675346461577951941421434027016474e-36",
  "dens_B2_vs_moment_B2": "-1.99948242517311082835444807474709864765206783e-17"
 },
 {
  "input": "A",
  "mode": "qcd",
  "zeta": "8.0",
  "tau": "2.08695652173913043478260869565217391304347826",
  "norm": "0.999999999999999964380921708924602060186565783",
  "neg_nodes": 576,
  "int_drho": "1.21775824719055805578548905936228224318997214e-18",
  "I": "1.12103160655809426065286310411125717812630614",
  "kappa": "1.058787800533276951419575668134776728120998",
  "mean": "14.1207793052226656161654760757636482998426394",
  "var": "29.4688733060266756816501026927663769532924193",
  "drift": "5.72870020889868771798478387069398886435072208",
  "B": "1.05529609181407047941685103433798115473575192",
  "corr2": "0.993415203356569544996673472828202567164196779",
  "R_minus_1": "0.00662844359657635910576977645209969142302535925",
  "k1": "14.1207793052226661125872771728682272453646935",
  "k2": "29.4688733060266766895141765915252608705502951",
  "k3": "85.7550670986562566275379539986655503706180756",
  "k4": "287.245505539617682504442071572366092842041987",
  "dk1": "5.7287002088986878958759443008435235801394544",
  "dk2": "13.7599356012686763984658408646108779530213875",
  "dk3": "39.2874933925364315098140181105524508359858211",
  "h": "-2.91070754482420521253564323303537173869310146",
  "Q": "1774.52536890735451604456362980872116279206687",
  "Rlow_minus_1": "0.00428712623160557156059698086723224221685950903",
  "B1": "1.11364984139805110219249727555258690284805168",
  "B2": "1.11842419884593207145739919026902972072167945",
  "B3": "1.11893369049848361745756132467964705368702818",
  "B4": "1.11950536349717604729890948265223919239162937",
  "B5": "1.12005305398583187929319906679385129836713494",
  "B6": "1.12045323021992083811002483194140659727254263",
  "gauss_corr2": "0.910840164739736025446528832785342069704163711",
  "mean_quad_vs_taylor": "-4.96421801097104578945522054041797642353509916e-16",
  "var_quad_vs_taylor": "-1.00786407389875888391725787580924884574871729e-15",
  "drift_quad_vs_taylor": "-1.77891160430149534715788732313234305689361902e-16",
  "dehoog_vs_talbot": "1.99495242805524440194588232993376220691407056e-39",
  "dens_B2_vs_moment_B2": "9.43322141035709847516876908709001930922772706e-18"
 },
 {
  "input": "A",
  "mode": "levyavg",
  "zeta": "0.0",
  "tau": "0.0",
  "norm": "0.999999999999999978628877175601523960789896203",
  "neg_nodes": 0,
  "int_drho": "-1.02627902847592955533038875216299741747216564e-16",
  "I": "19.1616217396524777406875270078430630403169393",
  "kappa": "4.37739896966822956059879725600869731759360028",
  "mean": "2.29111477607442276664780409853147178054616035",
  "var": "1.7494685165116360925654080788345120726946926",
  "drift": "5.72902974129831214354131056271922344989505286",
  "B": "4.33139719716388182182665536042566716434682951",
  "corr2": "0.979092580706552857887097358031794989263757963",
  "R_minus_1": "0.0213538736840999261116265009092773314202160102",
  "k1": "2.2911147760744228254417631594882360460889339",
  "k2": "1.74946851651163614937453017022156874773275431",
  "k3": "3.24843087870783307964466066096238343564070703",
  "k4": "10.2499236153288617258882248005387400169355411",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-1.56614834960352496849204960178863710889049454",
  "Q": "10.3394844055711818781872731649026698983433981",
  "Rlow_minus_1": "0.0126447686967305637710378721853308232392424887",
  "B1": "18.7610016795991323750046285646530394645582782",
  "B2": "18.998230206356637014024343020831284862081849",
  "B3": "19.0268796727140452316217398378887141833604244",
  "B4": "19.0639988612833394406322531453959926873564827",
  "B5": "19.0991399622622068847065641630496353491842588",
  "B6": "19.1234040152413419354954532158152905934832944",
  "gauss_corr2": "0.582552475278797437712605805665386122241746579",
  "mean_quad_vs_taylor": "-5.87939590609567642655427735488049942953893123e-17",
  "var_quad_vs_taylor": "-5.68091220913870566750380617140830864606790393e-17",
  "drift_quad_vs_taylor": "-2.51592152390595238312126433443925039036268883e-16",
  "dehoog_vs_talbot": "7.05053890622693849300210523457976925889624956e-33",
  "dens_B2_vs_moment_B2": "-7.01938971566086373834012218459631094579915623e-16"
 },
 {
  "input": "A",
  "mode": "levyavg",
  "zeta": "0.163124992919455480653950756993869768823735134",
  "tau": "0.0425543459789883862575523713897051570844526436",
  "norm": "0.999999999999999976952540038890073521288286936",
  "neg_nodes": 0,
  "int_drho": "-1.83640321456660899697366411960543621971477339e-17",
  "I": "15.9967623002723950830168278164072586132980289",
  "kappa": "3.99959526705795508833587548899147643207546186",
  "mean": "2.53490988980954547072060450250481956410572751",
  "var": "2.13550333672489901609547277313231221412018235",
  "drift": "5.72902974129831214140343028171887763966253365",
  "B": "3.92040513752687125484905593241134051174530318",
  "corr2": "0.960792950088742085138811969983528831324348601",
  "R_minus_1": "0.0408069708542684656245463907846707708003658961",
  "k1": "2.53490988980954554027720645491733110759489456",
  "k2": "2.13550333672489908359293231257254956083863765",
  "k3": "4.3677955199327895227279080952306019343059215",
  "k4": "14.712242625039543619119528365731618087927837",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-2.64614797188627304110805255865476614286950275",
  "Q": "14.8994360688888782939665594236897470198691807",
  "Rlow_minus_1": "0.0305771160813090340692662831786415852633895897",
  "B1": "15.3695764423470871929732128293345788853795483",
  "B2": "15.8395337653452868049158609294756460560204403",
  "B3": "15.8971394222485284517898344893669888873695074",
  "B4": "15.9258913953332632062197732896127787539495816",
  "B5": "15.9480603374398664459107690219344035170451805",
  "B6": "15.9646573369644962707312021748610702529544864",
  "gauss_corr2": "0.63010114656742009405002805023714759567975983",
  "mean_quad_vs_taylor": "-6.95566019524125115434891670491755483611031651e-17",
  "var_quad_vs_taylor": "-6.74974595394402373467184552984125868353590198e-17",
  "drift_quad_vs_taylor": "-2.53730032671595584122358952659730740909295184e-16",
  "dehoog_vs_talbot": "3.81185893595071269448952127003781480315839646e-33",
  "dens_B2_vs_moment_B2": "-6.16987419907311716032532270857108751888155598e-16"
 },
 {
  "input": "A",
  "mode": "levyavg",
  "zeta": "0.35",
  "tau": "0.0913043478260869565217391304347826086956521739",
  "norm": "0.999999999999999975863131837429617280837642711",
  "neg_nodes": 0,
  "int_drho": "-2.69176310886916165383722985890270131762407371e-17",
  "I": "13.4883087999076458241432940472432788864928785",
  "kappa": "3.672643298757401218707959239599284518000306",
  "mean": "2.8142001002799208317737608322805829225196124",
  "var": "2.5777424962159904941183088578551789720553874",
  "drift": "5.72902974129831214215703573058164500584466589",
  "B": "3.56829959912629843090901876256153936948459495",
  "corr2": "0.943985062768735176365695333213890404079172517",
  "R_minus_1": "0.0593387961743498475952448802308651929571622154",
  "k1": "2.81420010027992091369307934218216516349089569",
  "k2": "2.57774249621599056769819760682715735806852516",
  "k3": "5.65013289516204184461838910252955000315719746",
  "k4": "19.8242483429314434215006196340548984004648278",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-3.48584172041103945326185623446950593580512856",
  "Q": "20.7292805753520423737183917939647249162341976",
  "Rlow_minus_1": "0.0460371547286788247288930753857247975568127644",
  "B1": "12.7327620291249028427816064824435190478839047",
  "B2": "13.3189421647831725511251911145989595792255919",
  "B3": "13.4057512523076209454578971513264050877630579",
  "B4": "13.4354833023422696576107835650734849784808577",
  "B5": "13.4524003938587448344371423555256004780842635",
  "B6": "13.4639379624136774083951755548666414436592371",
  "gauss_corr2": "0.672796894725986867815512379510402168759088019",
  "mean_quad_vs_taylor": "-8.19193185099015822409712832903713075069902505e-17",
  "var_quad_vs_taylor": "-7.35798887489719783860131377550378000987473956e-17",
  "drift_quad_vs_taylor": "-2.52976427222732816756176820417985283477988818e-16",
  "dehoog_vs_talbot": "1.75922950892714040915300994697427203816555872e-33",
  "dens_B2_vs_moment_B2": "-5.82712768135063570046121467001436122415214915e-16"
 },
 {
  "input": "A",
  "mode": "levyavg",
  "zeta": "0.693147180559945309417232121458176568075500134",
  "tau": "0.180821003624333558978408379510828669932739165",
  "norm": "0.999999999999999973236040107653901673473691314",
  "neg_nodes": 0,
  "int_drho": "-2.91639664630791589673009604946102628425249777e-17",
  "I": "10.4588014081311662177454325995176796231307241",
  "kappa": "3.23400702042082249678733551817017277387035109",
  "mean": "3.32704368368963961852005524422117939073799084",
  "var": "3.3897992986923178548437669223714723013814062",
  "drift": "5.72902974129831214903303559421413687513486841",
  "B": "3.11167394981032599711355983068268126619139399",
  "corr2": "0.925776711124904893386134665908112051839483942",
  "R_minus_1": "0.0801740721959908674715979447224170204639222012",
  "k1": "3.32704368368963972281505387197209983551747281",
  "k2": "3.38979929869231794545849412466559222955502639",
  "k3": "8.00481082513746217479970318109772356645649969",
  "k4": "29.2111127316234213975791793898896676984480462",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-4.45719318988074863992232860780918733450428818",
  "Q": "33.2897033435830139171580115465668569367900202",
  "Rlow_minus_1": "0.061634634288182174565074224846666973536549918",
  "B1": "9.68251476992819576551752643287911355165047128",
  "B2": "10.2792930267626424794619058029429575185784079",
  "B3": "10.389385373176673744364546809911500353571184",
  "B4": "10.4224598305309396697502940627494511269627475",
  "B5": "10.4365355805153497522989319694633112631880901",
  "B6": "10.4441752439725263317179995409147225221219322",
  "gauss_corr2": "0.730019024499397244264962077954560105290050895",
  "mean_quad_vs_taylor": "-1.04294998627750920444779481971242019367269843e-16",
  "var_quad_vs_taylor": "-9.06147272022941199281736201960658497767952742e-17",
  "drift_quad_vs_taylor": "-2.4610042735910032488688661789703701003079797e-16",
  "dehoog_vs_talbot": "3.47719894420767229163692640833998490512428012e-34",
  "dens_B2_vs_moment_B2": "-4.43198131056125479616136523244988132754708034e-16"
 },
 {
  "input": "A",
  "mode": "levyavg",
  "zeta": "0.9",
  "tau": "0.234782608695652173913043478260869565217391304",
  "norm": "0.999999999999999971730994278979296226186383777",
  "neg_nodes": 0,
  "int_drho": "-2.64348122875836395713056610326948877732904916e-17",
  "I": "9.1936003661786003605775969550140569269130343",
  "kappa": "3.03209504570331705830200023800960331126384632",
  "mean": "3.63619132403141779209394558827843116806547742",
  "var": "3.87931589289426169247376284324387947823246766",
  "drift": "5.72902974129831215476093618333735465313555784",
  "B": "2.90873062844518672550000663930711157146253338",
  "corr2": "0.920282972053080433063266383620628385283233219",
  "R_minus_1": "0.0866223002790946106139438315288730729894061981",
  "k1": "3.63619132403141790951657620070119663369397851",
  "k2": "3.87931589289426179649253215006451088859616506",
  "k3": "9.42423606387579847529139093927795460925453956",
  "k4": "34.8696157720212146574629543724374330031537068",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663237",
  "h": "-4.84627577886708647229538121481676713173209505",
  "Q": "42.0729828981454126560080236874027274477270049",
  "Rlow_minus_1": "0.0659790315411198294955414268922394949655291873",
  "B1": "8.46071386885513139458827661646957577793277094",
  "B2": "9.01894357606871408950634110069576866493735604",
  "B3": "9.12960321219836966935439157615557621653210998",
  "B4": "9.16281995799730303979177814334030350676988469",
  "B5": "9.17601391213237544406374576301679146167701034",
  "B6": "9.18252910710747600500079514532940818617755123",
  "gauss_corr2": "0.755766402970406634776144073384291075487348261",
  "mean_quad_vs_taylor": "-1.17422630612422765465628501081253784295553069e-16",
  "var_quad_vs_taylor": "-1.04018769306820631410363697405932363074165194e-16",
  "drift_quad_vs_taylor": "-2.40372526769977107108885928463546465066209227e-16",
  "dehoog_vs_talbot": "1.06957995867785187463414533127327859686455843e-34",
  "dens_B2_vs_moment_B2": "-3.5805559890023975246408824359567627748018005e-16"
 },
 {
  "input": "A",
  "mode": "levyavg",
  "zeta": "1.15599521327223206559375017157529020179818494",
  "tau": "0.301563968679712712763587001280510487425613464",
  "norm": "0.999999999999999970105845961571995710341873459",
  "neg_nodes": 0,
  "int_drho": "-2.21529477545587127040310072570522285083336333e-17",
  "I": "7.98057045429017703655107512640380711975860276",
  "kappa": "2.82499034587557078195685849896015529061232294",
  "mean": "4.01878372154444959675034104177978915550439497",
  "var": "4.48512781884356630902131296803136846930969588",
  "drift": "5.72902974129831216195223733411717722062369762",
  "B": "2.70516440767175802491461768115538432329383855",
  "corr2": "0.916966338991487195862165174651439035368013346",
  "R_minus_1": "0.0905525726275145858465257360532074749300270755",
  "k1": "4.01878372154444972998294109679496272614582098",
  "k2": "4.48512781884356643283176260357292902627120079",
  "k3": "11.1808766922144984136225931283506675499197509",
  "k4": "41.8724194879647234511165727864528864199877671",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663236",
  "h": "-5.21020033271387016431413755311463005078630786",
  "Q": "54.2326005019863698938623254400550647454018552",
  "Rlow_minus_1": "0.0684007849219351852008161132791677772278129543",
  "B1": "7.3179144725340938413770265037936511989409252",
  "B2": "7.81846556644701516137623912238287340213908675",
  "B3": "7.92306948903567494063206000794625317111818166",
  "B4": "7.95480955883273698147992973381914462968176428",
  "B5": "7.96691599420644055513876233370978272520298747",
  "B6": "7.97245907352489571751032480243236335939514981",
  "gauss_corr2": "0.781548874204407505569873712600737898176789138",
  "mean_quad_vs_taylor": "-1.3323260005501517357064142601142298106843288e-16",
  "var_quad_vs_taylor": "-1.23810449635541560556961504914921053960485088e-16",
  "drift_quad_vs_taylor": "-2.33181225619197284541397788680393474397900859e-16",
  "dehoog_vs_talbot": "1.22658784524352777209769687006418257306744551e-35",
  "dens_B2_vs_moment_B2": "-2.66318725970849498308564315906710069108332249e-16"
 },
 {
  "input": "A",
  "mode": "levyavg",
  "zeta": "1.4",
  "tau": "0.365217391304347826086956521739130434782608696",
  "norm": "0.999999999999999968830763561441695732583048424",
  "neg_nodes": 0,
  "int_drho": "-1.79351240950190976666076920066978138858504108e-17",
  "I": "7.07686686545614814859798065566699691928748854",
  "kappa": "2.66023812194625692846061175607957645767046631",
  "mean": "4.3834560728964150305711044810127522175754405",
  "var": "5.06256443532905367701295991579121461265529372",
  "drift": "5.72902974129831216804238275514004786328679028",
  "B": "2.546219236532356622770304131811110308327946",
  "corr2": "0.916116202797822781013424152663521456862934794",
  "R_minus_1": "0.0915645820322746671685374948673310052149012324",
  "k1": "4.38345607289641517844702789026395251569678107",
  "k2": "5.06256443532905382266919991664392318907583771",
  "k3": "12.8552389445246681395395744272310497057066687",
  "k4": "48.5472225257391885083378041346033735510526876",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082358",
  "dk3": "26.3043554183080007592360734076403957394663236",
  "h": "-5.47600490143466291498757407715099539863267906",
  "Q": "67.1633640549008779819376414796568962228707413",
  "Rlow_minus_1": "0.0688658045736200608091298401110895382663366682",
  "B1": "6.48323240048741737034560789786767064935696581",
  "B2": "6.92970541598474552324533712045518673006792561",
  "B3": "7.02550712800689268743509705567409712931984952",
  "B4": "7.05485339830282056716394554400464258353103466",
  "B5": "7.06584369116182675493256871007958587495015808",
  "B6": "7.07065629083320325223823910579534518110542372",
  "gauss_corr2": "0.801519993380476184777278966135387254533554374",
  "mean_quad_vs_taylor": "-1.4787592340925120029812134057056411463644464e-16",
  "var_quad_vs_taylor": "-1.4565624000085270857642054398364684197612755e-16",
  "drift_quad_vs_taylor": "-2.27091080198174413898734696027885301447384958e-16",
  "dehoog_vs_talbot": "6.51181554697719523163361462456672567642538238e-36",
  "dens_B2_vs_moment_B2": "-1.95829875768717442755134035474486772841613078e-16"
 },
 {
  "input": "A",
  "mode": "levyavg",
  "zeta": "1.71046832960542059453085534522598620907090854",
  "tau": "0.446209129462283633355875307450257271931541358",
  "norm": "0.999999999999999967580301010202526716142341963",
  "neg_nodes": 0,
  "int_drho": "-1.30815643163622292571204104861497868617436228e-17",
  "I": "6.17406464786519881589417806254940599542627167",
  "kappa": "2.48476651777691153270852501045954340430517484",
  "mean": "4.84746014960267464684265241609783329412690213",
  "var": "5.79728683228461066180214755122848896901950989",
  "drift": "5.72902974129831217398474983948673943849028312",
  "B": "2.3794067133149538069988584739446741794589778",
  "corr2": "0.916993363411876371013385864670439056930002009",
  "R_minus_1": "0.0905204332987526774683587643777889145181217733",
  "k1": "4.84746014960267481285542371400788327028513407",
  "k2": "5.79728683228461083840566813367348407801166112",
  "k3": "14.9856744109775497480144555572832771846163679",
  "k4": "57.0401499693924658910217799069414965231193498",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082358",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-5.73766134618472221556160898337450309156677251",
  "Q": "85.520057482265905690478507508301409641140446",
  "Rlow_minus_1": "0.0679930422304481064542215167854173629426903239",
  "B1": "5.66157630736827103903565243561500310886933812",
  "B2": "6.04652410432606634083928887433679285642425703",
  "B3": "6.13016171595478397163150930661461180429282082",
  "B4": "6.15593696468619554279066489602438050496939011",
  "B5": "6.1654693900924060877605637942728222240477738",
  "B6": "6.16949884999092097661972836222379284925674392",
  "gauss_corr2": "0.82220205433317447228515594404390863315654611",
  "mean_quad_vs_taylor": "-1.66012771297910049976158231934300632614342398e-16",
  "var_quad_vs_taylor": "-1.76603520582444995108992151230235546521074163e-16",
  "drift_quad_vs_taylor": "-2.21148713113827722323531203187001644310004358e-16",
  "dehoog_vs_talbot": "6.208963870926841620834298782075809695651378e-36",
  "dens_B2_vs_moment_B2": "-1.29394769541857068774092715380471987389002117e-16"
 },
 {
  "input": "A",
  "mode": "levyavg",
  "zeta": "2.5",
  "tau": "0.652173913043478260869565217391304347826086957",
  "norm": "0.999999999999999965808349545338112261244039007",
  "neg_nodes": 0,
  "int_drho": "-5.22137290607965590443462022555075999453284637e-18",
  "I": "4.63614593103180506547162236777918578814525591",
  "kappa": "2.1531711337076310213496812437069749522796398",
  "mean": "6.0274385203994089593168871079110512107596407",
  "var": "7.66571122868559601899666235538713828610369258",
  "drift": "5.72902974129831217953220656986737362083426443",
  "B": "2.06921133728206394066440759960475329548461752",
  "corr2": "0.923533387868082260497024361413576479803868632",
  "R_minus_1": "0.0827978859632092147543098408768395734274469219",
  "k1": "6.0274385203994091700940216073020154561029467",
  "k2": "7.66571122868559628025786900311863025013111752",
  "k3": "20.4034452819521814008855781007278589179013528",
  "k4": "78.6379573839187309802624736113684427564304484",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082359",
  "dk3": "26.3043554183080007592360734076403957394663234",
  "h": "-6.17710358166632016059038092073455068227252663",
  "Q": "141.857371250444331011256253569272105652958686",
  "Rlow_minus_1": "0.0628214797090021303276022130227938508123609145",
  "B1": "4.28163555833662755297970379032347517939869752",
  "B2": "4.55061423968601400787712111576096436015928175",
  "B3": "4.60768285274800449190178511173318968424965451",
  "B4": "4.6250408681432600897447444658037513664785842",
  "B5": "4.63131005275439901519820885359924965120625371",
  "B6": "4.63383574810618907091608641084129247435578756",
  "gauss_corr2": "0.859447140544349503837338513002469542654507923",
  "mean_quad_vs_taylor": "-2.10777134499390964245343305999053285429106371e-16",
  "var_quad_vs_taylor": "-2.61261206647731491964027424944762026233269467e-16",
  "drift_quad_vs_taylor": "-2.15601256383447088141187221871655752107433593e-16",
  "dehoog_vs_talbot": "4.9906777771666431323479103616346872277623925e-37",
  "dens_B2_vs_moment_B2": "-4.7101041948472751344244060523046760226675192e-17"
 },
 {
  "input": "A",
  "mode": "levyavg",
  "zeta": "4.0",
  "tau": "1.04347826086956521739130434782608695652173913",
  "norm": "0.999999999999999964655991674483623642596578804",
  "neg_nodes": 188,
  "int_drho": "-2.05870328499178012045179557586214512341576503e-18",
  "I": "3.11966207529824099865932773805357469353700409",
  "kappa": "1.76625651458055236769597745031052983613789337",
  "mean": "8.26923276699440068065488838723532336461838521",
  "var": "11.2154568559899719558545064951422874157522729",
  "drift": "5.72902974129831217339840583030888838953374849",
  "B": "1.71069502468784828015211514249651772907355559",
  "corr2": "0.938075149441301384327860605706720754614206314",
  "R_minus_1": "0.0660126756322026078237601331821971526376049127",
  "k1": "8.26923276699440097688537667599028310211135439",
  "k2": "11.2154568559899723587878723028568671515701354",
  "k3": "30.6964539238987903936301285645871442072577404",
  "k4": "119.670777645072652532887022897866264400127399",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082358",
  "dk3": "26.3043554183080007592360734076403957394663234",
  "h": "-6.60865377778143476119471303088586573531243056",
  "Q": "287.228216557585837339618112200663835476651947",
  "Rlow_minus_1": "0.0519581541433466162964155267667007151252537831",
  "B1": "2.92647746749175795811250718951487485880786183",
  "B2": "3.07853183484472535446348925867774326784763421",
  "B3": "3.10715738203699839809141130860807934165438441",
  "B4": "3.11516947741047143990528850026558578187629188",
  "B5": "3.1178777334768656989260255137016755559543465",
  "B6": "3.11889936326869457104218568609580560783788225",
  "gauss_corr2": "0.899460213595011719605335526624119735247631061",
  "mean_quad_vs_taylor": "-2.96230488288754959737492969174934405062600261e-16",
  "var_quad_vs_taylor": "-4.02933365807714579735817862580285966314891934e-16",
  "drift_quad_vs_taylor": "-2.21735057123005573372487737816757475729142846e-16",
  "dehoog_vs_talbot": "4.51121380886091076339120415384866407811282725e-39",
  "dens_B2_vs_moment_B2": "-2.48709727075643416388874390103798157218597921e-17"
 },
 {
  "input": "A",
  "mode": "levyavg",
  "zeta": "8.0",
  "tau": "2.08695652173913043478260869565217391304347826",
  "norm": "0.999999999999999963889014755839582869107797219",
  "neg_nodes": 571,
  "int_drho": "1.65861833238289365771040340268602954308849519e-18",
  "I": "1.65005329978211472086305844989710606625697251",
  "kappa": "1.28454400461101943553570691817838735714813693",
  "mean": "14.2473507579143786215657899576918725809095063",
  "var": "20.6814451954683078779565660701355179255616104",
  "drift": "5.72902974129831222865279426032989203048272405",
  "B": "1.25976818176440870173007262964969308260122125",
  "corr2": "0.961796732260446150741928462676048631353191107",
  "R_minus_1": "0.0397207293996178167314456271047207054044422893",
  "k1": "14.2473507579143791283289901924923301581337749",
  "k2": "20.6814451954683085682012144354921655554075167",
  "k3": "58.1444769690897477076155964682119049788747708",
  "k4": "229.091631674816443339885820995193788783319256",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082363",
  "dk3": "26.3043554183080007592360734076403957394663209",
  "h": "-7.03520542383706345242101424096043543680642597",
  "Q": "921.066738852518036704477297121715427447489403",
  "Rlow_minus_1": "0.0338595511332634495524972961095543684081147486",
  "B1": "1.58701587178600432029031568576391531618531247",
  "B2": "1.64075151684604320422817266822764132946895641",
  "B3": "1.64793229517743561153514364849382278727563165",
  "B4": "1.64945165560913608185677127227832088393934825",
  "B5": "1.64985893537584860630076591532459818662892381",
  "B6": "1.6499848790151655554324658197769443414491474",
  "gauss_corr2": "0.942847709980091322452109774821420829803405479",
  "mean_quad_vs_taylor": "-5.06763200234800457577224268589690065542792755e-16",
  "var_quad_vs_taylor": "-6.90244648365356647629845906268506588953169482e-16",
  "drift_quad_vs_taylor": "-1.66480668692984569731538762256492668703803644e-16",
  "dehoog_vs_talbot": "5.06306651391360467938130045062437822183199643e-43",
  "dens_B2_vs_moment_B2": "2.36042107070333296714799262386466493809629086e-17"
 },
 {
  "input": "A",
  "mode": "susy",
  "zeta": "0.0",
  "tau": "0.0",
  "norm": "0.999999999999999978628877175601523960789896203",
  "neg_nodes": 0,
  "int_drho": "-1.39208619857778570545234038693602282936243291e-16",
  "I": "33.8640955254382490889202199876479637619137362",
  "kappa": "5.81928651343429292478038274957279668943175128",
  "mean": "2.29111477607442276664780409853147178054616035",
  "var": "1.7494685165116360925654080788345120726946926",
  "drift": "7.61960440108935828463242191890978066932053983",
  "B": "5.76075437494530574918682532609297759800289763",
  "corr2": "0.979984566353540694257889492532058463097237375",
  "R_minus_1": "0.0204242335376111505388118438815706153371218937",
  "k1": "2.2911147760744228254417631594882360460889339",
  "k2": "1.74946851651163614937453017022156874773275431",
  "k3": "3.24843087870783307964466066096238343564070703",
  "k4": "10.2499236153288617258882248005387400169355411",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910343",
  "h": "-1.97347586652997788247600676224055069557752404",
  "Q": "10.3394844055711818781872731649026698983433981",
  "Rlow_minus_1": "0.0113502660225178038065761573184101828415882425",
  "B1": "33.1862909684514821692074732675156698566411477",
  "B2": "33.5629641992440864890177758338183461219400632",
  "B3": "33.6120996160891451519426798865434799996849614",
  "B4": "33.6822515486603639466942540593033351228527482",
  "B5": "33.7488581622357831409574767082029019528958378",
  "B6": "33.7941728382692722476083697258532880237836575",
  "gauss_corr2": "0.578151789148512062790310634535184482768501137",
  "mean_quad_vs_taylor": "-5.87939590609567642655427735488049942953893123e-17",
  "var_quad_vs_taylor": "-5.68091220913870566750380617140830864606790393e-17",
  "drift_quad_vs_taylor": "-3.34202069080966370465993159574444969948525472e-16",
  "dehoog_vs_talbot": "7.05053890622693849300210523457976925889624956e-33",
  "dens_B2_vs_moment_B2": "-1.23113614126019064676953672010814785886102849e-15"
 },
 {
  "input": "A",
  "mode": "susy",
  "zeta": "0.163124992919455480653950756993869768823735134",
  "tau": "0.0425543459789883862575523713897051570844526436",
  "norm": "0.999999999999999976704690605568553816936316675",
  "neg_nodes": 0,
  "int_drho": "-2.63152423502395924255232428053955713237827477e-17",
  "I": "26.7768988083780404560765910460436756540371316",
  "kappa": "5.17463996896190261474354754624285408842918114",
  "mean": "2.61536205798140191137742462573040924603999308",
  "var": "2.26755418218072876825206510853716725799307895",
  "drift": "7.61960440108935828167493488993380080581201889",
  "B": "5.06003577566223752730019448448250876196076497",
  "corr2": "0.956195944654005021543569414912980224167541028",
  "R_minus_1": "0.0458107520648869397058507968586770089127113152",
  "k1": "2.61536205798140198447978460597632670907151776",
  "k2": "2.26755418218072883743372977219940013378444071",
  "k3": "4.76288202557263338930277661953890894827520288",
  "k4": "16.3167944524231775079430699221321005151550168",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910343",
  "h": "-3.82990798029454140832188616376333347667667868",
  "Q": "16.5962073694447368442145327776813407957694306",
  "Rlow_minus_1": "0.0345191943762511549137705756433918560122320132",
  "B1": "25.6039620509817432695479721031645237591334833",
  "B2": "26.4877901938217402479779277246765530580332093",
  "B3": "26.6045899397139640093876382707952656460498581",
  "B4": "26.6567355197031610623152538191375978204890017",
  "B5": "26.6941343212782741490545747949428609450684627",
  "B6": "26.7217865978047476184801913032766623834116632",
  "gauss_corr2": "0.639819462209790456893131151797655543862510481",
  "mean_quad_vs_taylor": "-7.31023599802459174630315246833608706991259268e-17",
  "var_quad_vs_taylor": "-6.91816646636622328757913617629872533322871291e-17",
  "drift_quad_vs_taylor": "-3.37159556109942350329501680520843498936782993e-16",
  "dehoog_vs_talbot": "3.06684596568342517722007637897457496073161056e-33",
  "dens_B2_vs_moment_B2": "-1.07594931582903484418505484059080112638953155e-15"
 },
 {
  "input": "A",
  "mode": "susy",
  "zeta": "0.35",
  "tau": "0.0913043478260869565217391304347826086956521739",
  "norm": "0.999999999999999975028857424671553333494170204",
  "neg_nodes": 0,
  "int_drho": "-3.92750523655396131677087669718828251507426894e-17",
  "I": "21.6661574642619739123368556788625079220123656",
  "kappa": "4.65469198382255728742387283199189811776211061",
  "mean": "2.98681778660866852289678071483829933827105136",
  "var": "2.86106999301693067889299464020581986743013628",
  "drift": "7.61960440108935828493871593197184895475750363",
  "B": "4.50472395230347564674874216482237228571500857",
  "corr2": "0.936600683343546542051233178145376863864974948",
  "R_minus_1": "0.067690871663819289634479051411318603096488409",
  "k1": "2.98681778660866861237882538121605854105235862",
  "k2": "2.86106999301693075772554763413846178109265233",
  "k3": "6.49782811647140035262769889828900488997858406",
  "k4": "23.2669650568660384964362649355216588178251618",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910343",
  "h": "-5.1303393512063608313024254592201499769498882",
  "Q": "24.8810724076230915462354046076728457748677874",
  "Rlow_minus_1": "0.052129879999252969565574210020694751058786237",
  "B1": "20.2925378864566475529398309425858355829638867",
  "B2": "21.35038545135792707168395646541273904566824",
  "B3": "21.5249489290328865657250096461484961162631957",
  "B4": "21.5814309801551344425800308245311054885823111",
  "B5": "21.6100716078588934488949402738176382794601914",
  "B6": "21.6281983783773693986145110724203171315627374",
  "gauss_corr2": "0.691485753652847372760714448557644206069039097",
  "mean_quad_vs_taylor": "-8.94820446663777592027813072644681496309249996e-17",
  "var_quad_vs_taylor": "-7.88325529939326419136625160516883383265711549e-17",
  "drift_quad_vs_taylor": "-3.33895775067904302180556195775094052499731655e-16",
  "dehoog_vs_talbot": "1.03914708619942462420502534237624049140651202e-33",
  "dens_B2_vs_moment_B2": "-9.48276995230865037814814684642354062013543079e-16"
 },
 {
  "input": "A",
  "mode": "susy",
  "zeta": "0.693147180559945309417232121458176568075500134",
  "tau": "0.180821003624333558978408379510828669932739165",
  "norm": "0.999999999999999971615215383872397152461083753",
  "neg_nodes": 0,
  "int_drho": "-3.46601771315499382362897838325436087790494259e-17",
  "I": "15.9797589099996037165278643202139264815266479",
  "kappa": "3.99746906304471651210948530532238527240055799",
  "mean": "3.66889929109978955851872135853285437327015718",
  "var": "3.95090688607139960198590057886006946885183515",
  "drift": "7.61960440108935829993255179907072741615097035",
  "B": "3.83339901344936461076789686480681891545763129",
  "corr2": "0.919597603385552348193889982607276562659321085",
  "R_minus_1": "0.0874321511043977575919871667719532993138358047",
  "k1": "3.66889929109978967726577365009863573125325661",
  "k2": "3.95090688607139970811202010482795760909679479",
  "k3": "9.68360383263666423315181263416331269880038941",
  "k4": "36.0291395422816052725892212908928288347663633",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910342",
  "h": "-6.50083458358825178502231409578377771891541188",
  "Q": "43.5141259765985744492682590267959727434923441",
  "Rlow_minus_1": "0.0660906331650344151158375989518229860917991073",
  "B1": "14.6949479963145627153175456335602762961162647",
  "B2": "15.6661464137182459800205045268068847627304781",
  "B3": "15.8633430936377587594921997769776655790176107",
  "B4": "15.9236701777341462716336805529120178829250989",
  "B5": "15.9478213378070937143185777001607188003304766",
  "B6": "15.95972884103143963326119964814641270545503",
  "gauss_corr2": "0.755806416124537287415485450052701279382521471",
  "mean_quad_vs_taylor": "-1.18747052291565781357983099428800777607909383e-16",
  "var_quad_vs_taylor": "-1.06126119525967888140244959642020793253477412e-16",
  "drift_quad_vs_taylor": "-3.18901939200805423719162729057278729177565121e-16",
  "dehoog_vs_talbot": "8.57907218081423194457121237668686058502017086e-35",
  "dens_B2_vs_moment_B2": "-6.15313330548181287219905901182294581159493109e-16"
 },
 {
  "input": "A",
  "mode": "susy",
  "zeta": "0.9",
  "tau": "0.234782608695652173913043478260869565217391304",
  "norm": "0.999999999999999969906625724237105829741318916",
  "neg_nodes": 0,
  "int_drho": "-2.85596257561169792175924947209764934261168386e-17",
  "I": "13.7521811456941604478364030398770938051713703",
  "kappa": "3.7083933375107555394380124001946558837859471",
  "mean": "4.08006537459105471331339480266602308357343116",
  "var": "4.60787231323953644286517862853495570713869074",
  "drift": "7.61960440108935830998721850630467701460334875",
  "B": "3.5496228055297429360442389265540256318074966",
  "corr2": "0.916205358848249065600349072451206413324104067",
  "R_minus_1": "0.0914583617553691107090430025756557916664416412",
  "k1": "4.08006537459105484899420887250263674742345463",
  "k2": "4.60787231323953657084857507743643654780106352",
  "k3": "11.6040237758141489244581875569451243182238194",
  "k4": "43.7223158935673162787260422904948169335088504",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910341",
  "h": "-7.01379822708583425762551973539691027421083053",
  "Q": "56.9648296592304685213848438860949610635635675",
  "Rlow_minus_1": "0.0685386144899887109787429626796886409463371976",
  "B1": "12.5998220615368439098851313349986937418459352",
  "B2": "13.4633964084549724718969650745289184674034058",
  "B3": "13.6484206037345961822870798449711106489062924",
  "B4": "13.7056876424177965264714220362930467886529352",
  "B5": "13.7277114011601834239003654055039747291523753",
  "B6": "13.7377655701868250891933896002740962630284723",
  "gauss_corr2": "0.783069607790606271863555355946116817758751626",
  "mean_quad_vs_taylor": "-1.35680814069836613663850023468574182641844292e-16",
  "var_quad_vs_taylor": "-1.27983396448901480840662372781429528710133187e-16",
  "drift_quad_vs_taylor": "-3.08847272493571474120710350660443411458999825e-16",
  "dehoog_vs_talbot": "3.43013889356386470491223848219210680509061759e-36",
  "dens_B2_vs_moment_B2": "-4.46776311312836103159435611200920420540754015e-16"
 },
 {
  "input": "A",
  "mode": "susy",
  "zeta": "1.15599521327223206559375017157529020179818494",
  "tau": "0.301563968679712712763587001280510487425613464",
  "norm": "0.999999999999999968256620408366575705609986545",
  "neg_nodes": 0,
  "int_drho": "-2.0971243973225238394643600137462460797878108e-17",
  "I": "11.6967067811586920896681342899919880568104579",
  "kappa": "3.4200448507525003055298935012751959947068333",
  "mean": "4.58891291903633515482125647211283626758117772",
  "var": "5.4209141905301105679653794802708982930952599",
  "drift": "7.61960440108935832041527253775930300434785839",
  "B": "3.27262435130015027844990565303983205322446111",
  "corr2": "0.915648339751043578210650781168521265388716864",
  "R_minus_1": "0.0921223318898725551160205751189300252594552097",
  "k1": "4.588912919036335310762306377391345272996505",
  "k2": "5.42091419053011072787334421030858846002400038",
  "k3": "13.9806813154926808377671135194609995686070504",
  "k4": "53.2431738935667239768523584531210649493148699",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910345",
  "h": "-7.47647878125421816012281713130436133309596766",
  "Q": "75.9592477081676883188981566394317187673287203",
  "Rlow_minus_1": "0.0687102043364699785836946196015053232535003984",
  "B1": "10.7100701447227299445025127490654988857051355",
  "B2": "11.4459612528245553146509131581224647291918908",
  "B3": "11.6083328229399633226004676784079057098768897",
  "B4": "11.6591772302900296720484515941254733604190558",
  "B5": "11.6783377648702926691427820112822137536958672",
  "B6": "11.6866327461257392648424882418216991777391428",
  "gauss_corr2": "0.809404177434597776146169875915869280097937828",
  "mean_quad_vs_taylor": "-1.55941049905278509005415327283624927794367996e-16",
  "var_quad_vs_taylor": "-1.59907964730037690166928740479794864956409537e-16",
  "drift_quad_vs_taylor": "-2.9841921846211684813096584101741404313574494e-16",
  "dehoog_vs_talbot": "8.22430075486433059673037163212038018953424546e-36",
  "dens_B2_vs_moment_B2": "-2.88861550868916349814205455471235542844764023e-16"
 },
 {
  "input": "A",
  "mode": "susy",
  "zeta": "1.4",
  "tau": "0.365217391304347826086956521739130434782608696",
  "norm": "0.9999999999999999671247705412797943868049144",
  "neg_nodes": 0,
  "int_drho": "-1.48230756806694864956990798062554079640314653e-17",
  "I": "10.2164612599693377608487929224953840908392289",
  "kappa": "3.19631995581940103133032169683873047243599024",
  "mean": "5.07392681821140579848705627523235783743409555",
  "var": "6.19587442253281438907413660775781407093049814",
  "drift": "7.61960440108935832720956298939837919207632185",
  "B": "3.06112539673478238205887627025964078410633482",
  "corr2": "0.917195147722099040584556446442567501047816586",
  "R_minus_1": "0.0902805171653502922283413782372022787093840904",
  "k1": "5.07392681821140597319001204639952602594263281",
  "k2": "6.1958744225328145827786000258891408811723464",
  "k3": "16.2460198297621021715768136102688692529922152",
  "k4": "62.3180893814775688080803853404704152204940239",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910344",
  "h": "-7.80445743401388687686565674345807220359404549",
  "Q": "96.497599016442663153145961406021351685460962",
  "Rlow_minus_1": "0.0673607143086568893216779908472967722521519897",
  "B1": "9.37048869453467926136657900681298304521863807",
  "B2": "10.0016915064197290460522497643907670478256659",
  "B3": "10.1417218230959013196665051047002370021484449",
  "B4": "10.1857174790215556161408850034508518758939773",
  "B5": "10.2021316831422780597131650510995913972532624",
  "B6": "10.2090348476399174232648863739818379601952907",
  "gauss_corr2": "0.829170880074493804779843016306708520044424794",
  "mean_quad_vs_taylor": "-1.74702955771167168188508537262864095685461066e-16",
  "var_quad_vs_taylor": "-1.93704463418131326810241848265430233719268467e-16",
  "drift_quad_vs_taylor": "-2.91624928010477771943237377556100526037068712e-16",
  "dehoog_vs_talbot": "4.45394701642347591482094004874222931813961827e-36",
  "dens_B2_vs_moment_B2": "-1.86507842861756749756360722327881131376107188e-16"
 },
 {
  "input": "A",
  "mode": "susy",
  "zeta": "1.71046832960542059453085534522598620907090854",
  "tau": "0.446209129462283633355875307450257271931541358",
  "norm": "0.999999999999999966170470731095102050990356436",
  "neg_nodes": 0,
  "int_drho": "-9.14851965539024288599653137443199360676075091e-18",
  "I": "8.78121215661109440986156949334044178383792773",
  "kappa": "2.96331101246748894301396123275030219658814896",
  "mean": "5.69105182273149039506854643977619603660878468",
  "var": "7.1819231470971514970145792157713880539721099",
  "drift": "7.61960440108935833137974501057292408078044363",
  "B": "2.84323035579972593158737748221765041438904764",
  "corr2": "0.920597146722492231775513140849616128643804311",
  "R_minus_1": "0.0862514657580654222830198963578443253525750615",
  "k1": "5.69105182273149059319055130254299220092105168",
  "k2": "7.18192314709715173562049125151456972621178393",
  "k3": "19.1284053515704519883650100367934328197596917",
  "k4": "73.8648868465020928992172033310688853955204512",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910338",
  "h": "-8.11944710714815374874987176909472679098041093",
  "Q": "126.078142469186516222533074338583079482859654",
  "Rlow_minus_1": "0.0646828307462473821762951316197914957359671782",
  "B1": "8.08395885614103645575064246020241690289775858",
  "B2": "8.60685219859243470685788945726931050911912013",
  "B3": "8.72152430290838673403247672022590219483287978",
  "B4": "8.75734781540708471053747892184743868037944407",
  "B5": "8.77056743948386301025357555267243081390600277",
  "B6": "8.77599652457543236794266370670871128004415479",
  "gauss_corr2": "0.849085449657262270075701160077118504168321202",
  "mean_quad_vs_taylor": "-1.98122004862766796164312267003747870280331798e-16",
  "var_quad_vs_taylor": "-2.38605912035743181672239674023393024181412454e-16",
  "drift_quad_vs_taylor": "-2.87454745989303227054533255773392982840180202e-16",
  "dehoog_vs_talbot": "1.14182076135311792196282027185729231247781032e-36",
  "dens_B2_vs_moment_B2": "-1.08489249861611418001775276034002471366398992e-16"
 },
 {
  "input": "A",
  "mode": "susy",
  "zeta": "2.5",
  "tau": "0.652173913043478260869565217391304347826086957",
  "norm": "0.999999999999999965045372591915141991363717844",
  "neg_nodes": 0,
  "int_drho": "-3.34396328963514366595910946510046944774223839e-18",
  "I": "6.43532380627437545249399078434302892953804536",
  "kappa": "2.53679400154493732051304904143359478678064759",
  "mean": "7.26042199417617818895895438456367780292587105",
  "var": "9.68947906297802586226651815672557853573450296",
  "drift": "7.6196044010893583280356622625962277736151115",
  "B": "2.44783539158554027190892657231161682721933373",
  "corr2": "0.931095044270607703143300731213400369227534286",
  "R_minus_1": "0.0740042127314407516344978776505088688125280493",
  "k1": "7.26042199417617844642077902897268243868482481",
  "k2": "9.68947906297802620902465491248509041458916877",
  "k3": "26.458411148447599315237790927581108109482686",
  "k4": "103.228791054880124372659940050416731451861401",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910345",
  "h": "-8.63166028148279047065786304398338550497732883",
  "Q": "218.75258983430584438616971599403880441400649",
  "Rlow_minus_1": "0.0568422232547898217932870361555698191076186713",
  "B1": "5.99189810429873552513548065879906313368160834",
  "B2": "6.33249091406323615867106299869963777780145897",
  "B3": "6.40199508698920969632413163534272488212586213",
  "B4": "6.42272576134935288106680740993003815660737293",
  "B5": "6.43009052908620063452015312787189014448023064",
  "B6": "6.43298483829373057571497307710157504347433942",
  "gauss_corr2": "0.883594608106211804155853729499412295375591555",
  "mean_quad_vs_taylor": "-2.57461824644409004635758953764961396347448588e-16",
  "var_quad_vs_taylor": "-3.46758136755759511878854665809524825110125177e-16",
  "drift_quad_vs_taylor": "-2.90798828737279923361698587910665249112296175e-16",
  "dehoog_vs_talbot": "1.81152599735374826752507020989830999236771576e-38",
  "dens_B2_vs_moment_B2": "-4.78436959216095290708039046202720129219682849e-17"
 },
 {
  "input": "A",
  "mode": "susy",
  "zeta": "4.0",
  "tau": "1.04347826086956521739130434782608695652173913",
  "norm": "0.999999999999999963999666972395363129005105338",
  "neg_nodes": 268,
  "int_drho": "-2.19316301718876958388112484660393059696337331e-18",
  "I": "4.23865404494970644755874160407844709585901366",
  "kappa": "2.05879917547819764215955366776157042039845569",
  "mean": "10.2420063250372314468588530723930920939703189",
  "var": "14.453485390857859747640342761230722240129106",
  "drift": "7.61960440108935833136923906800930395677811199",
  "B": "2.00422340787931742617646699022144420709611951",
  "corr2": "0.947685615785859037108627911555356394519022067",
  "R_minus_1": "0.0552022562574823623788393889367308175976284668",
  "k1": "10.2420063250372318190081885506633502742423594",
  "k2": "14.4534853908578602448147297578432034147030175",
  "k3": "40.3843993102914590565936690875523429137878729",
  "k4": "159.016111518610881960722969200343526312816944",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910342",
  "h": "-9.11520941981545240781769638909655470743156389",
  "Q": "463.984776612670722289734039544224812812654345",
  "Rlow_minus_1": "0.0445797173062316562867000337895327135888927384",
  "B1": "4.01691146869138495014277217372760675919166626",
  "B2": "4.19598424640980670377259968684693840693893247",
  "B3": "4.22658553343780076523652211012889863449789826",
  "B4": "4.23456728183782246392711525424176104611588667",
  "B5": "4.23712013025608060868287457012911774087705365",
  "B6": "4.23803758344274620639964946183550197632077634",
  "gauss_corr2": "0.918849317255461027774896890052967144328399524",
  "mean_quad_vs_taylor": "-3.72149335478270258180272040441932973911941601e-16",
  "var_quad_vs_taylor": "-4.97174386996612481174573911447829501325815191e-16",
  "drift_quad_vs_taylor": "-2.87465251931866847178535587415827201186650483e-16",
  "dehoog_vs_talbot": "1.3553227375218600258373913429931635392105386e-40",
  "dens_B2_vs_moment_B2": "-2.99937611573118381714703316136713118005513744e-17"
 },
 {
  "input": "A",
  "mode": "susy",
  "zeta": "8.0",
  "tau": "2.08695652173913043478260869565217391304347826",
  "norm": "0.999999999999999965518070070381005094004312884",
  "neg_nodes": 132,
  "int_drho": "2.79179776480126422540143954441363917490729984e-18",
  "I": "2.20482905808522252894562505261377534346492157",
  "kappa": "1.48486668023941547698016406496377704231379371",
  "mean": "18.1928978740000401932598114621297267107948292",
  "var": "27.1575022652040833030298687782651306307316345",
  "drift": "7.61960440108935838254882041598099430059618793",
  "B": "1.46213512982245803687776067385519112407017212",
  "corr2": "0.969616728345160909827587279359376534363190346",
  "R_minus_1": "0.031335341858936405505809044608616367427537386",
  "k1": "18.1928978740000408125746139418384645023957848",
  "k2": "27.1575022652040843402549293454648380816732806",
  "k3": "77.5203677418750850335426775141423023919350358",
  "k4": "307.78229942189290219555771360014831260869822",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910356",
  "h": "-9.57527521978396151003011083543058496161829121",
  "Q": "1561.56233055508145338048658707760541535526456",
  "Rlow_minus_1": "0.0274642778282024928173073055129599225342209174",
  "B1": "2.13783913786093626831052045820526099955422896",
  "B2": "2.19655334589515391268157742633680196858326208",
  "B3": "2.20320285580524970601539512970279573359729979",
  "B4": "2.20442314976374431019256180411454068527942669",
  "B5": "2.20471192857578226392572260947233796358578491",
  "B6": "2.20479185825805637433939532628150308074559968",
  "gauss_corr2": "0.955106600724148313801490475197607298340184742",
  "mean_quad_vs_taylor": "-6.1931480247970873779160095566441369191245004e-16",
  "var_quad_vs_taylor": "-1.0372250605671997074509416461597808472858587e-15",
  "drift_quad_vs_taylor": "-2.36285670583895156834717511473460560478989704e-16",
  "dehoog_vs_talbot": "1.78223970022843818563300681584530071917363705e-40",
  "dens_B2_vs_moment_B2": "3.48979110862495831871882679842151944948944665e-17"
 },
 {
  "input": "steep",
  "mode": "qcd",
  "zeta": "0.0",
  "tau": "0.0",
  "norm": "0.999999999999999975124782340574197070475227226",
  "neg_nodes": 0,
  "int_drho": "-6.71883146272973672316235529924976132747621928e-17",
  "I": "9.55779120428630672877730991862762022447914264",
  "kappa": "3.09156775832041351180934477517565427734303432",
  "mean": "2.82619375436519324685073259626410485598484844",
  "var": "3.27941958733501591997431104737574457396040727",
  "drift": "5.42889194520094325456637097334660408949470039",
  "B": "2.99786936786311395529150674125385973477228627",
  "corr2": "0.940303105046023493073716524744783705161369456",
  "R_minus_1": "0.0634868635800735973322495538912864549937980587",
  "k1": "2.8261937543651933296753104485199055675456745",
  "k2": "3.27941958733501602131263479596889510206638993",
  "k3": "9.23627598882930721494687984847301160810290362",
  "k4": "42.7370622700904365115996755258036920870432476",
  "dk1": "5.42889194520094348530172986102510495507895792",
  "dk2": "10.7422945923798673011774631407863089442139551",
  "dk3": "32.8413997352823267299179754485486350068899481",
  "h": "-4.54783312200518057202846486477906238588638241",
  "Q": "38.2328660278117077952914213916881290015393044",
  "Rlow_minus_1": "0.0601931091603351951706717388188096064748336025",
  "B1": "8.9872207467719869495638390757267388744244111",
  "B2": "9.528189506230462350641109483766246610224653",
  "B3": "9.532346654065871830958842257969964282745545",
  "B4": "9.53752800916859548953023974386653313713452179",
  "B5": "9.5406061431169506349146716468364287600979192",
  "B6": "9.54079688845601967541454807200197953704933085",
  "gauss_corr2": "0.626190026156136687006464496389965525427199849",
  "mean_quad_vs_taylor": "-8.28245778522558007115608260652509717345028132e-17",
  "var_quad_vs_taylor": "-1.0133832374859315052810598266056937894567641e-16",
  "drift_quad_vs_taylor": "-2.30735358887678500865584257531683025739657489e-16",
  "dehoog_vs_talbot": "6.16122242023105275621636190528843644697745808e-33",
  "dens_B2_vs_moment_B2": "-3.39140462605847333270178361458429654071838991e-16"
 },
 {
  "input": "steep",
  "mode": "qcd",
  "zeta": "0.163124992919455480653950756993869768823735134",
  "tau": "0.0425543459789883862575523713897051570844526436",
  "norm": "0.999999999999999973539836251499807090378175185",
  "neg_nodes": 0,
  "int_drho": "-2.02817436233385908349528117438176289437669891e-17",
  "I": "8.42191751785403740767721095713736501203853587",
  "kappa": "2.90205401704620884330615057947380595480181916",
  "mean": "3.05810864150451387769305911391538836678261762",
  "var": "3.74688301236001316886636454812026861808192394",
  "drift": "5.46981272569759484611977553449509597355481004",
  "B": "2.82577377686291764443292354208619113427030537",
  "corr2": "0.948121068756411974960957048682053963702705102",
  "R_minus_1": "0.0547176230474808515957677032450311537327370627",
  "k1": "3.05810864150451397028285139557338199132161235",
  "k2": "3.74688301236001328753175566292940876452283841",
  "k3": "10.6824332078372102034552836832850918524861368",
  "k4": "48.7955769687798750604768512161708724358564778",
  "dk1": "5.46981272569759507430894906098556915170459208",
  "dk2": "11.2148995143239684102722682873635670142152734",
  "dk3": "35.0389866972061895180352567780620639927558818",
  "h": "-4.37963837460767406873458041628906358605976963",
  "Q": "46.4180256809658277840239709032495357135903824",
  "Rlow_minus_1": "0.0517505606591802440667426433461858634574075857",
  "B1": "7.98499743800611869106369368433136722633525141",
  "B2": "8.39822553228505317680989485655735517263718404",
  "B3": "8.40251712881976130233075824523983723575607757",
  "B4": "8.40411934087578797298034351829762869619789701",
  "B5": "8.40492347349221732998383371145769562814773115",
  "B6": "8.4049240192066674480875335580114535875872815",
  "gauss_corr2": "0.640624072169736963193093664436622469633234894",
  "mean_quad_vs_taylor": "-9.25897922816579936245389947303259497623509538e-17",
  "var_quad_vs_taylor": "-1.18665391114809140146440914470419821355280237e-16",
  "drift_quad_vs_taylor": "-2.28189173526490473178149782036325843292830793e-16",
  "dehoog_vs_talbot": "4.4925465081324457321105274908350318414864671e-33",
  "dens_B2_vs_moment_B2": "-2.56179369495093977303045086596884555260232565e-16"
 },
 {
  "input": "steep",
  "mode": "qcd",
  "zeta": "0.35",
  "tau": "0.0913043478260869565217391304347826086956521739",
  "norm": "0.999999999999999972771888796800205016851713394",
  "neg_nodes": 0,
  "int_drho": "-1.41431032986444817843697607036336752917637528e-17",
  "I": "7.38973893157914475700165389995792961189640432",
  "kappa": "2.71840742560403273281171205557054135955913747",
  "mean": "3.32576601600227415576404185644420201055306007",
  "var": "4.30501352741950795135677166493161588001277239",
  "drift": "5.50988138293660236149669740341008227501000057",
  "B": "2.65555309563034394082648597334452444389386615",
  "corr2": "0.954291120296037144587076123664804599281780216",
  "R_minus_1": "0.0478982552931889303184812415559988000475492063",
  "k1": "3.32576601600227425940787848306089139709241003",
  "k2": "4.30501352741950808283047502563934716687897223",
  "k3": "12.4400804988901185373685903022131316522494793",
  "k4": "56.1614083156702210347187462083095969940236573",
  "dk1": "5.50988138293660258686630681577413183546918173",
  "dk2": "11.6683979290696895132691757815979114804921089",
  "dk3": "36.9766246244750074554332572650480465395609672",
  "h": "-4.25335644092257061043581017178999929309499492",
  "Q": "57.2799289960849816093332889484131655595476604",
  "Rlow_minus_1": "0.0447869109076058418796802646409268214446792663",
  "B1": "7.05196224371190299287534670506653124993532958",
  "B2": "7.36779784844482818725384618951049949398199248",
  "B3": "7.37208347778730755824285190600283706298460738",
  "B4": "7.3723545938096356918951225407077127256195347",
  "B5": "7.37241756326084999827234766426889869693022451",
  "B6": "7.37259069502239834626756057343741295129715915",
  "gauss_corr2": "0.657516266358712816113953190879456199018289931",
  "mean_quad_vs_taylor": "-1.036438366266166893865393499566557870395234e-16",
  "var_quad_vs_taylor": "-1.31473703360707731286866199839999295533153449e-16",
  "drift_quad_vs_taylor": "-2.2536960941236404956045918115842112122701634e-16",
  "dehoog_vs_talbot": "3.06651578827700278309128355182535532277919803e-33",
  "dens_B2_vs_moment_B2": "-2.15612004529642266906978239463021158535709362e-16"
 },
 {
  "input": "steep",
  "mode": "qcd",
  "zeta": "0.693147180559945309417232121458176568075500134",
  "tau": "0.180821003624333558978408379510828669932739165",
  "norm": "0.999999999999999971471055280455493340170602125",
  "neg_nodes": 0,
  "int_drho": "-1.45505377032204293668099821386957743490966665e-17",
  "I": "5.99314989923274409358081400775203692613343885",
  "kappa": "2.44809107249561777686495664549514663060538274",
  "mean": "3.82172825841134202420945437705632261198434726",
  "var": "5.3797298220576741740112399115681318969683286",
  "drift": "5.56802822416106664764946735549565945717935355",
  "B": "2.40060770335162318081661422567212834972545625",
  "corr2": "0.961584048836979012147808597988408639952662327",
  "R_minus_1": "0.039950695115507047720695997961897252510729028",
  "k1": "3.82172825841134214784261016575192794988469485",
  "k2": "5.37972982205767433255890755725342017142338179",
  "k3": "15.8647283701103728266028976106916555494907509",
  "k4": "70.2924075291820031612005823696654265702585366",
  "dk1": "5.56802822416106686923347662244811424616507742",
  "dk2": "12.3058069441385951662776725142657817982992026",
  "dk3": "39.3114734010522047909814300255852341262705409",
  "h": "-4.11421009300627550791314093888917685082412884",
  "Q": "81.3905892675078229810234750275527554705740065",
  "Rlow_minus_1": "0.0360874626155474878927886576436188722116913408",
  "B1": "5.76291734539115513080593259729535132132626385",
  "B2": "5.97088640964944861161430053297245360126854895",
  "B3": "5.9749076321916423809034417430042391868250941",
  "B4": "5.97497217762690412871286072521920512118400528",
  "B5": "5.97518477828989854859641817082740884532066578",
  "B6": "5.97602781707452268774030463396460169030984879",
  "gauss_corr2": "0.687772236333976665166150673645506395033734404",
  "mean_quad_vs_taylor": "-1.23633155788695605337900347590604701429251204e-16",
  "var_quad_vs_taylor": "-1.58547667645685288274455053197332403965994925e-16",
  "drift_quad_vs_taylor": "-2.21584009266952454788985723864726011621933564e-16",
  "dehoog_vs_talbot": "1.43821990146852831584303447145715925473668946e-33",
  "dens_B2_vs_moment_B2": "-1.58562195612217827179433081422022895906533378e-16"
 },
 {
  "input": "steep",
  "mode": "qcd",
  "zeta": "0.9",
  "tau": "0.234782608695652173913043478260869565217391304",
  "norm": "0.999999999999999970711570602893973846559489943",
  "neg_nodes": 0,
  "int_drho": "-1.35004183849088853603441200838898809712184941e-17",
  "I": "5.36296038835439458350794523365616751831131217",
  "kappa": "2.31580663880955194559999591836203830061463414",
  "mean": "4.12294761611562981267147005367339795814079612",
  "var": "6.05183202947749023121632608215467219621170231",
  "drift": "5.59533675324575575738101817719658071816680832",
  "B": "2.27448353194215121322974531721943812878252546",
  "corr2": "0.964630532850801836346584590111984712372491679",
  "R_minus_1": "0.0366663359127454797654599148636878370311337337",
  "k1": "4.12294761611562994822363812947817251271335835",
  "k2": "6.05183202947749040922392993034188510491937245",
  "k3": "18.0104619259624797576688111894316884924696137",
  "k4": "78.9199597441833931413894909937774562467458262",
  "dk1": "5.59533675324575597767073499079127194569653388",
  "dk2": "12.5942920245797507622127333720295800632573828",
  "dk3": "40.1596963478085592976616083432171251533035547",
  "h": "-4.05762413343892981630012738170894623056952824",
  "Q": "98.5695424879020198485768381738937454864285847",
  "Rlow_minus_1": "0.0322875651566271269909592334592058370663175253",
  "B1": "5.17327533707604305347333918972861096023053368",
  "B2": "5.340307801595057956684564934004104572360509",
  "B3": "5.34410815555384982471849053655272127623084659",
  "B4": "5.34438944166501258520056357909473815243524244",
  "B5": "5.34492771969537058336252735618728722625268687",
  "B6": "5.34620247198399895929550733717120434669623084",
  "gauss_corr2": "0.704930414424660042964019569493677681357722646",
  "mean_quad_vs_taylor": "-1.35552168075804774554572562228352819748302163e-16",
  "var_quad_vs_taylor": "-1.78007603848187212908707670145297944930036735e-16",
  "drift_quad_vs_taylor": "-2.2028971681359469122752972556045041112953926e-16",
  "dehoog_vs_talbot": "8.74991935179840387167695916283641577209391879e-34",
  "dens_B2_vs_moment_B2": "-1.31884102410103672901410562285153713986153965e-16"
 },
 {
  "input": "steep",
  "mode": "qcd",
  "zeta": "1.15599521327223206559375017157529020179818494",
  "tau": "0.301563968679712712763587001280510487425613464",
  "norm": "0.999999999999999969863776281384862686769719036",
  "neg_nodes": 0,
  "int_drho": "-1.18996975219292109833276417660206090937663205e-17",
  "I": "4.73344515697732368342739830190757857916952959",
  "kappa": "2.17564821535498327524916181732094873579375142",
  "mean": "4.49756426047006816730588180656490020009097983",
  "var": "6.90269611944228413634852706058047921038418058",
  "drift": "5.62280879190313320099827438887895793472678297",
  "B": "2.14014864194624799375482300691444391782755103",
  "corr2": "0.967632677199794572918569004038614622506131302",
  "R_minus_1": "0.0334500100739387252055219478351938575640231204",
  "k1": "4.4975642604700683175393005649784388891783389",
  "k2": "6.90269611944228434074579338117508363778485505",
  "k3": "20.716072381378288646059553222156930816076648",
  "k4": "89.5142681119261416438057669277588414914199748",
  "dk1": "5.62280879190313342052315457727999318965128052",
  "dk2": "12.8753077591328184729392046727703040108715102",
  "dk3": "40.8060504117288626346710265930903619273301607",
  "h": "-3.99962225431922034034113008265711061465597688",
  "Q": "122.636517098621195412830094256878096064308506",
  "Rlow_minus_1": "0.0284793628297900389830237838530091292335656446",
  "B1": "4.58023620962436981967754371379436542108745037",
  "B2": "4.71067841848440451472967813261213402347714771",
  "B3": "4.7141961097479587996044745288165608265122971",
  "B4": "4.71478693067496608623247686272195614166742266",
  "B5": "4.71574465593631145471631653520352076167952458",
  "B6": "4.71748968380463656374494775368926672501485161",
  "gauss_corr2": "0.724740467191336653188612348148244104227071205",
  "mean_quad_vs_taylor": "-1.50233418758413538689087359072230954381176705e-16",
  "var_quad_vs_taylor": "-2.04397266320594604427400674466718737169200837e-16",
  "drift_quad_vs_taylor": "-2.19524880188401035254924497546212514168257733e-16",
  "dehoog_vs_talbot": "4.47269777995721208512680982155177637165650083e-34",
  "dens_B2_vs_moment_B2": "-1.0652393397578748016882893824877236290837074e-16"
 },
 {
  "input": "steep",
  "mode": "qcd",
  "zeta": "1.4",
  "tau": "0.365217391304347826086956521739130434782608696",
  "norm": "0.999999999999999969150316233551020149170440651",
  "neg_nodes": 0,
  "int_drho": "-1.05583343354071953752605526434396966809155768e-17",
  "I": "4.24851529232666509115974256032598227058346837",
  "kappa": "2.0611926868506653740464783945299588727654291",
  "mean": "4.85616517077371499888227682036611374655139937",
  "var": "7.72909454831882191264698203179536198305624543",
  "drift": "5.64372153329178616672428090038380662172004275",
  "B": "2.03002444275108329645125017094771077948756584",
  "corr2": "0.96998573727859040146307768171990105648816711",
  "R_minus_1": "0.0309429938687739461601496036995495573138372041",
  "k1": "4.85616517077371516308310782995642646072796953",
  "k2": "7.72909454831882214414583374012182818684197179",
  "k3": "23.324960506269284264970871418895137427967456",
  "k4": "99.42623824696542105614449933018316071630883",
  "dk1": "5.64372153329178638613745073097122305165585974",
  "dk2": "13.081457330221788327297822108610724082980677",
  "dk3": "41.1261005688526752853825622089969124522084971",
  "h": "-3.95023778612864572359694405484078752214135861",
  "Q": "148.513678806709031124495846582690711632558745",
  "Rlow_minus_1": "0.0254963191976797112068433020763510810259009665",
  "B1": "4.1209992381668464611088885752057554308056056",
  "B2": "4.22606955015654329298978536054459239066701339",
  "B3": "4.22932634541516815383859824643556387086718265",
  "B4": "4.23018767287406643717319416110415456044915571",
  "B5": "4.23150203305537122085906957026648498277036744",
  "B6": "4.23359812620995737862378916238271846322130698",
  "gauss_corr2": "0.742085202574225738764100269660051004916448318",
  "mean_quad_vs_taylor": "-1.64200831009590312714176570161684610324312265e-16",
  "var_quad_vs_taylor": "-2.31498851708326466203785726358253018284448059e-16",
  "drift_quad_vs_taylor": "-2.19413169830587416429935816986742452339103556e-16",
  "dehoog_vs_talbot": "2.17110406357012881651720374294773827982111827e-34",
  "dens_B2_vs_moment_B2": "-8.82827052377242179212458104728849421319911637e-17"
 },
 {
  "input": "steep",
  "mode": "qcd",
  "zeta": "1.71046832960542059453085534522598620907090854",
  "tau": "0.446209129462283633355875307450257271931541358",
  "norm": "0.999999999999999968353330421755885750727148881",
  "neg_nodes": 0,
  "int_drho": "-9.1740708857861703949905151240690499692352267e-18",
  "I": "3.75052598329087938403219272086466070016018022",
  "kappa": "1.93662747664357984137626623981626311632205898",
  "mean": "5.31414002904748555653681681155465993846608805",
  "var": "8.79696126222898853740982770408528262667901039",
  "drift": "5.66448884122591514724976119365215708198456438",
  "B": "1.90982856982239919124596805896182837175734611",
  "corr2": "0.972515637102569555327983589224172157165347339",
  "R_minus_1": "0.0282611012603509593570299541661318410567100368",
  "k1": "5.31414002904748573852070300797280716858942604",
  "k2": "8.79696126222898880578947657781702495189220646",
  "k3": "26.6628259146138748775594145326710703498505096",
  "k4": "111.693935331999161730690609442950708980588768",
  "dk1": "5.66448884122591536703687517736611765704850321",
  "dk2": "13.2775798890015146501076653739383547286617129",
  "dk3": "41.2578552996883592713883849318721190985639041",
  "h": "-3.89099404997373736198327665999332037994499485",
  "Q": "185.654279504238329050061517001263142604743635",
  "Rlow_minus_1": "0.0223577140416824507741358625065059766959770655",
  "B1": "3.64744516610987087457547755547623895448621881",
  "B2": "3.72899370211647231375390045092259530576222291",
  "B3": "3.73193990553037473895228760665313257491485052",
  "B4": "3.73308095462494605673891776652479098704021158",
  "B5": "3.73475469747699709508875292950875088053746475",
  "B6": "3.73714988155367013418121973892367365841518592",
  "gauss_corr2": "0.762028505760767542902775703600953592836022043",
  "mean_quad_vs_taylor": "-1.81983886196418147230123337996637531719166633e-16",
  "var_quad_vs_taylor": "-2.68379648873731742325213196078546728297266302e-16",
  "drift_quad_vs_taylor": "-2.19787113983713960575063938831958337466048065e-16",
  "dehoog_vs_talbot": "6.949360674176539614279649573931681631031451e-35",
  "dens_B2_vs_moment_B2": "-7.07586353258626467790733519740098101946541712e-17"
 },
 {
  "input": "steep",
  "mode": "qcd",
  "zeta": "2.5",
  "tau": "0.652173913043478260869565217391304347826086957",
  "norm": "0.999999999999999966748535474685539652562893552",
  "neg_nodes": 0,
  "int_drho": "-6.55767400737900915858457614957294967881930483e-18",
  "I": "2.87100381207438900459893518654725510033715443",
  "kappa": "1.69440367447500213587630244876942051721107243",
  "mean": "6.48459820442688274824504697852864111613137403",
  "var": "11.5650180693798928459114752956639779271825705",
  "drift": "5.69728062544118744846798181214197018749982052",
  "B": "1.67530719538878926107928112009118643996385277",
  "corr2": "0.9775863714000283747874488260243081775499843",
  "R_minus_1": "0.0229275174610632615547083792522093429076346251",
  "k1": "6.48459820442688297565163606813096593359088606",
  "k2": "11.5650180693798932167388735303776342941634397",
  "k3": "35.1365176635198800900639455925606700262778482",
  "k4": "141.081595369638367120701164375520292673206459",
  "dk1": "5.69728062544118766962994293594558166208260666",
  "dk2": "13.5615447064698806713886461674380389567004501",
  "dk3": "40.9312962017905824902379297349566599137085779",
  "h": "-3.74777553228159301135097150882965905863406224",
  "Q": "301.830086223214215062683779214041579145573918",
  "Rlow_minus_1": "0.0165804268810446548204567936736490091237278269",
  "B1": "2.80665419892145104590894175383298672280663302",
  "B2": "2.85318972364704512467739308023928408262437958",
  "B3": "2.85545853308454845772791361396221318939970723",
  "B4": "2.8569768940595997252786983908402270893575414",
  "B5": "2.85907827528441927357360851408014567360179447",
  "B6": "2.86162208089930405725988132763982787662944159",
  "gauss_corr2": "0.803234432427590489991641672730464970683037447",
  "mean_quad_vs_taylor": "-2.27406589089602324817459512030692764336724305e-16",
  "var_quad_vs_taylor": "-3.70827398234713656366980869248830431020213484e-16",
  "drift_quad_vs_taylor": "-2.21161961123803611474582786138133655804685181e-16",
  "dehoog_vs_talbot": "1.42191720961191331590371476759981109402723216e-35",
  "dens_B2_vs_moment_B2": "-4.2556458944089944701476986030995666763493472e-17"
 },
 {
  "input": "steep",
  "mode": "qcd",
  "zeta": "4.0",
  "tau": "1.04347826086956521739130434782608695652173913",
  "norm": "0.999999999999999964901143488919790125082150592",
  "neg_nodes": 0,
  "int_drho": "-3.12378967960955822428726691487133119309932121e-18",
  "I": "1.9657290725949751913104347467650124707435384",
  "kappa": "1.40204460435286265942004320511333285123672002",
  "mean": "8.71956970936120493082164164867065745670270662",
  "var": "16.9128700555032110130004223882509044765403881",
  "drift": "5.72078118005016030819350663684444407852752776",
  "B": "1.39106261886004175819795775581735430625528028",
  "corr2": "0.984395681260019944118308217716330176359684301",
  "R_minus_1": "0.015851673302758329224452258905149861993472336",
  "k1": "8.71956970936120524416772541112543106446224179",
  "k2": "16.9128700555032115791952369500656930572443509",
  "k3": "50.9553974774428597715389025252223301311180325",
  "k4": "191.885643619249807503105444651241285369495347",
  "dk1": "5.72078118005016052368919154666867921422134119",
  "dk2": "13.7272889021536242020710689652062364014767773",
  "dk3": "39.977819315036896459707345098669468126375709",
  "h": "-3.5083829828839473504703482333693482967651617",
  "Q": "610.456657526852864305410948187231326405846594",
  "Rlow_minus_1": "0.010419953880017220217223046117912595607098355",
  "B1": "1.93505520958975788523877629546084614848102241",
  "B2": "1.95521839562897021819437839991139223106162963",
  "B3": "1.95657891403480986339615756674432215156174103",
  "B4": "1.95797252246520521901894953187721629850335093",
  "B5": "1.95973112511174183524457731745360093488242111",
  "B6": "1.96149517306993420079740643782667020340122472",
  "gauss_corr2": "0.854539891118073855950935186024788706611862616",
  "mean_quad_vs_taylor": "-3.13346083762454773607759535167415604356351566e-16",
  "var_quad_vs_taylor": "-5.66194814561814788580703962805576966930504674e-16",
  "drift_quad_vs_taylor": "-2.15495684909824235135693813428522630377854108e-16",
  "dehoog_vs_talbot": "1.96386421165681636619814507700483920628552979e-36",
  "dens_B2_vs_moment_B2": "-1.57997774138335762524396331767701071908874577e-17"
 },
 {
  "input": "steep",
  "mode": "qcd",
  "zeta": "8.0",
  "tau": "2.08695652173913043478260869565217391304347826",
  "norm": "0.999999999999999964514518713581515122163199348",
  "neg_nodes": 513,
  "int_drho": "1.28096637201676286049582759924472097832543501e-18",
  "I": "1.05674708318576245968203975449454114279244657",
  "kappa": "1.02798204419423711045108084563885425362667051",
  "mean": "14.6953587704272928490054816371262236698018641",
  "var": "31.2648009406464419233742125289069442177630816",
  "drift": "5.72880304954689267789134828174915317393666801",
  "B": "1.02455684212192255839346423684786555686430295",
  "corr2": "0.993347168344461409312776276558442246914161947",
  "R_minus_1": "0.00669738825211167148682755966310689140304835241",
  "k1": "14.6953587704272933633442449680241973402695031",
  "k2": "31.2648009406464430098999973859326086842424278",
  "k3": "92.1552418192818348817679360290888790670595254",
  "k4": "319.304350724000003489413699370496302018459803",
  "dk1": "5.72880304954689285705362629641331301274022274",
  "dk2": "13.7595188579943740820019262396294360068836887",
  "dk3": "39.2779409861681807204409107475550926665350351",
  "h": "-3.12653876854483561349267614563637627044208359",
  "Q": "2002.64572553229680531116739944860943266211807",
  "Rlow_minus_1": "0.00464998329372257165650942840478310441643303154",
  "B1": "1.04971672273884617598463116951699529324326773",
  "B2": "1.05459788796272301945627169873246585332892943",
  "B3": "1.05498630869411605515007637551752800895682602",
  "B4": "1.05544728190164657571716662839190106071862738",
  "B5": "1.05589557423908275711490596128401796822308162",
  "B6": "1.0562264988468401861557421971603848277167922",
  "gauss_corr2": "0.91553656453565065194869809392006410698999964",
  "mean_quad_vs_taylor": "-5.14338763330897973670467638975351521373302709e-16",
  "var_quad_vs_taylor": "-1.08652578485702566446647934626124656508849019e-15",
  "drift_quad_vs_taylor": "-1.7916227801466415983880355473741315670565347e-16",
  "dehoog_vs_talbot": "1.26463525513076692066268806648378585942150671e-39",
  "dens_B2_vs_moment_B2": "8.97904046537556381829187547744172583327445968e-18"
 },
 {
  "input": "steep",
  "mode": "levyavg",
  "zeta": "0.0",
  "tau": "0.0",
  "norm": "0.999999999999999975124782340574197070475227226",
  "neg_nodes": 0,
  "int_drho": "-8.94112567534662618984417442179762546020993875e-17",
  "I": "11.6916375059661725445263904343698313885819621",
  "kappa": "3.41930365805176369458961210433277417198896292",
  "mean": "2.82619375436519324685073259626410485598484844",
  "var": "3.27941958733501591997431104737574457396040727",
  "drift": "5.72902974129831215862403928190132353203841874",
  "B": "3.16360740688480304255302438749496496785596249",
  "corr2": "0.856031656796505637923027361761211716085384434",
  "R_minus_1": "0.168181097112998786150484281540930086193186706",
  "k1": "2.8261937543651933296753104485199055675456745",
  "k2": "3.27941958733501602131263479596889510206638993",
  "k3": "9.23627598882930721494687984847301160810290362",
  "k4": "42.7370622700904365115996755258036920870432476",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-7.06387450488243120591481072087950117009186144",
  "Q": "38.2328660278117077952914213916881290015393044",
  "Rlow_minus_1": "0.130401902558527063574224869232888307074069194",
  "B1": "10.0084118248963882704012713480023164268112768",
  "B2": "11.3135277684521371213930164263548158862836178",
  "B3": "11.5052416388461378995979022927847226948810204",
  "B4": "11.5575646913278297596081692689913731427117046",
  "B5": "11.5881223724502539033757023382271703235267275",
  "B6": "11.6131473764441982673217548971303363078313339",
  "gauss_corr2": "0.723445005533112555112046701448698585987881415",
  "mean_quad_vs_taylor": "-8.28245778522558007115608260652509717345028132e-17",
  "var_quad_vs_taylor": "-1.0133832374859315052810598266056937894567641e-16",
  "drift_quad_vs_taylor": "-2.36509423671413138229983067566028976965421545e-16",
  "dehoog_vs_talbot": "6.16122242023105275621636190528843644697745808e-33",
  "dens_B2_vs_moment_B2": "-3.7698619834445336691683968462269714880181387e-16"
 },
 {
  "input": "steep",
  "mode": "levyavg",
  "zeta": "0.163124992919455480653950756993869768823735134",
  "tau": "0.0425543459789883862575523713897051570844526436",
  "norm": "0.999999999999999973823362531568786846752656723",
  "neg_nodes": 0,
  "int_drho": "-1.07556613512337051918661105031981932117470143e-17",
  "I": "10.4313922422775505742490306581684971992455819",
  "kappa": "3.22976659253846864949538158014347265525271387",
  "mean": "3.06998886810031595157434959258287684919622058",
  "var": "3.66545440754827884221415933970456502848947017",
  "drift": "5.72902974129831215671270564399210942430417189",
  "B": "2.99238291070841159673018071763999349960978217",
  "corr2": "0.858404638261851577569759261290960521919881393",
  "R_minus_1": "0.164951766832084080680771474544732416539383342",
  "k1": "3.06998886810031604451075374394900062905163517",
  "k2": "3.66545440754827895553103693831987591517227326",
  "k3": "10.3556406300542636580301272827412301067681181",
  "k4": "47.1993812798011184048309790909965701580355435",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663237",
  "h": "-7.11408085003096772889250443189941407845457882",
  "Q": "44.8137406827110375160187755766090765332657708",
  "Rlow_minus_1": "0.12612235301760786086106936238430642444818872",
  "B1": "8.9543554842997460795753989921406985218179871",
  "B2": "10.0836998677357516579020768483764241242623027",
  "B3": "10.2663003347348806278092761145362159894951785",
  "B4": "10.3211658672702258329048324496603186236798928",
  "B5": "10.3510741092393566338932402275332521027499387",
  "B6": "10.3725311701185343649134019444171772562177929",
  "gauss_corr2": "0.745148156692714658019136761254108393148013374",
  "mean_quad_vs_taylor": "-9.293640415136612377985541458442907922778942e-17",
  "var_quad_vs_taylor": "-1.13316877598615310886682803095984499961404877e-16",
  "drift_quad_vs_taylor": "-2.38420757309322352337717314416486270303461044e-16",
  "dehoog_vs_talbot": "3.52010961376698715008531874955755227000892633e-33",
  "dens_B2_vs_moment_B2": "-3.35564992203950116790416567062686066866111394e-16"
 },
 {
  "input": "steep",
  "mode": "levyavg",
  "zeta": "0.35",
  "tau": "0.0913043478260869565217391304347826086956521739",
  "norm": "0.999999999999999973132194609143959036731688942",
  "neg_nodes": 0,
  "int_drho": "-1.82677457108415816245202645981845305259590259e-17",
  "I": "9.26821778106819150001111163390451602458723834",
  "kappa": "3.04437477671002120987008557376103025510017868",
  "mean": "3.34927907857069131335553465322476733652568995",
  "var": "4.1076935670393703201603122930669813013846637",
  "drift": "5.72902974129831215654837198445367875886137931",
  "B": "2.82671522382696100711115020386524126394808025",
  "corr2": "0.862120328347981121588703274318332473679645263",
  "R_minus_1": "0.159930890292574040581730667977768695943421966",
  "k1": "3.3492790785706914179266266312138346849476363",
  "k2": "4.10769356703937043963630223257448371240216077",
  "k3": "11.637978005283515979920608290040178175619394",
  "k4": "52.3113869976930182072120703593198504705725343",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-7.15999941128864655358129604582063696330036467",
  "Q": "53.0847889267839557442313348454825595674240941",
  "Rlow_minus_1": "0.1208625526833057285703069030676456438446995",
  "B1": "7.99031895661510669804787793144560001693755977",
  "B2": "8.95604930246541649148525783320174082728042411",
  "B3": "9.12455427217398505159293360766109616789926073",
  "B4": "9.17868848175761639719540411558201988830770991",
  "B5": "9.20662877749459739836057065115283998947906041",
  "B6": "9.2246970190082327461415570818787028695316065",
  "gauss_corr2": "0.766170063975732761598580134785436449018771782",
  "mean_quad_vs_taylor": "-1.04571091977989067348421946343618708412192395e-16",
  "var_quad_vs_taylor": "-1.19475989939507502411017497072784583017185617e-16",
  "drift_quad_vs_taylor": "-2.38585090968860783003160106993682376664454061e-16",
  "dehoog_vs_talbot": "1.70529930196648523122289413879883452616655831e-33",
  "dens_B2_vs_moment_B2": "-3.28940877240058938918909634558593548167658023e-16"
 },
 {
  "input": "steep",
  "mode": "levyavg",
  "zeta": "0.693147180559945309417232121458176568075500134",
  "tau": "0.180821003624333558978408379510828669932739165",
  "norm": "0.999999999999999971272876433006035811942697214",
  "neg_nodes": 0,
  "int_drho": "-2.10820317121371288053655084778840821987799774e-17",
  "I": "7.66494179148928410620466025609957154198084722",
  "kappa": "2.76856312759692804989964333208837474742051346",
  "mean": "3.86212266198041010124775784983213571391700896",
  "var": "4.91975036951569767833163004815086840452388222",
  "drift": "5.72902974129831216001182043438767682881290315",
  "B": "2.58291160350843566223331122914396502082110642",
  "corr2": "0.870382650386999390956063356907441213997724338",
  "R_minus_1": "0.148919960152432582570142005482223389657761822",
  "k1": "3.86212266198041022704860116100376935697421342",
  "k2": "4.91975036951569781739659875041291858388866201",
  "k3": "13.9926559352589363101019223686083517389186963",
  "k4": "61.6982513863849961832906301151546197685557526",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663236",
  "h": "-7.22282003439573333816524477671452894813780806",
  "Q": "70.3085056885804997724475318401054893199482784",
  "Rlow_minus_1": "0.111220958547615804454329519817157855795212531",
  "B1": "6.67143235153851871099857093339660926083795203",
  "B2": "7.41343545256220732998716234689960787272954482",
  "B3": "7.5540501418623574720866160384170462164102237",
  "B4": "7.60206354213286308817430815531134307803448614",
  "B5": "7.62522532092876666382440278480119853482939496",
  "B6": "7.63851734365126324255816103756137041110535513",
  "gauss_corr2": "0.796928394060907686086033106419184574475933674",
  "mean_quad_vs_taylor": "-1.25800843311171633643057204458464848616403483e-16",
  "var_quad_vs_taylor": "-1.39064968702262050179364779795548317649987087e-16",
  "drift_quad_vs_taylor": "-2.35121642518926784933208583157453928757530732e-16",
  "dehoog_vs_talbot": "3.59875998935538641316461342454751657689885244e-34",
  "dens_B2_vs_moment_B2": "-2.64831822371965102602495038538526732285864945e-16"
 },
 {
  "input": "steep",
  "mode": "levyavg",
  "zeta": "0.9",
  "tau": "0.234782608695652173913043478260869565217391304",
  "norm": "0.999999999999999970175905029791864082133502771",
  "neg_nodes": 0,
  "int_drho": "-1.94310316432741452385659824195604337961688387e-17",
  "I": "6.92896719815751550957223999694028166525490365",
  "kappa": "2.63229314441942721661328781071814997873319775",
  "mean": "4.17127030232218827534899709935894787003731299",
  "var": "5.40926696371764151408992641275240446355955737",
  "drift": "5.72902974129831216332228275150569353043800402",
  "B": "2.46326915672813415530390473012454763065002343",
  "corr2": "0.875699763754343703907164661203446202013469333",
  "R_minus_1": "0.14194389605947833491912782098890537884659458",
  "k1": "4.17127030232218841375012348973286615515071911",
  "k2": "5.40926696371764166843063677581183724292980068",
  "k3": "15.4120811739972726105936101267885827817167362",
  "k4": "67.3567544267827894431744050977023850732614122",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663237",
  "h": "-7.25157698767351978786626495284398504925996892",
  "Q": "81.9649973517827847777523310686110198914134159",
  "Rlow_minus_1": "0.105733536174734761867593346312230961299822018",
  "B1": "6.06769493848813346681209863011169786229606601",
  "B2": "6.70925378076402354246000592459838335756556801",
  "B3": "6.83418665779261138918201755994890355231484241",
  "B4": "6.87751431056876177030824227893037574768158824",
  "B5": "6.89779539914488000997845718542470160961545648",
  "B6": "6.90889282442987036443789178263650240200961276",
  "gauss_corr2": "0.81184784527195999404713272627232267993039631",
  "mean_quad_vs_taylor": "-1.38401126390373918285113406126546790350288285e-16",
  "var_quad_vs_taylor": "-1.54340710363059432779370243311007312022355598e-16",
  "drift_quad_vs_taylor": "-2.31811180201808768231583482288217080356163516e-16",
  "dehoog_vs_talbot": "1.14450970938723512168827809365126493734082632e-34",
  "dens_B2_vs_moment_B2": "-2.21075016385250423125843252687356741192561577e-16"
 },
 {
  "input": "steep",
  "mode": "levyavg",
  "zeta": "1.15599521327223206559375017157529020179818494",
  "tau": "0.301563968679712712763587001280510487425613464",
  "norm": "0.999999999999999968968920043018032776637829",
  "neg_nodes": 0,
  "int_drho": "-1.66372728316233943987500987176343933263310853e-17",
  "I": "6.18480608820323336067028626360528187995908614",
  "kappa": "2.4869270371692116373178610638510442413418615",
  "mean": "4.55386269983522008047981958911354953835668163",
  "var": "6.01507888966694612848937508525406803521569898",
  "drift": "5.72902974129831216764687416925626552384334697",
  "B": "2.33593316657478652347382509249944659759546376",
  "corr2": "0.882256239061703216813647860704458812586906691",
  "R_minus_1": "0.133457555441624961642825089068457559631559519",
  "k1": "4.55386269983522023421648838582663224760256159",
  "k2": "6.01507888966694630476986722932025538060483641",
  "k3": "17.1687218023359725489248123158612957223819475",
  "k4": "74.3595581427262982368280235117178384900954728",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082358",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-7.28068516494514351249039645117226508004555496",
  "Q": "97.717560041149383648976739084599060858312017",
  "Rlow_minus_1": "0.0994148044554426852232889739597197836587131001",
  "B1": "5.45658375870410963685884874535508790825307942",
  "B2": "5.99904896607042314961166917139189075776100275",
  "B3": "6.10667797859280259598872701498354494851079016",
  "B4": "6.14425715118961729847810278615547903786999288",
  "B5": "6.16130426824840201774519422020482242957328708",
  "B6": "6.17022082169826856670316512535885247628713623",
  "gauss_corr2": "0.827529400044481622130719960736245041553904574",
  "mean_quad_vs_taylor": "-1.53736668796713082709245879959485861992599278e-16",
  "var_quad_vs_taylor": "-1.76280492144066187345389137425821368542593678e-16",
  "drift_quad_vs_taylor": "-2.27486588784058196238178139337697828363688829e-16",
  "dehoog_vs_talbot": "1.40856092561865743517131811666529525506736138e-35",
  "dens_B2_vs_moment_B2": "-1.71158067892377455460709413249249139911313203e-16"
 },
 {
  "input": "steep",
  "mode": "levyavg",
  "zeta": "1.4",
  "tau": "0.365217391304347826086956521739130434782608696",
  "norm": "0.999999999999999968001318615774612921931237221",
  "neg_nodes": 0,
  "int_drho": "-1.37649666879208397006194269259915713241029421e-17",
  "I": "5.60468576195992870943689828935726886384598881",
  "kappa": "2.36742175413675049498979082023703412746838849",
  "mean": "4.91853505118718551458522727033995067275078599",
  "var": "6.592515506152433494788890396675332644418357",
  "drift": "5.72902974129831217136108760377289877564491114",
  "B": "2.23128731698745993866362865223101778712805746",
  "corr2": "0.888300129998384173815179294169084313705633188",
  "R_minus_1": "0.125745641849471539856183707091269033540044666",
  "k1": "4.91853505118718568268057517929562203715352167",
  "k2": "6.59251550615243369460730454239124954340947332",
  "k3": "18.8430840546461422748417936147416778781688653",
  "k4": "81.0343611805007632940492548598683256211603944",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082358",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-7.30345022332166971608148106269510599218259044",
  "Q": "114.098561523215845499258602256867051505939071",
  "Rlow_minus_1": "0.0938998685950867882809126637568085247254778196",
  "B1": "4.97864309094909776739501151354309501540868019",
  "B2": "5.44613702297105476946235215299328216256655897",
  "B3": "5.53953808856931766891375414899305226082753791",
  "B4": "5.57208317113704375107818256790415259582694576",
  "B5": "5.58646649575667428959339452451602313574610105",
  "B6": "5.5937379132184260399988535132471007892153933",
  "gauss_corr2": "0.840222346912812198039658542958042696021190366",
  "mean_quad_vs_taylor": "-1.68095347908955671364402735684709371849372786e-16",
  "var_quad_vs_taylor": "-1.99818414145715916898991116321131579569219508e-16",
  "drift_quad_vs_taylor": "-2.23772375349541562986376575163044124436279676e-16",
  "dehoog_vs_talbot": "6.79938185788981411947817628690665256979384577e-36",
  "dens_B2_vs_moment_B2": "-1.30843147837495918357454977448198463046342674e-16"
 },
 {
  "input": "steep",
  "mode": "levyavg",
  "zeta": "1.71046832960542059453085534522598620907090854",
  "tau": "0.446209129462283633355875307450257271931541358",
  "norm": "0.999999999999999967028118081669320339676075634",
  "neg_nodes": 0,
  "int_drho": "-1.03453852395529508391747081368976835307171957e-17",
  "I": "5.00187291071142466440909352114994134896509874",
  "kappa": "2.23648673385545139128649962760497481072509034",
  "mean": "5.38253912789344513102438976596718405872529108",
  "var": "7.32723790310799047805241016619570157255883368",
  "drift": "5.7290297412983121749310471757714822674383569",
  "B": "2.11646421828975117431356732749848752284449638",
  "corr2": "0.895548700909262421702329094147522479009299054",
  "R_minus_1": "0.116633856969126073274898684013791464722318536",
  "k1": "5.38253912789344531708897100303955279174187468",
  "k2": "7.32723790310799071034377275942081043234529673",
  "k3": "20.9735195210990238833166747447939053570785645",
  "k4": "89.5272886241540406767332306322064485932270563",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082358",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-7.32722895916099320905654590488834942241737399",
  "Q": "136.869420326181996765314571714355661842324675",
  "Rlow_minus_1": "0.0875691705137965474256287870019821966542164512",
  "B1": "4.47942078730084771153592169097921595062766263",
  "B2": "4.87167995002704042091328921917359491839258585",
  "B3": "4.94991607737761553338858167101445567684784619",
  "B4": "4.97689660491073109630490395792901059555839429",
  "B5": "4.98846932327476150573079387942415506400329499",
  "B6": "4.9941150784896820677028744648764902772282464",
  "gauss_corr2": "0.853903023469805410547731396770360922822579081",
  "mean_quad_vs_taylor": "-1.8606458123707236873301658359468160612768142e-16",
  "var_quad_vs_taylor": "-2.3229136259322510885978646305748784271996292e-16",
  "drift_quad_vs_taylor": "-2.20202415777542979494583129403234486303277984e-16",
  "dehoog_vs_talbot": "6.84757586415903355155027913070262221293919952e-36",
  "dens_B2_vs_moment_B2": "-9.1167148264751095405587848433034761497272214e-17"
 },
 {
  "input": "steep",
  "mode": "levyavg",
  "zeta": "2.5",
  "tau": "0.652173913043478260869565217391304347826086957",
  "norm": "0.999999999999999965570055310476948704633519527",
  "neg_nodes": 0,
  "int_drho": "-4.56922412270357745740735898049514275557846399e-18",
  "I": "3.91620424979188475079497235974305974554413825",
  "kappa": "1.97894018348000724778970375826979043206765665",
  "mean": "6.56251749869017944332717820251592437682425191",
  "var": "9.19566229950897583456919721582784966606730719",
  "drift": "5.72902974129831217761898722121995123182203643",
  "B": "1.88925060458110768626963683260762131691550373",
  "corr2": "0.911410033605821054189763466450884636004653614",
  "R_minus_1": "0.0972009996902157579272677931454178191332557933",
  "k1": "6.56251749869017967432756889633368497755968731",
  "k2": "9.19566229950897615219597362886595660446475314",
  "k3": "26.3912903920736555361877972882384870903635494",
  "k4": "111.125096038680305765973924336633394826538157",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082359",
  "dk3": "26.3043554183080007592360734076403957394663234",
  "h": "-7.37058096123457172862604019496854820098436161",
  "Q": "204.503250228850076072078203440767548641415701",
  "Rlow_minus_1": "0.0744258987027877094612373256672684480777655345",
  "B1": "3.56926784691008105862903171986395670175938534",
  "B2": "3.83491381412732794125386620698248312040924587",
  "B3": "3.88607018615265082632064916664861121254004093",
  "B4": "3.90289380918342283760740200706638314601189221",
  "B5": "3.90963739229521185043937421476613033255386138",
  "B6": "3.91270118842163706082642153384073185624938345",
  "gauss_corr2": "0.880026408328273727396028406136877939376371632",
  "mean_quad_vs_taylor": "-2.31000390693817760600735435398284757505380818e-16",
  "var_quad_vs_taylor": "-3.17626776413038106938397445941675905861538218e-16",
  "drift_quad_vs_taylor": "-2.17514475732094510530199449875868734338169392e-16",
  "dehoog_vs_talbot": "5.7500465647561178967842150675257113697449489e-37",
  "dens_B2_vs_moment_B2": "-3.92182217674073797769766577256620433071488353e-17"
 },
 {
  "input": "steep",
  "mode": "levyavg",
  "zeta": "4.0",
  "tau": "1.04347826086956521739130434782608695652173913",
  "norm": "0.999999999999999964478700236002024038359853069",
  "neg_nodes": 121,
  "int_drho": "-2.0121666919717698411459408076720120787285866e-18",
  "I": "2.76093271187245331004574280246000619297898055",
  "kappa": "1.66160546215774498760670880646905501025380951",
  "mean": "8.804311745285171164228625863997722570605929",
  "var": "12.7454079268133517788999231718015304101599285",
  "drift": "5.72902974129831217434219706636904452962546207",
  "B": "1.60473825888789621027327944128196217090604677",
  "corr2": "0.932722796345180289792065920551404879908126828",
  "R_minus_1": "0.0721299017440567516924367407042658700612572466",
  "k1": "8.80431174528517148111892396502195262356809499",
  "k2": "12.7454079268133522307259769286041935059037711",
  "k3": "36.684299034020264528932347752097772379719937",
  "k4": "152.157916299834227318598473623131216470235107",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082358",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-7.41793068121053172485515359161722155158892754",
  "Q": "371.462672179016870075594766827858081007396472",
  "Rlow_minus_1": "0.0575230557966145712333326518694744585550981539",
  "B1": "2.57518487953855670750554248320292664273476659",
  "B2": "2.72331738305085127827217146277464994563690012",
  "B3": "2.74879339761498866620468605460220807326006354",
  "B4": "2.75623079386297415918010517035476027567506308",
  "B5": "2.75888428030247818296528812809506006312559252",
  "B6": "2.75996552577567038128485494607501215470788469",
  "gauss_corr2": "0.910448171532418818971702111487071478817771707",
  "mean_quad_vs_taylor": "-3.16890298101024230052962165992233743751757616e-16",
  "var_quad_vs_taylor": "-4.51826053756802663095743842592033169013691663e-16",
  "drift_quad_vs_taylor": "-2.20791265886945417232396024237480774373509131e-16",
  "dehoog_vs_talbot": "5.44715243873347872419986439783086329276348086e-39",
  "dens_B2_vs_moment_B2": "-2.22664228094167980340441351218986306581676791e-17"
 },
 {
  "input": "steep",
  "mode": "levyavg",
  "zeta": "8.0",
  "tau": "2.08695652173913043478260869565217391304347826",
  "norm": "0.999999999999999964097689974015477944950773761",
  "neg_nodes": 528,
  "int_drho": "1.95342773751887755599256250069615429637127402e-18",
  "I": "1.53875942409342261362011080100098643270556681",
  "kappa": "1.24046742161711873537357305067502790572711129",
  "mean": "14.7824297362051491108212403850355001471973149",
  "var": "22.2113962662916876855766539867525805639588828",
  "drift": "5.72902974129831223133285116599813437571575005",
  "B": "1.21560687237378211627523379114181834508723034",
  "corr2": "0.960319101884930572540272457423270415958742345",
  "R_minus_1": "0.0413205340153945596004703770744409962825517211",
  "k1": "14.7824297362051496325625374815239996795905155",
  "k2": "22.2113962662916884401393190612394919097411522",
  "k3": "64.1323220792112218429178156557225331513369699",
  "k4": "261.578770329578018125597271720458740853426981",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082365",
  "dk3": "26.3043554183080007592360734076403957394663231",
  "h": "-7.47020559206021171789176356114241996557904761",
  "Q": "1063.09784499109569795964649215182176598121499",
  "Rlow_minus_1": "0.035522668073827486389279339523338730696965261",
  "B1": "1.47770006816236863678807005136122774184151664",
  "B2": "1.53019191719637270963599967296362539529733691",
  "B3": "1.53677358290684266738464661439846595410153046",
  "B4": "1.53818348733931679019512176035450177266414178",
  "B5": "1.5385661447766831940799819917418728279326122",
  "B6": "1.5386879587475795586536496921694047967173975",
  "gauss_corr2": "0.946574114019598414223283645542118637542307785",
  "mean_quad_vs_taylor": "-5.21741297096488499532393200621225629739348439e-16",
  "var_quad_vs_taylor": "-7.54562665074486911345782269491323041022233711e-16",
  "drift_quad_vs_taylor": "-1.63800611787316327386305736257279180813728477e-16",
  "dehoog_vs_talbot": "1.17712574249445446000270594320311179817870204e-41",
  "dens_B2_vs_moment_B2": "2.5241126258879132718760651211292794725928806e-17"
 },
 {
  "input": "steep",
  "mode": "susy",
  "zeta": "0.0",
  "tau": "0.0",
  "norm": "0.999999999999999975124782340574197070475227226",
  "neg_nodes": 0,
  "int_drho": "-1.21494618865654330718799661035151750833664559e-16",
  "I": "20.6211496596161055301223410971398354840622701",
  "kappa": "4.54105160283563674128713989603226326749819459",
  "mean": "2.82619375436519324685073259626410485598484844",
  "var": "3.27941958733501591997431104737574457396040727",
  "drift": "7.61960440108935830451965024880347230884459435",
  "B": "4.20759500462212049959328338075598125052587475",
  "corr2": "0.858529035245390230934219760869226618302575135",
  "R_minus_1": "0.164782970577312668128675162801810502971865539",
  "k1": "2.8261937543651933296753104485199055675456745",
  "k2": "3.27941958733501602131263479596889510206638993",
  "k3": "9.23627598882930721494687984847301160810290362",
  "k4": "42.7370622700904365115996755258036920870432476",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910343",
  "h": "-9.28544670633469675114187231478684276968681063",
  "Q": "38.2328660278117077952914213916881290015393044",
  "Rlow_minus_1": "0.12737989506039846557788174177733366292821721",
  "B1": "17.7038557229210231418609875483521269181412289",
  "B2": "19.9589710070711378834404403421916266350761113",
  "B3": "20.2848733541061863322539078686910917352542197",
  "B4": "20.3755187535073893669118622674962747525823643",
  "B5": "20.4304756027866991365966894105570723595336707",
  "B6": "20.4764324703035425391271730652696063296732491",
  "gauss_corr2": "0.71981523499951855582358166787574683538491783",
  "mean_quad_vs_taylor": "-8.28245778522558007115608260652509717345028132e-17",
  "var_quad_vs_taylor": "-1.0133832374859315052810598266056937894567641e-16",
  "drift_quad_vs_taylor": "-3.143148407510726788264691050534028117811607e-16",
  "dehoog_vs_talbot": "6.16122242023105275621636190528843644697745808e-33",
  "dens_B2_vs_moment_B2": "-6.62459296415377019574264520761836229603786128e-16"
 },
 {
  "input": "steep",
  "mode": "susy",
  "zeta": "0.163124992919455480653950756993869768823735134",
  "tau": "0.0425543459789883862575523713897051570844526436",
  "norm": "0.999999999999999973679738970931220088490210023",
  "neg_nodes": 0,
  "int_drho": "-1.58678687975935359974031053650811486020484518e-17",
  "I": "17.7531795710050877479129794765051919071590911",
  "kappa": "4.21345221534611541486215521208895329718209795",
  "mean": "3.15044103627217239243853227766795708532492811",
  "var": "3.79750525300410859451143912720284933377164573",
  "drift": "7.61960440108935830169217643789589066270534803",
  "B": "3.91005829502679389535864181078443113646165294",
  "corr2": "0.8611728287521785119639377194056712156614841",
  "R_minus_1": "0.16120709643031720704160357885681757664263509",
  "k1": "3.15044103627217248871333189500799623052825837",
  "k2": "3.79750525300410870937183439794672648811807633",
  "k3": "10.7507271356941075246049958070495371207373995",
  "k4": "48.8039331071847522936545206473970525852627232",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910343",
  "h": "-9.39639668415893237004435489171422510272280377",
  "Q": "47.210745856066589094853811951911298771617425",
  "Rlow_minus_1": "0.122325038056727120614179616115056561504299453",
  "B1": "15.2885558705078392208607575106098093580545424",
  "B2": "17.1587290492001094857333620977285134720315867",
  "B3": "17.4672119396124965074937373874447313481671168",
  "B4": "17.5638148510238969916655446841543011312212302",
  "B5": "17.6167958248408785034266684564729062862461062",
  "B6": "17.6540639718598596476104938346491350305381772",
  "gauss_corr2": "0.748423746954171396296711981411996825756234501",
  "mean_quad_vs_taylor": "-9.62747996173400391452033302610268769520825372e-17",
  "var_quad_vs_taylor": "-1.14860395270743877154346430602202341449880045e-16",
  "drift_quad_vs_taylor": "-3.17142314561980260472608351374168238295522415e-16",
  "dehoog_vs_talbot": "2.87487654712455649550610185023018649125164478e-33",
  "dens_B2_vs_moment_B2": "-5.92570272223757695267430302392570050922667096e-16"
 },
 {
  "input": "steep",
  "mode": "susy",
  "zeta": "0.35",
  "tau": "0.0913043478260869565217391304347826086956521739",
  "norm": "0.999999999999999972553626432995644849287429411",
  "neg_nodes": 0,
  "int_drho": "-2.76637797947968607933878519061380884395339375e-17",
  "I": "15.26895018645090395653389161486589904474966",
  "kappa": "3.90755040741010837654508377713084416561518598",
  "mean": "3.52189676489943900488630027722423700065042139",
  "var": "4.3910210638403105042808018395985925097409789",
  "drift": "7.61960440108935830270132624730304509088203711",
  "B": "3.63621591885293586661061072261003555135730594",
  "corr2": "0.865944681662022077673694718071398587008747299",
  "R_minus_1": "0.154808177908874401581078921241502962496235221",
  "k1": "3.52189676489943911661237267024772806250909923",
  "k2": "4.39102106384031062966365225988578813542628795",
  "k3": "12.4856732265928744879299180857996330624407807",
  "k4": "55.7541037116276132821477156607866108879328678",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910342",
  "h": "-9.49132360676961448401336372509470317091301323",
  "Q": "58.8137788107654258462597290326888587193522812",
  "Rlow_minus_1": "0.115844428242854496548137278437387841175563156",
  "B1": "13.2220662085195013947373546665769719245935769",
  "B2": "14.7537689086346099930520475324067801743482228",
  "B3": "15.0311630299694024738977606800208485617922827",
  "B4": "15.1243545624554757878412392669166062424911834",
  "B5": "15.1719948192840326259146846402286398534756668",
  "B6": "15.2016656001676255051516061204938847008261242",
  "gauss_corr2": "0.774769394240698424607990724755597112210724609",
  "mean_quad_vs_taylor": "-1.11726072393023491061858677844023330875564635e-16",
  "var_quad_vs_taylor": "-1.25382850420287195625685309047380124105608406e-16",
  "drift_quad_vs_taylor": "-3.1613316475257310604443166229645019053767664e-16",
  "dehoog_vs_talbot": "1.03198683046124603571183159471145819436589415e-33",
  "dens_B2_vs_moment_B2": "-5.46214387803367133336567972818290320550486131e-16"
 },
 {
  "input": "steep",
  "mode": "susy",
  "zeta": "0.693147180559945309417232121458176568075500134",
  "tau": "0.180821003624333558978408379510828669932739165",
  "norm": "0.999999999999999970090298296398052626727523517",
  "neg_nodes": 0,
  "int_drho": "-2.55048879613155798945277964229053233476288905e-17",
  "I": "12.0820897831860081199478295660617755756706233",
  "kappa": "3.47593006016893385362294817277794650105663841",
  "mean": "4.20397826939056004180776742106183751574409128",
  "var": "5.48085795689477942341424404352998170988033046",
  "drift": "7.61960440108935831099022815150198383239880855",
  "B": "3.25467891572351778119121085945120266511011043",
  "corr2": "0.876746906747608243284192076889716319139654859",
  "R_minus_1": "0.140580014943666055780649966449204844028198038",
  "k1": "4.20397826939056018149932093913030525270999722",
  "k2": "5.48085795689477958005012473057528396343043041",
  "k3": "15.671448942758138368454031821673940871262586",
  "k4": "68.5162781970431800583006720161577809048740698",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910343",
  "h": "-9.61209621653419030663361342379679406746926674",
  "Q": "83.7864212346933076102425956930114364995060565",
  "Rlow_minus_1": "0.104098932743666252453720816137056255029708621",
  "B1": "10.5929348444552139128754231029025683307317684",
  "B2": "11.6956480563861959612997426523220529474268621",
  "B3": "11.9131403684901559015839816657388287762870357",
  "B4": "11.9899118695899361031035488983941165096575212",
  "B5": "12.0261754444028342930152390437286755814975034",
  "B6": "12.0460837849196695309314636353817740664091077",
  "gauss_corr2": "0.811094931908680964037312434590645904744897066",
  "mean_quad_vs_taylor": "-1.39691553518068467736965905936005224378281446e-16",
  "var_quad_vs_taylor": "-1.56635880687045302253550099944428462859333927e-16",
  "drift_quad_vs_taylor": "-3.07844262848374167302914890861688936165860364e-16",
  "dehoog_vs_talbot": "9.22193508267006803883554935084667645135668254e-35",
  "dens_B2_vs_moment_B2": "-3.81201732272165986168369971431013390025441941e-16"
 },
 {
  "input": "steep",
  "mode": "susy",
  "zeta": "0.9",
  "tau": "0.234782608695652173913043478260869565217391304",
  "norm": "0.999999999999999968818894741935029832855411144",
  "neg_nodes": 0,
  "int_drho": "-2.15117248512983869781410898461295718709103135e-17",
  "I": "10.7062726516165264043541148775963229061313221",
  "kappa": "3.27204410905729178930069743269390739703310966",
  "mean": "4.61514435288182519708861309080447614491446364",
  "var": "6.13782338406291626203100086113817976187831538",
  "drift": "7.61960440108935831702693576469742555105388095",
  "B": "3.07556726812369379946849345775384748643835085",
  "corr2": "0.883511407616321213980586813301334995044485818",
  "R_minus_1": "0.131847298608130476442382002444131431281295669",
  "k1": "4.61514435288182535322775616153430626888019523",
  "k2": "6.13782338406291644278667970318376290213469913",
  "k3": "17.591868885935623059760406744455752490686016",
  "k4": "76.2094545483288910644374930157597690036165576",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910343",
  "h": "-9.66417976844623826323860517310412815828557045",
  "Q": "101.13442497202157759515648153030942105750916",
  "Rlow_minus_1": "0.0976293796521084697745573190286155482481865874",
  "B1": "9.45911402075384149658772330589386902775812491",
  "B2": "10.3826014546586005232608611517816870322414684",
  "B3": "10.568620572372742518732740524108286590536719",
  "B4": "10.6346594590899499307024666586679947713942081",
  "B5": "10.6648188820645000292521399899319374741666331",
  "B6": "10.6806115662484361012091471276809820337347967",
  "gauss_corr2": "0.827833359619034637727703393626835092885169898",
  "mean_quad_vs_taylor": "-1.56139143070729830123965731596113190827346853e-16",
  "var_quad_vs_taylor": "-1.8075567884204558314025638374892448153320104e-16",
  "drift_quad_vs_taylor": "-3.01807555235178725584259818459555680245981297e-16",
  "dehoog_vs_talbot": "4.43784400326573460333841923498003144978964866e-36",
  "dens_B2_vs_moment_B2": "-2.88984691785141738879753858705525482888303528e-16"
 },
 {
  "input": "steep",
  "mode": "susy",
  "zeta": "1.15599521327223206559375017157529020179818494",
  "tau": "0.301563968679712712763587001280510487425613464",
  "norm": "0.999999999999999967557834375599542518218866552",
  "neg_nodes": 0,
  "int_drho": "-1.62953230480773833424601565398447953833148974e-17",
  "I": "9.36838161657792875382249453318528012250604131",
  "kappa": "3.06078121017787365039901945452661210122096734",
  "mean": "5.12399189732710563892343954400135199586829955",
  "var": "6.95086526135349038499132614055489498277744359",
  "drift": "7.61960440108935832335697112739721257267074299",
  "B": "2.89010079174169014651939665957100802600174427",
  "corr2": "0.891582231411811569385286390087918492149615491",
  "R_minus_1": "0.121601535751234045553042103177497981669899359",
  "k1": "5.12399189732710581499585366642301479445324561",
  "k2": "6.950865261353490599811448836055914814357636",
  "k3": "19.9685264256141549730693327069716277410692469",
  "k4": "85.7303125483282987625638091783860170194225789",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910342",
  "h": "-9.71500515270652642821928070778719610897667053",
  "Q": "124.993553751870760104559564941933628044046534",
  "Rlow_minus_1": "0.0904008422540016117159982448542554266673232075",
  "B1": "8.35268258642594462948183051973940787122028281",
  "B2": "9.10777212731918263373670876221601002803703823",
  "B3": "9.26107889965451936786630238728392913629906929",
  "B4": "9.3151901566122291617872252687245589004157253",
  "B5": "9.33905098353657549623733261903277390386505894",
  "B6": "9.35100430357218743704558026055502647957762726",
  "gauss_corr2": "0.844847154627705601574488398783135288226969696",
  "mean_quad_vs_taylor": "-1.7607241412242166279858494606096060827850243e-16",
  "var_quad_vs_taylor": "-2.14820122695501019831580192404859911378132066e-16",
  "drift_quad_vs_taylor": "-2.95477519872478938562642956419655830826287176e-16",
  "dehoog_vs_talbot": "8.91601831178904353281371931588937663081218064e-36",
  "dens_B2_vs_moment_B2": "-1.97450376515986063739395074514841928745674109e-16"
 },
 {
  "input": "steep",
  "mode": "susy",
  "zeta": "1.4",
  "tau": "0.365217391304347826086956521739130434782608696",
  "norm": "0.999999999999999966664769425112503468284523223",
  "neg_nodes": 0,
  "int_drho": "-1.19074264444580930490268348487599917214650575e-17",
  "I": "8.36138705375805038513503950358665579063591207",
  "kappa": "2.89160631029849054469761876026490871913284139",
  "mean": "5.60900579650217628268146372588968257066856733",
  "var": "7.72582549335619420487166622837310968084324591",
  "drift": "7.61960440108935832734630244319256091385912121",
  "B": "2.74132152893235534936448852350492659169692229",
  "corr2": "0.89875563428324459746502459070144719756269633",
  "R_minus_1": "0.112649492091916101960993283840745472169780398",
  "k1": "5.60900579650217647742355933543119554739937342",
  "k2": "7.72582549335619445471670465163646723550598203",
  "k3": "22.2338649398835763068790327977794974254544118",
  "k4": "94.80522803623914359379183606573536729060173",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910345",
  "h": "-9.75349238360000867933071466736208564094497793",
  "Q": "150.195976769904237988858265132088856505137855",
  "Rlow_minus_1": "0.0842833996802867766453573029611592821376494014",
  "B1": "7.51484372498802669872597436996656154466107842",
  "B2": "8.14822030219608763786304305946530797227086039",
  "B3": "8.27622200469760319918018765999807554403653547",
  "B4": "8.3207881329162777986858784565209057163648799",
  "B5": "8.33986712341971653870107809636324232364901315",
  "B6": "8.34910644948870783146351012514133580936634193",
  "gauss_corr2": "0.858203403397515552752993492634516479400977894",
  "mean_quad_vs_taylor": "-1.94742095609541512976730806090635294443463327e-16",
  "var_quad_vs_taylor": "-2.49845038423263357554662736112803310990245869e-16",
  "drift_quad_vs_taylor": "-2.91488188556683590221454578201907244544329387e-16",
  "dehoog_vs_talbot": "4.97338266434134220749137121868589160739294435e-36",
  "dens_B2_vs_moment_B2": "-1.35165615454513407803253933171752787654883273e-16"
 },
 {
  "input": "steep",
  "mode": "susy",
  "zeta": "1.71046832960542059453085534522598620907090854",
  "tau": "0.446209129462283633355875307450257271931541358",
  "norm": "0.999999999999999965880593917234270388301342074",
  "neg_nodes": 0,
  "int_drho": "-7.73546568564230992402446984327137221268687882e-18",
  "I": "7.34732159672486030436813992234503917497607897",
  "kappa": "2.71059432536941246809990173478972702013492734",
  "mean": "6.22613080102226087917907993433821814481009011",
  "var": "8.7118742179205313123828205853123297343572557",
  "drift": "7.61960440108935832943094861904180271847964613",
  "B": "2.58152672713222291842902102378416587586309025",
  "corr2": "0.907035326433604584241079187063677919347861475",
  "R_minus_1": "0.102492891794992809380929271003906385131482064",
  "k1": "6.22613080102226109742409859157466172237779229",
  "k2": "8.71187421792053160755859587726189608054541954",
  "k3": "25.1162504616919261236672292243040609922218882",
  "k4": "106.352025501263667684928654056333837465628159",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910345",
  "h": "-9.79256413669174385700314544072864543283847358",
  "Q": "185.735619222569636906350143191617043815147377",
  "Rlow_minus_1": "0.077471934356043653287662933649167445233048997",
  "B1": "6.66428024289800680514912801331378938203579077",
  "B2": "7.18057492440607984130339217357516797897798251",
  "B3": "7.28318542711533529888454561384430201000150538",
  "B4": "7.31805321089660338589913952592050252770638338",
  "B5": "7.33247091055039909955238321950275286350711222",
  "B6": "7.33920175267390854879051876190886283184475191",
  "gauss_corr2": "0.872201514059796484938687078558237697752793595",
  "mean_quad_vs_taylor": "-2.1824501865723644357756770218140728392668393e-16",
  "var_quad_vs_taylor": "-2.95175775291949566346188163843494787941883537e-16",
  "drift_quad_vs_taylor": "-2.8940354238083434841683405327668542593373595e-16",
  "dehoog_vs_talbot": "1.30301454269587567034664556791132451927670048e-36",
  "dens_B2_vs_moment_B2": "-8.57534042526166207823712486146355931627386252e-17"
 },
 {
  "input": "steep",
  "mode": "susy",
  "zeta": "2.5",
  "tau": "0.652173913043478260869565217391304347826086957",
  "norm": "0.999999999999999964864273059628941678266348941",
  "neg_nodes": 0,
  "int_drho": "-3.27621887165725850918158659001552441513701936e-18",
  "I": "5.60028771700424771682098420443729535735191252",
  "kappa": "2.36649270377160633172372978013808497157503361",
  "mean": "7.79550097246694867258913470614584026709596686",
  "var": "11.2194301338014056811781745081507025431808852",
  "drift": "7.6196044010893583264394103146010038901974809",
  "B": "2.27481993128751090798959057477833377182531867",
  "corr2": "0.924024975372348508286653701988989011907343939",
  "R_minus_1": "0.0822218302021937403682848815273330045354173401",
  "k1": "7.79550097246694895065432631800435196014156542",
  "k2": "11.2194301338014060809627595382324167689228044",
  "k3": "32.4462562585690734505400101150917362819448825",
  "k4": "135.715929709641699158371390775681683521969109",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910342",
  "h": "-9.86098510941041928379364077442734829065949772",
  "Q": "293.633552465126367747823488655904518560027013",
  "Rlow_minus_1": "0.0639942387312142986642182391736181412786536554",
  "B1": "5.1748057197829160615933597535912556668276379",
  "B2": "5.50596347240235723548763790051288526963634975",
  "B3": "5.56732906830660203257146727754600771755488558",
  "B4": "5.5866113193336142092839511612974169785572972",
  "B5": "5.59395829651943746424936230918421771890815269",
  "B6": "5.59712903585944132225645218012965835121708755",
  "gauss_corr2": "0.897846813963913321324921984222819013958388035",
  "mean_quad_vs_taylor": "-2.78065191611858511693045598556192041993439066e-16",
  "var_quad_vs_taylor": "-3.9978458503008171422574191915489662195372656e-16",
  "drift_quad_vs_taylor": "-2.92395080685275147245116218508185658282865186e-16",
  "dehoog_vs_talbot": "1.99795274819721026777643712734454424634275473e-38",
  "dens_B2_vs_moment_B2": "-4.44958680037781669524658384269729837957472892e-17"
 },
 {
  "input": "steep",
  "mode": "susy",
  "zeta": "4.0",
  "tau": "1.04347826086956521739130434782608695652173913",
  "norm": "0.99999999999999996389264091243144418613983879",
  "neg_nodes": 159,
  "int_drho": "-1.71001477475239213290372214912772175377307696e-18",
  "I": "3.8448139156640069585066000168211033183725353",
  "kappa": "1.96081970503766790315511979871015214891623248",
  "mean": "10.7770853033280019316984312886275909037375677",
  "var": "15.9834364616812395758650835427361347652956204",
  "drift": "7.61960440108935833939253350613537765167724355",
  "B": "1.90588786342602273596683457666598229943705933",
  "corr2": "0.944755358160756594369234904938675610060283981",
  "R_minus_1": "0.0584750764968333225135873524590760057807739672",
  "k1": "10.7770853033280023232417358396950197956991",
  "k2": "15.983436461681240116752834383590529769036653",
  "k3": "46.3722444204129331918958882750629710862500705",
  "k4": "191.503250173372456746434419925608478382924612",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910349",
  "h": "-9.93183715365641022153091887937450144406378786",
  "Q": "567.905389698727140786538472116950189134684502",
  "Rlow_minus_1": "0.047817679936049516587213406467181566934141118",
  "B1": "3.63240854795461003637186048530326250377328729",
  "B2": "3.80610189729767395102144294626183574115720569",
  "B3": "3.83347153433335785452952095146725765128741309",
  "B4": "3.84078489721596427974817419112510720792276855",
  "B5": "3.84319644069150924742944051012865089562306672",
  "B6": "3.84410993238339906051738337220271474697406505",
  "gauss_corr2": "0.926042656677327099874037754945172155496750584",
  "mean_quad_vs_taylor": "-3.91543304551067428891961532282678925962419705e-16",
  "var_quad_vs_taylor": "-5.40887750840854395003741032668431745125504177e-16",
  "drift_quad_vs_taylor": "-2.79441957493740773483636455862110274101118622e-16",
  "dehoog_vs_talbot": "1.74829849979941071015389543067603983807886501e-40",
  "dens_B2_vs_moment_B2": "-1.97739011933432776890765272802536352588995401e-17"
 },
 {
  "input": "steep",
  "mode": "susy",
  "zeta": "8.0",
  "tau": "2.08695652173913043478260869565217391304347826",
  "norm": "0.999999999999999965655451917298455982038367383",
  "neg_nodes": 88,
  "int_drho": "2.21246019680075219054379167965697737197049787e-18",
  "I": "2.08895275207735053412010035741647956735100877",
  "kappa": "1.44532098582887480819116001064723600794790066",
  "mean": "18.7279768522908106794227439160481371141188331",
  "var": "28.6874533360274630988934759660616500192801173",
  "drift": "7.6196044010893583685134240091611245441714516",
  "B": "1.42261186250165609952641357553601409637458968",
  "corr2": "0.968822540058815049241656684029445471115064485",
  "R_minus_1": "0.0321807747570491463858518485884685332457887781",
  "k1": "18.7279768522908113168081612308701340238525254",
  "k2": "28.6874533360274642121930339712121644360069161",
  "k3": "83.5082128519965591688448967016529305643972399",
  "k4": "340.269438076654476981269164325413264678806083",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910371",
  "h": "-10.0057295786543068910100433414388055146528277",
  "Q": "1743.11979389413927626510391541840358097355581",
  "Rlow_minus_1": "0.028379022760304577949292797609150954559582702",
  "B1": "2.02382451133043093434748937135740470485628408",
  "B2": "2.08125867320033952403333435886954294616025613",
  "B3": "2.08743106977089579700912307477610785771431292",
  "B4": "2.08856924514818006169874011067832412942333131",
  "B5": "2.08883957778738059368510185885525021504714096",
  "B6": "2.08891564879540371872607490143596314029616524",
  "gauss_corr2": "0.957398845204862743217822323418617334676324289",
  "mean_quad_vs_taylor": "-6.37385417314821996909733692298909397435040789e-16",
  "var_quad_vs_taylor": "-1.11329955800515051441672679885843817730579451e-15",
  "drift_quad_vs_taylor": "-2.50321066990715026591142247811474857586770651e-16",
  "dehoog_vs_talbot": "1.07744174880008798863053845730281494558733445e-40",
  "dens_B2_vs_moment_B2": "2.45398262142630287982499304678276202763718852e-17"
 },
 {
  "input": "valence",
  "mode": "qcd",
  "zeta": "0.0",
  "tau": "0.0",
  "norm": "0.999999999999999981676292035513329553294982628",
  "neg_nodes": 136,
  "int_drho": "-1.21814487251165349207570772865093243283876248e-16",
  "I": "47.2580382098116097937855521490328528382275069",
  "kappa": "6.87444821129751546212477799542401212136354835",
  "mean": "1.58222957762382040121678061969547332746178192",
  "var": "0.704831225728239824237760791384731144596240923",
  "drift": "4.74809157844349673227716233551718579370413497",
  "B": "5.6555717791879177841088135350210639175078108",
  "corr2": "0.676826490501800653487354936397564988616791622",
  "R_minus_1": "0.477483541252349318483027720923901679741963926",
  "k1": "1.58222957762382042732480780040229351868901306",
  "k2": "0.70483122572823985542373484797730423255495398",
  "k3": "0.70469548343607000290339012360563945008374043",
  "k4": "1.17017532676784387929685036846851570721640241",
  "dk1": "4.74809157844349693373218894436875902713614964",
  "dk2": "8.43200844703151690399068436715234759813818092",
  "dk3": "24.8031599288135140536754261934099714629578546",
  "h": "3.68483129577393865748186157043025682951332192",
  "Q": "1.45918967300470385716763434963760422436330449",
  "Rlow_minus_1": "0.290917892987128465961327373130565925907415975",
  "B1": "31.9854921495467911731620420557100193520756538",
  "B2": "41.2906441318492822152227538678236758131646004",
  "B3": "45.8371013352098929823217957212969705094735377",
  "B4": "46.8213838205463380631564930179916649491712941",
  "B5": "47.1617029322394504230932091270714700342034524",
  "B6": "47.2188808525217302248211840980606130961194224",
  "gauss_corr2": "0.308906992034986566351243151570323333473785191",
  "mean_quad_vs_taylor": "-2.6108027180706820191227231136606077135496511e-17",
  "var_quad_vs_taylor": "-3.11859740565925730879587130568823240913801638e-17",
  "drift_quad_vs_taylor": "-2.01455026608851573233432014666093989466485258e-16",
  "dehoog_vs_talbot": "3.56843264376629639366215941308552438269203552e-32",
  "dens_B2_vs_moment_B2": "-8.4134539271288373645312177724970681448353987e-16"
 },
 {
  "input": "valence",
  "mode": "qcd",
  "zeta": "0.163124992919455480653950756993869768823735134",
  "tau": "0.0425543459789883862575523713897051570844526436",
  "norm": "0.999999999999999979603011207362799336795631753",
  "neg_nodes": 89,
  "int_drho": "-1.00494918186417535176583862034660669261837901e-17",
  "I": "22.4080161200543516438322887024352094453765011",
  "kappa": "4.73371060797492685550240759878959338120899281",
  "mean": "1.78719663370437047433120029908370975275356135",
  "var": "1.08290271455012598913633896323630453413679249",
  "drift": "4.88183266592035801000967955184330972064825964",
  "B": "4.69124557614439060993700929740230432423246883",
  "corr2": "0.982138933575567890598036509280594054596986434",
  "R_minus_1": "0.0181858857375781248143726037232289425084122205",
  "k1": "1.7871966337043705093178385426037569349309967",
  "k2": "1.0829027145501260377855004125179845045283552",
  "k3": "1.85524861595003421187393726417826806425380379",
  "k4": "5.91397921170319190831414596716204038162781477",
  "dk1": "4.88183266592035822463383218326393469415651494",
  "dk2": "9.31301820551393373523010264798307756799973018",
  "dk3": "29.1272346579892524428603425898913579586027407",
  "h": "0.949373738604460504566158339042273745321666787",
  "Q": "5.08089013586206756963835590385608294437917246",
  "Rlow_minus_1": "0.00806043144008596985750985462161957485928269594",
  "B1": "22.007785055694316342585780721939676440792482",
  "B2": "22.1851772982838889672082105081016857290178804",
  "B3": "22.3439571265810256404136275438019251733067085",
  "B4": "22.3446859672636430190646586905335165260111645",
  "B5": "22.3655496091835915130207627820996730554405711",
  "B6": "22.38968981273001388165318744309120316750254",
  "gauss_corr2": "0.373087792455087577359495160087674251972594692",
  "mean_quad_vs_taylor": "-3.49866382435200471821774353516371177768135241e-17",
  "var_quad_vs_taylor": "-4.86491614492816799703915627038869300470283423e-17",
  "drift_quad_vs_taylor": "-2.14624152631420624973508255291932691533356641e-16",
  "dehoog_vs_talbot": "2.0426157439947152721138949321335167114958014e-32",
  "dens_B2_vs_moment_B2": "-4.97236154385234406375925139075344203012995719e-16"
 },
 {
  "input": "valence",
  "mode": "qcd",
  "zeta": "0.35",
  "tau": "0.0913043478260869565217391304347826086956521739",
  "norm": "0.999999999999999979383252975508143495048395497",
  "neg_nodes": 28,
  "int_drho": "-6.11249617437902313765757092784625665886477788e-18",
  "I": "16.2541749889718362980673510758334084946598664",
  "kappa": "4.03164668454117346878287144475864033334159238",
  "mean": "2.02846733148375995182206525971376460278667056",
  "var": "1.55819686052214819343664814008459093853035138",
  "drift": "5.01278876518930938452118180765111237465275339",
  "B": "4.01576455102393725248816367002665931334326503",
  "corr2": "0.992136785792076880518727742961297598025390516",
  "R_minus_1": "0.00792553438248485760070848478932308497743847648",
  "k1": "2.02846733148375999749045930376709091480804022",
  "k2": "1.55819686052214825414720055364407825726137135",
  "k3": "3.37576901837153764475450878913829801939728199",
  "k4": "12.4147873776991919255812353197946959792381841",
  "dk1": "5.01278876518930960713836728428021273377736892",
  "dk2": "10.1593699214974311897523229136438167080443151",
  "dk3": "33.0885794746589960011152610713627219172063663",
  "h": "-0.700629503412498527537332365961306482689226672",
  "Q": "9.95727840482217817141705808559401325604244083",
  "Rlow_minus_1": "0.0030570300612545782016144716052816866779579252",
  "B1": "16.1263649292604851450036775828257724645727118",
  "B2": "16.1756637116279960075736675890660659126344661",
  "B3": "16.2109244767257862518348994375671362047506287",
  "B4": "16.2234183026102282603771051088820058436348622",
  "B5": "16.2234573903775843515578161257766499263896494",
  "B6": "16.2289221033766558500246257879763347790870371",
  "gauss_corr2": "0.431402426118618426496834729755391938685402844",
  "mean_quad_vs_taylor": "-4.56683940440533263120213696537909883610942124e-17",
  "var_quad_vs_taylor": "-6.07105524135594873187310199630429240038044739e-17",
  "drift_quad_vs_taylor": "-2.226171854766291003591246155370990314666898e-16",
  "dehoog_vs_talbot": "1.14801838650452347440933275472483268754454483e-32",
  "dens_B2_vs_moment_B2": "-4.85807569517582607167509919202671687249770774e-16"
 },
 {
  "input": "valence",
  "mode": "qcd",
  "zeta": "0.693147180559945309417232121458176568075500134",
  "tau": "0.180821003624333558978408379510828669932739165",
  "norm": "0.999999999999999978051489899178312253057468128",
  "neg_nodes": 0,
  "int_drho": "-2.09780340314400294611216296958992366871139611e-17",
  "I": "10.9738680639679722723310108979837920105760414",
  "kappa": "3.31268291026593311526159478937135207895539638",
  "mean": "2.48613775162305865850677836550322484913234916",
  "var": "2.52385698090926798551545640095234116001099471",
  "drift": "5.20282966089853410782087559104215006060165008",
  "B": "3.27496932763655497467568308010055584759224452",
  "corr2": "0.977360401495668245734342652981662868033433715",
  "R_minus_1": "0.0231640226774954879525067106159338341015761551",
  "k1": "2.48613775162305872436632306498989514836156447",
  "k2": "2.52385698090926806742750619937574717430088751",
  "k3": "6.58173308585387145056927415724315086877048944",
  "k4": "26.2678562888565776884710452574689124445288193",
  "dk1": "5.20282966089853433487497104267810646629566214",
  "dk2": "11.3445118262281307800940546793239152538851875",
  "dk3": "38.1078419396854111290877071749694131561262714",
  "h": "-2.22346622412115358733132349514499819472762934",
  "Q": "21.8436717078562663269249164594259588817149076",
  "Rlow_minus_1": "0.0211018707514132021594508249690590022690027305",
  "B1": "10.7254240969602295514604292765454318141802798",
  "B2": "10.9517506100083769758405278396045257759222382",
  "B3": "10.9535529680125751736117442369159918772285427",
  "B4": "10.9542780377211366785833755972935230671903749",
  "B5": "10.9542966504434816877947472978418149060569964",
  "B6": "10.9552264231403552346771665466684964494440407",
  "gauss_corr2": "0.514963673052626837753934577307568710079381951",
  "mean_quad_vs_taylor": "-6.58595446994866702992292153110435503577026377e-17",
  "var_quad_vs_taylor": "-8.19120497984234060142898928001495006740201654e-17",
  "drift_quad_vs_taylor": "-2.27054095451635956405694012057045429483976168e-16",
  "dehoog_vs_talbot": "4.24051394326995855529688734734355172623432254e-33",
  "dens_B2_vs_moment_B2": "-4.03139399407006388554449867429273248742704543e-16"
 },
 {
  "input": "valence",
  "mode": "qcd",
  "zeta": "0.9",
  "tau": "0.234782608695652173913043478260869565217391304",
  "norm": "0.999999999999999976858623982462904196696915837",
  "neg_nodes": 0,
  "int_drho": "-2.26269282235622874934912129506178403093101278e-17",
  "I": "9.15451171724750747494954402035193273743520148",
  "kappa": "3.02564236439925389192331859320436454822915529",
  "mean": "2.76937344383255118010062635237703402870933145",
  "var": "3.15088916437830938074047734147221134010383686",
  "drift": "5.29208192668751802325477295212609407200689543",
  "B": "2.98132962430653212885645908304395240417376747",
  "corr2": "0.970923038092979405107939531116281645921798773",
  "R_minus_1": "0.0299477515376827125712577323055469772101277516",
  "k1": "2.76937344383255125821549795688040171393780542",
  "k2": "3.15088916437830947692891350880778659474482697",
  "k3": "8.69322972998217067677568934783525064302453705",
  "k4": "35.2630901097781903345042457490030716016376973",
  "dk1": "5.29208192668751825025527888067769504525212961",
  "dk2": "11.8756216127623013835556164688012542616870047",
  "dk3": "40.035482585926201551352897256381900276101037",
  "h": "-2.72510901866833343450865915334909454448280464",
  "Q": "31.134877051686533308709545117133231098633335",
  "Rlow_minus_1": "0.0268349392167759999016685871261128413621202295",
  "B1": "8.88832632876772850020988055083902430205733599",
  "B2": "9.1268440255390802670525256099876717803598752",
  "B3": "9.13683676448783095793655728059308986221974624",
  "B4": "9.1370955578889893793971159197263317147929474",
  "B5": "9.1373385015897714467173432285486818241046325",
  "B6": "9.13848144418259471612432806015950230392088174",
  "gauss_corr2": "0.555836125864836873522800991893130972309377396",
  "mean_quad_vs_taylor": "-7.8114871604503367685228473966903806803163623e-17",
  "var_quad_vs_taylor": "-9.61884361673355752546409901143655641909221708e-17",
  "drift_quad_vs_taylor": "-2.27000505928551600973245234181115643445825058e-16",
  "dehoog_vs_talbot": "2.33100503928991742220776678166925133034944117e-33",
  "dens_B2_vs_moment_B2": "-3.38345998613924774354147135204773057300895583e-16"
 },
 {
  "input": "valence",
  "mode": "qcd",
  "zeta": "1.15599521327223206559375017157529020179818494",
  "tau": "0.301563968679712712763587001280510487425613464",
  "norm": "0.999999999999999975370349198274331389287240672",
  "neg_nodes": 0,
  "int_drho": "-2.166717304929216636949212801143679059827014e-17",
  "I": "7.56624565226091232350754305832332818840515294",
  "kappa": "2.75068094337764159446625611141486574619676914",
  "mean": "3.12589874565652146216177972041514540340263896",
  "var": "3.96181705768593131716649141636709156396543875",
  "drift": "5.3818685896165077154142556303727470335946311",
  "B": "2.70387045633600743060794227403300212319939262",
  "corr2": "0.966254042050838435841130153783906768513002909",
  "R_minus_1": "0.034924519309163268912554404784315812403600565",
  "k1": "3.12589874565652155540883529883931507609112355",
  "k2": "3.96181705768593143250684148872276336607372119",
  "k3": "11.4230300504875174038952318763269992473458813",
  "k4": "46.6095443517862897077032294335862723032914762",
  "dk1": "5.38186858961650794152904045603107667183593569",
  "dk2": "12.3863321871053338677554671248008688619648606",
  "dk3": "41.5841114488597193237270362882337717190502522",
  "h": "-3.13110482016341064657117708567649590415744788",
  "Q": "45.0657328243785026432420801943374184387949073",
  "Rlow_minus_1": "0.0297561688791410208162893014499781081575969793",
  "B1": "7.31091544464668946682905082390931059880487489",
  "B2": "7.52846027927871672635611266626794460623478789",
  "B3": "7.54608835229715724904079995402387371089966377",
  "B4": "7.54872352238073197143798664887194586317292104",
  "B5": "7.55021259771732179074627571716451151305901108",
  "B6": "7.55215896936797380375380159017693332434827616",
  "gauss_corr2": "0.599344350792616956854136896377411024988906549",
  "mean_quad_vs_taylor": "-9.32470555784241696726884845918150710735817474e-17",
  "var_quad_vs_taylor": "-1.15340350072355671802108282438754985599642526e-16",
  "drift_quad_vs_taylor": "-2.2611478482565832963824130459585350494928353e-16",
  "dehoog_vs_talbot": "1.08059205352853733142941022179680950566930838e-33",
  "dens_B2_vs_moment_B2": "-2.69981729173093488542133098096764032250870924e-16"
 },
 {
  "input": "valence",
  "mode": "qcd",
  "zeta": "1.4",
  "tau": "0.365217391304347826086956521739130434782608696",
  "norm": "0.999999999999999974043942437464776443819794887",
  "neg_nodes": 0,
  "int_drho": "-1.99705628436447498654603094275825896415872608e-17",
  "I": "6.46948237742244866770436143914141446295075523",
  "kappa": "2.54351771714341488046410836366957375751788838",
  "mean": "3.47072785065544560867143483007110052282031632",
  "var": "4.76249264267817818863863750170416797083010672",
  "drift": "5.45021754927698326255509162884191488288129522",
  "B": "2.49744929085737685443819930880324201805049481",
  "corr2": "0.964103864347960668456876314618434783582769079",
  "R_minus_1": "0.037232643680270361368160763839813138575060886",
  "k1": "3.47072785065544571627981338943527322632066543",
  "k2": "4.76249264267817832387162912019823803145296974",
  "k3": "14.099441780819652769479645287984763338343848",
  "k4": "57.3749440299576403504679914262600010025226017",
  "dk1": "5.45021754927698348768308154370485231838748728",
  "dk2": "12.7540648175538957711633990415883488207214869",
  "dk3": "42.4222971204666418269761963197117905675795849",
  "h": "-3.38139843549141450089767160804992552501301449",
  "Q": "60.9959752943640130215608651877641235844652771",
  "Rlow_minus_1": "0.0300537145453332994135811665009631071120623281",
  "B1": "6.23725296040401487165881506757948591980037545",
  "B2": "6.42470558042303219523764395913165160972500932",
  "B3": "6.44534941715356171951013106448447157964997277",
  "B4": "6.45046636538007384256697090314193051262168618",
  "B5": "6.45351822246974728463660997763432403161501522",
  "B6": "6.45643508009680900830503677945864608948545983",
  "gauss_corr2": "0.634954042696461158647353326053933390539008499",
  "mean_quad_vs_taylor": "-1.07608378559364172703500349107835612904952885e-16",
  "var_quad_vs_taylor": "-1.35232991618494070060622863024225260844422174e-16",
  "drift_quad_vs_taylor": "-2.25127989914862937435506192063483577267631142e-16",
  "dehoog_vs_talbot": "4.881871716010520214611356140731547933690128e-34",
  "dens_B2_vs_moment_B2": "-2.18675576137736887678225092238758349806415302e-16"
 },
 {
  "input": "valence",
  "mode": "qcd",
  "zeta": "1.71046832960542059453085534522598620907090854",
  "tau": "0.446209129462283633355875307450257271931541358",
  "norm": "0.999999999999999972517139850502035745371770189",
  "neg_nodes": 0,
  "int_drho": "-1.77480679866411219546670012015460577569296725e-17",
  "I": "5.44030701975773325990223453128988913392643935",
  "kappa": "2.33244657382709052693447392236262455240659123",
  "mean": "3.91502667687503366630415146451301561583671875",
  "var": "5.81009907899600573568395031711448116611027956",
  "drift": "5.51809118984218529876174318249369499654140042",
  "B": "2.28927045817658793979569743615445287763469134",
  "corr2": "0.963320491223568001266230118543633382592786242",
  "R_minus_1": "0.0380761222361659450981839445475613262295759607",
  "k1": "3.91502667687503379210071441982574773063086892",
  "k2": "5.81009907899600589898617143366852609620097673",
  "k3": "17.5573029228336690264886211895769615854124972",
  "k4": "70.737308353484844660144886725860124062993897",
  "dk1": "5.51809118984218552281778583192231273601222448",
  "dk2": "13.0948803922100567977062535445867781256073503",
  "dk3": "42.8724229168530158964108126332341166961792312",
  "h": "-3.58001572550303728711068197296069470467235179",
  "Q": "85.1961088659824003415355409384816700150637316",
  "Rlow_minus_1": "0.0287048909204048050623934726118667015037737615",
  "B1": "5.24075923068004514994848884637155815047820295",
  "B2": "5.3911946527368204492657998655272382648792732",
  "B3": "5.41187536060753249772198023855747680183919514",
  "B4": "5.41914115454188106675579504746177916098996082",
  "B5": "5.42394867170469337638904761543354012041747902",
  "B6": "5.42801505966649065296090483379409618036583995",
  "gauss_corr2": "0.673567740781198067787041593499088603963942208",
  "mean_quad_vs_taylor": "-1.25796562955312732114794150169268722766012823e-16",
  "var_quad_vs_taylor": "-1.6330222111655404493009069717245011281680132e-16",
  "drift_quad_vs_taylor": "-2.24056042649428617739470824060585912871707607e-16",
  "dehoog_vs_talbot": "1.46404796398083148799687564080607421595374279e-34",
  "dens_B2_vs_moment_B2": "-1.6875283608839005581312935439226920088799016e-16"
 },
 {
  "input": "valence",
  "mode": "qcd",
  "zeta": "2.5",
  "tau": "0.652173913043478260869565217391304347826086957",
  "norm": "0.999999999999999969399602037368262001261147618",
  "neg_nodes": 0,
  "int_drho": "-1.26595695449659883836044775822023979137878246e-17",
  "I": "3.82636024237446560470864073317854772439319245",
  "kappa": "1.95610844340861266185477949643267792834002695",
  "mean": "5.06389026264925153624504369956518581230348627",
  "var": "8.5623370836137309289257946632160536391305393",
  "drift": "5.62526433825307526477531281972040963774296208",
  "B": "1.92241335433511862309793282950246103774691412",
  "corr2": "0.965845574078157171484399128833852540744226711",
  "R_minus_1": "0.0353622016174182094038590271969624507444314846",
  "k1": "5.06389026264925170801182237067547898012206569",
  "k2": "8.56233708361373117970102217924831955741755944",
  "k3": "26.3682871155514383976359286003545060508483002",
  "k4": "102.25201794011000890471399832986888256375123",
  "dk1": "5.62526433825307548739025118923080485002612357",
  "dk2": "13.5565487102823907741622394126394209260801506",
  "dk3": "42.4535116928055695132790639783410027716461236",
  "h": "-3.7668273403749765440948725882504821882371268",
  "Q": "167.676354876688420311047116507386084719933293",
  "Rlow_minus_1": "0.0228973938447658629536552678460533207558451509",
  "B1": "3.69567310492600253281399217643678208963074994",
  "B2": "3.78029438753100192840425865179603827890537412",
  "B3": "3.79515366045216062724058047145651235957303042",
  "B4": "3.80341483010909622706769102609145261627633714",
  "B5": "3.81008869127698666715507648632227669446713708",
  "B6": "3.81554211225027012966561197658342170089041945",
  "gauss_corr2": "0.746743090400408262674387366759789415107547649",
  "mean_quad_vs_taylor": "-1.71766778671110293167818579422379024098244676e-16",
  "var_quad_vs_taylor": "-2.50775227516032265918287020144276464373540366e-16",
  "drift_quad_vs_taylor": "-2.22614938369510395212283161496166626169679406e-16",
  "dehoog_vs_talbot": "2.49404463074570839742139372774152675885539508e-35",
  "dens_B2_vs_moment_B2": "-8.99901226396692537107286902696796111917455674e-17"
 },
 {
  "input": "valence",
  "mode": "qcd",
  "zeta": "4.0",
  "tau": "1.04347826086956521739130434782608695652173913",
  "norm": "0.999999999999999965944110063778694159751078919",
  "neg_nodes": 0,
  "int_drho": "-5.67100691655893901422892634826487196463732852e-18",
  "I": "2.39520874160179063351596968812292461221119918",
  "kappa": "1.54764619393509659918814662774468094069774888",
  "mean": "7.28338579259717696035473034188515856755681011",
  "var": "13.9231463136034766435394570226706070242699983",
  "drift": "5.70207102892630361907995919711063502023626062",
  "B": "1.52814276418227889482946825108182818212771991",
  "corr2": "0.974954820080099801846419503489158162520460359",
  "R_minus_1": "0.0256885543863894637061333056545141561750582549",
  "k1": "7.28338579259717721897669921392546523519474258",
  "k2": "13.923146313603477100478030699935669992134113",
  "k3": "42.6076485371315986474333508090148918628665068",
  "k4": "154.22673110423680237273789476925349607205511",
  "dk1": "5.70207102892630383968145396574044075213808518",
  "dk2": "13.7696851719842967913449646937995915168857907",
  "dk3": "40.6316413502646173459920289241511343927263078",
  "h": "-3.67980741123150454946685957755150638561597754",
  "Q": "411.546700847573916793069869939298325643997783",
  "Rlow_minus_1": "0.0140897470449730853767896294983618494445262567",
  "B1": "2.33522030772265614841145327568978358970104818",
  "B2": "2.36812297115275258198338907017872495057741188",
  "B3": "2.37436550796855139609322869458165701394490499",
  "B4": "2.37944694531682178978961266487683270549772905",
  "B5": "2.38431277741024361903985754671538519609792829",
  "B6": "2.38838288673456540849955345595700208469350275",
  "gauss_corr2": "0.826843529401508075933164628089232767683520616",
  "mean_quad_vs_taylor": "-2.58621968872040306667637932473228196461656033e-16",
  "var_quad_vs_taylor": "-4.56938573677265062967864114759486462537362184e-16",
  "drift_quad_vs_taylor": "-2.20601494768629805731901824560005070250488288e-16",
  "dehoog_vs_talbot": "3.06432073062810214828593679565142469236546142e-36",
  "dens_B2_vs_moment_B2": "-2.99674133485928881804884295659730546037950529e-17"
 },
 {
  "input": "valence",
  "mode": "qcd",
  "zeta": "8.0",
  "tau": "2.08695652173913043478260869565217391304347826",
  "norm": "0.999999999999999964257220630689884556595389609",
  "neg_nodes": 575,
  "int_drho": "8.61453844482833651955928543956602575292295304e-19",
  "I": "1.17057817410992881627730393070026853615103439",
  "kappa": "1.08193261070638258873550708903745492499612154",
  "mean": "13.253892159116636259451931479591203548207716",
  "var": "28.2954235345905729650135911051165600097980864",
  "drift": "5.72828884630586787030123610676969872833394549",
  "B": "1.07687875577889226853886890842289620084951184",
  "corr2": "0.990679546481097185226003959437010211704538493",
  "R_minus_1": "0.00940814166600002085868838867747574079942793239",
  "k1": "13.2538921591166367283766397892850824241724965",
  "k2": "28.295423534590573918631087332281700200867087",
  "k3": "84.0087335644024887879414544295820125104601766",
  "k4": "280.799165792832485343954291235945546321112463",
  "dk1": "5.72828884630586805116521631856436584973638102",
  "dk2": "13.7639558726571854761019778678971928835186639",
  "dk3": "39.293642344164060347467921862169052335663845",
  "h": "-3.24325700333878371862570668922336084016164802",
  "Q": "1632.64034682195876342062129424551092467708181",
  "Rlow_minus_1": "0.00555569742780753656748600181432602527181146658",
  "B1": "1.15966785464789513260015843220377006387806009",
  "B2": "1.16611061836507352777807717313588729127889303",
  "B3": "1.16705171937004344890054651229574260212677223",
  "B4": "1.16799519895128194381983976713371518683193774",
  "B5": "1.16886841212178675198425505730044668506030775",
  "B6": "1.16952614361629468322910225875649544676827072",
  "gauss_corr2": "0.90742353959376750269992268460951295289187916",
  "mean_quad_vs_taylor": "-4.68924708309693878875964780540449635024467283e-16",
  "var_quad_vs_taylor": "-9.53617496227165140191069000606072810679793098e-16",
  "drift_quad_vs_taylor": "-1.80863980211794667121402435523014576513206962e-16",
  "dehoog_vs_talbot": "5.62778103692110392885687019938031886076212149e-40",
  "dens_B2_vs_moment_B2": "7.95238181748409384461686129312504056196702809e-18"
 },
 {
  "input": "valence",
  "mode": "levyavg",
  "zeta": "0.0",
  "tau": "0.0",
  "norm": "0.999999999999999981676292035513329553294982628",
  "neg_nodes": 136,
  "int_drho": "-1.82076611492867706527463392636916360566606734e-16",
  "I": "61.9044896936885163741142398000932134734190768",
  "kappa": "7.86794062596360194305518866923538066268785784",
  "mean": "1.58222957762382040121678061969547332746178192",
  "var": "0.704831225728239824237760791384731144596240923",
  "drift": "5.7290297412983121749449958243581930034656966",
  "B": "6.82399199588238724989687795485551278472840909",
  "corr2": "0.752237309285413922823865536724267498948978921",
  "R_minus_1": "0.329367724328839348918641431023606385524236649",
  "k1": "1.58222957762382042732480780040229351868901306",
  "k2": "0.70483122572823985542373484797730423255495398",
  "k3": "0.70469548343607000290339012360563945008374043",
  "k4": "1.17017532676784387929685036846851570721640241",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663237",
  "h": "3.3436457618296336083123638056869777857470754",
  "Q": "1.45918967300470385716763434963760422436330449",
  "Rlow_minus_1": "0.164532522464361739208116600292166148513502128",
  "B1": "46.5668667598668886044376214304954660600794406",
  "B2": "54.2286308111296274089032254733338452235042944",
  "B3": "60.5350025251689112787006119710575807240905648",
  "B4": "61.3047633677381919613531138608934849514636607",
  "B5": "61.8068860062614581988833909947352894780327827",
  "B6": "61.8449364818998929477666187008777636690854978",
  "gauss_corr2": "0.359888408164696761589439712647947467151563884",
  "mean_quad_vs_taylor": "-2.6108027180706820191227231136606077135496511e-17",
  "var_quad_vs_taylor": "-3.11859740565925730879587130568823240913801638e-17",
  "drift_quad_vs_taylor": "-2.20188467128956268758555789701565289219025741e-16",
  "dehoog_vs_talbot": "3.56843264376629639366215941308552438269203552e-32",
  "dens_B2_vs_moment_B2": "-1.06449108893367014848521512039921203446884146e-15"
 },
 {
  "input": "valence",
  "mode": "levyavg",
  "zeta": "0.163124992919455480653950756993869768823735134",
  "tau": "0.0425543459789883862575523713897051570844526436",
  "norm": "0.999999999999999980454343044056015794976755721",
  "neg_nodes": 69,
  "int_drho": "1.94306949605172372699299777249481476053189915e-17",
  "I": "30.3059165349454013240275298548053926708956291",
  "kappa": "5.5050809744222111055045552575367090304314919",
  "mean": "1.82602469135894310621443476108567055137685104",
  "var": "1.09086604594150274213727933553168710597962428",
  "drift": "5.72902974129831215428293194305782266090248032",
  "B": "5.48523659445155355570049163245014702319779795",
  "corr2": "0.992803516185249164233756643398109065277181634",
  "R_minus_1": "0.00724864859705838277048778961943693184369611343",
  "k1": "1.82602469135894314216025109583138858019497372",
  "k2": "1.09086604594150278964213699032828504566083732",
  "k3": "1.8240601246610264459866375578738579487489549",
  "k4": "5.63249433647852577252815393366139377820869815",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663237",
  "h": "-0.508059312106630051487746419740291581495816879",
  "Q": "4.96242238816964670490461148264891032650380147",
  "Rlow_minus_1": "0.00172879849095893057197477042466934831615615155",
  "B1": "30.0878204971104782315089034943507909979311854",
  "B2": "30.1398362757821260065574823294373477755852562",
  "B3": "30.1436139890917917720962221449339202887199953",
  "B4": "30.1638181252698968653969718546946287729888821",
  "B5": "30.2198893400590748686014031924245705497500613",
  "B6": "30.2660955130770442714167621290743981272726016",
  "gauss_corr2": "0.465286013982134436107400403480304581046413528",
  "mean_quad_vs_taylor": "-3.59458163347457180288181226840910886402817405e-17",
  "var_quad_vs_taylor": "-4.75048576547965979396812130408599854891447614e-17",
  "drift_quad_vs_taylor": "-2.40850531010256639101119005985651704339576379e-16",
  "dehoog_vs_talbot": "1.55004521842371300325538075727173656985624594e-32",
  "dens_B2_vs_moment_B2": "-6.24406232739028504412736900030436285286787144e-16"
 },
 {
  "input": "valence",
  "mode": "levyavg",
  "zeta": "0.35",
  "tau": "0.0913043478260869565217391304347826086956521739",
  "norm": "0.999999999999999980675177574335923720946727112",
  "neg_nodes": 0,
  "int_drho": "-1.18423333784290471095559855310850640877970972e-17",
  "I": "22.2229437928061917147366615765414167515589341",
  "kappa": "4.71412174140700270849995114411440913064282034",
  "mean": "2.10531490182931846749457720397830597650118074",
  "var": "1.53310520543259421873004633998546285254556214",
  "drift": "5.72902974129831213956115067641450679040977028",
  "B": "4.62695310328512363339406855261277365799687663",
  "corr2": "0.963359994949456834921329628099613695547649919",
  "R_minus_1": "0.0380335546863408017183760388345154184734983073",
  "k1": "2.10531490182931851557612398309622263609097485",
  "k2": "1.53310520543259427374740228458289284289072483",
  "k3": "3.10639749989027876787711856517280601760023086",
  "k4": "10.744500054370425574909245201984674090745689",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-2.53666164166431715174859176618386698316261162",
  "Q": "9.15110059940704476960129614594353100923847858",
  "Rlow_minus_1": "0.0328444170772453061327338249146540027767837442",
  "B1": "21.4086950199998371114327007777563621478198115",
  "B2": "22.111851128316256302174893383595874954037873",
  "B3": "22.1495348713764981271770952062170442569382522",
  "B4": "22.1592328752387539566436452399525323483825498",
  "B5": "22.1718747580023989189892539508822223380995079",
  "B6": "22.1872599411468854193646838519836879999814921",
  "gauss_corr2": "0.550141791869766263457570863455489973109875947",
  "mean_quad_vs_taylor": "-4.80815467791179166595897941093856981882477044e-17",
  "var_quad_vs_taylor": "-5.5017355944597429990345162686086370189466006e-17",
  "drift_quad_vs_taylor": "-2.55572312276899954971611716029895260127835988e-16",
  "dehoog_vs_talbot": "6.06747469478013791466607876770923300443659045e-33",
  "dens_B2_vs_moment_B2": "-8.17946324423443650953848231384454109116573281e-16"
 },
 {
  "input": "valence",
  "mode": "levyavg",
  "zeta": "0.693147180559945309417232121458176568075500134",
  "tau": "0.180821003624333558978408379510828669932739165",
  "norm": "0.999999999999999978289285510124685514812820563",
  "neg_nodes": 0,
  "int_drho": "-3.44824787421993299296937263078797942559588085e-17",
  "I": "15.208048469971112776495082994038811452455547",
  "kappa": "3.89974979581653581455324523679995215649537887",
  "mean": "2.61815848523903725322044429194767247926097323",
  "var": "2.34516200790892158349348098233941630658140419",
  "drift": "5.72902974129831213135743563774013368542458595",
  "B": "3.74105981303133779862535158522030465575285199",
  "corr2": "0.920271167751259291327029981048087394781642129",
  "R_minus_1": "0.08663623836391956593425702587168497219756597",
  "k1": "2.61815848523903732469809851288615730811755197",
  "k2": "2.34516200790892165150769880242132771437722606",
  "k3": "5.46107542986569909805843264374097958089953308",
  "k4": "20.1313644430624035509878049578194433887289075",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-4.26936695413724399579958435234185972362095858",
  "Q": "18.4139684147478168302170540956908357334069055",
  "Rlow_minus_1": "0.0707278197635886153504109820235860433067555922",
  "B1": "13.9955285246780690099985055461110371664874077",
  "B2": "14.9854017436676627554632959671376072966670817",
  "B3": "15.1403746710056673199898245939872575298955987",
  "B4": "15.1738180290844396351447418881437707141827845",
  "B5": "15.1851311513355713400967131243880133727872158",
  "B6": "15.1913398229794073028409605007566054279749667",
  "gauss_corr2": "0.651650677188205676421956758241301853590039083",
  "mean_quad_vs_taylor": "-7.14776542209384848288565787466390989209981351e-17",
  "var_quad_vs_taylor": "-6.80142178200819114077958218735780005991087561e-17",
  "drift_quad_vs_taylor": "-2.63776027315574328076596900354115922763641735e-16",
  "dehoog_vs_talbot": "9.91798624790195114086295725429195259758263491e-34",
  "dens_B2_vs_moment_B2": "-7.74118254080970502033880494611436728594078015e-16"
 },
 {
  "input": "valence",
  "mode": "levyavg",
  "zeta": "0.9",
  "tau": "0.234782608695652173913043478260869565217391304",
  "norm": "0.999999999999999976361478788404393813041256204",
  "neg_nodes": 0,
  "int_drho": "-3.62656875500226515026892231600659739127349066e-17",
  "I": "12.7601884175786032458394880000423180165901081",
  "kappa": "3.57214059319878999157858322001528577980247629",
  "mean": "2.92730612558081542574559190473045331290376035",
  "var": "2.83467860211086542604543904886555167620730664",
  "drift": "5.72902974129831213417309890404781843664058763",
  "B": "3.40274311657340914376509993898338330270656811",
  "corr2": "0.90740515253182330207112847352063321585656724",
  "R_minus_1": "0.102043554866115150319201402367767233176811765",
  "k1": "2.92730612558081551139962084161525410629405767",
  "k2": "2.83467860211086550254173682782024637341836473",
  "k3": "6.88050066860403539855012040192121062369757297",
  "k4": "25.7898674834601968108715799403672086934345679",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-4.83426991320062559215808585593453614977744327",
  "Q": "25.1599121773387195816371959421476387442616131",
  "Rlow_minus_1": "0.0802221580264302998376061012129853307852411448",
  "B1": "11.5786607173877182318930982973401842584988096",
  "B2": "12.5075258671924165856299758206146998803137986",
  "B3": "12.6852753975759231296823188606194069660316094",
  "B4": "12.7289975898858517638457527694270462011131131",
  "B5": "12.7427317913627242255052698050355491711783442",
  "B6": "12.7485879606837119430020756238996782025295607",
  "gauss_corr2": "0.69336043006630272354036510161350067357607949",
  "mean_quad_vs_taylor": "-8.56540289368848007933902973222310456827921574e-17",
  "var_quad_vs_taylor": "-7.64962977789546946972110580903443593785148419e-17",
  "drift_quad_vs_taylor": "-2.6096036404926664332538089867602320285734123e-16",
  "dehoog_vs_talbot": "2.83907868413335248177378271100249658240555085e-34",
  "dens_B2_vs_moment_B2": "-6.66734613010280359100973435001779188965022871e-16"
 },
 {
  "input": "valence",
  "mode": "levyavg",
  "zeta": "1.15599521327223206559375017157529020179818494",
  "tau": "0.301563968679712712763587001280510487425613464",
  "norm": "0.999999999999999973990864856957444404698638954",
  "neg_nodes": 0,
  "int_drho": "-3.41430114024622198499764050750244763301190168e-17",
  "I": "10.6055305147662634947097059367665128022022515",
  "kappa": "3.25661335051710790205449249208526922633989567",
  "mean": "3.30989852309384722902191126596903225018844752",
  "var": "3.44049052806017004928642959453860060262112909",
  "drift": "5.72902974129831214178628921360574085969280477",
  "B": "3.0886656169931504491578296242478066236626132",
  "corr2": "0.899517028432776020476032169284512031641264585",
  "R_minus_1": "0.111707692451687050140162784896990498596852881",
  "k1": "3.30989852309384733186598573770902019874590015",
  "k2": "3.44049052806017013888096728132866451109340046",
  "k3": "8.63714129694273533688132259099392356436278432",
  "k4": "32.7926711994037056045251983543826621102686281",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663237",
  "h": "-5.31080703011718667672250524086744431054925661",
  "Q": "34.783605749138509792041155322767625046865653",
  "Rlow_minus_1": "0.0849972071561909944265644477853818072671182006",
  "B1": "9.53985529359567933995082727007417903987854191",
  "B2": "10.3507163502255165561064852008471949543077608",
  "B3": "10.5272248319804417374215460293692584680215606",
  "B4": "10.5757732765888525845487249633471557897676433",
  "B5": "10.5913377923659321721932174234649865682920251",
  "B6": "10.5972885062387173781888533566902991311715174",
  "gauss_corr2": "0.732934509356028553038172169426420380332472973",
  "mean_quad_vs_taylor": "-1.02844074471739987948557452631125717052065299e-16",
  "var_quad_vs_taylor": "-8.95945376867900639084722713713371582735346594e-17",
  "drift_quad_vs_taylor": "-2.53347173739708720902328681530928853220861969e-16",
  "dehoog_vs_talbot": "3.23187351727623389714211259187153969751756594e-35",
  "dens_B2_vs_moment_B2": "-5.21354367463474259984398073309698757216958429e-16"
 },
 {
  "input": "valence",
  "mode": "levyavg",
  "zeta": "1.4",
  "tau": "0.365217391304347826086956521739130434782608696",
  "norm": "0.999999999999999971949346639452244135269052281",
  "neg_nodes": 0,
  "int_drho": "-2.97551255614609835268209615263259830173582593e-17",
  "I": "9.10719921252655742058123593032238155842129406",
  "kappa": "3.0178136477467520096053825961230243149798106",
  "mean": "3.67457087444581266163930083454219320164682512",
  "var": "4.0179271445456574229350053448390769397521454",
  "drift": "5.72902974129831215065706595929040673381342935",
  "B": "2.85811729554074161088880757618795516218409235",
  "corr2": "0.8969645095534141267672058148724003144292467",
  "R_minus_1": "0.114871312464621123771334235822776752721435121",
  "k1": "3.67457087444581278033007253117800998829686023",
  "k2": "4.01792714454565752871840459439965867389803737",
  "k3": "10.3115035492529050627983038898743057201497021",
  "k4": "39.467474237178170661746429702533149241333549",
  "dk1": "5.72902974129831239513346295331446176202148631",
  "dk2": "9.07157215866673886735445287710882763701082357",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-5.63126051747256979836868340603064281588940613",
  "Q": "45.2917772400622691566276731289854746493410319",
  "Rlow_minus_1": "0.0857100562681339707664358643199019099311673708",
  "B1": "8.16883447506912340782109821332095728436441574",
  "B2": "8.86898573757237060331039317431101240216071826",
  "B3": "9.03122000356312220172513051365230590865503124",
  "B4": "9.07894991219407040372659970167045596551649419",
  "B5": "9.09481618484715714116515439125512496246321462",
  "B6": "9.10074104787342803662800444476792630808662791",
  "gauss_corr2": "0.762188311534337327341670386905636486482001746",
  "mean_quad_vs_taylor": "-1.18690771696635816786650035108560274759544571e-16",
  "var_quad_vs_taylor": "-1.05783399249560581734145891972301019256652862e-16",
  "drift_quad_vs_taylor": "-2.44476396994024055028208056952900966964372595e-16",
  "dehoog_vs_talbot": "1.32368370701701047671792642896946540944630529e-35",
  "dens_B2_vs_moment_B2": "-3.94094219884214625150543794087192360788584671e-16"
 },
 {
  "input": "valence",
  "mode": "levyavg",
  "zeta": "1.71046832960542059453085534522598620907090854",
  "tau": "0.446209129462283633355875307450257271931541358",
  "norm": "0.999999999999999969808748974511685702185712762",
  "neg_nodes": 0,
  "int_drho": "-2.30488592858714165461862063673430596246669166e-17",
  "I": "7.69366947157151241681474487105236597171727325",
  "kappa": "2.77374646850996683099781394698371059625185229",
  "mean": "4.13857495115207227669505315442619046251122924",
  "var": "4.75264954150121441281331768862363783142183671",
  "drift": "5.7290297412983121614526979645629436874937738",
  "B": "2.62792630081587141399191153051017374204128905",
  "corr2": "0.897620656571976165980060798242820786025414156",
  "R_minus_1": "0.114056358527901696775907057507351227875938711",
  "k1": "4.13857495115207241473846835492194074288521323",
  "k2": "4.75264954150121454445487281142921956283386079",
  "k3": "12.4419390157057866712731850199265331990594013",
  "k4": "47.9604016808314480444304054748712722134002118",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082358",
  "dk3": "26.3043554183080007592360734076403957394663237",
  "h": "-5.92642801743778546736017566603003171127379288",
  "Q": "60.5640630272693601938677728791133400649230596",
  "Rlow_minus_1": "0.0839739654371232598272629486776581339705868502",
  "B1": "6.90599664251979026525041610164327092731742719",
  "B2": "7.48592056588763640952627909838976438125974042",
  "B3": "7.62509713081641935085441966511297509863606032",
  "B4": "7.66815731302376591278406672656575749922143866",
  "B5": "7.6830354137712444455306045455194410383868641",
  "B6": "7.68861303140046892690514350048282350892294077",
  "gauss_corr2": "0.791278744445661010484369791742628671773806179",
  "mean_quad_vs_taylor": "-1.38043415200495750280373983991687826669101793e-16",
  "var_quad_vs_taylor": "-1.31641555122805581731412024080950286388311638e-16",
  "drift_quad_vs_taylor": "-2.33680764988751518074527712503365563887059028e-16",
  "dehoog_vs_talbot": "1.25725299303018934332263995858571478603044661e-35",
  "dens_B2_vs_moment_B2": "-2.63415162852349770953662930835994664866024744e-16"
 },
 {
  "input": "valence",
  "mode": "levyavg",
  "zeta": "2.5",
  "tau": "0.652173913043478260869565217391304347826086957",
  "norm": "0.999999999999999966612750743816291959971604397",
  "neg_nodes": 0,
  "int_drho": "-9.33016945790622070806347168087692088352480544e-18",
  "I": "5.46505416543675265881157564042857776667132477",
  "kappa": "2.33774553051369401154361187099196577663901169",
  "mean": "5.31855332194880658778565508991188039102445521",
  "var": "6.62107393790219977262733946043878415361572655",
  "drift": "5.7290297412983121777066319723494706259567541",
  "B": "2.22647005257935654802103892935065869127705485",
  "corr2": "0.907066745355223555918788185877157094043868537",
  "R_minus_1": "0.102454703714644637211443430406379532303142066",
  "k1": "5.31855332194880677197706624821607292870302586",
  "k2": "6.62107393790219998630707368087436573495331718",
  "k3": "17.8597098866804183241443075633711149323443864",
  "k4": "69.5582090953577131336710991792982184467113075",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082358",
  "dk3": "26.3043554183080007592360734076403957394663236",
  "h": "-6.38193433761775894834852136978989516717613406",
  "Q": "109.06060026861364712175347006246022864227614",
  "Rlow_minus_1": "0.0753360877682858221221559435389088553761762558",
  "B1": "4.95716889503272292781915235973550893274437949",
  "B2": "5.33062260599112459007482563732703516896746102",
  "B3": "5.41937542786166596086204229908389311974445884",
  "B4": "5.44781258568508088143905491770260911360891197",
  "B5": "5.45809219661511878656572176517911906920414652",
  "B6": "5.46204961997149778057598448967503844653236863",
  "gauss_corr2": "0.840801796404092525365650271876016173185406921",
  "mean_quad_vs_taylor": "-1.84191411158304192537678570653219898503398051e-16",
  "var_quad_vs_taylor": "-2.13679734220435581581337590626087748440086335e-16",
  "drift_quad_vs_taylor": "-2.17426830980964991136064732207225470667771826e-16",
  "dehoog_vs_talbot": "9.14397024895992884929726905818927900061186255e-37",
  "dens_B2_vs_moment_B2": "-8.42590997291442320828948495166095565616720294e-17"
 },
 {
  "input": "valence",
  "mode": "levyavg",
  "zeta": "4.0",
  "tau": "1.04347826086956521739130434782608695652173913",
  "norm": "0.99999999999999996490198384444668521260034707",
  "neg_nodes": 64,
  "int_drho": "-2.16950690685540667692997845488874884137529336e-18",
  "I": "3.47835525353807552558781138476402063131214564",
  "kappa": "1.86503492019266908030619877354842883028296857",
  "mean": "7.5603475685437983098136355590966164119924094",
  "var": "10.1708195652065756988326814756347606284307574",
  "drift": "5.72902974129831217572686420581293606278405353",
  "B": "1.79640022968689359499299223069084512698255508",
  "corr2": "0.927752788314725653749061807364778687407705098",
  "R_minus_1": "0.0778733436269292108754380383871703435593809991",
  "k1": "7.56034756854379857876842131690434057471143355",
  "k2": "10.1708195652065760648370769806126026363923351",
  "k3": "28.1527185286270273168888580272304002217007737",
  "k4": "110.591029356511634686295648465796040090408251",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082359",
  "dk3": "26.3043554183080007592360734076403957394663238",
  "h": "-6.78632018863776700025627454732023200531836372",
  "Q": "239.555750281189210110902083047668269850554438",
  "Rlow_minus_1": "0.0595738803682993960795092805869759698103300002",
  "B1": "3.22705378521912419520716722499756549416917182",
  "B2": "3.41930190136183603392983347402153947724913936",
  "B3": "3.45937309091879965685975323495173991783552545",
  "B4": "3.47138987407109520031777615558547238627288602",
  "B5": "3.47561772100827467622967670648114274871493084",
  "B6": "3.47723086608673526930127581444548384523829994",
  "gauss_corr2": "0.890266990399895405872087484725276178710643949",
  "mean_quad_vs_taylor": "-2.68954785757807724162719024151156912468355329e-16",
  "var_quad_vs_taylor": "-3.66004395504977842007961577680826664842638719e-16",
  "drift_quad_vs_taylor": "-2.1940659874750152569923743277171359292560296e-16",
  "dehoog_vs_talbot": "7.47338044721398871835169344833407313781159558e-39",
  "dens_B2_vs_moment_B2": "-2.5173437126179418019239597961257783916192633e-17"
 },
 {
  "input": "valence",
  "mode": "levyavg",
  "zeta": "8.0",
  "tau": "2.08695652173913043478260869565217391304347826",
  "norm": "0.999999999999999963728883290881245359378190377",
  "neg_nodes": 647,
  "int_drho": "1.01434469549081203250776325765837372831214651e-18",
  "I": "1.74431016230010610981986938648350647862590705",
  "kappa": "1.32072334813166156497845702459366608295129186",
  "mean": "13.5384655594637762446240080173952947030364572",
  "var": "19.6368079046849116271163598693589820942898948",
  "drift": "5.72902974129831222013811447984559387858186203",
  "B": "1.29284253160243518459145056491856051940772498",
  "corr2": "0.958225118241685968241843971393583158780760792",
  "R_minus_1": "0.04359610384141220684393742433500832658819708",
  "k1": "13.538465559463776730212034833406387630733854",
  "k2": "19.6368079046849122742504191132479010402297163",
  "k3": "55.6007415738179846308743259308551609933178067",
  "k4": "220.011883386255425493294446563123564473600125",
  "dk1": "5.7290297412983123951334629533144617620214863",
  "dk2": "9.07157215866673886735445287710882763701082363",
  "dk3": "26.3043554183080007592360734076403957394663224",
  "h": "-7.14991881180043717029768790897705837245229259",
  "Q": "833.789324695038553885583332425509238772494168",
  "Rlow_minus_1": "0.0366821369870707391035724600912496775625570741",
  "B1": "1.67144181152019366601125558965065880561336135",
  "B2": "1.73275386901629508108007066037235502563582286",
  "B3": "1.74152252795904878804419057780970219314362659",
  "B4": "1.74348520006697560998113775856063039798844182",
  "B5": "1.74403590213132330406027626504838180712173429",
  "B6": "1.74421219409125760081832270930314053980858315",
  "gauss_corr2": "0.939989781197624363494457689943884278522963569",
  "mean_quad_vs_taylor": "-4.85588026816011092927697396814598707044344267e-16",
  "var_quad_vs_taylor": "-6.47134059243888918945939821476263135558517469e-16",
  "drift_quad_vs_taylor": "-1.74995348473468867883439624277125038216764326e-16",
  "dehoog_vs_talbot": "4.63934889076338811756073771787708983163612722e-42",
  "dens_B2_vs_moment_B2": "1.70530530291930640839586299396748466933601706e-17"
 },
 {
  "input": "valence",
  "mode": "susy",
  "zeta": "0.0",
  "tau": "0.0",
  "norm": "0.999999999999999981676292035513329553294982628",
  "neg_nodes": 136,
  "int_drho": "-2.49481907886760214574574655943425288113864587e-16",
  "I": "111.023175927462926207195849517277480498623298",
  "kappa": "10.5367535762901338817032837405309964257134953",
  "mean": "1.58222957762382040121678061969547332746178192",
  "var": "0.704831225728239824237760791384731144596240923",
  "drift": "7.61960440108935832625677378392351733214209338",
  "B": "9.07590321446658027452966662348620327115724791",
  "corr2": "0.741935352418513266369493470325918700470863153",
  "R_minus_1": "0.347826325757714806812906557663694124401686253",
  "k1": "1.58222957762382042732480780040229351868901306",
  "k2": "0.70483122572823985542373484797730423255495398",
  "k3": "0.70469548343607000290339012360563945008374043",
  "k4": "1.17017532676784387929685036846851570721640241",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910343",
  "h": "4.55654588396641659959358825716828652607520958",
  "Q": "1.45918967300470385716763434963760422436330449",
  "Rlow_minus_1": "0.172734877620604388560979346301785623591608991",
  "B1": "82.3720191583648073038143547990179082863796794",
  "B2": "96.6005398070470323988776967845999153196010123",
  "B3": "108.460260647743810430537757304384982666656247",
  "B4": "109.909611966823218385465645228490656512863707",
  "B5": "110.839677887274842753095313289185239143271184",
  "B6": "110.912027707111569883838230052678894680274748",
  "gauss_corr2": "0.355736377043945733029252267934048435784394474",
  "mean_quad_vs_taylor": "-2.6108027180706820191227231136606077135496511e-17",
  "var_quad_vs_taylor": "-3.11859740565925730879587130568823240913801638e-17",
  "drift_quad_vs_taylor": "-2.92577717215952633803171606022414470415538833e-16",
  "dehoog_vs_talbot": "3.56843264376629639366215941308552438269203552e-32",
  "dens_B2_vs_moment_B2": "-1.9038826780365407231356891448467755847485164e-15"
 },
 {
  "input": "valence",
  "mode": "susy",
  "zeta": "0.163124992919455480653950756993869768823735134",
  "tau": "0.0425543459789883862575523713897051570844526436",
  "norm": "0.999999999999999980713522496550526057503908253",
  "neg_nodes": 46,
  "int_drho": "1.7010225624530956409855397794986737328109221e-17",
  "I": "48.1371191699827415623518061260671425514493943",
  "kappa": "6.93809189691104780212050668032248103383773964",
  "mean": "1.90647685953079954701938025734486399301495905",
  "var": "1.22291689139733249352122574506221500822038247",
  "drift": "7.61960440108935829231851018531153852233656049",
  "B": "6.89023369630736375992197276034621270481992953",
  "corr2": "0.986251799200605503380057324772715850219338409",
  "R_minus_1": "0.0139398486375770720058881437998184172739189833",
  "k1": "1.90647685953079958636282924689038418167159692",
  "k2": "1.22291689139733254348293444995513561860664038",
  "k3": "2.21914663030087031256150608218216496271823628",
  "k4": "7.23704616386215966135169549006187620543587821",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910343",
  "h": "-1.65211074867316290732071625301653008563896596",
  "Q": "6.20115857519006843173717063168704256239042292",
  "Rlow_minus_1": "0.00927123462901918821362560060252657495860902531",
  "B1": "47.4753203897294388164327893345848466680768148",
  "B2": "47.9154752241504791321180197458400486725163344",
  "B3": "47.9159901814568167977448005499607975603800684",
  "B4": "47.9339567091376712025135235258586896807755797",
  "B5": "47.9930638552759839470897186234675068891314826",
  "B6": "48.0565656263499911418138479694654152682045191",
  "gauss_corr2": "0.489281079650719595313173485782365300054601446",
  "mean_quad_vs_taylor": "-3.93434489895455201886566378771838587714702551e-17",
  "var_quad_vs_taylor": "-4.99617087048929206103862579156872134641145454e-17",
  "drift_quad_vs_taylor": "-3.26515980814564612612977138917946070756105541e-16",
  "dehoog_vs_talbot": "1.18319545210277802247433442233274211517419607e-32",
  "dens_B2_vs_moment_B2": "-1.23016526153472728688435800946316923510170859e-15"
 },
 {
  "input": "valence",
  "mode": "susy",
  "zeta": "0.35",
  "tau": "0.0913043478260869565217391304347826086956521739",
  "norm": "0.999999999999999980140532166175982148987135824",
  "neg_nodes": 0,
  "int_drho": "-3.25360380644640061733389391680063481672037973e-17",
  "I": "33.8379124560694853406033941355024186982110712",
  "kappa": "5.81703639803547089173655673860731377953186776",
  "mean": "2.27793258815806615845097179818387589325924755",
  "var": "1.81643270223353440401955114633782588883738846",
  "drift": "7.61960440108935827278429073217837171209124202",
  "B": "5.65356992356639961292259387941075364761120836",
  "corr2": "0.944587019726786617777919862163181323493649107",
  "R_minus_1": "0.0586637113531806664192595715210781967501048798",
  "k1": "2.27793258815806621426187002213011601365243779",
  "k2": "1.816432702233534463774752311894197265914852",
  "k3": "3.95409272119963727588642836093226090442161747",
  "k4": "14.1872167683050206498448905034514345081060228",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910343",
  "h": "-4.41201606027206308117189274571294970882875934",
  "Q": "12.178624722377964189722604499457645508495623",
  "Rlow_minus_1": "0.0500069521056236366514041046331329117506494377",
  "B1": "31.9628528806545874131097629100238688896870085",
  "B2": "33.5612177338165758534654921394926546052754569",
  "B3": "33.7192327261631709203887501339328283056628882",
  "B4": "33.7504509257682361013618618941244116551516273",
  "B5": "33.7688682212667527577165009070882254138215354",
  "B6": "33.7864508944026799870099957522774391344317491",
  "gauss_corr2": "0.587285105020663651050330311135746522930532977",
  "mean_quad_vs_taylor": "-5.58108982239462401203931902388250523985773621e-17",
  "var_quad_vs_taylor": "-5.97552011655563713770774635425106946905612975e-17",
  "drift_quad_vs_taylor": "-3.46050200267697779423222457385920172088722387e-16",
  "dehoog_vs_talbot": "3.33021440513897305685711350040897254205701614e-33",
  "dens_B2_vs_moment_B2": "-1.47034987564896833631686485000448917942970059e-15"
 },
 {
  "input": "valence",
  "mode": "susy",
  "zeta": "0.693147180559945309417232121458176568075500134",
  "tau": "0.180821003624333558978408379510828669932739165",
  "norm": "0.999999999999999976212606324500170674947398263",
  "neg_nodes": 0,
  "int_drho": "-4.79897124478477234771131228920793357220089598e-17",
  "I": "22.0699559650026683844509514172742288917594836",
  "kappa": "4.69786717191989884217660201034197950060680605",
  "mean": "2.96001409264918719209589913320920731429840181",
  "var": "2.90626959528800333606963590396618413905545996",
  "drift": "7.61960440108935827255639600247194913944215962",
  "B": "4.46955694420550548632356912276305433599537063",
  "corr2": "0.905164437535534555208468867740980002126397321",
  "R_minus_1": "0.104771639861008603942870109204382736315803813",
  "k1": "2.96001409264918727914881829101269320385333577",
  "k2": "2.90626959528800341416122478258369309391899446",
  "k3": "7.13986843736490115641054209680656871324342282",
  "k4": "26.9493912537205874259978468588226045250472249",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910343",
  "h": "-6.54449347551060765843024955297848763632338517",
  "Q": "26.3015941330905329770394009229782833538767042",
  "Rlow_minus_1": "0.0815156614366326115706055962189690367350742617",
  "B1": "19.9769392774956573618473625490254220623248877",
  "B2": "21.6053726961801614642482022504462100476608661",
  "B3": "21.9295514693924214837984436592327701613153655",
  "B4": "22.0119396796309116456882796146590471588197715",
  "B5": "22.038070486683296611565884468629432048191187",
  "B6": "22.0490281954673084099885738922915115718493478",
  "gauss_corr2": "0.694819603233711755322250579725348690538039043",
  "mean_quad_vs_taylor": "-8.70529191578034858895549339581650665748123697e-17",
  "var_quad_vs_taylor": "-7.80915888786175089548635345017369770802014471e-17",
  "drift_quad_vs_taylor": "-3.46278094997404201995871539788096213186724027e-16",
  "dehoog_vs_talbot": "2.27608568789205988675527975604703903258853714e-34",
  "dens_B2_vs_moment_B2": "-1.15019779661927732265987085412110174220539269e-15"
 },
 {
  "input": "valence",
  "mode": "susy",
  "zeta": "0.9",
  "tau": "0.234782608695652173913043478260869565217391304",
  "norm": "0.999999999999999973692433292562454999887493253",
  "neg_nodes": 0,
  "int_drho": "-4.45794053829013371205038262882002336717268688e-17",
  "I": "18.1571241766439859653478763489230004248853618",
  "kappa": "4.26111771447867724420235817554861339149799606",
  "mean": "3.37118017614045234541865124209426569494474879",
  "var": "3.56323502245614018415262132726869666290729649",
  "drift": "7.61960440108935828363809612548518213966247458",
  "B": "4.03654863780626755237741101169727475419794083",
  "corr2": "0.897373656029444676784972016487839499067423451",
  "R_minus_1": "0.11436300060850899508236831738418366380246277",
  "k1": "3.37118017614045245087725351341669422002353379",
  "k2": "3.56323502245614027689777975519217203262326319",
  "k3": "9.06028838054238584771691701958838033266685283",
  "k4": "34.6425676050062984321346678584245926237897118",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910344",
  "h": "-7.19979366572371885340745147763121600619508417",
  "Q": "36.9981311028203495845850805471048214578818522",
  "Rlow_minus_1": "0.0859884131131308620422418024106932371607184815",
  "B1": "16.2937249053756351583285574048644398169016728",
  "B2": "17.6947964536907843388845241359344165980971499",
  "B3": "18.0115938575863663204055615766191313086398045",
  "B4": "18.1017935861836514346259757484695907663008215",
  "B5": "18.1312405858504743425914234879176421893042518",
  "B6": "18.142438096435745101878884713094399511607751",
  "gauss_corr2": "0.736246047335263488375016444143221248742039863",
  "mean_quad_vs_taylor": "-1.05458602271322428525078784992445178157912516e-16",
  "var_quad_vs_taylor": "-9.27451584279234753697159667014338749321202936e-17",
  "drift_quad_vs_taylor": "-3.35196394874390968995651224827572333997785817e-16",
  "dehoog_vs_talbot": "1.07759187855758912348909192940710297111771062e-35",
  "dens_B2_vs_moment_B2": "-8.78877955754651117682177503167139569497011889e-16"
 },
 {
  "input": "valence",
  "mode": "susy",
  "zeta": "1.15599521327223206559375017157529020179818494",
  "tau": "0.301563968679712712763587001280510487425613464",
  "norm": "0.999999999999999970991699521129579305742361711",
  "neg_nodes": 0,
  "int_drho": "-3.5847476309690888568569836659761735450485569e-17",
  "I": "14.8174893606610314357009771388807531489309141",
  "kappa": "3.84934921261517028340251072306443001266115566",
  "mean": "3.88002772058573278534636260395691916070847366",
  "var": "4.37627689974671431653694495311367198009566362",
  "drift": "7.61960440108935829994005568713011736100395938",
  "B": "3.64233617635867312709634723862659259511582175",
  "corr2": "0.895334729028567008677783872495441816166801684",
  "R_minus_1": "0.116900716098653074308465427891079091272800014",
  "k1": "3.88002772058573291264535101830540274559658416",
  "k2": "4.37627689974671443392254888806432394484620005",
  "k3": "11.4369459202209177610258429821042555830500838",
  "k4": "44.1634256050057061302609840210508406395957319",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910344",
  "h": "-7.73836322043185678760397548638989031577698753",
  "Q": "52.5777522965912527075303703730077242292172308",
  "Rlow_minus_1": "0.0858491798434644760575587143765132299208021809",
  "B1": "13.2666128216111199431044380785410092620914279",
  "B2": "14.4055406516472246801291947355667298178627864",
  "B3": "14.6814226415049375898136988776756918583516625",
  "B4": "14.7665367699307397472677591581638889122066379",
  "B5": "14.7957633584205760129529513229901417169407087",
  "B6": "14.8067236192231410055330834462897980372556631",
  "gauss_corr2": "0.774181924104529767938025739290356191396864969",
  "mean_quad_vs_taylor": "-1.27298988414348483584888110505146702371653044e-16",
  "var_quad_vs_taylor": "-1.17385603934950651964750536429194117303011897e-16",
  "drift_quad_vs_taylor": "-3.18894435312746033774309740025288894811232243e-16",
  "dehoog_vs_talbot": "1.7099476262581656899613237693939818291063215e-35",
  "dens_B2_vs_moment_B2": "-5.85862146618555596441147620673187699498050185e-16"
 },
 {
  "input": "valence",
  "mode": "susy",
  "zeta": "1.4",
  "tau": "0.365217391304347826086956521739130434782608696",
  "norm": "0.999999999999999969006567207366585548746334303",
  "neg_nodes": 0,
  "int_drho": "-2.66014917377157794475432193603634208781999708e-17",
  "I": "12.5598493696930007011327092771229012659092796",
  "kappa": "3.54398777787014958282339879817186602857944773",
  "mean": "4.36504161976080342792833452835699420707313415",
  "var": "5.1512371317494181417523888343472326770972533",
  "drift": "7.61960440108935831363755826718977486924758422",
  "B": "3.35719565734533489355610509464401676741232917",
  "corr2": "0.897364478661248906730391631234044302336234636",
  "R_minus_1": "0.114374397225829511992429308592783152798834059",
  "k1": "4.36504161976080357507305668731358349854271197",
  "k2": "5.15123713174941828882780470364487636599454608",
  "k3": "13.7022844344903390948355430729121252674352486",
  "k4": "53.2383410929165509614890109084001909107748841",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910345",
  "h": "-8.09345549695576769209539477047590260800532851",
  "Q": "69.8607693258542854461548890158381517998513284",
  "Rlow_minus_1": "0.0831919485917361610038973435764981473592927463",
  "B1": "11.2707626816983758399186859474737994605714859",
  "B2": "12.2083993913038855153318455070327564898970148",
  "B3": "12.4403539146880113412637607173215985131874274",
  "B4": "12.514780120887717166337334087651649394671879",
  "B5": "12.5412558690903083139501594124136075372366226",
  "B6": "12.5513071482433222217777173210494050645022419",
  "gauss_corr2": "0.801407688464326186046802962932367948684225277",
  "mean_quad_vs_taylor": "-1.47144722158956589291469577823088095583525813e-16",
  "var_quad_vs_taylor": "-1.47075415869297643688897292782363099130236711e-16",
  "drift_quad_vs_taylor": "-3.05196932732686376266066115187348826813282984e-16",
  "dehoog_vs_talbot": "8.87131066349428756278449022406089326479267263e-36",
  "dens_B2_vs_moment_B2": "-3.77845964209676559900020105341289417794481659e-16"
 },
 {
  "input": "valence",
  "mode": "susy",
  "zeta": "1.71046832960542059453085534522598620907090854",
  "tau": "0.446209129462283633355875307450257271931541358",
  "norm": "0.999999999999999967274154121804544382469942724",
  "neg_nodes": 0,
  "int_drho": "-1.66664571943281569387736873907781686622029463e-17",
  "I": "10.4827262516593673635971600113478260431387095",
  "kappa": "3.23770385484209586373245157332300633480296289",
  "mean": "4.98216662428088802373802162021004373347022117",
  "var": "6.13728585631375525120545724056896452036732419",
  "drift": "7.61960440108935832555891078116259279343169673",
  "B": "3.07570195034257763352140710887163175604125068",
  "corr2": "0.902431510681075974325653545833217302954582266",
  "R_minus_1": "0.108117334295306141158212025608425616912501447",
  "k1": "4.98216662428088819507359594345704967352113084",
  "k2": "6.1372858563137554416696959292703052110339836",
  "k3": "16.5846699562986889116237394994366888342027251",
  "k4": "64.7851385579410750526258288989986610858013125",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910342",
  "h": "-8.41562811519547903777196871773755813097595113",
  "Q": "95.3012581231978810918875102367200746286294182",
  "Rlow_minus_1": "0.0785571902370718693033546555869742242921258509",
  "B1": "9.45994248734113632565324704814636097312146075",
  "B2": "10.2030889889509528157796806750508964042500345",
  "B3": "10.386034312679807637301196674346677016551123",
  "B4": "10.4458850350077572729842164957030733412464323",
  "B5": "10.4677319415689360387633012629140958356081771",
  "B6": "10.4761695535432427508639538298520717556553501",
  "gauss_corr2": "0.827820876879267213540953429865905984475389395",
  "mean_quad_vs_taylor": "-1.71335574323247005940050909677238341861061013e-16",
  "var_quad_vs_taylor": "-1.90464238688701340690666659405637007942809493e-16",
  "drift_quad_vs_taylor": "-2.93275580218713558341882002681120836215484193e-16",
  "dehoog_vs_talbot": "2.15075333231413236248120198028238283231865326e-36",
  "dens_B2_vs_moment_B2": "-2.0762732006082056967244544977112680797004268e-16"
 },
 {
  "input": "valence",
  "mode": "susy",
  "zeta": "2.5",
  "tau": "0.652173913043478260869565217391304347826086957",
  "norm": "0.999999999999999965369209523218052492826693902",
  "neg_nodes": 0,
  "int_drho": "-4.60088821529432990895873869900712666064609937e-18",
  "I": "7.31699303384216550196764307314421030943956315",
  "kappa": "2.70499409127675646794805677277783127949204877",
  "mean": "6.55153679572557581763397669254089681709185663",
  "var": "8.64484177219462961085067532467612133287554208",
  "drift": "7.6196044010893583314636910358106744199183173",
  "B": "2.59151603044036623990322248744036991074027793",
  "corr2": "0.917857281668455225574765819690126709629305253",
  "R_minus_1": "0.0894939986554642184795264016346974127116912892",
  "k1": "6.55153679572557604830382366988673991128490397",
  "k2": "8.64484177219462991507385959024082589941136844",
  "k3": "23.9146757531758362384965203902243641239257194",
  "k4": "94.1490427663191065260685656183465071421422617",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910347",
  "h": "-8.90382541259088670365180013976422039398127773",
  "Q": "177.459209018550366560811840036546673698400611",
  "Rlow_minus_1": "0.0665191867147562864843325778288774073265145548",
  "B1": "6.71595533602939350999076772734673450197363119",
  "B2": "7.16269522299469653452404371660113500897966343",
  "B3": "7.26453116606147067075332052005750959531659702",
  "B4": "7.29704898023382705833457116842146497332066661",
  "B5": "7.308969009081398961306844825296013760959156",
  "B6": "7.31363276775789729612292805645336473269425455",
  "gauss_corr2": "0.871338057668687152021686877574365529550266709",
  "mean_quad_vs_taylor": "-2.3066984697734584309419304734355633252408107e-16",
  "var_quad_vs_taylor": "-3.04223184265564704566535826357796189452244572e-16",
  "drift_quad_vs_taylor": "-2.8737079996406547671539538211101812506198521e-16",
  "dehoog_vs_talbot": "2.79230186909193257579079671007731790672723406e-38",
  "dens_B2_vs_moment_B2": "-5.76871553545515014991326545887855049159737315e-17"
 },
 {
  "input": "valence",
  "mode": "susy",
  "zeta": "4.0",
  "tau": "1.04347826086956521739130434782608695652173913",
  "norm": "0.99999999999999996422166452732885729713380026",
  "neg_nodes": 284,
  "int_drho": "-2.44981016367586479918388306481365350023515352e-18",
  "I": "4.60368583262304786914089312269423367436831153",
  "kappa": "2.14562015105727599734348612174796419617816424",
  "mean": "9.53312112658662907584275079638509985889727522",
  "var": "13.4088481000744634807627428554218314463116932",
  "drift": "7.61960440108935832628237060145000542066397028",
  "B": "2.08083042113922662480285326321059420441349711",
  "corr2": "0.940519270636550836245072962963797695674327774",
  "R_minus_1": "0.0632424355571068081517091739108258946794251091",
  "k1": "9.53312112658662942089123319157740774684243852",
  "k2": "13.4088481000744639508639344355989388995252171",
  "k3": "37.8406639150196959798523985501955989282309061",
  "k4": "149.936363230049864114131594768273302003097785",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910335",
  "h": "-9.32834912688325824726895563705278254904254403",
  "Q": "402.741899848731197932628040419570635888613145",
  "Rlow_minus_1": "0.0499010164748884338893583811989460560726884655",
  "B1": "4.32985524153845141431136467089563727033808565",
  "B2": "4.54591941928034371757396345814920166549746101",
  "B3": "4.58630137336545385862318750300754173229618164",
  "B4": "4.5975747171046538816734671840110317614704676",
  "B5": "4.60135967180215905465204944318570837092810298",
  "B6": "4.60275956460469723582372544291925909062579004",
  "gauss_corr2": "0.913076690366891653941381048328304488896704913",
  "mean_quad_vs_taylor": "-3.45048482395192307887945163309348011834882806e-16",
  "var_quad_vs_taylor": "-4.70101191580177107453213523914944754009007616e-16",
  "drift_quad_vs_taylor": "-2.92552120398426145714649729127093608944010073e-16",
  "dehoog_vs_talbot": "6.40109635257415625955282364322875463978495454e-41",
  "dens_B2_vs_moment_B2": "-3.68663911631859545424051405719993719888061733e-17"
 },
 {
  "input": "valence",
  "mode": "susy",
  "zeta": "8.0",
  "tau": "2.08695652173913043478260869565217391304347826",
  "norm": "0.999999999999999965228753689303693705157336867",
  "neg_nodes": 213,
  "int_drho": "3.2242025094163512162753621342232351250869851e-18",
  "I": "2.29823320694866224176584781428248556442230074",
  "kappa": "1.51599248248421807329628323043877761312142091",
  "mean": "17.4840126755494378163458650141743052171970766",
  "var": "26.11286497442068707100056698241198809147356",
  "drift": "7.61960440108935839487467151870489817569027844",
  "B": "1.49109447992216644258093780329567171804318874",
  "corr2": "0.967422601558476799079018923740877350980959122",
  "R_minus_1": "0.0336744235549618058211717235557406286986083324",
  "k1": "17.484012675549438414457658582752521974995864",
  "k2": "26.1128649744206880463041340232205735664954803",
  "k3": "74.9766323466033219568014069767855584063780731",
  "k4": "298.702551133331884348966339168078088298979089",
  "dk1": "7.61960440108935861883449099987615113531369941",
  "dk2": "12.1746828379151314247968579381373998891798355",
  "dk3": "35.5886364136009748945761330754820444998910328",
  "h": "-9.70312637094252338678463392398457857931604463",
  "Q": "1447.18913234278337681792663787943483917081286",
  "Rlow_minus_1": "0.0292609052399280136896854759787970983175532703",
  "B1": "2.22336274805435607201255026770218515875868647",
  "B2": "2.28842035473916052772420492341099436342199259",
  "B3": "2.29620727868989914339682582241175500212463153",
  "B4": "2.29770653623894819136358826175318474057767479",
  "B5": "2.29807632388551166729115268264085656312351454",
  "B6": "2.29818225417724725689298277263242496852777236",
  "gauss_corr2": "0.953394355084274381457903339588168117911910349",
  "mean_quad_vs_taylor": "-5.98111793568578216757798787376249805631958089e-16",
  "var_quad_vs_taylor": "-9.75303567040808585475021920238460610442203719e-16",
  "drift_quad_vs_taylor": "-2.23959819481171252959623420965958975671910591e-16",
  "dehoog_vs_talbot": "3.40166953837929749988074011005606253263447687e-41",
  "dens_B2_vs_moment_B2": "4.38650915524927807422845887700267366366005536e-17"
 },
 {
  "input": "A",
  "mode": "qcd3",
  "zeta": "0.0",
  "tau": "0.0",
  "norm": "0.999999999999999978628877175601523960789896203",
  "neg_nodes": 0,
  "int_drho": "-7.73761307803876423029705459058384735350244212e-17",
  "I": "15.2790264658393701325203557643547215015692646",
  "kappa": "3.90883952930270215416519432796322302385003784",
  "mean": "2.29111477607442276664780409853147178054616035",
  "var": "1.7494685165116360925654080788345120726946926",
  "drift": "5.1643985385161206062221474791877674320196703",
  "B": "3.90451129857404055659563741788838732735552598",
  "corr2": "0.997786640057032467317842304199416867860660009",
  "R_minus_1": "0.00221826977242451280351853306867494306455904615",
  "k1": "2.2911147760744228254417631594882360460889339",
  "k2": "1.74946851651163614937453017022156874773275431",
  "k3": "3.24843087870783307964466066096238343564070703",
  "k4": "10.2499236153288617258882248005387400169355411",
  "dk1": "5.16439853851612084165448834436050243615706293",
  "dk2": "9.39358402881060688706624823628049994754563776",
  "dk3": "27.4993035414233740909986789577739916809723978",
  "h": "-0.195723537535522754529804505086777671012128154",
  "Q": "10.3394844055711818781872731649026698983433981",
  "Rlow_minus_1": "0.000243026629070757424889159666186659048519979517",
  "B1": "15.2452084806923413767433343244970132761187297",
  "B2": "15.2489134723188849597482336443321011750385631",
  "B3": "15.2685527940462267470203434131546421629594262",
  "B4": "15.2689148904011220443181489914302566768700659",
  "B5": "15.2701369471854413609702830046828056847281615",
  "B6": "15.2719331264190946472323474020015255382609345",
  "gauss_corr2": "0.513992020358186720213119237219862268567644103",
  "mean_quad_vs_taylor": "-5.87939590609567642655427735488049942953893123e-17",
  "var_quad_vs_taylor": "-5.68091220913870566750380617140830864606790393e-17",
  "drift_quad_vs_taylor": "-2.35432340865172735004137392630615687422420996e-16",
  "dehoog_vs_talbot": "7.05053890622693849300210523457976925889624956e-33",
  "dens_B2_vs_moment_B2": "-5.77995054890620095351536420903251842734053845e-16"
 },
 {
  "input": "A",
  "mode": "qcd3",
  "zeta": "0.163124992919455480653950756993869768823735134",
  "tau": "0.0425543459789883862575523713897051570844526436",
  "norm": "0.999999999999999976676398488512080505142420123",
  "neg_nodes": 0,
  "int_drho": "-2.8248141106326192916475372730487731749107781e-17",
  "I": "12.8763990441385187776714730701173318788789626",
  "kappa": "3.58836997035402117100346568787591692839278852",
  "mean": "2.51313502695983787937837719830163907028933434",
  "var": "2.16528784980686937693704755468573439314097868",
  "drift": "5.26822513473881006304447735726571077333143731",
  "B": "3.58019355619417847477835749551136365396500467",
  "corr2": "0.99544801740585369992063467801858566388521958",
  "R_minus_1": "0.0045727978905506354898852273342090423634859655",
  "k1": "2.51313502695983794819933679400169084861088576",
  "k2": "2.16528784980686944741812707846360433595164906",
  "k3": "4.496594922689089872989106137611610813970973",
  "k4": "15.3206055786826495030141930351455889170908399",
  "dk1": "5.26822513473881029852349812957444056911293858",
  "dk2": "10.1318585534390328521608850716395366423898772",
  "dk3": "31.0451188948921231323391758329679284101999112",
  "h": "-0.808522603995763926488633465546824808117768361",
  "Q": "15.3595910320425905568471680801332342883079224",
  "Rlow_minus_1": "0.0033204096452902784022754424495625754895257611",
  "B1": "12.817785899814318912902130387496654419148205",
  "B2": "12.860346199747328107541343331113315002301916",
  "B3": "12.8654466731635875553007112214358727871310896",
  "B4": "12.8667279965580881329592400583595148245750488",
  "B5": "12.8667923830707968891032548931153499613642667",
  "B6": "12.8676846016305159886878318918617572796214481",
  "gauss_corr2": "0.53934796496150652670455026232793850183672518",
  "mean_quad_vs_taylor": "-6.88209595957000517783215514160399614868578206e-17",
  "var_quad_vs_taylor": "-7.04810795237778699428106703814165622687785719e-17",
  "drift_quad_vs_taylor": "-2.35479020772308729795781501271733792244643286e-16",
  "dehoog_vs_talbot": "4.87999637733214729058656686305589510828911634e-33",
  "dens_B2_vs_moment_B2": "-4.55489569905546362396278470282971753247625366e-16"
 },
 {
  "input": "A",
  "mode": "qcd3",
  "zeta": "0.35",
  "tau": "0.0913043478260869565217391304347826086956521739",
  "norm": "0.999999999999999975518296427298554133806679187",
  "neg_nodes": 0,
  "int_drho": "-2.22306761739132993488115217191881793864274701e-17",
  "I": "10.8780145351281325929961856949134064925472001",
  "kappa": "3.2981835205349220519890967275843371793718871",
  "mean": "2.77257304853537464233050763589601371992917143",
  "var": "2.67737293578168919418511408449342806205579714",
  "drift": "5.37302113842291153118789629202671333144427874",
  "B": "3.28370485187914190739089862161997644474004256",
  "corr2": "0.991239487632069725670407552306982368937440735",
  "R_minus_1": "0.00883793722630833992539227066509738726069028074",
  "k1": "2.77257304853537472259454813638821245532977949",
  "k2": "2.67737293578168927556644033467241752333716671",
  "k3": "6.09255593990837767086665886050600595922987203",
  "k4": "21.9820471753158825929474535369881843350215151",
  "dk1": "5.37302113842291176497911279014461795485121346",
  "dk2": "10.856590681929619623985856703346668782957379",
  "dk3": "34.2951404842979306451447076926692704760520912",
  "h": "-1.37010789063748726091106647424113503394022741",
  "Q": "22.4546467468009752194977259494519663148079376",
  "Rlow_minus_1": "0.00775309451779557513612484980796836170787344214",
  "B1": "10.7827175542546179044120893399604364385068222",
  "B2": "10.8663169826114474944947386651645543020923992",
  "B3": "10.8668079749616705930294360732431881320293998",
  "B4": "10.8677751993049883946342560994843314493935356",
  "B5": "10.867776579776443538213425188769426195188282",
  "B6": "10.8682739238494517464717807254843058117565575",
  "gauss_corr2": "0.567392210668755245475028329613366653328575541",
  "mean_quad_vs_taylor": "-8.02640405004921987354006080567012804371247736e-17",
  "var_quad_vs_taylor": "-8.13813262501789894612813695694777981572590674e-17",
  "drift_quad_vs_taylor": "-2.33791216498117904623406934721265387099652858e-16",
  "dehoog_vs_talbot": "3.18049137371241283331995080565454519663372078e-33",
  "dens_B2_vs_moment_B2": "-3.82986513214265465296974537449637636985546367e-16"
 },
 {
  "input": "A",
  "mode": "qcd3",
  "zeta": "0.693147180559945309417232121458176568075500134",
  "tau": "0.180821003624333558978408379510828669932739165",
  "norm": "0.999999999999999973518544185082482892686910932",
  "neg_nodes": 0,
  "int_drho": "-2.17604216866929930542192666297094571942920151e-17",
  "I": "8.39826596571535162235128404910493652758315465",
  "kappa": "2.89797618446310763024145255914171491042897861",
  "mean": "3.26096361867539052682130986532280945973897994",
  "var": "3.69862917134881662662577573467507476859031483",
  "drift": "5.53211734245869194273358353089160408612934573",
  "B": "2.87654377908368299486721140018165038518201996",
  "corr2": "0.985263403988924118707272824007360096347236595",
  "R_minus_1": "0.0149570114462929381024693759844206521056153314",
  "k1": "3.26096361867539062782722311092504599924841044",
  "k2": "3.69862917134881673190455484906838523822311516",
  "k3": "9.3621994008538642348687113537030037565181084",
  "k4": "35.6802073617430325255281659559519222233674301",
  "dk1": "5.53211734245869217241490068061469631107923411",
  "dk2": "11.9052347454697360172465962058920095143031159",
  "dk3": "38.3944398836430793925432756555062922278673244",
  "h": "-2.0980035543385784787864716144895412512320987",
  "Q": "39.3417434601978569168008956009625684488585412",
  "Rlow_minus_1": "0.0135212505679669498192394537665516599893381096",
  "B1": "8.27450411298503688914435715926071502051615764",
  "B2": "8.38638575642238068150056321279108740144365767",
  "B3": "8.38699924912035901285657378086472126899136189",
  "B4": "8.38716349989141478441918718650915822669002883",
  "B5": "8.38716790203351663785592348088588849673320552",
  "B6": "8.38763265978159898873520008446548863980866478",
  "gauss_corr2": "0.614979958739610146008767783709599650188709208",
  "mean_quad_vs_taylor": "-1.01005913245602236539509430498404717372561055e-16",
  "var_quad_vs_taylor": "-1.05278779114393310469632800331072666425797597e-16",
  "drift_quad_vs_taylor": "-2.29681317149723092224949888386586921925007101e-16",
  "dehoog_vs_talbot": "1.40478199384611810653505870151517395630204639e-33",
  "dens_B2_vs_moment_B2": "-2.7003503918552473728845108759792486717988878e-16"
 },
 {
  "input": "A",
  "mode": "qcd3",
  "zeta": "0.9",
  "tau": "0.234782608695652173913043478260869565217391304",
  "norm": "0.999999999999999972399459949005314939136059133",
  "neg_nodes": 0,
  "int_drho": "-1.95936071022170644582267673314900810924488863e-17",
  "I": "7.35202333974431431814502075680401307597643763",
  "kappa": "2.71146147672142196676088255488806235617573599",
  "mean": "3.5616550121049935026257755376196705396398649",
  "var": "4.35462999276258835577620153795112511988764011",
  "drift": "5.61056587957927291475671783187666204300023034",
  "B": "2.688629976985346820408764257762695542084383",
  "corr2": "0.983230169314944591762839937751953806139614555",
  "R_minus_1": "0.0170558544768206345708574179698129343216126482",
  "k1": "3.56165501210499361597097038621530984143883644",
  "k2": "4.35462999276258847879492987299746095757401252",
  "k3": "11.4783008517517953697611938562563109060658862",
  "k4": "44.3771982416570794403307474487332336820180554",
  "dk1": "5.61056587957927314252323652126174345203960193",
  "dk2": "12.3923462698824670485037087036895425324844531",
  "dk3": "39.9356116654323697362759931418811363962610781",
  "h": "-2.39645627394260690710220656688958762324082053",
  "Q": "52.0473299268592607376405406893087306886643494",
  "Rlow_minus_1": "0.015264356155885239124084708757581699382303066",
  "B1": "7.22873115314422695588822639722572140768498233",
  "B2": "7.33907308002096343985930900147520997591026574",
  "B3": "7.3405158101981153398743290879291186761216843",
  "B4": "7.34052706723806774675247800750334193723430549",
  "B5": "7.34058224608134369790970574895021256995425502",
  "B6": "7.34118485217275540983127849257283557634426811",
  "gauss_corr2": "0.640959690061490601111441191459403719874369594",
  "mean_quad_vs_taylor": "-1.13345194848595639301798971539125639044044889e-16",
  "var_quad_vs_taylor": "-1.23018728335046335837686372412146553186933898e-16",
  "drift_quad_vs_taylor": "-2.2776651868938508140903937159027607034451286e-16",
  "dehoog_vs_talbot": "8.33397166030348035619666566345945604859729584e-34",
  "dens_B2_vs_moment_B2": "-2.16638493812391899840355876235955217227224167e-16"
 },
 {
  "input": "A",
  "mode": "qcd3",
  "zeta": "1.15599521327223206559375017157529020179818494",
  "tau": "0.301563968679712712763587001280510487425613464",
  "norm": "0.999999999999999971191999921268772930720187995",
  "neg_nodes": 0,
  "int_drho": "-1.66033615280719329226132963015831047229287625e-17",
  "I": "6.34778253041795875895859349291962974377972008",
  "kappa": "2.51948060727165724278281691004166308584354132",
  "mean": "3.93916359983154514102630469777203455800917304",
  "var": "5.19898097016351848379463616396681209029167565",
  "drift": "5.69270323466169712685519238109012405515504735",
  "B": "2.4966601555788876916997993925119978693705355",
  "corr2": "0.981966836857716682527432265663584118904454457",
  "R_minus_1": "0.0183643301030300021046313447505709775917498462",
  "k1": "3.93916359983154526952963225615174932392823275",
  "k2": "5.19898097016351863153290368649015173372593726",
  "k3": "14.1884983934209356825544954336151644603756323",
  "k4": "55.200414745456085068659493879103217872408667",
  "dk1": "5.69270323466169735323383689341320827973139079",
  "dk2": "12.8744779248879412773149515219195031722551993",
  "dk3": "41.1121800176954059339505121499701872498475967",
  "h": "-2.66143404762294207206428647086660292869305322",
  "Q": "70.5375007616330058388556073351816875439552668",
  "Rlow_minus_1": "0.0161098867817545135253671514021650237963453319",
  "B1": "6.23331193245519601213159617343465475834591246",
  "B2": "6.33372988196240865740306879132531213911432005",
  "B3": "6.33583582796816068328935846723181904758731941",
  "B4": "6.33586864628955837035798917977081060733614714",
  "B5": "6.33607053271663363844175813410238618502340138",
  "B6": "6.33691819071414975147064023495999333053147811",
  "gauss_corr2": "0.670287678137820032251446766035607611442984264",
  "mean_quad_vs_taylor": "-1.28503327558379714765919059709932711006954044e-16",
  "var_quad_vs_taylor": "-1.47738267522523339643434261614668234722894146e-16",
  "drift_quad_vs_taylor": "-2.26378644512323084224576343446069292512887641e-16",
  "dehoog_vs_talbot": "4.16296961489226248881641199093395697392870382e-34",
  "dens_B2_vs_moment_B2": "-1.66743510290705685675358826239317280965226825e-16"
 },
 {
  "input": "A",
  "mode": "qcd3",
  "zeta": "1.4",
  "tau": "0.365217391304347826086956521739130434782608696",
  "norm": "0.999999999999999970215863278331978946051114232",
  "neg_nodes": 0,
  "int_drho": "-1.41500296505751375684212191384056201861546833e-17",
  "I": "5.60075232096238385480180580676520484525401629",
  "kappa": "2.36659086471709001541374743441059703004655398",
  "mean": "4.30366344076349088930246711826537039419011267",
  "var": "6.03034753648047527707068505884832048181171102",
  "drift": "5.75801234135089370299023214866687456871443788",
  "B": "2.34477632534668100609666485777683157493382058",
  "corr2": "0.981649553637387195595795930471488340422371853",
  "R_minus_1": "0.0186934800658925370784322160222565609499927234",
  "k1": "4.30366344076349103219912686823670846209337252",
  "k2": "6.0303475364804754508328278867260760613640472",
  "k3": "16.8253985675300995499707488720787114792489981",
  "k4": "65.3398105509942152487253853399187112549593771",
  "dk1": "5.7580123413508939289912533465287234580418421",
  "dk2": "13.2324169926868333137118979526341719771088915",
  "dk3": "41.6601537682076036108077687098104522303425379",
  "h": "-2.83313346089930685179749790208719696116157832",
  "Q": "91.1250975362527753129765001237375254244618157",
  "Rlow_minus_1": "0.0160211327743542017380483350001811386004973313",
  "B1": "5.49797601590628472913268400232493008320910265",
  "B2": "5.58605981964733424537974942495706989462216262",
  "B3": "5.58838620657356756515614255535869953250728193",
  "B4": "5.58853180141173863740407557174879371744132492",
  "B5": "5.58893208431393774487691333202648129222106396",
  "B6": "5.59004572167897322142604436842183851276383508",
  "gauss_corr2": "0.69546553547004107026740748630120797357522318",
  "mean_quad_vs_taylor": "-1.42896659749971338067903259850954107573110529e-16",
  "var_quad_vs_taylor": "-1.73762142827877755579552336178636926765464972e-16",
  "drift_quad_vs_taylor": "-2.26001021197861848889327404217345313536555406e-16",
  "dehoog_vs_talbot": "1.98806726839079328332237659287885449298279756e-34",
  "dens_B2_vs_moment_B2": "-1.32163852389224454740894691578273139952106688e-16"
 },
 {
  "input": "A",
  "mode": "qcd3",
  "zeta": "1.71046832960542059453085534522598620907090854",
  "tau": "0.446209129462283633355875307450257271931541358",
  "norm": "0.999999999999999969173234097712946342251403317",
  "neg_nodes": 0,
  "int_drho": "-1.17126411784135711629154465392693551335814822e-17",
  "I": "4.85685553597834101174515308468661392598985883",
  "kappa": "2.20382747418629415083479614839654098701815151",
  "mean": "4.77287297631076830754299686888715083475683766",
  "var": "7.11668418962751639560636627716147146740020132",
  "drift": "5.82604141931975553422634560012623863715566836",
  "B": "2.1839099192801689114438164573588960595856226",
  "corr2": "0.98200625902898651760601930746651841937480223",
  "R_minus_1": "0.0183234483543982680823757780436003134940074083",
  "k1": "4.77287297631076846875939358081536262353115458",
  "k2": "7.1166841896275166056033828970652302264461557",
  "k3": "20.208112225728360763297045896960872824285022",
  "k4": "77.7546421448553209093274022513482171892309265",
  "dk1": "5.82604141931975576076948860301794228733337832",
  "dk2": "13.5747823576115627450316968090259806328584498",
  "dk3": "41.783684881418162858058282163317303115267512",
  "h": "-2.96849758797746087257841701042084839573981472",
  "Q": "121.667278909052737871368178850549400965136883",
  "Rlow_minus_1": "0.0151855373348211198784367968921516208195366555",
  "B1": "4.76946253553031412065481340106407332248117524",
  "B2": "4.84188938693064030772014795910154231150389326",
  "B3": "4.84411383371380942339472953304317093578946586",
  "B4": "4.8444242405339887074641208929539755147058325",
  "B5": "4.84510311707268681948515896122327121849160135",
  "B6": "4.84654690803491973180106213920632961094253272",
  "gauss_corr2": "0.723889371060215152450979451892962490129860837",
  "mean_quad_vs_taylor": "-1.61216396711928211788774316926725112670102509e-16",
  "var_quad_vs_taylor": "-2.09997016619903758759045954377916329804292988e-16",
  "drift_quad_vs_taylor": "-2.26543143002891703650177709960643695009989296e-16",
  "dehoog_vs_talbot": "6.23917534308080879131446629718076586092969162e-35",
  "dens_B2_vs_moment_B2": "-1.00752332891142719182594704589636510379470664e-16"
 },
 {
  "input": "A",
  "mode": "qcd3",
  "zeta": "2.5",
  "tau": "0.652173913043478260869565217391304347826086957",
  "norm": "0.999999999999999967211067406425684116178336898",
  "neg_nodes": 0,
  "int_drho": "-7.72694627461794946012907459979046290492864521e-18",
  "I": "3.59893439889489660736870442351320788268911327",
  "kappa": "1.8970857647705062591927774668752298728464051",
  "mean": "5.98607766765207861647679839666763416699018984",
  "var": "9.97021716710324451782007197243662130474371383",
  "drift": "5.94351765769319977106262160528839085551770309",
  "B": "1.88231042818679333521290043486607672955430856",
  "corr2": "0.984483781962990388759785474607795570416868003",
  "R_minus_1": "0.0157607655111101779883143814600308601750843396",
  "k1": "5.98607766765207882471680334181849899116628769",
  "k2": "9.97021716710324483233358666678273803605572636",
  "k3": "28.7133261451754449557695311623892008738989911",
  "k4": "106.215222519252630335704501070420748906739605",
  "dk1": "5.94351765769320000139941199229743068337750444",
  "dk2": "14.0612148267026036666089931867885874092482747",
  "dk3": "40.5723603149156684117450980688989845581579914",
  "h": "-3.0555799325972325128222283580555514959047239",
  "Q": "222.333893831148799179456488602150552305018487",
  "Rlow_minus_1": "0.0118522042663839496818652194831171389134140218",
  "B1": "3.54309254806074943239130285426240409394685958",
  "B2": "3.58508600467506822609769508714924781611831215",
  "B3": "3.5864413410425699668696363958440117780460445",
  "B4": "3.58700767095466850186540519144078933522616866",
  "B5": "3.58823914075297863240739388723036593680526895",
  "B6": "3.590243147863647390633123487404808713042095",
  "gauss_corr2": "0.780830259371142507794810830408877433842100235",
  "mean_quad_vs_taylor": "-2.08240004945150864824176097846709130716508686e-16",
  "var_quad_vs_taylor": "-3.14513514694346116731312012535118441964181191e-16",
  "drift_quad_vs_taylor": "-2.30336790387009039827859801352271417963216212e-16",
  "dehoog_vs_talbot": "1.34725597682829626943494198166893978599552351e-35",
  "dens_B2_vs_moment_B2": "-5.58343668986296598865374968994128065643994367e-17"
 },
 {
  "input": "A",
  "mode": "qcd3",
  "zeta": "4.0",
  "tau": "1.04347826086956521739130434782608695652173913",
  "norm": "0.999999999999999965061525192550832883420235978",
  "neg_nodes": 0,
  "int_drho": "-3.69518725696288770934314031478662762822715328e-18",
  "I": "2.37681334935990557414170916304510052789478981",
  "kappa": "1.54169171670600396144415281059675348205488335",
  "mean": "8.33503940355861312363432589646056646479247657",
  "var": "15.5328315982785044098277775619344892696755646",
  "drift": "6.04436690431072227045228639887862072618564759",
  "B": "1.53364732710826639614486960752965853124670342",
  "corr2": "0.989591431140254166808988897748835408791522075",
  "R_minus_1": "0.0105180466728097944882650329500219580128215922",
  "k1": "8.33503940355861342274114862994047178442695843",
  "k2": "15.5328315982785049323526682708866598278759068",
  "k3": "43.9294111380612190778518907014117675969919791",
  "k4": "150.729043120728948816346453465885755088853435",
  "dk1": "6.04436690431072250152602957349343478111460691",
  "dk2": "14.2853788370643546951249446752027598966684686",
  "dk3": "37.3352821778143508402783395832005980411751156",
  "h": "-2.80908826822404002649546530415641884337223207",
  "Q": "509.027133686866184180581967278003659463813845",
  "Rlow_minus_1": "0.00659081065058580938663433068163133798396063214",
  "B1": "2.35207412394632996782860374228744176730229276",
  "B2": "2.36757619913340272650885014144443707560647192",
  "B3": "2.36786371029922617257643903235934720704884744",
  "B4": "2.36837383752824980394961131117962464509680575",
  "B5": "2.36971973590356238554448175343480766842826778",
  "B6": "2.37161139759871625002681837170008321683213606",
  "gauss_corr2": "0.847597847239640741644951556652851741613662632",
  "mean_quad_vs_taylor": "-2.99106822733479905319634481868673715196532073e-16",
  "var_quad_vs_taylor": "-5.22524890708952170558200342238548466029592881e-16",
  "drift_quad_vs_taylor": "-2.31073743174614814054928959317377645530050456e-16",
  "dehoog_vs_talbot": "1.86321111716651330996768018613630610383616602e-36",
  "dens_B2_vs_moment_B2": "-2.14006030389811937184535141496321151637618104e-17"
 },
 {
  "input": "A",
  "mode": "qcd3",
  "zeta": "8.0",
  "tau": "2.08695652173913043478260869565217391304347826",
  "norm": "0.999999999999999964513446011323693526277618082",
  "neg_nodes": 488,
  "int_drho": "1.54399400988253943071337937041484157097591424e-18",
  "I": "1.22508316040543424965690204001427491938267927",
  "kappa": "1.10683474846312728584593332496246046907866954",
  "mean": "14.6782966329953036155139458715495138134578638",
  "var": "30.4011888097301110926426025983365364716690121",
  "drift": "6.09285582023726811657975827594956262325118692",
  "B": "1.10503394194450983752716757823386791720820511",
  "corr2": "0.996748671694504631211284401192962571634932913",
  "R_minus_1": "0.0032619339235917983702793408886151093836968769",
  "k1": "14.6782966329953041288710732094523415323066619",
  "k2": "30.4011888097301121434654597340760220628252192",
  "k3": "80.8808145408167515669538658544872675636584261",
  "k4": "259.780212311364378867268592887054208091266202",
  "dk1": "6.09285582023726830353496216634960598845637611",
  "dk2": "14.2036421666373859054030033600114258809028152",
  "dk3": "34.5600514142898717637249654638727621288415366",
  "h": "-2.00609044299082409030489373576396829305237622",
  "Q": "1893.06548645520271004588029444714368738700902",
  "Rlow_minus_1": "0.00174094136535858884764991408608199023164421067",
  "B1": "1.22110001284942237077365028362465571587162335",
  "B2": "1.22322587637303183454175946810687932976309771",
  "B3": "1.22323184345326433996539744253275537219525252",
  "B4": "1.22335581449721344002261257515843766225342081",
  "B5": "1.22377012916640237131084948378662043904546107",
  "B6": "1.22424539851378349205913129256361752749284269",
  "gauss_corr2": "0.917953898317891646347321215275293143795243507",
  "mean_quad_vs_taylor": "-5.13357127337902827718848798140736746274825047e-16",
  "var_quad_vs_taylor": "-1.05082285713573948559115620712681541014029068e-15",
  "drift_quad_vs_taylor": "-1.86955203890400043365205189195096567653012934e-16",
  "dehoog_vs_talbot": "2.13076207132221269800859742995747100860935971e-39",
  "dens_B2_vs_moment_B2": "1.13346468394334042288104454253340976308881959e-17"
 }
]

==> anc/plan/saturation/dglap/s2_finite_tau.py <==
#!/usr/bin/env python3
"""s2_finite_tau.py -- exact LO corr(s, xi)^2 at finite scale, its polynomial projections, and two
counterfactual kernels.  Written 26 Sep 2026 for plan/saturation/dglap/ATTEMPT.md.  Own code: imports
nothing from other folders (the three inputs are retyped from the definitions in CHAIN_CHECK.md Sec. 3).

Objects.  rho(xi, tau) = x (x Sigma + x g), xi = ln 1/x, momentum density in xi.  Laplace transform in
xi: int e^{-s xi} rho_j dxi = F_j(2 + s), F_j(N) = int x^(N-2) P_j dx.  At LO, fixed n_f:
F(N, tau) = exp(tau Gamma(N)) F0(N).  Score s = d ln rho/d tau.  I = Var(s) = kappa^2.
B^2 = (d<xi>/dtau)^2 / Var(xi) (the tilt part), corr^2 = B^2/I, R = 1/corr^2.

Kernels ("mode"):
  qcd      LO singlet, n_f = 5 (C_F = 4/3, C_A = 3, T_R = 1/2)
  qcd3     LO singlet, n_f = 3
  levyavg  flavor memory switched off: the scalar exponent L(N) = pi_q c_q(N) + pi_g c_g(N)
           (pi = (15/31, 16/31), c_j the column sums at n_f = 5) acting on the total input.  Same
           drift mu and same momentum-weighted jump law as qcd; no quark/gluon memory.
  susy     C_F = C_A = 3, 2 T_R n_f = 3 (the N = 1 SYM point).  Column sums coincide for every N
           (s1b_symbolic Y1), so F_tot(N, tau) = exp(tau c(N)) F0_tot(N) exactly.

Numerics.  Fixed-Talbot inversion (Abate-Valko form) with M terms at DPS digits, Gauss-Legendre panels in
xi.  Moments and cumulants of xi and their tau-derivatives from Taylor coefficients of
M(u) = F_tot(2 - u, tau) and dM/dtau(u) at u = 0 (no density involved).  Checks: normalization,
int d_tau rho = 0, drift and variance by quadrature against the Taylor route, Talbot against mpmath's
de Hoog at one xi per row, positivity at the nodes.

Usage:  python3 s2_finite_tau.py            (all inputs, modes qcd, levyavg, susy; qcd3 on input A)
        DPS=60 MT=64 NGL=32 python3 s2_finite_tau.py conv     (convergence rerun of selected rows)
"""
import os, sys, json, time
import mpmath as mp
import numpy as np
from multiprocessing import Pool

DPS = int(os.environ.get("DPS", "45"))
MT = int(os.environ.get("MT", "48"))
NGL = int(os.environ.get("NGL", "20"))
mp.mp.dps = DPS

INPUTS = {
    # (coefficient, a, b): term = c x^a (1-x)^b / B(a+1, b+1) in x Sigma or x g
    "A":       {"q": [("0.38", "0.5", 3), ("0.20", "-0.15", 7)], "g": [("0.42", "-0.1", 5)]},
    "steep":   {"q": [("0.30", "0.6", 3), ("0.25", "-0.35", 7)], "g": [("0.45", "-0.4", 5)]},
    "valence": {"q": [("0.70", "0.7", 3)],                       "g": [("0.30", "0.5", 5)]},
}
LAM, Q0SQ = mp.mpf("0.2"), mp.mpf(2)

def beta_int(z, b):                # B(z, b+1) for integer b
    p = mp.mpf(1)
    for k in range(b + 1):
        p *= (z + k)
    return mp.factorial(b) / p

def F0(N, inp):
    d = INPUTS[inp]
    fq = sum(mp.mpf(c)*beta_int(N - 1 + mp.mpf(a), b)/beta_int(mp.mpf(a) + 1, b) for c, a, b in d["q"])
    fg = sum(mp.mpf(c)*beta_int(N - 1 + mp.mpf(a), b)/beta_int(mp.mpf(a) + 1, b) for c, a, b in d["g"])
    return fq, fg

def S1(N):
    return mp.digamma(N + 1) + mp.euler

def Gam(N, nf, CF, CA, TR):
    qq = CF*(mp.mpf(3)/2 + 1/(N*(N + 1)) - 2*S1(N))
    qg = 2*TR*nf*(N**2 + N + 2)/(N*(N + 1)*(N + 2))
    gq = CF*(N**2 + N + 2)/(N*(N**2 - 1))
    gg = 2*CA*(1/(N*(N - 1)) + 1/((N + 1)*(N + 2)) - S1(N)) + (11*CA - 4*TR*nf)/6
    return qq, qg, gq, gg

QCD = (5, mp.mpf(4)/3, mp.mpf(3), mp.mpf(1)/2)
QCD3 = (3, mp.mpf(4)/3, mp.mpf(3), mp.mpf(1)/2)
SUSY = (1, mp.mpf(3), mp.mpf(3), mp.mpf(3)/2)

def transforms(N, tau, inp, mode):
    """(F_tot, dF_tot/dtau) at complex N."""
    fq, fg = F0(N, inp)
    if mode in ("qcd", "qcd3"):
        qq, qg, gq, gg = Gam(N, *(QCD if mode == "qcd" else QCD3))
        m = (qq + gg)/2
        d = mp.sqrt(((qq - gg)/2)**2 + qg*gq)
        ch = mp.cosh(tau*d)
        sh = tau if abs(d) < mp.mpf(10)**(-DPS//2) else mp.sinh(tau*d)/d
        e = mp.exp(tau*m)
        Fq = e*((ch + sh*(qq - m))*fq + sh*qg*fg)
        Fg = e*(sh*gq*fq + (ch + sh*(gg - m))*fg)
        return Fq + Fg, (qq + gq)*Fq + (qg + gg)*Fg
    if mode == "levyavg":
        qq, qg, gq, gg = Gam(N, *QCD)
        L = mp.mpf(15)/31*(qq + gq) + mp.mpf(16)/31*(qg + gg)
        Ft = mp.exp(tau*L)*(fq + fg)
        return Ft, L*Ft
    if mode == "susy":
        qq, qg, gq, gg = Gam(N, *SUSY)
        c = qq + gq                       # = qg + gg for every N at this point
        Ft = mp.exp(tau*c)*(fq + fg)
        return Ft, c*Ft
    raise ValueError(mode)

def talbot(xi, tau, inp, mode, M):
    """fixed-Talbot inversion of (F_tot, dF_tot) at xi > 0; returns (rho, drho)."""
    r = 2*mp.mpf(M)/(5*xi)
    v = transforms(2 + r, tau, inp, mode)
    acc = [mp.re(v[0])*mp.exp(r*xi)/2, mp.re(v[1])*mp.exp(r*xi)/2]
    for k in range(1, M):
        th = k*mp.pi/M
        ct = mp.cot(th)
        s = r*th*(ct + 1j)
        sig = th + (th*ct - 1)*ct
        w = mp.exp(xi*s)*(1 + 1j*sig)
        v = transforms(2 + s, tau, inp, mode)
        acc[0] += mp.re(w*v[0]); acc[1] += mp.re(w*v[1])
    return acc[0]*r/M, acc[1]*r/M

def _work(args):
    xi, tau, inp, mode, dps, M = args
    mp.mp.dps = dps
    rho, drho = talbot(mp.mpf(xi), mp.mpf(tau), inp, mode, M)
    return str(rho), str(drho)

def panels(xmax):
    br = [0, "0.02", "0.08", "0.2", "0.4", "0.7", 1]
    x = 1.0
    while x < 16:
        x += 0.5; br.append(x)
    while x < 40:
        x += 1.0; br.append(x)
    while x < xmax:
        x += 3.0; br.append(x)
    br = [mp.mpf(b) for b in br]
    t, w = np.polynomial.legendre.leggauss(NGL)
    nodes = []
    for a, b in zip(br[:-1], br[1:]):
        for ti, wi in zip(t, w):
            nodes.append(((a + b)/2 + (b - a)/2*mp.mpf(float(ti)), (b - a)/2*mp.mpf(float(wi))))
    return nodes

def taylor_moments(tau, inp, mode, n):
    """raw moments E[xi^j] and d/dtau E[xi^j], j = 0..n, from the MGF M(u) = F_tot(2 - u)."""
    M0 = mp.taylor(lambda u: transforms(2 - u, tau, inp, mode)[0], 0, n)
    M1 = mp.taylor(lambda u: transforms(2 - u, tau, inp, mode)[1], 0, n)
    fact = [mp.factorial(j) for j in range(n + 1)]
    m = [M0[j]*fact[j] for j in range(n + 1)]          # E[xi^j] * norm
    dm = [M1[j]*fact[j] for j in range(n + 1)]
    return m, dm

def cumulants_from(m, dm):
    """cumulants k1..k4 and their tau-derivatives from normalized raw moments (m[0] = 1)."""
    k1 = m[1]; k2 = m[2] - m[1]**2
    k3 = m[3] - 3*m[2]*m[1] + 2*m[1]**3
    k4 = m[4] - 4*m[3]*m[1] - 3*m[2]**2 + 12*m[2]*m[1]**2 - 6*m[1]**4
    dk1 = dm[1]; dk2 = dm[2] - 2*m[1]*dm[1]
    dk3 = dm[3] - 3*(dm[2]*m[1] + m[2]*dm[1]) + 6*m[1]**2*dm[1]
    return (k1, k2, k3, k4), (dk1, dk2, dk3)

def poly_projection(m, dm, k):
    """B_k = c^T Sigma^{-1} c for the observables xi, ..., xi^k (Cov with the score = d<xi^j>/dtau)."""
    Sig = mp.matrix(k, k)
    c = mp.matrix(k, 1)
    for i in range(1, k + 1):
        c[i - 1] = dm[i]
        for j in range(1, k + 1):
            Sig[i - 1, j - 1] = m[i + j] - m[i]*m[j]
    x = mp.lu_solve(Sig, c)
    return (c.T*x)[0]

def zeta_of_Q(Q):
    return mp.log(mp.log(mp.mpf(Q)**2/LAM**2)/mp.log(Q0SQ/LAM**2))

def row(inp, mode, zeta, pool, xmax, M):
    tau = 6*mp.mpf(zeta)/23
    nodes = panels(xmax)
    res = pool.map(_work, [(str(x), str(tau), inp, mode, DPS, M) for x, _ in nodes], chunksize=4)
    rho = [mp.mpf(a) for a, _ in res]; drho = [mp.mpf(b) for _, b in res]
    xs = [n[0] for n in nodes]; ws = [n[1] for n in nodes]
    neg = sum(1 for v in rho if v <= 0)
    tot = lambda f: mp.fsum(ws[i]*f(i) for i in range(len(xs)) if rho[i] > 0)
    norm = tot(lambda i: rho[i])
    I = tot(lambda i: drho[i]**2/rho[i])
    mean = tot(lambda i: xs[i]*rho[i])
    var = tot(lambda i: (xs[i] - mean)**2*rho[i])
    drift = tot(lambda i: xs[i]*drho[i])
    int_drho = tot(lambda i: drho[i])
    # score polynomial fits in L2(rho), degree 1..4, from the density (cross-check of the moment route)
    dens_mom = [tot(lambda i, j=j: xs[i]**j*rho[i]) for j in range(0, 9)]
    dens_dmom = [tot(lambda i, j=j: xs[i]**j*drho[i]) for j in range(0, 5)]
    # moment route
    m, dm = taylor_moments(tau, inp, mode, 12)
    nrm = m[0]
    m = [x/nrm for x in m]; dm = [x/nrm for x in dm]        # normalize (m[0] = 1 up to Talbot-free exactness)
    (k1, k2, k3, k4), (dk1, dk2, dk3) = cumulants_from(m, dm)
    B1 = poly_projection(m, dm, 1); B2 = poly_projection(m, dm, 2); B3 = poly_projection(m, dm, 3)
    B4 = poly_projection(m, dm, 4); B5 = poly_projection(m, dm, 5); B6 = poly_projection(m, dm, 6)
    h = dk2 - k3*dk1/k2
    Qq = k4 + 2*k2**2 - k3**2/k2
    Rlow = 1 + k2*h**2/(dk1**2*Qq)
    R = I*var/drift**2
    gauss_corr2 = 1/(1 + dk2**2/(2*k2*dk1**2))
    # de Hoog cross-check at xi = 3
    xi_c = mp.mpf(3)
    dh = mp.invertlaplace(lambda s: transforms(2 + s, tau, inp, mode)[0], xi_c, method="dehoog")
    tb = talbot(xi_c, tau, inp, mode, M)[0]
    out = {"input": inp, "mode": mode, "zeta": zeta, "tau": tau, "norm": norm, "neg_nodes": neg,
           "int_drho": int_drho, "I": I, "kappa": mp.sqrt(I), "mean": mean, "var": var, "drift": drift,
           "B": abs(drift)/mp.sqrt(var), "corr2": drift**2/(var*I), "R_minus_1": R - 1,
           "k1": k1, "k2": k2, "k3": k3, "k4": k4, "dk1": dk1, "dk2": dk2, "dk3": dk3, "h": h, "Q": Qq,
           "Rlow_minus_1": Rlow - 1, "B1": B1, "B2": B2, "B3": B3, "B4": B4, "B5": B5, "B6": B6,
           "gauss_corr2": gauss_corr2, "mean_quad_vs_taylor": mean - k1, "var_quad_vs_taylor": var - k2,
           "drift_quad_vs_taylor": drift - dk1, "dehoog_vs_talbot": abs(dh/tb - 1),
           "dens_B2_vs_moment_B2": None}
    # density-route B2 for the cross-check
    mq = [x/norm for x in dens_mom]; dq = [x/norm for x in dens_dmom]
    out["dens_B2_vs_moment_B2"] = poly_projection(mq, dq, 2) - B2
    return out

def fmt(r):
    z = r["zeta"]
    return (f"{r['input']:8s} {r['mode']:8s} zeta={mp.nstr(z,6):>8} kappa={mp.nstr(r['kappa'],8):>11} corr^2={mp.nstr(r['corr2'],7):>10}"
            f" R-1={mp.nstr(r['R_minus_1'],6):>10} Rlow-1={mp.nstr(r['Rlow_minus_1'],6):>10}"
            f" (B2-B1)/(I-B1)={mp.nstr((r['B2']-r['B1'])/(r['I']-r['B1']),4):>7}"
            f" (B4-B1)/(I-B1)={mp.nstr((r['B4']-r['B1'])/(r['I']-r['B1']),4):>7}"
            f" (B6-B1)/(I-B1)={mp.nstr((r['B6']-r['B1'])/(r['I']-r['B1']),4):>7}"
            f" gauss_corr2={mp.nstr(r['gauss_corr2'],5):>8} h={mp.nstr(r['h'],6):>9}"
            f" | norm-1={mp.nstr(r['norm']-1,2)} neg={r['neg_nodes']} dmean={mp.nstr(r['mean_quad_vs_taylor'],2)}"
            f" dvar={mp.nstr(r['var_quad_vs_taylor'],2)} ddrift={mp.nstr(r['drift_quad_vs_taylor'],2)}"
            f" dB2={mp.nstr(r['dens_B2_vs_moment_B2'],2)} dH={mp.nstr(r['dehoog_vs_talbot'],2)}")

if __name__ == "__main__":
    mode_arg = sys.argv[1] if len(sys.argv) > 1 else "all"
    Qz = {Q: zeta_of_Q(Q) for Q in ("2", "10", "100", "1e4")}
    zetas = [mp.mpf(0), Qz["2"], mp.mpf("0.35"), Qz["10"], mp.mpf("0.9"), Qz["100"], mp.mpf("1.4"), Qz["1e4"],
             mp.mpf("2.5"), mp.mpf(4), mp.mpf(8)]
    def xmax_of(z):
        return 110 if z <= 2.5 else (160 if z <= 4 else 230)
    jobs = []
    if mode_arg == "all":
        for inp in ("A", "steep", "valence"):
            for mode in ("qcd", "levyavg", "susy"):
                for z in zetas:
                    jobs.append((inp, mode, z))
        for z in zetas:
            jobs.append(("A", "qcd3", z))
    elif mode_arg == "conv":
        for inp, mode, z in (("A", "qcd", Qz["1e4"]), ("steep", "qcd", Qz["2"]), ("valence", "qcd", Qz["2"]),
                             ("valence", "qcd", mp.mpf(0)), ("valence", "levyavg", mp.mpf(0)),
                             ("A", "levyavg", Qz["1e4"]), ("A", "qcd", mp.mpf(8))):
            jobs.append((inp, mode, z))
    rows = []
    t0 = time.time()
    with Pool(int(os.environ.get("NPROC", "19"))) as pool:
        for inp, mode, z in jobs:
            r = row(inp, mode, z, pool, xmax_of(z), MT)
            rows.append(r)
            print(fmt(r), flush=True)
    print(f"elapsed {time.time() - t0:.0f} s")
    tag = "" if mode_arg == "all" else "_" + mode_arg
    tag += "" if (DPS, MT, NGL) == (45, 48, 20) else f"_d{DPS}_m{MT}_n{NGL}"
    with open(f"s2_finite_tau{tag}.json", "w") as fh:
        json.dump([{k: (str(v) if isinstance(v, (mp.mpf, mp.mpc)) else v) for k, v in r.items()} for r in rows],
                  fh, indent=1)


==> anc/plan/saturation/dglap/s6_poisson_check.json <==
{
 "P2": [
  {
   "zeta": 0.163125,
   "corr2_poisson": 0.8697402521490564,
   "corr2_qcd": 0.9951602006402482
  },
  {
   "zeta": 0.35,
   "corr2_poisson": 0.9167538596804397,
   "corr2_qcd": 0.9910279946379623
  },
  {
   "zeta": 0.693147,
   "corr2_poisson": 0.9535015849642754,
   "corr2_qcd": 0.9851480748471321
  },
  {
   "zeta": 1.155995,
   "corr2_poisson": 0.9727996905747036,
   "corr2_qcd": 0.9814915165774002
  },
  {
   "zeta": 1.710468,
   "corr2_poisson": 0.9826196572347061,
   "corr2_qcd": 0.9805814178839456
  },
  {
   "zeta": 4.0,
   "corr2_poisson": 0.9934760065322943,
   "corr2_qcd": 0.9855520657106129
  },
  {
   "zeta": 8.0,
   "corr2_poisson": 0.9968973373518132,
   "corr2_qcd": 0.9934152033565695
  }
 ],
 "P3": [
  {
   "zeta": 0.163125,
   "corr2_poisson": 0.8456001140023718,
   "corr2_qcd": 0.9951602006402482
  },
  {
   "zeta": 0.35,
   "corr2_poisson": 0.9001270810519584,
   "corr2_qcd": 0.9910279946379623
  },
  {
   "zeta": 0.693147,
   "corr2_poisson": 0.9429586164745969,
   "corr2_qcd": 0.9851480748471321
  },
  {
   "zeta": 1.155995,
   "corr2_poisson": 0.9658325008988793,
   "corr2_qcd": 0.9814915165774002
  },
  {
   "zeta": 1.710468,
   "corr2_poisson": 0.9777304238884229,
   "corr2_qcd": 0.9805814178839456
  },
  {
   "zeta": 4.0,
   "corr2_poisson": 0.9913652927564603,
   "corr2_qcd": 0.9855520657106129
  },
  {
   "zeta": 8.0,
   "corr2_poisson": 0.9958563789981834,
   "corr2_qcd": 0.9934152033565695
  }
 ]
}

==> anc/plan/saturation/dglap/s6_poisson_check.py <==
#!/usr/bin/env python3
"""s6_poisson_check.py -- the fixed-jump Poisson model and the conjecture that a fixed-jump Poisson process makes the score exactly linear.  26 Sep 2026.

Model: xi_tau = xi_0 + b K_tau, K_tau ~ Poisson(c tau), independent of xi_0.  Lambda(u) = c(e^{bu} - 1),
so D^2 - mu Lambda3 = 0.  Density rho(xi, tau) = sum_k Pois(k; c tau) rho0(xi - k b), score
s = -c + E[K | xi]/tau (exact).  The score is affine in xi for every tau iff E[K | xi] is affine in xi;
that holds for a point input, not in general.

 P1  point input (rho0 = delta at 0): corr^2 = 1 at every tau (analytic: xi = b K, s = -c + xi/(b tau))
 P2  smooth input = the xi-density of input A at Q0 (Beta mixture), with (c, b) matched to the LO QCD
     rates mu, D at n_f = 5 (b = D/mu, c = mu/b, tau units): corr^2 at the scales of s2_finite_tau,
     against the exact LO QCD values
 P3  same, with the Lambda3 of QCD matched instead of D (b = sqrt(L3/mu)), for orientation
Exit 1 if P1 fails.
"""
import sys, json
import mpmath as mp
import numpy as np

mp.mp.dps = 30
FAILS = []

# LO QCD n_f = 5 rates, tau units (s1_structure.json)
with open("s1_structure.json") as fh:
    s1 = json.load(fh)
row5 = [r for r in s1["table_nf"] if r["nf"] == "5"][0]
MU, D, L3 = mp.mpf(row5["mu_tau"]), mp.mpf(row5["D_tau"]), mp.mpf(row5["L3_tau"])

TERMS_A = [("0.38", "0.5", 3), ("0.20", "-0.15", 7), ("0.42", "-0.1", 5)]
from scipy.special import beta as Bfun
def rho0_np(xi):
    """xi-density of input A at Q0 (numpy, double precision is enough for corr^2)."""
    x = np.exp(-xi); omx = -np.expm1(-xi)
    tot = np.zeros_like(xi)
    for c, a, b in TERMS_A:
        c, a = float(c), float(a)
        tot += c*x**(a + 1)*omx**b/Bfun(a + 1, b + 1)
    return tot

def corr2_poisson(c, b, tau, xmax=120, n=6000):
    lam = c*tau
    kmax = int(lam + 12*mp.sqrt(lam + 1) + 10)
    pk = [mp.exp(-lam)*lam**k/mp.factorial(k) for k in range(kmax + 1)]
    xs = np.linspace(1e-6, xmax, n)
    rho = np.zeros(n); drho = np.zeros(n)
    for k, p in enumerate(pk):
        sh = xs - k*float(b)
        m = sh > 0
        r0 = rho0_np(sh[m]) if m.any() else np.array([])
        rho[m] += float(p)*r0
        drho[m] += float(p)*(-float(c) + k/float(tau))*r0 if tau > 0 else 0
    w = np.gradient(xs)
    P = rho*w
    ok = rho > 1e-300
    s = np.where(ok, drho/np.where(ok, rho, 1), 0)
    Z = P[ok].sum()
    mx = (P[ok]*xs[ok]).sum()/Z; ms = (P[ok]*s[ok]).sum()/Z
    vx = (P[ok]*(xs[ok] - mx)**2).sum()/Z; vs = (P[ok]*(s[ok] - ms)**2).sum()/Z
    cxs = (P[ok]*(xs[ok] - mx)*(s[ok] - ms)).sum()/Z
    return cxs**2/(vx*vs), Z

if __name__ == "__main__":
    print("P1: point input, fixed jump: score = -c + xi/(b tau), affine -> corr^2 = 1 identically")
    c, b = mp.mpf("2.3"), mp.mpf("2.4")
    for tau in (mp.mpf("0.1"), mp.mpf("0.35"), mp.mpf(2)):
        lam = c*tau
        ks = range(0, int(lam + 40))
        p = [mp.exp(-lam)*lam**k/mp.factorial(k) for k in ks]
        s = [-c + k/tau for k in ks]; x = [b*k for k in ks]
        mx = mp.fsum(pi*xi for pi, xi in zip(p, x)); ms = mp.fsum(pi*si for pi, si in zip(p, s))
        cov = mp.fsum(pi*(xi - mx)*(si - ms) for pi, xi, si in zip(p, x, s))
        vx = mp.fsum(pi*(xi - mx)**2 for pi, xi in zip(p, x)); vs = mp.fsum(pi*(si - ms)**2 for pi, si in zip(p, s))
        c2 = cov**2/(vx*vs)
        ok = abs(c2 - 1) < mp.mpf(10)**-20
        print(f"  [{'PASS' if ok else 'FAIL'}] tau={tau}: corr^2 = {mp.nstr(c2, 25)}")
        if not ok:
            FAILS.append("P1")
    exact = {}
    try:
        with open("s2_finite_tau.json") as fh:
            for r in json.load(fh):
                if r["input"] == "A" and r["mode"] == "qcd":
                    exact[round(float(r["zeta"]), 4)] = float(r["corr2"])
    except FileNotFoundError:
        sys.exit("s6_poisson_check.py: s2_finite_tau.json not found; run s2_finite_tau.py first")
    out = {"P2": [], "P3": []}
    for label, bb in (("P2 (mu, D matched)", D/MU), ("P3 (mu, L3 matched)", mp.sqrt(L3/MU))):
        cc = MU/bb
        print(f"\n{label}: b = {mp.nstr(bb,6)}, c = {mp.nstr(cc,6)} per unit tau;  input A at Q0 (smooth)")
        for z in (0.0, 0.163125, 0.35, 0.693147, 1.155995, 1.710468, 4.0, 8.0):
            tau = 6*z/23
            if tau == 0:
                continue
            c2, Z = corr2_poisson(cc, bb, tau)
            ex = exact.get(round(z, 4))
            print(f"   zeta={z:<9} tau={tau:.5f}  corr^2 Poisson = {c2:.6f}   (1-corr^2 = {1-c2:.5f})"
                  f"   LO QCD exact: {'%.6f' % ex if ex else 'n/a'}   norm={Z:.6f}")
            out["P2" if label.startswith("P2") else "P3"].append({"zeta": z, "corr2_poisson": c2, "corr2_qcd": ex})
    with open("s6_poisson_check.json", "w") as fh:
        json.dump(out, fh, indent=1)
    print(f"\n{len(FAILS)} failures")
    sys.exit(1 if FAILS else 0)


==> anc/plan/saturation/dglap/s7_flavor_every_scale.json <==
{
 "symbolic": {
  "S": "X_q**2*(11*n_f/72 - 41/24 + 5*pi**2/9) + X_q*(-11*n_f/36 - 5*pi**2/9 - 95/216) + 11*n_f/72",
  "Delta1": "-11*n_f/72 - 5*pi**2/9 + 41/24",
  "m1q": "-1 + 4*pi**2/9",
  "m1g": "11*n_f/72 - 65/24 + pi**2",
  "m2q": "-1 + 16*zeta(3)/3",
  "m2g": "71*n_f/432 - 395/144 + 12*zeta(3)",
  "nf3": {
   "roots": [
    "0.0700486552157522",
    "1.54568759823015"
   ],
   "Cq_eq": "-0.523911370802",
   "flavor_var_rate_eq": "4.43555265194"
  },
  "nf4": {
   "roots": [
    "0.0905624353684112",
    "1.53855922980094"
   ],
   "Cq_eq": "-0.528918559814",
   "flavor_var_rate_eq": "4.63955865570"
  },
  "nf5": {
   "roots": [
    "0.109880532753085",
    "1.53172540179715"
   ],
   "Cq_eq": "-0.516381634766",
   "flavor_var_rate_eq": "4.68737075114"
  },
  "nf6": {
   "roots": [
    "0.128111344703965",
    "1.52516575445239"
   ],
   "Cq_eq": "-0.496240340362",
   "flavor_var_rate_eq": "4.65617040246"
  }
 },
 "rows": [
  {
   "input": "A",
   "zeta": "0.0",
   "Xq": "0.58",
   "Cq": "-0.1348717125858125084146385499389191965377",
   "h": "-0.2135370143042800468691511756020361677301",
   "h_flav": "1.224276151915014343179545858727823976097",
   "h_levy": "-1.437813166219294390048697034329860143827",
   "flavor_cancels_fraction_of_levy": "0.851484866517273558434604111485532230812",
   "R_minus_1": "0.00253823347289127409948232856443440467692272948",
   "Rlow_minus_1": "0.000275418934799591164933245066234535622329695681"
  },
  {
   "input": "A",
   "zeta": "0.163124992919455480653950756993869768823735134",
   "Xq": "0.5668937698632542148387142413758383959365",
   "Cq": "-0.1962584111169060342386730304942656992211",
   "h": "-0.8418405913681333300552947749826790253131",
   "h_flav": "1.781503976901644714857531457453822686439",
   "h_levy": "-2.623344568269778044912826232436501711752",
   "flavor_cancels_fraction_of_levy": "0.6790964475080878521260093160919783017443",
   "R_minus_1": "0.00486333693473478526019705309421468665591800651",
   "Rlow_minus_1": "0.00348515744363785312086557516379800860174331783"
  },
  {
   "input": "A",
   "zeta": "0.35",
   "Xq": "0.55406046031560791272152380053661467701",
   "Cq": "-0.2550199726771990303972673484110919761076",
   "h": "-1.395470675994633356787438520736540566677",
   "h_flav": "2.314902545721481315133435828230979698269",
   "h_levy": "-3.710373221716114671920874348967520264947",
   "flavor_cancels_fraction_of_levy": "0.6239001866908680013971922293760901478697",
   "R_minus_1": "0.00905323099910547463558579701120755878657192113",
   "Rlow_minus_1": "0.0079276125247655969940609070670960023834335378"
  },
  {
   "input": "A",
   "zeta": "0.693147180559945309417232121458176568075500134",
   "Xq": "0.5354370158562578542462659972374819319631",
   "Cq": "-0.3372197412321917420210643112636484863361",
   "h": "-2.088118056617849640291342083173127499403",
   "h_flav": "3.061057646783031454234863046911533351024",
   "h_levy": "-5.149175703400881094526205130084660850427",
   "flavor_cancels_fraction_of_levy": "0.5944752758701342677751068149650206133525",
   "R_minus_1": "0.0150758302554389997276963010421640694188191791",
   "Rlow_minus_1": "0.013581863044085624072482696817570196039584109"
  },
  {
   "input": "A",
   "zeta": "0.9",
   "Xq": "0.5266905583709408789419705558900067524929",
   "Cq": "-0.3741819620660694793557744205196361617659",
   "h": "-2.367380347943005186324632693276493240825",
   "h_flav": "3.396576226781347394044130248519766890365",
   "h_levy": "-5.76395657472435258036876294179626013119",
   "flavor_cancels_fraction_of_levy": "0.5892785940955463423057608173202707995703",
   "R_minus_1": "0.0172667848774427346908324386778904370908254207",
   "Rlow_minus_1": "0.0153257227524844188991210684707287602588972832"
  },
  {
   "input": "A",
   "zeta": "1.15599521327223206559375017157529020179818494",
   "Xq": "0.5178917315499659577165343210240194305942",
   "Cq": "-0.4099562124774022638728752539436141976716",
   "h": "-2.617228573922041113285476426367438603079",
   "h_flav": "3.721311197454788632125338634808002107354",
   "h_levy": "-6.338539771376829745410815061175440710433",
   "flavor_cancels_fraction_of_levy": "0.5870928213244391732212313487410274242832",
   "R_minus_1": "0.0188575072835488852871129861550924762719134261",
   "Rlow_minus_1": "0.0162825900313218385393003878656279193059891068"
  },
  {
   "input": "A",
   "zeta": "1.4",
   "Xq": "0.5111937361035603829213110460837697804557",
   "Cq": "-0.4359872763079438359036218839170462105376",
   "h": "-2.784833872539432034674505508058725595693",
   "h_flav": "3.957603968160378015443711796028971226277",
   "h_levy": "-6.74243784069981005011821730408769682197",
   "flavor_cancels_fraction_of_levy": "0.5869692923634889610694525944169527201988",
   "R_minus_1": "0.0195817655734454478842764535434652207079307323",
   "Rlow_minus_1": "0.0163913726788685977807400042022615583252031254"
  },
  {
   "input": "A",
   "zeta": "1.71046832960542059453085534522598620907090854",
   "Xq": "0.504542320519548421675088246467305463026",
   "Cq": "-0.4604976679398998738993409500135848319268",
   "h": "-2.929114768978210998774989419245721642403",
   "h_flav": "4.180093082992435609878904861533695448228",
   "h_levy": "-7.109207851970646608653894280779417090631",
   "flavor_cancels_fraction_of_levy": "0.5879829609755648066874473235401652588155",
   "R_minus_1": "0.0198031308383947734168106783248674933481994903",
   "Rlow_minus_1": "0.0158830869980319559278135810817077646270569782"
  },
  {
   "input": "A",
   "zeta": "2.5",
   "Xq": "0.4940396696584527057376113970022702785254",
   "Cq": "-0.4951559245152062043345349790607113824367",
   "h": "-3.09485142112762180720271285044679312725",
   "h_flav": "4.494697800160998719862573944633871836795",
   "h_levy": "-7.589549221288620527065286795080664964044",
   "flavor_cancels_fraction_of_levy": "0.59222197117496911512584434623606208621",
   "R_minus_1": "0.0186654941339830371542231088859789571317430558",
   "Rlow_minus_1": "0.0134316807674651502608603671531227876467638609"
  },
  {
   "input": "A",
   "zeta": "4.0",
   "Xq": "0.4865128416432450536144192828469658169175",
   "Cq": "-0.5140026491303701899786588896163977312717",
   "h": "-3.103720506982671715613503267664841306243",
   "h_flav": "4.665775893896735215124907919227310689665",
   "h_levy": "-7.769496400879406930738411186892151995908",
   "flavor_cancels_fraction_of_levy": "0.600524880012638846651752170254709522545",
   "R_minus_1": "0.0146597372092865544315814607549451876780129979",
   "Rlow_minus_1": "0.00917018347014514130812769138377229714013128666"
  },
  {
   "input": "A",
   "zeta": "8.0",
   "Xq": "0.4839435732550304637480923500277419616729",
   "Cq": "-0.5165477231011458848123377752382038590846",
   "h": "-2.910707544824205212535643233035371738693",
   "h_flav": "4.688878391133120866449259160113579161065",
   "h_levy": "-7.599585935957326078984902393148950899758",
   "flavor_cancels_fraction_of_levy": "0.6169912980321419322612533100040058523859",
   "R_minus_1": "0.00662844359657635910576977645209969142302535925",
   "Rlow_minus_1": "0.00428712623160557156059698086723224221685950903"
  },
  {
   "input": "steep",
   "zeta": "0.0",
   "Xq": "0.55",
   "Cq": "-0.2357229634262506748424791467088040808443",
   "h": "-4.547833122005180572028464864779062385886",
   "h_flav": "2.139737066049914922846311794857559021173",
   "h_levy": "-6.687570188055095494874776659636621407059",
   "flavor_cancels_fraction_of_levy": "0.3199573246904794527599027918556620921444",
   "R_minus_1": "0.0634868635800735973322495538912864549937980587",
   "Rlow_minus_1": "0.0601931091603351951706717388188096064748336025"
  },
  {
   "input": "steep",
   "zeta": "0.163124992919455480653950756993869768823735134",
   "Xq": "0.5409839692012319263152228841679425206946",
   "Cq": "-0.2807427112049894877672280942535617056435",
   "h": "-4.37963837460767406873458041628906358606",
   "h_flav": "2.548396543371156570381122826108379050143",
   "h_levy": "-6.928034917978830639115703242397442636203",
   "flavor_cancels_fraction_of_levy": "0.3678382937646365182434968758525456482302",
   "R_minus_1": "0.0547176230474808515957677032450311537327370627",
   "Rlow_minus_1": "0.0517505606591802440667426433461858634574075857"
  },
  {
   "input": "steep",
   "zeta": "0.35",
   "Xq": "0.5321556857875826245231959030537114388827",
   "Cq": "-0.3238042941418774418011451454853243325275",
   "h": "-4.253356440922570610435810171789999293095",
   "h_flav": "2.939281096125683523820502423004514847804",
   "h_levy": "-7.192637537048254134256312594794514140898",
   "flavor_cancels_fraction_of_levy": "0.4086513578622395700369064032472569985298",
   "R_minus_1": "0.0478982552931889303184812415559988000475492063",
   "Rlow_minus_1": "0.0447869109076058418796802646409268214446792663"
  },
  {
   "input": "steep",
   "zeta": "0.693147180559945309417232121458176568075500134",
   "Xq": "0.5193442558742713426861896960861872350753",
   "Cq": "-0.3840141272560771980820161515744621614646",
   "h": "-4.114210093006275507913140938889176850824",
   "h_flav": "3.485826115679708114967914927109135300987",
   "h_levy": "-7.600036208685983622881055865998312151811",
   "flavor_cancels_fraction_of_levy": "0.4586591458203583669624715822516265481055",
   "R_minus_1": "0.039950695115507047720695997961897252510729028",
   "Rlow_minus_1": "0.0360874626155474878927886576436188722116913408"
  },
  {
   "input": "steep",
   "zeta": "0.9",
   "Xq": "0.5133273975370566449097448454948033028894",
   "Cq": "-0.4110937633448602415026773984813881968785",
   "h": "-4.057624133438929816300127381708946230569",
   "h_flav": "3.731637131425063867349073269019008330398",
   "h_levy": "-7.789261264863993683649200650727954560967",
   "flavor_cancels_fraction_of_levy": "0.4790745880174582945283456953180975645415",
   "R_minus_1": "0.0366663359127454797654599148636878370311337337",
   "Rlow_minus_1": "0.0322875651566271269909592334592058370663175253"
  },
  {
   "input": "steep",
   "zeta": "1.15599521327223206559375017157529020179818494",
   "Xq": "0.5072745133145738970868776369460536351403",
   "Cq": "-0.4373223948464904488312642589558547370775",
   "h": "-3.999622254319220340341130082657110614656",
   "h_flav": "3.96972329070314068373915123062355199239",
   "h_levy": "-7.969345545022361024080281313280662607046",
   "flavor_cancels_fraction_of_levy": "0.4981241267901380875742950170707516363002",
   "R_minus_1": "0.0334500100739387252055219478351938575640231204",
   "Rlow_minus_1": "0.0284793628297900389830237838530091292335656446"
  },
  {
   "input": "steep",
   "zeta": "1.4",
   "Xq": "0.5026668318833217399290898135811167952799",
   "Cq": "-0.4564326198386193966139989042882633790882",
   "h": "-3.950237786128645723596944054840787522141",
   "h_flav": "4.143193266482590134268308080330239747905",
   "h_levy": "-8.093431052611235857865252135171027270046",
   "flavor_cancels_fraction_of_levy": "0.5119204994210514673877119695587073321896",
   "R_minus_1": "0.0309429938687739461601496036995495573138372041",
   "Rlow_minus_1": "0.0254963191976797112068433020763510810259009665"
  },
  {
   "input": "steep",
   "zeta": "1.71046832960542059453085534522598620907090854",
   "Xq": "0.4980911936459980753133996326369047648333",
   "Cq": "-0.4744632608828798270799272604685788971283",
   "h": "-3.890994049973737361983276659993320379945",
   "h_flav": "4.306863493626648402829439608967300321462",
   "h_levy": "-8.197857543600385764812716268960620701407",
   "flavor_cancels_fraction_of_levy": "0.5253645200249641644289775513942485733995",
   "R_minus_1": "0.0282611012603509593570299541661318410567100368",
   "Rlow_minus_1": "0.0223577140416824507741358625065059766959770655"
  },
  {
   "input": "steep",
   "zeta": "2.5",
   "Xq": "0.4908662157046402841483568335082731781802",
   "Cq": "-0.5001009819593700202132899436393889251115",
   "h": "-3.747775532281593011350971508829659058634",
   "h_flav": "4.539585759115976948164016097640672314259",
   "h_levy": "-8.287361291397569959514987606470331372893",
   "flavor_cancels_fraction_of_levy": "0.5477721556351294344004146540260660543417",
   "R_minus_1": "0.0229275174610632615547083792522093429076346251",
   "Rlow_minus_1": "0.0165804268810446548204567936736490091237278269"
  },
  {
   "input": "steep",
   "zeta": "4.0",
   "Xq": "0.4856883642176685771508589026296241357989",
   "Cq": "-0.5143144786639516880078770924893088164873",
   "h": "-3.508382982883947350470348233369348296765",
   "h_flav": "4.668606476041109713178359589197727629472",
   "h_levy": "-8.176989458925057063648707822567075926238",
   "flavor_cancels_fraction_of_levy": "0.5709444165841987499436930412730120514707",
   "R_minus_1": "0.015851673302758329224452258905149861993472336",
   "Rlow_minus_1": "0.010419953880017220217223046117912595607098355"
  },
  {
   "input": "steep",
   "zeta": "8.0",
   "Xq": "0.4839209144875209566052313146163996716206",
   "Cq": "-0.5164841087822582405906565132580600323924",
   "h": "-3.126538768544835613492676145636376270442",
   "h_flav": "4.688300942444724421842988766498337944489",
   "h_levy": "-7.814839710989560035335664912134714214931",
   "flavor_cancels_fraction_of_levy": "0.5999228539328626538530132256606931684781",
   "R_minus_1": "0.00669738825211167148682755966310689140304835241",
   "Rlow_minus_1": "0.00464998329372257165650942840478310441643303154"
  },
  {
   "input": "valence",
   "zeta": "0.0",
   "Xq": "0.7",
   "Cq": "-0.09841137979310695205563791295956502464637",
   "h": "3.684831295773938657481861570430256829513",
   "h_flav": "0.8933133794167143666148267382906032214172",
   "h_levy": "2.791517916357224290867034832139653608096",
   "flavor_cancels_fraction_of_levy": "-0.3200099036378167582275977399096896145037",
   "R_minus_1": "0.477483541252349318483027720923901679741963926",
   "Rlow_minus_1": "0.290917892987128465961327373130565925907415975"
  },
  {
   "input": "valence",
   "zeta": "0.163124992919455480653950756993869768823735134",
   "Xq": "0.6705329725113433689326796702074218969043",
   "Cq": "-0.1724438013217274061435721921704995364569",
   "h": "0.9493737386044605045661583390422737453217",
   "h_flav": "1.565330709131736860072800837322730813274",
   "h_levy": "-0.6159569705272763555066424982804570679528",
   "flavor_cancels_fraction_of_levy": "2.541298798504983377887068605365665435299",
   "R_minus_1": "0.0181858857375781248143726037232289425084122205",
   "Rlow_minus_1": "0.00806043144008596985750985462161957485928269594"
  },
  {
   "input": "valence",
   "zeta": "0.35",
   "Xq": "0.6416795584277090655148353904682276295191",
   "Cq": "-0.2431375744513158725584731845091151713419",
   "h": "-0.7006295034124985275373323659613064826892",
   "h_flav": "2.207041998119624167260661633634202597353",
   "h_levy": "-2.907671501532122694797993999595509080042",
   "flavor_cancels_fraction_of_levy": "0.7590410391808978988336731287633832211578",
   "R_minus_1": "0.00792553438248485760070848478932308497743847648",
   "Rlow_minus_1": "0.0030570300612545782016144716052816866779579252"
  },
  {
   "input": "valence",
   "zeta": "0.693147180559945309417232121458176568075500134",
   "Xq": "0.5998080557842039004865712018426607195144",
   "Cq": "-0.3409825319913085773642912936044753772507",
   "h": "-2.223466224121153587331323495144998194728",
   "h_flav": "3.095213771167541750544215676692947927109",
   "h_levy": "-5.318679995288695337875539171837946121837",
   "flavor_cancels_fraction_of_levy": "0.5819514943386878960479616621496722845007",
   "R_minus_1": "0.0231640226774954879525067106159338341015761551",
   "Rlow_minus_1": "0.0211018707514132021594508249690590022690027305"
  },
  {
   "input": "valence",
   "zeta": "0.9",
   "Xq": "0.5801432017064778150708733974708205509069",
   "Cq": "-0.3841271679515672749326434111413782780623",
   "h": "-2.725109018668333434508659153349094544483",
   "h_flav": "3.486852224305683597024730219233067872389",
   "h_levy": "-6.211961242974017031533389372582162416872",
   "flavor_cancels_fraction_of_levy": "0.5613126173717610499685809715969333738198",
   "R_minus_1": "0.0299477515376827125712577323055469772101277516",
   "Rlow_minus_1": "0.0268349392167759999016685871261128413621202295"
  },
  {
   "input": "valence",
   "zeta": "1.15599521327223206559375017157529020179818494",
   "Xq": "0.5603606044915342002351610573358826124097",
   "Cq": "-0.424932539358181432990097625972062151959",
   "h": "-3.131104820163410646571177085676495904157",
   "h_flav": "3.857256381896306816808075815616873734291",
   "h_levy": "-6.988361202059717463379252901293369638448",
   "flavor_cancels_fraction_of_levy": "0.5519543524395156904740725775795238368701",
   "R_minus_1": "0.034924519309163268912554404784315812403600565",
   "Rlow_minus_1": "0.0297561688791410208162893014499781081575969793"
  },
  {
   "input": "valence",
   "zeta": "1.4",
   "Xq": "0.5453013529845149548901959760943817211587",
   "Cq": "-0.4536773257476409290594940234822225463022",
   "h": "-3.381398435491414500897671608049925525013",
   "h_flav": "4.118182530113753254041673133820935877838",
   "h_levy": "-7.499580965605167754939344741870861402851",
   "flavor_cancels_fraction_of_levy": "0.549121684131513675480039703201495601856",
   "R_minus_1": "0.037232643680270361368160763839813138575060886",
   "Rlow_minus_1": "0.0300537145453332994135811665009631071120623281"
  },
  {
   "input": "valence",
   "zeta": "1.71046832960542059453085534522598620907090854",
   "Xq": "0.5303468280137498071218427017889082557967",
   "Cq": "-0.4795386356216515723022802808842579942601",
   "h": "-3.580015725503037287110681972960694704672",
   "h_flav": "4.352934386741145517918006351050184947003",
   "h_levy": "-7.932950112244182805028688324010879651675",
   "flavor_cancels_fraction_of_levy": "0.5487157142237123116368767285501551812693",
   "R_minus_1": "0.0380761222361659450981839445475613262295759607",
   "Rlow_minus_1": "0.0287048909204048050623934726118667015037737615"
  },
  {
   "input": "valence",
   "zeta": "2.5",
   "Xq": "0.5067334854737023920946296509782586799061",
   "Cq": "-0.5119482091269448791952844624962457643224",
   "h": "-3.766827340374976544094872588250482188237",
   "h_flav": "4.647127047125893597378426930158295076197",
   "h_levy": "-8.413954387500870141473299518408777264434",
   "flavor_cancels_fraction_of_levy": "0.5523118896424387121027820781629711765717",
   "R_minus_1": "0.0353622016174182094038590271969624507444314846",
   "Rlow_minus_1": "0.0228973938447658629536552678460533207558451509"
  },
  {
   "input": "valence",
   "zeta": "4.0",
   "Xq": "0.4898107513455509594686608037163325413916",
   "Cq": "-0.5222059942277746384030799884239479080741",
   "h": "-3.679807411231504549466859577551506385616",
   "h_flav": "4.740240431909413209694746673945464560627",
   "h_levy": "-8.420047843140917759161606251496970946243",
   "flavor_cancels_fraction_of_levy": "0.5629707241831025587403277142237546049348",
   "R_minus_1": "0.0256885543863894637061333056545141561750582549",
   "Rlow_minus_1": "0.0140897470449730853767896294983618494445262567"
  },
  {
   "input": "valence",
   "zeta": "8.0",
   "Xq": "0.484034208325068492319536491673111121882",
   "Cq": "-0.5170614301956824843977490591208866585555",
   "h": "-3.243257003338783718625706689223360840162",
   "h_flav": "4.693541484178006456654819237935091173307",
   "h_levy": "-7.936798487516790175280525927158452013469",
   "flavor_cancels_fraction_of_levy": "0.5913645774880305403172932766701194713861",
   "R_minus_1": "0.00940814166600002085868838867747574079942793239",
   "Rlow_minus_1": "0.00555569742780753656748600181432602527181146658"
  }
 ]
}

==> anc/plan/saturation/dglap/s7_flavor_every_scale.py <==
#!/usr/bin/env python3
"""s7_flavor_every_scale.py -- the flavor term of the variance rate at every scale.  26 Sep 2026.

Derived here (sympy, general n_f) from the LO moment system at N = 2, with X_j = F_j(2) the momentum
fractions, Y_j = int xi P_j, <xi> = Y_q + Y_g, C_q = Y_q - <xi> X_q = Cov(xi, 1_q):
 F1  d<xi>/dtau = m1^q X_q + m1^g X_g                                  (no flavor term)
 F2  dVar/dtau  = m2^q X_q + m2^g X_g + 2 Delta_1 C_q,  Delta_1 = m1^q - m1^g
 F3  dC_q/dtau  = -(r_q + r_g) C_q + S(X_q), S a quadratic polynomial, r_q = 16/9, r_g = n_f/3
 F4  sign result: S(X) < 0 on (X_-, X_+) with X_- < 1 < X_+; hence for X_q(0) in [X_-, 1] and C_q(0) <= 0,
     C_q(tau) < 0 for all tau > 0, and the flavor part 2 Delta_1 C_q of the variance rate is > 0
     (Delta_1 < 0).  C_q -> C_q^eq = S(pi_q)/(r_q + r_g).
 F5  on the three inputs (Mellin route, mpmath): C_q(tau), the split h = h_Levy + h_flav of the tilt
     mismatch h = kappa2' - kappa3 kappa1'/kappa2 with h_flav = 2 Delta_1 C_q, at the scales of s2.
Exit 1 on failure.
"""
import os, sys, json
import sympy as sp
import mpmath as mp
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import s2_finite_tau as S2

FAILS = []
def check(name, ok, detail=""):
    print(f"  [{'PASS' if ok else 'FAIL'}] {name} {detail}")
    if not ok:
        FAILS.append(name)

def symbolic():
    N, nf, tau = sp.symbols("N n_f tau", positive=True)
    CF, CA, TR = sp.Rational(4, 3), sp.Integer(3)*(sp.Rational(101, 100) if os.environ.get("MUT") == "CA101" else 1), sp.Rational(1, 2)
    S1 = lambda x: sp.polygamma(0, x + 1) + sp.EulerGamma
    qq = CF*(sp.Rational(3, 2) + 1/(N*(N + 1)) - 2*S1(N))
    qg = 2*TR*nf*(N**2 + N + 2)/(N*(N + 1)*(N + 2))
    gq = CF*(N**2 + N + 2)/(N*(N**2 - 1))
    gg = 2*CA*(1/(N*(N - 1)) + 1/((N + 1)*(N + 2)) - S1(N)) + (11*CA - 4*TR*nf)/6
    G = sp.Matrix([[qq, qg], [gq, gg]])
    G0 = G.subs(N, 2).applyfunc(lambda e: sp.simplify(sp.expand_func(e)))
    Q1 = (-G.diff(N)).subs(N, 2).applyfunc(lambda e: sp.simplify(sp.expand_func(e)))
    Q2 = (G.diff(N, 2)).subs(N, 2).applyfunc(lambda e: sp.simplify(sp.expand_func(e)))
    Xq, Yq, Yg, Zq, Zg = sp.symbols("X_q Y_q Y_g Z_q Z_g")
    X = sp.Matrix([Xq, 1 - Xq]); Y = sp.Matrix([Yq, Yg]); Zv = sp.Matrix([Zq, Zg])  # Z_j = int xi^2 P_j
    # moment system: F(N) Taylor about N = 2 in u = 2 - N: X, Y (first), Z (second) moments of xi per species
    dX = G0*X
    dY = Q1*X + G0*Y
    dZ = Q2*X + 2*Q1*Y + G0*Zv
    mean = Yq + Yg
    Cq = Yq - mean*Xq
    var = Zq + Zg - mean**2
    dmean = sp.simplify(dY[0] + dY[1])
    dvar = sp.simplify(dZ[0] + dZ[1] - 2*mean*dmean)
    dCq = sp.simplify(dY[0] - dmean*Xq - mean*dX[0])
    m1q = sp.simplify(Q1[0, 0] + Q1[1, 0]); m1g = sp.simplify(Q1[0, 1] + Q1[1, 1])
    m2q = sp.simplify(Q2[0, 0] + Q2[1, 0]); m2g = sp.simplify(Q2[0, 1] + Q2[1, 1])
    D1 = sp.simplify(m1q - m1g)
    F1 = sp.simplify(dmean - (m1q*Xq + m1g*(1 - Xq)))
    check("F1 drift has no flavor term", sp.simplify(sp.expand_func(F1)) == 0)
    F2 = sp.simplify(dvar - (m2q*Xq + m2g*(1 - Xq) + 2*D1*Cq))
    check("F2 dVar/dtau = sum X_j m2^j + 2 Delta1 C_q", sp.simplify(sp.expand_func(F2)) == 0)
    rq, rg = sp.Rational(16, 9), nf/3
    Spoly = sp.simplify(sp.expand(dCq + (rq + rg)*Cq))
    free = Spoly.free_symbols - {Xq, nf}
    check("F3 dC_q/dtau + (r_q + r_g) C_q depends on X_q only", len(free) == 0, str(free))
    Spoly = sp.nsimplify(sp.simplify(sp.expand_func(Spoly)), [sp.pi])
    Spoly = sp.collect(sp.expand(Spoly), Xq)
    print("   S(X_q) =", Spoly)
    res = {"S": str(Spoly), "Delta1": str(D1), "m1q": str(m1q), "m1g": str(m1g), "m2q": str(m2q), "m2g": str(m2g)}
    # n_f = 5 numbers and the sign interval
    for nfv in (3, 4, 5, 6):
        Sn = sp.Poly(sp.N(Spoly.subs(nf, nfv), 40), Xq)
        roots = sorted([sp.re(r) for r in sp.Poly(Sn.all_coeffs(), Xq).nroots(n=15) if abs(sp.im(r)) < 1e-20])
        piq = rg.subs(nf, nfv)/(rq + rg.subs(nf, nfv))
        Ceq = sp.N(Spoly.subs({nf: nfv, Xq: piq})/(rq + rg.subs(nf, nfv)), 12)
        flav_eq = sp.N(2*D1.subs(nf, nfv)*Ceq, 12)
        print(f"   n_f={nfv}: S coefficients {[sp.N(c, 10) for c in Sn.all_coeffs()]}, real roots {roots},"
              f" pi_q={piq}, C_q^eq={Ceq}, 2 Delta1 C_q^eq = {flav_eq}")
        res[f"nf{nfv}"] = {"roots": [str(r) for r in roots], "Cq_eq": str(Ceq), "flavor_var_rate_eq": str(flav_eq)}
        check(f"F4 n_f={nfv}: S has a root below 1 and one above 1", len(roots) == 2 and roots[0] < 1 < roots[1])
        check(f"F4 n_f={nfv}: Delta1 < 0", sp.N(D1.subs(nf, nfv)) < 0)
    f5 = sp.N(2*D1.subs(nf, 5)*Spoly.subs({nf: 5, Xq: sp.Rational(15, 31)})/(rq + sp.Rational(5, 3)), 15)
    check("F4 n_f=5: flavor variance rate at equilibrium = F2 of s1 (4.6873708)", abs(f5 - sp.Float("4.6873708")) < 1e-6, str(f5))
    return res, sp.lambdify((Xq, nf), Spoly, "mpmath"), D1

def species_moments(inp, mode, tau):
    """X_q, C_q, and cumulants of xi with tau-derivatives, from the species Mellin transforms at N = 2."""
    def Fs(N):
        fq, fg = S2.F0(N, inp)
        qq, qg, gq, gg = S2.Gam(N, *S2.QCD)
        m = (qq + gg)/2
        d = mp.sqrt(((qq - gg)/2)**2 + qg*gq)
        ch = mp.cosh(tau*d); sh = tau if abs(d) < 1e-30 else mp.sinh(tau*d)/d
        e = mp.exp(tau*m)
        return e*((ch + sh*(qq - m))*fq + sh*qg*fg), e*(sh*gq*fq + (ch + sh*(gg - m))*fg)
    two = mp.mpf(2)
    Fq, Fg = Fs(two)
    tot = Fq + Fg
    dq = mp.diff(lambda N: Fs(N)[0], two); dg = mp.diff(lambda N: Fs(N)[1], two)
    Yq, Yg = -dq/tot, -dg/tot
    Xq = Fq/tot
    mean = Yq + Yg
    return Xq, Yq - mean*Xq

if __name__ == "__main__":
    mp.mp.dps = 40
    res, Sfun, D1 = symbolic()
    D1n = mp.mpf(str(sp.N(D1.subs(sp.Symbol("n_f", positive=True), 5), 40)))
    out = {"symbolic": res, "rows": []}
    try:
        with open("s2_finite_tau.json") as fh:
            rows = [r for r in json.load(fh) if r["mode"] == "qcd"]
    except FileNotFoundError:
        sys.exit("s7_flavor_every_scale.py: s2_finite_tau.json not found; run s2_finite_tau.py first")
    print("\nF5: split of the tilt mismatch h = h_Levy + h_flav, h_flav = 2 Delta1 C_q (tau units)")
    for r in rows:
        tau = mp.mpf(r["tau"])
        Xq, Cq = species_moments(r["input"], "qcd", tau)
        h = mp.mpf(r["h"]); hfl = 2*D1n*Cq
        k2 = mp.mpf(r["k2"]); dk1 = mp.mpf(r["dk1"])
        rec = {"input": r["input"], "zeta": r["zeta"], "Xq": str(Xq), "Cq": str(Cq), "h": str(h),
               "h_flav": str(hfl), "h_levy": str(h - hfl),
               "flavor_cancels_fraction_of_levy": str(-hfl/(h - hfl)) if h - hfl != 0 else "nan",
               "R_minus_1": r["R_minus_1"], "Rlow_minus_1": r["Rlow_minus_1"]}
        out["rows"].append(rec)
        print(f"   {r['input']:8s} zeta={mp.nstr(mp.mpf(r['zeta']),5):>7}  X_q={mp.nstr(Xq,5)} C_q={mp.nstr(Cq,6):>9}"
              f"  h={mp.nstr(h,6):>9} = h_Levy {mp.nstr(h-hfl,6):>9} + h_flav {mp.nstr(hfl,6):>8}"
              f"  (flavor cancels {mp.nstr(-hfl/(h-hfl)*100,4)} % of h_Levy)")
    with open("s7_flavor_every_scale.json" if not os.environ.get("MUT") else "s7_MUT.json", "w") as fh:
        json.dump(out, fh, indent=1, default=str)
    print(f"\n{len(FAILS)} failures")
    sys.exit(1 if FAILS else 0)


==> anc/plan/saturation/dglap/s9_summary.json <==
{
 "A": [
  {
   "zeta": 0.0,
   "corr2": 0.9974681928447771,
   "one_minus": 0.0025318071552229426,
   "blind": 0.020907419293447194,
   "susy": 0.020015433646459302,
   "ratio_blind": 8.257903549374461,
   "ratio_susy": 7.905591705580281,
   "share": 0.10850811705901288,
   "gauss": 0.5146644978093792,
   "h": -0.21353701430428004,
   "R_minus_1": 0.0025382334728912743,
   "B6_share": 0.8258522207610939
  },
  {
   "zeta": 0.16312499291945548,
   "corr2": 0.9951602006402482,
   "one_minus": 0.004839799359751762,
   "blind": 0.039207049911257896,
   "susy": 0.04380405534599496,
   "ratio_blind": 8.100965969231597,
   "ratio_susy": 9.050799855521639,
   "share": 0.7166185461562948,
   "gauss": 0.541616757616954,
   "h": -0.8418405913681334,
   "R_minus_1": 0.0048633369347347855,
   "B6_share": 0.8631681263102328
  },
  {
   "zeta": 0.35,
   "corr2": 0.9910279946379623,
   "one_minus": 0.008972005362037683,
   "blind": 0.05601493723126483,
   "susy": 0.06339931665645349,
   "ratio_blind": 6.243301800540047,
   "ratio_susy": 7.06634850272253,
   "share": 0.8756666570806494,
   "gauss": 0.5704036733172023,
   "h": -1.3954706759946334,
   "R_minus_1": 0.009053230999105474,
   "B6_share": 0.8997467497425332
  },
  {
   "zeta": 0.6931471805599453,
   "corr2": 0.9851480748471321,
   "one_minus": 0.014851925152867929,
   "blind": 0.0742232888750951,
   "susy": 0.0804023966144477,
   "ratio_blind": 4.997553388609858,
   "ratio_susy": 5.413600983500909,
   "share": 0.9009031551801674,
   "gauss": 0.6177426717594638,
   "h": -2.0881180566178497,
   "R_minus_1": 0.015075830255439,
   "B6_share": 0.9119931413858742
  },
  {
   "zeta": 0.9,
   "corr2": 0.9830262964110019,
   "one_minus": 0.01697370358899808,
   "blind": 0.0797170279469196,
   "susy": 0.08379464115175095,
   "ratio_blind": 4.696501710951883,
   "ratio_susy": 4.936732912318823,
   "share": 0.887584044236625,
   "gauss": 0.6430553152978755,
   "h": -2.3673803479430053,
   "R_minus_1": 0.017266784877442733,
   "B6_share": 0.9098692887855171
  },
  {
   "zeta": 1.155995213272232,
   "corr2": 0.9814915165774002,
   "one_minus": 0.01850848342259981,
   "blind": 0.08303366100851284,
   "susy": 0.08435166024895646,
   "ratio_blind": 4.486248771043255,
   "ratio_susy": 4.557459318679712,
   "share": 0.8634539966757228,
   "gauss": 0.6713181286218819,
   "h": -2.6172285739220413,
   "R_minus_1": 0.018857507283548885,
   "B6_share": 0.9043458748273351
  },
  {
   "zeta": 1.4,
   "corr2": 0.9807943156354586,
   "one_minus": 0.019205684364541398,
   "blind": 0.0838837972021772,
   "susy": 0.08280485227790091,
   "ratio_blind": 4.367654680249152,
   "ratio_susy": 4.311476264328276,
   "share": 0.8370732770438588,
   "gauss": 0.6953817036772331,
   "h": -2.784833872539432,
   "R_minus_1": 0.01958176557344545,
   "B6_share": 0.8981732995664727
  },
  {
   "zeta": 1.7104683296054206,
   "corr2": 0.9805814178839456,
   "one_minus": 0.019418582116054406,
   "blind": 0.08300663658812368,
   "susy": 0.07940285327750773,
   "ratio_blind": 4.274598222055438,
   "ratio_susy": 4.089013955960309,
   "share": 0.8020492884507664,
   "gauss": 0.722389089756852,
   "h": -2.929114768978211,
   "R_minus_1": 0.019803130838394772,
   "B6_share": 0.8906228880923827
  },
  {
   "zeta": 2.5,
   "corr2": 0.9816765226254655,
   "one_minus": 0.018323477374534547,
   "blind": 0.07646661213191774,
   "susy": 0.06890495572939226,
   "ratio_blind": 4.173149592128669,
   "ratio_susy": 3.760473752932641,
   "share": 0.7195995279337916,
   "gauss": 0.7762669601360956,
   "h": -3.094851421127622,
   "R_minus_1": 0.018665494133983038,
   "B6_share": 0.8774938650809392
  },
  {
   "zeta": 4.0,
   "corr2": 0.9855520657106129,
   "one_minus": 0.014447934289387065,
   "blind": 0.06192485055869856,
   "susy": 0.05231438421414092,
   "ratio_blind": 4.286069504357196,
   "ratio_susy": 3.62089023706103,
   "share": 0.6255353243532956,
   "gauss": 0.8400244001993621,
   "h": -3.103720506982672,
   "R_minus_1": 0.014659737209286554,
   "B6_share": 0.8756681084693254
  },
  {
   "zeta": 8.0,
   "corr2": 0.9934152033565695,
   "one_minus": 0.0065847966434304794,
   "blind": 0.03820326773955385,
   "susy": 0.030383271654839117,
   "ratio_blind": 5.801738429943541,
   "ratio_susy": 4.614154893477523,
   "share": 0.6467772063143004,
   "gauss": 0.9108401647397361,
   "h": -2.9107075448242052,
   "R_minus_1": 0.006628443596576359,
   "B6_share": 0.921647962833581
  }
 ],
 "steep": [
  {
   "zeta": 0.0,
   "corr2": 0.9403031050460235,
   "one_minus": 0.059696894953976454,
   "blind": 0.1439683432034944,
   "susy": 0.14147096475460974,
   "ratio_blind": 2.411655469090768,
   "ratio_susy": 2.3698211584317295,
   "share": 0.9481191189168747,
   "gauss": 0.6261900261561367,
   "h": -4.547833122005181,
   "R_minus_1": 0.06348686358007359,
   "B6_share": 0.9702152195115005
  },
  {
   "zeta": 0.16312499291945548,
   "corr2": 0.948121068756412,
   "one_minus": 0.051878931243588,
   "blind": 0.14159536173814846,
   "susy": 0.1388271712478215,
   "ratio_blind": 2.7293423041680143,
   "ratio_susy": 2.675983639600901,
   "share": 0.9457750131849485,
   "gauss": 0.6406240721697369,
   "h": -4.379638374607674,
   "R_minus_1": 0.05471762304748085,
   "B6_share": 0.9611061623597503
  },
  {
   "zeta": 0.35,
   "corr2": 0.9542911202960371,
   "one_minus": 0.04570887970396287,
   "blind": 0.13787967165201886,
   "susy": 0.1340553183379779,
   "ratio_blind": 3.0164745350358033,
   "ratio_susy": 2.9328069120529237,
   "share": 0.9350426363854318,
   "gauss": 0.6575162663587129,
   "h": -4.253356440922571,
   "R_minus_1": 0.04789825529318893,
   "B6_share": 0.9492320305909145
  },
  {
   "zeta": 0.6931471805599453,
   "corr2": 0.961584048836979,
   "one_minus": 0.03841595116302099,
   "blind": 0.12961734961300064,
   "susy": 0.12325309325239175,
   "ratio_blind": 3.374050249672581,
   "ratio_susy": 3.2083832241809644,
   "share": 0.9032999929340396,
   "gauss": 0.6877722363339767,
   "h": -4.1142100930062755,
   "R_minus_1": 0.03995069511550705,
   "B6_share": 0.9256313589345752
  },
  {
   "zeta": 0.9,
   "corr2": 0.9646305328508018,
   "one_minus": 0.0353694671491982,
   "blind": 0.12430023624565634,
   "susy": 0.11648859238367881,
   "ratio_blind": 3.5143372593464175,
   "ratio_susy": 3.2934788610837056,
   "share": 0.8805779021242136,
   "gauss": 0.7049304144246601,
   "h": -4.05762413343893,
   "R_minus_1": 0.03666633591274548,
   "B6_share": 0.9116539956234949
  },
  {
   "zeta": 1.155995213272232,
   "corr2": 0.9676326771997946,
   "one_minus": 0.03236732280020538,
   "blind": 0.11774376093829675,
   "susy": 0.10841776858818841,
   "ratio_blind": 3.6377355540060186,
   "ratio_susy": 3.349605688966666,
   "share": 0.8514007250472737,
   "gauss": 0.7247404671913367,
   "h": -3.9996222543192204,
   "R_minus_1": 0.033450010073938725,
   "B6_share": 0.8958580849985903
  },
  {
   "zeta": 1.4,
   "corr2": 0.9699857372785904,
   "one_minus": 0.030014262721409612,
   "blind": 0.11169987000161585,
   "susy": 0.10124436571675544,
   "ratio_blind": 3.7215596810891745,
   "ratio_susy": 3.373208486128708,
   "share": 0.8239771272879082,
   "gauss": 0.7420852025742257,
   "h": -3.9502377861286457,
   "R_minus_1": 0.030942993868773947,
   "B6_share": 0.8830173485605857
  },
  {
   "zeta": 1.7104683296054206,
   "corr2": 0.9725156371025696,
   "one_minus": 0.027484362897430392,
   "blind": 0.10445129909073758,
   "susy": 0.09296467356639537,
   "ratio_blind": 3.800390042896104,
   "ratio_susy": 3.382456923354296,
   "share": 0.7911126263522259,
   "gauss": 0.7620285057607675,
   "h": -3.890994049973737,
   "R_minus_1": 0.02826110126035096,
   "B6_share": 0.870236751094812
  },
  {
   "zeta": 2.5,
   "corr2": 0.9775863714000284,
   "one_minus": 0.022413628599971647,
   "blind": 0.08858996639417893,
   "susy": 0.07597502462765149,
   "ratio_blind": 3.952504432695516,
   "ratio_susy": 3.389679823094222,
   "share": 0.7231671247967612,
   "gauss": 0.8032344324275905,
   "h": -3.747775532281593,
   "R_minus_1": 0.022927517461063262,
   "B6_share": 0.8542068752956222
  },
  {
   "zeta": 4.0,
   "corr2": 0.98439568126002,
   "one_minus": 0.015604318739980028,
   "blind": 0.0672772036548197,
   "susy": 0.05524464183924338,
   "ratio_blind": 4.311447668807733,
   "ratio_susy": 3.540343078080068,
   "share": 0.6573409431926696,
   "gauss": 0.8545398911180738,
   "h": -3.5083829828839472,
   "R_minus_1": 0.01585167330275833,
   "B6_share": 0.8619704494239634
  },
  {
   "zeta": 8.0,
   "corr2": 0.9933471683444615,
   "one_minus": 0.006652831655538538,
   "blind": 0.039680898115069474,
   "susy": 0.031177459941184926,
   "ratio_blind": 5.964512581952197,
   "ratio_susy": 4.686344335081653,
   "share": 0.6942980037414498,
   "gauss": 0.9155365645356507,
   "h": -3.126538768544836,
   "R_minus_1": 0.006697388252111671,
   "B6_share": 0.9259519703359499
  }
 ],
 "valence": [
  {
   "zeta": 0.0,
   "corr2": 0.6768264905018007,
   "one_minus": 0.32317350949819934,
   "blind": 0.24776269071458612,
   "susy": 0.25806464758148673,
   "ratio_blind": 0.7666553211595043,
   "ratio_susy": 0.7985328004829079,
   "share": 0.6092731326908267,
   "gauss": 0.30890699203498656,
   "h": 3.6848312957739386,
   "R_minus_1": 0.4774835412523493,
   "B6_share": 0.9974360949945499
  },
  {
   "zeta": 0.16312499291945548,
   "corr2": 0.9821389335755679,
   "one_minus": 0.01786106642443208,
   "blind": 0.007196483814750798,
   "susy": 0.013748200799394539,
   "ratio_blind": 0.4029145653311471,
   "ratio_susy": 0.7697301198425884,
   "share": 0.4432245729681684,
   "gauss": 0.37308779245508755,
   "h": 0.9493737386044605,
   "R_minus_1": 0.018185885737578126,
   "B6_share": 0.9542106823875847
  },
  {
   "zeta": 0.35,
   "corr2": 0.9921367857920769,
   "one_minus": 0.00786321420792313,
   "blind": 0.03664000505054321,
   "susy": 0.0554129802732134,
   "ratio_blind": 4.659672759979503,
   "ratio_susy": 7.047115696959925,
   "share": 0.38571910911275625,
   "gauss": 0.43140242611861845,
   "h": -0.7006295034124985,
   "R_minus_1": 0.007925534382484858,
   "B6_share": 0.8024186386250723
  },
  {
   "zeta": 0.6931471805599453,
   "corr2": 0.9773604014956683,
   "one_minus": 0.022639598504331726,
   "blind": 0.07972883224874072,
   "susy": 0.09483556246446545,
   "ratio_blind": 3.5216539831077784,
   "ratio_susy": 4.1889242181711035,
   "share": 0.9109760875823296,
   "gauss": 0.5149636730526268,
   "h": -2.223466224121154,
   "R_minus_1": 0.02316402267749549,
   "B6_share": 0.9249664177716319
  },
  {
   "zeta": 0.9,
   "corr2": 0.9709230380929794,
   "one_minus": 0.029076961907020582,
   "blind": 0.0925948474681767,
   "susy": 0.10262634397055537,
   "ratio_blind": 3.1844746285484464,
   "ratio_susy": 3.529472724788913,
   "share": 0.8960585632951469,
   "gauss": 0.5558361258648369,
   "h": -2.7251090186683333,
   "R_minus_1": 0.029947751537682712,
   "B6_share": 0.9397777873666812
  },
  {
   "zeta": 1.155995213272232,
   "corr2": 0.9662540420508384,
   "one_minus": 0.033745957949161576,
   "blind": 0.10048297156722397,
   "susy": 0.10466527097143297,
   "ratio_blind": 2.9776298458796746,
   "ratio_susy": 3.1015646712151903,
   "share": 0.8520136989067676,
   "gauss": 0.5993443507926169,
   "h": -3.1311048201634106,
   "R_minus_1": 0.034924519309163266,
   "B6_share": 0.9448295482756902
  },
  {
   "zeta": 1.4,
   "corr2": 0.9641038643479607,
   "one_minus": 0.03589613565203931,
   "blind": 0.10303549044658589,
   "susy": 0.10263552133875109,
   "ratio_blind": 2.870378345049861,
   "ratio_susy": 2.8592359448842295,
   "share": 0.8071872307380313,
   "gauss": 0.6349540426964612,
   "h": -3.3813984354914144,
   "R_minus_1": 0.037232643680270364,
   "B6_share": 0.9438172067382651
  },
  {
   "zeta": 1.7104683296054206,
   "corr2": 0.963320491223568,
   "one_minus": 0.036679508776432,
   "blind": 0.1023793434280238,
   "susy": 0.09756848931892403,
   "ratio_blind": 2.7911863283678016,
   "ratio_susy": 2.6600271534065785,
   "share": 0.7538816779283254,
   "gauss": 0.6735677407811981,
   "h": -3.580015725503037,
   "R_minus_1": 0.038076122236165945,
   "B6_share": 0.9384009206613817
  },
  {
   "zeta": 2.5,
   "corr2": 0.9658455740781572,
   "one_minus": 0.03415442592184281,
   "blind": 0.09293325464477642,
   "susy": 0.08214271833154474,
   "ratio_blind": 2.720972528053611,
   "ratio_susy": 2.4050387648006675,
   "share": 0.6475104150044604,
   "gauss": 0.7467430904004083,
   "h": -3.7668273403749764,
   "R_minus_1": 0.03536220161741821,
   "B6_share": 0.9172211563019232
  },
  {
   "zeta": 4.0,
   "corr2": 0.9749548200800998,
   "one_minus": 0.025045179919900185,
   "blind": 0.07224721168527437,
   "susy": 0.05948072936344917,
   "ratio_blind": 2.8846752914667144,
   "ratio_susy": 2.3749371956472745,
   "share": 0.5484834542670194,
   "gauss": 0.8268435294015081,
   "h": -3.6798074112315047,
   "R_minus_1": 0.025688554386389464,
   "B6_share": 0.8862138178006455
  },
  {
   "zeta": 8.0,
   "corr2": 0.9906795464810972,
   "one_minus": 0.00932045351890276,
   "blind": 0.04177488175831401,
   "susy": 0.03257739844152319,
   "ratio_blind": 4.48206534945865,
   "ratio_susy": 3.4952589351422807,
   "share": 0.5905201712560526,
   "gauss": 0.9074235395937675,
   "h": -3.2432570033387838,
   "R_minus_1": 0.00940814166600002,
   "B6_share": 0.9035747305754862
  }
 ]
}

==> anc/plan/saturation/dglap/s9_summary.py <==
#!/usr/bin/env python3
"""s9_summary.py -- assembles the tables quoted in ATTEMPT.md from the saved outputs and asserts each claim
made there about them.  Exit 1 if any assertion fails.  26 Sep 2026.
Mutations: MUT=KAPPA (my kappa x (1 + 1e-6)), MUT=SWAP (exchange the QCD and flavor-blind rows).

Inputs: s2_finite_tau.json (LO rows, own inversion), s6_poisson_check.json (Poisson model),
s7_flavor_every_scale.json (split of h), s5_mellin_curve.json (tilted saddle-point curve), and the
CHAIN_CHECK logs (independent code) for kappa, |corr|, kappa_joint.
"""
import json, re, sys, os
import mpmath as mp

FAILS = []
def check(name, ok, detail=""):
    print(f"  [{'PASS' if ok else 'FAIL'}] {name} {detail}")
    if not ok:
        FAILS.append(name)

rows = json.load(open("s2_finite_tau.json"))
MUT = os.environ.get("MUT", "NONE")
if MUT == "KAPPA":
    for r in rows:
        r["kappa"] = str(float(r["kappa"])*(1 + 1e-6))
if MUT == "SWAP":
    for r in rows:
        r["mode"] = {"qcd": "levyavg", "levyavg": "qcd"}.get(r["mode"], r["mode"])
def get(inp, mode):
    return sorted([r for r in rows if r["input"] == inp and r["mode"] == mode], key=lambda r: float(r["zeta"]))
f = float
Z2GEV, Z10TEV = 0.163125, 1.710468
LAB = {0.0: "Q0", 0.1631: "2 GeV", 0.6931: "10 GeV", 1.156: "100 GeV", 1.7105: "10 TeV"}
def lab(z):
    for k, v in LAB.items():
        if abs(z - k) < 2e-3:
            return v
    return ""

# ---------------- 1. cross-check against CHAIN_CHECK ----------------
print("1. kappa, |corr| and the kappa_joint bound, against plan/story/chain/check (independent code)")
base = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', 'story', 'chain', 'check') + os.sep
kjb = {}
for inp, fn in (("A", "ck_num_table.log"), ("steep", "ck_num_table_input_steep.log"),
                ("valence", "ck_num_table_input_valence.log")):
    txt = open(base + fn).read()
    ref = re.findall(r"zeta=([\d.]+) kappa=([\d.]+) B=([\d.]+) corr=([\d.]+)\s+kj=([\d.]+)", txt)
    mine = get(inp, "qcd")
    for z, k, B, c, kj in ref:
        z, k, B, c, kj = map(float, (z, k, B, c, kj))
        m = min(mine, key=lambda r: abs(f(r["zeta"]) - z))
        dk = abs(f(m["kappa"]) - k)/k
        dc = abs(float(mp.sqrt(mp.mpf(m["corr2"]))) - c)
        check(f"{inp} zeta={z}: kappa and |corr| agree with CHAIN_CHECK to 2e-7", dk < 2e-7 and dc < 2e-7,
              f"kappa {f(m['kappa']):.8f} vs {k:.8f}; |corr| {float(mp.sqrt(mp.mpf(m['corr2']))):.7f} vs {c:.7f}")
        bound = 1 - (B/kj)**2
        kjb[(inp, round(z, 4))] = (bound, 1 - f(m["corr2"]))
print("   rigorous upper bound 1 - corr^2 <= 1 - B^2/kappa_joint^2 (kappa <= kappa_joint, S5):")
for (inp, z), (bd, act) in kjb.items():
    print(f"     {inp:8s} zeta={z:<7} bound {bd:.4f}   actual {act:.5f}   bound/actual {bd/act:6.1f}")
check("kappa_joint bound holds at every CHAIN_CHECK row", all(bd >= act for bd, act in kjb.values()))
bds = [bd for bd, _ in kjb.values()]; rat = [bd/act for bd, act in kjb.values()]
print(f"   bound range {min(bds):.3f} .. {max(bds):.3f}; bound/actual {min(rat):.1f} .. {max(rat):.1f}")

# ---------------- 2. tables ----------------
print("\n2. 1 - corr^2: QCD n_f = 5, flavor-blind kernel, SUSY kernel; share of R - 1 in the xi^2 component")
summary = {}
for inp in ("A", "steep", "valence"):
    q, b, s = get(inp, "qcd"), get(inp, "levyavg"), get(inp, "susy")
    print(f"  input {inp}")
    print("   zeta     Q        corr2_QCD  1-c2_QCD  1-c2_blind  1-c2_SUSY  blind/QCD  SUSY/QCD  xi^2 share  corr2_Gauss  h(tau)")
    summary[inp] = []
    for rq, rb, rs in zip(q, b, s):
        z = f(rq["zeta"])
        c2, c2b, c2s = f(rq["corr2"]), f(rb["corr2"]), f(rs["corr2"])
        share = f(rq["Rlow_minus_1"])/f(rq["R_minus_1"])
        rec = {"zeta": z, "corr2": c2, "one_minus": 1 - c2, "blind": 1 - c2b, "susy": 1 - c2s,
               "ratio_blind": (1 - c2b)/(1 - c2), "ratio_susy": (1 - c2s)/(1 - c2), "share": share,
               "gauss": f(rq["gauss_corr2"]), "h": f(rq["h"]), "R_minus_1": f(rq["R_minus_1"]),
               "B6_share": (f(rq["B6"]) - f(rq["B1"]))/(f(rq["I"]) - f(rq["B1"]))}
        summary[inp].append(rec)
        print(f"   {z:<8.4f} {lab(z):8s} {c2:9.6f}  {1-c2:8.5f}  {1-c2b:9.5f}  {1-c2s:9.5f}  {rec['ratio_blind']:8.2f}  {rec['ratio_susy']:8.2f}"
              f"  {share:9.3f}  {rec['gauss']:9.4f}  {rec['h']:8.4f}")

print("\n3. claims")
inrange = lambda z: Z2GEV - 1e-4 <= z <= Z10TEV + 1e-4
c2r = [r["corr2"] for inp in summary for r in summary[inp] if inrange(r["zeta"])]
check("corr^2 (QCD) between 0.948 and 0.996 from 2 GeV to 10 TeV on the three inputs (the task's range)",
      min(c2r) >= 0.948 and max(c2r) <= 0.996, f"min {min(c2r):.5f} max {max(c2r):.5f}")
q0 = {inp: summary[inp][0]["corr2"] for inp in summary}
check("at Q0: corr^2 = 0.9975 (A), 0.9403 (steep), 0.6768 (valence)",
      abs(q0["A"] - 0.99747) < 1e-4 and abs(q0["steep"] - 0.94030) < 1e-4 and abs(q0["valence"] - 0.67683) < 1e-4,
      str({k: round(v, 5) for k, v in q0.items()}))
for inp in ("A", "steep"):
    rb_ = [r["ratio_blind"] for r in summary[inp]]
    rs_ = [r["ratio_susy"] for r in summary[inp]]
    check(f"{inp}: flavor-blind and SUSY kernels have larger 1 - corr^2 than QCD at every computed scale (Q0 .. zeta = 8)",
          min(rb_) > 1 and min(rs_) > 1, f"blind/QCD {min(rb_):.2f} .. {max(rb_):.2f}; SUSY/QCD {min(rs_):.2f} .. {max(rs_):.2f}")
v = summary["valence"]
check("valence: flavor-blind and SUSY kernels more linear than QCD at Q0 and at 2 GeV",
      all(r["ratio_blind"] < 1 and r["ratio_susy"] < 1 for r in v if r["zeta"] < 0.2),
      str([(round(r["zeta"], 3), round(r["ratio_blind"], 2), round(r["ratio_susy"], 2)) for r in v if r["zeta"] < 0.2]))
check("valence: flavor-blind and SUSY kernels less linear than QCD from 10 GeV (zeta = 0.693) on",
      all(r["ratio_blind"] > 1 and r["ratio_susy"] > 1 for r in v if r["zeta"] > 0.6),
      str([(round(r["zeta"], 3), round(r["ratio_blind"], 2), round(r["ratio_susy"], 2)) for r in v if r["zeta"] > 0.6]))
gs = [r["gauss"] for inp in summary for r in summary[inp] if inrange(r["zeta"])]
check("Gaussian-matched corr^2 below 0.80 from 2 GeV to 10 TeV", max(gs) < 0.80, f"range {min(gs):.3f} .. {max(gs):.3f}")
for inp in summary:
    sh = [r["share"] for r in summary[inp] if inrange(r["zeta"])]
    print(f"   {inp}: xi^2 share of R - 1 from 2 GeV to 10 TeV: {min(sh):.3f} .. {max(sh):.3f};"
          f" at Q0 {summary[inp][0]['share']:.3f};  xi..xi^6 share: "
          f"{min(r['B6_share'] for r in summary[inp] if inrange(r['zeta'])):.3f} .. {max(r['B6_share'] for r in summary[inp] if inrange(r['zeta'])):.3f}")
# n_f = 3 on input A
q3 = get("A", "qcd3"); q5 = get("A", "qcd")
print("\n4. input A, n_f = 3 against n_f = 5 at the same tau (r = -0.045 against -0.188)")
for r3, r5 in zip(q3, q5):
    print(f"   zeta={f(r3['zeta']):<8.4f} {lab(f(r3['zeta'])):8s} 1-corr2: n_f=3 {1-f(r3['corr2']):.5f}   n_f=5 {1-f(r5['corr2']):.5f}"
          f"   ratio {(1-f(r3['corr2']))/(1-f(r5['corr2'])):.3f}")
# Poisson
P = json.load(open("s6_poisson_check.json"))
print("\n5. Poisson model with one jump size and (mu, D) of QCD, so D^2 = mu L3; smooth input A")
pp = []
for p in P["P2"]:
    qa = min(q5, key=lambda r: abs(f(r["zeta"]) - p["zeta"]))
    pp.append((p["zeta"], p["corr2_poisson"], f(qa["corr2"])))
    print(f"   zeta={p['zeta']:<9} {lab(p['zeta']):8s} corr2 Poisson {p['corr2_poisson']:.5f}   LO QCD {f(qa['corr2']):.5f}")
check("Poisson model less linear than LO QCD at 2, 10 and 100 GeV", all(cp < cq for z, cp, cq in pp if 0.1 < z < 1.2))
check("Poisson model more linear than LO QCD at 10 TeV and at zeta = 4, 8", all(cp > cq for z, cp, cq in pp if z > 1.5))
# saddle-point curve
try:
    S5 = json.load(open("s5_mellin_curve.json"))
    print("\n6. tilted saddle-point curve (Daniels weights, no inversion): (1 - corr2_sp)/(1 - corr2)")
    for e in S5:
        print(f"   {e['input']:8s} {e['mode']:8s} zeta={float(e['zeta']):<8.4f} {lab(float(e['zeta'])):8s} ratio {float(e['ratio_1mcorr2_sp_over_exact']):.2f}")
except FileNotFoundError:
    print("s5_mellin_curve.json is not present; section 6 is skipped")
# h split
try:
    S7 = json.load(open("s7_flavor_every_scale.json"))
    print("\n7. split h = h_Levy + h_flav (tau units), QCD rows")
    for e in S7["rows"]:
        z = float(e["zeta"])
        if z <= 1.72 or z >= 7.9:
            print(f"   {e['input']:8s} zeta={z:<8.4f} {lab(z):8s} C_q={float(e['Cq']):+.4f}  h={float(e['h']):+.4f} = {float(e['h_levy']):+.4f} + {float(e['h_flav']):+.4f}")
    pos = len(S7["rows"]) > 0 and all(float(e["h_flav"]) > 0 for e in S7["rows"])
    check("h_flav > 0 at every computed row (sign result E4)", pos)
except FileNotFoundError:
    sys.exit("s9_summary.py: s7_flavor_every_scale.json not found; run s7_flavor_every_scale.py first")
with open("s9_summary.json" if MUT == "NONE" else f"s9_MUT_{MUT}.json", "w") as fh:
    json.dump(summary, fh, indent=1)
print(f"\n{len(FAILS)} failures")
sys.exit(1 if FAILS else 0)


==> anc/plan/saturation/recheck/r2_constants.json <==
{
 "tau_units": {
  "mu": "5.72902974129831239513346295331446176202148630493591859422338",
  "D": "13.7589429098047396286574614563687965389776238344219522167849",
  "M2": "9.07157215866673886735445287710882763701082357341532113247604",
  "F2": "4.68737075113800076130300857925996890196680026100663108430889",
  "M3": "26.3043554183080007592360734076403957394663237427400134170506",
  "F3": "12.9412805126036263306033904909725285510301696181628064416194",
  "Lambda3": "39.24563593091162708983946389861292429049649336090281985867",
  "d_q": "3.38649084492860383059310711105606717125053306988479583396149",
  "d_g": "7.9251599566449141743900465554317066908692549627963461819689",
  "f_q": "0.993463312062227659964406666640032502217999872524901209981365",
  "f_g": "4.73556642923608473516905628667442925980348643241101738424202",
  "Delta_inf": "2.06767812920796106755395016127034695730866119471625655264731",
  "f_g/mu": "0.826591350207044123231440191893352322241842321153386228548475",
  "d_g/d_q": "2.34022778136640657994136689103700799184961759844098443367574",
  "F2/D": "0.340678116179822254729928024768281373735840542902615130546478"
 },
 "r": "-0.187687840710281696041517374666802392474805094074108492701639",
 "r0": "-0.831233066977801299200279003582557949862516106130359425747166",
 "a_zeta": "0.0283036067025677597147961873740598360190518385198560505943883",
 "a_tau": "0.00738354957458289383864248366279821809192656657039723058984043",
 "nf_table": {
  "0": {
   "r": "-0.824552372766095421475826868599809008120659839697232138670296",
   "l2": "1.63122261004148781089125933817531851043312340069560171552941",
   "l3": "2.97625108366089977673136663801128375883540697495982215688997",
   "F2D": "0.0",
   "a": "0.425884961536304588861735493009541193492800830257516655619825",
   "rsdiff": "1.49352366668667400971457537290722981774166052049308011194427e-59"
  },
  "1": {
   "r": "-0.00467905723092747415297810553515746890821660091746783705461576",
   "l2": "2.02518080094028585979026102102546210208823444812351856685117",
   "l3": "2.03465673781086099798875902112101936560304402070031908337883",
   "F2D": "0.201119345299943017205185933044550411897012982877589468100469",
   "a": "0.0000171112295520272678123828038473879916277790201764413654163974",
   "rsdiff": "7.46761833343337004857287686453614908870830260246540055972134e-60"
  },
  "2": {
   "r": "0.0238217653699019752275915390920714838161685080694053046654195",
   "l2": "2.22322335748142382370403088432833788736897786497692593715698",
   "l3": "2.17026225229461564220585550717431331447528507633368551900369",
   "F2D": "0.277202907679531698829664880413798404794633233052432243906678",
   "a": "0.000479843915325585570550989040882481892885419284678895701609587",
   "rsdiff": "1.49352366668667400971457537290722981774166052049308011194427e-59"
  },
  "3": {
   "r": "-0.0454560015777301388698605972650575402183734898601663385026343",
   "l2": "2.325465039931171861124137602487157464117417407946851234417",
   "l3": "2.43117138245523948963101010085245618588441234788618041136495",
   "F2D": "0.312907168749032567555313043079653583349297341703592703173133",
   "a": "0.00177358654303825617589935573294562356196148711152102526071697",
   "rsdiff": "1.49352366668667400971457537290722981774166052049308011194427e-59"
  },
  "4": {
   "r": "-0.121155929680680564205484710938730565231303125891028179786546",
   "l2": "2.37741416342549892520346918036892274067282568849160588727205",
   "l3": "2.66545198663133268388557604548141194917047485355258850310937",
   "F2D": "0.331174147036201068670260865094669310114411900168256027570007",
   "a": "0.0123377952784578899443901290798298919409588102086148546516252",
   "rsdiff": "9.95682444457782673143050248604819878494440346995386741296179e-60"
  },
  "5": {
   "r": "-0.187687840710281696041517374666802392474805094074108492701639",
   "l2": "2.40161834221630149306541361752096511126665707933085387326813",
   "l3": "2.85237290307708548244144798996235446529550224885709596878627",
   "F2D": "0.340678116179822254729928024768281373735840542902615130546478",
   "a": "0.0283036067025677597147961873740598360190518385198560505943883",
   "rsdiff": "4.97841222228891336571525124302409939247220173497693370648089e-60"
  },
  "6": {
   "r": "-0.243543733788557393319947209321066657377902670271514678292737",
   "l2": "2.40999904728622656698862275988387993976545480026998108903004",
   "l3": "2.99693921368918027122838953147230848366002630290456536732078",
   "F2D": "0.345359680431724257173134546674966655660644550713369601777192",
   "a": "0.0447165694703408869465074030769850820297975666935913147589224",
   "rsdiff": "9.95682444457782673143050248604819878494440346995386741296179e-60"
  }
 },
 "nf_zeros": [
  "1.02754074536622669476989623159552190995706351201760903968018",
  "2.39163446974201066739353214292853848361209395470038140075781"
 ],
 "branch_point_N": "(1.99794951253757199841076438413993993925271639096153019717312 + 0.617081602511827878632002650099994229125807597469437380014748j)",
 "first_negative_order_ge2": 12,
 "even_derivs_tau": {
  "2": "13.758942909804739628657461456368796538977623834421952216784923618976578188238463",
  "4": "121.76658890119226161710446252707878863508437103598291026121225436649027397783677",
  "6": "5198.4747278607794482523777160819845308832911582407300454536952954372987464291927",
  "8": "155930.85270469573518689341855280245148717492976388996293645535570080193925375524",
  "10": "36272287.652210891752461140707573842640817720167987899437901567091245060550211396",
  "12": "-943926873.37873908709698737040898796458043696774140144900359383523445383583209745",
  "14": "1967088089276.8302888978483132330676478881264746273237044280274982384412528246317",
  "16": "-616958038934429.01503108816925868046255546118689087414354122400834920644703734076"
 },
 "first_negative_even_order": 12,
 "HE": {
  "f1": "0.41638589380407684672771433262464571316547213561468691577957",
  "f2": "-0.0522910852070895184447899730592662089323279789159854242613017",
  "f3": "0.0600346688660483450795693376048266365624331871954541702215073",
  "C3": "0.0277765586142089843356872322056840588246999319038205633236865",
  "extrap": "0.027845"
 },
 "notes": [
  [
   "B   CANDIDATE prints minimum 2.3168",
   "true minimum 2.3167224; the 0.01-grid minimum (at N = 2.31) is 2.3167912, which rounds to 2.3168"
  ]
 ]
}

==> anc/plan/saturation/recheck/r2_constants.py <==
#!/usr/bin/env python3
"""r2_constants.py -- the N = 2 numbers of CANDIDATE.md Parts B and D, recomputed with mpmath.

Written for RECHECK.md, 26 September 2026.  Imports nothing from plan/saturation/.
Routes: Gamma(N) from harmonic sums, checked against x-space integrals of the LO splitting
functions; the Perron root gamma_+(2 - u) differentiated in u (a) by mpmath.diff and (b) by a
Cauchy integral on |u| = 0.3; (c) the Rayleigh-Schroedinger formulas with numerically
differentiated matrices.  Every printed number of CANDIDATE.md that is compared is compared to
half a unit of its last printed digit (plus 1e-12).  Exit 1 on any failure.

Mutations: MUT=CA (C_A x 1.01), MUT=NF (n_f = 5 -> 5.05 in the kernel).
"""
import os
import sys
import json
import mpmath as mp

mp.mp.dps = 60
MUT = os.environ.get('MUT', '')
RES = []
OUT = {}


def check(name, ok, detail=''):
    RES.append((name, bool(ok)))
    print(f"[{'PASS' if ok else 'FAIL'}] {name}" + (f"   {detail}" if detail else ''))


NOTES = []


def note(name, detail):
    """A printed number of CANDIDATE.md that differs from the recomputation, investigated and explained."""
    NOTES.append((name, detail))
    print(f"[NOTE] {name}   {detail}")


def printed(x, s):
    """x agrees with the printed decimal string s to half a unit of its last digit."""
    s = s.strip()
    val = mp.mpf(s)
    if 'e' in s or 'E' in s:
        mant = s.lower().split('e')[0]
        exp10 = int(s.lower().split('e')[1])
    else:
        mant, exp10 = s, 0
    dec = len(mant.split('.')[1]) if '.' in mant else 0
    tol = mp.mpf('0.5')*mp.mpf(10)**(-dec + exp10) + mp.mpf('1e-12')
    return abs(x - val) <= tol, float(x - val)


CF = mp.mpf(4)/3
CA = mp.mpf(3)*(mp.mpf('1.01') if MUT == 'CA' else 1)
TR = mp.mpf(1)/2


def S1(N):
    return mp.digamma(N + 1) + mp.euler


def gam(N, nf=5, CA=CA, CF=CF):
    if MUT == 'NF':
        nf = nf*mp.mpf('1.01')
    gqq = CF*(mp.mpf(3)/2 + 1/(N*(N + 1)) - 2*S1(N))
    gqg = 2*nf*TR*(N**2 + N + 2)/(N*(N + 1)*(N + 2))
    ggq = CF*(N**2 + N + 2)/((N - 1)*N*(N + 1))
    ggg = 2*CA*(mp.mpf(11)/12 + 1/(N*(N - 1)) + 1/((N + 1)*(N + 2)) - S1(N)) - mp.mpf(2)/3*nf*TR
    return gqq, gqg, ggq, ggg


def gam_x(N, nf=5):
    """Gamma(N) from x-space integrals of the LO splitting functions (plus prescriptions written out)."""
    f = lambda z: z**(N - 1)
    qq = CF*(mp.quad(lambda z: (f(z)*(1 + z**2) - 2)/(1 - z), [0, 0.5, 1]) + mp.mpf(3)/2)
    qg = 2*nf*TR*mp.quad(lambda z: f(z)*(z**2 + (1 - z)**2), [0, 1])
    gq = CF*mp.quad(lambda z: f(z)*(1 + (1 - z)**2)/z, [0, 0.5, 1])
    gg = 2*CA*mp.quad(lambda z: (z**N - 1)/(1 - z) + f(z)*((1 - z)/z + z*(1 - z)), [0, 0.5, 1]) \
        + (11*CA - 4*nf*TR)/6
    return qq, qg, gq, gg


def gplus(N, nf=5):
    qq, qg, gq, gg = gam(N, nf)
    return (qq + gg)/2 + mp.sqrt(((qq - gg)/2)**2 + qg*gq)


def disc(N, nf=5):
    qq, qg, gq, gg = gam(N, nf)
    return ((qq - gg)/2)**2 + qg*gq


def Lam(u, nf=5):
    return gplus(2 - u, nf)


def cauchy_derivs(fun, nmax, r=mp.mpf('0.3'), M=512):
    vals = [fun(r*mp.expjpi(2*mp.mpf(k)/M)) for k in range(M)]
    out = []
    for n in range(nmax + 1):
        s = mp.fsum(vals[k]*mp.expjpi(-2*mp.mpf(n*k)/M) for k in range(M))/M
        out.append(mp.re(s)*mp.factorial(n)/r**n)
    return out


# ------------------------------------------------------------------ Gamma(N) against x-space
print('=== Gamma(N) against x-space integrals ===')
for Nt in (mp.mpf('2.7'), mp.mpc('2.3', '0.4')):
    a = gam(Nt)
    b = gam_x(Nt)
    err = max(abs(a[i] - b[i]) for i in range(4))
    check(f'G1  Gamma({mp.nstr(Nt, 4)}) harmonic sums vs x-space integrals', err < mp.mpf('1e-40'), f'max diff {mp.nstr(err, 3)}')
g2 = gam(mp.mpf(2))
check('G2  Gamma(2) = [[-16/9, 5/3], [16/9, -5/3]] (n_f = 5)',
      max(abs(g2[0] + mp.mpf(16)/9), abs(g2[1] - mp.mpf(5)/3), abs(g2[2] - mp.mpf(16)/9), abs(g2[3] + mp.mpf(5)/3)) < mp.mpf('1e-50'))

# ------------------------------------------------------------------ Perron root derivatives
print('\n=== Perron root derivatives, n_f = 5, tau units ===')
# branch check on the circle |u| = 0.3: Re disc > 0 keeps the principal sqrt analytic there
minre = min(mp.re(disc(2 - mp.mpf('0.3')*mp.expjpi(2*mp.mpf(k)/256))) for k in range(256))
check('P0  Re disc(2 - u) > 0 on |u| = 0.3 (principal sqrt analytic on the Cauchy circle)', minre > 0, f'min Re = {mp.nstr(minre, 6)}')
cd = cauchy_derivs(Lam, 16)
dd = [mp.diff(Lam, 0, n) for n in range(0, 5)]
for n in range(1, 5):
    check(f'P1  d^{n}/du^{n} gamma_+(2-u): mpmath.diff vs Cauchy', abs(cd[n] - dd[n]) < mp.mpf('1e-30')*max(1, abs(cd[n])),
          f'{mp.nstr(cd[n], 16)}  diff {mp.nstr(cd[n] - dd[n], 3)}')
check('P2  gamma_+(2) = 0', abs(cd[0]) < mp.mpf('1e-40'))
mu, D, L3, L4 = cd[1], cd[2], cd[3], cd[4]


def Amat(k, nf=5):
    """k-th u-derivative of Gamma(2 - u) at u = 0, as a 2x2 mp.matrix."""
    ent = []
    for i in range(4):
        ent.append(mp.diff(lambda u: gam(2 - u, nf)[i], 0, k))
    return mp.matrix([[ent[0], ent[1]], [ent[2], ent[3]]])


def rs(nf=5):
    A = [Amat(k, nf) for k in range(4)]
    g = mp.mpf(16)/9 + mp.mpf(nf)/3
    if MUT == 'NF':
        g = mp.mpf(16)/9 + mp.mpf(nf)*mp.mpf('1.01')/3
    nfe = nf*(mp.mpf('1.01') if MUT == 'NF' else 1)
    pi = mp.matrix([3*nfe, 16])/(3*nfe + 16)
    l = mp.matrix([[1, 1]])
    I2 = mp.eye(2)
    Z = (I2 - pi*l)/g
    muv = (l*A[1]*pi)[0]
    pi1 = Z*(A[1] - muv*I2)*pi
    M2 = (l*A[2]*pi)[0]
    F2 = 2*(l*A[1]*pi1)[0]
    Dv = M2 + F2
    pi2 = 2*Z*(A[1] - muv*I2)*pi1 + Z*(A[2] - Dv*I2)*pi
    M3 = (l*A[3]*pi)[0]
    F3 = 3*(l*A[2]*pi1)[0] + 3*(l*A[1]*pi2)[0]
    d = l*A[1]
    f = A[1]*pi
    return dict(A=A, g=g, pi=pi, mu=muv, M2=M2, F2=F2, D=Dv, M3=M3, F3=F3, L3=M3 + F3,
                dq=d[0], dg=d[1], fq=f[0], fg=f[1], Dinf=((f[1]/pi[1] - f[0]/pi[0])/g if pi[0] != 0 else mp.nan),
                m2q=(l*A[2])[0], m2g=(l*A[2])[1], m3q=(l*A[3])[0], m3g=(l*A[3])[1])


R = rs(5)
check('P3  RS mu, D, Lambda3 equal the direct derivatives',
      max(abs(R['mu'] - mu), abs(R['D'] - D), abs(R['L3'] - L3)) < mp.mpf('1e-25'),
      f"diffs {mp.nstr(R['mu'] - mu, 3)}, {mp.nstr(R['D'] - D, 3)}, {mp.nstr(R['L3'] - L3, 3)}")
tab = [('mu', mu, '5.729030'), ('D', D, '13.758943'), ('M2', R['M2'], '9.071572'), ('F2', R['F2'], '4.687371'),
       ('M3', R['M3'], '26.304355'), ('F3', R['F3'], '12.941281'), ('Lambda3', L3, '39.245636'),
       ('d_q', R['dq'], '3.386491'), ('d_g', R['dg'], '7.925160'), ('f_q', R['fq'], '0.993463'),
       ('f_g', R['fg'], '4.735566'), ('Delta_inf', R['Dinf'], '2.067678'), ('f_g/mu', R['fg']/mu, '0.8266'),
       ('d_g/d_q', R['dg']/R['dq'], '2.3402'), ('F2/D', R['F2']/D, '0.3407')]
for name, val, s in tab:
    ok, dlt = printed(val, s)
    check(f'T   {name} = {s} (tau units)', ok, f'computed {mp.nstr(val, 12)}')
OUT['tau_units'] = {n: str(v) for n, v, _ in tab}
z = mp.mpf(6)/23      # 1/(2 pi b0) at n_f = 5
tabz = [('mu_zeta', mu*z, '1.4945295'), ('D_zeta', D*z, '3.5892895'), ('Lambda3_zeta', L3*z, '10.2379920'),
        ('Lambda4_zeta', L4*z, '31.765197')]
for name, val, s in tabz:
    ok, dlt = printed(val, s)
    check(f'T   {name} = {s}', ok, f'computed {mp.nstr(val, 14)}')
check('T   mu_zeta = (408 pi^2 - 830)/2139', abs(mu*z - (408*mp.pi**2 - 830)/2139) < mp.mpf('1e-40'))

# ------------------------------------------------------------------ r, r_0, lengths, a
print('\n=== r, r_0, lengths, a (n_f = 5) ===')
r = (D**2 - mu*L3)/D**2
r0 = (R['M2']**2 - mu*R['M3'])/R['M2']**2
Efl = (R['M2']**2 - mu*R['M3'])/D**2
Emem = r - Efl
a_z = (D**2 - mu*L3)**2/(2*mu**2*D**3)/z      # zeta units: rates scaled by z, a scales by 1/z
a_t = (D**2 - mu*L3)**2/(2*mu**2*D**3)
aG = D/(2*mu**2)/z
for name, val, s in [('r', r, '-0.187687840710'), ('r_0', r0, '-0.831233067'), ('E/D^2 flavor-averaged', Efl, '-0.361341'),
                     ('E/D^2 memory', Emem, '0.173654'), ('l2 = M2/M1', R['M2']/mu, '1.583440'), ('l2 = D/mu', D/mu, '2.401618'),
                     ('l3 = M3/M2', R['M3']/R['M2'], '2.899647'), ('l3 = Lambda3/D', L3/D, '2.852373'),
                     ('a (zeta)', a_z, '0.0283036067026'), ('a (tau)', a_t, '0.00738354957'), ('a_G (zeta)', aG, '0.8034697'),
                     ('a/a_G = r^2', a_z/aG, '0.035226726'), ('b2_mem limit F2/mu', R['F2']/mu, '0.8182'),
                     ('independent steps r_0^2 M2/(2 mu^2) (zeta)', r0**2*R['M2']/(2*mu**2)/z, '0.36603')]:
    ok, dlt = printed(val, s)
    check(f'R   {name} = {s}', ok, f'computed {mp.nstr(val, 14)}')
OUT['r'] = str(r); OUT['r0'] = str(r0); OUT['a_zeta'] = str(a_z); OUT['a_tau'] = str(a_t)
check('R   a = r^2 D/(2 mu^2) (zeta units)', abs(a_z - r**2*D/(2*mu**2)/z) < mp.mpf('1e-40'))
check('R   sign: D^2 - mu Lambda3 < 0 at n_f = 5', D**2 - mu*L3 < 0, f'{mp.nstr(D**2 - mu*L3, 10)} (D^2 = {mp.nstr(D**2*z**2, 8)}, mu L3 = {mp.nstr(mu*L3*z**2, 8)} in zeta units)')

# ------------------------------------------------------------------ per-carrier laws and nu_j
print('\n=== per-carrier emission laws ===')


def colsum(N, j, nf=5):
    qq, qg, gq, gg = gam(N, nf)
    return qq + gq if j == 'q' else qg + gg


def carrier_r(j):
    c = [mp.diff(lambda u: colsum(2 - u, j), 0, k) for k in range(4)]
    return (c[2]**2 - c[1]*c[3])/c[2]**2, c


rq, cq_ = carrier_r('q')
rg, cg_ = carrier_r('g')
for name, val, s in [('r quark column', rq, '-0.829483'), ('r gluon column', rg, '-0.831867'),
                     ('CV^2 quark', -rq, '0.829483'), ('m2_q/d_q', cq_[2]/cq_[1], '1.59781'), ('m2_g/d_g', cg_[2]/cg_[1], '1.57768')]:
    ok, _ = printed(val, s)
    check(f'C   {name} = {s}', ok, f'computed {mp.nstr(val, 12)}')
check('C   column sums: c_j\'(2-u) at u = 0 equal d_j, c_j\'\' equal m2_j',
      abs(cq_[1] - R['dq']) < mp.mpf('1e-30') and abs(cg_[1] - R['dg']) < mp.mpf('1e-30') and
      abs(cq_[2] - R['m2q']) < mp.mpf('1e-30') and abs(cg_[2] - R['m2g']) < mp.mpf('1e-30'))


def nu(v, j, nf=5):
    zz = mp.exp(-v)
    if j == 'q':
        return CF*(2/mp.expm1(v) - 3*zz**2)
    return 2*CA/mp.expm1(v) + zz**2*(-4*CA + 2*CA*zz*(1 - zz) + 2*TR*nf*(1 - 2*zz + 2*zz**2))


for j in ('q', 'g'):
    for uu in (mp.mpf('-0.7'), mp.mpf('0.3')):
        rep = mp.quad(lambda v: mp.expm1(uu*v)*nu(v, j), [0, 1, 5, 20, mp.inf])
        dir_ = colsum(2 - uu, j)
        check(f'C   c_{j}(2-u) = int (e^(uv) - 1) nu_{j}(v) dv at u = {mp.nstr(uu, 2)}', abs(rep - dir_) < mp.mpf('1e-30'),
              f'diff {mp.nstr(rep - dir_, 3)}')
    mn = min(nu(mp.mpf(10)**(mp.mpf(k)/20), j) for k in range(-160, 41))
    check(f'C   nu_{j}(v) > 0 on v in [1e-8, 100] (201 log-spaced points)', mn > 0, f'min {mp.nstr(mn, 4)}')

# ------------------------------------------------------------------ n_f table and zeros of r
print('\n=== n_f dependence (zeta units with 2 pi b0 = (33 - 2 n_f)/6) ===')


def nf_row(nf):
    cdn = cauchy_derivs(lambda u: Lam(u, nf), 3)
    m_, D_, L3_ = cdn[1], cdn[2], cdn[3]
    Rn = rs(nf)
    zz = 6/(33 - 2*mp.mpf(nf))
    return dict(r=(D_**2 - m_*L3_)/D_**2, l2=D_/m_, l3=L3_/D_, F2D=Rn['F2']/D_,
                a=(D_**2 - m_*L3_)**2/(2*m_**2*D_**3)/zz, rsdiff=max(abs(Rn['mu'] - m_), abs(Rn['D'] - D_), abs(Rn['L3'] - L3_)))


cand_nf = {0: ('-0.82455', '1.6312', '2.9763', '0', '0.4259'), 1: ('-0.00468', '2.0252', '2.0347', '0.2011', '1.7e-5'),
           2: ('+0.02382', '2.2232', '2.1703', '0.2772', '4.8e-4'), 3: ('-0.04546', '2.3255', '2.4312', '0.3129', '0.001774'),
           4: ('-0.12116', '2.3774', '2.6655', '0.3312', '0.012338'), 5: ('-0.18769', '2.4016', '2.8524', '0.3407', '0.028304'),
           6: ('-0.24354', '2.4100', '2.9969', '0.3454', '0.044717')}
OUT['nf_table'] = {}
for nfv in range(0, 7):
    row = nf_row(nfv)
    OUT['nf_table'][nfv] = {k: str(v) for k, v in row.items()}
    oks = []
    for key, s in zip(('r', 'l2', 'l3', 'F2D', 'a'), cand_nf[nfv]):
        ok, _ = printed(row[key], s.replace('+', ''))
        oks.append(ok)
    check(f'N   n_f = {nfv}: r, l2, l3, F2/D, a', all(oks) and row['rsdiff'] < mp.mpf('1e-25'),
          f"r={mp.nstr(row['r'], 6)} l2={mp.nstr(row['l2'], 5)} l3={mp.nstr(row['l3'], 5)} F2/D={mp.nstr(row['F2D'], 4)} a={mp.nstr(row['a'], 5)} {oks}")
rfun = lambda nfv: nf_row(nfv)['r']
z1 = mp.findroot(rfun, mp.mpf('1.03'))
z2 = mp.findroot(rfun, mp.mpf('2.39'))
check('N   r = 0 at n_f = 1.02754074537', printed(z1, '1.02754074537')[0], f'computed {mp.nstr(z1, 14)}')
check('N   r = 0 at n_f = 2.39163446974', printed(z2, '2.39163446974')[0], f'computed {mp.nstr(z2, 14)}')
check('N   r > 0 between the zeros (n_f = 1.5, 2.0)', rfun(mp.mpf('1.5')) > 0 and rfun(mp.mpf(2)) > 0)
OUT['nf_zeros'] = [str(z1), str(z2)]

# ------------------------------------------------------------------ branch points, discriminant
print('\n=== branch points of gamma_+ and the discriminant on real N > 1 ===')
Nb = mp.findroot(lambda N: disc(N), mp.mpc('2.0', '0.62'))
check('B   discriminant zero at N = 1.99794951254 + 0.617081602512 i',
      printed(mp.re(Nb), '1.99794951254')[0] and printed(mp.im(Nb), '0.617081602512')[0], f'computed {mp.nstr(Nb, 14)}')
ddisc = mp.diff(disc, Nb)
check('B   the zero is simple (disc\'(N*) != 0), so gamma_+ has a square-root branch point there', abs(ddisc) > mp.mpf('0.1'),
      f'|disc\'| = {mp.nstr(abs(ddisc), 6)}')
OUT['branch_point_N'] = str(Nb)
check('B   u* = 2 - N* = 0.00205 - 0.61708 i', abs(mp.re(2 - Nb) - mp.mpf('0.00205')) < 5e-6 and abs(mp.im(2 - Nb) + mp.mpf('0.61708')) < 5e-6)
grid = [mp.mpf('1.01') + (mp.mpf(9) - mp.mpf('1.01'))*k/4000 for k in range(4001)]
vals = [disc(x) for x in grid]
kmin = min(range(len(vals)), key=lambda k: vals[k])
xmin = grid[kmin]
if 0 < kmin < len(grid) - 1:
    xmin = mp.findroot(lambda x: mp.diff(disc, x), grid[kmin])
dmin = disc(xmin)
check('B   disc > 0 on (1.01, 9]; true minimum 2.316722 at N = 2.31408 (my value)', all(v > 0 for v in vals) and abs(dmin - mp.mpf('2.316722')) < mp.mpf('1e-6'),
      f'min {mp.nstr(dmin, 8)} at N = {mp.nstr(xmin, 8)}')
gmin = min(disc(mp.mpf('1.01') + mp.mpf(k)/100) for k in range(0, 800))
if not printed(dmin, '2.3168')[0]:
    note('B   CANDIDATE prints minimum 2.3168', f'true minimum {mp.nstr(dmin, 8)}; the 0.01-grid minimum (at N = 2.31) is {mp.nstr(gmin, 8)}, which rounds to 2.3168')
check('B   Gamma_qg Gamma_gq > 0 on real N > 1 (both factors positive)',
      all(gam(x)[1]*gam(x)[2] > 0 for x in grid[::100]))

# ------------------------------------------------------------------ higher derivatives, Levy test
print('\n=== even derivatives of gamma_+(2 - u) at u = 0 (tau units), the Levy-moment test ===')
mp.mp.dps = 80
cd16 = cauchy_derivs(Lam, 16, r=mp.mpf('0.3'), M=1024)
cd16b = cauchy_derivs(Lam, 16, r=mp.mpf('0.25'), M=1024)
for n in range(2, 17, 2):
    print(f'   Lambda^({n})(0) = {mp.nstr(cd16[n], 12)}   (r = 0.25: {mp.nstr(cd16b[n], 12)})')
check('L   Cauchy radii 0.3 and 0.25 agree for n <= 16', max(abs(cd16[n] - cd16b[n])/max(1, abs(cd16[n])) for n in range(17)) < mp.mpf('1e-40'))
for n in range(2, 17):
    print(f'   all orders: Lambda^({n})(0) = {mp.nstr(cd16[n], 12)}')
first_neg_any = next((n for n in range(2, 17) if cd16[n] < 0), None)
print(f'   first negative derivative of order >= 2 (excludes any subordinator with drift): {first_neg_any}')
OUT['first_negative_order_ge2'] = first_neg_any
first_neg = next((n for n in range(4, 17, 2) if cd16[n] < 0), None)
ok12, _ = printed(cd16[12], '-9.44e8')
check('L   twelfth derivative = -9.44e8 (tau units)', ok12, f'computed {mp.nstr(cd16[12], 10)}; zeta units {mp.nstr(cd16[12]*z, 10)}')
check('L   the first negative even derivative (n >= 4) exists', first_neg is not None, f'first negative even order: {first_neg}')
OUT['even_derivs_tau'] = {n: str(cd16[n]) for n in range(2, 17, 2)}
OUT['first_negative_even_order'] = first_neg
mp.mp.dps = 60

# ------------------------------------------------------------------ the non-QCD Gamma test family (CANDIDATE Sec. 2)
print('\n=== Gamma(shape 2.4 + 1.3 t, scale 0.7 + 0.2 t) at t = 0.7 ===')
kG, thG, kGd, thGd = mp.mpf('2.4') + mp.mpf('1.3')*mp.mpf('0.7'), mp.mpf('0.7') + mp.mpf('0.2')*mp.mpf('0.7'), mp.mpf('1.3'), mp.mpf('0.2')
IG = kGd**2*mp.psi(1, kG) + 2*kGd*thGd/thG + kG*thGd**2/thG**2
kapG = [0] + [mp.factorial(n - 1)*kG*thG**n for n in range(1, 5)]
k1dG = kGd*thG + kG*thGd
k2dG = kGd*thG**2 + 2*kG*thG*thGd
b2G, b3G = k2dG/k1dG, kapG[3]/kapG[2]
PG = 1 - b3G/b2G
QG = kapG[4] + 2*kapG[2]**2 - kapG[3]**2/kapG[2]
KG = 2*kapG[2]**2/QG
GG = b2G**2/(2*kapG[2])
J1G = k1dG**2/kapG[2]
J2G = J1G*(1 + PG**2*KG*GG)
# I by quadrature of the score, as a check of the trigamma form
fG = lambda x, k, th: x**(k - 1)*mp.exp(-x/th)/(mp.gamma(k)*th**k)
sG = lambda x: kGd*(mp.log(x) - mp.log(thG) - mp.digamma(kG)) + thGd*(x/thG**2 - kG/thG)
Iq = mp.quad(lambda x: fG(x, kG, thG)*sG(x)**2, [0, 1, 5, 20, mp.inf])
for name, val, s_ in [('I', IG, '1.40202278252'), ('1/corr^2 - 1', IG/J1G - 1, '0.064345084'), ('P', PG, '-0.45198675'),
                      ('K', KG, '0.76798144'), ('G', GG, '0.28660033'), ('(I - J2)/I', (IG - J2G)/IG, '0.018208047')]:
    check(f'G   Gamma test family: {name} = {s_}', printed(val, s_)[0], f'computed {mp.nstr(val, 14)}')
check('G   Gamma test family: trigamma form of I equals quadrature of E s^2', abs(Iq - IG) < mp.mpf('1e-40'), f'diff {mp.nstr(Iq - IG, 3)}')
check('G   Gamma test family: identity 1/corr^2 - 1 = P^2 K G + (I - J2)/J1', abs(IG/J1G - 1 - PG**2*KG*GG - (IG - J2G)/J1G) < mp.mpf('1e-45'))

# ------------------------------------------------------------------ H_E numbers
print('\n=== H_E saddle-point numbers (zeta units) ===')
muz, Dz, L3z, L4z = mu*z, D*z, L3*z, L4*z
f1 = muz/Dz
f2 = (Dz**2 - muz*L3z)/Dz**3
f3 = (3*muz*L3z**2 - 2*Dz**2*L3z - muz*Dz*L4z)/Dz**5
C3 = f3**2*Dz**3/6
# direct differentiation of f(m) = Lambda(u*(m)) at m = mu
Lz = lambda u: Lam(u)*z
ustar = lambda m: mp.findroot(lambda u: mp.diff(Lz, u) - m, mp.mpf(0) if abs(m - muz) < 1e-3 else (m - muz)/Dz)
fm = lambda m: Lz(ustar(m))
mp.mp.dps = 40
fd = [mp.diff(fm, muz, n) for n in (1, 2, 3)]
mp.mp.dps = 60
for name, val, s in [("f'", f1, '0.4163859'), ("f''", f2, '-0.0522911'), ("f'''", f3, '0.0600347'), ('C3', C3, '0.0277766')]:
    check(f'H   {name} = {s}', printed(val, s)[0], f'computed {mp.nstr(val, 12)}')
check('H   f\', f\'\', f\'\'\' formulas agree with direct differentiation of Lambda(u*(m))',
      max(abs(fd[0] - f1), abs(fd[1] - f2), abs(fd[2] - f3)) < mp.mpf('1e-15'),
      f'diffs {mp.nstr(fd[0] - f1, 3)} {mp.nstr(fd[1] - f2, 3)} {mp.nstr(fd[2] - f3, 3)}')
# Richardson of the chain values quoted in CANDIDATE Sec. 5 (32, 64, 128)
v32, v64, v128 = mp.mpf('0.042775'), mp.mpf('0.034632'), mp.mpf('0.031069')
R1a = 2*v64 - v32
R1b = 2*v128 - v64
R2 = (4*R1b - R1a)/3
# rounding of the 6-digit inputs propagates to at most (8 + 6 + 1)(5e-7)/3 = 2.5e-6
check('H   quadratic extrapolation of 0.042775, 0.034632, 0.031069 (zeta = 32, 64, 128) = 0.0278462 within the 2.5e-6 rounding bound',
      abs(R2 - mp.mpf('0.0278462')) < mp.mpf('2.5e-6'), f'computed {mp.nstr(R2, 8)} from the printed digits, ratio to C3 = {mp.nstr(R2/C3, 6)}')
OUT['HE'] = dict(f1=str(f1), f2=str(f2), f3=str(f3), C3=str(C3), extrap=str(R2))

OUT['notes'] = NOTES
json.dump(OUT, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'r2_constants' + (f'_MUT_{MUT}' if MUT else '') + '.json'), 'w'), indent=1)
nf_ = sum(1 for _, ok in RES if not ok)
print(f"\n{len(RES)} checks, {nf_} failed, {len(NOTES)} notes" + (f"  (MUT={MUT})" if MUT else ''))
sys.exit(1 if nf_ else 0)


==> anc/plan/story/chain/chain_asymptotic.json <==
{
 "input": "A_protonlike",
 "talbot": [
  72,
  90
 ],
 "rows": [
  {
   "zeta": 4.0,
   "I": "0.14928751651105440435",
   "norm_minus_1": "-8.92e-21",
   "mean_s": "1.65e-20",
   "range": [
    5.424314538728283e-06,
    118.01304673574141
   ],
   "nodes": 1500,
   "R": "1.0146597372092865438",
   "Rlow": "1.0091701834701451413",
   "zR": "0.0586389488371",
   "zRlow": "0.0366807338806",
   "z3_I_minus_B2": "0.051691613",
   "corr": "0.992749749791",
   "seconds": 26
  },
  {
   "zeta": 8.0,
   "I": "0.0762894855124601035",
   "norm_minus_1": "-1.36e-22",
   "mean_s": "3.11e-22",
   "range": [
    0.0008050396566587001,
    145.01304673574143
   ],
   "nodes": 1770,
   "R": "1.0066284435965763651",
   "Rlow": "1.0042871262316055716",
   "zR": "0.0530275487726",
   "zRlow": "0.0342970098528",
   "z3_I_minus_B2": "0.090850168",
   "corr": "0.996702163817",
   "seconds": 54
  },
  {
   "zeta": 16.0,
   "I": "0.038480080498936557861",
   "norm_minus_1": "1.4e-27",
   "mean_s": "-3.64e-26",
   "range": [
    0.04395367595688263,
    185.01304673574143
   ],
   "nodes": 2210,
   "R": "1.0023697636529070027",
   "Rlow": "1.0019642444856475177",
   "zR": "0.0379162184465",
   "zRlow": "0.0314279117704",
   "z3_I_minus_B2": "0.063764557",
   "corr": "0.998817219941",
   "seconds": 91
  },
  {
   "zeta": 32.0,
   "I": "0.019339253981524327072",
   "norm_minus_1": "-2.66e-32",
   "mean_s": "6.55e-32",
   "range": [
    0.9919682972542788,
    246.01304673574143
   ],
   "nodes": 2880,
   "R": "1.0010014217363249742",
   "Rlow": "1.000933854678944435",
   "zR": "0.0320454955624",
   "zRlow": "0.0298833497262",
   "z3_I_minus_B2": "0.042774995",
   "corr": "0.999499664885",
   "seconds": 136
  },
  {
   "zeta": 64.0,
   "I": "0.0096961375904631409241",
   "norm_minus_1": "-6.17e-33",
   "mean_s": "7.47e-33",
   "range": [
    4.986953264258585,
    347.0130467357414
   ],
   "nodes": 3980,
   "R": "1.0004682800829006915",
   "Rlow": "1.0004546486391757229",
   "zR": "0.0299699253056",
   "zRlow": "0.0290975129072",
   "z3_I_minus_B2": "0.034631972",
   "corr": "0.999765942159",
   "seconds": 186
  },
  {
   "zeta": 128.0,
   "I": "0.0048548531949973844293",
   "norm_minus_1": "-7.76e-34",
   "mean_s": "-3.68e-34",
   "range": [
    21.986953264258585,
    519.0130467357415
   ],
   "nodes": 5820,
   "R": "1.0002272829343516631",
   "Rlow": "1.0002242306418437044",
   "zR": "0.029092215597",
   "zRlow": "0.028701522156",
   "z3_I_minus_B2": "0.031069443",
   "corr": "0.999886377901",
   "seconds": 387
  }
 ],
 "richardson1": "0.0282145058884",
 "richardson2": "0.0283212228349",
 "a": "0.0283036067025678"
}

==> anc/plan/story/chain/chain_asymptotic.py <==
"""L5 on the full-range LO density: R = I_zeta Var(xi)/(d<xi>/dzeta)^2 = 1/corr(s, xi)^2 at large zeta.

Written 25 September 2026 for plan/story/chain.  Uses the LO machinery of chain_numeric.py (same
folder, written in the same session) and nothing else.  Input A_protonlike, n_f = 5 fixed.

At zeta = 4, 8, 16, 32, 64: I_zeta by Talbot inversion and quadrature on the connected range where
rho exceeds 1e-32 of its maximum (mass outside printed); kappa_1..kappa_4 and kappa_1', kappa_2' by
50-digit differentiation of ln M; R, the lower bound Rlow = 1 + kappa_2 h^2/(kappa_1'^2 Q) of the
xi^2 channel, zeta(R - 1), zeta(Rlow - 1), zeta^3 (I - B2).  Richardson extrapolation in 1/zeta of
zeta(R - 1) against a = 0.0283036067.  MUTATE=L5_a replaces a by a*1.05 in the comparison.
Output: chain_asymptotic.log, chain_asymptotic.json.
"""
import os
import sys
import json
import time
import multiprocessing as mpc
import mpmath as mp
import chain_numeric as C

MUT = os.environ.get('MUTATE', '')
mp.mp.dps = 50
A_CONST = mp.mpf('0.0283036067025677597147961873741')
if MUT == 'L5_a':
    A_CONST *= mp.mpf('1.05')
INP = 'A_protonlike'
TM, TD = 72, 90


def nodes_for(z):
    """log panels on [1e-7, 1], linear panels of width 1 on [1, xi_hi]."""
    xi_hi = int(C.MU * z + 14 * mp.sqrt(C.DD * z) + 60)
    gx, gw = C.legendre(10)
    edges = [mp.log(mp.mpf('1e-7')) + i * mp.mpf('0.5') for i in range(33)]
    edges[-1] = mp.mpf(0)
    out = []
    for a, b in zip(edges[:-1], edges[1:]):
        for x, w in zip(gx, gw):
            y = (a + b) / 2 + (b - a) / 2 * x
            out.append((mp.exp(y), w * (b - a) / 2 * mp.exp(y)))
    for k in range(1, xi_hi):
        for x, w in zip(gx, gw):
            out.append((k + mp.mpf('0.5') + x / 2, w / 2))
    return out


def fisher(pool, z):
    nd = nodes_for(z)
    tm, td = (TM, TD) if z <= 64 else (96, 150)     # run 2 lost precision at zeta = 256 with (72, 90)
    vals = pool.map(C.invert, [(INP, str(z), str(xi), tm, td) for xi, _ in nd], chunksize=8)
    rho = [mp.mpf(v[0]) + mp.mpf(v[1]) for v in vals]
    drho = [mp.mpf(v[2]) + mp.mpf(v[3]) for v in vals]
    imax = max(range(len(rho)), key=lambda i: rho[i])
    cut = rho[imax] * mp.mpf('1e-32')
    lo = imax
    while lo > 0 and rho[lo - 1] > cut:
        lo -= 1
    hi = imax
    while hi < len(rho) - 1 and rho[hi + 1] > cut:
        hi += 1
    I = norm = ms = 0
    for i in range(lo, hi + 1):
        wt = nd[i][1]
        I += wt * drho[i]**2 / rho[i]
        norm += wt * rho[i]
        ms += wt * drho[i]
    return I, norm, ms, float(nd[lo][0]), float(nd[hi][0]), len(nd)


def cumulants(z):
    inp = C.INPUTS[INP]
    f = lambda u, zz: C.lnM(inp, u, zz)
    k = [mp.diff(lambda u: f(u, z), 0, n) for n in (1, 2, 3, 4)]
    k1p = mp.diff(lambda zz: mp.diff(lambda u: f(u, zz), 0, 1), z, 1)
    k2p = mp.diff(lambda zz: mp.diff(lambda u: f(u, zz), 0, 2), z, 1)
    return k, k1p, k2p


if __name__ == '__main__':
    t0 = time.time()
    rows = []
    with mpc.Pool(20) as pool:
        for z in [int(v) for v in os.environ.get('ZETAS', '4,8,16,32,64,128').split(',')]:
            z = mp.mpf(z)
            I, norm, ms, xlo, xhi, nn = fisher(pool, z)
            (k1, k2, k3, k4), k1p, k2p = cumulants(z)
            h = k2p - k3 * k1p / k2
            Qd = k4 + 2 * k2**2 - k3**2 / k2
            B2 = k1p**2 / k2 + h**2 / Qd
            R = I * k2 / k1p**2
            Rlow = 1 + k2 * h**2 / (k1p**2 * Qd)
            row = dict(zeta=float(z), I=mp.nstr(I, 20), norm_minus_1=mp.nstr(norm - 1, 3), mean_s=mp.nstr(ms, 3),
                       range=[xlo, xhi], nodes=nn, R=mp.nstr(R, 20), Rlow=mp.nstr(Rlow, 20),
                       zR=mp.nstr(z * (R - 1), 12), zRlow=mp.nstr(z * (Rlow - 1), 12), z3_I_minus_B2=mp.nstr(z**3 * (I - B2), 8),
                       corr=mp.nstr(1 / mp.sqrt(R), 12), seconds=round(time.time() - t0))
            rows.append(row)
            print('zeta %4d  I = %s  norm-1 = %s  <s> = %s  R = %s  zeta(R-1) = %s  zeta(Rlow-1) = %s  zeta^3(I-B2) = %s  |corr| = %s  (%ds)'
                  % (int(z), row['I'][:14], row['norm_minus_1'], row['mean_s'], row['R'][:14], row['zR'], row['zRlow'], row['z3_I_minus_B2'], row['corr'], row['seconds']), flush=True)
    zR = [(mp.mpf(r['zeta']), mp.mpf(r['zR'])) for r in rows]
    zRl = [(mp.mpf(r['zeta']), mp.mpf(r['zRlow'])) for r in rows]

    def rich(seq):
        # Richardson in 1/zeta over the last three points (zeta doubling): first and second order
        (z1, f1), (z2, f2), (z3, f3) = seq[-3:]
        r1a, r1b = 2 * f2 - f1, 2 * f3 - f2
        return r1b, (4 * r1b - r1a) / 3
    r1b, r2 = rich(zR)
    l1b, l2 = rich(zRl)
    print('\nzeta(R - 1): %s\n  Richardson 1st order (last two) %s ; 2nd order (last three) %s'
          % (', '.join(mp.nstr(f, 8) for _, f in zR), mp.nstr(r1b, 8), mp.nstr(r2, 8)))
    print('zeta(Rlow - 1): %s\n  Richardson 1st order %s ; 2nd order %s ; a = %s'
          % (', '.join(mp.nstr(f, 8) for _, f in zRl), mp.nstr(l1b, 8), mp.nstr(l2, 8), mp.nstr(A_CONST, 10)))
    # the second-order sequence over successive triples, to show the trend
    for i in range(len(zR) - 2):
        print('  triple ending at zeta = %d: 2nd-order Richardson of zeta(R-1) = %s' % (int(zR[i + 2][0]), mp.nstr(rich(zR[i:i + 3])[1], 8)))
    valid = all(abs(mp.mpf(r['norm_minus_1'])) < mp.mpf('1e-15') for r in rows)
    print(('PASS' if valid else 'FAIL') + ' L5v every row normalized to 1e-15 (inversion precision guard)')
    ok_bound = all(mp.mpf(r['R']) >= mp.mpf(r['Rlow']) >= 1 for r in rows)
    print(('PASS' if ok_bound else 'FAIL') + ' L5f R >= Rlow >= 1 at every zeta (Cauchy-Schwarz and the xi^2 channel)')
    ok_l = abs(l2 - A_CONST) / A_CONST < mp.mpf('1e-5')
    print(('PASS' if ok_l else 'FAIL') + ' L5h Richardson limit of zeta(Rlow - 1) = a to relative 1e-5 (observed %s)' % mp.nstr(abs(l2 - A_CONST) / A_CONST, 3))
    # tol fixed at 2e-3 before any data were seen.  Run 1 (zeta <= 64) failed it at 5.8e-3; the
    # measurement was widened to zeta = 128 and the tolerance was not changed.
    tol = mp.mpf('2e-3')
    ok_a = abs(r2 - A_CONST) / A_CONST < tol
    print(('PASS' if ok_a else 'FAIL') + ' L5g Richardson limit of zeta(R - 1) = a to relative %s (observed %s)' % (mp.nstr(tol, 2), mp.nstr(abs(r2 - A_CONST) / A_CONST, 3)))
    if not MUT:
        json.dump(dict(input=INP, talbot=[TM, TD], rows=rows, richardson1=mp.nstr(r1b, 12), richardson2=mp.nstr(r2, 12), a=mp.nstr(A_CONST, 15)),
                  open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'chain_asymptotic.json'), 'w'), indent=1)
    print('%.0f s' % (time.time() - t0))
    # A28 (20 Oct 2026, finding F03 of the outside audit of A27): the exit status reports the four checks L5v, L5f, L5h and
    # L5g.  Without MUTATE it is 1 if one failed; with MUTATE (L5_a, whose target L5g must fail) it is 3 if one failed
    # and 4 if none did.
    nfail = sum(not ok for ok in (valid, ok_bound, ok_l, ok_a))
    if MUT:
        sys.exit(3 if nfail else 4)
    sys.exit(1 if nfail else 0)


==> anc/plan/story/chain/chain_forms.json <==
{
 "program": "plan/story/chain/chain_forms.py",
 "what": "coefficients of Var(zeta) = D zeta + V_inf + (V_E + V_zetaE zeta) E - eta^2 E^2, n_f = 5, with x_q0 = X_0 + 15/31 and eta = (10 pi^2 - 17)/62 X_0",
 "coefficients": {
  "E^0 zeta^0 (V_inf)": "-10*pi**2*C_q0/31 + 17*C_q0/31 + Var_0 - 25*pi**4*X_0**2/961 - 289*X_0**2/3844 + 85*pi**2*X_0**2/961 - 60*X_0*zeta(3)/31 - 5699*X_0/29791 + 50*pi**4*X_0/29791 + 95455*pi**2*X_0/357492 - 12000*pi**4/923521 - 15000*pi**2/923521 + 60180/923521",
  "E^1 (V_E)": "-17*C_q0/31 + 10*pi**2*C_q0/31 - 170*pi**2*X_0**2/961 + 289*X_0**2/1922 + 50*pi**4*X_0**2/961 - 95455*pi**2*X_0/357492 - 50*pi**4*X_0/29791 + 5699*X_0/29791 + 60*X_0*zeta(3)/31 - 60180/923521 + 15000*pi**2/923521 + 12000*pi**4/923521",
  "E zeta (V_zetaE)": "5*X_0*(-38182*pi**2 - 240*pi**4 + 65603)/795708",
  "E^2": "X_0**2*(-100*pi**4 - 289 + 340*pi**2)/3844"
 },
 "integers": {
  "k1": {
   "numerator_pi4_pi2_zeta3_1": [
    600,
    95455,
    -691920,
    -68388
   ],
   "denominator": 357492
  },
  "V_zetaE": {
   "common_factor": -5,
   "pi2_and_constant": [
    24,
    3859
   ],
   "denominator": 12834,
   "times": "eta"
  },
  "nu": {
   "constant": 60,
   "factors_pi2_and_constant": [
    [
     10,
     -17
    ],
    [
     20,
     59
    ]
   ],
   "denominator_base": 31,
   "denominator_exponent": 4
  },
  "X0": {
   "shift": "15/31",
   "numerator": 15,
   "denominator": 31
  }
 },
 "latex": {
  "k_1": "\\frac{600\\pi^4+95455\\pi^2-691920\\,\\zeta(3)-68388}{357492}",
  "V_{\\zeta E}": "-\\frac{5\\bigl(24\\pi^2+3859\\bigr)}{12834}\\,\\eta",
  "nu": "\\frac{60\\bigl(10\\pi^2-17\\bigr)\\bigl(20\\pi^2+59\\bigr)}{31^4}"
 },
 "checks": [
  {
   "name": "V_inf minus the display transcription",
   "residual": "0",
   "passed": true
  },
  {
   "name": "V_E minus the display transcription",
   "residual": "0",
   "passed": true
  },
  {
   "name": "V_zetaE minus the display transcription",
   "residual": "0",
   "passed": true
  },
  {
   "name": "E^2 term minus the display transcription",
   "residual": "0",
   "passed": true
  }
 ],
 "failures": []
}

==> anc/plan/story/chain/chain_forms.py <==
"""Explicit LO drift, variance and bound B(zeta) in the three input numbers (x_q0, C_q0, Var_0).

Written 25 September 2026 for plan/story/chain.  Re-derives the closed forms of chain_symbolic.py
(moment route, no eigenprojectors) and prints them collected in E = exp(-62 zeta/69), and compares
with the two-mode form of candidates/S2/DERIVATION.md Eq. (1) written in its own constants
(eta, V_inf, B0, B1), which were taken from that file's text and are checked here, not trusted.
Output: printed to standard output (chain_forms.log in the development tree).

A20 (6 Oct 2026, numbers-trace#1): the program also writes chain_forms.json beside itself.  It substitutes
x_q0 = X_0 + 15/31 and stores the exact sympy strings of the E^0 zeta^0, E^1, E zeta and E^2 coefficients of
Var(zeta), the integers of k_1, V_zetaE, nu and X_0 extracted from those coefficients, the LaTeX right-hand sides of
k_1, V_zetaE and nu built from these integers (the forms of Eq. (varcoeffs) of the paper), and four symbolic checks:
V_inf, V_E, V_zetaE and the E^2 term each minus the transcription of the display simplify to 0.  "checks" lists the
four results and "failures" the failed ones.  The variance source term has sign -2, as in closed_forms() of
chain_numeric.py with MUTATE unset; this program does not import chain_numeric.py.  Sympy only.
"""
import json
import os
import sys
import sympy as sp

N, u = sp.symbols('N u')
CF, CA, nf = sp.Rational(4, 3), sp.Integer(3), sp.Integer(5)
S1 = sp.polygamma(0, N + 1) + sp.EulerGamma
G = sp.Matrix([[CF * (sp.Rational(3, 2) + 1 / (N * (N + 1)) - 2 * S1), nf * (N**2 + N + 2) / (N * (N + 1) * (N + 2))],
               [CF * (N**2 + N + 2) / (N * (N**2 - 1)),
                2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S1) + sp.Rational(11, 6) * CA - nf / 3]])
G1 = sp.simplify(sp.expand_func(sp.diff(G, N).subs(N, 2)))
G2 = sp.simplify(sp.expand_func(sp.diff(G, N, 2).subs(N, 2)))
one = sp.Matrix([[1, 1]])
cp, cpp = one * G1, one * G2
lam, xs, k = sp.Rational(31, 9), sp.Rational(15, 31), sp.Rational(23, 6)   # k = 2 pi b0
z, sig = sp.symbols('zeta sigma', positive=True)
xq0, Cq0, V0 = sp.symbols('x_q0 C_q0 Var_0', real=True)
X = sp.Symbol('X')
S_of_x = -(G1[0, 0] * X + G1[0, 1] * (1 - X)) + X * (cp[0] * X + cp[1] * (1 - X))
tau = z / k
xq = lambda tt: xs + (xq0 - xs) * sp.exp(-lam * tt)
Cq = sp.exp(-lam * tau) * Cq0 + sp.integrate(sp.exp(-lam * (tau - sig)) * S_of_x.subs(X, xq(sig)), (sig, 0, tau))
dvar = cpp[0] * xq(tau) + cpp[1] * (1 - xq(tau)) - 2 * (cp[0] - cp[1]) * Cq
# Var(zeta) = Var_0 + int_0^zeta dVar/dtau dzeta'/k
Var = V0 + sp.integrate((dvar / k).subs(z, sig), (sig, 0, z))
drift_z = sp.simplify(-(cp[0] * xq(tau) + cp[1] * (1 - xq(tau))) / k)
Esym = sp.Symbol('E')
Ez = sp.exp(-sp.Rational(62, 69) * z)


def collect_E(expr):
    e = sp.expand(sp.simplify(expr)).subs(sp.exp(-sp.Rational(62, 69) * z), Esym)
    e = sp.expand(e.subs(sp.exp(-sp.Rational(124, 69) * z), Esym**2))
    return sp.collect(e, [Esym, z], evaluate=True)


print('drift d<xi>/dzeta =', sp.collect(sp.expand(drift_z.subs(sp.exp(-sp.Rational(62, 69) * z), Esym)), Esym))
VarE = collect_E(Var)
poly = sp.Poly(sp.expand(VarE), Esym, z)
print('\nVar(zeta), coefficient of E^i zeta^j:')
for (i, j), cf in sorted(poly.terms()):
    print('  E^%d zeta^%d :' % (i, j), sp.simplify(cf), '   =', sp.N(sp.expand(cf), 12))

# the S2 two-mode form, constants from S2 DERIVATION.md (text), to be matched symbolically in x_q0,
# C_q0, Var_0: eta = ((10 pi^2 - 17)/62)(x_q0 - 15/31); B1 = 2 eta (Lambda_-'(0) - mu) with
# Lambda_-'(0) - mu = -0.797855404711; V_inf and B0 contain ell_+''(0) . M_0 (numbers from S2 text).
mu = (408 * sp.pi**2 - 830) / 2139
eta = (10 * sp.pi**2 - 17) / 62 * (xq0 - xs)
drift_S2 = mu - sp.Rational(62, 69) * eta * Esym
print('\nL2 drift vs S2 two-mode form: residual', sp.simplify(sp.expand(drift_z.subs(sp.exp(-sp.Rational(62, 69) * z), Esym)) - drift_S2))
Lm_minus_mu = sp.Float('-0.797855404711')
B1 = 2 * eta * Lm_minus_mu
l2 = (sp.Float('-1.21584896431'), sp.Float('-1.49678764347'))
Vinf = V0 - eta**2 + l2[0] * xq0 + l2[1] * (1 - xq0) - (10 * sp.pi**2 - 17) / 31 * Cq0
B0 = V0 + eta**2 - Vinf
Dz = sp.N(sp.Poly(sp.expand(VarE), Esym, z).coeff_monomial(z), 30)
Var_S2 = Dz * z + Vinf + (B0 + B1 * z) * Esym - eta**2 * Esym**2
diff = sp.expand(VarE - Var_S2)
coeffs = sp.Poly(diff, Esym, z, xq0, Cq0, V0).coeffs()
mx = max(abs(sp.N(c_, 30)) for c_ in coeffs) if coeffs else 0
print('L2 variance vs S2 two-mode form (S2 constants printed to 12 digits): max coefficient residual %.2e' % float(mx))
print('   (a residual at the 1e-11 level is the 12-digit rounding of the S2 constants; the structure agrees)')


# ---- A20 (numbers-trace#1): coefficients in X_0, their integers, the LaTeX forms and four symbolic checks ----------
X0 = sp.Symbol('X_0', real=True)
VX = sp.expand(VarE.subs(xq0, X0 + xs))
PX = sp.Poly(VX, Esym, z)
c00 = sp.simplify(PX.coeff_monomial(1))
c10 = sp.simplify(PX.coeff_monomial(Esym))
c11 = sp.simplify(PX.coeff_monomial(Esym * z))
c20 = sp.simplify(PX.coeff_monomial(Esym**2))
etaX = (10 * sp.pi**2 - 17) / 62 * X0
# k_1: the coefficient of X_0 in V_inf; nu: minus the part of V_inf free of X_0, C_q0 and Var_0
k1 = sp.nsimplify(sp.expand(sp.diff(sp.expand(c00 + etaX**2), X0).subs(X0, 0)))
nu = sp.expand(-(c00 + etaX**2).subs({X0: 0, Cq0: 0, V0: 0}))
vzr = sp.simplify(c11 / etaX)                       # V_zetaE / eta, a number


def integers_over_common_denominator(expr, basis):
    expr = sp.expand(expr)
    cs = [sp.Rational(expr.coeff(b)) if b != 1 else sp.Rational(expr.subs({bb: 0 for bb in basis if bb != 1}))
          for b in basis]
    den = sp.ilcm(*[c.q for c in cs])
    return [int(c * den) for c in cs], int(den)


pi2, pi4, z3 = sp.pi**2, sp.pi**4, sp.zeta(3)
k1_num, k1_den = integers_over_common_denominator(k1, [pi4, pi2, z3, 1])
assert sp.simplify(sum(a * b for a, b in zip(k1_num, [pi4, pi2, z3, 1])) / k1_den - k1) == 0
vz_num, vz_den = integers_over_common_denominator(vzr, [pi2, 1])
vz_g = sp.igcd(*vz_num) * (1 if vz_num[0] > 0 else -1)
vz_in = [n // vz_g for n in vz_num]
assert sp.simplify(vz_g * (vz_in[0] * pi2 + vz_in[1]) / vz_den - vzr) == 0
nu_f = sp.factor(nu)
nu_numer, nu_denom = sp.fraction(nu_f)
nu_const, nu_factors = sp.Integer(1), []
for fac in sp.Mul.make_args(nu_numer):
    if fac.is_Number:
        nu_const *= fac
    else:
        a = int(fac.coeff(pi2)); b = int(sp.expand(fac - a * pi2))
        nu_factors.append([a, b])
nu_factors.sort(key=lambda ab: ab[0])
nu_den_fact = sp.factorint(int(nu_denom))
assert len(nu_den_fact) == 1
nu_base, nu_exp = next(iter(nu_den_fact.items()))
assert sp.simplify(nu_const * sp.Mul(*[a * pi2 + b for a, b in nu_factors]) / nu_base**nu_exp - nu) == 0
X0_shift = xs


def sgn_term(n, s):
    return ('+' if n >= 0 else '-') + str(abs(n)) + s


latex_k1 = (r'\frac{' + str(k1_num[0]) + r'\pi^4' + sgn_term(k1_num[1], r'\pi^2') + sgn_term(k1_num[2], r'\,\zeta(3)')
            + sgn_term(k1_num[3], '') + '}{' + str(k1_den) + '}')
latex_vze = (('-' if vz_g < 0 else '') + r'\frac{' + str(abs(vz_g)) + r'\bigl(' + str(vz_in[0]) + r'\pi^2'
             + sgn_term(vz_in[1], '') + r'\bigr)}{' + str(vz_den) + r'}\,\eta')
latex_nu = (r'\frac{' + str(int(nu_const)) + ''.join(r'\bigl(' + str(a) + r'\pi^2' + sgn_term(b, '') + r'\bigr)'
                                                     for a, b in nu_factors)
            + '}{' + str(nu_base) + '^' + str(nu_exp) + '}')

# the display of the paper, transcribed once here and compared with the derived coefficients
k1_d = (600 * pi4 + 95455 * pi2 - 691920 * z3 - 68388) / 357492
nu_d = 60 * (10 * pi2 - 17) * (20 * pi2 + 59) / sp.Integer(31)**4
Vinf_d = V0 - (10 * pi2 - 17) / 31 * Cq0 - etaX**2 + k1_d * X0 - nu_d
VE_d = (10 * pi2 - 17) / 31 * Cq0 + 2 * etaX**2 - k1_d * X0 + nu_d
VzE_d = -5 * (24 * pi2 + 3859) / sp.Integer(12834) * etaX
E2_d = -etaX**2
checks = []
for name, derived, disp in (('V_inf', c00, Vinf_d), ('V_E', c10, VE_d), ('V_zetaE', c11, VzE_d), ('E^2 term', c20, E2_d)):
    r = sp.simplify(sp.expand(derived - disp))
    checks.append(dict(name=name + ' minus the display transcription', residual=str(r), passed=bool(r == 0)))
    print('check %-8s minus display: %s' % (name, 'PASS' if r == 0 else 'FAIL ' + str(r)))
failures = [c['name'] for c in checks if not c['passed']]
out = dict(
    program='plan/story/chain/chain_forms.py',
    what='coefficients of Var(zeta) = D zeta + V_inf + (V_E + V_zetaE zeta) E - eta^2 E^2, n_f = 5, with '
         'x_q0 = X_0 + 15/31 and eta = (10 pi^2 - 17)/62 X_0',
    coefficients={'E^0 zeta^0 (V_inf)': str(c00), 'E^1 (V_E)': str(c10), 'E zeta (V_zetaE)': str(c11),
                  'E^2': str(c20)},
    integers=dict(k1=dict(numerator_pi4_pi2_zeta3_1=k1_num, denominator=k1_den),
                  V_zetaE=dict(common_factor=int(vz_g), pi2_and_constant=vz_in, denominator=vz_den, times='eta'),
                  nu=dict(constant=int(nu_const), factors_pi2_and_constant=nu_factors, denominator_base=int(nu_base),
                          denominator_exponent=int(nu_exp)),
                  X0=dict(shift=str(X0_shift), numerator=int(sp.Rational(X0_shift).p),
                          denominator=int(sp.Rational(X0_shift).q))),
    latex={'k_1': latex_k1, 'V_{\\zeta E}': latex_vze, 'nu': latex_nu},
    checks=checks, failures=failures)
json.dump(out, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'chain_forms.json'), 'w'), indent=1)
print('chain_forms.json written: %d checks, %d failures' % (len(checks), len(failures)))
print('k_1  =', latex_k1)
print('V_zE =', latex_vze)
print('nu   =', latex_nu)
# A28 (20 Oct 2026, finding F03 of the outside audit of A27): a failed check sets the exit status
sys.exit(1 if failures else 0)


==> anc/plan/story/chain/chain_numeric.json <==
{
 "input": "A_protonlike",
 "moments": {
  "xq0": 0.58,
  "Cq0": -0.13487171258581251,
  "Var0": 1.7494685165116362,
  "mean0": 2.291114776074423,
  "norm": 1.0
 },
 "Q0sq_GeV2": 2.0,
 "Lambda_GeV": 0.2,
 "nf": 5,
 "talbot_M": 56,
 "dps": 60,
 "xi_range": [
  1e-07,
  90
 ],
 "n_nodes": 430,
 "rows": [
  {
   "res": {
    "norm": "5.63e-22",
    "s": "7.4e-21",
    "cov": "3.59e-20",
    "var": "2.83e-20",
    "mean": "2.56e-21",
    "kc": "2.18e-20"
   },
   "Q": 2.0,
   "zeta": 0.16312499291945548,
   "norm_minus_1": -5.626570667865594e-22,
   "mean_s": 5.4784323664394245e-21,
   "mean_xi": 2.517640097001989,
   "mean_xi_cf": 2.517640097001989,
   "var_xi": 2.1728007760173855,
   "var_xi_cf": 2.1728007760173855,
   "cov_s_xi": 1.396230447063169,
   "drift_cf": 1.396230447063169,
   "I_zeta": 0.9015738401464382,
   "kappa": 3.6397976189063415,
   "kappa_joint": 3.939714294965713,
   "B": 3.6309789907742207,
   "corr": 0.9975771652560258,
   "kappa_corr": 3.6309789907742207,
   "Akappa_over_sqrtzeta": 7.487150834325162,
   "Z_W": 0.9999494982137285,
   "kappa_W": 3.636632803703605,
   "ZW_kW2": 13.224430257893005,
   "kappa2": 13.248126706596272,
   "min_rho_q": 1.0406029773857271e-33,
   "min_rho_g": 1.694802909837932e-33,
   "seconds": 2.7102084159851074,
   "L_lower": 0.1620730307393585,
   "AL_sqrtzeta": 0.6372216140014889
  },
  {
   "res": {
    "norm": "6.75e-21",
    "s": "3.79e-20",
    "cov": "7.4e-20",
    "var": "1.13e-19",
    "mean": "2.45e-20",
    "kc": "1.3e-19"
   },
   "Q": 10.0,
   "zeta": 0.6931471805599453,
   "norm_minus_1": 6.753394298761046e-21,
   "mean_s": 2.2771192208410824e-20,
   "mean_xi": 3.2683240141111893,
   "mean_xi_cf": 3.2683240141111893,
   "var_xi": 3.7052070008378553,
   "var_xi_cf": 3.7052070008378553,
   "cov_s_xi": 1.4334752638717985,
   "drift_cf": 1.4334752638717985,
   "I_zeta": 0.562945584833464,
   "kappa": 2.876138491377045,
   "kappa_joint": 3.013732964978207,
   "B": 2.8547004979425257,
   "corr": 0.9925462582908325,
   "kappa_corr": 2.8547004979425257,
   "Akappa_over_sqrtzeta": 3.6321527528027957,
   "Z_W": 0.9995061633600464,
   "kappa_W": 2.862762967535336,
   "ZW_kW2": 8.191364613661278,
   "kappa2": 8.272172621580623,
   "min_rho_q": 2.730192886718735e-32,
   "min_rho_g": 4.681618237546674e-34,
   "seconds": 2.8261632919311523,
   "L_lower": 0.6048660046278771,
   "AL_sqrtzeta": 1.313539012157375
  },
  {
   "res": {
    "norm": "1.49e-20",
    "s": "3.65e-21",
    "cov": "4.29e-19",
    "var": "6.61e-19",
    "mean": "4.44e-21",
    "kc": "9.91e-20"
   },
   "Q": 100.0,
   "zeta": 1.155995213272232,
   "norm_minus_1": 1.4913188107341325e-20,
   "mean_s": 1.8968687858015416e-21,
   "mean_xi": 3.9369450145648632,
   "mean_xi_cf": 3.9369450145648632,
   "var_xi": 5.177137928521269,
   "var_xi_cf": 5.177137928521269,
   "cov_s_xi": 1.4542488916815153,
   "drift_cf": 1.4542488916815153,
   "I_zeta": 0.41619915798515944,
   "kappa": 2.4730174695779006,
   "kappa_joint": 2.5998811067854803,
   "B": 2.4500246808555555,
   "corr": 0.9907025368784519,
   "kappa_corr": 2.4500246808555555,
   "Akappa_over_sqrtzeta": 2.812540710630875,
   "Z_W": 0.9981691797463476,
   "kappa_W": 2.4427407082613066,
   "ZW_kW2": 5.956057695990964,
   "kappa2": 6.115815404837481,
   "min_rho_q": 1.707741244082247e-30,
   "min_rho_g": 1.625051022829332e-36,
   "seconds": 2.736499309539795,
   "L_lower": 0.9234616925348794,
   "AL_sqrtzeta": 1.6963218775422122
  },
  {
   "res": {
    "norm": "7.48e-21",
    "s": "1.92e-19",
    "cov": "7.79e-19",
    "var": "1.57e-19",
    "mean": "1.24e-19",
    "kc": "7.01e-19"
   },
   "Q": 10000.0,
   "zeta": 1.7104683296054206,
   "norm_minus_1": -7.479805930956642e-21,
   "mean_s": -8.671039281386659e-20,
   "mean_xi": 4.748031215670499,
   "mean_xi_cf": 4.748031215670499,
   "var_xi": 7.036590394895301,
   "var_xi_cf": 7.036590394895301,
   "cov_s_xi": 1.470054602856305,
   "drift_cf": 1.470054602856305,
   "I_zeta": 0.3131994582929823,
   "kappa": 2.145295326969302,
   "kappa_joint": 2.2584301482297606,
   "B": 2.1243639175096964,
   "corr": 0.990243110495572,
   "kappa_corr": 2.1243639175096964,
   "Akappa_over_sqrtzeta": 2.3121676289753026,
   "Z_W": 0.9941658745949327,
   "kappa_W": 2.083847477781284,
   "ZW_kW2": 4.3170860860015425,
   "kappa2": 4.602292039916323,
   "min_rho_q": 4.134397266683169e-30,
   "min_rho_g": 1.792478343528836e-39,
   "seconds": 2.656134605407715,
   "L_lower": 1.2527723968666515,
   "AL_sqrtzeta": 2.0634206097918844
  }
 ],
 "checks": [
  {
   "name": "N1a <s>_P = 0 (Beta family)",
   "ok": true,
   "detail": "|<s>| = 7.95e-53"
  },
  {
   "name": "N1b Cov(s, xi) = d<xi>/dtau (Beta family)",
   "ok": true,
   "detail": "rel 1.58e-51, drift -0.211721914135"
  },
  {
   "name": "N1c I = trigamma metric",
   "ok": true,
   "detail": "I = 0.0851160137933"
  },
  {
   "name": "N1d kappa |corr| = |d<xi>/dtau|/sd(xi) (Beta family)",
   "ok": true,
   "detail": "both 0.287387000976, |corr| = 0.985057"
  },
  {
   "name": "N1e bound kappa >= |d<xi>/dtau|/sd(xi) (Beta family)",
   "ok": true,
   "detail": "kappa 0.2917464889 >= 0.287387001"
  },
  {
   "name": "N1m moving range: <s> != 0 and Cov(s, xi) != d<xi>/dtau (the hypothesis is needed)",
   "ok": true,
   "detail": "<s> = -0.588235, Cov = 0, drift = 0.5"
  },
  {
   "name": "N2m A_protonlike input moments: two routes",
   "ok": true,
   "detail": "x_q0 = 0.58, C_q0 = -0.1348717126, Var_0 = 1.749468517"
  },
  {
   "name": "N2m B_quarkrich input moments: two routes",
   "ok": true,
   "detail": "x_q0 = 0.85, C_q0 = -0.0767497663, Var_0 = 0.6789786136"
  },
  {
   "name": "N2m C_steep input moments: two routes",
   "ok": true,
   "detail": "x_q0 = 0.3, C_q0 = -0.0614506566, Var_0 = 2.956187921"
  },
  {
   "name": "N2  closed form vs direct differentiation: mean",
   "ok": true,
   "detail": "max rel 4.5e-51 over 3 inputs x 7 zeta"
  },
  {
   "name": "N2  closed form vs direct differentiation: drift",
   "ok": true,
   "detail": "max rel 2.43e-51 over 3 inputs x 7 zeta"
  },
  {
   "name": "N2  closed form vs direct differentiation: var",
   "ok": true,
   "detail": "max rel 1.38e-50 over 3 inputs x 7 zeta"
  },
  {
   "name": "N2  closed form vs direct differentiation: dvar",
   "ok": true,
   "detail": "max rel 2.61e-51 over 3 inputs x 7 zeta"
  },
  {
   "name": "N3a drift in [4 pi^2/9 - 1, pi^2 - 35/18] (tau units), 400 random (x_q0, zeta)",
   "ok": true,
   "detail": "range [3.9870644, 7.4186099] inside [3.386490845, 7.925159957]"
  },
  {
   "name": "N3b endpoints attained at zeta = 0 by pure-quark / pure-gluon momentum",
   "ok": true,
   "detail": "3.38649084493, 7.92515995664"
  },
  {
   "name": "N3c drift -> 2 pi b0 mu = 5.72903",
   "ok": true,
   "detail": "5.7290297413"
  },
  {
   "name": "N4t Talbot M = 56 against M = 80, rho and d_zeta rho, both species, xi in [1e-7, 90]",
   "ok": true,
   "detail": "max abs/peak 1.14e-34; max pointwise rel for xi <= 40: 8.46e-26"
  },
  {
   "name": "N4q panel width 0.5 against 0.25, I_zeta at zeta = 1.710468",
   "ok": true,
   "detail": "rel 5.7e-19"
  },
  {
   "name": "N4r d_zeta rho: transform route against central difference in zeta",
   "ok": true,
   "detail": "max rel 9.35e-24"
  },
  {
   "name": "N4a normalization int rho dxi = 1",
   "ok": true,
   "detail": "max |norm - 1| = 1.49e-20"
  },
  {
   "name": "N4b <s>_P = int d_zeta rho = 0 (relative to int |d_zeta rho|)",
   "ok": true,
   "detail": "max 1.92e-19"
  },
  {
   "name": "N4c Cov(s, xi) by quadrature = closed-form d<xi>/dzeta",
   "ok": true,
   "detail": "max rel 7.79e-19"
  },
  {
   "name": "N4d Var(xi) and <xi> by quadrature = closed forms",
   "ok": true,
   "detail": "max rel 6.61e-19"
  },
  {
   "name": "N4e kappa |corr| = 2 pi b0 |d<xi>/dzeta|/sd(xi) (L1 identity)",
   "ok": true,
   "detail": "max rel 7.01e-19"
  },
  {
   "name": "N4f B(zeta) <= kappa <= kappa_joint at every Q (L1, L6)",
   "ok": true,
   "detail": ""
  },
  {
   "name": "N4g window inequality Z_W kappa_W^2 <= kappa^2 on W = [1e-6, 0.99] (L6)",
   "ok": true,
   "detail": "ratios 0.998211, 0.990231, 0.973878, 0.938030"
  },
  {
   "name": "N4h density non-negative on every node, both species",
   "ok": true,
   "detail": "min rho_q 1.04e-33, min rho_g 1.79e-39"
  }
 ]
}

==> anc/plan/story/chain/chain_numeric.py <==
"""Numerical checks of the chain L1 to L4 and L6, and the sanity evaluation at Q = 2, 10, 100, 1e4 GeV.

Written 25 September 2026 for plan/story/chain.  Imports nothing from the candidate folders, calc/,
repro/, checks/ or plan/analytic/verify/lo_curve.  mpmath throughout.

Blocks
  N1  L1 on a family unrelated to QCD (Beta(1.5 + 0.3 tau, 3 - 0.2 tau) in x at tau = 0.7): zero-mean
      score, Cov(s, xi) = d<xi>/dtau and kappa |corr| = |d<xi>/dtau|/sd(xi), quadrature against the
      digamma/trigamma closed forms.  N1m: a family whose range moves (uniform on 0 < xi < L(tau)),
      on which the identity must fail.
  N2  L2: the closed forms (moment route, chain_forms.py) for <xi>, d<xi>/dzeta and Var(xi) against
      direct 50-digit differentiation of ln[(1,1) exp(zeta G(2-u)) F0(2-u)], three inputs, seven zeta.
  N3  L3: drift in [4 pi^2/9 - 1, pi^2 - 35/18] for 400 random inputs and scales, and its limit.
  N4  L1, L4, L6 on the full-range LO density of a proton-like input at Q0^2 = 2 GeV^2 (one loop,
      Lambda = 0.2 GeV, n_f = 5 held fixed), obtained by fixed-Talbot inversion in xi of its Laplace
      transform, at Q = 2, 10, 100, 1e4 GeV: normalization, <s> = 0, Cov(s, xi) = drift, kappa,
      kappa_joint, B(zeta), |corr|, the two-observable bound, the window inequality on
      W = [1e-6, 0.99], A_kappa/sqrt(zeta), and the lower bound on the length.
MUTATE=<name> perturbs one ingredient (see mutate_all.sh); the targeted check must FAIL.
Output: chain_numeric.log and chain_numeric.json.
"""
import os
import sys
import json
import time
import random
import multiprocessing as mpc
import mpmath as mp
import sympy as sp

MUT = os.environ.get('MUTATE', '')
mp.mp.dps = 50
results = []


def check(name, ok, detail):
    results.append((name, bool(ok), detail))
    print(('PASS ' if ok else 'FAIL ') + name + '   ' + detail, flush=True)


def rel(a, b):
    return abs(a - b) / max(abs(b), mp.mpf('1e-300'))


# ======================================================================= N1: L1 on a Beta family
def n1():
    a0, b0_, ap, bp, tt = mp.mpf('1.5'), mp.mpf(3), mp.mpf('0.3'), mp.mpf('-0.2'), mp.mpf('0.7')
    a, b = a0 + ap * tt, b0_ + bp * tt
    lnB = lambda: mp.log(mp.beta(a, b))
    P = lambda x: x**(a - 1) * (1 - x)**(b - 1) / mp.beta(a, b)
    const = ap * mp.digamma(a) + bp * mp.digamma(b) - (ap + bp) * mp.digamma(a + b)
    s = lambda x: ap * mp.log(x) + bp * mp.log(1 - x) - const
    xi = lambda x: -mp.log(x)
    q = lambda f: mp.quad(lambda x: P(x) * f(x), [0, mp.mpf('0.5'), 1])
    ms, mxi = q(s), q(xi)
    cov = q(lambda x: (s(x) - ms) * (xi(x) - mxi))
    I = q(lambda x: s(x)**2)
    var = q(lambda x: (xi(x) - mxi)**2)
    # closed forms
    mean_cf = mp.digamma(a + b) - mp.digamma(a)
    drift_cf = mp.psi(1, a + b) * (ap + bp) - mp.psi(1, a) * ap
    var_cf = mp.psi(1, a) - mp.psi(1, a + b)
    I_cf = ap**2 * mp.psi(1, a) + bp**2 * mp.psi(1, b) - (ap + bp)**2 * mp.psi(1, a + b)
    check('N1a <s>_P = 0 (Beta family)', abs(ms) < mp.mpf('1e-40'), '|<s>| = %s' % mp.nstr(abs(ms), 3))
    check('N1b Cov(s, xi) = d<xi>/dtau (Beta family)', rel(cov, drift_cf) < mp.mpf('1e-40'), 'rel %s, drift %s' % (mp.nstr(rel(cov, drift_cf), 3), mp.nstr(drift_cf, 12)))
    check('N1c I = trigamma metric', rel(I, I_cf) < mp.mpf('1e-40'), 'I = %s' % mp.nstr(I, 12))
    kap = mp.sqrt(I)
    corr = cov / (kap * mp.sqrt(var))
    lhs, rhs = kap * abs(corr), abs(drift_cf) / mp.sqrt(var_cf)
    check('N1d kappa |corr| = |d<xi>/dtau|/sd(xi) (Beta family)', rel(lhs, rhs) < mp.mpf('1e-40'), 'both %s, |corr| = %s' % (mp.nstr(lhs, 12), mp.nstr(abs(corr), 6)))
    check('N1e bound kappa >= |d<xi>/dtau|/sd(xi) (Beta family)', kap >= rhs, 'kappa %s >= %s' % (mp.nstr(kap, 10), mp.nstr(rhs, 10)))
    # N1m: moving range, uniform on 0 < xi < L(tau) = 1 + tau: score -L'/L inside, zero-mean fails
    L, Lp = 1 + tt, mp.mpf(1)
    s_u = -Lp / L
    mean_s = s_u                   # <s> over the uniform density
    cov_u = 0                      # s is constant, so Cov(s, xi) = 0
    drift_u = Lp / 2               # d<xi>/dtau = L'/2
    check('N1m moving range: <s> != 0 and Cov(s, xi) != d<xi>/dtau (the hypothesis is needed)',
          abs(mean_s) > 0.1 and abs(cov_u - drift_u) > 0.1, '<s> = %s, Cov = 0, drift = %s' % (mp.nstr(mean_s, 6), mp.nstr(drift_u, 6)))


# ======================================================================= LO machinery
CF, CA, NF = mp.mpf(4) / 3, mp.mpf(3), 5
K = mp.mpf(23) / 6                     # 2 pi b0 at n_f = 5
if MUT == 'N_twopib0':
    K = K * mp.mpf('1.01')


def gamma_LO(N):
    S1 = mp.digamma(N + 1) + mp.euler
    qq = CF * (mp.mpf(3) / 2 + 1 / (N * (N + 1)) - 2 * S1)
    qg = NF * (N**2 + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N**2 + N + 2) / (N * (N**2 - 1))
    gg = 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S1) + mp.mpf(11) / 6 * CA - mp.mpf(NF) / 3
    return qq, qg, gq, gg


def expm2(a11, a12, a21, a22, z):
    """exp(z A) for a 2x2 matrix, entire in the discriminant."""
    t = (a11 + a22) / 2
    q2 = ((a11 - a22) / 2)**2 + a12 * a21
    q = mp.sqrt(q2)
    ch = mp.cosh(z * q)
    sh = mp.sinh(z * q) / q if q2 != 0 else z
    e = mp.exp(z * t)
    return (e * (ch + sh * (a11 - t)), e * sh * a12, e * sh * a21, e * (ch + sh * (a22 - t)))


class Input:
    """P_j(x) = sum_k w_k x^al_k (1-x)^be_k / B(al_k + 1, be_k + 1); w_k are momentum fractions."""

    def __init__(self, name, q_terms, g_terms):
        self.name, self.terms = name, (q_terms, g_terms)

    def F(self, N):     # F_j(N) = int x^(N-2) P_j dx
        out = []
        for terms in self.terms:
            v = 0
            for w, al, be in terms:
                al, be = mp.mpf(al), mp.mpf(be)
                v += w * mp.exp(mp.loggamma(N - 1 + al) - mp.loggamma(N + al + be) - mp.log(mp.beta(al + 1, be + 1)) + mp.loggamma(be + 1))
            out.append(v)
        return out

    def moments(self):
        """x_q0, C_q0 = int (xi - <xi>) P_q, Var_0, <xi>_0 from the Beta digamma forms."""
        m = []
        for terms in self.terms:
            m0 = m1 = m2 = 0
            for w, al, be in terms:
                A, Bb = mp.mpf(al) + 1, mp.mpf(be) + 1
                e1 = mp.digamma(A + Bb) - mp.digamma(A)
                e2 = e1**2 + mp.psi(1, A) - mp.psi(1, A + Bb)
                m0, m1, m2 = m0 + w, m1 + w * e1, m2 + w * e2
            m.append((m0, m1, m2))
        tot = [m[0][i] + m[1][i] for i in range(3)]
        mean = tot[1] / tot[0]
        return dict(xq0=m[0][0], Cq0=m[0][1] - mean * m[0][0], Var0=tot[2] - mean**2, mean0=mean, norm=tot[0])


w = lambda v: mp.mpf(v)
INPUTS = {
    'A_protonlike': Input('A_protonlike', [(w('0.38'), '0.5', '3'), (w('0.20'), '-0.15', '7')], [(w('0.42'), '-0.1', '5')]),
    'B_quarkrich': Input('B_quarkrich', [(w('0.85'), '0.7', '3')], [(w('0.15'), '0.5', '6')]),
    'C_steep': Input('C_steep', [(w('0.30'), '-0.3', '5')], [(w('0.70'), '-0.35', '6')]),
}


def lnM(inp, u, z):
    N = 2 - u
    qq, qg, gq, gg = gamma_LO(N)
    e11, e12, e21, e22 = expm2(qq / K, qg / K, gq / K, gg / K, z)
    Fq, Fg = inp.F(N)
    return mp.log(e11 * Fq + e12 * Fg + e21 * Fq + e22 * Fg)


# closed forms from the moment route (same derivation as chain_forms.py, lambdified)
def closed_forms():
    N = sp.Symbol('N')
    CFs, CAs, nfs = sp.Rational(4, 3), sp.Integer(3), sp.Integer(5)
    S1 = sp.polygamma(0, N + 1) + sp.EulerGamma
    G = sp.Matrix([[CFs * (sp.Rational(3, 2) + 1 / (N * (N + 1)) - 2 * S1), nfs * (N**2 + N + 2) / (N * (N + 1) * (N + 2))],
                   [CFs * (N**2 + N + 2) / (N * (N**2 - 1)),
                    2 * CAs * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S1) + sp.Rational(11, 6) * CAs - nfs / 3]])
    G1 = sp.simplify(sp.expand_func(sp.diff(G, N).subs(N, 2)))
    G2 = sp.simplify(sp.expand_func(sp.diff(G, N, 2).subs(N, 2)))
    one = sp.Matrix([[1, 1]])
    cp, cpp = one * G1, one * G2
    lam, xs, k = sp.Rational(31, 9), sp.Rational(15, 31), sp.Rational(23, 6)
    z, sig = sp.symbols('zv sigma', positive=True)
    xq0, Cq0, V0, m0 = sp.symbols('x_q0 C_q0 Var_0 mean_0', real=True)
    X = sp.Symbol('X')
    S_of_x = -(G1[0, 0] * X + G1[0, 1] * (1 - X)) + X * (cp[0] * X + cp[1] * (1 - X))
    tau = z / k
    xq = lambda tt: xs + (xq0 - xs) * sp.exp(-lam * tt)
    Cq = sp.exp(-lam * tau) * Cq0 + sp.integrate(sp.exp(-lam * (tau - sig)) * S_of_x.subs(X, xq(sig)), (sig, 0, tau))
    sgn = -2 if MUT != 'N_varsign' else 2
    dvar = cpp[0] * xq(tau) + cpp[1] * (1 - xq(tau)) + sgn * (cp[0] - cp[1]) * Cq
    Var = V0 + sp.integrate((dvar / k).subs(z, sig), (sig, 0, z))
    drift = -(cp[0] * xq(tau) + cp[1] * (1 - xq(tau))) / k
    mean = m0 + sp.integrate(drift.subs(z, sig), (sig, 0, z))
    args = (z, xq0, Cq0, V0, m0)
    return (sp.lambdify(args, drift, 'mpmath'), sp.lambdify(args, Var, 'mpmath'), sp.lambdify(args, mean, 'mpmath'),
            sp.lambdify(args, sp.diff(Var, z), 'mpmath'), sp.lambdify(args, xq(tau), 'mpmath'))


DRIFT, VAR, MEAN, DVAR, XQ = closed_forms()
MU = (408 * mp.pi**2 - 830) / 2139
DD = mp.mpf('3.58928945473167120747585951036')
L3 = mp.mpf('10.2379919819769461973494253649')


def n2():
    zs = [mp.mpf(v) for v in ('0', '0.1', '0.5', '1', '1.7104', '5', '20')]
    worst = dict(mean=0, drift=0, var=0, dvar=0)
    for name, inp in INPUTS.items():
        mo = inp.moments()
        # the input moments by differentiating F0(2-u) at u = 0 (independent of the digamma forms)
        Fq = lambda uu: inp.F(2 - uu)[0]
        Ft = lambda uu: sum(inp.F(2 - uu))
        m1 = mp.diff(Ft, 0, 1)
        Cq_d = mp.diff(Fq, 0, 1) - m1 * Fq(0)
        var_d = mp.diff(Ft, 0, 2) - m1**2
        check('N2m %s input moments: two routes' % name, max(rel(mo['Cq0'], Cq_d), rel(mo['Var0'], var_d), abs(mo['norm'] - 1)) < mp.mpf('1e-40'),
              'x_q0 = %s, C_q0 = %s, Var_0 = %s' % (mp.nstr(mo['xq0'], 8), mp.nstr(mo['Cq0'], 10), mp.nstr(mo['Var0'], 10)))
        for z in zs:
            k1 = mp.diff(lambda uu: lnM(inp, uu, z), 0, 1)
            k2 = mp.diff(lambda uu: lnM(inp, uu, z), 0, 2)
            k1p = mp.diff(lambda zz: mp.diff(lambda uu: lnM(inp, uu, zz), 0, 1), z, 1) if z > 0 else None
            k2p = mp.diff(lambda zz: mp.diff(lambda uu: lnM(inp, uu, zz), 0, 2), z, 1) if z > 0 else None
            argv = (z, mo['xq0'], mo['Cq0'], mo['Var0'], mo['mean0'])
            worst['mean'] = max(worst['mean'], rel(k1, MEAN(*argv)))
            worst['var'] = max(worst['var'], rel(k2, VAR(*argv)))
            if k1p is not None:
                worst['drift'] = max(worst['drift'], rel(k1p, DRIFT(*argv)))
                worst['dvar'] = max(worst['dvar'], rel(k2p, DVAR(*argv)))
    for kk in worst:
        check('N2  closed form vs direct differentiation: %s' % kk, worst[kk] < mp.mpf('1e-30'), 'max rel %s over 3 inputs x 7 zeta' % mp.nstr(worst[kk], 3))


def n3():
    lo, hi = 4 * mp.pi**2 / 9 - 1, mp.pi**2 - mp.mpf(35) / 18
    if MUT == 'N_interval':
        hi = hi * mp.mpf('0.99')
    random.seed(20260925)
    mn, mx = mp.inf, -mp.inf
    for _ in range(400):
        xq0 = mp.mpf(random.random())
        z = mp.mpf(random.random()) * 3
        d = DRIFT(z, xq0, 0, 0, 0) * K          # tau units; the drift needs x_q0 only
        mn, mx = min(mn, d), max(mx, d)
    check('N3a drift in [4 pi^2/9 - 1, pi^2 - 35/18] (tau units), 400 random (x_q0, zeta)', lo <= mn and mx <= hi,
          'range [%s, %s] inside [%s, %s]' % (mp.nstr(mn, 8), mp.nstr(mx, 8), mp.nstr(lo, 10), mp.nstr(hi, 10)))
    ends = (DRIFT(0, 1, 0, 0, 0) * K, DRIFT(0, 0, 0, 0, 0) * K)
    check('N3b endpoints attained at zeta = 0 by pure-quark / pure-gluon momentum', rel(ends[0], lo) < mp.mpf('1e-40') and rel(ends[1], hi) < mp.mpf('1e-40'),
          '%s, %s' % (mp.nstr(ends[0], 12), mp.nstr(ends[1], 12)))
    lim = DRIFT(200, mp.mpf('0.3'), 0, 0, 0) * K
    check('N3c drift -> 2 pi b0 mu = 5.72903', rel(lim, K * MU) < mp.mpf('1e-40'), '%s' % mp.nstr(lim, 12))


# ======================================================================= N4: full-range LO density
TAL_M = 56


def talbot_nodes(t, M):
    r = mp.mpf(2 * M) / (5 * t)
    nodes = [(r, mp.mpf('0.5'), True)]
    for kk in range(1, M):
        th = kk * mp.pi / M
        ct = mp.cot(th)
        s = r * th * (ct + 1j)
        sg = th + (th * ct - 1) * ct
        nodes.append((s, 1 + 1j * sg, False))
    return r, nodes


def lap_vec(inp, s, z):
    """Laplace transforms in xi of (rho_q, rho_g, d_zeta rho_q, d_zeta rho_g) at s: N = 2 + s."""
    N = 2 + s
    qq, qg, gq, gg = [g / K for g in gamma_LO(N)]
    e11, e12, e21, e22 = expm2(qq, qg, gq, gg, z)
    Fq, Fg = inp.F(N)
    vq, vg = e11 * Fq + e12 * Fg, e21 * Fq + e22 * Fg
    return vq, vg, qq * vq + qg * vg, gq * vq + gg * vg


def invert(args):
    name, z, xi = args[:3]
    M = args[3] if len(args) > 3 else TAL_M
    mp.mp.dps = args[4] if len(args) > 4 else 60
    inp = INPUTS[name]
    z, xi = mp.mpf(z), mp.mpf(xi)
    r, nodes = talbot_nodes(xi, M)
    acc = [mp.mpf(0)] * 4
    for s, wgt, real in nodes:
        v = lap_vec(inp, s, z)
        e = mp.exp(s * xi)
        for i in range(4):
            acc[i] += mp.re(e * v[i] * wgt)
    return [str(a * r / M) for a in acc]


def legendre(npt):
    # Gauss-Legendre nodes on [-1, 1] by Newton on P_n
    xs, ws = [], []
    for i in range(1, npt + 1):
        x = mp.cos(mp.pi * (i - mp.mpf(1) / 4) / (npt + mp.mpf(1) / 2))
        for _ in range(100):
            p0, p1 = mp.mpf(1), x
            for kk in range(2, npt + 1):
                p0, p1 = p1, ((2 * kk - 1) * x * p1 - (kk - 1) * p0) / kk
            dp = npt * (x * p1 - p0) / (x**2 - 1)
            dx = p1 / dp
            x -= dx
            if abs(dx) < mp.mpf(10)**(-mp.mp.dps + 5):
                break
        xs.append(x)
        ws.append(2 / ((1 - x**2) * dp**2))
    return xs, ws


def xi_nodes(xi_max, width=mp.mpf('0.5'), npt=10):
    """Nodes in y = ln xi on [ln 1e-7, ln xi_max], panel edges at the window edges of W."""
    edges_fixed = [mp.log(mp.mpf('1e-7')), mp.log(-mp.log(mp.mpf('0.99'))), mp.log(-mp.log(mp.mpf('1e-6'))), mp.log(xi_max)]
    edges = [edges_fixed[0]]
    for a, b in zip(edges_fixed[:-1], edges_fixed[1:]):
        n = int(mp.ceil((b - a) / width))
        edges += [a + (b - a) * (i + 1) / n for i in range(n)]
    gx, gw = legendre(npt)
    nodes = []
    for a, b in zip(edges[:-1], edges[1:]):
        for x, ww in zip(gx, gw):
            y = (a + b) / 2 + (b - a) / 2 * x
            xi = mp.exp(y)
            nodes.append((xi, ww * (b - a) / 2 * xi))     # d xi = xi dy
    return nodes


def zeta_of_Q(Q, Q0sq=mp.mpf(2), Lam=mp.mpf('0.2')):
    return mp.log(mp.log(Q**2 / Lam**2) / mp.log(Q0sq / Lam**2))


def n4(pool):
    name = 'A_protonlike'
    inp = INPUTS[name]
    mo = inp.moments()
    Qs = [mp.mpf(2), mp.mpf(10), mp.mpf(100), mp.mpf(10000)]
    xi_max = mp.mpf(90)
    nodes = xi_nodes(xi_max)
    xiW = (-mp.log(mp.mpf('0.99')), -mp.log(mp.mpf('1e-6')))
    rows = []
    for Q in Qs:
        z = zeta_of_Q(Q)
        t0 = time.time()
        vals = pool.map(invert, [(name, str(z), str(xi)) for xi, _ in nodes], chunksize=4)
        vals = [[mp.mpf(v) for v in row] for row in vals]
        norm = mean = second = ms = cov_xi = I = Ij = 0
        ZW = IWraw = sW = 0
        minq = ming = mp.inf
        for (xi, wt), (rq, rg, dq, dg) in zip(nodes, vals):
            rho, drho = rq + rg, dq + dg
            minq, ming = min(minq, rq), min(ming, rg)
            norm += wt * rho
            mean += wt * xi * rho
            second += wt * xi**2 * rho
            ms += wt * drho
            cov_xi += wt * xi * drho
            I += wt * drho**2 / rho
            Ij += wt * (dq**2 / rq + dg**2 / rg)
            if xiW[0] - mp.mpf('1e-30') <= xi <= xiW[1] + mp.mpf('1e-30'):
                ZW += wt * rho
                IWraw += wt * drho**2 / rho
                sW += wt * drho
        var = second - mean**2
        argv = (z, mo['xq0'], mo['Cq0'], mo['Var0'], mo['mean0'])
        drift_cf, var_cf, mean_cf = DRIFT(*argv), VAR(*argv), MEAN(*argv)
        kappa = K * mp.sqrt(I)
        kappa_j = K * mp.sqrt(Ij)
        Bz = K * abs(drift_cf) / mp.sqrt(var_cf * (mp.mpf('1.0201') if MUT == 'N_Bsd' else 1))
        corr = cov_xi / (mp.sqrt(I) * mp.sqrt(var))
        kappa_W2 = K**2 * (IWraw / ZW - (sW / ZW)**2)
        absds = sum(wt * abs(dq + dg) for (xi, wt), (rq, rg, dq, dg) in zip(nodes, vals))
        res = dict(norm=abs(norm - 1), s=abs(ms) / absds, cov=rel(cov_xi, drift_cf), var=rel(var, var_cf), mean=rel(mean, mean_cf),
                   kc=rel(kappa * abs(corr), Bz))
        row = dict(res={k_: mp.nstr(v_, 3) for k_, v_ in res.items()}, Q=float(Q), zeta=float(z), norm_minus_1=float(norm - 1), mean_s=float(ms), mean_xi=float(mean),
                   mean_xi_cf=float(mean_cf), var_xi=float(var), var_xi_cf=float(var_cf), cov_s_xi=float(cov_xi), drift_cf=float(drift_cf),
                   I_zeta=float(I), kappa=float(kappa), kappa_joint=float(kappa_j), B=float(Bz), corr=float(corr),
                   kappa_corr=float(kappa * abs(corr)), Akappa_over_sqrtzeta=float(K * MU / mp.sqrt(DD * z)),
                   Z_W=float(ZW), kappa_W=float(mp.sqrt(kappa_W2)), ZW_kW2=float(ZW * kappa_W2), kappa2=float(kappa**2),
                   min_rho_q=float(minq), min_rho_g=float(ming), seconds=time.time() - t0)
        rows.append(row)
        print('   Q = %g GeV, zeta = %.6f: kappa = %.6f, B = %.6f, |corr| = %.6f, kappa_joint = %.6f, A_k/sqrt(zeta) = %.4f  (%.0f s)'
              % (row['Q'], row['zeta'], row['kappa'], row['B'], abs(row['corr']), row['kappa_joint'], row['Akappa_over_sqrtzeta'], row['seconds']), flush=True)
    W = lambda key: max(mp.mpf(r['res'][key]) for r in rows)
    TOL = mp.mpf(os.environ.get('N4TOL', '1e-17'))   # set just above the largest observed remainder, see the log
    check('N4a normalization int rho dxi = 1', W('norm') < TOL, 'max |norm - 1| = %s' % mp.nstr(W('norm'), 3))
    check('N4b <s>_P = int d_zeta rho = 0 (relative to int |d_zeta rho|)', W('s') < TOL, 'max %s' % mp.nstr(W('s'), 3))
    check('N4c Cov(s, xi) by quadrature = closed-form d<xi>/dzeta', W('cov') < TOL, 'max rel %s' % mp.nstr(W('cov'), 3))
    check('N4d Var(xi) and <xi> by quadrature = closed forms', max(W('var'), W('mean')) < TOL, 'max rel %s' % mp.nstr(max(W('var'), W('mean')), 3))
    check('N4e kappa |corr| = 2 pi b0 |d<xi>/dzeta|/sd(xi) (L1 identity)', W('kc') < TOL, 'max rel %s' % mp.nstr(W('kc'), 3))
    check('N4f B(zeta) <= kappa <= kappa_joint at every Q (L1, L6)', all(r['B'] <= r['kappa'] <= r['kappa_joint'] for r in rows), '')
    check('N4g window inequality Z_W kappa_W^2 <= kappa^2 on W = [1e-6, 0.99] (L6)', all(r['ZW_kW2'] <= r['kappa2'] for r in rows),
          'ratios ' + ', '.join('%.6f' % (r['ZW_kW2'] / r['kappa2']) for r in rows))
    check('N4h density non-negative on every node, both species', all(r['min_rho_q'] >= 0 and r['min_rho_g'] >= 0 for r in rows),
          'min rho_q %.2e, min rho_g %.2e' % (min(r['min_rho_q'] for r in rows), min(r['min_rho_g'] for r in rows)))
    # length lower bound: L(Q0 -> Q) >= int_0^zeta |d<xi>/dzeta'|/sd dzeta' (paper's L in t equals int sqrt(I_zeta) dzeta)
    for r in rows:
        z = mp.mpf(r['zeta'])
        f = lambda zz: abs(DRIFT(zz, mo['xq0'], mo['Cq0'], mo['Var0'], mo['mean0'])) / mp.sqrt(VAR(zz, mo['xq0'], mo['Cq0'], mo['Var0'], mo['mean0']))
        r['L_lower'] = float(mp.quad(f, [0, z]))
        r['AL_sqrtzeta'] = float(2 * MU / mp.sqrt(DD) * mp.sqrt(z))
    return dict(input=name, moments={k_: float(v) for k_, v in mo.items()}, Q0sq_GeV2=2.0, Lambda_GeV=0.2, nf=5,
                talbot_M=TAL_M, dps=60, xi_range=[1e-7, 90], n_nodes=len(nodes), rows=rows)


def talbot_accuracy(pool):
    """Talbot M = 56 at 60 digits against M = 80 at 90 digits, at eight xi, zeta = 1.710468 (the
    largest used).  The M is passed to the workers explicitly: a first version set a module global in
    the parent after the pool had forked, so both runs used M = 56 and the check compared a number
    with itself (it printed a relative difference of exactly 0)."""
    xs = ('1e-7', '1e-6', '0.01', '0.5', '2', '8', '40', '90')
    a = pool.map(invert, [('A_protonlike', '1.710468', v, 56, 60) for v in xs])
    b = pool.map(invert, [('A_protonlike', '1.710468', v, 80, 90) for v in xs])
    # the error is absolute (about 1e-35 at xi = 90, where rho is 8e-29), so it is compared with the
    # largest value of each function over the eight points; the pointwise relative error for xi <= 40
    # is printed as well
    scale = [max(abs(mp.mpf(rb[i])) for rb in b) for i in range(4)]
    worst = max(abs(mp.mpf(x) - mp.mpf(y)) / scale[i] for ra, rb in zip(a, b) for i, (x, y) in enumerate(zip(ra, rb)))
    worst_rel40 = max(abs(mp.mpf(x) - mp.mpf(y)) / abs(mp.mpf(y)) for v, ra, rb in zip(xs, a, b) if mp.mpf(v) <= 40 for x, y in zip(ra, rb))
    check('N4t Talbot M = 56 against M = 80, rho and d_zeta rho, both species, xi in [1e-7, 90]', 0 < worst < mp.mpf('1e-33'),
          'max abs/peak %s; max pointwise rel for xi <= 40: %s' % (mp.nstr(worst, 3), mp.nstr(worst_rel40, 3)))
    return worst


def fisher_only(pool, z, width):
    nodes = xi_nodes(mp.mpf(90), width=mp.mpf(width))
    vals = pool.map(invert, [('A_protonlike', str(z), str(xi)) for xi, _ in nodes], chunksize=4)
    I = 0
    for (xi, wt), v in zip(nodes, vals):
        rho, drho = mp.mpf(v[0]) + mp.mpf(v[1]), mp.mpf(v[2]) + mp.mpf(v[3])
        I += wt * drho**2 / rho
    return I


def extra_checks(pool):
    """N4q: halving the panel width; N4r: d_zeta rho from the transform of G exp(zeta G) F0 against a
    central difference of rho in zeta (h = 1e-12, 60 digits), at five xi."""
    z = mp.mpf('1.710468')
    I1, I2 = fisher_only(pool, z, '0.5'), fisher_only(pool, z, '0.25')
    check('N4q panel width 0.5 against 0.25, I_zeta at zeta = 1.710468', rel(I1, I2) < mp.mpf('1e-17'), 'rel %s' % mp.nstr(rel(I1, I2), 3))
    h = mp.mpf('1e-12')
    worst = 0
    for xi in ('1e-4', '0.3', '2', '9', '30'):
        a = invert(('A_protonlike', str(z), xi))
        p = invert(('A_protonlike', str(z + h), xi))
        m = invert(('A_protonlike', str(z - h), xi))
        for i in (0, 1):
            fd = (mp.mpf(p[i]) - mp.mpf(m[i])) / (2 * h)
            worst = max(worst, rel(fd, mp.mpf(a[i + 2])))
    check('N4r d_zeta rho: transform route against central difference in zeta', worst < mp.mpf('1e-20'), 'max rel %s' % mp.nstr(worst, 3))


if __name__ == '__main__':
    t0 = time.time()
    n1()
    n2()
    n3()
    out = {}
    if os.environ.get('SKIP_N4', '') != '1':
        with mpc.Pool(20) as pool:
            talbot_accuracy(pool)
            extra_checks(pool)
            out = n4(pool)
        for r in out['rows']:
            print('   Q = %8g  zeta = %.4f  L_lower = %.5f  (A_L sqrt(zeta) = %.5f)' % (r['Q'], r['zeta'], r['L_lower'], r['AL_sqrtzeta']))
    nfail = sum(1 for r in results if not r[1])
    print('\n%d checks, %d FAIL, %.0f s' % (len(results), nfail, time.time() - t0) + ('   (MUTATE=%s)' % MUT if MUT else ''))
    if not MUT and out:
        out['checks'] = [dict(name=n, ok=o, detail=d) for n, o, d in results]
        json.dump(out, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'chain_numeric.json'), 'w'), indent=1)
    # A28 (20 Oct 2026, finding F03 of the outside audit of A27): the exit status reports the checks.  Without MUTATE it is 1
    # if a check failed.  With MUTATE, whose targeted check must fail (mutate_all.sh), it is 3 if a check failed and 4
    # if none did.
    if MUT:
        sys.exit(3 if nfail else 4)
    sys.exit(1 if nfail else 0)


==> anc/plan/story/chain/check/ck_num.py <==
#!/usr/bin/env python3
"""Independent numerical check of CHAIN.md Sec. 5-8 (the finite-scale table, the window example,
zeta(R - 1) at large zeta), written without reading or importing the chain author's programs.

Object: LO singlet momentum density rho(xi, zeta) = x P(x), xi = ln(1/x), n_f = 5 fixed, one-loop
clock tau = 6 zeta/23. Species transforms F_j(N) = int x^(N-2) P_j dx are the Laplace transforms of
rho_j in s = N - 2. The evolved transforms are exp(tau Gamma(N)) F0(N) with an explicit 2x2
exponential, inverted by my own fixed-Talbot sum; one point per zeta is cross-checked against mpmath's
de Hoog inversion. Quadrature: Gauss-Legendre panels in xi (not in ln xi). Moments of xi from
numerical differentiation of the cumulant generating function (a route with no density at all).

Usage: python3 ck_num.py table | large | conv      (MUT=CA101 multiplies C_A by 1.01)
"""
import os, sys, json
import mpmath as mp
from multiprocessing import Pool
import numpy as np

MUT = os.environ.get("MUT", "NONE")
DPS = int(os.environ.get("DPS", "50"))
MT = int(os.environ.get("MT", "48"))       # Talbot terms
NGL = int(os.environ.get("NGL", "24"))     # Gauss-Legendre nodes per panel
mp.mp.dps = DPS
NF = 5
CF = mp.mpf(4) / 3
CA = mp.mpf(3) * (mp.mpf(101) / 100 if MUT == "CA101" else 1)
C2PB0 = mp.mpf(23) / 6                     # 2 pi b0 at n_f = 5
LAM, Q0SQ = mp.mpf("0.2"), mp.mpf(2)

# input A: (coefficient, a, b) with term = c x^a (1-x)^b / B(a+1, b+1), b integer
QTERMS = [(mp.mpf("0.38"), mp.mpf("0.5"), 3), (mp.mpf("0.20"), mp.mpf("-0.15"), 7)]
GTERMS = [(mp.mpf("0.42"), mp.mpf("-0.1"), 5)]
INPUT = os.environ.get("INPUT", "A")
if INPUT == "steep":      # steep small-x gluon and sea, quark momentum fraction 0.55
    QTERMS = [(mp.mpf("0.30"), mp.mpf("0.6"), 3), (mp.mpf("0.25"), mp.mpf("-0.35"), 7)]
    GTERMS = [(mp.mpf("0.45"), mp.mpf("-0.4"), 5)]
elif INPUT == "valence":  # valence-like, no small-x rise, quark momentum fraction 0.7
    QTERMS = [(mp.mpf("0.70"), mp.mpf("0.7"), 3)]
    GTERMS = [(mp.mpf("0.30"), mp.mpf("0.5"), 5)]

def beta_int(z, b):          # B(z, b+1) for integer b, = b!/(z (z+1) ... (z+b))
    p = mp.mpf(1)
    for k in range(b + 1):
        p *= (z + k)
    return mp.factorial(b) / p

def F0(N):
    fq = sum(c * beta_int(N - 1 + a, b) / beta_int(a + 1, b) for c, a, b in QTERMS)
    fg = sum(c * beta_int(N - 1 + a, b) / beta_int(a + 1, b) for c, a, b in GTERMS)
    return fq, fg

def Gamma(N):
    S = mp.digamma(N + 1) + mp.euler
    qq = CF * (mp.mpf(3) / 2 + 1 / (N * (N + 1)) - 2 * S)
    qg = NF * (N**2 + N + 2) / (N * (N + 1) * (N + 2))
    gq = CF * (N**2 + N + 2) / (N * (N**2 - 1))
    gg = 2 * CA * (1 / (N * (N - 1)) + 1 / ((N + 1) * (N + 2)) - S) + (11 * CA - 2 * NF) / 6
    return qq, qg, gq, gg

def evolved(N, tau):
    """return (Fq, Fg, dFq/dtau, dFg/dtau) at complex N."""
    qq, qg, gq, gg = Gamma(N)
    m = (qq + gg) / 2
    d = mp.sqrt(((qq - gg) / 2)**2 + qg * gq)
    ch = mp.cosh(tau * d)
    sh = tau if abs(d) < mp.mpf(10)**(-DPS // 2) else mp.sinh(tau * d) / d
    e = mp.exp(tau * m)
    U11 = e * (ch + sh * (qq - m)); U12 = e * sh * qg
    U21 = e * sh * gq;              U22 = e * (ch + sh * (gg - m))
    fq, fg = F0(N)
    Fq = U11 * fq + U12 * fg; Fg = U21 * fq + U22 * fg
    return Fq, Fg, qq * Fq + qg * Fg, gq * Fq + gg * Fg

def talbot(xi, tau):
    """fixed Talbot (Abate-Valko) inversion of the four transforms at xi > 0."""
    M = MT
    r = 2 * mp.mpf(M) / (5 * xi)
    out = [mp.mpf(0)] * 4
    v = evolved(2 + r, tau)
    for i in range(4):
        out[i] += mp.re(v[i]) * mp.exp(r * xi) / 2
    for k in range(1, M):
        th = k * mp.pi / M
        cot = mp.cot(th)
        s = r * th * (cot + 1j)
        sig = th + (th * cot - 1) * cot
        v = evolved(2 + s, tau)
        w = mp.exp(xi * s) * (1 + 1j * sig)
        for i in range(4):
            out[i] += mp.re(w * v[i])
    return [o * r / M for o in out]

def cgf_cumulants(tau, n=4):
    """cumulants of xi and their tau-derivatives from K(u) = ln[(1,1) exp(tau Gamma(2-u)) F0(2-u)]."""
    def K(uu, tt):
        Fq, Fg, _, _ = evolved(2 - uu, tt)
        return mp.log(Fq + Fg)
    ks = [mp.diff(lambda uu: K(uu, tau), 0, k) for k in range(1, n + 1)]
    dks = [mp.diff(lambda tt: mp.diff(lambda uu: K(uu, tt), 0, k), tau) for k in range(1, 3)]
    return ks, dks

def panels(xmax, extra=()):
    br = [0, mp.mpf("0.01"), mp.mpf("0.05"), mp.mpf("0.2"), mp.mpf("0.5"), 1]
    x = mp.mpf(1)
    while x < 20:
        x += mp.mpf("0.5"); br.append(x)
    while x < 40:
        x += 1; br.append(x)
    while x < xmax:
        x += 2; br.append(x)
    br = sorted(set([mp.mpf(b) for b in br] + [mp.mpf(e) for e in extra]))
    t, w = np.polynomial.legendre.leggauss(NGL)
    nodes = []
    for a, b in zip(br[:-1], br[1:]):
        for ti, wi in zip(t, w):
            nodes.append(((a + b) / 2 + (b - a) / 2 * mp.mpf(float(ti)), (b - a) / 2 * mp.mpf(float(wi))))
    return nodes

def _work(args):
    xi, tau, dps = args
    mp.mp.dps = dps
    return talbot(mp.mpf(xi), mp.mpf(tau))

def density_table(zeta, xmax, extra=(), pool=None):
    tau = 6 * mp.mpf(zeta) / 23
    nodes = panels(xmax, extra)
    vals = pool.map(_work, [(str(x), str(tau), DPS) for x, _ in nodes], chunksize=8)
    return tau, nodes, vals

def measures(zeta, nodes, vals, W=None):
    rq = [v[0] for v in vals]; rg = [v[1] for v in vals]; dq = [v[2] for v in vals]; dg = [v[3] for v in vals]
    xs = [n[0] for n in nodes]; ws = [n[1] for n in nodes]
    out = {}
    tot = lambda f: mp.fsum(w * f(i) for i, w in enumerate(ws))
    rho = lambda i: rq[i] + rg[i]
    drho = lambda i: dq[i] + dg[i]
    out["norm"] = tot(rho)
    out["int_drho"] = tot(drho)
    out["neg_nodes"] = sum(1 for i in range(len(xs)) if rq[i] < 0 or rg[i] < 0)
    out["I_tau"] = tot(lambda i: drho(i)**2 / rho(i))
    out["kappa"] = mp.sqrt(out["I_tau"])
    out["kappa_joint"] = mp.sqrt(tot(lambda i: dq[i]**2 / rq[i] + dg[i]**2 / rg[i]))
    mean = tot(lambda i: xs[i] * rho(i)); out["mean"] = mean
    out["var"] = tot(lambda i: (xs[i] - mean)**2 * rho(i))
    out["drift_tau"] = tot(lambda i: xs[i] * drho(i))
    out["B"] = abs(out["drift_tau"]) / mp.sqrt(out["var"])
    out["corr"] = out["B"] / out["kappa"]
    if W is not None:
        lo, hi = W
        inW = [i for i in range(len(xs)) if lo < xs[i] < hi]
        Z = mp.fsum(ws[i] * rho(i) for i in inW)
        a1 = mp.fsum(ws[i] * drho(i)**2 / rho(i) for i in inW) / Z
        a2 = mp.fsum(ws[i] * drho(i) for i in inW) / Z
        out["Z_W"] = Z
        out["kappa_W"] = mp.sqrt(a1 - a2**2)
    return out

def zeta_of_Q(Q):
    T0 = mp.log(Q0SQ / LAM**2); T = mp.log(mp.mpf(Q)**2 / LAM**2)
    return mp.log(T / T0)

def input_numbers():
    def beta_moments(c, a, b):
        A, Bp = a + 1, mp.mpf(b + 1)
        m1 = mp.digamma(A + Bp) - mp.digamma(A)
        v = mp.psi(1, A) - mp.psi(1, A + Bp)
        return c, c * m1, c * (v + m1**2)
    q = [beta_moments(*t) for t in QTERMS]; g = [beta_moments(*t) for t in GTERMS]
    xq = sum(t[0] for t in q); m1q = sum(t[1] for t in q); m1g = sum(t[1] for t in g)
    m2 = sum(t[2] for t in q + g)
    xi0 = m1q + m1g
    return xq, m1q - xi0 * xq, m2 - xi0**2

if __name__ == "__main__":
    mode = sys.argv[1] if len(sys.argv) > 1 else "table"
    res = {"mode": mode, "MUT": MUT, "DPS": DPS, "MT": MT, "NGL": NGL}
    xq, Cq0, Var0 = input_numbers()
    print(f"input {INPUT}: <x>_q = {mp.nstr(xq, 10)}, C_q0 = {mp.nstr(Cq0, 10)}, Var_0 = {mp.nstr(Var0, 10)}")
    res["input"] = [str(xq), str(Cq0), str(Var0)]
    W = (-mp.log(mp.mpf("0.99")), -mp.log(mp.mpf("1e-6")))
    with Pool(18) as pool:
        if mode in ("table", "conv"):
            # inversion sanity at zeta = 0: reproduce the input density
            tau0 = mp.mpf(0)
            for xi in ("0.3", "2", "10", "30"):
                inv = talbot(mp.mpf(xi), tau0)
                x = mp.exp(-mp.mpf(xi))
                exact_q = x * sum(c * x**a * (1 - x)**b / beta_int(a + 1, b) for c, a, b in QTERMS)
                exact_g = x * sum(c * x**a * (1 - x)**b / beta_int(a + 1, b) for c, a, b in GTERMS)
                print(f"  zeta=0 xi={xi}: rel err q {mp.nstr(abs(inv[0]/exact_q - 1), 3)}, g {mp.nstr(abs(inv[1]/exact_g - 1), 3)}")
            rows = []
            Qs = ["2", "10", "100", "1e4"] if mode == "table" else ["1e4"]
            for Q in Qs:
                z = zeta_of_Q(Q)
                tau, nodes, vals = density_table(z, 110, extra=W, pool=pool)
                m = measures(z, nodes, vals, W)
                ks, dks = cgf_cumulants(tau)
                # de Hoog cross-check at one xi
                xi_c = mp.mpf("3")
                dh = mp.invertlaplace(lambda s: evolved(2 + s, tau)[0] + evolved(2 + s, tau)[1], xi_c, method="dehoog")
                tb = talbot(xi_c, tau); tb = tb[0] + tb[1]
                row = {"Q": Q, "zeta": z, **m, "A_over_sqrt": mp.mpf("3.02396552277509") / mp.sqrt(z),
                       "sqrtz_kappa_over_A": mp.sqrt(z) * m["kappa"] / mp.mpf("3.02396552277509"),
                       "cgf_mean": ks[0], "cgf_var": ks[1], "cgf_drift_tau": dks[0],
                       "dehoog_vs_talbot": abs(dh / tb - 1)}
                rows.append(row)
                print(f"Q={Q:>4} zeta={mp.nstr(z,7)} kappa={mp.nstr(m['kappa'],8)} B={mp.nstr(m['B'],8)} corr={mp.nstr(m['corr'],7)} "
                      f"kj={mp.nstr(m['kappa_joint'],8)} kW={mp.nstr(m['kappa_W'],8)} ZW={mp.nstr(m['Z_W'],8)} A/sqrt(z)={mp.nstr(row['A_over_sqrt'],6)} "
                      f"sqrt(z)k/A={mp.nstr(row['sqrtz_kappa_over_A'],4)}")
                print(f"      norm-1={mp.nstr(m['norm']-1,3)} int drho={mp.nstr(m['int_drho'],3)} neg nodes={m['neg_nodes']} "
                      f"mean quad-cgf={mp.nstr(m['mean']-ks[0],3)} var quad-cgf={mp.nstr(m['var']-ks[1],3)} drift quad-cgf={mp.nstr(m['drift_tau']-dks[0],3)} "
                      f"drift/(2pi b0)={mp.nstr(m['drift_tau']/C2PB0,6)} var={mp.nstr(m['var'],6)} deHoog/Talbot-1={mp.nstr(row['dehoog_vs_talbot'],3)}")
            res["rows"] = [{k: (str(v) if isinstance(v, mp.mpf) else v) for k, v in r.items()} for r in rows]
            # L lower bound from Q0: int_0^zeta |d<xi>/dz| / sd dz from the CGF route
            if mode == "table":
                def Bz(zz):
                    ks, dks = cgf_cumulants(6 * zz / 23, n=2)
                    return abs(dks[0]) / C2PB0 / mp.sqrt(ks[1])   # |d<xi>/dzeta| / sd
                mp.mp.dps = 30
                Lb = {Q: mp.quad(Bz, [0, zeta_of_Q(Q)]) for Q in ("2", "10", "100", "1e4")}
                for Q, v in Lb.items():
                    print(f"L lower bound from Q0 to Q={Q}: {mp.nstr(v, 8)}")
                res["L_lower"] = {k: str(v) for k, v in Lb.items()}
        elif mode == "large":
            out = []
            ZL = os.environ.get("ZL", "4:110,8:130,32:220")
            for z, xmax in [tuple(t.split(":")) for t in ZL.split(",")]:
                xmax = int(xmax)
                zz = mp.mpf(z)
                tau, nodes, vals = density_table(zz, xmax, pool=pool)
                m = measures(zz, nodes, vals)
                ks, dks = cgf_cumulants(tau)
                k1p = dks[0] / C2PB0; k2 = ks[1]; k2p = dks[1] / C2PB0; k3 = ks[2]; k4 = ks[3]
                Izeta = m["I_tau"] / C2PB0**2
                R = Izeta * m["var"] / (m["drift_tau"] / C2PB0)**2
                h = k2p - k3 * k1p / k2; Qq = k4 + 2 * k2**2 - k3**2 / k2
                Rl = 1 + k2 * h**2 / (k1p**2 * Qq)
                print(f"zeta={z}: zeta(R-1)={mp.nstr(zz*(R-1),9)} zeta(Rlow-1)={mp.nstr(zz*(Rl-1),9)} |corr|={mp.nstr(m['corr'],8)} "
                      f"norm-1={mp.nstr(m['norm']-1,3)} neg={m['neg_nodes']} var quad-cgf={mp.nstr(m['var']-k2,3)}")
                out.append({"zeta": z, "zR": str(zz * (R - 1)), "zRlow": str(zz * (Rl - 1)), "corr": str(m["corr"]), "norm": str(m["norm"])})
            res["large"] = out
    tag = "" if "ZL" not in os.environ else "_" + os.environ["ZL"].replace(":", "x").replace(",", "_")
    tag += "" if INPUT == "A" else "_input_" + INPUT
    with open(f"ck_num_{mode}{tag}{'' if MUT == 'NONE' else '_MUT_' + MUT}{'' if (DPS, MT, NGL) == (50, 48, 24) else f'_d{DPS}_m{MT}_n{NGL}'}.json", "w") as f:
        json.dump(res, f, indent=1, default=str)


==> anc/plan/story/chain/check/ck_num_table.json <==
{
 "mode": "table",
 "MUT": "NONE",
 "DPS": 50,
 "MT": 48,
 "NGL": 24,
 "input": [
  "0.58",
  "-0.13487171258581250841463854993891919653768364977378",
  "1.7494685165116361493745301702215687477327543101179"
 ],
 "rows": [
  {
   "Q": "2",
   "zeta": "0.16312499291945548065395075699386976882373513376283",
   "norm": "0.99999999999999995175003186773908470114731532571345",
   "int_drho": "2.1638586614186027443284520887607526391143666332845e-17",
   "neg_nodes": 0,
   "I_tau": "13.248126706596271361474977616163696387354019849241",
   "kappa": "3.6397976189063412487586175398395963985644737347188",
   "kappa_joint": "3.9397142949657130031281835761157077962326321177423",
   "mean": "2.5176400970019892418569721093991081394652339752463",
   "var": "2.1728007760173855515120461415969146865509843115427",
   "drift_tau": "5.3522167137421474875064334620728128379053169841285",
   "B": "3.6309789907742205233404262395068112404801280784877",
   "corr": "0.99757716525602583370040493580098303002394146789512",
   "Z_W": "0.99994949821372845678534132505988079360741030571799",
   "kappa_W": "3.6366328037036050982605618612558336491978732735331",
   "A_over_sqrt": "7.4871508343251539015484496212890442604427493973451",
   "sqrtz_kappa_over_A": "0.48613921362710337334604706469819346271149662721381",
   "cgf_mean": "2.5176400970019893543264020655713098683580808991299",
   "cgf_var": "2.1728007760173856621452180668664839224248316558286",
   "cgf_drift_tau": "5.3522167137421477043739256854412422601949766506938",
   "dehoog_vs_talbot": "4.8730396789696845517801728445451402556436076924078e-33"
  },
  {
   "Q": "10",
   "zeta": "0.69314718055994530941723212145817656807550013436025",
   "norm": "0.99999999999999995395692937283189672899255932457868",
   "int_drho": "1.156767087589944113981334713781601452236439689689e-17",
   "neg_nodes": 0,
   "I_tau": "8.272172621580622965320780293696618321728337632567",
   "kappa": "2.8761384913770447582697118363411160386868953719988",
   "kappa_joint": "3.013732964978206968173119107375987081294509721793",
   "mean": "3.2683240141111893958933736985139076625544679736976",
   "var": "3.7052070008378550851126255354015056697632914199122",
   "drift_tau": "5.494988511508560131983441144734684506536584217947",
   "B": "2.8547004979425258425035065061174103703642798009881",
   "corr": "0.99254625829083258789249052382291852012956158010728",
   "Z_W": "0.99950616336004630649399395072943825046964778546584",
   "kappa_W": "2.862762967535335659039646450140752154798813639855",
   "A_over_sqrt": "3.6321527528027920082602594013065872470068891689339",
   "sqrtz_kappa_over_A": "0.79185504771451028837785966292361965380727468025119",
   "cgf_mean": "3.2683240141111895393839059861913742778946604601945",
   "cgf_var": "3.7052070008378552640230768432513476559962667173593",
   "cgf_drift_tau": "5.4949885115085603623617755064941126901911943613208",
   "dehoog_vs_talbot": "1.4043442990119960416527212957150733767844116444062e-33"
  },
  {
   "Q": "100",
   "zeta": "1.1559952132722320655937501715752902017981849439492",
   "norm": "0.99999999999999995505722140098208937579375220642267",
   "int_drho": "7.0520593518917996522489116071372896251511977296416e-18",
   "neg_nodes": 0,
   "I_tau": "6.1158154048374810926093915379233393953261714203793",
   "kappa": "2.4730174695779003114828831740677295638529472839224",
   "kappa_joint": "2.5998811067854801629145021830704921710554008096066",
   "mean": "3.9369450145648628696069974203237608373466144075549",
   "var": "5.1771379285212690600753802735595114056074992090653",
   "drift_tau": "5.5746207514458080876733116907404918772762758104813",
   "B": "2.4500246808555554815526193176020619643357302591892",
   "corr": "0.99070253687845185896811771916401285184400189796437",
   "Z_W": "0.99816917974634750628137880678807131620501868505632",
   "kappa_W": "2.4427407082613064994049023145395177757221131305362",
   "A_over_sqrt": "2.8125407106308722299491109609967562625266362080587",
   "sqrtz_kappa_over_A": "0.87928237277788077962205072114905890295266770330788",
   "cgf_mean": "3.9369450145648630413497607523424670148754875134347",
   "cgf_var": "5.1771379285212693016865629710232019477124046906193",
   "cgf_drift_tau": "5.5746207514458083247243317530302098860882115550429",
   "dehoog_vs_talbot": "4.1563021631741913821796644477667700426373933573758e-34"
  },
  {
   "Q": "1e4",
   "zeta": "1.7104683296054205945308553452259862090709085376236",
   "norm": "0.99999999999999995582524606819266380271012679110505",
   "int_drho": "3.8582191157867087362847884798510898051644762351615e-18",
   "neg_nodes": 0,
   "I_tau": "4.6022920399163231178362145860795702304467905434122",
   "kappa": "2.1452953269693017065046895990502584107789027172395",
   "kappa_joint": "2.2584301482297606626420252180011428645957399153686",
   "mean": "4.7480312156704992190720907645015126201341160677713",
   "var": "7.0365903948953006727708394349210039546249440887812",
   "drift_tau": "5.6352093109491691565071496956672670709093748683422",
   "B": "2.1243639175096964635870442036683068459880409821688",
   "corr": "0.99024311049557198668374592502685183966864593721916",
   "Z_W": "0.9941658745949326090969436379742680480393940420702",
   "kappa_W": "2.0838474777812837365012321535892043421792613832354",
   "A_over_sqrt": "2.3121676289753001775668232706557657696186966781792",
   "sqrtz_kappa_over_A": "0.92782863149072264299524444858694909906609978956964",
   "cgf_mean": "4.7480312156704994254732585309352481693123063001435",
   "cgf_var": "7.036590394895300991293448528286440391528740150366",
   "cgf_drift_tau": "5.6352093109491693981930573082773566728412474622471",
   "dehoog_vs_talbot": "6.1790076655223226008954003754713672364005450822491e-35"
  }
 ],
 "L_lower": {
  "2": "0.162073030739358485497540902989",
  "10": "0.604866004627877118156314841694",
  "100": "0.92346169253487942533549570291",
  "1e4": "1.25277239686665162503730899017"
 }
}

==> anc/plan/story/chain/check/ck_num_table.log <==
input A: <x>_q = 0.58, C_q0 = -0.1348717126, Var_0 = 1.749468517
  zeta=0 xi=0.3: rel err q 3.89e-35, g 6.77e-38
  zeta=0 xi=2: rel err q 2.32e-33, g 8.08e-36
  zeta=0 xi=10: rel err q 6.44e-29, g 6.81e-30
  zeta=0 xi=30: rel err q 5.55e-20, g 1.72e-20
Q=   2 zeta=0.163125 kappa=3.6397976 B=3.630979 corr=0.9975772 kj=3.9397143 kW=3.6366328 ZW=0.9999495 A/sqrt(z)=7.48715 sqrt(z)k/A=0.4861
      norm-1=-4.82e-17 int drho=2.16e-17 neg nodes=0 mean quad-cgf=-1.12e-16 var quad-cgf=-1.11e-16 drift quad-cgf=-2.17e-16 drift/(2pi b0)=1.39623 var=2.1728 deHoog/Talbot-1=4.87e-33
Q=  10 zeta=0.6931472 kappa=2.8761385 B=2.8547005 corr=0.9925463 kj=3.013733 kW=2.862763 ZW=0.99950616 A/sqrt(z)=3.63215 sqrt(z)k/A=0.7919
      norm-1=-4.6e-17 int drho=1.16e-17 neg nodes=0 mean quad-cgf=-1.43e-16 var quad-cgf=-1.79e-16 drift quad-cgf=-2.3e-16 drift/(2pi b0)=1.43348 var=3.70521 deHoog/Talbot-1=1.4e-33
Q= 100 zeta=1.155995 kappa=2.4730175 B=2.4500247 corr=0.9907025 kj=2.5998811 kW=2.4427407 ZW=0.99816918 A/sqrt(z)=2.81254 sqrt(z)k/A=0.8793
      norm-1=-4.49e-17 int drho=7.05e-18 neg nodes=0 mean quad-cgf=-1.72e-16 var quad-cgf=-2.42e-16 drift quad-cgf=-2.37e-16 drift/(2pi b0)=1.45425 var=5.17714 deHoog/Talbot-1=4.16e-34
Q= 1e4 zeta=1.710468 kappa=2.1452953 B=2.1243639 corr=0.9902431 kj=2.2584301 kW=2.0838475 ZW=0.99416587 A/sqrt(z)=2.31217 sqrt(z)k/A=0.9278
      norm-1=-4.42e-17 int drho=3.86e-18 neg nodes=0 mean quad-cgf=-2.06e-16 var quad-cgf=-3.19e-16 drift quad-cgf=-2.42e-16 drift/(2pi b0)=1.47005 var=7.03659 deHoog/Talbot-1=6.18e-35
L lower bound from Q0 to Q=2: 0.16207303
L lower bound from Q0 to Q=10: 0.604866
L lower bound from Q0 to Q=100: 0.92346169
L lower bound from Q0 to Q=1e4: 1.2527724


==> anc/plan/story/chain/check/ck_num_table_input_steep.json <==
{
 "mode": "table",
 "MUT": "NONE",
 "DPS": 50,
 "MT": 48,
 "NGL": 24,
 "input": [
  "0.55",
  "-0.23572296342625067484247914670880408084429358291755",
  "3.2794195873350160213126347959688951020663899275519"
 ],
 "rows": [
  {
   "Q": "2",
   "zeta": "0.16312499291945548065395075699386976882373513376283",
   "norm": "0.9999999999999999526252101713372026391044974377648",
   "int_drho": "1.6046591981223712769597554525998316416949253439921e-17",
   "neg_nodes": 0,
   "I_tau": "8.4219175178540368931633181077574745939416463741478",
   "kappa": "2.9020540170462087546596454098239273560301459100009",
   "kappa_joint": "3.1062004009249813827177630122656476559816329925926",
   "mean": "3.0581086415045138349183026580353205811255896006545",
   "var": "3.7468830123600131026586937952828490408344810555137",
   "drift_tau": "5.4698127256975948487525512461940993422138649678201",
   "B": "2.8257737768629176707588532634379872762145409778987",
   "corr": "0.9737150860269199149232237729011337115159560026039",
   "Z_W": "0.9992766526444926047751379031691388160326839070719",
   "kappa_W": "2.8934642302939179783640865153342615394720191454325",
   "A_over_sqrt": "7.4871508343251539015484496212890442604427493973451",
   "sqrtz_kappa_over_A": "0.38760458834909824530721553456553115991415784837094",
   "cgf_mean": "3.0581086415045139702828513955733819913216123474557",
   "cgf_var": "3.7468830123600132875317556629294087645228384148539",
   "cgf_drift_tau": "5.4698127256975950743089490609855691517045920797022",
   "dehoog_vs_talbot": "4.4925463845126112140727375611309118017161830523986e-33"
  },
  {
   "Q": "10",
   "zeta": "0.69314718055994530941723212145817656807550013436025",
   "norm": "0.99999999999999995434547594608792266274107179108912",
   "int_drho": "9.4600565354001653627400793469682273631276831704124e-18",
   "neg_nodes": 0,
   "I_tau": "5.9931498992327439959982370966922860196799524988996",
   "kappa": "2.4480910724956177569346162248704499361499810728811",
   "kappa_joint": "2.5744276202643782230316747476354212292763157053023",
   "mean": "3.8217282584113419805925674121847645626321022085334",
   "var": "5.3797298220576740766156535754819725170455409860248",
   "drift_tau": "5.5680282241610666344454012402727961888478290260139",
   "B": "2.4006077033516231968543087494349414398047645431751",
   "corr": "0.98060392046788138499069963239130042211492403123186",
   "Z_W": "0.99772380688737336032487294098661534627376759624588",
   "kappa_W": "2.4231494064044989340472177490555768427501631306608",
   "A_over_sqrt": "3.6321527528027920082602594013065872470068891689339",
   "sqrtz_kappa_over_A": "0.67400553861797811773554829526493159225700622141058",
   "cgf_mean": "3.8217282584113421478426101657519279498846948554563",
   "cgf_var": "5.3797298220576743325589075572534201714233817933581",
   "cgf_drift_tau": "5.5680282241610668692334766224481142461650774175497",
   "dehoog_vs_talbot": "1.4382199067653060720546963701247384829713660378776e-33"
  },
  {
   "Q": "100",
   "zeta": "1.1559952132722320655937501715752902017981849439492",
   "norm": "0.99999999999999995526454845044963037018400958024458",
   "int_drho": "6.0055989804731303576888537013524844542831107341394e-18",
   "neg_nodes": 0,
   "I_tau": "4.7334451569773235945435671484429477131873392924083",
   "kappa": "2.1756482153549832548221850372163211497657100529187",
   "kappa_joint": "2.2855107926047788691866831731053813120726403567478",
   "mean": "4.4975642604700681216278148272154464655497588344043",
   "var": "6.9026961194422840214952630396639749394166223562282",
   "drift_tau": "5.6228087919031331809425651888252918624058970549974",
   "B": "2.1401486419462480039260948570235357073693325466089",
   "corr": "0.98368321994420266733991941382712769887078001737942",
   "Z_W": "0.99463998206895170716461448652573566369092407292665",
   "kappa_W": "2.1277042615875235593785662269525717401120759747571",
   "A_over_sqrt": "2.8125407106308722299491109609967562625266362080587",
   "sqrtz_kappa_over_A": "0.77355261281425874649583023994772966514421483959304",
   "cgf_mean": "4.4975642604700683175393005649784388891783389027586",
   "cgf_var": "6.9026961194422843407457933811750836377848550475004",
   "cgf_drift_tau": "5.6228087919031334205231545772799931896512805206136",
   "dehoog_vs_talbot": "4.4726983380235325199233710634008294811011609369282e-34"
  },
  {
   "Q": "1e4",
   "zeta": "1.7104683296054205945308553452259862090709085376236",
   "norm": "0.99999999999999995592673348708794657977909035956491",
   "int_drho": "3.3702662622361560330748955486175085925956874922923e-18",
   "neg_nodes": 0,
   "I_tau": "3.7505259832908793195867861195329485577110925436656",
   "kappa": "1.936627476643579824737700646131785821353938154324",
   "kappa_joint": "2.0317049785569953888459085808904781049616659279684",
   "mean": "5.3141400290474855076929422411385327765392793321671",
   "var": "8.7969612622289884098680302868069342685510726234901",
   "drift_tau": "5.6644888412259151242077409954450829865332571291132",
   "B": "1.9098285698223991973218853230637151128849811340937",
   "corr": "0.98616207445965471899468880838742900626807503421636",
   "Z_W": "0.98740686891844438232543033620552442305961521559767",
   "kappa_W": "1.8511863434454424552083783684764170117297215770914",
   "A_over_sqrt": "2.3121676289753001775668232706557657696186966781792",
   "sqrtz_kappa_over_A": "0.8375809142790606574112759813685654834784230131276",
   "cgf_mean": "5.3141400290474857385207030079728071685894260434758",
   "cgf_var": "8.7969612622289888057894765778170249518922064642625",
   "cgf_drift_tau": "5.6644888412259153670368751773661176570485032084554",
   "dehoog_vs_talbot": "6.9493625817828802585238236890559361912482999898064e-35"
  }
 ],
 "L_lower": {
  "2": "0.123824485996291689988851445079",
  "10": "0.483146685220444144197980785355",
  "100": "0.756492878108544526381964900053",
  "1e4": "1.04854686304699328470577005651"
 }
}

==> anc/plan/story/chain/check/ck_num_table_input_steep.log <==
input steep: <x>_q = 0.55, C_q0 = -0.2357229634, Var_0 = 3.279419587
  zeta=0 xi=0.3: rel err q 4.01e-35, g 6.2e-38
  zeta=0 xi=2: rel err q 2.55e-33, g 4.56e-36
  zeta=0 xi=10: rel err q 1.08e-29, g 2.45e-31
  zeta=0 xi=30: rel err q 1.88e-22, g 4.47e-24
Q=   2 zeta=0.163125 kappa=2.902054 B=2.8257738 corr=0.9737151 kj=3.1062004 kW=2.8934642 ZW=0.99927665 A/sqrt(z)=7.48715 sqrt(z)k/A=0.3876
      norm-1=-4.74e-17 int drho=1.6e-17 neg nodes=0 mean quad-cgf=-1.35e-16 var quad-cgf=-1.85e-16 drift quad-cgf=-2.26e-16 drift/(2pi b0)=1.42691 var=3.74688 deHoog/Talbot-1=4.49e-33
Q=  10 zeta=0.6931472 kappa=2.4480911 B=2.4006077 corr=0.9806039 kj=2.5744276 kW=2.4231494 ZW=0.99772381 A/sqrt(z)=3.63215 sqrt(z)k/A=0.674
      norm-1=-4.57e-17 int drho=9.46e-18 neg nodes=0 mean quad-cgf=-1.67e-16 var quad-cgf=-2.56e-16 drift quad-cgf=-2.35e-16 drift/(2pi b0)=1.45253 var=5.37973 deHoog/Talbot-1=1.44e-33
Q= 100 zeta=1.155995 kappa=2.1756482 B=2.1401486 corr=0.9836832 kj=2.2855108 kW=2.1277043 ZW=0.99463998 A/sqrt(z)=2.81254 sqrt(z)k/A=0.7736
      norm-1=-4.47e-17 int drho=6.01e-18 neg nodes=0 mean quad-cgf=-1.96e-16 var quad-cgf=-3.19e-16 drift quad-cgf=-2.4e-16 drift/(2pi b0)=1.46682 var=6.9027 deHoog/Talbot-1=4.47e-34
Q= 1e4 zeta=1.710468 kappa=1.9366275 B=1.9098286 corr=0.9861621 kj=2.031705 kW=1.8511863 ZW=0.98740687 A/sqrt(z)=2.31217 sqrt(z)k/A=0.8376
      norm-1=-4.41e-17 int drho=3.37e-18 neg nodes=0 mean quad-cgf=-2.31e-16 var quad-cgf=-3.96e-16 drift quad-cgf=-2.43e-16 drift/(2pi b0)=1.47769 var=8.79696 deHoog/Talbot-1=6.95e-35
L lower bound from Q0 to Q=2: 0.12382449
L lower bound from Q0 to Q=10: 0.48314669
L lower bound from Q0 to Q=100: 0.75649288
L lower bound from Q0 to Q=1e4: 1.0485469


==> anc/plan/story/chain/check/ck_num_table_input_valence.json <==
{
 "mode": "table",
 "MUT": "NONE",
 "DPS": 50,
 "MT": 48,
 "NGL": 24,
 "input": [
  "0.7",
  "-0.098411379793106952055637912959565024646376335988349",
  "0.70483122572823985542373484797730423255495397975721"
 ],
 "rows": [
  {
   "Q": "2",
   "zeta": "0.16312499291945548065395075699386976882373513376283",
   "norm": "0.99999999999999994628210423358484537759097267509021",
   "int_drho": "4.2558121957353803443789498295284133605025985697766e-17",
   "neg_nodes": 273,
   "I_tau": "22.408016120054350439057113961927160378296101864951",
   "kappa": "4.7337106079749267282475673144245142498432767553212",
   "kappa_joint": "4.9189515400976499710830947783779846299570066576688",
   "mean": "1.7871966337043704246900008463303390497658976341633",
   "var": "1.082902714550125978854359486380113332873380495067",
   "drift_tau": "4.8818326659203580442958341448245391040044597288514",
   "B": "4.6912455761443906651559245990316895902622303201575",
   "corr": "0.99102922942543322672417841331591014054382436545363",
   "Z_W": "0.99999572857487355274079129063196579106516248730123",
   "kappa_W": "4.7328689584386199228899632262713690238067498006361",
   "A_over_sqrt": "7.4871508343251539015484496212890442604427493973451",
   "sqrtz_kappa_over_A": "0.63224458979416227066530824471113038798346175670732",
   "cgf_mean": "1.7871966337043705093178385426037569349309966994925",
   "cgf_var": "1.0829027145501260377855004125179845045283551995159",
   "cgf_drift_tau": "4.8818326659203582246338321832639346941565149346599",
   "dehoog_vs_talbot": "2.0426156535615229212529545357835088225623522992843e-32"
  },
  {
   "Q": "10",
   "zeta": "0.69314718055994530941723212145817656807550013436025",
   "norm": "0.99999999999999995078077309553866254106916993844518",
   "int_drho": "2.4353749834942052507920879479923373992522809255587e-17",
   "neg_nodes": 78,
   "I_tau": "10.973868063967972124215872342059461953348956790626",
   "kappa": "3.312682910265933092905827188295091400481562264356",
   "kappa_joint": "3.4257799387438122728429161013928576314208715653418",
   "mean": "2.486137751623058612673595931130694206310536144446",
   "var": "2.5238569809092679387549092667993437890765861083869",
   "drift_tau": "5.2028296608985341264603581150541572275054068941956",
   "B": "3.2749693276365550167468368881753292166764198123513",
   "corr": "0.98861539614537072211224069917460019567102008048461",
   "Z_W": "0.99986860797888090959819181528199539443090632409797",
   "kappa_W": "3.3075733762994678222056060595694931895926207338034",
   "A_over_sqrt": "3.6321527528027920082602594013065872470068891689339",
   "sqrtz_kappa_over_A": "0.9120439408033331264606236595338194687952352200321",
   "cgf_mean": "2.486137751623058724366323064989895148361564472813",
   "cgf_var": "2.5238569809092680674275061993757471743008875056053",
   "cgf_drift_tau": "5.2028296608985343348749710426781064662956621364053",
   "dehoog_vs_talbot": "4.2405137975005059735217683669349427515988795418023e-33"
  },
  {
   "Q": "100",
   "zeta": "1.1559952132722320655937501715752902017981849439492",
   "norm": "0.99999999999999995313189319886179096535732817235387",
   "int_drho": "1.5291227549687043767205951956581108255949631222306e-17",
   "neg_nodes": 0,
   "I_tau": "7.5662456522609121611947597810226690215951653434386",
   "kappa": "2.7506809433776415649621466529779949457070653475349",
   "kappa_joint": "2.876660917718908908001364383125496413266631214146",
   "mean": "3.1258987456565214176047692850819942971590119909729",
   "var": "3.9618170576859312391672001939559169895305696972032",
   "drift_tau": "5.3818685896165077185270727259688164754942709419526",
   "B": "2.7038704563360074587884051174972568172043461808043",
   "corr": "0.98298221858324501266327548595415002429882376695863",
   "Z_W": "0.99933509098575096592320816233845119296839046804076",
   "kappa_W": "2.7363311288810856035668845228345193716675636525052",
   "A_over_sqrt": "2.8125407106308722299491109609967562625266362080587",
   "sqrtz_kappa_over_A": "0.9780057344523361250707668174555888815307842831686",
   "cgf_mean": "3.125898745656521555408835298839315076091123549805",
   "cgf_var": "3.9618170576859314325068414887227633660737211931416",
   "cgf_drift_tau": "5.3818685896165079415290404560310766718359356927604",
   "dehoog_vs_talbot": "1.0805921375470176654454778852469726062177353751178e-33"
  },
  {
   "Q": "1e4",
   "zeta": "1.7104683296054205945308553452259862090709085376236",
   "norm": "0.99999999999999995481465940828199624683262252276056",
   "int_drho": "8.5409058224056291102808845850812975759384479804237e-18",
   "neg_nodes": 0,
   "I_tau": "5.4403070197577331402358228546198537854387979197063",
   "kappa": "2.3324465738270905012819224299782218541414084082259",
   "kappa_joint": "2.4536791982129179193364044652177972357476887698653",
   "mean": "3.9150266768750336211959349737924031091621730579896",
   "var": "5.8100990789960056273848295441847735677885469362357",
   "drift_tau": "5.5180911898421852891038437145354685216101864701029",
   "B": "2.2892704581765879571247385750663793080470045517786",
   "corr": "0.98148891548685766960633531567937801613613342115022",
   "Z_W": "0.99737714535075312453298153984573543553550843546109",
   "kappa_W": "2.2978722664625467332630275011177348417462431705205",
   "A_over_sqrt": "2.3121676289753001775668232706557657696186966781792",
   "sqrtz_kappa_over_A": "1.008770534020830266691731199928368154163447183746",
   "cgf_mean": "3.91502667687503379210071441982574773063086892048",
   "cgf_var": "5.8100990789960058989861714336685260962009767336667",
   "cgf_drift_tau": "5.5180911898421855228177858319223127360122244774142",
   "dehoog_vs_talbot": "1.4640479520958530082363867113918539165456897723691e-34"
  }
 ],
 "L_lower": {
  "2": "0.218309286100291743151009366215",
  "10": "0.752442554113894274496845276682",
  "100": "1.11030193783259993738993297514",
  "1e4": "1.46910149840080114433518718435"
 }
}

==> anc/plan/story/chain/check/ck_num_table_input_valence.log <==
input valence: <x>_q = 0.7, C_q0 = -0.09841137979, Var_0 = 0.7048312257
  zeta=0 xi=0.3: rel err q 4.14e-35, g 8.07e-38
  zeta=0 xi=2: rel err q 5.41e-33, g 2.52e-35
  zeta=0 xi=10: rel err q 6.93e-26, g 3.77e-27
  zeta=0 xi=30: rel err q 1.93e-9, g 3.5e-13
Q=   2 zeta=0.163125 kappa=4.7337106 B=4.6912456 corr=0.9910292 kj=4.9189515 kW=4.732869 ZW=0.99999573 A/sqrt(z)=7.48715 sqrt(z)k/A=0.6322
      norm-1=-5.37e-17 int drho=4.26e-17 neg nodes=273 mean quad-cgf=-8.46e-17 var quad-cgf=-5.89e-17 drift quad-cgf=-1.8e-16 drift/(2pi b0)=1.27352 var=1.0829 deHoog/Talbot-1=2.04e-32
Q=  10 zeta=0.6931472 kappa=3.3126829 B=3.2749693 corr=0.9886154 kj=3.4257799 kW=3.3075734 ZW=0.99986861 A/sqrt(z)=3.63215 sqrt(z)k/A=0.912
      norm-1=-4.92e-17 int drho=2.44e-17 neg nodes=78 mean quad-cgf=-1.12e-16 var quad-cgf=-1.29e-16 drift quad-cgf=-2.08e-16 drift/(2pi b0)=1.35726 var=2.52386 deHoog/Talbot-1=4.24e-33
Q= 100 zeta=1.155995 kappa=2.7506809 B=2.7038705 corr=0.9829822 kj=2.8766609 kW=2.7363311 ZW=0.99933509 A/sqrt(z)=2.81254 sqrt(z)k/A=0.978
      norm-1=-4.69e-17 int drho=1.53e-17 neg nodes=0 mean quad-cgf=-1.38e-16 var quad-cgf=-1.93e-16 drift quad-cgf=-2.23e-16 drift/(2pi b0)=1.40397 var=3.96182 deHoog/Talbot-1=1.08e-33
Q= 1e4 zeta=1.710468 kappa=2.3324466 B=2.2892705 corr=0.9814889 kj=2.4536792 kW=2.2978723 ZW=0.99737715 A/sqrt(z)=2.31217 sqrt(z)k/A=1.009
      norm-1=-4.52e-17 int drho=8.54e-18 neg nodes=0 mean quad-cgf=-1.71e-16 var quad-cgf=-2.72e-16 drift quad-cgf=-2.34e-16 drift/(2pi b0)=1.4395 var=5.8101 deHoog/Talbot-1=1.46e-34
L lower bound from Q0 to Q=2: 0.21830929
L lower bound from Q0 to Q=10: 0.75244255
L lower bound from Q0 to Q=100: 1.1103019
L lower bound from Q0 to Q=1e4: 1.4691015


==> anc/plan/story/chain/check/ck_valence_tail.py <==
#!/usr/bin/env python3
"""Diagnostic: where are the negative species values of the valence-like input at Q = 2 GeV, and do they
survive a higher precision and more Talbot terms? (INPUT=valence; DPS/MT from the environment.)"""
import os, mpmath as mp
from multiprocessing import Pool
import ck_num as C
if __name__ == "__main__":
    z = C.zeta_of_Q("2")
    with Pool(18) as pool:
        tau, nodes, vals = C.density_table(z, 110, pool=pool)
    m = C.measures(z, nodes, vals)
    neg = [(nodes[i][0], vals[i][0], vals[i][1]) for i in range(len(nodes)) if vals[i][0] < 0 or vals[i][1] < 0]
    print(f"DPS={C.DPS} MT={C.MT}: kappa={mp.nstr(m['kappa'], 12)} kappa_joint={mp.nstr(m['kappa_joint'], 12)} B={mp.nstr(m['B'], 12)} negative nodes={len(neg)}")
    if neg:
        print("  smallest xi with a negative species:", mp.nstr(min(n[0] for n in neg), 6),
              " largest |value| there:", mp.nstr(max(max(abs(n[1]), abs(n[2])) for n in neg), 3))
        i0 = min(range(len(nodes)), key=lambda i: abs(nodes[i][0] - min(n[0] for n in neg)))
        print("  total density at nearby positive node xi=%s: rho_q=%s rho_g=%s" % (mp.nstr(nodes[i0-1][0], 6), mp.nstr(vals[i0-1][0], 3), mp.nstr(vals[i0-1][1], 3)))


==> anc/plan/story/chain/check/ck_valence_tail_d100_m96.log <==
DPS=100 MT=96: kappa=4.73371060797 kappa_joint=4.9189515401 B=4.69124557614 negative nodes=0


==> anc/plan/story/chain/zeta_lambda.json <==
{
 "program": "plan/story/chain/zeta_lambda.py",
 "Q0sq_GeV2": 2.0,
 "nf": 5,
 "MZ_GeV": 91.1876,
 "loops": 1,
 "what": "zeta(Q) = ln[ln(Q^2/Lambda^2)/ln(Q0^2/Lambda^2)] and one-loop alpha_s(M_Z)",
 "rows": {
  "paper": {
   "Lambda_GeV": 0.2,
   "alphas_MZ": 0.13386117988076932,
   "zeta": {
    "10": 0.6931471805599453,
    "100": 1.155995213272232,
    "10000": 1.7104683296054206
   }
  },
  "alternative": {
   "Lambda_GeV": 0.088,
   "alphas_MZ": 0.11803342742872494,
   "zeta": {
    "10": 0.5331916553191675,
    "100": 0.9296130143788178,
    "10000": 1.433144285074171
   }
  }
 },
 "gate_against_chain_numeric": [
  {
   "Q": 10,
   "here": 0.6931471805599453,
   "chain_numeric": 0.6931471805599453,
   "rel": 0.0,
   "passed": true
  },
  {
   "Q": 100,
   "here": 1.155995213272232,
   "chain_numeric": 1.155995213272232,
   "rel": 0.0,
   "passed": true
  },
  {
   "Q": 10000,
   "here": 1.7104683296054206,
   "chain_numeric": 1.7104683296054206,
   "rel": 0.0,
   "passed": true
  }
 ],
 "failures": []
}

==> anc/plan/story/chain/zeta_lambda.py <==
#!/usr/bin/env python3
r"""zeta_lambda.py -- the logarithmic time zeta at two values of the one-loop Lambda (A20, r2-referee-read#6).

zeta(Q) = ln[ ln(Q^2/Lambda^2) / ln(Q0^2/Lambda^2) ] with Q0^2 = 2 GeV^2, one-loop running and n_f = 5, the map of
chain_numeric.py zeta_of_Q (re-implemented here, chain_numeric.py is not imported), at Q = 10, 100 and 10^4 GeV for
Lambda = 0.2 GeV (the value of the paper) and Lambda = 0.088 GeV, and the one-loop coupling
alpha_s(M_Z) = 4 pi / [beta_0 ln(M_Z^2/Lambda^2)], beta_0 = 11 - 2 n_f/3, M_Z = 91.1876 GeV, for both values.
Gate: the Lambda = 0.2 GeV values must equal chain_numeric.json rows[1..3]/zeta to relative 1e-12, else exit 1.
Output: zeta_lambda.json beside this file.
"""
import json
import os
import sys

import mpmath as mp

mp.mp.dps = 30
HERE = os.path.dirname(os.path.abspath(__file__))
Q0SQ, NF, MZ = mp.mpf(2), 5, mp.mpf('91.1876')
LAMBDAS = (('0.2', 'paper'), ('0.088', 'alternative'))
QS = (10, 100, 10000)


def zeta(Q, lam):
    return mp.log(mp.log(mp.mpf(Q)**2 / lam**2) / mp.log(Q0SQ / lam**2))


def alphas_mz(lam):
    b0 = 11 - mp.mpf(2) * NF / 3
    return 4 * mp.pi / (b0 * mp.log(MZ**2 / lam**2))


def main():
    out = dict(program='plan/story/chain/zeta_lambda.py', Q0sq_GeV2=2.0, nf=NF, MZ_GeV=float(MZ), loops=1,
               what='zeta(Q) = ln[ln(Q^2/Lambda^2)/ln(Q0^2/Lambda^2)] and one-loop alpha_s(M_Z)', rows={})
    for lam_s, role in LAMBDAS:
        lam = mp.mpf(lam_s)
        out['rows'][role] = dict(Lambda_GeV=float(lam), alphas_MZ=float(alphas_mz(lam)),
                                 zeta={str(q): float(zeta(q, lam)) for q in QS})
    ref = json.load(open(os.path.join(HERE, 'chain_numeric.json')))['rows']
    gate = []
    for i, q in zip((1, 2, 3), QS):
        assert float(ref[i]['Q']) == float(q), (i, ref[i]['Q'])
        a, b = out['rows']['paper']['zeta'][str(q)], ref[i]['zeta']
        gate.append(dict(Q=q, here=a, chain_numeric=b, rel=abs(a / b - 1), passed=abs(a / b - 1) <= 1e-12))
    out['gate_against_chain_numeric'] = gate
    out['failures'] = [g['Q'] for g in gate if not g['passed']]
    json.dump(out, open(os.path.join(HERE, 'zeta_lambda.json'), 'w'), indent=1)
    for role, r in out['rows'].items():
        print('%-11s Lambda %.3f GeV  alpha_s(M_Z) %.5f  zeta(10, 100, 1e4 GeV) %s' % (
            role, r['Lambda_GeV'], r['alphas_MZ'], ', '.join('%.5f' % v for v in r['zeta'].values())))
    print('gate against chain_numeric.json:', 'PASS' if not out['failures'] else 'FAIL %s' % out['failures'])
    sys.exit(1 if out['failures'] else 0)


if __name__ == '__main__':
    main()


==> anc/plan/v1/clarity/EQUATIONS_V2.tex <==
% EQUATIONS_V2.tex (from EQUATIONS_V1.tex)
% The display inventory of "Information geometry of DGLAP evolution" (Sergey Bondarenko and Alex Prygarin).
% Check (a) of checks/mech_guard.py compares each display of the manuscript with this inventory after whitespace
% normalization, and requires every display not marked Optional to be present.
%
% Each display is preceded by three comment lines.
%   Source. Where the display came from in the development tree, and the marker Optional where the display may be
%     absent from the manuscript.
%   States. One line on what the display says.
%   Check. The check the display was reported to have received in the development tree, whose check programs are
%     not distributed.
% The macros of the manuscript (\d for the partial derivative, \nbar, \abar) and paper/numbers.tex are needed to
% compile a display.

% =====================================================================================
% Section 2. The momentum density and its speed
% =====================================================================================

% Source. A15 l. 66-71, eq:Pdef (ledger E1).
% States. The momentum density is the sum of x f_i and is normalized to one at every scale.
% Check. Definition. Background (GolecBiernat2025, Teryaev1998).
\begin{equation}
\begin{gathered}
P(x,Q^2)=\sum_i x f_i(x,Q^2)=x\Sigma+xg,\\
\int_0^1 P(x,Q^2)\,dx=1 .
\end{gathered}
\label{eq:Pdef}
\end{equation}

% Source. New, plan/story/chain/CHAIN.md Sec. 1 and chain_symbolic.py L1a-L1e (ledger E2).
% States. The three scale variables, the one-loop coupling and the clock factor dzeta/dtau = 2 pi b0.
% Check. check_general.py F7 (sympy, residual 0).
%   Checked copy. Lambda written Lambda_QCD as in A15 eq:zeta, since Lambda(u) and Lambda_3 are other objects.
\begin{equation}
\begin{gathered}
t=\ln Q^2,\qquad
\tau=\int_{t_0}^{t}\frac{\alpha_s(t')}{2\pi}\,dt',\\
\zeta=\ln\frac{T}{T_0},\qquad
T=\ln\frac{Q^2}{\Lambda_{\rm QCD}^2},\qquad
\alpha_s=\frac{1}{b_0T},\\
b_0=\frac{\beta_0}{4\pi},\qquad
\beta_0=11-\frac{2n_f}{3},\qquad
\frac{d\zeta}{d\tau}=2\pi b_0=\frac{\beta_0}{2}.
\end{gathered}
\label{eq:clocks}
\end{equation}

% Source. A15 l. 114-121, eq:kl, with the scale step renamed delta -> h (DA5). Optional (spec Sec. 4.2).
% States. The relative entropy between neighboring scales is I_F h^2/2 to second order.
% Check. check_general.py F4 (Beta family, 2 D_KL/h^2 against I_F, relative remainder 1.15e-5 at h = 1e-4).
\begin{equation}
D_{\rm KL}\!\left[P(t+h)\Vert P(t)\right]
=\frac{h^2}{2}\int_0^1 dx\,\frac{\bigl(\d_tP\bigr)^2}{P}+O(h^3).
\label{eq:kl}
\end{equation}

% Source. A15 l. 125-130, eq:vLdef (ledger E3).
% States. Definition of the Fisher information in t and of the speed.
% Check. Definition. Invariance under x -> xi, check_general.py F5 (relative 1.5e-31).
\begin{equation}
I_F(t)=\int_0^1 dx\,\frac{\bigl(\d_tP\bigr)^2}{P},
\qquad
v(t)=\sqrt{I_F(t)} .
\label{eq:vLdef}
\end{equation}

% Source. A15 l. 132-135, eq:Ldef (ledger E3).
% States. Definition of the length of the trajectory.
% Check. Definition.
\begin{equation}
L(t_1,t_2)=\int_{t_1}^{t_2}v(t)\,dt .
\label{eq:Ldef}
\end{equation}

% Source. A15 l. 259-264, eq:factorize, generalized as in plan/analytic/candidates/S5/DERIVATION.md
%   Eq. (2.1) and CHAIN.md Sec. 1 (ledger E3).
% States. The coupling-divided speed kappa is the square root of the Fisher information in tau for any
%   positive coupling (the last form at one loop), and K_tot is d_t P divided by alpha_s/(2 pi).
% Check. check_general.py F6 (I_t = (dtau/dt)^2 I_tau, relative 1.7e-31), F7 for 2 pi b0.
\begin{equation}
\begin{gathered}
\d_tP=\frac{\alpha_s}{2\pi}\,K_{\rm tot},\qquad
I_\tau=\int_0^1 dx\,\frac{K_{\rm tot}^2}{P},\\
\kappa=\frac{2\pi v}{\alpha_s}=\sqrt{I_\tau}=2\pi b_0\sqrt{I_\zeta}.
\end{gathered}
\label{eq:kappadefn}
\end{equation}

% Source. A15 l. 266-274, eq:ktot (ledger E28, LO action).
% States. At LO the singlet matrix acts on the two species before they are summed.
% Check. Definition. The gain-loss form of the same generator is checked in check_extra.py F25.
\begin{equation}
K_{\rm tot}^{\rm LO}(x,t)
=(1,1)\left[z\mathbf P^{(0)}\otimes\begin{pmatrix}x\Sigma\\ xg\end{pmatrix}\right](x).
\label{eq:ktot}
\end{equation}

% Source. A15 l. 142-145, eq:sdef (ledger E4).
% States. Definition of the scaling-violation slope of the momentum density.
% Check. Definition.
\begin{equation}
s(x,t)=\frac{\d\ln P(x,t)}{\d\ln Q^2}.
\label{eq:sdef}
\end{equation}

% Source. A15 l. 149-155, eq:smean (ledger E4).
% States. The slope has zero mean under P, from the momentum sum rule.
% Check. check_general.py F1 (Beta family, <s> = -4.6e-36).
\begin{equation}
\langle s\rangle_P=\int_0^1 dx\,P(x,t)\,s(x,t)=0 .
\label{eq:smean}
\end{equation}

% Source. A15 l. 157-161, eq:var (ledger E4).
% States. The Fisher information is the momentum-weighted variance of the slope.
% Check. check_general.py F2 (against the trigamma metric, relative 1.5e-31).
\begin{equation}
I_F(t)=\operatorname{Var}_P[s]=\bigl\langle s^2\bigr\rangle_P .
\label{eq:var}
\end{equation}

% Source. A15 l. 146-149 (text), written as a display. Optional.
% States. The second derivative of the sum rule removes the d_t^2 P term in eq:kl.
% Check. check_general.py F3 (Beta family, 0 to working precision).
\begin{equation}
\bigl\langle s^2\bigr\rangle_P+\bigl\langle\d_ts\bigr\rangle_P=0 .
\label{eq:secondnorm}
\end{equation}

% Source. A15 l. 187-192, eq:lambdadef.
% States. Definition of xi and of the local effective power lambda.
% Check. Definition.
\begin{equation}
\xi=\ln\frac1x,
\qquad
\lambda(x,t)=\frac{\d\ln P(x,t)}{\d\xi}.
\label{eq:lambdadef}
\end{equation}

% Source. A15 l. 241 (unnumbered display), numbered here.
% States. A pure power normalized on a window W.
% Check. Definition.
\begin{equation}
P_W(x,t)=\frac{x^{-\lambda(t)}}{\int_W dx\,x^{-\lambda(t)}},\qquad x\in W .
\label{eq:powerwindow}
\end{equation}

% Source. A15 l. 241-243, eq:leverarm renamed eq:windowslope (F63) (ledger E5).
% States. The slope of a power normalized on W is lambda-dot times the centered ln(1/x).
% Check. check_general.py F13 (residual 4.9e-32).
\begin{equation}
\d_t\ln P_W(x,t)=\dot\lambda\left[\ln\frac1x-\left\langle\ln\frac1x\right\rangle_{P_W}\right].
\label{eq:windowslope}
\end{equation}

% Source. A15 l. 244-245, eq:leverarm2 renamed eq:windowspeed (F63) (ledger E5).
% States. The windowed speed of a power is |d lambda/d ln Q^2| times the spread of ln(1/x) on W.
% Check. check_general.py F14 (relative 0 at 30 digits).
\begin{equation}
v_W=\left|\frac{d\lambda}{d\ln Q^2}\right|\operatorname{sd}_{P_W}\!\left[\ln\frac1x\right].
\label{eq:windowspeed}
\end{equation}

% Source. A15 l. 197-202, eq:saddleslope (ledger E6). Cited as the zeroth-order relation of
%   EllisKunsztLevin1994, Eqs. (101)-(103) (open item O16 of the spec on the name and locator).
% States. To leading-logarithmic accuracy the slope is the coupling times gamma_+ at 1 + lambda.
% Check. Only its small-lambda pole limit, check_general.py P11 (lambda gamma_+(1 + lambda) -> 2 C_A,
%   relative 9.5e-5 at lambda = 1e-4). The relation is an interpretation and produces no number.
\begin{equation}
s(x,t)\simeq\frac{\alpha_s(t)}{2\pi}\,\gamma_+^{(0)}\!\bigl(1+\lambda(x,t)\bigr).
\label{eq:saddleslope}
\end{equation}

% =====================================================================================
% Section 3. Drift and width at N = 2
% =====================================================================================

% Source. New, CHAIN.md Sec. 3 and plan/analytic/candidates/S5/DERIVATION.md Sec. 1.
% States. LO evolution of the Mellin moments of the two species, and xi-moments as N-derivatives.
% Check. Definition. Used by every check of check_lo.py (route 2, the log moment-generating function).
%   V2 rename. F_j -> tilde P_j and bold F -> bold tilde P (Mellin moments of the species densities; F_2 is the structure function).
\begin{equation}
\begin{gathered}
\tilde P_j(N,\tau)=\int_0^1 dx\,x^{N-2}P_j(x,\tau),\\
\d_\tau\tilde{\mathbf P}(N,\tau)=\Gamma(N)\,\tilde{\mathbf P}(N,\tau),\\
\bigl\langle e^{u\xi}\bigr\rangle_P=(1,1)\,\tilde{\mathbf P}(2-u,\tau).
\end{gathered}
\label{eq:mellinevol}
\end{equation}

% Source. A15 l. 565-572, eq:Lambda.
% States. The scaled eigenvalue that generates the large-zeta cumulants of xi.
% Check. Definition. Lambda(0) = 0, check_lo.py A3.
\begin{equation}
\Lambda(u)=\frac{\gamma_+^{(0)}(2-u)}{2\pi b_0},
\qquad
\Lambda(0)=0 .
\label{eq:Lambda}
\end{equation}

% Source. A15 l. 574-579, eq:muD, with Lambda_3 added (ledger E12, E17).
% States. Drift, diffusion and the third rate in zeta units.
% Check. check_lo.py C1 against \NumMu, \NumD, \NumLambdaThree.
\begin{equation}
\mu=\Lambda'(0),
\qquad
D=\Lambda''(0),
\qquad
\Lambda_3=\Lambda'''(0).
\label{eq:muD}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2b, L3a-L3b (ledger E8).
% States. The drift of <xi> is a momentum-weighted average of the N = 2 derivatives of the column sums.
% Check. check_lo.py B1 (moment equations, residual 0), A4 (constants, residual 0).
\begin{equation}
\begin{gathered}
\frac{d\langle\xi\rangle}{d\tau}=-c_q'(2)\,\langle x\rangle_q-c_g'(2)\,\langle x\rangle_g,\\
\langle x\rangle_j=\int_0^1 dx\,P_j,\qquad
c_j(N)=\sum_i\Gamma_{ij}(N).
\end{gathered}
\label{eq:drift}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L3a-L3b (ledger E8).
% States. The two N = 2 derivatives in closed form.
% Check. check_lo.py A4 (sympy, residual 0 for every n_f).
\begin{equation}
c_q'(2)=1-\frac{4\pi^2}{9},
\qquad
c_g'(2)=\frac{65}{24}-\pi^2-\frac{11n_f}{72}.
\label{eq:cprime}
\end{equation}

% Source. New, CHAIN.md Sec. 4, chain_symbolic.py L3c-L3d (ledger E9).
% States. For any input with x Sigma >= 0 and x g >= 0 and any positive coupling the drift lies
%   between the two edges (n_f = 5).
% Check. check_lo.py D1, D2, D3 (edges against \NumDriftLo, \NumDriftHi and the n_f = 3, 4, 6 values,
%   rise 11/72 per flavor), D4 (non-negative off-diagonal entries).
\begin{equation}
\frac{4\pi^2}{9}-1\;\le\;\frac{d\langle\xi\rangle}{d\tau}\;\le\;\pi^2-\frac{35}{18}.
\label{eq:driftinterval}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2e-L2f (ledger E9).
% States. The quark momentum fraction relaxes to 15/31 at rate 31/9 per unit tau (n_f = 5).
% Check. check_lo.py D5 (general n_f, limit 3n_f/(3n_f+16), rate 16/9 + n_f/3, ODE residual 0).
\begin{equation}
\langle x\rangle_q(\tau)=\frac{15}{31}+\left(\langle x\rangle_q(0)-\frac{15}{31}\right)e^{-31\tau/9}.
\label{eq:xqrelax}
\end{equation}

% Source. New, CHAIN.md Sec. 4, chain_symbolic.py L3c (ledger E9).
% States. The drift relaxes to 2 pi b0 mu.
% Check. check_lo.py D6 (sympy, residual 0), D7 (against -gamma_+'(2) by numerical differentiation).
\begin{equation}
\lim_{\tau\to\infty}\frac{d\langle\xi\rangle}{d\tau}
=\frac{204\pi^2-415}{279}=2\pi b_0\,\mu=\NumMuTau .
\label{eq:driftlimit}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2g (ledger E10).
% States. The mean of xi at every scale (n_f = 5, one-loop zeta).
% Check. check_lo.py B5 (sympy, residual 0), B11 (against the derivative of the log moment-generating
%   function on three inputs, worst relative 3.5e-24).
%   V2 rename. Delta -> omega (relaxation rate 62/69 in zeta units; Delta is kept only as the difference prefix).
\begin{equation}
\begin{gathered}
\langle\xi\rangle=\langle\xi\rangle_0+\mu\zeta+\eta\,(E-1),\\
E=e^{-\omega\zeta},\qquad
\omega=\frac{62}{69},\\
\eta=\frac{10\pi^2-17}{62}\left(\langle x\rangle_q(Q_0)-\frac{15}{31}\right).
\end{gathered}
\label{eq:meanxi}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_forms.py (ledger E10). Coefficients in eq:varcoeffs (App B).
% States. The variance of xi at every scale.
% Check. check_lo.py B6-B8 (sympy), B12 (against the log moment-generating function, worst relative 2.7e-22).
%   V2 rename. B_0, B_1 -> V_E, V_{zeta E} (coefficients of E and of zeta E in the variance; B is the bound only).
\begin{equation}
\operatorname{Var}_P(\xi)=D\zeta+V_\infty+\bigl(V_E+V_{\zeta E}\zeta\bigr)E-\eta^2E^2 .
\label{eq:varxi}
\end{equation}

% =====================================================================================
% Section 4. The lower bound and its large-scale form
% =====================================================================================

% Source. A15 l. 1563-1567, eq:cov, written in tau and in P (ledger E13, CHAIN.md Sec. 2).
% States. The rate of the mean of xi is the covariance of the slope with xi.
% Check. check_general.py F8 (Beta family, relative below 1e-30).
\begin{equation}
\frac{d\langle\xi\rangle}{d\tau}=\operatorname{Cov}_P(s_\tau,\xi),
\qquad
s_\tau=\d_\tau\ln P .
\label{eq:covdrift}
\end{equation}

% Source. New, CHAIN.md Sec. 2 (ledger E13). Credit ItoDechant2020 Eq. (1) and App. A, Nicholson2020 SM III Eq. (25).
% States. kappa times |corr(s, xi)| equals B, hence kappa >= B at every scale.
% Check. check_general.py F9 (Beta family, both sides 0.287387000976, |corr| = 0.985057).
\begin{equation}
\kappa\,\bigl|\operatorname{corr}_P(s,\xi)\bigr|=B\equiv\frac{|d\langle\xi\rangle/d\tau|}{\operatorname{sd}_P(\xi)},
\qquad
\kappa\ge B .
\label{eq:identity}
\end{equation}

% Source. New, CHAIN.md Sec. 3 and 5 (ledger E10, E13).
% States. B as a closed-form function of zeta and three input numbers (one loop, n_f = 5).
% Check. check_lo.py B13 (drift, relative 4.2e-28), B14 (B on the three inputs at 2, 10, 100 GeV and
%   10 TeV reproduces all twelve \NumB... macros).
%   V2 rename. Delta -> omega (relaxation rate); B_0, B_1 -> V_E, V_{zeta E}.
\begin{equation}
B(\zeta)=2\pi b_0\,\frac{\bigl|\mu-\omega\,\eta\,E\bigr|}{\sqrt{D\zeta+V_\infty+(V_E+V_{\zeta E}\zeta)E-\eta^2E^2}} .
\label{eq:Bzeta}
\end{equation}

% Source. New, CHAIN.md Sec. 5, chain_symbolic.py L4e-L4g (ledger E14).
% States. The large-tau form of B for any positive coupling.
% Check. check_lo.py C1 (\NumTauConst), C3 (relation to A_kappa).
\begin{equation}
\lim_{\tau\to\infty}\sqrt{\tau}\,B=-\frac{\gamma_+^{(0)\prime}(2)}{\sqrt{\gamma_+^{(0)\prime\prime}(2)}}=\NumTauConst .
\label{eq:tauconst}
\end{equation}

% Source. A15 l. 595-604, eq:bounds, with the constants A_kappa, A_L of A15 l. 606-609 (ledger E14).
% States. The limit-inferior bounds on kappa and on the length with one-loop running.
% Check. check_lo.py C1 (\NumAkappa, \NumAL, \NumAkappaOverAL = 23/12), C4, check_general.py F19.
\begin{equation}
\begin{gathered}
\liminf_{\zeta\to\infty}\sqrt{\zeta}\,\kappa\ge A_\kappa=\frac{2\pi b_0\,\mu}{\sqrt D}=\NumAkappa,\\
\liminf_{\zeta\to\infty}\frac{L}{\sqrt\zeta}\ge A_L=\frac{2\mu}{\sqrt D}=\NumAL .
\end{gathered}
\label{eq:bounds}
\end{equation}

% Source. New, CHAIN.md Sec. 6 and plan/analytic/verify/S1_repaired/DERIVATION.md Sec. 2 (ledger E16).
% States. The ratio R is the inverse squared correlation and is at least one.
% Check. check_general.py F17 (Gamma family, R_low <= R), the identity R = 1/corr^2 follows from eq:identity.
\begin{equation}
R=\frac{I_\zeta\operatorname{Var}_P(\xi)}{\bigl(d\langle\xi\rangle/d\zeta\bigr)^2}=\frac{1}{\operatorname{corr}_P(s,\xi)^2}\ge1 .
\label{eq:Rdef}
\end{equation}

% Source. New, CHAIN.md Sec. 6, chain_symbolic.py L5b, saturation DECISION.md Sec. 6.2 (ledger E17).
% States. The approach coefficient a and its factorization into the Gaussian value times phi^2.
% Check. check_general.py F18 (sympy limit, residual 0), check_lo.py C1, C2 (\NumAapp, \NumAGauss, \NumRsq, \NumR).
%   V2 rename. r -> phi (reduction factor of the approach coefficient; r is the pole-model emission rate only).
\begin{equation}
\begin{gathered}
\liminf_{\zeta\to\infty}\zeta\,(R-1)\ge a=\frac{\bigl(D^2-\mu\Lambda_3\bigr)^2}{2\mu^2D^3}=\frac{D}{2\mu^2}\,\phi^2,\\
\phi=\frac{D^2-\mu\Lambda_3}{D^2}.
\end{gathered}
\label{eq:approachbound}
\end{equation}

% Source. New, saturation DECISION.md Sec. 6.2 and decision/d1_constants_and_counterexamples.py (ledger E18).
% States. The variance rate splits into a flavor-averaged part and a positive quark-gluon memory term.
% Check. check_lo.py C5 (n_f = 1 to 6, worst relative 3.9e-41), C6, C7, C8 (\NumFtwo, \NumMtwo).
%   V2 layout. Layout only. The second numerator factor of F_qg stands after the fraction on a second line, same factors in the same order.
\begin{equation}
\begin{gathered}
\gamma_+^{(0)\prime\prime}(2)=M_2+F_{qg},\\
F_{qg}=\frac{n_f\bigl(40\pi^2+11n_f-123\bigr)}{6\,(3n_f+16)^3}\\
\times\bigl(40\pi^2+29n_f-27\bigr)>0 .
\end{gathered}
\label{eq:memorysplit}
\end{equation}

% =====================================================================================
% Section 5. The Markov structure, windows and thresholds
% =====================================================================================

% Source. New, plan/analytic/candidates/S5/DERIVATION.md Eq. (3.6) (ledger E19).
% States. The LO evolution operator is a Markov kernel on (0,1] x {q,g} that moves momentum to larger xi.
% Check. check_general.py F24 (Laplace inversion at tau = 0.2, sixteen entries, all positive), check_lo.py A1
%   for the conservation of the total mass.
%   Checked copy. p_j(xi,tau) = x P_j(x,tau) is the momentum density of species j in xi (spec Sec. 2.3).
%   V2 rename. Delta -> ell (displacement in xi carried by the kernel U; Delta is kept only as the difference prefix).
\begin{equation}
\begin{gathered}
p_j(\cdot,\tau)=\sum_{k=q,g}U_{jk}(\tau)\ast p_k(\cdot,0),\\
U_{jk}(\tau,d\ell)\ge0\ \text{on}\ \ell\ge0,\\
\int_0^\infty e^{-(N-2)\ell}\,U_{jk}(\tau,d\ell)=\bigl[e^{\tau\Gamma(N)}\bigr]_{jk},\\
\sum_{j=q,g}\int_0^\infty U_{jk}(\tau,d\ell)=1 .
\end{gathered}
\label{eq:markov}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (5.1), A15 l. 793-796 eq:marginal restricted to the two species (ledger E20).
% States. The species-resolved information exceeds I_tau by a non-negative gap.
% Check. check_general.py F15 (pointwise identity, sympy residual 0).
%   Checked copy. Written with the x-space densities P_j, since the integral is over dx. The source used p_j,
%   which spec Sec. 2.3 and eq:markov reserve for the densities in xi. The value is the same in either variable.
%   V2 rename. s_j -> s_{tau,j} (species slopes in tau, matching s_tau).
\begin{equation}
\begin{gathered}
\kappa_{\rm joint}^2-\kappa^2=\int_0^1 dx\,\frac{P_q\,P_g}{P_q+P_g}\bigl(s_{\tau,q}-s_{\tau,g}\bigr)^2\ge0,\\
\kappa_{\rm joint}^2=\sum_{j=q,g}\int_0^1 dx\,\frac{(\d_\tau P_j)^2}{P_j},\qquad
s_{\tau,j}=\d_\tau\ln P_j .
\end{gathered}
\label{eq:jointgap}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (4.1)-(4.3) (ledger E20).
% States. Inside one flavor segment kappa_joint does not increase.
% Check. Derived in S5 (s5_02, 44 rows). Not rederived in eqcheck. The kernel property it uses is F24.
%   V2 layout. Layout only. gathered block, the \qquad replaced by a line break.
\begin{equation}
\begin{gathered}
\kappa_{\rm joint}(\tau_2)\le\kappa_{\rm joint}(\tau_1),\\
\tau_1\le\tau_2\ \text{in one flavor segment}.
\end{gathered}
\label{eq:jointmono}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (5.2) (ledger E21).
% States. Decomposition of the Fisher information over a fixed window W and its complement.
% Check. check_general.py F11 (Beta family, relative 2.9e-31).
%   Checked copy. I and the dot written as I_tau and d_tau Z_W (the dot means d/dt in eq:windowslope). I_W and I_{W^c}
%   are the Fisher informations in tau of P/Z_W on W and of P/(1 - Z_W) on its complement, so I_W = kappa_W^2.
\begin{equation}
\begin{gathered}
I_\tau=\frac{\bigl(\d_\tau Z_W\bigr)^2}{Z_W(1-Z_W)}+Z_W\,I_W+(1-Z_W)\,I_{W^c},\\
Z_W=\int_W P\,dx .
\end{gathered}
\label{eq:windowsplit}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (5.3), corrected form of the outline (ledger E21).
% States. A windowed speed exceeds the full-range one by at most 1/sqrt(Z_W).
% Check. check_general.py F12.
\begin{equation}
Z_W\,\kappa_W^2\le\kappa^2\le\kappa_{\rm joint}^2,
\qquad
\kappa_W\le\frac{\kappa}{\sqrt{Z_W}} .
\label{eq:window}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (6.3) (ledger E22).
% States. The jump of kappa^2 at a flavor threshold, delta being the shift of the logarithmic derivative.
% Check. check_extra.py F26 (algebra, needs <delta> = 0, which check_lo.py T1 supplies).
%   Checked copy. kappa_+ and kappa_- are the full-range kappa just above and just below the threshold, at fixed P.
\begin{equation}
\kappa_+^2-\kappa_-^2=2\operatorname{Cov}_P(s_\tau,\delta)+\operatorname{Var}_P(\delta),
\qquad
\delta=\frac{\Delta K}{P}.
\label{eq:thresholdjump}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (6.4) (ledger E22).
% States. The drift jumps by (11/72) times the gluon momentum fraction.
% Check. check_lo.py T2 (sympy, also equal to the change of -c_g'(2) per flavor), T3 (x-space integral).
\begin{equation}
\Delta\frac{d\langle\xi\rangle}{d\tau}=\operatorname{Cov}_P(\xi,\delta)=-2\,\Gamma_{hg}'(2)\,\langle x\rangle_g=\frac{11}{72}\,\langle x\rangle_g .
\label{eq:thresholddrift}
\end{equation}

% =====================================================================================
% Section 6. Fitted densities
% =====================================================================================

% Source. A15 l. 871-873 (unnumbered display), numbered here.
% States. The common window of the fitted sets.
% Check. Definition.
\begin{equation}
W=\bigl[10^{-6},\,0.99\bigr].
\label{eq:fitwindow}
\end{equation}

% Source. A15 l. 884-888 (unnumbered display), numbered here.
% States. The slope centered on the window.
% Check. Contained in check_general.py F10.
\begin{equation}
\d_t\ln P_W=\frac{\d_tP}{P}-\d_t\ln Z_W,
\qquad
P_W=\frac{P}{Z_W}.
\label{eq:windowcenter}
\end{equation}

% Source. A15 l. 281-290, eq:kappadef, with the variance form of S5 DERIVATION.md Eq. (1.2) (ledger E28).
% States. The windowed kappa of a fitted set, K_tot being its full scale derivative at its own order.
% Check. check_general.py F10 (the two forms and the Fisher information of P_W agree to 1.4e-31).
\begin{equation}
\begin{aligned}
\kappa_W^2&=\operatorname{Var}_{P_W}\!\left(\frac{K_{\rm tot}}{P}\right)\\
&=\frac{1}{Z_W}\int_W dx\,\frac{K_{\rm tot}^2}{P}-\left(\frac{1}{Z_W}\int_W dx\,K_{\rm tot}\right)^2 .
\end{aligned}
\label{eq:kappadef}
\end{equation}

% =====================================================================================
% Appendix A. The LO singlet matrix and the constants for n_f = 3 to 6
% =====================================================================================

% Source. New display of the standard LO anomalous dimensions (GribovLipatov1972, AltarelliParisi1977),
%   alpha_s/(2 pi) normalization, S5 DERIVATION.md Sec. 1.
% States. The four entries of Gamma(N).
% Check. check_lo.py A1-A3 (sympy), the entries also agree with x-space integrals in check_extra.py F25.
\begin{equation}
\begin{aligned}
\Gamma_{qq}(N)&=C_F\left[\frac32+\frac{1}{N(N+1)}-2S_1(N)\right],\\
\Gamma_{qg}(N)&=2n_fT_R\,\frac{N^2+N+2}{N(N+1)(N+2)},\\
\Gamma_{gq}(N)&=C_F\,\frac{N^2+N+2}{(N-1)N(N+1)},\\
\Gamma_{gg}(N)&=2C_A\left[\frac{1}{N(N-1)}+\frac{1}{(N+1)(N+2)}-S_1(N)\right]\\
&\quad+\frac{11C_A-4n_fT_R}{6}.
\end{aligned}
\label{eq:gammaLO}
\end{equation}

% Source. New, CHAIN.md Sec. 3 (L2a) and S5 DERIVATION.md Sec. 3.1.
% States. Momentum conservation, the column sums vanish at N = 2.
% Check. check_lo.py A1 (every n_f).
\begin{equation}
\begin{gathered}
c_q(2)=\Gamma_{qq}(2)+\Gamma_{gq}(2)=0,\\
c_g(2)=\Gamma_{qg}(2)+\Gamma_{gg}(2)=0 .
\end{gathered}
\label{eq:colsum}
\end{equation}

% Source. New, CHAIN.md Sec. 4 and 5.
% States. Gamma(2) and its eigenvalues.
% Check. check_lo.py A2, A3.
\begin{equation}
\begin{gathered}
\Gamma(2)=\begin{pmatrix}-\frac{16}{9}&\frac{n_f}{3}\\[2pt]\frac{16}{9}&-\frac{n_f}{3}\end{pmatrix},\qquad
\gamma_+^{(0)}(2)=0,\\
\gamma_-^{(0)}(2)=-\frac{16}{9}-\frac{n_f}{3}=-\frac{31}{9}\quad(n_f=5).
\end{gathered}
\label{eq:gammaNtwo}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2i-L2j (ledger E11).
% States. The second N-derivatives of the column sums at N = 2.
% Check. check_lo.py A5 (sympy, residual 0).
\begin{equation}
c_q''(2)=\frac{16\,\zeta(3)}{3}-1,
\qquad
c_g''(2)=12\,\zeta(3)-\frac{395}{144}+\frac{71n_f}{432}.
\label{eq:csecond}
\end{equation}

% Source. New, calc/closedform_results.json closed_form strings, CHAIN.md Sec. 4 (ledger E12).
% States. mu in closed form, positive since 408 pi^2 > 830 (n_f = 5).
% Check. check_lo.py A7 (against Lambda'(0)), C1 (\NumMu).
\begin{equation}
\mu=\frac{408\pi^2-830}{2139}=\NumMu .
\label{eq:muclosed}
\end{equation}

% Source. New, CHAIN.md Sec. 3 (L4c-L4d) (ledger E12).
% States. D in closed form (n_f = 5, zeta units).
% Check. check_lo.py A6 (against Lambda''(0)), B6 (zeta coefficient of eq:varxi), C1 (\NumD).
\begin{equation}
D=\frac{1632\,\zeta(3)}{713}+\frac{8000\,\pi^4}{685193}+\frac{10000\,\pi^2}{685193}-\frac{2734750}{6166737}=\NumD .
\label{eq:Dclosed}
\end{equation}

% =====================================================================================
% Appendix B. Cumulants at every scale
% =====================================================================================

% Source. New, CHAIN.md Sec. 3 (ledger E7).
% States. The xi-moments of the two species as N-derivatives at N = 2.
% Check. Definition.
%   V2 rename. M_{j,k}, bold M_k -> Xi_{j,k}, bold Xi_k (xi-moments); F_j -> tilde P_j. M_k is the flavor-averaged rate of eq:memorydef only.
\begin{equation}
\begin{gathered}
\Xi_{j,k}=\int_0^1 dx\,\xi^k P_j=\left(-\d_N\right)^k\tilde P_j(N)\Big|_{N=2},\\
\mathbf\Xi_k=\bigl(\Xi_{q,k},\Xi_{g,k}\bigr)^{\mathsf T},\qquad
G_k=\d_N^k\Gamma(N)\Big|_{N=2}.
\end{gathered}
\label{eq:momentdef}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2b-L2d (ledger E7).
% States. The closed linear system of the first three xi-moments at LO.
% Check. check_lo.py B1-B3 use it, residual 0.
%   V2 rename. bold M_k -> bold Xi_k (xi-moments).
\begin{equation}
\begin{gathered}
\d_\tau\mathbf\Xi_0=G_0\mathbf\Xi_0,\qquad
\d_\tau\mathbf\Xi_1=G_0\mathbf\Xi_1-G_1\mathbf\Xi_0,\\
\d_\tau\mathbf\Xi_2=G_0\mathbf\Xi_2-2G_1\mathbf\Xi_1+G_2\mathbf\Xi_0 .
\end{gathered}
\label{eq:momenteq}
\end{equation}

% Source. New, CHAIN.md Sec. 3.
% States. The quark-gluon split of the mean of xi.
% Check. check_extra.py B16 (sympy).
%   V2 rename. M_{j,1} -> Xi_{j,1} (xi-moment).
\begin{equation}
\begin{gathered}
C_q=\int_0^1 dx\,\bigl(\xi-\langle\xi\rangle\bigr)P_q=\langle x\rangle_q\langle x\rangle_g\bigl(\langle\xi\rangle_q-\langle\xi\rangle_g\bigr),\\
\langle\xi\rangle_j=\frac{\Xi_{j,1}}{\langle x\rangle_j}.
\end{gathered}
\label{eq:Cqdef}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2i (ledger E11).
% States. The local law for the variance rate.
% Check. check_lo.py B2 (sympy, residual 0).
\begin{equation}
\frac{d\operatorname{Var}_P(\xi)}{d\tau}=c_q''(2)\,\langle x\rangle_q+c_g''(2)\,\langle x\rangle_g-2\bigl(c_q'(2)-c_g'(2)\bigr)\,C_q .
\label{eq:varrate}
\end{equation}

% Source. New, CHAIN.md Sec. 3, chain_symbolic.py L2j (ledger E11), S printed by check_lo.py.
% States. The rate of the split, with S a quadratic polynomial in the quark momentum fraction (n_f = 5).
% Check. check_lo.py B3 (S(x) derived from the moment equations, general n_f in check_lo.log), check_extra.py B17.
%   Checked copy. S written directly in <x>_q, so that x keeps its meaning of momentum fraction.
\begin{equation}
\begin{gathered}
\frac{dC_q}{d\tau}=-\frac{31}{9}\,C_q+S,\\
S=\left(\frac{5\pi^2}{9}-\frac{17}{18}\right)\langle x\rangle_q^2-\left(\frac{5\pi^2}{9}+\frac{425}{216}\right)\langle x\rangle_q+\frac{55}{72}.
\end{gathered}
\label{eq:Cqrate}
\end{equation}

% Source. New, story/chain/chain_forms.py (log only), rederived by eqcheck/check_lo.py, which writes the
%   closed forms to check_lo.json field var_coefficients_closed_form (ledger E10, row varCoeffs PENDING).
% States. The coefficients of eq:varxi in closed form (n_f = 5), C_q0 and Var_0 being C_q and Var_P(xi) at Q_0,
%   X_0 the distance of the quark momentum fraction at Q_0 from its limit 15/31.
% Check. check_lo.py B6-B9 (sympy, and against chain_forms.log to 6.0e-12, its print precision), check_extra.py B15.
%   V2 rename. B_0, B_1 -> V_E, V_{zeta E}; y_0 -> X_0 (y is the inelasticity of eq:sigred).
\begin{equation}
\begin{aligned}
V_\infty&=\operatorname{Var}_0-\frac{10\pi^2-17}{31}\,C_{q0}-\eta^2+k_1\,X_0-\nu,\\
V_E&=\frac{10\pi^2-17}{31}\,C_{q0}+2\eta^2-k_1\,X_0+\nu,\\
V_{\zeta E}&=-\frac{5\bigl(24\pi^2+3859\bigr)}{12834}\,\eta,\\
k_1&=\frac{600\pi^4+95455\pi^2-691920\,\zeta(3)-68388}{357492},\\
\nu&=\frac{60\bigl(10\pi^2-17\bigr)\bigl(20\pi^2+59\bigr)}{31^4}=\frac{9}{31}\,F_{qg}\Big|_{n_f=5},\\
X_0&=\langle x\rangle_q(Q_0)-\frac{15}{31}.
\end{aligned}
\label{eq:varcoeffs}
\end{equation}

% =====================================================================================
% Appendix C. Proof of the bound and the approach coefficient
% =====================================================================================

% Source. New, CHAIN.md Sec. 2 (ledger E13).
% States. The Cauchy-Schwarz step, which needs P >= 0 and not strict positivity.
% Check. check_general.py F9.
\begin{equation}
\left|\frac{d\langle\xi\rangle}{d\tau}\right|
=\left|\int_{P>0}dx\,\bigl(\xi-\langle\xi\rangle\bigr)\sqrt P\,\frac{\d_\tau P}{\sqrt P}\right|
\le\operatorname{sd}_P(\xi)\,\sqrt{I_\tau}.
\label{eq:cauchyschwarz}
\end{equation}

% Source. New, CHAIN.md Sec. 2 (N1m) and spec App C (F80 a).
% States. A range that moves with tau breaks the identity, the uniform density on 0 < xi < 1 + tau.
% Check. check_general.py F20 (sympy).
\begin{equation}
\begin{gathered}
\rho(\xi,\tau)=\frac{1}{1+\tau}\quad(0<\xi<1+\tau),\\
\operatorname{Cov}(s_\tau,\xi)=0,\qquad
\frac{d\langle\xi\rangle}{d\tau}=\frac12,\qquad
\langle s_\tau\rangle=-\frac{1}{1+\tau}.
\end{gathered}
\label{eq:movingrange}
\end{equation}

% Source. New, spec App C (F80 a), plan/analytic misc.py physics check.
% States. A moving endpoint at which P vanishes keeps the identity.
% Check. check_general.py F21 (sympy), F22 (Cov(s, xi) = d<xi>/dt, relative below 1e-20).
\begin{equation}
\begin{gathered}
P=\frac{3\bigl(x_{\max}-x\bigr)^2}{x_{\max}^3}\quad\bigl(0<x<x_{\max}(t)\bigr),\\
\langle s\rangle_P=0,\qquad
I_F=\frac{3\,\dot x_{\max}^2}{x_{\max}^2}.
\end{gathered}
\label{eq:vanishingend}
\end{equation}

% Source. New, CHAIN.md Sec. 5 (ledger E15).
% States. The clock-free lower bound on the length.
% Check. Integral of eq:identity. Its large-zeta form check_general.py F19.
\begin{equation}
L(Q_0\to Q)\ge\int_{Q_0}^{Q}\frac{\bigl|d\langle\xi\rangle\bigr|}{\operatorname{sd}_P(\xi)},
\qquad
\int_0^\zeta\frac{\mu\,dz}{\sqrt{Dz}}=\frac{2\mu}{\sqrt D}\sqrt\zeta .
\label{eq:lengthbound}
\end{equation}

% Source. New, S1_repaired/DERIVATION.md Eq. (2.1) (ledger E16). Credit SteinNossek2017 Eqs. (46)-(48),
%   ZachariahStoica2016, ItoDechant2020 PRX Eq. (38).
% States. The bound from the pair (xi, xi^2) in Gram form and in the Bessel form, chi_n the cumulants of xi.
% Check. check_general.py F16 (Gamma family, relative 1.7e-31).
%   V2 rename. kappa_n -> chi_n (cumulants of xi; kappa is the speed only); Sigma -> bold V (covariance matrix of xi and xi^2; Sigma is the quark singlet only); bold g -> bold m' (m = (<xi>, <xi^2>), prime = d/dzeta; g is the gluon only).
\begin{equation}
\begin{gathered}
I_\zeta\ge J_2=\mathbf m'^{\mathsf T}\mathbf V^{-1}\mathbf m'
=\frac{\chi_1'^2}{\chi_2}+\frac{\bigl(\chi_2'-\chi_1'\chi_3/\chi_2\bigr)^2}{K_4},\\
K_4=\chi_4+2\chi_2^2-\frac{\chi_3^2}{\chi_2},
\end{gathered}
\label{eq:Jtwo}
\end{equation}
% Here m = (<xi>, <xi^2>), m' = d_zeta m, bold V is the covariance matrix of (xi, xi^2), chi_n are the
% cumulants of xi, and primes are d/dzeta.

% Source. New, CHAIN.md Sec. 6, chain_symbolic.py L5a (ledger E16).
% States. The lower bound on R from J_2.
% Check. check_general.py F17.
%   V2 rename. kappa_n -> chi_n (cumulants of xi).
\begin{equation}
R\ge R_{\rm low}=\frac{J_2\,\chi_2}{\chi_1'^2}
=1+\frac{\chi_2\bigl(\chi_2'-\chi_1'\chi_3/\chi_2\bigr)^2}{\chi_1'^2K_4}.
\label{eq:Rlow}
\end{equation}

% Source. New, CHAIN.md Sec. 6 and S1_repaired/DERIVATION.md Sec. 5 (ledger E17).
% States. The five limits under which eq:approachbound holds. At LO they hold for every input with
%   finite fourth log-moment, remainders O(zeta^(n-1) e^(-62 zeta/69)).
% Check. The first two from eq:meanxi and eq:varxi (check_lo.py), the third and fourth cited via S2 and S1_repaired.
%   V2 rename. kappa_n -> chi_n (cumulants of xi).
\begin{equation}
\begin{gathered}
\chi_1'\to\mu,\qquad
\frac{\chi_2}{\zeta}\to D,\qquad
\chi_2'\to D,\\
\frac{\chi_3}{\zeta}\to\Lambda_3,\qquad
\frac{\chi_4}{\zeta^2}\to0 .
\end{gathered}
\label{eq:cumulantlimits}
\end{equation}

% Source. New, CHAIN.md Sec. 6 (ledger E17). H_E is a hypothesis, not proved.
% States. Under H_E the bound of eq:approachbound becomes an equality.
% Check. Consistent with the LO computation to zeta = 128 (chain_asymptotic.log, four-point fits
%   \NumFourPtTOne, \NumFourPtTTwo, \NumFourPtPQ against \NumAappSeven). Not a check of H_E.
\begin{equation}
R=1+\frac{a}{\zeta}+o\!\left(\frac1\zeta\right)\qquad\text{under }H_E .
\label{eq:HE}
\end{equation}

% Source. New, saturation DECISION.md Sec. 6.2, decision/d1 (ledger E18). The vector pi of the source is
%   written <x>^infinity here, to keep pi for the constant.
% States. The flavor-averaged rates M_k and the memory term in terms of the stationary state.
% Check. check_lo.py C7 (F_qg equals the stationary memory term of eq:varrate, sympy), C8 (\NumMtwo, \NumMthree,
%   \NumDeltaInf, \NumDgOverDq).
%   V2 rename. Delta_infty -> Delta xi_infty (stationary separation of the gluon and quark means of xi, Delta as difference prefix).
\begin{equation}
\begin{aligned}
M_k&=\frac{d^k}{du^k}\,(1,1)\,\Gamma(2-u)\,\langle\mathbf x\rangle^\infty\Big|_{u=0},\\
\langle\mathbf x\rangle^\infty&=\frac{(3n_f,\,16)^{\mathsf T}}{3n_f+16},\\
F_{qg}&=-2\bigl(c_q'(2)-c_g'(2)\bigr)\,C_q^\infty\\
&=2\bigl(c_q'(2)-c_g'(2)\bigr)\langle x\rangle_q^\infty\langle x\rangle_g^\infty\,\Delta\xi_\infty,\\
\Delta\xi_\infty&=\lim_{\tau\to\infty}\bigl(\langle\xi\rangle_g-\langle\xi\rangle_q\bigr).
\end{aligned}
\label{eq:memorydef}
\end{equation}

% Source. New, spec Sec. 4.4 and decision/d1 (a0_zeta).
% States. The approach coefficient without the memory term (tau rates, converted to zeta).
% Check. check_lo.py C9 (\NumANoMem), C10 (\NumRZeroFlavorAveraged).
\begin{equation}
a_0=2\pi b_0\,\frac{\bigl(M_2^2-\mu_\tau M_3\bigr)^2}{2\mu_\tau^2M_2^3},
\qquad
\mu_\tau=2\pi b_0\,\mu .
\label{eq:anomem}
\end{equation}

% Source. New, plan/analytic/candidates/S8/DERIVATION.md Sec. 4-5 (ledger E29). LO only. Leading term and
%   normalization cited to Mueller1994 Eqs. (12)-(14) and AbdulovKotikovLipatov2022 Eqs. (51)-(53).
% States. Near x = 1 with P ~ C(1-x)^b the LO slope grows like ln(1-x), so P s^2 is integrable for b > -1.
%   Checked copy. Hypothesis made explicit (S8 DERIVATION.md Sec. 3, H2 and H3). The quark density behaves as
%   C(1-x)^b and the gluon density vanishes faster, as (1-x)^(b_g) with b_g > b. With b_g close to b the gluon
%   term, of order (1-x)^(b_g - b) ln(1-x), is not small (S8 case B3, CT18NNLO at 2 and 10 GeV).
% Check. check_general.py F23 (b = 0.5 and 3, remainder below 3(1-x) at 1 - x = 1e-3 and 1e-5).
\begin{equation}
\begin{gathered}
s_\tau(x)=2C_F\bigl[\ln(1-x)-\psi(b+1)\bigr]\\
+C_F\left(\frac32-2\gamma_E\right)+o(1),\qquad x\to1 .
\end{gathered}
\label{eq:xtoone}
\end{equation}

% =====================================================================================
% Appendix D. Markov form and threshold
% =====================================================================================

% Source. New, S5 DERIVATION.md Eqs. (3.1)-(3.2).
% States. Gain-loss form of Gamma(N) with non-negative real-emission rates z P_ab(z), z < 1.
% Check. check_extra.py F25 (both diagonal entries at two complex N, n_f = 3 and 5).
%   A21 proofread (8 October 2026). Final comma -> period: the sentence ends with the display.
\begin{equation}
\begin{aligned}
\Gamma_{ab}(N)&=\int_0^1 dz\,zP_{ab}(z)\,z^{N-2}\qquad(a\neq b),\\
\Gamma_{aa}(N)&=\int_0^1 dz\,zP^{\rm R}_{aa}(z)\bigl(z^{N-2}-1\bigr)-\int_0^1 dz\,zP_{a'a}(z).
\end{aligned}
\label{eq:gainloss}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (6.1) (ledger E22).
% States. The change of Gamma(N) when one flavor is added at fixed P.
% Check. check_lo.py T1, T4.
\begin{equation}
\begin{gathered}
\Delta\Gamma(N)=\begin{pmatrix}0&2\Gamma_{hg}(N)\\0&-\frac13\end{pmatrix},\qquad
2\Gamma_{hg}(2)=\frac13,\\
\Gamma_{hg}(N)=T_R\,\frac{N^2+N+2}{N(N+1)(N+2)}.
\end{gathered}
\label{eq:dGamma}
\end{equation}

% Source. New, S5 DERIVATION.md Eq. (6.2) (ledger E22).
% States. The same change in x space.
% Check. check_lo.py T3 (int z w = 1/3, int z w ln(1/z) = 11/72).
%   Checked copy. P_qg^(1) of S5 Eq. (6.2) written P_hg, whose Mellin moment is Gamma_hg of eq:dGamma, since the
%   upper index (1) means the two-loop term in eq:nlodrift.
\begin{equation}
\begin{gathered}
\Delta K=2\bigl[zP_{hg}\otimes xg\bigr]-\frac13\,xg,\qquad
\int_0^1\Delta K\,dx=0,\\
P_{hg}(z)=T_R\bigl[z^2+(1-z)^2\bigr].
\end{gathered}
\label{eq:deltaK}
\end{equation}

% Source. New, S5 DERIVATION.md Sec. 5 (last paragraph), CONTENT_SPEC_V1 Sec. 4.5 (Q25).
% States. With the heavy pair as a species of its own the flavor-resolved information diverges above a threshold.
% Check. Algebra from p_h = (tau - tau_th) Delta K_h + O((tau - tau_th)^2) and check_lo.py T1 (feed 1/3 of <x>_g).
%   Checked copy. I_flavor is the sum over the species q, g and h + hbar of int dx (d_tau P_j)^2/P_j, and
%   Delta K_h = 2[z P_hg (x) xg] is the heavy part of eq:deltaK.
\begin{equation}
I_{\rm flavor}(\tau)=\frac{\langle x\rangle_g}{3\,(\tau-\tau_{\rm th})}+O(1),
\qquad
\tau\to\tau_{\rm th}^+ .
\label{eq:heavydiv}
\end{equation}

% =====================================================================================
% Appendix E. The HERA F_2 speed
% =====================================================================================

% Source. A15 l. 349-351 (unnumbered) and l. 354-363, eq:f2window (ledger E24).
% States. The windowed speed of F_2, a separate functional with no derived relation to I_F of P.
% Check. Definition.
\begin{equation}
\begin{gathered}
\sigma(x,Q^2)=\frac{\d\ln F_2(x,Q^2)}{\d\ln Q^2},\qquad
Z_W=\int_W F_2\,dx,\\
v_{F_2}^2=\frac{1}{Z_W}\int_W dx\,F_2\,\sigma^2-\left(\frac{1}{Z_W}\int_W dx\,F_2\,\sigma\right)^2 .
\end{gathered}
\label{eq:f2window}
\end{equation}

% Source. A15 l. 371-375 (unnumbered display), numbered here.
% States. For F_2 proportional to x^(-lambda) on W the speed is the rate of lambda times the spread of ln(1/x).
% Check. check_general.py H5 (\NumHOneRate times sd gives \NumExpectedVTen and \NumExpectedVThirtyFive).
\begin{equation}
v_{F_2}=\left|\frac{d\lambda}{d\ln Q^2}\right|\operatorname{sd}_{F_2/Z_W}\!\left[\ln\frac1x\right].
\label{eq:ftwoexpect}
\end{equation}

% Source. A15 l. 1144-1151, eq:stencil renamed eq:threepoint (F63, C12).
% States. The derivative at the central scale of the quadratic through three scales.
% Check. check_general.py H1 (sympy, returns the slope of any quadratic).
%   V2 rename. g_i -> Phi_i (ln F_2 at x_i; g is the gluon density, which appears in eq:FL of the same appendix).
\begin{equation}
\begin{aligned}
\sigma_i={}&-\frac{h_+}{h_-(h_-+h_+)}\,\Phi_{i-}+\frac{h_+-h_-}{h_-h_+}\,\Phi_{i0}\\
&+\frac{h_-}{h_+(h_-+h_+)}\,\Phi_{i+},\qquad
\Phi_i=\ln F_2(x_i,Q^2).
\end{aligned}
\label{eq:threepoint}
\end{equation}

% Source. A15 l. 1155-1162, eq:f2disc.
% States. The discrete form of eq:f2window under the measure F_2 dx.
% Check. Definition. The weights x_i F_2 Delta xi_i are F_2 dx since dx = x dxi.
\begin{equation}
\begin{gathered}
P_i=\frac{x_iF_2(x_i,Q_c^2)\,\Delta\xi_i}{\sum_jx_jF_2(x_j,Q_c^2)\,\Delta\xi_j},\\
v^2=\sum_iP_i\sigma_i^2-\Bigl(\sum_iP_i\sigma_i\Bigr)^2 .
\end{gathered}
\label{eq:f2disc}
\end{equation}

% Source. A15 l. 1264-1270, eq:null, with Q_0 -> Q_c (DA5).
% States. The zero-spread surface, a single x-independent slope from the central scale.
% Check. check_general.py H3 (zero spread).
\begin{equation}
F_2^{\rm null}(x,Q_j^2)=F_2(x,Q_c^2)\left(\frac{Q_j^2}{Q_c^2}\right)^{\bar\sigma},
\qquad
\bar\sigma=\sum_iP_i\sigma_i .
\label{eq:null}
\end{equation}

% Source. A15 l. 1275-1280, eq:pval, with N -> N_rep (DA5).
% States. The one-sided quantile of the data against the null.
% Check. check_general.py H4 (n_tail + 1 integer for N_rep = 4000 and the three \NumPNull... macros).
\begin{equation}
p=\frac{n_{\rm tail}+1}{N_{\rm rep}+1},
\qquad
n_{\rm tail}=\#\bigl\{v_{\rm null}\ge v_{\rm data}\bigr\}.
\label{eq:pval}
\end{equation}

% Source. New, repro/code/taskE_calibration.py header l. 11-21 (ledger E25).
% States. The pseudo-data surfaces of the belt, A = 0 being eq:null, with true spread v = A v_unit.
% Check. Definition. The program's check 3 returns the stated spread on noiseless surfaces.
%   Checked copy. The normalization of sigma_1 added, without which v = A v_unit does not follow (program header
%   l. 15-18, r_s scales the shape so that the spread under the weights P_i is A v_unit).
\begin{equation}
\begin{gathered}
F_2^{(A)}(x,Q^2)=F_2(x,Q_c^2)\left(\frac{Q^2}{Q_c^2}\right)^{\bar\sigma+A\,\sigma_1(x)},\\
\sum_iP_i\,\sigma_1(x_i)=0,\qquad
\sum_iP_i\,\sigma_1(x_i)^2=v_{\rm unit}^2,\\
v=A\,v_{\rm unit}.
\end{gathered}
\label{eq:belt}
\end{equation}

% Source. New, taskE_calibration.py header l. 45-67, FeldmanCousins1998 Eqs. (4.1), (4.3)-(4.4) (ledger E25).
% States. The acceptance region of a belt member and the confidence set, with the best fit restricted to v >= 0.
% Check. Definition. The 68 percent content of every member is asserted by the program.
%   V2 rename. f(hat v | v) -> mathcal P(hat v | v) (sampling density of hat v; f is the information fraction of eq:fdef).
\begin{equation}
\begin{gathered}
\mathcal A_v=\left\{\hat v\ \middle|\ \frac{\mathcal P(\hat v\,|\,v)}{\max_{v'\ge0}\mathcal P(\hat v\,|\,v')}\ge c_v\right\},\\
\int_{\mathcal A_v}\mathcal P(\hat v\,|\,v)\,d\hat v=0.68,\qquad
\bigl\{v\ge0\ \big|\ \hat v_{\rm data}\in\mathcal A_v\bigr\}.
\end{gathered}
\label{eq:fc}
\end{equation}

% =====================================================================================
% Appendix F. The pole model
% =====================================================================================

% Source. A15 l. 431-436, eq:mgf.
% States. A momentum-weighted kernel at N = 2 - u is the moment-generating function of the step ell = ln(1/z).
% Check. check_general.py P4 (P_gq at u = 0.3, relative 1.7e-24).
%   Checked copy. A15 wrote gamma_ij for the entries of the matrix called Gamma(N) in eq:gammaLO, now Gamma_ij.
%   V2 rename. Delta -> ell (logarithmic step ln(1/z) of one emission, the same variable as in eq:markov).
\begin{equation}
\Gamma_{ij}(2-u)=\int_0^1 dz\,\bigl[zP_{ij}(z)\bigr]\,e^{u\ell},
\qquad
\ell=\ln\frac1z .
\label{eq:mgf}
\end{equation}

% Source. A15 l. 449-456, eq:regzero (unnumbered decomposition of l. 449-451 included).
% States. The momentum sum rule fixes the regular part at N = 2.
% Check. Follows from gamma_+(2) = 0, check_lo.py A3.
\begin{equation}
\gamma_+^{(0)}(N)=\frac{2C_A}{N-1}+\operatorname{reg}(N),
\qquad
\operatorname{reg}(2)=-2C_A .
\label{eq:regzero}
\end{equation}

% Source. A15 l. 458-463, eq:cgf, and l. 476-479, eq:rate, in zeta units (ledger E26).
% States. The pole truncation is a compound-Poisson exponent with unit-mean exponential steps.
% Check. check_general.py P1 (sympy), P3 (\NumPoleShareDrift, \NumPoleShareDiffusion).
\begin{equation}
\begin{gathered}
\Lambda_{\rm pole}(u)=\frac{2C_A}{2\pi b_0}\left(\frac{1}{1-u}-1\right)=\frac{r\,u}{1-u},\\
r=\frac{2C_A}{2\pi b_0}=\frac{12}{\beta_0}.
\end{gathered}
\label{eq:polecgf}
\end{equation}

% Source. A15 l. 485-490, eq:cumulants, with Lambda_3 added (ledger E26).
% States. Drift, diffusion and third rate of the truncation.
% Check. check_general.py P1, P5 (mean nbar and variance 2 nbar of eq:density at nbar = 2).
\begin{equation}
\begin{gathered}
\langle\xi\rangle=\nbar,\qquad
\operatorname{Var}(\xi)=2\nbar,\qquad
\nbar=r\zeta,\\
\mu_{\rm pole}=r,\qquad D_{\rm pole}=2r,\qquad\Lambda_{3,\rm pole}=6r .
\end{gathered}
\label{eq:cumulants}
\end{equation}

% Source. A15 l. 496-505, eq:density (ChaoWardOber2012 Eq. (21), Mortensen2010 Suppl. Eq. (135)).
% States. The density of the truncation, with the point mass e^(-nbar) at xi = 0.
% Check. check_general.py P5 (normalization 1 including the atom).
\begin{equation}
\rho(\xi,\zeta)=e^{-\nbar}\delta(\xi)+e^{-\nbar-\xi}\sqrt{\frac{\nbar}{\xi}}\,I_1\!\left(2\sqrt{\nbar\xi}\right).
\label{eq:density}
\end{equation}

% Source. A15 l. 1465-1476, eq:logderiv (Mortensen2010 Suppl. Eq. (141)).
% States. The logarithmic zeta-derivative on the continuous part, the atom having -r.
% Check. check_general.py P6 (against a numerical derivative, relative 4.4e-31).
\begin{equation}
\frac{\d\ln\rho}{\d\zeta}=r\left[\sqrt{\frac{\xi}{\nbar}}\,\frac{I_0\bigl(2\sqrt{\nbar\xi}\bigr)}{I_1\bigl(2\sqrt{\nbar\xi}\bigr)}-1\right],
\qquad
\xi>0 .
\label{eq:logderiv}
\end{equation}

% Source. A15 l. 1431-1439, eq:fdef (ChaoWardOber2012 Eq. (22)).
% States. The fraction f of the emission-counting information r/zeta retained in xi.
% Check. check_general.py P7 (\NumFNbarRef at the reference nbar).
%   A21 rename (C028). I_zeta -> I_{zeta,pole} (pole-model information; I_zeta is the full-matrix information).
\begin{equation}
\zeta I_{\zeta,\rm pole}=r\,f(\nbar),
\qquad
f(\nbar)=\frac{\nbar}{r^2}\left\langle\left(\frac{\d\ln\rho}{\d\zeta}\right)^2\right\rangle_\rho .
\label{eq:fdef}
\end{equation}

% Source. A15 l. 1457-1460, eq:Iexpapp.
% States. The large-zeta expansion of the information of the truncation.
% Check. check_general.py P8 (nbar(f - 1/2) Richardson value 0.124985 against 1/8).
%   A21 rename (C028). I_zeta -> I_{zeta,pole}, as in eq:fdef.
\begin{equation}
I_{\zeta,\rm pole}=\frac{r}{2\zeta}+\frac{1}{8\zeta^2}+\cdots .
\label{eq:Iexpapp}
\end{equation}

% Source. A15 l. 1482-1488, eq:length, and l. 1490-1498, eq:Cdef, without the typed value 0.69,
%   which has no macro in paper/numbers.tex (C = 0.6927 from the A15 package cconst.py, 0.69268 here).
% States. The length of the truncation and its constant term.
% Check. check_general.py P9 (C from nbar = 25 and 100 agree to 3e-4, L(25) = 7.728099).
\begin{equation}
\begin{gathered}
L(\nbar)=2\int_0^{\sqrt{\nbar}}\sqrt{f(w^2)}\,dw=\sqrt{2\nbar}+C-\frac{1}{4\sqrt{2\nbar}}+\cdots,\\
C=2\int_0^\infty\left[\sqrt{f(w^2)}-\frac{1}{\sqrt2}\right]dw .
\end{gathered}
\label{eq:length}
\end{equation}

% Source. CONTENT_SPEC_V1 App F (C15), BallForte1994. Optional ("if the one-loop damping is written").
% States. The one-loop damping constant and its ratio to the pole rate.
% Check. check_general.py P2 (sympy).
%   V2 rename. Gamma -> Omega (one-loop damping constant; Gamma is the LO singlet matrix only).
\begin{equation}
\Omega=\frac{11+2n_f/27}{\beta_0},
\qquad
\frac{r}{\Omega}=\frac{324}{297+2n_f}.
\label{eq:damping}
\end{equation}

% Source. A15 l. 532-538, eq:das. Optional, kept only with eq:damping.
% States. The large-argument form of the truncation reproduces the double-asymptotic-scaling exponent.
% Check. check_general.py P10 (ratio to the stated form 0.9987 at xi = 1e4, nbar = 2).
%   A21 change (C017). xg(x,Q^2) -> P(x,Q^2) on the left: the pole model is a law of total momentum loss, so the form
%   belongs to P = x Sigma + x g (P = e^xi rho, recomputed 7 Oct 2026: ratio 0.99867 at xi = 1e4, nbar = 2).
\begin{equation}
P(x,Q^2)\sim\exp\!\left[2\sqrt{r\zeta\xi}-r\zeta\right]\times(\text{prefactor}).
\label{eq:das}
\end{equation}

% =====================================================================================
% Appendix G. NLO drift at N = 2 (addition A1)
% =====================================================================================

% Source. New, plan/additions/A1_kappa_split/PREREG.md Sec. 3.2 (ledger E23).
% States. At NLO the drift keeps the momentum-weighted form with the two-loop column-sum derivatives.
% Check. check_lo.py G1 (twenty random kernels with vanishing column sums at N = 2, residual 0). The values
%   of c'_1 are ledger macros (\NumCOnePrimeSigma, \NumCOnePrimeG) and are not recomputed here.
%   Checked copy. Species label Sigma written q, as in <x>_q of eq:drift (<x>_Sigma is defined nowhere), and the
%   kernel matrices written Gamma^(n), with Gamma^(0) = Gamma of eq:gammaLO, so c'_{0,j} = c_j'(2). The ledger keeps
%   the macro names with Sigma.
\begin{equation}
\begin{gathered}
\frac{d\langle\xi\rangle}{dt}=-a_s\sum_{j=q,g}\Bigl[c_{0,j}'+a_s\,c_{1,j}'\Bigr]\langle x\rangle_j,\\
c_{n,j}'=\sum_i\d_N\Gamma_{ij}^{(n)}(N)\Big|_{N=2},\qquad
a_s=\frac{\alpha_s}{2\pi}.
\end{gathered}
\label{eq:nlodrift}
\end{equation}

% =====================================================================================
% Appendix H. Resummed comparison (addition A3)
% =====================================================================================

% Source. New, plan/analytic/verify/A3_inference.md Sec. 2 (ledger E27).
% States. The observed relative change of kappa and its split into an input part and a kernel part.
% Check. check_general.py H6 (identity on the stored values at 2, 10, 100 GeV, residual 0).
\begin{equation}
\begin{gathered}
\frac{\Delta\kappa}{\kappa}=\frac{\kappa[\text{NNLO+NLL}x]}{\kappa[\text{NNLO}]}-1,\\
\bigl(1+I_A\bigr)\bigl(1+K_A\bigr)=1+\frac{\Delta\kappa}{\kappa}.
\end{gathered}
\label{eq:resattrib}
\end{equation}

% =====================================================================================
% Appendix I. Numerical methods (inputs and the HERA data treatment)
% =====================================================================================

% Source. New, story/chain/CHAIN.md Sec. 8 and story/chain/check/ck_num.py l. 30-39.
% States. The proton-like input A at Q_0^2 = 2 GeV^2 (steep and valence-like inputs in the text).
% Check. check_lo.py B10 (unit momentum sum and <x>_q = 0.58, 0.55, 0.70 for the three inputs).
%   V2 rename and layout. Euler Beta function mathrm B -> mathrm{Beta} (B is the bound only). Layout: aligned at column width, the quark line split after the first term.
\begin{equation}
\begin{aligned}
x\Sigma={}&0.38\,\frac{x^{0.5}(1-x)^3}{\mathrm{Beta}(1.5,4)}\\
&+0.20\,\frac{x^{-0.15}(1-x)^7}{\mathrm{Beta}(0.85,8)},\\
xg={}&0.42\,\frac{x^{-0.1}(1-x)^5}{\mathrm{Beta}(0.9,6)} .
\end{aligned}
\label{eq:inputs}
\end{equation}

% Source. A15 l. 1084-1091, eq:sigred.
% States. The reduced cross section in terms of F_2 and F_L.
% Check. Definition (HERAcomb).
%   V2 layout. Layout only. gathered block, the first \qquad replaced by a line break.
\begin{equation}
\begin{gathered}
\sigma_{\rm red}=F_2-\frac{y^2}{Y_+}\,F_L,\\
Y_+=1+(1-y)^2,
\qquad
y=\frac{Q^2}{s_{\rm CM}\,x}.
\end{gathered}
\label{eq:sigred}
\end{equation}

% Source. A15 l. 1096-1101, eq:f2inv, relabeled eq:ftwoinv.
% States. The inversion in ratio form with R_{L/T} = F_L/(F_2 - F_L).
% Check. check_general.py H2 (sympy).
%   V2 rename. R -> R_{L/T} (longitudinal-to-transverse ratio F_L/(F_2 - F_L); R is the information ratio of eq:Rdef only).
\begin{equation}
F_2=\frac{\sigma_{\rm red}}{1-f_L\,R_{L/T}/(1+R_{L/T})},
\qquad
f_L=\frac{y^2}{Y_+}.
\label{eq:ftwoinv}
\end{equation}

% Source. A15 l. 1119-1127, eq:FL (AltarelliMartinelli1978).
% States. The LO longitudinal structure function used for R.
% Check. Equal to the form alpha_s/(4 pi) x^2 int dz/z^3 [16/3 F_2 + 8 sum e_q^2 (1 - x/z) z g] [asserted, the
%   reference form was not reopened in this round].
\begin{equation}
\begin{aligned}
F_L=\frac{\alpha_s(Q^2)}{\pi}\,x^2\biggl[&\frac43\int_x^1\frac{dz}{z^3}\,F_2(z)\\
&+2\sum_qe_q^2\int_x^1\frac{dz}{z^3}\Bigl(1-\frac xz\Bigr)z\,g(z)\biggr].
\end{aligned}
\label{eq:FL}
\end{equation}

% Source. A15 l. 1175-1180, eq:replica, with u, u', eta -> eta_stat, eta_unc, eta_corr (DA5).
% States. The replicas of the reduced cross sections that realize the covariance.
% Check. Definition.
%   V2 rename. delta -> epsilon_rep (relative shift of a replica, percent; delta is the threshold shift only); C -> epsilon_corr (correlated systematic uncertainties, percent; C is the length constant of eq:length only).
\begin{equation}
\begin{gathered}
\sigma_{\rm red}\longrightarrow\sigma_{\rm red}\left(1+\frac{\epsilon_{\rm rep}}{100}\right),\\
\epsilon_{\rm rep}=\epsilon_{\rm stat}\odot\eta_{\rm stat}+\epsilon_{\rm unc}\odot\eta_{\rm unc}+\epsilon_{\rm corr}\,\eta_{\rm corr}.
\end{gathered}
\label{eq:replica}
\end{equation}


% =====================================================================================
% Section 4. The lower bound and its large-scale form (A25 additions)
% =====================================================================================
% A25 displays (12 October 2026) of Sec. IV A "Effective power and the residual slope" and Sec. IV C "Length and
% distance", and below them those of Appendix E "Path geometry and the approach to the bound" (label app:path).
% Written from plan/A25/research/theory/THEORY.md and plan/A25/CONTENT_SPEC_A25.md Sec. 3; checks by the programs
% named.

% Source. A25, THEORY.md Eqs. (2.1) and (2.2); CONTENT_SPEC_A25 Sec. 3.1.
% States. The tau slope splits into its projection on xi - <xi> and a residual r; (B/kappa)^2 = 1 - <r^2>/kappa^2.
% Check. t2_slope.py S1 (Beta path, residual 3e-40); ns_regions.py (int r^2 p = (1 - corr2) I to 1e-9 on every row).
\begin{equation}
\begin{gathered}
s_\tau=\beta\,\bigl(\xi-\langle\xi\rangle\bigr)+r,\qquad
\beta=\frac{1}{\operatorname{Var}_P(\xi)}\,\frac{d\langle\xi\rangle}{d\tau},\\
\langle r\rangle_P=\operatorname{Cov}_P(r,\xi)=0,\qquad
\frac{B^2}{\kappa^2}=1-\frac{\langle r^2\rangle_P}{\kappa^2}.
\end{gathered}
\label{eq:residual}
\end{equation}

% Source. A25, THEORY.md Eq. (2.4); CONTENT_SPEC_A25 Sec. 3.1.
% States. beta is the weighted average of d_tau lambda, with weight calT >= 0 integrating to Var_P(xi).
%   A25 review rename. T -> \mathcal T (T is ln(Q^2/Lambda^2) of eq:clocks).
% Check. t2_slope.py S4 (Beta path, residual 3e-31); t2_lo.py (LO nodes, 1e-15 to 4e-15 relative).
\begin{equation}
\begin{gathered}
\beta=\frac{1}{\operatorname{Var}_P(\xi)}\int_0^\infty d\xi\,\mathcal T(\xi)\,\d_\tau\lambda,\\
\mathcal T(\xi)=\int_\xi^\infty dy\,\bigl(y-\langle\xi\rangle\bigr)\,p(y)\ge0,\qquad
\int_0^\infty d\xi\,\mathcal T(\xi)=\operatorname{Var}_P(\xi).
\end{gathered}
\label{eq:betaweight}
\end{equation}

% Source. A25, THEORY.md Eq. (1.2); CONTENT_SPEC_A25 Sec. 3.2.
% States. The length of a path between two densities is at least the Fisher-Rao distance 2 arccos BC.
% Check. geodesic.py (L >= D_FR on all 65 rows); geo_check.py (independent, 132 checks); t1_sphere.py G2.
\begin{equation}
L(t_1,t_2)\ge D_{\rm FR}(t_1,t_2)=2\arccos\int_0^1 dx\,\sqrt{P(x,t_1)\,P(x,t_2)} .
\label{eq:dfr}
\end{equation}

% Source. A25, THEORY.md Eq. (1.4); CONTENT_SPEC_A25 Sec. 3.2.
% States. At small separation the length excess over the distance is k^2 L^2/24 with k at the midpoint.
% Check. t1_sphere.py G3 (Beta path, ratios 4.001, 4.000, 4.000 per halving); t1_lo.py L2 (LO path, 7.5e-7).
\begin{equation}
\frac{L(t_1,t_2)}{D_{\rm FR}(t_1,t_2)}-1=\frac{k^2L^2}{24}+O\bigl(L^4\bigr).
\label{eq:curvlaw}
\end{equation}

% =====================================================================================
% Appendix E. Path geometry and the approach to the bound (A25)
% =====================================================================================

% Source. A25, THEORY.md Eq. (1.1); CONTENT_SPEC_A25 Sec. 3.3 (a).
% States. u = 2 sqrt(P) lies on the sphere of radius 2 and the squared speed of u is I_F.
% Check. t1_sphere.py G1.
\begin{equation}
u(x,t)=2\sqrt{P(x,t)},\qquad
\int_0^1 dx\,u^2=4,\qquad
\int_0^1 dx\,\bigl(\d_tu\bigr)^2=I_F(t).
\label{eq:sphere}
\end{equation}

% Source. A25, THEORY.md Eq. (1.3); CONTENT_SPEC_A25 Sec. 3.3 (a).
% States. The great-circle arc between two densities, the path of equality in eq:dfr.
% Check. t1_sphere.py G1 (identity by sympy, normalization and speed by quadrature, residuals below 2e-40).
\begin{equation}
\sqrt{P_\sigma}=\frac{\sin[(1-\sigma)\phi]\sqrt{P(t_1)}+\sin(\sigma\phi)\sqrt{P(t_2)}}{\sin\phi},\qquad
\cos\phi=\int_0^1dx\,\sqrt{P(t_1)\,P(t_2)},\qquad
0\le\sigma\le1 .
\label{eq:geodesic}
\end{equation}

% Source. A25, THEORY.md Eqs. (1.5) and (1.6); CONTENT_SPEC_A25 Sec. 3.3 (b).
% States. The geodesic curvature of a path of densities from its score and second derivative.
% Check. t1_sphere.py G3; a25_path.py stage C (<w> = 0, <ws> = I'/2 to 1.2e-13); main-session de Hoog solver.
\begin{equation}
\begin{gathered}
k^2=\frac{1}{I_F^2}\left[\bigl\langle w^2\bigr\rangle_P-\frac{\langle ws\rangle_P^2}{I_F}\right],\qquad
w=\frac{\d_t^2P}{P}-\frac{s^2}{2}+\frac{I_F}{2},\\
\langle w\rangle_P=0,\qquad
\langle ws\rangle_P=\frac12\,\frac{dI_F}{dt}.
\end{gathered}
\label{eq:curvature}
\end{equation}

% Source. A25, THEORY.md Eq. (1.7); CONTENT_SPEC_A25 Sec. 3.3 (c).
% States. The reweighting path from P(t_1) by a power of 1/x.
% Check. Definition; geodesic.py tilt routes (Mellin and quadrature agree to 3.7e-14).
\begin{equation}
P_\theta(x)=\frac{x^{-\theta}P(x,t_1)}{M_1(\theta)},\qquad
M_1(\theta)=\int_0^1dx\,x^{-\theta}P(x,t_1),
\label{eq:tiltpath}
\end{equation}

% Source. A25, THEORY.md Eqs. (1.8) to (1.10); CONTENT_SPEC_A25 Sec. 3.3 (c).
% States. Length, distance from the start and curvature of the reweighting path.
% Check. t1_sphere.py G4, G4b, G5; geo_check.py (two tilt routes, 1e-31); a25_path.py stage C (3e-18).
\begin{equation}
\begin{gathered}
L_{\rm tilt}(\theta)=\int_0^\theta d\theta'\,\sqrt{\frac{d^2\ln M_1}{d\theta'^2}},\qquad
\cos\frac{D_{\rm FR}}{2}=\frac{M_1(\theta/2)}{\sqrt{M_1(\theta)}},\\
k_{\rm tilt}^2=\frac{K_4}{4\chi_2^2}.
\end{gathered}
\label{eq:tiltlength}
\end{equation}

% Source. A25, THEORY.md Eqs. (3.1) and (3.3b); CONTENT_SPEC_A25 Sec. 3.3 (e).
% States. Leading small-tau fall of the information for an input vanishing like x^(1/2) at small x.
%   A25 review rename. R -> \mathcal R (R is the ratio of eq:Rdef).
% Check. t3_check.py E3 (fitted 3328.75 against 2R^3/A^2 = 3330.17); ns_transient_fit.py (ratio 1.0008); an independent
%   check, item 5h (3328.75); cn_transient_coef.py (47.6945 for the deficit).
\begin{equation}
\begin{gathered}
I_\tau(\tau)-I_\tau(0)=-\frac{2\mathcal R^3}{A^2}\,\tau\ln\frac1\tau+O(\tau),\\
\mathcal R=2\bigl[C_A\tilde P_g(1,0)+C_F\tilde P_q(1,0)\bigr],\qquad
P(x,0)=A\,x^{1/2}\bigl[1+O(x^d)\bigr],\ d>0,\ x\to0 .
\end{gathered}
\label{eq:transient}
\end{equation}


==> anc/plan/v1/clarity/calc/corr_rows_extra.json <==
{
 "hardq_steepg": {
  "2": {
   "input": "hardq_steepg",
   "Q": "2",
   "nf": 5,
   "tau": 0.042554345978988384,
   "corr2": 0.913519169292576,
   "one_minus": 0.0864808307074239,
   "gauss_corr2": 0.5586788229884696,
   "P": -0.33516686173906296,
   "K": 0.6269155216891549,
   "G": 0.7899371854670043,
   "P2KG": 0.05563187875292816,
   "Rperp_over_I": 0.03566004304286366,
   "I": 7.34256932267366,
   "err_norm": -3.1243331007319305e-19,
   "err_mean": -2.3059316003756334e-17,
   "err_var": -1.6784024043582234e-15,
   "mean_score": 1.0125403694910497e-18,
   "err_drift": 5.746325581607301e-17,
   "err_dvar": 3.746022948110279e-15,
   "tail_rel": 2.4238188039354442e-11,
   "nonpositive_nodes": 146,
   "first_nonpositive_xi": 85.90411725637047,
   "dps": 34,
   "M": 32
  },
  "10": {
   "input": "hardq_steepg",
   "Q": "10",
   "nf": 5,
   "tau": 0.18082100362433356,
   "corr2": 0.9069607274278244,
   "one_minus": 0.09303927257217556,
   "gauss_corr2": 0.6600811207774461,
   "P": -0.36096744006989134,
   "K": 0.7687667634214028,
   "G": 0.514965310357909,
   "P2KG": 0.05158324182918508,
   "Rperp_over_I": 0.046255298039692486,
   "I": 5.294084473488952,
   "err_norm": -2.0060785684235374e-19,
   "err_mean": -1.5907216740765433e-17,
   "err_var": -1.1758498709913857e-15,
   "mean_score": 6.56244187141295e-19,
   "err_drift": 4.5923650130881557e-17,
   "err_dvar": 3.092217938379231e-15,
   "tail_rel": 8.72847930152891e-11,
   "nonpositive_nodes": 129,
   "first_nonpositive_xi": 88.41268204571338,
   "dps": 34,
   "M": 32
  },
  "100": {
   "input": "hardq_steepg",
   "Q": "100",
   "nf": 5,
   "tau": 0.3015639686797127,
   "corr2": 0.9112032331970922,
   "one_minus": 0.08879676680290777,
   "gauss_corr2": 0.7187271219145537,
   "P": -0.36313001825601865,
   "K": 0.843128023975482,
   "G": 0.39134863498150513,
   "P2KG": 0.04350925539679392,
   "Rperp_over_I": 0.04915099261135112,
   "I": 4.240306220008605,
   "err_norm": -1.3173358053343557e-19,
   "err_mean": -1.0970842185787995e-17,
   "err_var": -8.227433051180576e-16,
   "mean_score": 4.918308246274824e-19,
   "err_drift": 3.5936476736887056e-17,
   "err_dvar": 2.4724367845091914e-15,
   "tail_rel": 2.6299263582911827e-10,
   "nonpositive_nodes": 116,
   "first_nonpositive_xi": 90.63216850100181,
   "dps": 34,
   "M": 32
  },
  "10000": {
   "input": "hardq_steepg",
   "Q": "10000",
   "nf": 5,
   "tau": 0.44620912946228364,
   "corr2": 0.9220796569040008,
   "one_minus": 0.07792034309599911,
   "gauss_corr2": 0.7675620351018778,
   "P": -0.35642582613404117,
   "K": 0.8964394575747546,
   "G": 0.3028262919065179,
   "P2KG": 0.034486797948826954,
   "Rperp_over_I": 0.046120768275627146,
   "I": 3.4011496530051124,
   "err_norm": -7.311658339369038e-20,
   "err_mean": -6.566366823404406e-18,
   "err_var": -5.030986856154908e-16,
   "mean_score": 3.231667172480748e-19,
   "err_drift": 2.5281947710975868e-17,
   "err_dvar": 1.7776738292476666e-15,
   "tail_rel": 9.553601313257359e-10,
   "nonpositive_nodes": 101,
   "first_nonpositive_xi": 93.36783149899819,
   "dps": 34,
   "M": 32
  }
 },
 "softq_hardg": {
  "2": {
   "input": "softq_hardg",
   "Q": "2",
   "nf": 5,
   "tau": 0.042554345978988384,
   "corr2": 0.7210025184793647,
   "one_minus": 0.27899748152063525,
   "gauss_corr2": 0.7642483548394519,
   "P": -1.3330697453110019,
   "K": 0.506108972533581,
   "G": 0.3084751752067209,
   "P2KG": 0.27744059061748677,
   "Rperp_over_I": 0.07896211695702489,
   "I": 26.21885323122065,
   "err_norm": -3.241917788950729e-19,
   "err_mean": -2.7552517018787063e-17,
   "err_var": -2.1541687144327628e-15,
   "mean_score": 1.846900551096657e-18,
   "err_drift": 1.0538878793518034e-16,
   "err_dvar": 6.141554760560592e-15,
   "tail_rel": 4.111204778234352e-15,
   "nonpositive_nodes": 258,
   "first_nonpositive_xi": 67.12523340851146,
   "dps": 34,
   "M": 32
  },
  "10": {
   "input": "softq_hardg",
   "Q": "10",
   "nf": 5,
   "tau": 0.18082100362433356,
   "corr2": 0.8227418323022152,
   "one_minus": 0.1772581676977848,
   "gauss_corr2": 0.7434977446898604,
   "P": -0.8124535144886772,
   "K": 0.6200632643932608,
   "G": 0.34499399243925877,
   "P2KG": 0.1412032127731993,
   "Rperp_over_I": 0.06108437769380322,
   "I": 13.7233077117959,
   "err_norm": -1.4422113460613143e-19,
   "err_mean": -1.44820078133374e-17,
   "err_var": -1.2650738293563687e-15,
   "mean_score": 9.452037482106276e-19,
   "err_drift": 8.100298814116663e-17,
   "err_dvar": 5.789522834512508e-15,
   "tail_rel": 8.53697225923046e-14,
   "nonpositive_nodes": 236,
   "first_nonpositive_xi": 70.63216850100181,
   "dps": 34,
   "M": 32
  },
  "100": {
   "input": "softq_hardg",
   "Q": "100",
   "nf": 5,
   "tau": 0.3015639686797127,
   "corr2": 0.8747413216394765,
   "one_minus": 0.12525867836052346,
   "gauss_corr2": 0.7459220209942458,
   "P": -0.6409798824353394,
   "K": 0.6907160732123044,
   "G": 0.34062270834569486,
   "P2KG": 0.09666337586203518,
   "Rperp_over_I": 0.040703229204833345,
   "I": 9.028111292103132,
   "err_norm": -4.900856564857858e-20,
   "err_mean": -6.312011797818774e-18,
   "err_var": -6.366634240623593e-16,
   "mean_score": 6.440546606346739e-19,
   "err_drift": 5.456140503511141e-17,
   "err_dvar": 4.315375226948109e-15,
   "tail_rel": 7.39871242800309e-13,
   "nonpositive_nodes": 214,
   "first_nonpositive_xi": 74.2300973258057,
   "dps": 34,
   "M": 32
  },
  "10000": {
   "input": "softq_hardg",
   "Q": "10000",
   "nf": 5,
   "tau": 0.44620912946228364,
   "corr2": 0.9184190843705423,
   "one_minus": 0.08158091562945764,
   "gauss_corr2": 0.7601240955644541,
   "P": -0.5228816828644244,
   "K": 0.7599885371207,
   "G": 0.3155746618680972,
   "P2KG": 0.06557163669523819,
   "Rperp_over_I": 0.021358673095139138,
   "I": 6.113137160688502,
   "err_norm": 1.8536914540392058e-20,
   "err_mean": -4.084536738005972e-19,
   "err_var": -1.4204544768159363e-16,
   "mean_score": 2.963502748083295e-19,
   "err_drift": 2.8520569310334935e-17,
   "err_dvar": 2.5033299205684417e-15,
   "tail_rel": 7.6950032365946e-12,
   "nonpositive_nodes": 176,
   "first_nonpositive_xi": 80.63216850100181,
   "dps": 34,
   "M": 32
  }
 },
 "softq_hardg_rises": true,
 "program": "plan/v1/clarity/calc/corr_rows_extra.py (run() of plan/saturation/decision/d2_lo_corr.py)",
 "checks_failed": [],
 "seconds": 18.8
}

==> anc/plan/v1/clarity/calc/corr_rows_extra.py <==
#!/usr/bin/env python3
"""Squared correlation (B/kappa)^2 of the two additional inputs at 2, 10, 100 and 10^4 GeV, n_f = 5.

Answers factual point F2 of the A22 panel (A22_work/FACTS_FINAL.md): the inputs hardq_steepg and softq_hardg had stored
values at one scale each (d2_rows.json [10] and [11]) and at Q0 (softq_q0.json). Uses run() of
plan/saturation/decision/d2_lo_corr.py unchanged, with the settings that program uses for its rows above Q0 (its
defaults: dps 34, 32 Talbot terms, xi_max 110). The two stored rows (hardq_steepg at 10 GeV, softq_hardg at 2 GeV) are
recomputed in the same call as controls and must agree with d2_rows.json to 1e-9. The internal checks are those of
d2_lo_corr.py's own rows; a node where the inverted density is not positive is allowed only beyond xi = 50, where the
tail check (tail_rel, the share of I from xi > 50) bounds its effect, as in the stored rows (inversion noise at dps 34).
Writes corr_rows_extra.json beside this file, rows keyed by input and by scale in GeV. Exit 1 on a failed check.
"""
import json, os, sys, time
from multiprocessing import Pool
HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.abspath(os.path.join(HERE, '..', '..', '..', '..'))
sys.path.insert(0, os.path.join(TREE, 'plan', 'saturation', 'decision'))
import d2_lo_corr as D  # noqa: E402

INPUTS = ('hardq_steepg', 'softq_hardg')
SCALES = ('2', '10', '100', '10000')
CONTROLS = {('hardq_steepg', '10'): 10, ('softq_hardg', '2'): 11}   # index in d2_rows.json

if __name__ == '__main__':
    t0 = time.time()
    stored = json.load(open(os.path.join(TREE, 'plan', 'saturation', 'decision', 'd2_rows.json')))
    out, fails = {inp: {} for inp in INPUTS}, []
    with Pool(20) as pool:
        for inp in INPUTS:
            for Q in SCALES:
                row = D.run(inp, Q, 5, pool)
                ok = (abs(row['err_norm']) < 1e-14 and abs(row['err_mean']) < 1e-13 and abs(row['err_var']) < 1e-12
                      and abs(row['mean_score']) < 1e-13 and abs(row['err_drift']) < 1e-12
                      and abs(row['err_dvar']) < 1e-11 and abs(row['tail_rel']) < 1e-8
                      and (row['nonpositive_nodes'] == 0 or row['first_nonpositive_xi'] > 50))
                if not ok:
                    fails.append(f'{inp} {Q} GeV: quadrature against the Mellin route')
                k = CONTROLS.get((inp, Q))
                if k is not None:
                    s = stored[k]
                    if (s['input'], s['Q'], s['nf']) != (inp, Q, 5) or abs(row['corr2'] - s['corr2']) > 1e-9:
                        fails.append(f'{inp} {Q} GeV: control differs from d2_rows.json [{k}]')
                out[inp][Q] = row
                print(json.dumps(row), flush=True)
    sq = [out['softq_hardg'][q]['corr2'] for q in SCALES]
    out['softq_hardg_rises'] = all(a < b for a, b in zip(sq, sq[1:]))
    out['program'] = 'plan/v1/clarity/calc/corr_rows_extra.py (run() of plan/saturation/decision/d2_lo_corr.py)'
    out['checks_failed'] = fails
    out['seconds'] = round(time.time() - t0, 1)
    json.dump(out, open(os.path.join(HERE, 'corr_rows_extra.json'), 'w'), indent=1)
    print('failed:', fails)
    sys.exit(1 if fails else 0)


==> anc/plan/v1/clarity/calc/softq_q0.json <==
{
 "valence": {
  "input": "valence",
  "Q": "Q0",
  "nf": 5,
  "tau": 0.0,
  "corr2": 0.6768264898679648,
  "one_minus": 0.32317351013203527,
  "gauss_corr2": 0.30890699203498656,
  "P": 0.4370051712971399,
  "K": 0.6809081313447201,
  "G": 2.23722034717408,
  "P2KG": 0.29091789298712845,
  "Rperp_over_I": 0.1262725737817729,
  "I": 47.25803825406792,
  "err_norm": 7.695818229921578e-21,
  "err_mean": -1.1949360812878425e-20,
  "err_var": 2.667803095394097e-20,
  "mean_score": -1.3024513216058015e-19,
  "err_drift": -1.0639000688918246e-19,
  "err_dvar": 6.429404914921602e-19,
  "tail_rel": 1.4375879139443832e-10,
  "nonpositive_nodes": 0,
  "first_nonpositive_xi": -1.0,
  "dps": 60,
  "M": 64
 },
 "softq_hardg": {
  "input": "softq_hardg",
  "Q": "Q0",
  "nf": 5,
  "tau": 0.0,
  "corr2": 0.6598312181190473,
  "one_minus": 0.3401687818809527,
  "gauss_corr2": 0.7792718862367601,
  "P": -1.7329144332101516,
  "K": 0.45026608244178873,
  "G": 0.28324916843744286,
  "P2KG": 0.38299412766380553,
  "Rperp_over_I": 0.08745730009210193,
  "I": 34.44011337176318,
  "err_norm": 6.523133725714995e-21,
  "err_mean": 3.6680494522135864e-20,
  "err_var": -1.9171626216557387e-19,
  "mean_score": 2.7113758320559e-19,
  "err_drift": -6.619635829610246e-19,
  "err_dvar": 3.2045900735710198e-18,
  "tail_rel": 1.1564171411292395e-15,
  "nonpositive_nodes": 0,
  "first_nonpositive_xi": -1.0,
  "dps": 60,
  "M": 64
 },
 "program": "plan/v1/clarity/calc/softq_q0.py (run() of plan/saturation/decision/d2_lo_corr.py)",
 "checks_failed": [],
 "seconds": 10.4
}

==> anc/plan/v1/clarity/calc/softq_q0.py <==
#!/usr/bin/env python3
"""Squared correlation (B/kappa)^2 of the input softq_hardg at its starting scale Q0 (tau = 0), n_f = 5.

Answers referee 4 point (3) of the panel in plan/v1/final/WORKFLOW_RESULT.json (claimed 0.660). Uses run() of
plan/saturation/decision/d2_lo_corr.py unchanged, with the settings that program uses for its Q0 row
(dps 60, 64 Talbot terms, xi_max 80). As a control the valence-like row at Q0, stored as 0.6768264899
in d2_rows.json, is recomputed in the same call and must agree to 1e-9.
Writes softq_q0.json beside this file. Exit 1 on a failed check.
"""
import json, os, sys, time
from multiprocessing import Pool
HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.abspath(os.path.join(HERE, '..', '..', '..', '..'))
sys.path.insert(0, os.path.join(TREE, 'plan', 'saturation', 'decision'))
import d2_lo_corr as D  # noqa: E402

if __name__ == '__main__':
    t0 = time.time()
    out, fails = {}, []
    with Pool(20) as pool:
        for inp in ('valence', 'softq_hardg'):
            row = D.run(inp, 'Q0', 5, pool, dps=60, M=64, xi_max=80)
            ok = (abs(row['err_norm']) < 1e-14 and abs(row['err_mean']) < 1e-13 and abs(row['err_var']) < 1e-12
                  and abs(row['mean_score']) < 1e-13 and abs(row['err_drift']) < 1e-12 and abs(row['err_dvar']) < 1e-11
                  and abs(row['tail_rel']) < 1e-8 and row['nonpositive_nodes'] == 0)
            if not ok:
                fails.append(f'{inp}: quadrature against the Mellin route')
            out[inp] = row
            print(json.dumps(row), flush=True)
    if abs(out['valence']['corr2'] - 0.6768264899) > 1e-9:
        fails.append('valence Q0 control differs from d2_rows.json')
    out['program'] = 'plan/v1/clarity/calc/softq_q0.py (run() of plan/saturation/decision/d2_lo_corr.py)'
    out['checks_failed'] = fails
    out['seconds'] = round(time.time() - t0, 1)
    json.dump(out, open(os.path.join(HERE, 'softq_q0.json'), 'w'), indent=1)
    print('failed:', fails)
    sys.exit(1 if fails else 0)


==> anc/plan/v1/ledger_v1.json <==
{
 "note": "V1 ledger, generated by plan/v1/build_v1.py from plan/v1/registry_v1.py and registry_text_v1.py. Do not edit by hand. Ancillary-file copy: reduced to the blocks inputs and numbers, which calc/make_numbers.py reads; the development record held in the other blocks is not distributed.",
 "inputs": {
  "calc/alphas_results.json": "2f65e7f21524ff197aaa3a2e1e23bb71ea6976583c78e9a9a67ae3361ce11970",
  "calc/closedform_results.json": "c5be66b8efdf7615619a2260c8aa53ad1ddbc0031ba8c3a6bf14a6a5e34160b5",
  "calc/endpoint_results.json": "8cf03a5b5a8ee1f5d9da1a9b66dd5ee8e3c353cc12d5cb8a339917f1c91e86c0",
  "calc/figs_v1/fig1_band.json": "ac99aa44ef39460bdbf8c4f46d9b5037aa96e0ec5d578afa13e4357522de28b4",
  "calc/figs_v1/fig1_lo_curves.json": "2d6bc1a572fbf26b0687ec63ffe55d617ca19ff232c273e3337848345c1d4807",
  "calc/figs_v1/fig2_drift.json": "c6659f80dbc92f14a0ba8a0a4f080ef00d56c23eced9579050009cccbfaa592a",
  "calc/figs_v1/fig3_plotted.json": "129c63f3db526cb3b3605ed5cd8b441065fb472c7aed377d3b015210ae063d18",
  "calc/interp_results.json": "b8b39b1cfd6a283f356e467bfeebda0dbd759df67e96d25e57e9dbe0a38b5e2e",
  "calc/lambda0_results.json": "a730d42289506dbe795a1d5ef126a470a62d2ac661e3b1058d568288b1510074",
  "calc/nnpdf_alignment_results.json": "9bcb788af4b0561fb3da873bbe6bc4971a3ebbe38c6c7e9bf813761bbf35a0e2",
  "calc/pdf_results.json": "589db021dac1576109d4957e810e23fdca08b2bf490c76270e1ecee72461aac8",
  "calc/positivity_results.json": "cc0d33186422bf0cbad24aeed28c0c1dba59278b2b369b3b238dd5eeab1a9ca9",
  "calc/threshold_results.json": "2512600a14b9a30e0a498f78cff5b35ad0ce4716d5a491525d57bd55d6b56e5a",
  "plan/A25/calc/a25_path.json": "e80e68b0a884ccdb8006e1db7492bac50c54317ddea068207cf358a90285b5e2",
  "plan/A25/calc/pole_length_constant.json": "89dac1d186143cdbd723742a7620398a4ed9c55dd5739c6ec1e5512e0b4597ab",
  "plan/A25/research/geodesic/geodesic.json": "386c2f4a19e42306a9f1fb0d951a2f88470cb731c3dd6ed4ca042134097aae3d",
  "plan/A25/research/nearsat/ns_regions.json": "550b02f19f7b26022e481c1837b65755605c61539c1b05e322efa40a9d505b2c",
  "plan/A25/research/nearsat/ns_scan.json": "6422c4c5fdcc699afac6901ecbe4d640a89b886b7fb8b9ba7685b7b17a7aaa41",
  "plan/A25/research/theory/t2_lo.json": "a56398db9e4b72316348c13ab9e316626fcb0e17d9d3c50ad29083fcb99a877f",
  "plan/A25/research/theory/t3_transient.json": "1f53fe99183d7803ac47bf46130f3c0b190e766ae9d32f76d98670c7a1784d8b",
  "plan/A29/calc/null_slopes.json": "c902b3604abb75ecc22ce46e393ed8d5708bd95efd536542ccad8f69cedda45c",
  "plan/A32/calc/slope_powers.json": "1cfef2f9d24afe0549f1e3b736da467991cc1d53066ae6756a4422c4ea3b1710",
  "plan/additions/A1_kappa_split/a1_scan.json": "6b3528e9e4a25d78230c724767d2466e05337a0b123c6f8d9ce8b4f80975c2b0",
  "plan/additions/A1_kappa_split/drift.json": "202a013fd0c54c075453e5e5e7e5257adcfd412c8e06933ba9b1b3caa373884b",
  "plan/additions/A1_kappa_split/kernel.json": "4a1835a9de03250d7182580744e340889ee69402b9f4673117dce5f8d4ec0ba3",
  "plan/additions/A1_kappa_split/recheck/rc_kernel.json": "e139e3695ff6320b1162dbeae0eb556e57025a28a922511ab43b1836d2d57aa1",
  "plan/additions/A3_resummed/results/negative_nodes.json": "8d91f24fcac50860515d7244cdab477f0929848f01bb6db4f29a88976b9a0f66",
  "plan/additions/A3_resummed/results/observation.json": "1c8c0ec8e2e8f03f6dab75d998a826da2017f366787df0ba700381a7ad56d14b",
  "plan/additions/REPORT_ADDITIONS_checks.json": "6c3ab3d092cc179f423348f8b4615a971fa66b41f7c8aabf07081045d01cf6d3",
  "plan/analytic/candidates/S4/s4_d1_ct18.json": "0e3be2c97d0a65180ecf60cef6c8aa418436e089f55328c7c8f56b9f931e93df",
  "plan/analytic/verify/A3_inference/a3_inference.json": "65e8043f66464db866a7458b873d5d3c1f1a84a2bf7589fab50b76eb6b4f1573",
  "plan/analytic/verify/S1_repaired/own_extend.json": "2eb374fe096bd841734cfdffe68fabc26f8d92c5c70ef36c175c864c9bf063b0",
  "plan/analytic/verify/lo_curve/design_summary.json": "52fad071c157f97f55d97937c683ab9579f5512743af51bc6c614316b2ebb252",
  "plan/analytic/verify/lo_curve/pilot.json": "22d89d055fc805eb70859d7e7c5be0580e32694bd63463b273f0be1e8a1a9e72",
  "plan/novelty/inv_checks.json": "7406d49d082de7b95fb415d3f023b4b3ab49eabc81823019a6aa424683f6b423",
  "plan/saturation/decision/d1_out.json": "5bce96e6b03a9ba066bb109f34b35946e108f3c6a3883a7004d5c1b9f6c9128e",
  "plan/saturation/decision/d2_rows.json": "1c9fd9bf731259f148b5bbb1e623614186fd1d2af9447b4a62167a55c6c485fb",
  "plan/saturation/decision/d3_out.json": "0d91f71ad3575f2f00d2d83e51e4721f775f5e86caa997182f31ae71cfab03a5",
  "plan/saturation/dglap/s9_summary.json": "d931cabf41ed4b8542eb76b7400a8c836e69ed66932f9ce2df4baa4437654649",
  "plan/saturation/recheck/r2_constants.json": "fe1471483d7b1860acc13a9def8c0dff9b5b583b7ec37fab60aba37788dffc7f",
  "plan/story/chain/chain_asymptotic.json": "967f6122b44a21e939f4a991736679c67af08880f7adbc41d1a01be9ab830a38",
  "plan/story/chain/chain_forms.json": "48dbfe7c1e7bdd7dcf5f63b6e5790dcb293a757e1ab67d1086934b4573c36b79",
  "plan/story/chain/chain_numeric.json": "e0f38317e296686df0d55c2e3e9949802f0f384476484522385ff1730ee2dcea",
  "plan/story/chain/check/ck_num_table.json": "0b0fddf0a061e8ff6fbba1d75c4d3afbdaec8e058ef9532720ad2d892add3688",
  "plan/story/chain/check/ck_num_table_input_steep.json": "5831c30e36ca5973a7b93a0cff09c04d912543c6e6b43b45a3fb54d6a0f00686",
  "plan/story/chain/check/ck_num_table_input_valence.json": "bf102dcb14ec1dff2ad0667a10f2d25f8b60f5b16091c8c4926af2ebf52d3bc4",
  "plan/story/chain/zeta_lambda.json": "8afa56c7161ca28ffa6b5a37a492b9f13cf8f48372b83ce42f75ba8fdad9f55a",
  "plan/v1/clarity/calc/corr_rows_extra.json": "6d0e29896fa1964c8f6c125b7a84d94ed44af724fc2ad5746c90b06faf3942ea",
  "plan/v1/clarity/calc/softq_q0.json": "ca9847788d6de8d915b16dc74df6e545a8daf47b10baa465db44e0f9875dfc74",
  "plan/v1/neyman/print/kde_fine.json": "610e6cf0a69cb6c3e983c0e46f3ea2f05a22dce1e4f5c442ce3b9e9ca7aa4cca",
  "plan/v1/neyman/print/kde_fine_other.json": "80ed5e6dca47e673ba1f5b223eed7132569bbd852f79835e5f3b7e7b7eed4eb2",
  "plan/v1/neyman/print/print_values.json": "b870940f1e35c9b582535a4ba031c0fd91d468ac5c8027e967aec7b898943e3c",
  "repro/results/calibration.json": "0c5a3d6a10e5d6b694bd6f1b2507d6a587e0d7a0f59c1a7f6ec3156b388dbab2",
  "repro/results/hera_expectation.json": "2bfa8916b83ee61e90f22c46f62c2e06b1f381b8e7dfa7050d8eb73a566c2a63",
  "repro/results/hera_smallx_reach.json": "49dcfa33bc95371559f9e4418f9346002c4decaf9f7752630b367dfd9c874b93",
  "repro/results/loo_stencil_large.json": "266110e73095e5b69fa79e2908c3c9b675b24adcaa804bafb36ab2ecd0e7fdba",
  "repro/results/loo_stencil_rebuilt.json": "85ddc11eb636f8200a8db121355dff67d5d98d5d7f4831c6b76e16e634d3974d",
  "repro/results/results_dx.json": "4668b7e8eff53506db9824985f33988342a5189a443b53a1ff11defe2aa5258d",
  "repro/results/stencil_enumeration.json": "28c4e6cfb4770141117731db2b703a8046a3fe58c6ff7eaf37ad58398741e74f"
 },
 "numbers": [
  {
   "id": "mu",
   "macro": "\\NumMu",
   "what": "drift mu = Lambda'(0) of gamma_+(2-u)/(2 pi b0), zeta units",
   "sec": "S3",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/mu",
   "value": 1.49452949773,
   "printed": "1.4945"
  },
  {
   "id": "D",
   "macro": "\\NumD",
   "what": "diffusion D = Lambda''(0), zeta units",
   "sec": "S3",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/D",
   "value": 3.58928945473,
   "printed": "3.5893"
  },
  {
   "id": "L3",
   "macro": "\\NumLambdaThree",
   "what": "third derivative Lambda3 = Lambda'''(0), zeta units",
   "sec": "S4",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/Lambda3",
   "value": 10.237991982,
   "printed": "10.238"
  },
  {
   "id": "DoverMu",
   "macro": "\\NumDoverMu",
   "what": "D/mu of the full LO eigenvalue (the pole truncation gives 2)",
   "sec": "AppF",
   "claim": "pole",
   "src": "calc/closedform_results.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "values/nf_dependence/nf5/D_over_mu/float",
   "value": 2.4016183422163015,
   "printed": "2.4016"
  },
  {
   "id": "muTau",
   "macro": "\\NumMuTau",
   "what": "drift limit 2 pi b0 mu = -gamma_+'(2), per unit tau",
   "sec": "S3",
   "claim": 2,
   "src": "plan/saturation/decision/d1_out.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mu_tau",
   "value": 5.729029741298312,
   "printed": "5.7290"
  },
  {
   "id": "DTau",
   "macro": "\\NumDTau",
   "what": "gamma_+''(2) = D per unit tau",
   "sec": "S4",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/Dtau",
   "value": 13.7589429098,
   "printed": "13.759"
  },
  {
   "id": "driftLo",
   "macro": "\\NumDriftLo",
   "what": "lower edge of the drift interval, 4 pi^2/9 - 1, per unit tau",
   "sec": "S3",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/drift_lo",
   "value": 3.38649084493,
   "printed": "3.3865"
  },
  {
   "id": "driftHi",
   "macro": "\\NumDriftHi",
   "what": "upper edge of the drift interval, pi^2 - 35/18 at n_f = 5, per unit tau",
   "sec": "S3",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/drift_hi",
   "value": 7.92515995664,
   "printed": "7.9252"
  },
  {
   "id": "driftLoZeta",
   "macro": "\\NumDriftLoZeta",
   "what": "lower edge in zeta units, (4 pi^2/9 - 1)/(2 pi b0)",
   "sec": "AppB",
   "claim": 2,
   "src": "formula",
   "fmt": "f4",
   "tag": "formula",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "FORMULAS['driftLoZeta'] = lower edge in zeta units",
   "value": 0.883432394329201,
   "printed": "0.8834"
  },
  {
   "id": "driftHiZeta",
   "macro": "\\NumDriftHiZeta",
   "what": "upper edge in zeta units",
   "sec": "AppB",
   "claim": 2,
   "src": "formula",
   "fmt": "f4",
   "tag": "formula",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "FORMULAS['driftHiZeta'] = upper edge in zeta units",
   "value": 2.067433032168238,
   "printed": "2.0674"
  },
  {
   "id": "driftHiNfThree",
   "macro": "\\NumDriftHiNfThree",
   "what": "upper edge at n_f = 3",
   "sec": "AppA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/drift_hi",
   "value": 7.61960440109,
   "printed": "7.6196"
  },
  {
   "id": "driftHiNfFour",
   "macro": "\\NumDriftHiNfFour",
   "what": "upper edge at n_f = 4",
   "sec": "AppA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/drift_hi",
   "value": 7.77238217887,
   "printed": "7.7724"
  },
  {
   "id": "driftHiNfSix",
   "macro": "\\NumDriftHiNfSix",
   "what": "upper edge at n_f = 6",
   "sec": "AppA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/drift_hi",
   "value": 8.07793773442,
   "printed": "8.0779"
  },
  {
   "id": "elevenSeventyTwo",
   "macro": "\\NumElevenSeventyTwo",
   "what": "11/72, step of the upper edge per flavor and threshold drift coefficient",
   "sec": "S3",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "printed as the fraction 11/72 in the text; the decimal only in App. A",
   "settle": null,
   "field": "nf5/drift_hi - nf4/drift_hi",
   "value": 0.1527777777699999,
   "printed": "0.1528"
  },
  {
   "id": "tauConst",
   "macro": "\\NumTauConst",
   "what": "large-tau constant -gamma_+'(2)/sqrt(gamma_+''(2)) of sqrt(tau) B",
   "sec": "S4",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/tau_const",
   "value": 1.54450224003,
   "printed": "1.5445"
  },
  {
   "id": "Akappa",
   "macro": "\\NumAkappa",
   "what": "A_kappa = 2 pi b0 mu/sqrt(D), one loop, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/A_kappa",
   "value": 3.02396552278,
   "printed": "3.024"
  },
  {
   "id": "AL",
   "macro": "\\NumAL",
   "what": "A_L = 2 mu/sqrt(D), n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/A_L",
   "value": 1.57772114232,
   "printed": "1.578"
  },
  {
   "id": "AkappaOverAL",
   "macro": "\\NumAkappaOverAL",
   "what": "A_kappa/A_L = pi b0 = beta0/4 (a clock factor)",
   "sec": "S4",
   "claim": 3,
   "src": "calc/closedform_results.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "printed as 23/12; one clause at most",
   "settle": null,
   "field": "values/nf_dependence/nf5/pi_b0/float",
   "value": 1.9166666666666667,
   "printed": "1.9167"
  },
  {
   "id": "aApp",
   "macro": "\\NumAapp",
   "what": "approach constant a = (D^2 - mu Lambda3)^2/(2 mu^2 D^3), zeta units",
   "sec": "S4",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/a",
   "value": 0.0283036067026,
   "printed": "0.0283"
  },
  {
   "id": "aGauss",
   "macro": "\\NumAGauss",
   "what": "Gaussian value D/(2 mu^2) of a",
   "sec": "S4",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/a_Gauss",
   "value": 0.803469702627,
   "printed": "0.803"
  },
  {
   "id": "rSq",
   "macro": "\\NumRsq",
   "what": "r^2 = ((D^2 - mu Lambda3)/D^2)^2, a = a_Gauss r^2",
   "sec": "S4",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/r2",
   "value": 0.0352267255505,
   "printed": "0.0352"
  },
  {
   "id": "rNf",
   "macro": "\\NumR",
   "what": "r = (D^2 - mu Lambda3)/D^2 at n_f = 5",
   "sec": "AppA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/r",
   "value": -0.18768784071,
   "printed": "-0.1877"
  },
  {
   "id": "Ftwo",
   "macro": "\\NumFtwo",
   "what": "quark-gluon memory term F2 of the variance rate, per unit tau, n_f = 5",
   "sec": "S4",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf5/F2_closed",
   "value": 4.68737075114,
   "printed": "4.687"
  },
  {
   "id": "Mtwo",
   "macro": "\\NumMtwo",
   "what": "M2 = gamma_+''(2) - F2, rate of the flavor-averaged emission law, per unit tau",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/saturation/decision/d1_out.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "M2",
   "value": 9.071572158666738,
   "printed": "9.072"
  },
  {
   "id": "aNoMem",
   "macro": "\\NumANoMem",
   "what": "a with F2 removed (M2, M3 in place of D, Lambda3), zeta units",
   "sec": "S4",
   "claim": 4,
   "src": "plan/saturation/decision/d1_out.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the text must display the formula a0 = 2 pi b0 (M2^2 - mu_tau M3)^2/(2 mu_tau^2 M2^3) (an earlier review could not recompute 0.366 from the summary)",
   "settle": null,
   "field": "a0_zeta",
   "value": 0.36602657544316425,
   "printed": "0.366"
  },
  {
   "id": "Mthree",
   "macro": "\\NumMthree",
   "what": "M3 = flavor-averaged third cumulant rate, per unit tau",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/saturation/decision/d1_out.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "M3",
   "value": 26.304355418308,
   "printed": "26.30"
  },
  {
   "id": "dgOverDq",
   "macro": "\\NumDgOverDq",
   "what": "ratio of gluon- to quark-carried drift, d_g/d_q",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "tau_units/d_g / tau_units/d_q",
   "value": 2.3402277813664067,
   "printed": "2.34"
  },
  {
   "id": "DeltaInf",
   "macro": "\\NumDeltaInf",
   "what": "large-tau difference of mean ln(1/x), gluon- minus quark-carried momentum",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "tau_units/Delta_inf",
   "value": 2.067678129207961,
   "printed": "2.0677"
  },
  {
   "id": "rZeroOne",
   "macro": "\\NumRZeroOne",
   "what": "first zero of r(n_f)",
   "sec": "AppA",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf_zeros[0]",
   "value": 1.0275407453662266,
   "printed": "1.0275"
  },
  {
   "id": "rZeroTwo",
   "macro": "\\NumRZeroTwo",
   "what": "second zero of r(n_f)",
   "sec": "AppA",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf_zeros[1]",
   "value": 2.391634469742011,
   "printed": "2.3916"
  },
  {
   "id": "FtwoOverD",
   "macro": "\\NumFtwoOverD",
   "what": "F2/gamma_+''(2) at n_f = 5",
   "sec": "AppA",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf_table/5/F2D",
   "value": 0.34067811617982224,
   "printed": "0.341"
  },
  {
   "id": "muNf3",
   "macro": "\\NumMuNfThree",
   "what": "mu at n_f = 3",
   "sec": "TabA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/mu",
   "value": 1.35459633797,
   "printed": "1.3546"
  },
  {
   "id": "DNf3",
   "macro": "\\NumDNfThree",
   "what": "D at n_f = 3",
   "sec": "TabA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/D",
   "value": 3.15006642717,
   "printed": "3.1501"
  },
  {
   "id": "L3Nf3",
   "macro": "\\NumLambdaThreeNfThree",
   "what": "Lambda3 at n_f = 3",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/Lambda3",
   "value": 7.65835135057,
   "printed": "7.658"
  },
  {
   "id": "AkNf3",
   "macro": "\\NumAkappaNfThree",
   "what": "A_kappa at n_f = 3",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/A_kappa",
   "value": 3.43449236235,
   "printed": "3.434"
  },
  {
   "id": "ALNf3",
   "macro": "\\NumALNfThree",
   "what": "A_L at n_f = 3",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/A_L",
   "value": 1.52644104993,
   "printed": "1.526"
  },
  {
   "id": "tauNf3",
   "macro": "\\NumTauConstNfThree",
   "what": "tau constant at n_f = 3",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/tau_const",
   "value": 1.61903522623,
   "printed": "1.6190"
  },
  {
   "id": "aNf3",
   "macro": "\\NumAappNfThree",
   "what": "a at n_f = 3",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/a",
   "value": 0.00177358654304,
   "printed": "0.0018"
  },
  {
   "id": "rNf3",
   "macro": "\\NumRNfThree",
   "what": "r at n_f = 3",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf3/r",
   "value": -0.0454560015777,
   "printed": "-0.0455"
  },
  {
   "id": "F2DNf3",
   "macro": "\\NumFtwoOverDNfThree",
   "what": "F2/gamma_+''(2) at n_f = 3",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf_table/3/F2D",
   "value": 0.31290716874903257,
   "printed": "0.313"
  },
  {
   "id": "muNf4",
   "macro": "\\NumMuNfFour",
   "what": "mu at n_f = 4",
   "sec": "TabA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/mu",
   "value": 1.41425147144,
   "printed": "1.4143"
  },
  {
   "id": "DNf4",
   "macro": "\\NumDNfFour",
   "what": "D at n_f = 4",
   "sec": "TabA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/D",
   "value": 3.36226147884,
   "printed": "3.3623"
  },
  {
   "id": "L3Nf4",
   "macro": "\\NumLambdaThreeNfFour",
   "what": "Lambda3 at n_f = 4",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/Lambda3",
   "value": 8.96194653835,
   "printed": "8.962"
  },
  {
   "id": "AkNf4",
   "macro": "\\NumAkappaNfFour",
   "what": "A_kappa at n_f = 4",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/A_kappa",
   "value": 3.21365798633,
   "printed": "3.214"
  },
  {
   "id": "ALNf4",
   "macro": "\\NumALNfFour",
   "what": "A_L at n_f = 4",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/A_L",
   "value": 1.54255583344,
   "printed": "1.543"
  },
  {
   "id": "tauNf4",
   "macro": "\\NumTauConstNfFour",
   "what": "tau constant at n_f = 4",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/tau_const",
   "value": 1.57436445487,
   "printed": "1.5744"
  },
  {
   "id": "aNf4",
   "macro": "\\NumAappNfFour",
   "what": "a at n_f = 4",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/a",
   "value": 0.0123377952785,
   "printed": "0.0123"
  },
  {
   "id": "rNf4",
   "macro": "\\NumRNfFour",
   "what": "r at n_f = 4",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf4/r",
   "value": -0.121155929681,
   "printed": "-0.1212"
  },
  {
   "id": "F2DNf4",
   "macro": "\\NumFtwoOverDNfFour",
   "what": "F2/gamma_+''(2) at n_f = 4",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf_table/4/F2D",
   "value": 0.33117414703620107,
   "printed": "0.331"
  },
  {
   "id": "muNf6",
   "macro": "\\NumMuNfSix",
   "what": "mu at n_f = 6",
   "sec": "TabA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/mu",
   "value": 1.59835158789,
   "printed": "1.5984"
  },
  {
   "id": "DNf6",
   "macro": "\\NumDNfSix",
   "what": "D at n_f = 6",
   "sec": "TabA",
   "claim": 2,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/D",
   "value": 3.85202580405,
   "printed": "3.8520"
  },
  {
   "id": "L3Nf6",
   "macro": "\\NumLambdaThreeNfSix",
   "what": "Lambda3 at n_f = 6",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/Lambda3",
   "value": 11.5442871843,
   "printed": "11.544"
  },
  {
   "id": "AkNf6",
   "macro": "\\NumAkappaNfSix",
   "what": "A_kappa at n_f = 6",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/A_kappa",
   "value": 2.85033409208,
   "printed": "2.850"
  },
  {
   "id": "ALNf6",
   "macro": "\\NumALNfSix",
   "what": "A_L at n_f = 6",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/A_L",
   "value": 1.62876233833,
   "printed": "1.629"
  },
  {
   "id": "tauNf6",
   "macro": "\\NumTauConstNfSix",
   "what": "tau constant at n_f = 6",
   "sec": "TabA",
   "claim": 3,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/tau_const",
   "value": 1.52356765863,
   "printed": "1.5236"
  },
  {
   "id": "aNf6",
   "macro": "\\NumAappNfSix",
   "what": "a at n_f = 6",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/a",
   "value": 0.0447165694703,
   "printed": "0.0447"
  },
  {
   "id": "rNf6",
   "macro": "\\NumRNfSix",
   "what": "r at n_f = 6",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/novelty/inv_checks.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf6/r",
   "value": -0.243543733789,
   "printed": "-0.2435"
  },
  {
   "id": "F2DNf6",
   "macro": "\\NumFtwoOverDNfSix",
   "what": "F2/gamma_+''(2) at n_f = 6",
   "sec": "TabA",
   "claim": 4,
   "src": "plan/saturation/recheck/r2_constants.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf_table/6/F2D",
   "value": 0.34535968043172427,
   "printed": "0.345"
  },
  {
   "id": "corrSqMin",
   "macro": "\\NumCorrSqMin",
   "what": "smallest corr^2(s, xi) on three LO inputs at 2, 10, 100 GeV and 10 TeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "observed, not proved; depends on the input",
   "settle": null,
   "field": "min over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2",
   "value": 0.948121068756412,
   "printed": "0.948"
  },
  {
   "id": "corrSqMax",
   "macro": "\\NumCorrSqMax",
   "what": "largest corr^2 on the same twelve rows",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2",
   "value": 0.9951602006402482,
   "printed": "0.995"
  },
  {
   "id": "corrSqDenseMin",
   "macro": "\\NumCorrSqDenseMin",
   "what": "smallest corr^2 on the dense Q grid of the kappa figure (Fig. 2) (three inputs, from Q0 = sqrt(2) GeV to 10^4 GeV); at Q0 on the valence-like input",
   "sec": "S4",
   "claim": 3,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the band corrSqMin to corrSqMax holds at the four table scales only",
   "settle": null,
   "field": "curves/valence[0]/corr squared (valence-like input at Q0 = sqrt(2) GeV), asserted equal to the minimum of corr^2 over every row of curves/{A,steep,valence} (dense Q grid of the kappa figure (Fig. 2))",
   "value": 0.6768264898679723,
   "printed": "0.677"
  },
  {
   "id": "gaussCorrSqMin",
   "macro": "\\NumGaussCorrSqMin",
   "what": "smallest corr^2 of a Gaussian with the same drift and variance growth",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "min over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field gauss",
   "value": 0.37308779245508755,
   "printed": "0.373"
  },
  {
   "id": "gaussCorrSqMax",
   "macro": "\\NumGaussCorrSqMax",
   "what": "largest Gaussian comparison value on the same rows",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field gauss",
   "value": 0.7620285057607675,
   "printed": "0.762"
  },
  {
   "id": "corrSqHardqSteepg",
   "macro": "\\NumCorrSqHardqSteepg",
   "what": "corr^2 of the admissible input hardq_steepg at 10 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "[10]/corr2",
   "value": 0.9069607274278244,
   "printed": "0.907"
  },
  {
   "id": "corrSqSoftqHardg",
   "macro": "\\NumCorrSqSoftqHardg",
   "what": "corr^2 of the admissible input softq_hardg at 2 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "[11]/corr2",
   "value": 0.7210025184793647,
   "printed": "0.721"
  },
  {
   "id": "gaussSoftqHardg",
   "macro": "\\NumGaussSoftqHardg",
   "what": "its Gaussian comparison value at 2 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "[11]/gauss_corr2",
   "value": 0.7642483548394519,
   "printed": "0.764"
  },
  {
   "id": "corrSqCTMin",
   "macro": "\\NumCorrSqCTLOMin",
   "what": "smallest corr^2 = J1/kappa^2 on the CT18NNLO-based LO curve (2 GeV to 10 TeV)",
   "sec": "S6",
   "claim": 3,
   "src": "plan/saturation/decision/d3_out.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "min of {i}/corr2 over i in ['2', '5', '10', '100', '1e4']",
   "value": 0.9774192212546005,
   "printed": "0.977"
  },
  {
   "id": "corrSqCTMax",
   "macro": "\\NumCorrSqCTLOMax",
   "what": "largest corr^2 on the CT18NNLO-based LO curve",
   "sec": "S6",
   "claim": 3,
   "src": "plan/saturation/decision/d3_out.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max of {i}/corr2 over i in ['2', '5', '10', '100', '1e4']",
   "value": 0.9878807392797119,
   "printed": "0.988"
  },
  {
   "id": "kappaA2",
   "macro": "\\NumKappaATwo",
   "what": "full-range LO kappa, input A (proton-like), Q = 2 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/kappa",
   "value": 3.6397976189063415,
   "printed": "3.640"
  },
  {
   "id": "BA2",
   "macro": "\\NumBATwo",
   "what": "lower bound B, input A, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/B",
   "value": 3.6309789907742207,
   "printed": "3.631"
  },
  {
   "id": "kjA2",
   "macro": "\\NumKappaJointATwo",
   "what": "kappa_joint, input A, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/kappa_joint",
   "value": 3.939714294965713,
   "printed": "3.940"
  },
  {
   "id": "kWA2",
   "macro": "\\NumKappaWATwo",
   "what": "windowed kappa_W on [1e-6, 0.99], input A, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/kappa_W",
   "value": 3.636632803703605,
   "printed": "3.637"
  },
  {
   "id": "kappaS2",
   "macro": "\\NumKappaSteepTwo",
   "what": "full-range LO kappa, steep input, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/kappa",
   "value": 2.9020540170462086,
   "printed": "2.902"
  },
  {
   "id": "BS2",
   "macro": "\\NumBSteepTwo",
   "what": "B, steep input, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/B",
   "value": 2.825773776862918,
   "printed": "2.826"
  },
  {
   "id": "kappaV2",
   "macro": "\\NumKappaValenceTwo",
   "what": "full-range LO kappa, valence-like input, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json)",
   "settle": null,
   "field": "table_rows_valence_100_digits/2/kappa",
   "value": 4.733710607974927,
   "printed": "4.734"
  },
  {
   "id": "BV2",
   "macro": "\\NumBValenceTwo",
   "what": "B, valence-like input, Q = 2 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json)",
   "settle": null,
   "field": "table_rows_valence_100_digits/2/B",
   "value": 4.69124557614439,
   "printed": "4.691"
  },
  {
   "id": "zRA2",
   "macro": "\\NumZetaRminusOneATwo",
   "what": "zeta (1/corr^2 - 1) on input A at Q = 2 GeV",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/zeta * (1/rows[0]/corr^2 - 1)",
   "value": 0.0007933318030435472,
   "printed": "0.0008"
  },
  {
   "id": "asymOverKappa2",
   "macro": "\\NumAsymOverKappaTwo",
   "what": "A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = 2 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/Akappa_over_sqrtzeta / rows[0]/kappa",
   "value": 2.0570239387581233,
   "printed": "2.06"
  },
  {
   "id": "kappaA10",
   "macro": "\\NumKappaATen",
   "what": "full-range LO kappa, input A (proton-like), Q = 10 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/kappa",
   "value": 2.876138491377045,
   "printed": "2.876"
  },
  {
   "id": "BA10",
   "macro": "\\NumBATen",
   "what": "lower bound B, input A, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/B",
   "value": 2.8547004979425257,
   "printed": "2.855"
  },
  {
   "id": "kjA10",
   "macro": "\\NumKappaJointATen",
   "what": "kappa_joint, input A, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/kappa_joint",
   "value": 3.013732964978207,
   "printed": "3.014"
  },
  {
   "id": "kWA10",
   "macro": "\\NumKappaWATen",
   "what": "windowed kappa_W on [1e-6, 0.99], input A, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/kappa_W",
   "value": 2.862762967535336,
   "printed": "2.863"
  },
  {
   "id": "kappaS10",
   "macro": "\\NumKappaSteepTen",
   "what": "full-range LO kappa, steep input, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/kappa",
   "value": 2.4480910724956177,
   "printed": "2.448"
  },
  {
   "id": "BS10",
   "macro": "\\NumBSteepTen",
   "what": "B, steep input, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/B",
   "value": 2.400607703351623,
   "printed": "2.401"
  },
  {
   "id": "kappaV10",
   "macro": "\\NumKappaValenceTen",
   "what": "full-range LO kappa, valence-like input, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json)",
   "settle": null,
   "field": "table_rows_valence_100_digits/10/kappa",
   "value": 3.312682910265933,
   "printed": "3.313"
  },
  {
   "id": "BV10",
   "macro": "\\NumBValenceTen",
   "what": "B, valence-like input, Q = 10 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json)",
   "settle": null,
   "field": "table_rows_valence_100_digits/10/B",
   "value": 3.2749693276365552,
   "printed": "3.275"
  },
  {
   "id": "zRA10",
   "macro": "\\NumZetaRminusOneATen",
   "what": "zeta (1/corr^2 - 1) on input A at Q = 10 GeV",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/zeta * (1/rows[1]/corr^2 - 1)",
   "value": 0.010449769236157874,
   "printed": "0.0104"
  },
  {
   "id": "asymOverKappa10",
   "macro": "\\NumAsymOverKappaTen",
   "what": "A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = 10 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/Akappa_over_sqrtzeta / rows[1]/kappa",
   "value": 1.2628573914963963,
   "printed": "1.26"
  },
  {
   "id": "kappaA100",
   "macro": "\\NumKappaAHundred",
   "what": "full-range LO kappa, input A (proton-like), Q = 100 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/kappa",
   "value": 2.4730174695779006,
   "printed": "2.473"
  },
  {
   "id": "BA100",
   "macro": "\\NumBAHundred",
   "what": "lower bound B, input A, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/B",
   "value": 2.4500246808555555,
   "printed": "2.450"
  },
  {
   "id": "kjA100",
   "macro": "\\NumKappaJointAHundred",
   "what": "kappa_joint, input A, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/kappa_joint",
   "value": 2.5998811067854803,
   "printed": "2.600"
  },
  {
   "id": "kWA100",
   "macro": "\\NumKappaWAHundred",
   "what": "windowed kappa_W on [1e-6, 0.99], input A, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/kappa_W",
   "value": 2.4427407082613066,
   "printed": "2.443"
  },
  {
   "id": "kappaS100",
   "macro": "\\NumKappaSteepHundred",
   "what": "full-range LO kappa, steep input, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/kappa",
   "value": 2.1756482153549834,
   "printed": "2.176"
  },
  {
   "id": "BS100",
   "macro": "\\NumBSteepHundred",
   "what": "B, steep input, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/B",
   "value": 2.140148641946248,
   "printed": "2.140"
  },
  {
   "id": "kappaV100",
   "macro": "\\NumKappaValenceHundred",
   "what": "full-range LO kappa, valence-like input, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_valence.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/kappa",
   "value": 2.7506809433776414,
   "printed": "2.751"
  },
  {
   "id": "BV100",
   "macro": "\\NumBValenceHundred",
   "what": "B, valence-like input, Q = 100 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_valence.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/B",
   "value": 2.7038704563360074,
   "printed": "2.704"
  },
  {
   "id": "zRA100",
   "macro": "\\NumZetaRminusOneAHundred",
   "what": "zeta (1/corr^2 - 1) on input A at Q = 100 GeV",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/zeta * (1/rows[2]/corr^2 - 1)",
   "value": 0.021799188154028717,
   "printed": "0.0218"
  },
  {
   "id": "asymOverKappa100",
   "macro": "\\NumAsymOverKappaHundred",
   "what": "A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = 100 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/Akappa_over_sqrtzeta / rows[2]/kappa",
   "value": 1.13729108072614,
   "printed": "1.14"
  },
  {
   "id": "kappaA1e4",
   "macro": "\\NumKappaATenTeV",
   "what": "full-range LO kappa, input A (proton-like), Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/kappa",
   "value": 2.145295326969302,
   "printed": "2.145"
  },
  {
   "id": "BA1e4",
   "macro": "\\NumBATenTeV",
   "what": "lower bound B, input A, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/B",
   "value": 2.1243639175096964,
   "printed": "2.124"
  },
  {
   "id": "kjA1e4",
   "macro": "\\NumKappaJointATenTeV",
   "what": "kappa_joint, input A, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/kappa_joint",
   "value": 2.2584301482297606,
   "printed": "2.258"
  },
  {
   "id": "kWA1e4",
   "macro": "\\NumKappaWATenTeV",
   "what": "windowed kappa_W on [1e-6, 0.99], input A, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/kappa_W",
   "value": 2.083847477781284,
   "printed": "2.084"
  },
  {
   "id": "kappaS1e4",
   "macro": "\\NumKappaSteepTenTeV",
   "what": "full-range LO kappa, steep input, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/kappa",
   "value": 1.9366274766435798,
   "printed": "1.937"
  },
  {
   "id": "BS1e4",
   "macro": "\\NumBSteepTenTeV",
   "what": "B, steep input, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_steep.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/B",
   "value": 1.9098285698223991,
   "printed": "1.910"
  },
  {
   "id": "kappaV1e4",
   "macro": "\\NumKappaValenceTenTeV",
   "what": "full-range LO kappa, valence-like input, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_valence.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/kappa",
   "value": 2.3324465738270903,
   "printed": "2.332"
  },
  {
   "id": "BV1e4",
   "macro": "\\NumBValenceTenTeV",
   "what": "B, valence-like input, Q = 1e4 GeV",
   "sec": "TabLO",
   "claim": 3,
   "src": "plan/story/chain/check/ck_num_table_input_valence.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/B",
   "value": 2.289270458176588,
   "printed": "2.289"
  },
  {
   "id": "zRA1e4",
   "macro": "\\NumZetaRminusOneATenTeV",
   "what": "zeta (1/corr^2 - 1) on input A at Q = 1e4 GeV",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/zeta * (1/rows[3]/corr^2 - 1)",
   "value": 0.033872628126106745,
   "printed": "0.0339"
  },
  {
   "id": "asymOverKappa1e4",
   "macro": "\\NumAsymOverKappaTenTeV",
   "what": "A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = 1e4 GeV",
   "sec": "S4",
   "claim": 3,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/Akappa_over_sqrtzeta / rows[3]/kappa",
   "value": 1.0777852353977502,
   "printed": "1.08"
  },
  {
   "id": "zetaTenTeV",
   "macro": "\\NumZetaTenTeV",
   "what": "zeta at Q = 10 TeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "sec": "S4",
   "claim": 4,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/zeta",
   "value": 1.7104683296054206,
   "printed": "1.71"
  },
  {
   "id": "zetaTwo",
   "macro": "\\NumZetaTwo",
   "what": "zeta at Q = 2 GeV",
   "sec": "AppG",
   "claim": "bg",
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/zeta",
   "value": 0.16312499291945548,
   "printed": "0.163"
  },
  {
   "id": "kWbelowB",
   "macro": "\\NumKappaWTenTeVA",
   "what": "windowed kappa_W of input A at 10 TeV, below the full-range B",
   "sec": "S5",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/kappa_W",
   "value": 2.083847477781284,
   "printed": "2.0838"
  },
  {
   "id": "BTenTeV",
   "macro": "\\NumBTenTeVA",
   "what": "full-range B of input A at 10 TeV",
   "sec": "S5",
   "claim": 5,
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/B",
   "value": 2.1243639175096964,
   "printed": "2.1244"
  },
  {
   "id": "fourPtT1",
   "macro": "\\NumFourPtTOne",
   "what": "four-point fit of zeta(R-1) in 1/zeta, zeta = 32 to 256, input T1",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "f7",
   "tag": "derived",
   "status": "LIVE",
   "note": "zeta = 32 to 256 is far beyond any physical scale; quote only as a test of the algebra of a",
   "settle": null,
   "field": "T1/fits/4pt_32-256",
   "value": 0.028303222773609995,
   "printed": "0.0283032"
  },
  {
   "id": "fourPtT2",
   "macro": "\\NumFourPtTTwo",
   "what": "the same, input T2",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "f7",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "T2/fits/4pt_32-256",
   "value": 0.02830344768965075,
   "printed": "0.0283034"
  },
  {
   "id": "fourPtPQ",
   "macro": "\\NumFourPtPQ",
   "what": "the same, point-quark input",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "f7",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "PQ/fits/4pt_32-256",
   "value": 0.028301178095222417,
   "printed": "0.0283012"
  },
  {
   "id": "aSeven",
   "macro": "\\NumAappSeven",
   "what": "a to seven decimals, for the comparison with the fits",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/saturation/decision/d1_out.json",
   "fmt": "f7",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "a_zeta",
   "value": 0.02830360670256776,
   "printed": "0.0283036"
  },
  {
   "id": "zRZeta128",
   "macro": "\\NumZetaRZetaOneTwoEight",
   "what": "zeta(R-1) at zeta = 128 on input A (chain)",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/story/chain/chain_asymptotic.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[5]/zR",
   "value": 0.029092215597,
   "printed": "0.0291"
  },
  {
   "id": "saddleTwo",
   "macro": "\\NumSaddleRatioTwo",
   "what": "kappa from the saddle relation over the LO kappa on W, Q = 2 GeV",
   "sec": "S2",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa[0]/saddle / kappa[0]/exact",
   "value": 3.405497465325738,
   "printed": "3.41"
  },
  {
   "id": "saddleTen",
   "macro": "\\NumSaddleRatioTen",
   "what": "the same at Q = 10 GeV",
   "sec": "S2",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa[2]/saddle / kappa[2]/exact",
   "value": 1.4300907245618364,
   "printed": "1.43"
  },
  {
   "id": "saddleHundred",
   "macro": "\\NumSaddleRatioHundred",
   "what": "the same at Q = 100 GeV",
   "sec": "S2",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa[4]/saddle / kappa[4]/exact",
   "value": 1.2012355399730912,
   "printed": "1.20"
  },
  {
   "id": "mbStepLO",
   "macro": "\\NumMbStepLO",
   "what": "relative step of the full-range LO kappa at m_b on the CT18NNLO-based LO curve",
   "sec": "S5",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mb_step_A/rel_step",
   "value": 0.012581981348511295,
   "printed": "1.26"
  },
  {
   "id": "covXiDelta",
   "macro": "\\NumCovXiDelta",
   "what": "Cov_P(xi, delta) at m_b on the LO curve",
   "sec": "AppD",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mb_step_A/cov_xi_delta",
   "value": 0.06787544566854,
   "printed": "0.067875"
  },
  {
   "id": "elevenXg",
   "macro": "\\NumElevenXg",
   "what": "(11/72)<x>_g at m_b on the LO curve",
   "sec": "AppD",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mb_step_A/eleven_72_xg",
   "value": 0.06787544575103593,
   "printed": "0.067875"
  },
  {
   "id": "jumpKappaSq",
   "macro": "\\NumJumpKappaSq",
   "what": "jump of kappa^2 at m_b on the LO curve",
   "sec": "AppD",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mb_step_A/jump_kappa2",
   "value": 0.29311896008620586,
   "printed": "0.293"
  },
  {
   "id": "winBelowJHundred",
   "macro": "\\NumWinBelowJTwoHundred",
   "what": "windowed LO kappa below the full-range sqrt(J2), 100 GeV, relative",
   "sec": "S5",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "1 - rows[3]/kappa_W_LO / rows[3]/sqrtJ2",
   "value": 0.0034540284692891055,
   "printed": "0.345"
  },
  {
   "id": "winBelowJTenTeV",
   "macro": "\\NumWinBelowJTwoTenTeV",
   "what": "the same at 10 TeV",
   "sec": "S5",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "1 - rows[4]/kappa_W_LO / rows[4]/sqrtJ2",
   "value": 0.013431378299081698,
   "printed": "1.343"
  },
  {
   "id": "winAboveJ2",
   "macro": "\\NumWinAboveJTwoTwo",
   "what": "windowed LO kappa above the full-range sqrt(J2), 2 GeV, relative",
   "sec": "S5",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/kappa_W_LO / rows[0]/sqrtJ2 - 1",
   "value": 0.006227988973458887,
   "printed": "0.6"
  },
  {
   "id": "winAboveJ5",
   "macro": "\\NumWinAboveJTwoFive",
   "what": "windowed LO kappa above the full-range sqrt(J2), 5 GeV, relative",
   "sec": "S5",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/kappa_W_LO / rows[1]/sqrtJ2 - 1",
   "value": 0.002697750668089416,
   "printed": "0.3"
  },
  {
   "id": "winAboveJ10",
   "macro": "\\NumWinAboveJTwoTen",
   "what": "windowed LO kappa above the full-range sqrt(J2), 10 GeV, relative",
   "sec": "S5",
   "claim": 5,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/kappa_W_LO / rows[2]/sqrtJ2 - 1",
   "value": 0.0011104823448444545,
   "printed": "0.1"
  },
  {
   "id": "kCT2",
   "macro": "\\NumKappaCTTwo",
   "what": "kappa on CT18NNLO, Q = 2 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "settle": null,
   "field": "combined[0]/kappa",
   "value": 4.535697195310807,
   "printed": "4.54"
  },
  {
   "id": "kCTunc2",
   "macro": "\\NumKappaCTUncTwo",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 2 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[0]/fit_68_abs",
   "value": 0.09842862645885829,
   "printed": "0.10"
  },
  {
   "id": "kCT10",
   "macro": "\\NumKappaCTTen",
   "what": "kappa on CT18NNLO, Q = 10 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "settle": null,
   "field": "combined[1]/kappa",
   "value": 3.3376310796058934,
   "printed": "3.34"
  },
  {
   "id": "kCTunc10",
   "macro": "\\NumKappaCTUncTen",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 10 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[1]/fit_68_abs",
   "value": 0.03745507119918129,
   "printed": "0.04"
  },
  {
   "id": "kCT100",
   "macro": "\\NumKappaCTHundred",
   "what": "kappa on CT18NNLO, Q = 100 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "settle": null,
   "field": "combined[2]/kappa",
   "value": 2.786082986702142,
   "printed": "2.79"
  },
  {
   "id": "kCTunc100",
   "macro": "\\NumKappaCTUncHundred",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 100 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[2]/fit_68_abs",
   "value": 0.022755789272756784,
   "printed": "0.02"
  },
  {
   "id": "kCT1000",
   "macro": "\\NumKappaCTThousand",
   "what": "kappa on CT18NNLO, Q = 1000 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "settle": null,
   "field": "combined[3]/kappa",
   "value": 2.5120027110485825,
   "printed": "2.51"
  },
  {
   "id": "kCTunc1000",
   "macro": "\\NumKappaCTUncThousand",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 1000 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[3]/fit_68_abs",
   "value": 0.01759066559725782,
   "printed": "0.02"
  },
  {
   "id": "kCT1e4",
   "macro": "\\NumKappaCTTenTeV",
   "what": "kappa on CT18NNLO, Q = 1e4 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals with the fit uncertainty (DA16)",
   "settle": null,
   "field": "combined[4]/kappa",
   "value": 2.3388965366518315,
   "printed": "2.34"
  },
  {
   "id": "kCTunc1e4",
   "macro": "\\NumKappaCTUncTenTeV",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = 1e4 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[4]/fit_68_abs",
   "value": 0.014887423071637384,
   "printed": "0.01"
  },
  {
   "id": "kNN2.0",
   "macro": "\\NumKappaNNPDFTwo",
   "what": "kappa on the NNPDF4.0 central member, Q = 2.0 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/2.0",
   "value": 4.5125087607168535,
   "printed": "4.51"
  },
  {
   "id": "kNN10.0",
   "macro": "\\NumKappaNNPDFTen",
   "what": "kappa on the NNPDF4.0 central member, Q = 10.0 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/10.0",
   "value": 3.3276206907193404,
   "printed": "3.33"
  },
  {
   "id": "kNN100.0",
   "macro": "\\NumKappaNNPDFHundred",
   "what": "kappa on the NNPDF4.0 central member, Q = 100.0 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/100.0",
   "value": 2.7777255075291594,
   "printed": "2.78"
  },
  {
   "id": "kNN10000.0",
   "macro": "\\NumKappaNNPDFTenTeV",
   "what": "kappa on the NNPDF4.0 central member, Q = 10000.0 GeV",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/10000.0",
   "value": 2.3350278254861414,
   "printed": "2.34"
  },
  {
   "id": "fallTwoTenTeV",
   "macro": "\\NumFallTwoTenTeV",
   "what": "kappa(2 GeV)/kappa(10^4 GeV) on CT18NNLO",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "printed as \"about a factor of two\" in the abstract; 1.94 in Sec. 6",
   "settle": null,
   "field": "kappa_ratios/fall_2_to_1e4",
   "value": 1.9392466166133762,
   "printed": "1.94"
  },
  {
   "id": "fallShareBelowTen",
   "macro": "\\NumFallShareBelowTen",
   "what": "share of the fall from 2 GeV to 10^4 GeV that occurs below 10 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "(kappa_ratios/kappa_Q2 - kappa_Q10)/(kappa_Q2 - kappa_Q1e4)",
   "value": 0.5453686072892323,
   "printed": "0.55"
  },
  {
   "id": "momShareTen",
   "macro": "\\NumMomShareTen",
   "what": "momentum share of x < 1e-2 at Q = 10 GeV, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "\"one sixth\" in the abstract and introduction",
   "settle": null,
   "field": "shares_Q10_CT18NNLO[0]/momentum_pct",
   "value": 15.439463312229629,
   "printed": "15.4"
  },
  {
   "id": "fisherShareTen",
   "macro": "\\NumFisherShareTen",
   "what": "share of I_F from x < 1e-2 at Q = 10 GeV, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "\"more than half\" in the abstract",
   "settle": null,
   "field": "shares_Q10_CT18NNLO[0]/fisher_pct",
   "value": 53.62834542300317,
   "printed": "53.6"
  },
  {
   "id": "xminTenTeV",
   "macro": "\\NumXminSensTenTeV",
   "what": "change of kappa at 10^4 GeV when x_min goes from 1e-6 to 1e-9, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/endpoint_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "M2: the printed precision must be confirmed by the interpolation rerun at each x_min, which is not stored (PENDING for the digits, LIVE for the value)",
   "settle": null,
   "field": "rows[3]/rel_pct_10000",
   "value": 1.7203776689873158,
   "printed": "1.72"
  },
  {
   "id": "interpMax",
   "macro": "\\NumInterpMaxPct",
   "what": "largest interpolation shift of kappa at the Table I scales, percent",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/interp_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "name the alternative rule; not a bound over prescriptions",
   "settle": null,
   "field": "summary/max_abs_kappa_shift_pct_table_I_scales",
   "value": 0.08542999204268487,
   "printed": "0.085"
  },
  {
   "id": "interpOneFive",
   "macro": "\\NumInterpLowPct",
   "what": "interpolation shift of kappa at Q = 1.5 GeV, percent",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/interp_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "summary/kappa_shift_pct_at_1p5",
   "value": -1.636860269058471,
   "printed": "-1.64"
  },
  {
   "id": "interpOverFit",
   "macro": "\\NumInterpOverFit",
   "what": "largest interpolation shift in units of the fit uncertainty",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/interp_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "summary/max_interp_shift_over_fit_68",
   "value": 0.07612688681215674,
   "printed": "0.076"
  },
  {
   "id": "nnpdfSpreadTwo",
   "macro": "\\NumNNPDFSpreadTwo",
   "what": "replica spread of kappa on NNPDF4.0 at 2 GeV, percent of central",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/2.0/sd_pct_of_central",
   "value": 0.7402840057315989,
   "printed": "0.74"
  },
  {
   "id": "nnpdfNusedTwo",
   "macro": "\\NumNNPDFNusedTwo",
   "what": "NNPDF4.0 replicas positive on W at 2 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/2.0/n_used",
   "value": 76.0,
   "printed": "76"
  },
  {
   "id": "nnpdfNtotTwo",
   "macro": "\\NumNNPDFNtotTwo",
   "what": "NNPDF4.0 replicas examined at 2 GeV (positive on W plus excluded as not positive)",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "n_used + n_excluded_not_positive",
   "value": 100.0,
   "printed": "100"
  },
  {
   "id": "nnpdfPosQsq",
   "macro": "\\NumNNPDFPosQsq",
   "what": "scale Q^2 at which NNPDF4.0 imposes positivity of the PDFs, GeV^2",
   "sec": "S6",
   "claim": 6,
   "src": "formula",
   "fmt": "int",
   "tag": "cited",
   "status": "DOC",
   "note": "NNPDF40, Eq. (3.10)",
   "settle": null,
   "field": "FORMULAS['nnpdfPosQsq'] = positivity scale Q^2 = 5 GeV^2 of NNPDF4.0 [cited: NNPDF40 Eq. (3.10)]",
   "value": 5.0,
   "printed": "5"
  },
  {
   "id": "nnpdfCTdiff",
   "macro": "\\NumNNPDFCTMaxDiff",
   "what": "largest |kappa_NNPDF/kappa_CT18 - 1| at the four Table I scales, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "one decimal of percent, since the interpolation prescription moves kappa by up to 0.085 percent (DA16); the per-scale differences print in Table I",
   "settle": null,
   "field": "max |kappa_nnpdf_central/Q / alphas_results.json combined[i]/kappa - 1| at 2, 10, 100, 1e4 GeV (the CT18NNLO field of Table I)",
   "value": 0.005112430040066895,
   "printed": "0.5"
  },
  {
   "id": "nnCTrel2.0",
   "macro": "\\NumNNPDFCTRelTwo",
   "what": "kappa_NNPDF/kappa_CT18 - 1 at Q = 2.0 GeV, percent (Table I column)",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/2.0 / alphas_results.json combined[0]/kappa - 1",
   "value": -0.005112430040066895,
   "printed": "-0.5"
  },
  {
   "id": "nnCTrel10.0",
   "macro": "\\NumNNPDFCTRelTen",
   "what": "kappa_NNPDF/kappa_CT18 - 1 at Q = 10.0 GeV, percent (Table I column)",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/10.0 / alphas_results.json combined[1]/kappa - 1",
   "value": -0.002999249661749581,
   "printed": "-0.3"
  },
  {
   "id": "nnCTrel100.0",
   "macro": "\\NumNNPDFCTRelHundred",
   "what": "kappa_NNPDF/kappa_CT18 - 1 at Q = 100.0 GeV, percent (Table I column)",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/100.0 / alphas_results.json combined[2]/kappa - 1",
   "value": -0.0029997237027298285,
   "printed": "-0.3"
  },
  {
   "id": "nnCTrel10000.0",
   "macro": "\\NumNNPDFCTRelTenTeV",
   "what": "kappa_NNPDF/kappa_CT18 - 1 at Q = 10000.0 GeV, percent (Table I column)",
   "sec": "TabI",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_nnpdf_central/10000.0 / alphas_results.json combined[4]/kappa - 1",
   "value": -0.0016540753748894854,
   "printed": "-0.2"
  },
  {
   "id": "mshtNegQ",
   "macro": "\\NumMSHTNegQ",
   "what": "largest scale at which the MSHT20 central density is negative at small x, GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/lambda0_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "\"below about 3.3 GeV\"",
   "settle": null,
   "field": "msht20_positivity_scan/previous_grid_Q",
   "value": 3.3406169822324894,
   "printed": "3.3"
  },
  {
   "id": "mshtPosQ",
   "macro": "\\NumMSHTPosQ",
   "what": "first grid scale at which the MSHT20 central density is positive on the whole range, GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/lambda0_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "the sentence reads \"negative at small x below about 3.4 GeV\" (last negative node 3.341 GeV)",
   "settle": null,
   "field": "msht20_positivity_scan/lowest_Q_positive_on_range",
   "value": 3.374389780168121,
   "printed": "3.4"
  },
  {
   "id": "ct18Members",
   "macro": "\\NumCTMembers",
   "what": "CT18NNLO members, all positive on the scanned range",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/positivity_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/n_members",
   "value": 59.0,
   "printed": "59"
  },
  {
   "id": "kLOTwo",
   "macro": "\\NumKappaLOKernelTwo",
   "what": "kappa from the LO kernel acting on the CT18NNLO density on W, 2 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_LO[0]/kappa_LO",
   "value": 3.9354706627754235,
   "printed": "3.94"
  },
  {
   "id": "kLOTen",
   "macro": "\\NumKappaLOKernelTen",
   "what": "the same at 10 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_LO[1]/kappa_LO",
   "value": 3.125563056523996,
   "printed": "3.13"
  },
  {
   "id": "kLOHundred",
   "macro": "\\NumKappaLOKernelHundred",
   "what": "the same at 100 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_LO[2]/kappa_LO",
   "value": 2.6664360054754854,
   "printed": "2.67"
  },
  {
   "id": "kLOratioTen",
   "macro": "\\NumKappaLORatioTen",
   "what": "kappa_LO/kappa at 10 GeV to five figures (F59)",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f5",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa_LO[1]/ratio_LO_over_full",
   "value": 0.9364615147618595,
   "printed": "0.93646"
  },
  {
   "id": "mbBelow",
   "macro": "\\NumKapBelowMb",
   "what": "one-sided spline kappa just below m_b on CT18NNLO",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the size above m_b depends on the one-sided rule; the sign is the same for the spline and three-point rules and reversed by the two-point quotient (S4)",
   "settle": null,
   "field": "threshold_mb/one_sided/spline_below/kappa",
   "value": 3.736978695119772,
   "printed": "3.737"
  },
  {
   "id": "mbAbove",
   "macro": "\\NumKapAboveMb",
   "what": "one-sided spline kappa just above m_b",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/one_sided/spline_above/kappa",
   "value": 4.014091725154176,
   "printed": "4.014"
  },
  {
   "id": "mbBelow_three_point",
   "macro": "\\NumKapBelowMbThreePt",
   "what": "one-sided three_point kappa just below m_b on CT18NNLO",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the rule dependence of the step (S4); not for the abstract",
   "settle": null,
   "field": "threshold_mb/one_sided/three_point_below/kappa",
   "value": 3.7236803389849267,
   "printed": "3.724"
  },
  {
   "id": "mbAbove_three_point",
   "macro": "\\NumKapAboveMbThreePt",
   "what": "one-sided three_point kappa just above m_b on CT18NNLO",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the two-point quotient reverses the sign of the step (S4)",
   "settle": null,
   "field": "threshold_mb/one_sided/three_point_above/kappa",
   "value": 3.938429286432726,
   "printed": "3.938"
  },
  {
   "id": "mbBelow_two_point",
   "macro": "\\NumKapBelowMbTwoPt",
   "what": "one-sided two_point kappa just below m_b on CT18NNLO",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the rule dependence of the step (S4); not for the abstract",
   "settle": null,
   "field": "threshold_mb/one_sided/two_point_below/kappa",
   "value": 3.8612423430221825,
   "printed": "3.861"
  },
  {
   "id": "mbAbove_two_point",
   "macro": "\\NumKapAboveMbTwoPt",
   "what": "one-sided two_point kappa just above m_b on CT18NNLO",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the two-point quotient reverses the sign of the step (S4)",
   "settle": null,
   "field": "threshold_mb/one_sided/two_point_above/kappa",
   "value": 3.7536446552312253,
   "printed": "3.754"
  },
  {
   "id": "mbRise",
   "macro": "\\NumMbRise",
   "what": "rise of the tabulated 72-point curve across m_b, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "depends on the Q sampling; not in the abstract",
   "settle": null,
   "field": "threshold_mb/tabulated_curve/rises[0]/rise_pct",
   "value": 1.4332772094949986,
   "printed": "1.4"
  },
  {
   "id": "orderPartTwo",
   "macro": "\\NumOrderPartTwo",
   "what": "NNLO windowed minus LO windowed kappa at 2 GeV, relative to the LO full-range kappa",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "a measured difference between named curves, not an attribution",
   "settle": null,
   "field": "rows[0]/decomp_order_part_NNLO_W_minus_LO_W / rows[0]/kappa",
   "value": 0.15244759391033794,
   "printed": "15.2"
  },
  {
   "id": "orderPartTenTeV",
   "macro": "\\NumOrderPartTenTeV",
   "what": "NNLO windowed kappa of CT18 minus the windowed kappa of the LO trajectory from the CT18 input at 2 GeV, at 10^4 GeV, relative to the full-range kappa of that trajectory",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[4]/decomp_order_part_NNLO_W_minus_LO_W / rows[4]/kappa",
   "value": 0.01896321442564468,
   "printed": "1.90"
  },
  {
   "id": "windowPartTenTeV",
   "macro": "\\NumWindowPartTenTeV",
   "what": "windowed minus full-range kappa of the LO trajectory at 10^4 GeV, relative to its full-range kappa",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[4]/decomp_window_part_LO_W_minus_LO_full / rows[4]/kappa",
   "value": -0.017100838477618837,
   "printed": "-1.71"
  },
  {
   "id": "kLOcurve2",
   "macro": "\\NumKappaLOCurveTwo",
   "what": "full-range LO kappa on the CT18NNLO-based LO curve, Q = 2 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "a reference trajectory on which the derived statements hold, not a prediction",
   "settle": null,
   "field": "rows[0]/kappa",
   "value": 3.9372400548561846,
   "printed": "3.937"
  },
  {
   "id": "kLOcurve10",
   "macro": "\\NumKappaLOCurveTen",
   "what": "full-range LO kappa on the CT18NNLO-based LO curve, Q = 10 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "a reference trajectory on which the derived statements hold, not a prediction",
   "settle": null,
   "field": "rows[2]/kappa",
   "value": 3.1651133757012047,
   "printed": "3.165"
  },
  {
   "id": "kLOcurve100",
   "macro": "\\NumKappaLOCurveHundred",
   "what": "full-range LO kappa on the CT18NNLO-based LO curve, Q = 100 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "a reference trajectory on which the derived statements hold, not a prediction",
   "settle": null,
   "field": "rows[3]/kappa",
   "value": 2.7103538400727585,
   "printed": "2.710"
  },
  {
   "id": "kLOcurve1e4",
   "macro": "\\NumKappaLOCurveTenTeV",
   "what": "full-range LO kappa on the CT18NNLO-based LO curve, Q = 1e4 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "a reference trajectory on which the derived statements hold, not a prediction",
   "settle": null,
   "field": "rows[4]/kappa",
   "value": 2.334547481326554,
   "printed": "2.335"
  },
  {
   "id": "ct18loSumTwo",
   "macro": "\\NumCTLOSumTwo",
   "what": "momentum sum of the CT18LO table at 2 GeV",
   "sec": "AppG",
   "claim": "A1",
   "src": "calc/pdf_results.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "CT18LO below about 10 GeV is not an LO trajectory",
   "settle": null,
   "field": "parser_validation/sum_rule/CT18LO/2.0",
   "value": 1.00578144498472,
   "printed": "1.0058"
  },
  {
   "id": "c1pSigmaFive",
   "macro": "\\NumCOnePrimeSigma",
   "what": "c1'_Sigma, N = 2 derivative of the NLO quark column sum, n_f = 5",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf/5/c1prime/Sigma_routeA",
   "value": -10.590423248527813,
   "printed": "-10.5904"
  },
  {
   "id": "c1pGFive",
   "macro": "\\NumCOnePrimeG",
   "what": "c1'_g at n_f = 5",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf/5/c1prime/g_routeA",
   "value": -15.284122794294364,
   "printed": "-15.2841"
  },
  {
   "id": "c1pSigmaFour",
   "macro": "\\NumCOnePrimeSigmaNfFour",
   "what": "c1'_Sigma at n_f = 4",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf/4/c1prime/Sigma_routeA",
   "value": -12.13004750018504,
   "printed": "-12.1300"
  },
  {
   "id": "c1pGFour",
   "macro": "\\NumCOnePrimeGNfFour",
   "what": "c1'_g at n_f = 4",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "nf/4/c1prime/g_routeA",
   "value": -18.55109879678475,
   "printed": "-18.5511"
  },
  {
   "id": "rNLOmax",
   "macro": "\\NumRNLOMax",
   "what": "largest |r_NLO| at Q = 2, 5, 10, 100 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/max_abs_r_NLO",
   "value": 0.0004998733645693587,
   "printed": "0.050"
  },
  {
   "id": "rNLOscan",
   "macro": "\\NumRNLOScan",
   "what": "largest |r_NLO| on the 152-scale scan from 2 to 100 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/a1_scan.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max_abs_r_NLO",
   "value": 0.0006056094044415428,
   "printed": "0.061"
  },
  {
   "id": "rNLOscanQ",
   "macro": "\\NumRNLOScanQ",
   "what": "scale of that largest residual, GeV",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/a1_scan.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "Q_at_max",
   "value": 5.1577142857142855,
   "printed": "5.16"
  },
  {
   "id": "rLO2",
   "macro": "\\NumRLOTwo",
   "what": "residual of the LO drift formula at Q = 2 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[0]/r_LO",
   "value": 0.13468480665330707,
   "printed": "13.47"
  },
  {
   "id": "rLO5",
   "macro": "\\NumRLOFive",
   "what": "residual of the LO drift formula at Q = 5 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[1]/r_LO",
   "value": 0.07956185842580377,
   "printed": "7.96"
  },
  {
   "id": "rLO10",
   "macro": "\\NumRLOTen",
   "what": "residual of the LO drift formula at Q = 10 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[2]/r_LO",
   "value": 0.06592717318540231,
   "printed": "6.59"
  },
  {
   "id": "rLO100",
   "macro": "\\NumRLOHundred",
   "what": "residual of the LO drift formula at Q = 100 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[3]/r_LO",
   "value": 0.04259033011581881,
   "printed": "4.26"
  },
  {
   "id": "finiteTwo",
   "macro": "\\NumFinitePartTwo",
   "what": "finite-scale part of the NLO drift over the prediction at 2 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|A1/per_Q[0]/finite_part_over_pred_NLO|",
   "value": 0.10859198112866765,
   "printed": "10.9"
  },
  {
   "id": "finiteHundred",
   "macro": "\\NumFinitePartHundred",
   "what": "the same at 100 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|A1/per_Q[3]/finite_part_over_pred_NLO|",
   "value": 0.026493916307926288,
   "printed": "2.6"
  },
  {
   "id": "a1threshold",
   "macro": "\\NumAOneThreshold",
   "what": "registered threshold on |r_NLO|, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "formula",
   "fmt": "pct1",
   "tag": "formula",
   "status": "DOC",
   "note": "registered in A1 PREREG Sec. 3.5 (2.4 percent)",
   "settle": null,
   "field": "FORMULAS['a1threshold'] = registered A1 threshold 2.4 percent",
   "value": 0.024,
   "printed": "2.4"
  },
  {
   "id": "a1M3",
   "macro": "\\NumAOneMThree",
   "what": "residual of largest magnitude at Q = 2, 5, 10, 100 GeV with the kernel n_f wrong by one (mutation M3), percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/drift.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "at 2 GeV; resolved on 1 Oct 2026 (stored in drift.json B3/M3, not only in RESULTS.md)",
   "settle": null,
   "field": "the value of largest magnitude, with its sign, of B3/M3/{k} over k in ['2.0', '5.0', '10.0', '100.0']",
   "value": 0.007369154647870468,
   "printed": "0.74"
  },
  {
   "id": "a1M6",
   "macro": "\\NumAOneMSix",
   "what": "residual of largest magnitude at Q = 2, 5, 10, 100 GeV with a_s scaled by 1.1 in the two-loop term of the prediction only (mutation M6), percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/drift.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "at 2 GeV; M6 changes a in the NLO term only (drift.json B3/definitions/M6), so the qualifier \"in the two-loop term of the prediction\" is required (rule of 1 Oct 2026)",
   "settle": null,
   "field": "the value of largest magnitude, with its sign, of B3/M6/{k} over k in ['2.0', '5.0', '10.0', '100.0']",
   "value": -0.011765465923568641,
   "printed": "-1.18"
  },
  {
   "id": "a1asChange",
   "macro": "\\NumAOneAsChange",
   "what": "change of a_s in the two-loop term of the prediction under mutation M6, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/drift.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "(1 Oct 2026) replaces the typed \"10\" in Table nlotest, since every printed number is read from a stored output",
   "settle": null,
   "field": "factor in B3/definitions/M6 (\"a -> 1.10 a\") minus one",
   "value": 0.10000000000000009,
   "printed": "10"
  },
  {
   "id": "obs2",
   "macro": "\\NumResObsTwo",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 2 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/dkappa_rel",
   "value": -0.05912641441396649,
   "printed": "-5.91"
  },
  {
   "id": "obsIdx2",
   "macro": "\\NumResObsOverSigIdxTwo",
   "what": "|obs| over the index-paired spread at Q = 2 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[0]/dkappa_rel| / rows[0]/replicas/sigma_diff_paired",
   "value": 2.6169649930719454,
   "printed": "2.62"
  },
  {
   "id": "obsInd2",
   "macro": "\\NumResObsOverSigIndTwo",
   "what": "|obs| over the independent-ensemble spread at Q = 2 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[0]/dkappa_rel| / rows[0]/replicas/sigma_indep",
   "value": 2.2275871100825055,
   "printed": "2.23"
  },
  {
   "id": "obs3",
   "macro": "\\NumResObsThree",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 3 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/dkappa_rel",
   "value": -0.0475351398430679,
   "printed": "-4.75"
  },
  {
   "id": "obsIdx3",
   "macro": "\\NumResObsOverSigIdxThree",
   "what": "|obs| over the index-paired spread at Q = 3 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[1]/dkappa_rel| / rows[1]/replicas/sigma_diff_paired",
   "value": 3.117227500276183,
   "printed": "3.12"
  },
  {
   "id": "obsInd3",
   "macro": "\\NumResObsOverSigIndThree",
   "what": "|obs| over the independent-ensemble spread at Q = 3 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[1]/dkappa_rel| / rows[1]/replicas/sigma_indep",
   "value": 2.517725102416705,
   "printed": "2.52"
  },
  {
   "id": "obs5",
   "macro": "\\NumResObsFive",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 5 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/dkappa_rel",
   "value": -0.029436707772955706,
   "printed": "-2.94"
  },
  {
   "id": "obsIdx5",
   "macro": "\\NumResObsOverSigIdxFive",
   "what": "|obs| over the index-paired spread at Q = 5 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[2]/dkappa_rel| / rows[2]/replicas/sigma_diff_paired",
   "value": 2.1124122633647366,
   "printed": "2.11"
  },
  {
   "id": "obsInd5",
   "macro": "\\NumResObsOverSigIndFive",
   "what": "|obs| over the independent-ensemble spread at Q = 5 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[2]/dkappa_rel| / rows[2]/replicas/sigma_indep",
   "value": 1.7783213406029956,
   "printed": "1.78"
  },
  {
   "id": "obs10",
   "macro": "\\NumResObsTen",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 10 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[3]/dkappa_rel",
   "value": -0.03218116453167075,
   "printed": "-3.22"
  },
  {
   "id": "obsIdx10",
   "macro": "\\NumResObsOverSigIdxTen",
   "what": "|obs| over the index-paired spread at Q = 10 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[3]/dkappa_rel| / rows[3]/replicas/sigma_diff_paired",
   "value": 3.2843155612034143,
   "printed": "3.28"
  },
  {
   "id": "obsInd10",
   "macro": "\\NumResObsOverSigIndTen",
   "what": "|obs| over the independent-ensemble spread at Q = 10 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[3]/dkappa_rel| / rows[3]/replicas/sigma_indep",
   "value": 2.5702205900920405,
   "printed": "2.57"
  },
  {
   "id": "obs30",
   "macro": "\\NumResObsThirty",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 30 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[4]/dkappa_rel",
   "value": -0.026431885078447737,
   "printed": "-2.64"
  },
  {
   "id": "obsIdx30",
   "macro": "\\NumResObsOverSigIdxThirty",
   "what": "|obs| over the index-paired spread at Q = 30 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[4]/dkappa_rel| / rows[4]/replicas/sigma_diff_paired",
   "value": 3.4582430623882177,
   "printed": "3.46"
  },
  {
   "id": "obsInd30",
   "macro": "\\NumResObsOverSigIndThirty",
   "what": "|obs| over the independent-ensemble spread at Q = 30 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[4]/dkappa_rel| / rows[4]/replicas/sigma_indep",
   "value": 2.693761870620463,
   "printed": "2.69"
  },
  {
   "id": "obs100",
   "macro": "\\NumResObsHundred",
   "what": "Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = 100 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[5]/dkappa_rel",
   "value": -0.023054776025727697,
   "printed": "-2.31"
  },
  {
   "id": "obsIdx100",
   "macro": "\\NumResObsOverSigIdxHundred",
   "what": "|obs| over the index-paired spread at Q = 100 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[5]/dkappa_rel| / rows[5]/replicas/sigma_diff_paired",
   "value": 3.474611366969028,
   "printed": "3.47"
  },
  {
   "id": "obsInd100",
   "macro": "\\NumResObsOverSigIndHundred",
   "what": "|obs| over the independent-ensemble spread at Q = 100 GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "|rows[5]/dkappa_rel| / rows[5]/replicas/sigma_indep",
   "value": 2.726563300432951,
   "printed": "2.73"
  },
  {
   "id": "obsIdxMin",
   "macro": "\\NumResObsOverSigIdxMin",
   "what": "smallest |obs|/index-paired spread over the six scales",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "min over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_diff_paired",
   "value": 2.1124122633647366,
   "printed": "2.1"
  },
  {
   "id": "obsIdxMax",
   "macro": "\\NumResObsOverSigIdxMax",
   "what": "largest |obs|/index-paired spread over the six scales",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_diff_paired",
   "value": 3.474611366969028,
   "printed": "3.5"
  },
  {
   "id": "obsIndMin",
   "macro": "\\NumResObsOverSigIndMin",
   "what": "smallest |obs|/independent-ensemble spread over the six scales",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "min over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_indep",
   "value": 1.7783213406029956,
   "printed": "1.8"
  },
  {
   "id": "obsIndMax",
   "macro": "\\NumResObsOverSigIndMax",
   "what": "largest |obs|/independent-ensemble spread over the six scales",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/sigma_indep",
   "value": 2.726563300432951,
   "printed": "2.7"
  },
  {
   "id": "a3KAKBMax",
   "macro": "\\NumResKAKBMax",
   "what": "largest |K_A - K_B| at 2, 10, 100 GeV (kernel part on the two inputs), percentage points",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "\"the same within 0.04 percentage points\" of A3_inference Sec. 1",
   "settle": null,
   "field": "max over compare_A3[0..2] (2, 10, 100 GeV) of |here_K_A - here_K_B|",
   "value": 0.00039824876316718605,
   "printed": "0.040"
  },
  {
   "id": "a3AddUpMax",
   "macro": "\\NumResAddUpMax",
   "what": "largest |obs - I_A - K_B| at 2, 10, 100 GeV, percentage points",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "\"add up to the observed shift within 0.06 percentage points\" of A3_inference Sec. 1, a round-up of the stored 0.054; printed to three places so that the bound is not understated",
   "settle": null,
   "field": "max over 2, 10, 100 GeV of |central/Q/<Q>/obs - compare_A3[j]/here_I_A - compare_A3[j]/here_K_B|",
   "value": 0.0005288785315552547,
   "printed": "0.053"
  },
  {
   "id": "a3Var_kakb2.0",
   "macro": "\\NumResKAKBVarMaxTwo",
   "what": "|K_A - K_B| maximized over the reconstruction variants at 2.0 GeV, percentage points",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over variants[*]/Q/2.0 of |K_A - K_B| (asserts min K_B < 0 < max K_B over the variants at 2.0 GeV)",
   "value": 0.004965548768446126,
   "printed": "0.50"
  },
  {
   "id": "a3Var_addup2.0",
   "macro": "\\NumResAddUpVarMaxTwo",
   "what": "|obs - I_A - K_B| maximized over the reconstruction variants at 2.0 GeV, percentage points",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over variants[*]/Q/2.0 of |addup_resid| (asserts min K_B < 0 < max K_B over the variants at 2.0 GeV)",
   "value": 0.004695919380529712,
   "printed": "0.47"
  },
  {
   "id": "a3Var_both10.0",
   "macro": "\\NumResVarCheckMaxTen",
   "what": "the larger of |K_A - K_B| and |obs - I_A - K_B| maximized over the reconstruction variants at 10.0 GeV, percentage points",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over variants[*]/Q/10.0 of |K_A - K_B| and |addup_resid| (asserts min K_B < 0 < max K_B over the variants at 10.0 GeV)",
   "value": 0.0010350962128840013,
   "printed": "0.10"
  },
  {
   "id": "IA2.0",
   "macro": "\\NumResIATwo",
   "what": "input part I_A at Q = 2.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[0]/here_I_A",
   "value": -0.05696120235337876,
   "printed": "-5.70"
  },
  {
   "id": "KA2.0",
   "macro": "\\NumResKATwo",
   "what": "kernel part K_A at Q = 2.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[0]/here_K_A",
   "value": -0.0022933112889302887,
   "printed": "-0.23"
  },
  {
   "id": "IAshare2.0",
   "macro": "\\NumResIAShareTwo",
   "what": "I_A/obs at Q = 2.0 GeV, percent",
   "sec": "S6",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[0]/here_IA_share",
   "value": 0.9634211865182261,
   "printed": "96"
  },
  {
   "id": "KAshare2.0",
   "macro": "\\NumResKAShareTwo",
   "what": "K_A/obs at Q = 2.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[0]/here_KA_share",
   "value": 0.03878823816481122,
   "printed": "3.9"
  },
  {
   "id": "pairSpread2.0",
   "macro": "\\NumResPairSpreadTwo",
   "what": "index-paired spread of the shift at Q = 2.0 GeV (sample sd over the replica pairs positive on the window in both fits), percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "same spread as Table VI (observation.json)",
   "settle": null,
   "field": "rows[0]/replicas/sigma_diff_paired",
   "value": 0.022593506053957744,
   "printed": "2.3"
  },
  {
   "id": "widthTerm2.0",
   "macro": "\\NumResWidthTermTwo",
   "what": "width term -dln sd_P(xi) in obs at Q = 2.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "central/Q/2.0/parts_obs/m_dln_sd",
   "value": -0.06231966765399435,
   "printed": "-6.23"
  },
  {
   "id": "IA10.0",
   "macro": "\\NumResIATen",
   "what": "input part I_A at Q = 10.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[1]/here_I_A",
   "value": -0.032570321657026,
   "printed": "-3.26"
  },
  {
   "id": "KA10.0",
   "macro": "\\NumResKATen",
   "what": "kernel part K_A at Q = 10.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[1]/here_K_A",
   "value": 0.000402652731340325,
   "printed": "0.04"
  },
  {
   "id": "IAshare10.0",
   "macro": "\\NumResIAShareTen",
   "what": "I_A/obs at Q = 10.0 GeV, percent",
   "sec": "S6",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[1]/here_IA_share",
   "value": 1.0121046836200627,
   "printed": "101"
  },
  {
   "id": "KAshare10.0",
   "macro": "\\NumResKAShareTen",
   "what": "K_A/obs at Q = 10.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[1]/here_KA_share",
   "value": -0.012512210335326636,
   "printed": "-1.3"
  },
  {
   "id": "pairSpread10.0",
   "macro": "\\NumResPairSpreadTen",
   "what": "index-paired spread of the shift at Q = 10.0 GeV (sample sd over the replica pairs positive on the window in both fits), percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "same spread as Table VI (observation.json)",
   "settle": null,
   "field": "rows[3]/replicas/sigma_diff_paired",
   "value": 0.009798438649384582,
   "printed": "1.0"
  },
  {
   "id": "widthTerm10.0",
   "macro": "\\NumResWidthTermTen",
   "what": "width term -dln sd_P(xi) in obs at Q = 10.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "central/Q/10.0/parts_obs/m_dln_sd",
   "value": -0.03598316866171225,
   "printed": "-3.60"
  },
  {
   "id": "IA100.0",
   "macro": "\\NumResIAHundred",
   "what": "input part I_A at Q = 100.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[2]/here_I_A",
   "value": -0.02459378177262106,
   "printed": "-2.46"
  },
  {
   "id": "KA100.0",
   "macro": "\\NumResKAHundred",
   "what": "kernel part K_A at Q = 100.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[2]/here_K_A",
   "value": 0.0015778469354643665,
   "printed": "0.16"
  },
  {
   "id": "IAshare100.0",
   "macro": "\\NumResIAShareHundred",
   "what": "I_A/obs at Q = 100.0 GeV, percent",
   "sec": "S6",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[2]/here_IA_share",
   "value": 1.0667559776529107,
   "printed": "107"
  },
  {
   "id": "KAshare100.0",
   "macro": "\\NumResKAShareHundred",
   "what": "K_A/obs at Q = 100.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "compare_A3[2]/here_KA_share",
   "value": -0.06843915530313972,
   "printed": "-6.8"
  },
  {
   "id": "pairSpread100.0",
   "macro": "\\NumResPairSpreadHundred",
   "what": "index-paired spread of the shift at Q = 100.0 GeV (sample sd over the replica pairs positive on the window in both fits), percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "same spread as Table VI (observation.json)",
   "settle": null,
   "field": "rows[5]/replicas/sigma_diff_paired",
   "value": 0.0066352099820127025,
   "printed": "0.7"
  },
  {
   "id": "widthTerm100.0",
   "macro": "\\NumResWidthTermHundred",
   "what": "width term -dln sd_P(xi) in obs at Q = 100.0 GeV, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "central/Q/100.0/parts_obs/m_dln_sd",
   "value": -0.024689869838805157,
   "printed": "-2.47"
  },
  {
   "id": "vData10.0",
   "macro": "\\NumVDataTen",
   "what": "v_F2 on the unperturbed data, three-point derivative, F2 dx, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "v_central_data/10.0",
   "value": 0.04791758752420566,
   "printed": "0.0479"
  },
  {
   "id": "slope10.0",
   "macro": "\\NumMeanSlopeTen",
   "what": "mean slope over the window, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mean_slope_data/10.0",
   "value": 0.25000333508776484,
   "printed": "0.250"
  },
  {
   "id": "slopeOverV10.0",
   "macro": "\\NumSlopeOverVTen",
   "what": "mean slope over v on the data, Q^2 = 10.0 GeV^2 (F39)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mean_slope_data/10.0 / v_central_data/10.0",
   "value": 5.217360639482845,
   "printed": "5.2"
  },
  {
   "id": "pNull10.0",
   "macro": "\\NumPNullTen",
   "what": "single-scale tail probability of the zero-spread null, Q^2 = 10.0 GeV^2, from the M_belt sets of the A = 0 member of the main belt (Eq. (pval) with N_rep = M_belt)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals, binomial sd at most 0.0016 (pNullBeltSdMax)",
   "settle": null,
   "field": "(round(data/W/stencil3/10.0/fraction_of_A0_belt_at_or_above_data x config/M_belt) + 1)/(config/M_belt + 1)",
   "value": 0.4795952040479595,
   "printed": "0.48"
  },
  {
   "id": "vCal10.0",
   "macro": "\\NumVCalTen",
   "what": "calibrated v (the v whose isotonic belt median equals the value on the data, 0 below the median at v = 0; three-point derivative, F2 dx, family W, belt of the CT18NNLO shape), mean over eight independent belts, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/10.0/v_calibrated/sd_of_mean",
    "shifts": [],
    "mc": "vCalTenMCsd"
   },
   "field": "quoted_values/table/stencil3/10.0/v_calibrated/mean",
   "value": 0.012643009883635349,
   "printed": "0.0126",
   "settle_check": {
    "sd_of_mean": 0.0001950537990599446,
    "shifts": [],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalLo10.0",
   "macro": "\\NumVCalLoTen",
   "what": "lower end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/10.0/fc_68_lo/sd_of_mean",
    "shifts": [
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x0.5/stencil3|10.0[0]"
     ],
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x2/stencil3|10.0[0]"
     ]
    ],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/10.0/fc_68_lo/mean",
   "value": 0.0,
   "printed": "0",
   "settle_check": {
    "sd_of_mean": 0.0,
    "shifts": [
     0.0,
     0.0
    ],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalHi10.0",
   "macro": "\\NumVCalHiTen",
   "what": "upper end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 10.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/10.0/fc_68_hi/sd_of_mean",
    "shifts": [
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x0.5/stencil3|10.0[1]"
     ],
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x2/stencil3|10.0[1]"
     ]
    ],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/10.0/fc_68_hi/mean",
   "value": 0.07048060394365051,
   "printed": "0.07",
   "settle_check": {
    "sd_of_mean": 0.00010580118260639464,
    "shifts": [
     0.00025038154450858496,
     -0.0007172211421205277
    ],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vData35.0",
   "macro": "\\NumVDataThirtyFive",
   "what": "v_F2 on the unperturbed data, three-point derivative, F2 dx, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "v_central_data/35.0",
   "value": 0.0732330986497593,
   "printed": "0.0732"
  },
  {
   "id": "slope35.0",
   "macro": "\\NumMeanSlopeThirtyFive",
   "what": "mean slope over the window, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mean_slope_data/35.0",
   "value": 0.1295453642586512,
   "printed": "0.130"
  },
  {
   "id": "slopeOverV35.0",
   "macro": "\\NumSlopeOverVThirtyFive",
   "what": "mean slope over v on the data, Q^2 = 35.0 GeV^2 (F39)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mean_slope_data/35.0 / v_central_data/35.0",
   "value": 1.7689455539524273,
   "printed": "1.8"
  },
  {
   "id": "pNull35.0",
   "macro": "\\NumPNullThirtyFive",
   "what": "single-scale tail probability of the zero-spread null, Q^2 = 35.0 GeV^2, from the M_belt sets of the A = 0 member of the main belt (Eq. (pval) with N_rep = M_belt), as at 10 and 500 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": {
    "sem": "primary_family/p_single_binomial_sd",
    "shifts": [],
    "mc": "pNull35Sd"
   },
   "field": "primary_family/p_single",
   "value": 0.0012299877001229987,
   "printed": "0.0012",
   "settle_check": {
    "sd_of_mean": 0.0001108365837790278,
    "shifts": [],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "pNull35Sd",
   "macro": "\\NumPNullThirtyFiveSd",
   "what": "binomial sd sqrt(p (1 - p)/M_belt) of the 35 GeV^2 tail probability",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/p_single_binomial_sd",
   "value": 0.0001108365837790278,
   "printed": "0.0001"
  },
  {
   "id": "vCal35.0",
   "macro": "\\NumVCalThirtyFive",
   "what": "calibrated v (the v whose isotonic belt median equals the value on the data, 0 below the median at v = 0; three-point derivative, F2 dx, family W, belt of the CT18NNLO shape), mean over eight independent belts, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/35.0/v_calibrated/sd_of_mean",
    "shifts": [],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/35.0/v_calibrated/mean",
   "value": 0.0691122281294356,
   "printed": "0.069",
   "settle_check": {
    "sd_of_mean": 3.23680942810852e-05,
    "shifts": [],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalLo35.0",
   "macro": "\\NumVCalLoThirtyFive",
   "what": "lower end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/35.0/fc_68_lo/sd_of_mean",
    "shifts": [
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x0.5/stencil3|35.0[0]"
     ],
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x2/stencil3|35.0[0]"
     ]
    ],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/35.0/fc_68_lo/mean",
   "value": 0.055622679251419976,
   "printed": "0.056",
   "settle_check": {
    "sd_of_mean": 3.5199240313254044e-05,
    "shifts": [
     6.963613437907523e-05,
     -3.805459872767425e-05
    ],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalHi35.0",
   "macro": "\\NumVCalHiThirtyFive",
   "what": "upper end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 35.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/35.0/fc_68_hi/sd_of_mean",
    "shifts": [
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x0.5/stencil3|35.0[1]"
     ],
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x2/stencil3|35.0[1]"
     ]
    ],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/35.0/fc_68_hi/mean",
   "value": 0.08381668744532447,
   "printed": "0.084",
   "settle_check": {
    "sd_of_mean": 4.973733436858708e-05,
    "shifts": [
     -8.214254764715712e-06,
     1.9257401507891125e-05
    ],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vData500.0",
   "macro": "\\NumVDataFiveHundred",
   "what": "v_F2 on the unperturbed data, three-point derivative, F2 dx, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "v_central_data/500.0",
   "value": 0.01902746383319172,
   "printed": "0.0190"
  },
  {
   "id": "slope500.0",
   "macro": "\\NumMeanSlopeFiveHundred",
   "what": "mean slope over the window, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mean_slope_data/500.0",
   "value": 0.08805344250330294,
   "printed": "0.088"
  },
  {
   "id": "slopeOverV500.0",
   "macro": "\\NumSlopeOverVFiveHundred",
   "what": "mean slope over v on the data, Q^2 = 500.0 GeV^2 (F39)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "mean_slope_data/500.0 / v_central_data/500.0",
   "value": 4.627702529104353,
   "printed": "4.6"
  },
  {
   "id": "pNull500.0",
   "macro": "\\NumPNullFiveHundred",
   "what": "single-scale tail probability of the zero-spread null, Q^2 = 500.0 GeV^2, from the M_belt sets of the A = 0 member of the main belt (Eq. (pval) with N_rep = M_belt)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "two decimals, binomial sd at most 0.0016 (pNullBeltSdMax)",
   "settle": null,
   "field": "(round(data/W/stencil3/500.0/fraction_of_A0_belt_at_or_above_data x config/M_belt) + 1)/(config/M_belt + 1)",
   "value": 0.7066229337706623,
   "printed": "0.71"
  },
  {
   "id": "vCal500.0",
   "macro": "\\NumVCalFiveHundred",
   "what": "calibrated v (the v whose isotonic belt median equals the value on the data, 0 below the median at v = 0; three-point derivative, F2 dx, family W, belt of the CT18NNLO shape), mean over eight independent belts, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/500.0/v_calibrated/sd_of_mean",
    "shifts": [],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/500.0/v_calibrated/mean",
   "value": 0.0,
   "printed": "0",
   "settle_check": {
    "sd_of_mean": 0.0,
    "shifts": [],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalLo500.0",
   "macro": "\\NumVCalLoFiveHundred",
   "what": "lower end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/500.0/fc_68_lo/sd_of_mean",
    "shifts": [
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x0.5/stencil3|500.0[0]"
     ],
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x2/stencil3|500.0[0]"
     ]
    ],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/500.0/fc_68_lo/mean",
   "value": 0.0,
   "printed": "0",
   "settle_check": {
    "sd_of_mean": 0.0,
    "shifts": [
     0.0,
     0.0
    ],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalHi500.0",
   "macro": "\\NumVCalHiFiveHundred",
   "what": "upper end of the 68 percent Feldman-Cousins interval, mean over eight belts, Q^2 = 500.0 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": {
    "sem": "quoted_values/table/stencil3/500.0/fc_68_hi/sd_of_mean",
    "shifts": [
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x0.5/stencil3|500.0[1]"
     ],
     [
      "plan/v1/neyman/print/kde_fine.json",
      "end_shift_vs_baseline/bandwidth_x2/stencil3|500.0[1]"
     ]
    ],
    "mc": null
   },
   "field": "quoted_values/table/stencil3/500.0/fc_68_hi/mean",
   "value": 0.02056355153746317,
   "printed": "0.02",
   "settle_check": {
    "sd_of_mean": 2.173596822463251e-05,
    "shifts": [
     0.00026849780110546964,
     -5.465077308955055e-05
    ],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "vCalTenMCsd",
   "macro": "\\NumVCalTenMCSd",
   "what": "Monte Carlo sd of the mean of the calibrated v at Q^2 = 10 GeV^2 over the eight belts (belt sampling only; the calibrated value does not depend on the density estimate)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": null,
   "field": "quoted_values/table/stencil3/10.0/v_calibrated/sd_of_mean",
   "value": 0.0001950537990599446,
   "printed": "0.0002"
  },
  {
   "id": "gapQuadTenMin",
   "macro": "\\NumGapQuadTenMin",
   "what": "min over the belts and the bandwidth variants of the gap between the lower end of the local_quad 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 (outward rounding)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "min over the 8 belts (check7_belt_seed_replicas/table/local_quad and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_quad lower end) - (stencil3 upper end), rounded down to four decimals",
   "value": 0.0003,
   "printed": "0.0003"
  },
  {
   "id": "gapQuadTenMax",
   "macro": "\\NumGapQuadTenMax",
   "what": "max over the belts and the bandwidth variants of the gap between the lower end of the local_quad 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 (outward rounding)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over the 8 belts (check7_belt_seed_replicas/table/local_quad and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_quad lower end) - (stencil3 upper end), rounded up to four decimals",
   "value": 0.0014,
   "printed": "0.0014"
  },
  {
   "id": "gapLinTenMin",
   "macro": "\\NumGapLinTenMin",
   "what": "min over the belts and the bandwidth variants of the gap between the lower end of the local_lin 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 (outward rounding)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "min over the 8 belts (check7_belt_seed_replicas/table/local_lin and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_lin lower end) - (stencil3 upper end), rounded down to four decimals",
   "value": 0.0044,
   "printed": "0.0044"
  },
  {
   "id": "gapLinTenMax",
   "macro": "\\NumGapLinTenMax",
   "what": "max over the belts and the bandwidth variants of the gap between the lower end of the local_lin 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 (outward rounding)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over the 8 belts (check7_belt_seed_replicas/table/local_lin and stencil3, 10.0, fc_68/values) and the main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus end_shift_vs_baseline) of (local_lin lower end) - (stencil3 upper end), rounded up to four decimals",
   "value": 0.0056,
   "printed": "0.0056"
  },
  {
   "id": "nBelts",
   "macro": "\\NumNBelts",
   "what": "number of independent belts over which the printed values are averaged",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": null,
   "field": "quoted_values/table/stencil3/10.0/v_calibrated/n_belts",
   "value": 8.0,
   "printed": "8"
  },
  {
   "id": "beltSpacing",
   "macro": "\\NumBeltSpacing",
   "what": "spacing of the belt members in A, v = A v_unit (was 0.05 before 1 Oct)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f5",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": null,
   "field": "config/A_spacing",
   "value": 0.00625,
   "printed": "0.00625"
  },
  {
   "id": "beltSets",
   "macro": "\\NumBeltSets",
   "what": "pseudo-data sets per belt member, every scale",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/M_belt",
   "value": 100000.0,
   "printed": "100000"
  },
  {
   "id": "pNullBeltSdMax",
   "macro": "\\NumPNullBeltSdMax",
   "what": "binomial sd sqrt(p (1 - p)/M_belt) of the tail probabilities at 10 and 500 GeV^2 taken from the A = 0 member of the main belt, the larger of the two (stated in the text beside the two-decimal values; 0.48 holds at -/+ 2 sd, 0.71 at -/+ 1 sd, build_v1.py)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over Q^2 = 10, 500 GeV^2 of sqrt(f (1 - f)/config/M_belt), f = data/W/stencil3/<Q^2>/fraction_of_A0_belt_at_or_above_data",
   "value": 0.0015798209768831404,
   "printed": "0.0016"
  },
  {
   "id": "covSets",
   "macro": "\\NumCoverageSets",
   "what": "pseudo-data sets per coverage point",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/N_coverage",
   "value": 100000.0,
   "printed": "100000"
  },
  {
   "id": "bwShiftTenHi",
   "macro": "\\NumBandwidthShiftTenHi",
   "what": "largest shift of the upper end at 10 GeV^2 when the kernel bandwidth is halved or doubled (main belt), the largest such shift of a printed end",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/kde_fine.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "the Monte Carlo spread of quoted_values covers belt sampling only",
   "settle": null,
   "field": "max over bandwidth x0.5, x2, Q^2 = 10, 35, 500 GeV^2 and both ends of |end_shift_vs_baseline/<b>/stencil3|<q>[i]|",
   "value": 0.0007172211421205277,
   "printed": "0.0007"
  },
  {
   "id": "coverage",
   "macro": "\\NumCoverageMean",
   "what": "coverage mean over the in-class member truths with A > 0 (FC, belt shape, 48 points), correlated points sharing one belt and one set of draws per scale",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": null,
   "field": "check5_coverage/summary/feldman_cousins|belt_shape/in_class_mean_A_positive",
   "value": 0.6804622916666667,
   "printed": "0.680"
  },
  {
   "id": "coverageWorst",
   "macro": "\\NumCoverageWorst",
   "what": "smallest in-class coverage at a member truth with A > 0 (FC, belt shape)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; three decimals like the coverage means, since the pointwise binomial sd is 0.0015 (1 Oct 2026)",
   "settle": null,
   "field": "check5_coverage/summary/feldman_cousins|belt_shape/in_class_min_A_positive",
   "value": 0.67696,
   "printed": "0.677"
  },
  {
   "id": "coverageMid",
   "macro": "\\NumCoverageMidMean",
   "what": "coverage mean over the in-class truths midway between belt members (FC, belt shape)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": null,
   "field": "check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/in_class_mean",
   "value": 0.6803872023809523,
   "printed": "0.680"
  },
  {
   "id": "coverageMidWorst",
   "macro": "\\NumCoverageMidWorst",
   "what": "smallest coverage at a truth midway between members (FC, belt shape; local linear fit, 500 GeV^2, A = 0.378125)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; three decimals like the coverage means, since the pointwise binomial sd is 0.0015 (1 Oct 2026)",
   "settle": null,
   "field": "check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/in_class_min",
   "value": 0.67501,
   "printed": "0.675"
  },
  {
   "id": "coverageMidN",
   "macro": "\\NumCoverageMidN",
   "what": "number of in-class truths midway between members (70 values of A, four estimators, three scales)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/n_points_in_class",
   "value": 840.0,
   "printed": "840"
  },
  {
   "id": "coverageGWorst",
   "macro": "\\NumCoverageGlobalShapesWorst",
   "what": "smallest coverage of the printed (belt-shape) interval for a true slope with the x dependence of NNPDF4.0 or MSHT20, member and between-member truths, A > 0",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/print_values.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "recounted from the records of calibration.json by print_values.py",
   "settle": null,
   "field": "min over members, between_members and NNPDF40, MSHT20 of coverage/per_truth_shape/<w>|feldman_cousins|belt_shape_interval/<shape>/min",
   "value": 0.67426,
   "printed": "0.674"
  },
  {
   "id": "coverageSdPoint",
   "macro": "\\NumCoverageSdPoint",
   "what": "binomial sd of one coverage point at 0.68 with N = 100000 pseudo-data sets",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/sd_binomial_at_CL_N_cov",
   "value": 0.001475127113166862,
   "printed": "0.0015"
  },
  {
   "id": "coverageSdComb",
   "macro": "\\NumCoverageSdComb",
   "what": "sd of one coverage point with the belt sampling included, sqrt(0.68 0.32 (1/N + 1/M))",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/sd_combined",
   "value": 0.0020861447696648478,
   "printed": "0.0021"
  },
  {
   "id": "passThreshold",
   "macro": "\\NumPassThreshold",
   "what": "pass rule of a coverage point: fail below 0.68 - 4 sd_comb",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/coverage_gate_value",
   "value": 0.6716554209213407,
   "printed": "0.6717"
  },
  {
   "id": "passMargin",
   "macro": "\\NumPassMargin",
   "what": "distance of the pass threshold below the nominal 0.68 (four combined sd): one coverage point does not detect an undercoverage smaller than this",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/CL - config/coverage_gate_value",
   "value": 0.008344579078659375,
   "printed": "0.0083"
  },
  {
   "id": "pPassSixFive",
   "macro": "\\NumPPassSixFive",
   "what": "probability that a procedure of true coverage 0.65 passes the rule at one point",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/P_pass_one_point_if_true_coverage_0.65",
   "value": 1.7127523768086503e-47,
   "printed": "1.7e-47"
  },
  {
   "id": "pPassSixSeven",
   "macro": "\\NumPPassSixSeven",
   "what": "the same for true coverage 0.67",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/P_pass_one_point_if_true_coverage_0.67",
   "value": 0.13282989459833996,
   "printed": "0.13"
  },
  {
   "id": "coverageCentralZero",
   "macro": "\\NumCoverageCentralZero",
   "what": "coverage of the central interval at zero true spread, mean over the 12 cells (boundary-modified at v = 0)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5_coverage/summary/central|belt_shape/in_class_mean_A0",
   "value": 0.8402733333333333,
   "printed": "0.84"
  },
  {
   "id": "outsideX",
   "macro": "\\NumCoverageOutsideX",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"x\" (outside the global-fit shapes)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"x\" (the key holds a slash, so it is read by a function)",
   "value": 0.58274,
   "printed": "0.583"
  },
  {
   "id": "outsideLnSq",
   "macro": "\\NumCoverageOutsideLnSq",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"ln(1/x)^2\" (outside the global-fit shapes)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"ln(1/x)^2\" (the key holds a slash, so it is read by a function)",
   "value": 0.65777,
   "printed": "0.658"
  },
  {
   "id": "outsideLn",
   "macro": "\\NumCoverageOutsideLn",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"ln(1/x)\" (outside the global-fit shapes)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"ln(1/x)\" (the key holds a slash, so it is read by a function)",
   "value": 0.67008,
   "printed": "0.670"
  },
  {
   "id": "outsideAlt",
   "macro": "\\NumCoverageOutsideAlt",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"alternating\" (outside the global-fit shapes)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"alternating\" (the key holds a slash, so it is read by a function)",
   "value": 0.61333,
   "printed": "0.613"
  },
  {
   "id": "outsideRandom",
   "macro": "\\NumCoverageOutsideRandom",
   "what": "smallest coverage of the printed (belt-shape) FC interval at member truths A > 0 when the true slope has the x-shape \"random\" (outside the global-fit shapes)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key \"random\" (the key holds a slash, so it is read by a function)",
   "value": 0.61691,
   "printed": "0.617"
  },
  {
   "id": "classSMean",
   "macro": "\\NumClassSMean",
   "what": "coverage mean of the class-S interval (hull over the six slope shapes of class S) at the member truths of the three global-fit slope shapes CT18NNLO, NNPDF40 and MSHT20 with A > 0; above 0.68 because the hull is wider than one shape needs",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/print_values.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "single coverage seed and main belt; unrounded 0.71424 (print_values.json coverage/members|feldman_cousins|S|global_fit_truths/mean, 144 member truths), 0.00076 below the 0.715 rounding boundary; no settled-digit record over belts or seeds is claimed for this value",
   "settle": null,
   "field": "coverage/members|feldman_cousins|S|global_fit_truths/mean",
   "value": 0.7142402777777778,
   "printed": "0.71"
  },
  {
   "id": "classSMax",
   "macro": "\\NumClassSMax",
   "what": "largest coverage of the class-S interval at a member truth of the three global-fit slope shapes with A > 0",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/print_values.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "coverage/members|feldman_cousins|S|global_fit_truths/max",
   "value": 0.77893,
   "printed": "0.78"
  },
  {
   "id": "outsideN",
   "macro": "\\NumOutsideN",
   "what": "member truths with A > 0 of the five shapes outside class G (linear in x, ln(1/x), ln^2(1/x), alternating, random), A = 0.5 to 3, four estimators, three scales, for the printed FC interval of the belt shape",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "number of check5_coverage/table/<shape>/<A>/<estimator>/<Q^2>/feldman_cousins|belt_shape/coverage over the shapes outside config/shape_classes/G (any_shape excluded) and A > 0",
   "value": 240.0,
   "printed": "240"
  },
  {
   "id": "outsideBelow",
   "macro": "\\NumOutsideBelow",
   "what": "of these, points below the pass rule",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "number below config/coverage_gate_value of check5_coverage/table/<shape>/<A>/<estimator>/<Q^2>/feldman_cousins|belt_shape/coverage over the shapes outside config/shape_classes/G (any_shape excluded) and A > 0",
   "value": 57.0,
   "printed": "57"
  },
  {
   "id": "halfSpacingCovDiff",
   "macro": "\\NumHalfSpacingCoverageDiff",
   "what": "largest |change| of coverage at the check-10 truths (six midpoints of the member grid in each of the 12 estimator and scale cells) when the main belt is rebuilt with members at half the spacing; it sits at A = 0.115625, local linear fit, 10 GeV^2, where the printed grid covers less (members 0.1125 and 0.11875 have acceptance regions in two pieces and in one). It bounds the change at these truths only. f4, since f3 would print 0.005 for 0.00539 and understate it",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/max_abs_accepted_set_coverage_diff",
   "value": 0.005390000000000006,
   "printed": "0.0054"
  },
  {
   "id": "halfSpacingCovGridAtMax",
   "macro": "\\NumHalfSpacingCoverageGrid",
   "what": "coverage on the printed member grid at the check-10 truth of the largest change (local linear fit, 10 GeV^2, A = 0.115625)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/table/<cell>/coverage/<A>/grid/accepted_set at the truth of largest |half_minus_grid_accepted_set| (local_lin|10.0, A=0.115625)",
   "value": 0.67596,
   "printed": "0.676"
  },
  {
   "id": "halfSpacingCovHalfAtMax",
   "macro": "\\NumHalfSpacingCoverageHalf",
   "what": "the same truth with the members at half the spacing",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/table/<cell>/coverage/<A>/half_grid/accepted_set at the truth of largest |half_minus_grid_accepted_set| (local_lin|10.0, A=0.115625)",
   "value": 0.68135,
   "printed": "0.681"
  },
  {
   "id": "halfSpacingNTruths",
   "macro": "\\NumHalfSpacingNTruths",
   "what": "number of check-10 truths in each estimator and scale cell (midpoints of the member grid at A = 0.003125, 0.053125, 0.115625, 0.159375, 0.284375, 1.003125)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "len(check10_half_spacing/A_truths)",
   "value": 6.0,
   "printed": "6"
  },
  {
   "id": "halfSpacingEndDiff",
   "macro": "\\NumHalfSpacingEndDiff",
   "what": "largest change of a data interval end at half the member spacing",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/max_abs_end_diff",
   "value": 4.804402108440908e-06,
   "printed": "4.8e-06"
  },
  {
   "id": "memberAtEndDiff",
   "macro": "\\NumMemberAtEndDiff",
   "what": "largest change of a data interval end when a belt member is built at that end itself (check 9)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check9_exact_members_at_data_ends/worst_abs_end_shift",
   "value": 5.2492684423643965e-06,
   "printed": "5.2e-06"
  },
  {
   "id": "unc8MaxDiff",
   "macro": "\\NumReestimatedMaxDiff",
   "what": "largest |paired coverage difference| when the central F2 and v_unit are re-estimated per pseudo-data set (check 8, three-point derivative, three scales, A = 0 to 3, 2000 sets)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over Q^2 and A of |check8_reestimated_inputs/table/stencil3/<q>/by_A/<A>/paired_difference|",
   "value": 0.002,
   "printed": "0.0020"
  },
  {
   "id": "unc8Sets",
   "macro": "\\NumReestimatedSets",
   "what": "pseudo-data sets per truth in check 8 (re-estimated inputs)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/N_reestimated_inputs",
   "value": 2000.0,
   "printed": "2000"
  },
  {
   "id": "unc8BeltSets",
   "macro": "\\NumReestimatedBeltSets",
   "what": "belt sets per member on which check 8 rebuilds the belt with the re-estimated inputs",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/M_belt_reestimated_inputs",
   "value": 20000.0,
   "printed": "20000"
  },
  {
   "id": "A15zero",
   "macro": "\\NumOldProcZeroSpread",
   "what": "value returned by the withdrawn A15 bias subtraction at zero true spread; the macro expands to the three per-scale macros A15zero10.0, A15zero35.0, A15zero500.0; the ledger value is the largest of the three",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py",
   "settle": null,
   "field": "max over Q^2 = 10, 35, 500 GeV^2 of A15_procedure_on_zero_spread/per_scale/<Q^2>/mean_v_corr_eq_bias",
   "value": 0.05364261638315952,
   "printed": "0.05"
  },
  {
   "id": "A15zero10.0",
   "macro": "\\NumOldProcZeroSpreadTen",
   "what": "mean value returned by the withdrawn A15 bias subtraction at zero true spread, Q^2 = 10.0 GeV^2 (300 sets)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; two decimals, since its Monte Carlo sd over the 300 sets is not stored",
   "settle": null,
   "field": "A15_procedure_on_zero_spread/per_scale/10.0/mean_v_corr_eq_bias",
   "value": 0.05364261638315952,
   "printed": "0.05"
  },
  {
   "id": "A15zero35.0",
   "macro": "\\NumOldProcZeroSpreadThirtyFive",
   "what": "mean value returned by the withdrawn A15 bias subtraction at zero true spread, Q^2 = 35.0 GeV^2 (300 sets)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; two decimals, since its Monte Carlo sd over the 300 sets is not stored",
   "settle": null,
   "field": "A15_procedure_on_zero_spread/per_scale/35.0/mean_v_corr_eq_bias",
   "value": 0.030876433951287533,
   "printed": "0.03"
  },
  {
   "id": "A15zero500.0",
   "macro": "\\NumOldProcZeroSpreadFiveHundred",
   "what": "mean value returned by the withdrawn A15 bias subtraction at zero true spread, Q^2 = 500.0 GeV^2 (300 sets)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of eight independent belts, printed to the settled digit; checked against the raw records by plan/v1/neyman/print/print_values.py; two decimals, since its Monte Carlo sd over the 300 sets is not stored",
   "settle": null,
   "field": "A15_procedure_on_zero_spread/per_scale/500.0/mean_v_corr_eq_bias",
   "value": 0.022232763461885265,
   "printed": "0.02"
  },
  {
   "id": "coverageIndep",
   "macro": "\\NumCoverageIndepMean",
   "what": "coverage from an independent check of the fine-grid program (readiness decision of 1 Oct)",
   "sec": "AppE",
   "claim": "HERA",
   "src": null,
   "fmt": "f3",
   "tag": "derived",
   "status": "PENDING",
   "note": "no independent check of the fine-grid program exists yet; the earlier rechecks (FC_RECHECK.md and a second recheck) are of the 0.05-grid program it replaces. Prints \\NumPending until a saved program writes it",
   "settle": null,
   "field": null,
   "value": null,
   "printed": "PENDING"
  },
  {
   "id": "famBound",
   "macro": "\\NumFamBound",
   "what": "look-elsewhere bound of the 32-triple primary family at 35 GeV^2 (DA14)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/bound",
   "value": 0.03935960640393596,
   "printed": "0.039"
  },
  {
   "id": "famCount",
   "macro": "\\NumFamCount",
   "what": "members of the primary family",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/count",
   "value": 32.0,
   "printed": "32"
  },
  {
   "id": "famSmallBound",
   "macro": "\\NumFamSmallBound",
   "what": "bound of the smallest enumerated family containing all three windows (27)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/smallest_enumerated_family_containing_all_three/bound",
   "value": 0.033209667903320965,
   "printed": "0.033"
  },
  {
   "id": "H1a",
   "macro": "\\NumHOneRate",
   "what": "H1 rate a of lambda(Q^2) = a ln(Q^2/Lambda^2), x <= 0.01, Q^2 >= 3.5 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f4",
   "tag": "cited",
   "status": "LIVE",
   "note": "H1rise2001 [cited at source by the repro recheck]",
   "settle": null,
   "field": "a_H1/value",
   "value": 0.0481,
   "printed": "0.0481"
  },
  {
   "id": "H1aStat",
   "macro": "\\NumHOneRateStat",
   "what": "its statistical uncertainty",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f4",
   "tag": "cited",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "a_H1/stat",
   "value": 0.0013,
   "printed": "0.0013"
  },
  {
   "id": "H1aSyst",
   "macro": "\\NumHOneRateSyst",
   "what": "its systematic uncertainty",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f4",
   "tag": "cited",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "a_H1/syst",
   "value": 0.0037,
   "printed": "0.0037"
  },
  {
   "id": "expTen",
   "macro": "\\NumExpectedVTen",
   "what": "expected speed at 10 GeV^2 from the H1 rate and sd(ln 1/x) under F2 dx",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/10/expected_v_dx",
   "value": 0.052080462370147185,
   "printed": "0.052"
  },
  {
   "id": "expThirtyFive",
   "macro": "\\NumExpectedVThirtyFive",
   "what": "the same at 35 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/35/expected_v_dx",
   "value": 0.044452085978714105,
   "printed": "0.044"
  },
  {
   "id": "sdXiTen",
   "macro": "\\NumSdXiTen",
   "what": "sd(ln 1/x) on the 10 GeV^2 window under F2 dx",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/10/sd_xi_dx",
   "value": 1.0827538954292555,
   "printed": "1.08"
  },
  {
   "id": "sdXiThirtyFive",
   "macro": "\\NumSdXiThirtyFive",
   "what": "the same on the 35 GeV^2 window",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/35/sd_xi_dx",
   "value": 0.9241597916572579,
   "printed": "0.92"
  },
  {
   "id": "beyondTen",
   "macro": "\\NumBeyondHOneTen",
   "what": "window points beyond x = 0.01 at 10 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/10/n_points_beyond_H1_x_range",
   "value": 1.0,
   "printed": "1"
  },
  {
   "id": "beyondThirtyFive",
   "macro": "\\NumBeyondHOneThirtyFive",
   "what": "the same at 35 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/35/n_points_beyond_H1_x_range",
   "value": 3.0,
   "printed": "3"
  },
  {
   "id": "Rmin",
   "macro": "\\NumRatioFLMin",
   "what": "smallest R = F_L/(F2 - F_L) over the points used",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "FL_model/R_min",
   "value": 0.06515859197950943,
   "printed": "0.065"
  },
  {
   "id": "Rmax",
   "macro": "\\NumRatioFLMax",
   "what": "largest R over the points used",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "FL_model/R_max",
   "value": 0.30515793606870534,
   "printed": "0.305"
  },
  {
   "id": "dvXF3",
   "macro": "\\NumXFthreeDv",
   "what": "change of v at 500 GeV^2 when the xF3 term is restored, data",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "C11: quote beside the calibrated interval, not folded into it; which Delta v is bound (data or model surface) was left open on 25 Sep",
   "settle": null,
   "field": "electroweak_xF3/summary/500/dv_xF3_data",
   "value": 0.0006943491320749694,
   "printed": "6.9e-04"
  },
  {
   "id": "fNbarRef",
   "macro": "\\NumFNbarRef",
   "what": "f(nbar) at the reference scales (nbar about 1.8), pole truncation only",
   "sec": "AppF",
   "claim": "pole",
   "src": "calc/closedform_results.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "f <= 1 (Chao, Ward and Ober, Theorem 2) holds for the pole truncation only",
   "settle": null,
   "field": "values/solvable_model/f_nbar/nbar_ref/float",
   "value": 0.6185089792050918,
   "printed": "0.6185"
  },
  {
   "id": "poleDrift",
   "macro": "\\NumPoleShareDrift",
   "what": "pole-truncation share of the drift at n_f = 5, percent",
   "sec": "AppF",
   "claim": "pole",
   "src": "calc/closedform_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "values/nf_dependence/nf5/pole_share_drift_pct/float",
   "value": 104.72977573756286,
   "printed": "104.7"
  },
  {
   "id": "poleDiff",
   "macro": "\\NumPoleShareDiffusion",
   "what": "pole-truncation share of the diffusion at n_f = 5, percent",
   "sec": "AppF",
   "claim": "pole",
   "src": "calc/closedform_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "values/nf_dependence/nf5/pole_share_diffusion_pct/float",
   "value": 87.21600255677126,
   "printed": "87.2"
  },
  {
   "id": "rZeroFlav",
   "macro": "\\NumRZeroFlavorAveraged",
   "what": "r_0 = r without the memory term (squared coefficient of variation of the length-weighted step law, with a minus sign)",
   "sec": "AppC",
   "claim": 4,
   "src": "plan/saturation/decision/d1_out.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "r0",
   "value": -0.8312330669778013,
   "printed": "-0.8312"
  },
  {
   "id": "log10QZetaEight",
   "macro": "\\NumLogQZetaEight",
   "what": "log10(Q/GeV) at zeta = 8 (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "sec": "AppC",
   "claim": 4,
   "src": "formula",
   "fmt": "int",
   "tag": "formula",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "FORMULAS['log10QatZeta8'] = log10(Q/GeV) at zeta = 8 (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "value": 2531.580132080551,
   "printed": "2532"
  },
  {
   "id": "famSmallCount",
   "macro": "\\NumFamSmallCount",
   "what": "members of the smallest enumerated family containing all three windows",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/smallest_enumerated_family_containing_all_three/count",
   "value": 27.0,
   "printed": "27"
  },
  {
   "id": "c1pRelDiff",
   "macro": "\\NumCOnePrimeRoutes",
   "what": "largest relative difference of c1' between two numerical differentiation routes of a1_kernel.py (route A mpmath with the Li2 moment, route B Richardson step 0.02 on the GRV form), n_f = 5",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/kernel.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "a numerical-differentiation difference; never quoted for the transcription check (S1), whose agreement is c1pESWdigits",
   "settle": null,
   "field": "nf/5/K2/c1_routes_rel_diff_max",
   "value": 1.1167e-07,
   "printed": "1.1e-07"
  },
  {
   "id": "c1pESWdigits",
   "macro": "\\NumCOnePrimeESWDigits",
   "what": "significant digits in which c1' of the PEGASUS transcription (route A) equals an independent transcription of Ellis, Stirling and Webber, n_f = 4 and 5",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/recheck/rc_kernel.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "all printed digits agree (S1)",
   "settle": null,
   "field": "min number of significant digits of the equal strings kernel.json nf/{4,5}/c1prime/{Sigma,g}_routeA and rc_kernel.json nf/{4,5}/c1prime/{Sigma,g} (0 if any pair differs)",
   "value": 25.0,
   "printed": "25"
  },
  {
   "id": "a1ScanN",
   "macro": "\\NumAOneScanN",
   "what": "number of scales in the A1 scan from 2 to 100 GeV",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/a1_scan.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "n_points",
   "value": 152.0,
   "printed": "152"
  },
  {
   "id": "a1NNLOGridMax",
   "macro": "\\NumAOneNNLOGridMax",
   "what": "largest |ratio - 1| of the NLO drift identity on the CT18NNLO grid at 10 and 100 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/A1_kappa_split/drift.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over 10.0 and 100.0 of |B2/CT18NNLO NLO formula/<Q>/ratio - 1|",
   "value": 0.0005341650046245539,
   "printed": "0.05"
  },
  {
   "id": "parserRel",
   "macro": "\\NumParserMaxRel",
   "what": "largest relative difference of the parser at the checked grid nodes where the tabulated value is nonzero",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/pdf_results.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max of parser_validation/raw_checks[*]/rel over the nodes with raw != 0",
   "value": 4.504130268695489e-09,
   "printed": "4.5e-09"
  },
  {
   "id": "parserAbsZero",
   "macro": "\\NumParserMaxAbsZero",
   "what": "largest |interpolated xf| of the parser at the checked grid nodes where the tabulated value vanishes",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/pdf_results.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max of |parser_validation/raw_checks[*]/interp| over the nodes with raw == 0",
   "value": 1.562444697980707e-08,
   "printed": "1.6e-08"
  },
  {
   "id": "parserNodes",
   "macro": "\\NumParserNodes",
   "what": "number of grid nodes at which the parser is checked against the tabulated value",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/pdf_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "len(parser_validation/raw_checks)",
   "value": 42.0,
   "printed": "42"
  },
  {
   "id": "quadRel",
   "macro": "\\NumQuadMaxRel",
   "what": "largest relative change of kappa when the panels are refined (2, 10, 100 GeV)",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/pdf_results.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max |kappa/kappa(mult 1) - 1| over quadrature_convergence rows with mult > 1, Q = 2, 10, 100 GeV",
   "value": 1.3045874679429303e-06,
   "printed": "1.3e-06"
  },
  {
   "id": "fig1data",
   "macro": "(figure data)",
   "what": "the kappa figure (Fig. 2): full-range LO kappa and B/kappa for three inputs on a dense Q grid",
   "sec": "Fig2",
   "claim": 3,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "int",
   "tag": "derived",
   "status": "DOC",
   "note": "61 rows per input on 60 distinct scales from Q0 = sqrt(2) GeV to 10^4 GeV (the 10^4 GeV row twice, keys 10000.0 and 1e4; 45 rows on 44 scales until A27, figures REPORT Sec. 3; A28 added 11 scales between Q0 and 1.765 GeV and 5 between 1.97 and 4.8 GeV, finding F01 of the outside audit of A27); drawn by draw_fig1.py into paper/figures/v1/fig1_kappa_bound.pdf",
   "settle": null,
   "field": "number of stored checks when the failures list is empty (negative count of failures otherwise)",
   "value": 42.0,
   "printed": "42"
  },
  {
   "id": "fig1band",
   "macro": "(figure data)",
   "what": "the kappa figure (Fig. 2): CT18NNLO band (fit uncertainty of calc/alphas_results.json combined, of which Table I prints four of the five scales, interpolated in ln Q) and NNPDF4.0 points",
   "sec": "Fig2",
   "claim": 6,
   "src": "calc/figs_v1/fig1_band.json",
   "fmt": "int",
   "tag": "derived",
   "status": "DOC",
   "note": "band pieces 2 to 4.58 GeV and 10 to 10^4 GeV",
   "settle": null,
   "field": "number of stored checks when the failures list is empty (negative count of failures otherwise)",
   "value": 7.0,
   "printed": "7"
  },
  {
   "id": "fig2data",
   "macro": "(figure data)",
   "what": "the drift figure (Fig. 1): drift d<xi>/dtau for the three inputs inside its interval, log Q axis",
   "sec": "Fig1",
   "claim": 2,
   "src": "calc/figs_v1/fig2_drift.json",
   "fmt": "int",
   "tag": "derived",
   "status": "DOC",
   "note": "201 scales; closed form and matrix exponential agree to 1e-30 (figures REPORT Sec. 4)",
   "settle": null,
   "field": "number of stored checks when the failures list is empty (negative count of failures otherwise)",
   "value": 12.0,
   "printed": "12"
  },
  {
   "id": "figHERA",
   "macro": "(figure data)",
   "what": "App E figure: v_F2 on the data, the calibrated values and FC intervals (means over eight belts), and the zero-spread distribution of the full A = 0 member",
   "sec": "AppE",
   "claim": "HERA",
   "src": "calc/figs_v1/fig3_plotted.json",
   "fmt": "int",
   "tag": "derived",
   "status": "DOC",
   "note": "drawn by calc/figs_v1/draw_fig3.py from calibration.json after the fine-grid refix; the row value is the number of stored checks when the program recorded no failure",
   "settle": null,
   "field": "number of stored checks when the failures list is empty (negative count of failures otherwise)",
   "value": 35.0,
   "printed": "35"
  },
  {
   "id": "varCoeffs",
   "macro": "(App B display)",
   "what": "closed-form coefficients of Var(zeta) in pi^2, pi^4, zeta(3)",
   "sec": "AppB",
   "claim": 2,
   "src": "plan/story/chain/chain_forms.json",
   "fmt": "int",
   "tag": "derived",
   "status": "DOC",
   "note": "plan/story/chain/chain_forms.py writes the exact coefficients, their integers, the LaTeX right-hand sides of k_1, V_zetaE and nu and four symbolic checks against the display to chain_forms.json; the row value is the number of checks when none failed",
   "settle": null,
   "field": "number of stored checks when the failures list is empty (negative count of failures otherwise)",
   "value": 4.0,
   "printed": "4"
  },
  {
   "id": "orderPartX",
   "macro": "(Sec. 6 sentence)",
   "what": "x-localization of the 15 percent order part at 2 GeV and the share of the 1/x terms of P(1) and P(2)",
   "sec": "S6",
   "claim": 6,
   "src": null,
   "fmt": "f1",
   "tag": "derived",
   "status": "PENDING",
   "note": "not computed; the text does not state where the order part sits",
   "settle": null,
   "field": null,
   "value": null,
   "printed": "PENDING"
  },
  {
   "id": "lambdaQCD",
   "macro": "\\NumLambdaQCD",
   "what": "Lambda of the one-loop coupling of the LO curves, GeV",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "setting/Lambda_GeV",
   "value": 0.2,
   "printed": "0.2"
  },
  {
   "id": "alphasMZModel",
   "macro": "\\NumAlphasMZModel",
   "what": "alpha_s(M_Z) of the one-loop coupling of the LO model curves (n_f = 5 up to M_Z = 91.1876 GeV, Lambda of setting/Lambda_GeV)",
   "sec": "S2",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "4 pi/(beta0 ln(M_Z^2/Lambda^2)), beta0 = 11 - 2 n_f/3, n_f and Lambda from setting/, M_Z = 91.1876 GeV",
   "value": 0.13386117988076932,
   "printed": "0.134"
  },
  {
   "id": "quarkFracSteep",
   "macro": "\\NumQuarkFracSteep",
   "what": "input quark momentum fraction of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "inputs/steep/xq0",
   "value": 0.55,
   "printed": "0.55"
  },
  {
   "id": "quarkFracValence",
   "macro": "\\NumQuarkFracValence",
   "what": "input quark momentum fraction of the valence-like LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "inputs/valence/xq0",
   "value": 0.7,
   "printed": "0.70"
  },
  {
   "id": "inSteepQOnec",
   "macro": "\\NumInSteepQOnec",
   "what": "momentum fraction c of term quark_terms[0] of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/steep/quark_terms[0][0]",
   "value": 0.3,
   "printed": "0.30"
  },
  {
   "id": "inSteepQOnea",
   "macro": "\\NumInSteepQOnea",
   "what": "power a of x in term quark_terms[0] of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/steep/quark_terms[0][1]",
   "value": 0.6,
   "printed": "0.6"
  },
  {
   "id": "inSteepQTwoc",
   "macro": "\\NumInSteepQTwoc",
   "what": "momentum fraction c of term quark_terms[1] of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/steep/quark_terms[1][0]",
   "value": 0.25,
   "printed": "0.25"
  },
  {
   "id": "inSteepQTwoa",
   "macro": "\\NumInSteepQTwoa",
   "what": "power a of x in term quark_terms[1] of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/steep/quark_terms[1][1]",
   "value": -0.35,
   "printed": "-0.35"
  },
  {
   "id": "inSteepGc",
   "macro": "\\NumInSteepGc",
   "what": "momentum fraction c of term gluon_terms[0] of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/steep/gluon_terms[0][0]",
   "value": 0.45,
   "printed": "0.45"
  },
  {
   "id": "inSteepGa",
   "macro": "\\NumInSteepGa",
   "what": "power a of x in term gluon_terms[0] of the steep LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/steep/gluon_terms[0][1]",
   "value": -0.4,
   "printed": "-0.4"
  },
  {
   "id": "inValenceQc",
   "macro": "\\NumInValenceQc",
   "what": "momentum fraction c of term quark_terms[0] of the valence LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/valence/quark_terms[0][0]",
   "value": 0.7,
   "printed": "0.70"
  },
  {
   "id": "inValenceQa",
   "macro": "\\NumInValenceQa",
   "what": "power a of x in term quark_terms[0] of the valence LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/valence/quark_terms[0][1]",
   "value": 0.7,
   "printed": "0.7"
  },
  {
   "id": "inValenceGc",
   "macro": "\\NumInValenceGc",
   "what": "momentum fraction c of term gluon_terms[0] of the valence LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/valence/gluon_terms[0][0]",
   "value": 0.3,
   "printed": "0.30"
  },
  {
   "id": "inValenceGa",
   "macro": "\\NumInValenceGa",
   "what": "power a of x in term gluon_terms[0] of the valence LO input",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of inputs/valence/gluon_terms[0][1]",
   "value": 0.5,
   "printed": "0.5"
  },
  {
   "id": "hqsgQc",
   "macro": "\\NumInHqSgQc",
   "what": "quark momentum fraction of the input hardq_steepg (d2_lo_corr.py)",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['hqsgQc'] = hardq_steepg quark c [d2_lo_corr.py]",
   "value": 0.55,
   "printed": "0.55"
  },
  {
   "id": "hqsgQa",
   "macro": "\\NumInHqSgQa",
   "what": "quark power a of x of the input hardq_steepg",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "int",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['hqsgQa'] = hardq_steepg quark a",
   "value": 1.0,
   "printed": "1"
  },
  {
   "id": "hqsgGc",
   "macro": "\\NumInHqSgGc",
   "what": "gluon momentum fraction of the input hardq_steepg",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['hqsgGc'] = hardq_steepg gluon c",
   "value": 0.45,
   "printed": "0.45"
  },
  {
   "id": "hqsgGa",
   "macro": "\\NumInHqSgGa",
   "what": "gluon power a of x of the input hardq_steepg",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['hqsgGa'] = hardq_steepg gluon a",
   "value": -0.45,
   "printed": "-0.45"
  },
  {
   "id": "sqhgQc",
   "macro": "\\NumInSqHgQc",
   "what": "quark momentum fraction of the input softq_hardg (d2_lo_corr.py)",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['sqhgQc'] = softq_hardg quark c [d2_lo_corr.py]",
   "value": 0.3,
   "printed": "0.30"
  },
  {
   "id": "sqhgQa",
   "macro": "\\NumInSqHgQa",
   "what": "quark power a of x of the input softq_hardg",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f1",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['sqhgQa'] = softq_hardg quark a",
   "value": -0.3,
   "printed": "-0.3"
  },
  {
   "id": "sqhgGc",
   "macro": "\\NumInSqHgGc",
   "what": "gluon momentum fraction of the input softq_hardg",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['sqhgGc'] = softq_hardg gluon c",
   "value": 0.7,
   "printed": "0.70"
  },
  {
   "id": "sqhgGa",
   "macro": "\\NumInSqHgGa",
   "what": "gluon power a of x of the input softq_hardg",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "int",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['sqhgGa'] = softq_hardg gluon a",
   "value": 1.0,
   "printed": "1"
  },
  {
   "id": "tOneQa",
   "macro": "\\NumInTOneQa",
   "what": "quark power -l_q of x of the large-time input T1 (own_inversion.py)",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f1",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tOneQa'] = T1 quark power -0.2 [own_inversion.py]",
   "value": -0.2,
   "printed": "-0.2"
  },
  {
   "id": "tOneGa",
   "macro": "\\NumInTOneGa",
   "what": "gluon power -l_g of x of the large-time input T1",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f1",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tOneGa'] = T1 gluon power -0.1",
   "value": -0.1,
   "printed": "-0.1"
  },
  {
   "id": "tOneXq",
   "macro": "\\NumInTOneXq",
   "what": "quark momentum fraction of the large-time input T1",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f1",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tOneXq'] = T1 quark fraction",
   "value": 0.6,
   "printed": "0.6"
  },
  {
   "id": "tOneXg",
   "macro": "\\NumInTOneXg",
   "what": "gluon momentum fraction 1 - m_q of the large-time input T1",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f1",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tOneXg'] = T1 gluon fraction",
   "value": 0.4,
   "printed": "0.4"
  },
  {
   "id": "tTwoQa",
   "macro": "\\NumInTTwoQa",
   "what": "quark power -l_q of x of the large-time input T2 (own_inversion.py)",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tTwoQa'] = T2 quark power -0.25 [own_inversion.py]",
   "value": -0.25,
   "printed": "-0.25"
  },
  {
   "id": "tTwoGa",
   "macro": "\\NumInTTwoGa",
   "what": "gluon power -l_g of x of the large-time input T2",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f1",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tTwoGa'] = T2 gluon power -0.3",
   "value": -0.3,
   "printed": "-0.3"
  },
  {
   "id": "tTwoXq",
   "macro": "\\NumInTTwoXq",
   "what": "quark momentum fraction of the large-time input T2",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tTwoXq'] = T2 quark fraction",
   "value": 0.45,
   "printed": "0.45"
  },
  {
   "id": "tTwoXg",
   "macro": "\\NumInTTwoXg",
   "what": "gluon momentum fraction 1 - m_q of the large-time input T2",
   "sec": "AppI",
   "claim": "bg",
   "src": "formula",
   "fmt": "f2",
   "tag": "asserted",
   "status": "DOC",
   "note": "program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['tTwoXg'] = T2 gluon fraction",
   "value": 0.55,
   "printed": "0.55"
  },
  {
   "id": "thresholdScanLo",
   "macro": "\\NumThresholdScanLo",
   "what": "lowest scale of the tabulated CT18NNLO scale scan, GeV",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/tabulated_curve/Q[0]",
   "value": 1.5,
   "printed": "1.5"
  },
  {
   "id": "talbotDigits",
   "macro": "\\NumTalbotDigits",
   "what": "Talbot working digits of inputs A and steep",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "inputs/A/digits",
   "value": 50.0,
   "printed": "50"
  },
  {
   "id": "talbotTerms",
   "macro": "\\NumTalbotTerms",
   "what": "Talbot terms of inputs A and steep",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "inputs/A/talbot_terms",
   "value": 48.0,
   "printed": "48"
  },
  {
   "id": "talbotDigitsHigh",
   "macro": "\\NumTalbotDigitsHigh",
   "what": "Talbot working digits of the higher-precision (valence-like) rows",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "inputs/valence/digits",
   "value": 100.0,
   "printed": "100"
  },
  {
   "id": "talbotTermsHigh",
   "macro": "\\NumTalbotTermsHigh",
   "what": "Talbot terms of the higher-precision (valence-like) rows",
   "sec": "AppI",
   "claim": "bg",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "inputs/valence/talbot_terms",
   "value": 96.0,
   "printed": "96"
  },
  {
   "id": "bandFirstEnd",
   "macro": "\\NumBandFirstEnd",
   "what": "last tabulated CT18NNLO scale below m_b, end of the first band piece, GeV",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/figs_v1/fig1_band.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "band_pieces[0]/Q_last",
   "value": 4.579436964478545,
   "printed": "4.58"
  },
  {
   "id": "mbCT",
   "macro": "\\NumMbCT",
   "what": "CT18 bottom threshold m_b, GeV",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "m_b",
   "value": 4.75,
   "printed": "4.75"
  },
  {
   "id": "ctHessianPairs",
   "macro": "\\NumCTHessianPairs",
   "what": "CT18NNLO Hessian eigenvector pairs (members/2)",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "pdf_hessian_uncertainty/n_members / 2",
   "value": 29.0,
   "printed": "29"
  },
  {
   "id": "ctHessianCL",
   "macro": "\\NumCTHessianCL",
   "what": "input confidence level of the CT18NNLO Hessian set, percent",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "100 erf(1/(sqrt(2) pdf_hessian_uncertainty/cl_scale))",
   "value": 90.00301889217572,
   "printed": "90"
  },
  {
   "id": "alphasLow",
   "macro": "\\NumAlphasLow",
   "what": "alpha_s(M_Z) of the lower coupling-variation set",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "parser_validation/alphas_mz/CT18NNLO/info - alphas_results.json delta_alphas_grid/2",
   "value": 0.11599999999999999,
   "printed": "0.116"
  },
  {
   "id": "alphasHigh",
   "macro": "\\NumAlphasHigh",
   "what": "alpha_s(M_Z) of the upper coupling-variation set",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "parser_validation/alphas_mz/CT18NNLO/info + alphas_results.json delta_alphas_grid/2",
   "value": 0.12,
   "printed": "0.120"
  },
  {
   "id": "thresholdScanN",
   "macro": "\\NumThresholdScanN",
   "what": "points of the tabulated scale scan near the bottom threshold",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "len(threshold_mb/tabulated_curve/Q)",
   "value": 72.0,
   "printed": "72"
  },
  {
   "id": "interpLowQ",
   "macro": "\\NumInterpLowQ",
   "what": "scale of the low-scale interpolation comparison, GeV",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/interp_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "scales[0]",
   "value": 1.5,
   "printed": "1.5"
  },
  {
   "id": "fitZeta1",
   "macro": "\\NumFitZetaOne",
   "what": "zeta of point 1 of the four-point large-time fit (fit key 4pt_32-256)",
   "sec": "AppI",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of key [1] of T1/v",
   "value": 32.0,
   "printed": "32"
  },
  {
   "id": "fitZeta2",
   "macro": "\\NumFitZetaTwo",
   "what": "zeta of point 2 of the four-point large-time fit (fit key 4pt_32-256)",
   "sec": "AppI",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of key [2] of T1/v",
   "value": 64.0,
   "printed": "64"
  },
  {
   "id": "fitZeta3",
   "macro": "\\NumFitZetaThree",
   "what": "zeta of point 3 of the four-point large-time fit (fit key 4pt_32-256)",
   "sec": "AppI",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of key [3] of T1/v",
   "value": 128.0,
   "printed": "128"
  },
  {
   "id": "fitZeta4",
   "macro": "\\NumFitZetaFour",
   "what": "zeta of point 4 of the four-point large-time fit (fit key 4pt_32-256)",
   "sec": "AppI",
   "claim": 4,
   "src": "plan/analytic/verify/S1_repaired/own_extend.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "float of key [4] of T1/v",
   "value": 256.0,
   "printed": "256"
  },
  {
   "id": "zetaLargeEval",
   "macro": "\\NumZetaLargeEval",
   "what": "zeta of the proton-like large-time evaluation (row of zR at 128)",
   "sec": "AppI",
   "claim": 4,
   "src": "plan/story/chain/chain_asymptotic.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[5]/zeta",
   "value": 128.0,
   "printed": "128"
  },
  {
   "id": "heraEp",
   "macro": "\\NumHeraEp",
   "what": "HERA proton beam energy of the combined NC e+p data, GeV",
   "sec": "AppE",
   "claim": "HERA",
   "src": "formula",
   "fmt": "int",
   "tag": "cited",
   "status": "DOC",
   "note": "HERAcomb; build_v1.py checked results_dx.json config/arm and s_CM_GeV2 when the ledger was built",
   "settle": null,
   "field": "FORMULAS['heraEp'] = HERA proton beam energy 920 GeV [cited: HERAcomb]",
   "value": 920.0,
   "printed": "920"
  },
  {
   "id": "hWinTenLo",
   "macro": "\\NumHWinTenLo",
   "what": "end 0 of the HERA Q^2 group around 10 GeV^2, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/windows/10[0]",
   "value": 8.5,
   "printed": "8.5"
  },
  {
   "id": "hWinTenHi",
   "macro": "\\NumHWinTenHi",
   "what": "end 2 of the HERA Q^2 group around 10 GeV^2, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/windows/10[2]",
   "value": 12.0,
   "printed": "12"
  },
  {
   "id": "hWinThirtyFiveLo",
   "macro": "\\NumHWinThirtyFiveLo",
   "what": "end 0 of the HERA Q^2 group around 35 GeV^2, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/windows/35[0]",
   "value": 27.0,
   "printed": "27"
  },
  {
   "id": "hWinThirtyFiveHi",
   "macro": "\\NumHWinThirtyFiveHi",
   "what": "end 2 of the HERA Q^2 group around 35 GeV^2, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/windows/35[2]",
   "value": 45.0,
   "printed": "45"
  },
  {
   "id": "hWinFiveHundredLo",
   "macro": "\\NumHWinFiveHundredLo",
   "what": "end 0 of the HERA Q^2 group around 500 GeV^2, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/windows/500[0]",
   "value": 400.0,
   "printed": "400"
  },
  {
   "id": "hWinFiveHundredHi",
   "macro": "\\NumHWinFiveHundredHi",
   "what": "end 2 of the HERA Q^2 group around 500 GeV^2, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/windows/500[2]",
   "value": 650.0,
   "printed": "650"
  },
  {
   "id": "hOneQSqMin",
   "macro": "\\NumHOneQSqMin",
   "what": "lower Q^2 end of the H1 power-fit domain, GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "formula",
   "fmt": "f1",
   "tag": "cited",
   "status": "DOC",
   "note": "H1rise2001; build_v1.py checked hera_expectation.json a_H1/range when the ledger was built",
   "settle": null,
   "field": "FORMULAS['hOneQSqMin'] = lower Q^2 end 3.5 GeV^2 of the H1 power fit [cited: H1rise2001]",
   "value": 3.5,
   "printed": "3.5"
  },
  {
   "id": "beyondH1Weight10",
   "macro": "\\NumBeyondHOneWeightTen",
   "what": "sum of the normalized weights P_i (F2 dx measure, Eq. f2disc) of the points with x > 0.01 in the 10 GeV^2 group, percent",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/10/weight_fraction_beyond_H1_x_range",
   "value": 0.5456463981271913,
   "printed": "55"
  },
  {
   "id": "beyondH1Weight35",
   "macro": "\\NumBeyondHOneWeightThirtyFive",
   "what": "sum of the normalized weights P_i (F2 dx measure, Eq. f2disc) of the points with x > 0.01 in the 35 GeV^2 group, percent",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/35/weight_fraction_beyond_H1_x_range",
   "value": 0.6151583953664689,
   "printed": "62"
  },
  {
   "id": "hWinTenXMax",
   "macro": "\\NumHWinTenXMax",
   "what": "upper x end of the 10 GeV^2 group",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/10/x_max",
   "value": 0.02,
   "printed": "0.02"
  },
  {
   "id": "hWinThirtyFiveXMax",
   "macro": "\\NumHWinThirtyFiveXMax",
   "what": "upper x end of the 35 GeV^2 group",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "windows/35/x_max",
   "value": 0.03200001,
   "printed": "0.032"
  },
  {
   "id": "halfA0",
   "macro": "\\NumHalfAOne",
   "what": "check-10 half-spacing truth amplitude [0]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/A_truths[0]",
   "value": 0.003125,
   "printed": "0.003125"
  },
  {
   "id": "halfA1",
   "macro": "\\NumHalfATwo",
   "what": "check-10 half-spacing truth amplitude [1]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/A_truths[1]",
   "value": 0.053125,
   "printed": "0.053125"
  },
  {
   "id": "halfA2",
   "macro": "\\NumHalfAThree",
   "what": "check-10 half-spacing truth amplitude [2]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/A_truths[2]",
   "value": 0.115625,
   "printed": "0.115625"
  },
  {
   "id": "halfA3",
   "macro": "\\NumHalfAFour",
   "what": "check-10 half-spacing truth amplitude [3]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/A_truths[3]",
   "value": 0.159375,
   "printed": "0.159375"
  },
  {
   "id": "halfA4",
   "macro": "\\NumHalfAFive",
   "what": "check-10 half-spacing truth amplitude [4]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/A_truths[4]",
   "value": 0.284375,
   "printed": "0.284375"
  },
  {
   "id": "halfA5",
   "macro": "\\NumHalfASix",
   "what": "check-10 half-spacing truth amplitude [5]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "check10_half_spacing/A_truths[5]",
   "value": 1.003125,
   "printed": "1.003125"
  },
  {
   "id": "halfSpacingMaxA",
   "macro": "\\NumHalfSpacingMaxA",
   "what": "truth amplitude of the largest half-spacing coverage change",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f6",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A of the check10_half_spacing/table/<cell>/coverage/<A> entry of largest |half_minus_grid_accepted_set| (the same truth as halfSpacingCovGridAtMax)",
   "value": 0.115625,
   "printed": "0.115625"
  },
  {
   "id": "halfSpacingMaxALo",
   "macro": "\\NumHalfSpacingMaxALo",
   "what": "member below that truth (truth - A_spacing/2)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "halfSpacingMaxA - config/A_spacing/2",
   "value": 0.1125,
   "printed": "0.1125"
  },
  {
   "id": "halfSpacingMaxAHi",
   "macro": "\\NumHalfSpacingMaxAHi",
   "what": "member above that truth (truth + A_spacing/2)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f5",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "halfSpacingMaxA + config/A_spacing/2",
   "value": 0.11875000000000001,
   "printed": "0.11875"
  },
  {
   "id": "reestA0",
   "macro": "\\NumReestAOne",
   "what": "re-estimated-input (check 8) amplitude [0]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/A_coverage[0]",
   "value": 0.0,
   "printed": "0"
  },
  {
   "id": "reestA1",
   "macro": "\\NumReestATwo",
   "what": "re-estimated-input (check 8) amplitude [1]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/A_coverage[1]",
   "value": 0.5,
   "printed": "0.5"
  },
  {
   "id": "reestA2",
   "macro": "\\NumReestAThree",
   "what": "re-estimated-input (check 8) amplitude [2]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/A_coverage[2]",
   "value": 1.0,
   "printed": "1"
  },
  {
   "id": "reestA3",
   "macro": "\\NumReestAFour",
   "what": "re-estimated-input (check 8) amplitude [3]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/A_coverage[3]",
   "value": 1.5,
   "printed": "1.5"
  },
  {
   "id": "reestA4",
   "macro": "\\NumReestAFive",
   "what": "re-estimated-input (check 8) amplitude [4]",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/A_coverage[4]",
   "value": 3.0,
   "printed": "3"
  },
  {
   "id": "covTestLow",
   "macro": "\\NumCovTestLow",
   "what": "lower true coverage used to test the rejection rule",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "coverage in the key name [0] of config/P_pass_one_point_if_true_coverage_*",
   "value": 0.65,
   "printed": "0.65"
  },
  {
   "id": "covTestHigh",
   "macro": "\\NumCovTestHigh",
   "what": "higher true coverage used to test the rejection rule",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "coverage in the key name [1] of config/P_pass_one_point_if_true_coverage_*",
   "value": 0.67,
   "printed": "0.67"
  },
  {
   "id": "resWindowHi",
   "macro": "\\NumResWindowHi",
   "what": "upper x end of the resummed comparison window",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "window_breaks[4]",
   "value": 0.8,
   "printed": "0.8"
  },
  {
   "id": "resFitInputQ",
   "macro": "\\NumResFitInputQ",
   "what": "input scale Q_min of both NNPDF3.1sx fits, GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "formula",
   "fmt": "f2",
   "tag": "cited",
   "status": "DOC",
   "note": "BallResum2018, arXiv:1710.05935v2 p. 11; build_v1.py checked QMin of both .info files when the ledger was built",
   "settle": null,
   "field": "FORMULAS['resFitInputQ'] = input scale 1.64 GeV of the NNPDF3.1sx fits [cited: BallResum2018 p. 11]",
   "value": 1.64,
   "printed": "1.64"
  },
  {
   "id": "resQThirty",
   "macro": "\\NumResQThirty",
   "what": "fifth scale of the resummed comparison grid, GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "(1 Oct 2026) row label of Table resummed; 30 GeV is outside the scales typed as definitions",
   "settle": null,
   "field": "Qs[4]",
   "value": 30.0,
   "printed": "30"
  },
  {
   "id": "resMb",
   "macro": "\\NumResMb",
   "what": "m_b of the NNPDF3.1sx sets, GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "the .info key MBottom of the NNPDF3.1sx grids (grid metadata), read by lhapdf_min.py",
   "settle": null,
   "field": "identity/NNPDF31sx_nnlonllx_as_0118/mb",
   "value": 4.92,
   "printed": "4.92"
  },
  {
   "id": "resDistMb",
   "macro": "\\NumResDistMb",
   "what": "distance of the 5 GeV row above m_b, GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/observation.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "Qs[2] - identity/<nnlonllx>/mb",
   "value": 0.08000000000000007,
   "printed": "0.08"
  },
  {
   "id": "corrSqSoftqHardgQ0",
   "macro": "\\NumCorrSqSoftqHardgQZero",
   "what": "corr^2 of the admissible input softq_hardg at its starting scale Q0 = sqrt(2) GeV (tau = 0), n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/softq_q0.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "run() of d2_lo_corr.py at Q0 with its Q0 settings; the valence-like control reproduces 0.6768264899 (an earlier review quoted 0.660)",
   "settle": null,
   "field": "softq_hardg/corr2",
   "value": 0.6598312181190473,
   "printed": "0.660"
  },
  {
   "id": "saddleSmall2",
   "macro": "\\NumSaddleSmallRatioTwo",
   "what": "kappa from the saddle relation over the LO kappa on W_s = [1e-6, 1e-2], Q = 2 GeV",
   "sec": "S2",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa[1]/saddle / kappa[1]/exact",
   "value": 1.8505875642304102,
   "printed": "1.85"
  },
  {
   "id": "saddleSmall10",
   "macro": "\\NumSaddleSmallRatioTen",
   "what": "kappa from the saddle relation over the LO kappa on W_s = [1e-6, 1e-2], Q = 10 GeV",
   "sec": "S2",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa[3]/saddle / kappa[3]/exact",
   "value": 1.2091292659015649,
   "printed": "1.21"
  },
  {
   "id": "saddleSmall100",
   "macro": "\\NumSaddleSmallRatioHundred",
   "what": "kappa from the saddle relation over the LO kappa on W_s = [1e-6, 1e-2], Q = 100 GeV",
   "sec": "S2",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "kappa[5]/saddle / kappa[5]/exact",
   "value": 1.1144888787169849,
   "printed": "1.11"
  },
  {
   "id": "saddleMid2",
   "macro": "\\NumSaddleMidRatioTwo",
   "what": "kappa from the saddle relation over the LO kappa on the separately normalized window W_m = [1e-4, 1e-2], Q = 2 GeV",
   "sec": "AppI",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "small_x_detail/kappa_mid[0]/saddle_over_exact",
   "value": 1.0915829339568033,
   "printed": "1.09"
  },
  {
   "id": "saddleLocalExp2",
   "macro": "\\NumSaddleLocalExpTwo",
   "what": "local exponent lam_P = -d ln P/d ln x of the CT18NNLO momentum density at x = 1e-6, Q = 2 GeV (saddle point N = 1 + lam_P next to the pole of gamma_+ at N = 1)",
   "sec": "AppI",
   "claim": 1,
   "src": "plan/analytic/candidates/S4/s4_d1_ct18.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "small_x_detail/local_exponent[0]/lamP",
   "value": 0.02649452253408302,
   "printed": "0.03"
  },
  {
   "id": "KAvarLo10",
   "macro": "\\NumResKAVarLoTen",
   "what": "smallest kernel part K_A at 10 GeV over the 27 numerical variants of the replica-basis evolution (x_min, weight floor, SVD cutoff), percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "variant_range/10.0/K_A/min",
   "value": -0.0008641807079422525,
   "printed": "-0.09"
  },
  {
   "id": "KAvarHi10",
   "macro": "\\NumResKAVarHiTen",
   "what": "largest K_A at 10 GeV over the same variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "variant_range/10.0/K_A/max",
   "value": 0.000402652731340325,
   "printed": "0.04"
  },
  {
   "id": "nA3Variants",
   "macro": "\\NumResNVariants",
   "what": "number of numerical variants of the replica-basis evolution",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "variant_range/10.0/K_A/n",
   "value": 27.0,
   "printed": "27"
  },
  {
   "id": "rNLO2",
   "macro": "\\NumRNLOTwo",
   "what": "residual of the NLO drift identity, drift on the grid over the NLO prediction minus one, at Q = 2 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[0]/r_NLO_recomputed",
   "value": -3.249083362277805e-05,
   "printed": "-0.003"
  },
  {
   "id": "rNLO5",
   "macro": "\\NumRNLOFive",
   "what": "residual of the NLO drift identity, drift on the grid over the NLO prediction minus one, at Q = 5 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[1]/r_NLO_recomputed",
   "value": 0.0004998733645693587,
   "printed": "0.050"
  },
  {
   "id": "rNLO10",
   "macro": "\\NumRNLOTen",
   "what": "residual of the NLO drift identity, drift on the grid over the NLO prediction minus one, at Q = 10 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[2]/r_NLO_recomputed",
   "value": -7.774484594136322e-05,
   "printed": "-0.008"
  },
  {
   "id": "rNLO100",
   "macro": "\\NumRNLOHundred",
   "what": "residual of the NLO drift identity, drift on the grid over the NLO prediction minus one, at Q = 100 GeV, percent",
   "sec": "AppG",
   "claim": "A1",
   "src": "plan/additions/REPORT_ADDITIONS_checks.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "A1/per_Q[3]/r_NLO_recomputed",
   "value": -0.0002902594071081399,
   "printed": "-0.029"
  },
  {
   "id": "ctContXu",
   "macro": "\\NumCTContXu",
   "what": "upper end of the tabulated part of the CT18NNLO input of the CT18-based LO trajectory (continued above by (1-x)^b matched to the local logarithmic derivative)",
   "sec": "AppI",
   "claim": "bg",
   "src": "plan/analytic/verify/lo_curve/pilot.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "options/A/xu",
   "value": 0.98,
   "printed": "0.98"
  },
  {
   "id": "ctContPowShift",
   "macro": "\\NumCTContPowShift",
   "what": "shift of the continued small-x power in the continuation test",
   "sec": "AppI",
   "claim": "bg",
   "src": "plan/analytic/verify/lo_curve/pilot.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "options/A_lam+0.1/lam_shift",
   "value": 0.1,
   "printed": "0.1"
  },
  {
   "id": "ctContSens",
   "macro": "\\NumCTContSens",
   "what": "largest relative change of kappa on the CT18-based LO trajectory (at Q = 2, 5, 10, 100 and 10^4 GeV) when the small-x continuation point moves to 1e-5 or 1e-7 or the continued power shifts by 0.1 either way",
   "sec": "AppI",
   "claim": "bg",
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "e1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over A_xc1e-5, A_xc1e-7, A_lam+0.1, A_lam-0.1 and Q of |variant_rel_change/<k>/<Q>|",
   "value": 5.930589122216112e-05,
   "printed": "5.9e-05"
  },
  {
   "id": "kjRatioMin",
   "macro": "\\NumKjointRatioMin",
   "what": "smallest kappa_joint/kappa of the three plotted LO inputs at 2, 10, 100, 10^4 GeV",
   "sec": "S5",
   "claim": 5,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "an independent recomputation gave 1.034 to 1.082",
   "settle": null,
   "field": "min over inputs A, steep, valence and Q = 2, 10, 100, 1e4 GeV of curves/<input>/kappa_joint / kappa",
   "value": 1.0341406139801048,
   "printed": "1.034"
  },
  {
   "id": "kjRatioMax",
   "macro": "\\NumKjointRatioMax",
   "what": "largest kappa_joint/kappa on the same rows",
   "sec": "S5",
   "claim": 5,
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max over inputs A, steep, valence and Q = 2, 10, 100, 1e4 GeV of curves/<input>/kappa_joint / kappa",
   "value": 1.0823992725588651,
   "printed": "1.082"
  },
  {
   "id": "rScaleSd",
   "macro": "\\NumRScaleSd",
   "what": "sd of the normal scale factor of the longitudinal ratio per pseudo-data set",
   "sec": "AppI",
   "claim": "HERA",
   "src": "formula",
   "fmt": "f1",
   "tag": "formula",
   "status": "DOC",
   "note": "taskE_calibration.py Noise.draw: Rs = max(1 + 0.5 z, 0.05); build_v1.py checked the program source when the ledger was built",
   "settle": null,
   "field": "FORMULAS['rScaleSd'] = sd 0.5 of the R scale factor [taskE_calibration.py Noise.draw]",
   "value": 0.5,
   "printed": "0.5"
  },
  {
   "id": "rScaleFloor",
   "macro": "\\NumRScaleFloor",
   "what": "floor of that scale factor",
   "sec": "AppI",
   "claim": "HERA",
   "src": "formula",
   "fmt": "f2",
   "tag": "formula",
   "status": "DOC",
   "note": "the same line of taskE_calibration.py",
   "settle": null,
   "field": "FORMULAS['rScaleFloor'] = floor 0.05 of the R scale factor [taskE_calibration.py Noise.draw]",
   "value": 0.05,
   "printed": "0.05"
  },
  {
   "id": "corrSqSteepQ0",
   "macro": "\\NumCorrSqSteepQZero",
   "what": "corr^2(s, xi) of the steep LO input at its starting scale Q0 (zeta = 0)",
   "sec": "S4",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "steep[0]/corr2",
   "value": 0.9403031050460235,
   "printed": "0.940"
  },
  {
   "id": "mbRiseQlo",
   "macro": "\\NumMbRiseQlo",
   "what": "lower grid scale of the rising step of the 72-point CT18NNLO scan, GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/tabulated_curve/rises[0]/Q_lo",
   "value": 4.579436964478545,
   "printed": "4.58"
  },
  {
   "id": "mbRiseQhi",
   "macro": "\\NumMbRiseQhi",
   "what": "upper grid scale of the rising step of the 72-point CT18NNLO scan, GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/tabulated_curve/rises[0]/Q_hi",
   "value": 5.184059230956291,
   "printed": "5.18"
  },
  {
   "id": "mbStep_spline",
   "macro": "\\NumMbOneSidedStep",
   "what": "kappa above / kappa below m_b - 1 with the one-sided spline derivative, percent",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/one_sided/spline_above/kappa / spline_below/kappa - 1",
   "value": 0.07415429753353808,
   "printed": "7.4"
  },
  {
   "id": "mbStep_three_point",
   "macro": "\\NumMbOneSidedStepThreePt",
   "what": "kappa above / kappa below m_b - 1 with the one-sided three_point derivative, percent",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/one_sided/three_point_above/kappa / three_point_below/kappa - 1",
   "value": 0.05767115538879475,
   "printed": "5.8"
  },
  {
   "id": "mbStep_two_point",
   "macro": "\\NumMbOneSidedStepTwoPt",
   "what": "kappa above / kappa below m_b - 1 with the one-sided two_point derivative, percent",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/threshold_results.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "threshold_mb/one_sided/two_point_above/kappa / two_point_below/kappa - 1",
   "value": -0.027866079938080435,
   "printed": "-2.8"
  },
  {
   "id": "windowPartTwo",
   "macro": "\\NumWindowPartTwo",
   "what": "LO windowed minus LO full-range kappa at 2 GeV, relative",
   "sec": "S6",
   "claim": 6,
   "src": "plan/analytic/verify/lo_curve/design_summary.json",
   "fmt": "pct3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[0]/decomp_window_part_LO_W_minus_LO_full / rows[0]/kappa",
   "value": -0.0004496289215173906,
   "printed": "-0.045"
  },
  {
   "id": "xminOverFit",
   "macro": "\\NumXminOverFit",
   "what": "x_min change of kappa at 10^4 GeV divided by the 68 percent fit uncertainty there",
   "sec": "S6",
   "claim": 6,
   "src": "calc/endpoint_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "endpoint rows[3]/rel_pct_10000 / alphas_results.json combined[4]/fit_68_pct",
   "value": 2.702808506459023,
   "printed": "2.7"
  },
  {
   "id": "fitUncPctTenTeV",
   "macro": "\\NumFitUncPctTenTeV",
   "what": "fit uncertainty (PDF and alpha_s, 68 percent) of kappa at Q = 10^4 GeV, percent of kappa",
   "sec": "S6",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[4]/fit_68_pct",
   "value": 0.6365148196315248,
   "printed": "0.64"
  },
  {
   "id": "h1RateSignif",
   "macro": "\\NumHOneRateSignif",
   "what": "H1 rate a divided by its stat and syst uncertainties in quadrature",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/hera_expectation.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "a_H1/value / sqrt(a_H1/stat^2 + a_H1/syst^2)",
   "value": 12.264981815464711,
   "printed": "12"
  },
  {
   "id": "famTail",
   "macro": "\\NumFamTailCount",
   "what": "zero-spread pseudo-data sets with v_null >= v_data at 35 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/p_single_tail_count",
   "value": 122.0,
   "printed": "122"
  },
  {
   "id": "famNrep",
   "macro": "\\NumFamNrep",
   "what": "zero-spread pseudo-data sets behind the 35 GeV^2 tail probability",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/p_single_nrep",
   "value": 100000.0,
   "printed": "100000"
  },
  {
   "id": "famBoundLo95",
   "macro": "\\NumFamBoundLo",
   "what": "lower end of the 95 percent Clopper-Pearson range of the family bound",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "monte_carlo_uncertainty_on_the_bound[\"<tail>/<nrep>\"]/bound_cp95_x32[0]",
   "value": 0.03242355284050626,
   "printed": "0.032"
  },
  {
   "id": "famBoundHi95",
   "macro": "\\NumFamBoundHi",
   "what": "upper end of the same range",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "monte_carlo_uncertainty_on_the_bound[\"<tail>/<nrep>\"]/bound_cp95_x32[1]",
   "value": 0.046608296833503766,
   "printed": "0.047"
  },
  {
   "id": "famXmax",
   "macro": "\\NumFamXmax",
   "what": "largest x of the points used to form the family of scale triples",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "x_max",
   "value": 0.05,
   "printed": "0.05"
  },
  {
   "id": "famMinCommon",
   "macro": "\\NumFamMinCommon",
   "what": "minimum number of common x points of a triple in the primary family",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "the integer in \"at least N common x\" of primary_family/rule",
   "value": 2.0,
   "printed": "2"
  },
  {
   "id": "famSmallMinCommon",
   "macro": "\\NumFamSmallMinCommon",
   "what": "minimum number of common x points of the smallest family that contains all three windows",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/stencil_enumeration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "primary_family/smallest_enumerated_family_containing_all_three/minimum_common_points",
   "value": 4.0,
   "printed": "4"
  },
  {
   "id": "resReconMax",
   "macro": "\\NumResReconMax",
   "what": "largest weighted residual of the resummed input fitted in the fixed-order replica span, residual/(Pbar + floor), percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "central/fit/maxres_A",
   "value": 0.010154176254253142,
   "printed": "1.0"
  },
  {
   "id": "resReconRms",
   "macro": "\\NumResReconRms",
   "what": "rms of the same weighted residual over the nodes of both species, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "central/fit/rmsres_A",
   "value": 0.0032241856500750004,
   "printed": "0.3"
  },
  {
   "id": "resFitFloor",
   "macro": "\\NumResFitFloor",
   "what": "floor added to Pbar in the weight 1/(Pbar + floor) of the central reconstruction",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/central/floor",
   "value": 0.01,
   "printed": "0.01"
  },
  {
   "id": "bandUnc0",
   "macro": "\\NumBandUncTwo",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[0], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[0]/fit_68_pct",
   "value": 2.170088130235367,
   "printed": "2.17"
  },
  {
   "id": "bandUnc1",
   "macro": "\\NumBandUncTen",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[1], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[1]/fit_68_pct",
   "value": 1.1222052499464372,
   "printed": "1.12"
  },
  {
   "id": "bandUnc2",
   "macro": "\\NumBandUncHundred",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[2], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[2]/fit_68_pct",
   "value": 0.8167663842523434,
   "printed": "0.82"
  },
  {
   "id": "bandUnc3",
   "macro": "\\NumBandUncThousand",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[3], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[3]/fit_68_pct",
   "value": 0.7002645944563878,
   "printed": "0.70"
  },
  {
   "id": "bandUnc4",
   "macro": "\\NumBandUncTenTeV",
   "what": "68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s in quadrature) at the uncertainty scale calc/alphas_results.json combined[4], percent of kappa; the band of the kappa figure (Fig. 2) interpolates it linearly in ln Q",
   "sec": "AppI",
   "claim": 6,
   "src": "calc/alphas_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "combined[4]/fit_68_pct",
   "value": 0.6365148196315248,
   "printed": "0.64"
  },
  {
   "id": "heraXCut",
   "macro": "\\NumHeraXCut",
   "what": "upper x cut of the common x points of the HERA scale groups",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "config/x_max",
   "value": 0.05,
   "printed": "0.05"
  },
  {
   "id": "heraNTen",
   "macro": "\\NumHeraNTen",
   "what": "number of common x points of the Q^2 = 10.0 GeV^2 group (x at most the x cut)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/n_common",
   "value": 7.0,
   "printed": "7"
  },
  {
   "id": "heraXTenOne",
   "macro": "\\NumHeraXTenOne",
   "what": "common x point 1 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[0]",
   "value": 0.0003199998598945911,
   "printed": "0.00032"
  },
  {
   "id": "heraXTenTwo",
   "macro": "\\NumHeraXTenTwo",
   "what": "common x point 2 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[1]",
   "value": 0.0005000002297710942,
   "printed": "0.0005"
  },
  {
   "id": "heraXTenThree",
   "macro": "\\NumHeraXTenThree",
   "what": "common x point 3 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[2]",
   "value": 0.0007999998642370887,
   "printed": "0.0008"
  },
  {
   "id": "heraXTenFour",
   "macro": "\\NumHeraXTenFour",
   "what": "common x point 4 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[3]",
   "value": 0.00130000001886904,
   "printed": "0.0013"
  },
  {
   "id": "heraXTenFive",
   "macro": "\\NumHeraXTenFive",
   "what": "common x point 5 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[4]",
   "value": 0.002000000196844393,
   "printed": "0.002"
  },
  {
   "id": "heraXTenSix",
   "macro": "\\NumHeraXTenSix",
   "what": "common x point 6 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[5]",
   "value": 0.005000001832740519,
   "printed": "0.005"
  },
  {
   "id": "heraXTenSeven",
   "macro": "\\NumHeraXTenSeven",
   "what": "common x point 7 of the Q^2 = 10.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/x[6]",
   "value": 0.02000000010856292,
   "printed": "0.02"
  },
  {
   "id": "heraXTen",
   "macro": "\\NumHeraXTen",
   "what": "common x points of the Q^2 = 10.0 GeV^2 group; the macro expands to heraXTenOne, heraXTenTwo, heraXTenThree, heraXTenFour, heraXTenFive, heraXTenSix, heraXTenSeven; the ledger value is their number",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/10.0/n_common",
   "value": 7.0,
   "printed": "7"
  },
  {
   "id": "heraNThirtyFive",
   "macro": "\\NumHeraNThirtyFive",
   "what": "number of common x points of the Q^2 = 35.0 GeV^2 group (x at most the x cut)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/n_common",
   "value": 9.0,
   "printed": "9"
  },
  {
   "id": "heraXThirtyFiveOne",
   "macro": "\\NumHeraXThirtyFiveOne",
   "what": "common x point 1 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[0]",
   "value": 0.0007999998642370887,
   "printed": "0.0008"
  },
  {
   "id": "heraXThirtyFiveTwo",
   "macro": "\\NumHeraXThirtyFiveTwo",
   "what": "common x point 2 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[1]",
   "value": 0.00130000001886904,
   "printed": "0.0013"
  },
  {
   "id": "heraXThirtyFiveThree",
   "macro": "\\NumHeraXThirtyFiveThree",
   "what": "common x point 3 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[2]",
   "value": 0.002000000196844393,
   "printed": "0.002"
  },
  {
   "id": "heraXThirtyFiveFour",
   "macro": "\\NumHeraXThirtyFiveFour",
   "what": "common x point 4 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[3]",
   "value": 0.0032000015013650125,
   "printed": "0.0032"
  },
  {
   "id": "heraXThirtyFiveFive",
   "macro": "\\NumHeraXThirtyFiveFive",
   "what": "common x point 5 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[4]",
   "value": 0.005000001832740519,
   "printed": "0.005"
  },
  {
   "id": "heraXThirtyFiveSix",
   "macro": "\\NumHeraXThirtyFiveSix",
   "what": "common x point 6 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[5]",
   "value": 0.007999997898418687,
   "printed": "0.008"
  },
  {
   "id": "heraXThirtyFiveSeven",
   "macro": "\\NumHeraXThirtyFiveSeven",
   "what": "common x point 7 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[6]",
   "value": 0.012999998979767838,
   "printed": "0.013"
  },
  {
   "id": "heraXThirtyFiveEight",
   "macro": "\\NumHeraXThirtyFiveEight",
   "what": "common x point 8 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[7]",
   "value": 0.02000000010856292,
   "printed": "0.02"
  },
  {
   "id": "heraXThirtyFiveNine",
   "macro": "\\NumHeraXThirtyFiveNine",
   "what": "common x point 9 of the Q^2 = 35.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/x[8]",
   "value": 0.03200001203783939,
   "printed": "0.032"
  },
  {
   "id": "heraXThirtyFive",
   "macro": "\\NumHeraXThirtyFive",
   "what": "common x points of the Q^2 = 35.0 GeV^2 group; the macro expands to heraXThirtyFiveOne, heraXThirtyFiveTwo, heraXThirtyFiveThree, heraXThirtyFiveFour, heraXThirtyFiveFive, heraXThirtyFiveSix, heraXThirtyFiveSeven, heraXThirtyFiveEight, heraXThirtyFiveNine; the ledger value is their number",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/35.0/n_common",
   "value": 9.0,
   "printed": "9"
  },
  {
   "id": "heraNFiveHundred",
   "macro": "\\NumHeraNFiveHundred",
   "what": "number of common x points of the Q^2 = 500.0 GeV^2 group (x at most the x cut)",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/500.0/n_common",
   "value": 4.0,
   "printed": "4"
  },
  {
   "id": "heraXFiveHundredOne",
   "macro": "\\NumHeraXFiveHundredOne",
   "what": "common x point 1 of the Q^2 = 500.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/500.0/x[0]",
   "value": 0.012999998979767838,
   "printed": "0.013"
  },
  {
   "id": "heraXFiveHundredTwo",
   "macro": "\\NumHeraXFiveHundredTwo",
   "what": "common x point 2 of the Q^2 = 500.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/500.0/x[1]",
   "value": 0.02000000010856292,
   "printed": "0.02"
  },
  {
   "id": "heraXFiveHundredThree",
   "macro": "\\NumHeraXFiveHundredThree",
   "what": "common x point 3 of the Q^2 = 500.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/500.0/x[2]",
   "value": 0.03200001203783939,
   "printed": "0.032"
  },
  {
   "id": "heraXFiveHundredFour",
   "macro": "\\NumHeraXFiveHundredFour",
   "what": "common x point 4 of the Q^2 = 500.0 GeV^2 group",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/500.0/x[3]",
   "value": 0.050000013677701426,
   "printed": "0.05"
  },
  {
   "id": "heraXFiveHundred",
   "macro": "\\NumHeraXFiveHundred",
   "what": "common x points of the Q^2 = 500.0 GeV^2 group; the macro expands to heraXFiveHundredOne, heraXFiveHundredTwo, heraXFiveHundredThree, heraXFiveHundredFour; the ledger value is their number",
   "sec": "AppI",
   "claim": "HERA",
   "src": "repro/results/results_dx.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selection/500.0/n_common",
   "value": 4.0,
   "printed": "4"
  },
  {
   "id": "sxNegXFixed",
   "macro": "\\NumSxNegXFixed",
   "what": "smallest x grid node of 1e-6 <= x <= 0.99 at which member 0 of the fixed_order NNPDF3.1sx fit has a negative total momentum density at some Q grid node",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/negative_nodes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "sets/fixed_order/first_negative_x",
   "value": 0.86621622,
   "printed": "0.87"
  },
  {
   "id": "sxNegQFixed",
   "macro": "\\NumSxNegQFixed",
   "what": "largest Q grid node at which member 0 of the fixed_order NNPDF3.1sx fit has a negative total momentum density at some x grid node of 1e-6 <= x <= 0.99, GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/negative_nodes.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "sets/fixed_order/largest_Q_negative_GeV",
   "value": 6.2897452,
   "printed": "6"
  },
  {
   "id": "sxNegXRes",
   "macro": "\\NumSxNegXRes",
   "what": "smallest x grid node of 1e-6 <= x <= 0.99 at which member 0 of the resummed NNPDF3.1sx fit has a negative total momentum density at some Q grid node",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/negative_nodes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "sets/resummed/first_negative_x",
   "value": 0.89054054,
   "printed": "0.89"
  },
  {
   "id": "sxNegQRes",
   "macro": "\\NumSxNegQRes",
   "what": "largest Q grid node at which member 0 of the resummed NNPDF3.1sx fit has a negative total momentum density at some x grid node of 1e-6 <= x <= 0.99, GeV",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/additions/A3_resummed/results/negative_nodes.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "sets/resummed/largest_Q_negative_GeV",
   "value": 5.5493622,
   "printed": "6"
  },
  {
   "id": "zetaTen",
   "macro": "\\NumZetaTen",
   "what": "zeta at Q = 10 GeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[1]/zeta",
   "value": 0.6931471805599453,
   "printed": "0.69"
  },
  {
   "id": "zetaHundred",
   "macro": "\\NumZetaHundred",
   "what": "zeta at Q = 100 GeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/chain_numeric.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows[2]/zeta",
   "value": 1.155995213272232,
   "printed": "1.16"
  },
  {
   "id": "lambdaAlt",
   "macro": "\\NumLambdaAlt",
   "what": "one-loop Lambda (n_f = 5) of the alternative map, GeV; it gives alpha_s(M_Z) = 0.118",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/zeta_lambda.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows/alternative/Lambda_GeV",
   "value": 0.088,
   "printed": "0.088"
  },
  {
   "id": "alphasMZAlt",
   "macro": "\\NumAlphasMZAlt",
   "what": "one-loop alpha_s(M_Z) for that Lambda (n_f = 5, M_Z = 91.1876 GeV)",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/zeta_lambda.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows/alternative/alphas_MZ",
   "value": 0.11803342742872494,
   "printed": "0.118"
  },
  {
   "id": "zetaAlt10",
   "macro": "\\NumZetaAltTen",
   "what": "zeta at Q = 10 GeV with the alternative Lambda (Q0^2 = 2 GeV^2, one loop)",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/zeta_lambda.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows/alternative/zeta/10",
   "value": 0.5331916553191675,
   "printed": "0.53"
  },
  {
   "id": "zetaAlt100",
   "macro": "\\NumZetaAltHundred",
   "what": "zeta at Q = 100 GeV with the alternative Lambda (Q0^2 = 2 GeV^2, one loop)",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/zeta_lambda.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows/alternative/zeta/100",
   "value": 0.9296130143788178,
   "printed": "0.93"
  },
  {
   "id": "zetaAlt10000",
   "macro": "\\NumZetaAltTenTeV",
   "what": "zeta at Q = 10000 GeV with the alternative Lambda (Q0^2 = 2 GeV^2, one loop)",
   "sec": "S2",
   "claim": "bg",
   "src": "plan/story/chain/zeta_lambda.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "rows/alternative/zeta/10000",
   "value": 1.433144285074171,
   "printed": "1.43"
  },
  {
   "id": "jTwoOverITwo",
   "macro": "\\NumJTwoOverITwo",
   "what": "J_2/I_zeta = 1 - Rperp/I of the proton-like input at 2 GeV, n_f = 5",
   "sec": "S7",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "1 - Rperp_over_I of the d2_rows.json row with input A, nf 5, Q 2",
   "value": 0.9986284906211218,
   "printed": "0.9986"
  },
  {
   "id": "jTwoOverITenTeV",
   "macro": "\\NumJTwoOverITenTeV",
   "what": "J_2/I_zeta of the proton-like input at 10^4 GeV, n_f = 5",
   "sec": "S7",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "1 - Rperp_over_I of the d2_rows.json row with input A, nf 5, Q 10000",
   "value": 0.9961560778528499,
   "printed": "0.9962"
  },
  {
   "id": "rLowTwo",
   "macro": "\\NumRlowTwo",
   "what": "R_low = 1 + P2KG of the proton-like input at 2 GeV, n_f = 5",
   "sec": "S7",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "1 + P2KG of the d2_rows.json row with input A, nf 5, Q 2",
   "value": 1.0034851574436379,
   "printed": "1.0035"
  },
  {
   "id": "rLowTenTeV",
   "macro": "\\NumRlowTenTeV",
   "what": "R_low of the proton-like input at 10^4 GeV, n_f = 5",
   "sec": "S7",
   "claim": 3,
   "src": "plan/saturation/decision/d2_rows.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "1 + P2KG of the d2_rows.json row with input A, nf 5, Q 10000",
   "value": 1.015883086998032,
   "printed": "1.0159"
  },
  {
   "id": "otherEstTailMax",
   "macro": "\\NumOtherEstTailMax",
   "what": "largest number of zero-spread pseudo-data sets of the A = 0 member of the main belt at or above the data value, over the local linear and quadratic fits at 10 and 35 GeV^2 and the d ln x three-point derivative at 35 GeV^2",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/kde_fine_other.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max of null_tails/<cell>/n_tail over local_lin|10.0, local_lin|35.0, local_quad|10.0, local_quad|35.0, stencil3_dlnx|35.0",
   "value": 0.0,
   "printed": "0"
  },
  {
   "id": "pNullDlnxTen",
   "macro": "\\NumPNullDlnxTen",
   "what": "tail probability of Eq. (pval) of the d ln x three-point derivative at 10 GeV^2, from the M_belt sets of the A = 0 member of its main belt",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/kde_fine_other.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": {
    "sem": "null_tails/stencil3_dlnx|10.0/binomial_sd",
    "shifts": [],
    "mc": "pNullDlnxTenSd"
   },
   "field": "null_tails/stencil3_dlnx|10.0/p",
   "value": 0.3043569564304357,
   "printed": "0.30",
   "settle_check": {
    "sd_of_mean": 0.0014550731923268932,
    "shifts": [],
    "ok": true,
    "reason": null
   }
  },
  {
   "id": "pNullDlnxTenSd",
   "macro": "\\NumPNullDlnxTenSd",
   "what": "binomial sd of that tail probability",
   "sec": "AppE",
   "claim": "HERA",
   "src": "plan/v1/neyman/print/kde_fine_other.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "null_tails/stencil3_dlnx|10.0/binomial_sd",
   "value": 0.0014550731923268932,
   "printed": "0.0015"
  },
  {
   "id": "looNPoints",
   "macro": "\\NumLooNPoints",
   "what": "common x points of the 35 GeV^2 group in the leave-one-out test",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/loo_stencil_rebuilt.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "n_points",
   "value": 9.0,
   "printed": "9"
  },
  {
   "id": "looWorstX",
   "macro": "\\NumLooWorstX",
   "what": "x of the removal that changes the 35 GeV^2 speed most (largest |reldv|)",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/loo_stencil_rebuilt.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selected/x",
   "value": 0.03200001203783939,
   "printed": "0.032"
  },
  {
   "id": "looV",
   "macro": "\\NumLooV",
   "what": "speed on the remaining points after that removal",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/loo_stencil_rebuilt.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "selected/v",
   "value": 0.05547441796839103,
   "printed": "0.0555"
  },
  {
   "id": "looRelDrop",
   "macro": "\\NumLooRelDrop",
   "what": "relative drop of the 35 GeV^2 speed after that removal, percent",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/loo_stencil_rebuilt.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "minus selected/reldv",
   "value": 0.242495278894315,
   "printed": "24"
  },
  {
   "id": "looTailCount",
   "macro": "\\NumLooTailCount",
   "what": "null sets at or above the reduced speed, with the null rebuilt on the remaining points, pooled over the production run of taskH_loo_stencil.py and the large run of taskH_loo_large.py",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/loo_stencil_large.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "pooled/n_tail",
   "value": 1718.0,
   "printed": "1718"
  },
  {
   "id": "looNrep",
   "macro": "\\NumLooNrep",
   "what": "null sets of the pooled leave-one-out count",
   "sec": "AppE",
   "claim": "HERA",
   "src": "repro/results/loo_stencil_large.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "pooled/N",
   "value": 11000000.0,
   "printed": "11000000"
  },
  {
   "id": "momShareTenXFour",
   "macro": "\\NumMomShareTenXFour",
   "what": "momentum share of x < 1e-4 at Q = 10 GeV, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "shares_Q10_CT18NNLO[1]/momentum_pct",
   "value": 0.6037603945359661,
   "printed": "0.6"
  },
  {
   "id": "fisherShareTenXFour",
   "macro": "\\NumFisherShareTenXFour",
   "what": "share of I_F from x < 1e-4 at Q = 10 GeV, percent",
   "sec": "S6",
   "claim": 6,
   "src": "calc/pdf_results.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "shares_Q10_CT18NNLO[1]/fisher_pct",
   "value": 7.6250361325406235,
   "printed": "7.6"
  },
  {
   "id": "heraSmallxQsqMax",
   "macro": "\\NumHeraSmallxQsqMax",
   "what": "largest Q^2 at which a point of the four HERA NC e+p tables has x < 1e-4, GeV^2",
   "sec": "S6",
   "claim": 6,
   "src": "repro/results/hera_smallx_reach.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "overall/max_Q2_with_x_below_1e_4",
   "value": 8.5,
   "printed": "8.5"
  },
  {
   "id": "corrSqSoftqHardg10",
   "macro": "\\NumCorrSqSoftqHardgTen",
   "what": "corr^2 of the admissible input softq_hardg at 10 GeV, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "rises with Q from corrSqSoftqHardg (2 GeV, d2_rows.json [11], reproduced in this file) to the 10^4 GeV value",
   "settle": null,
   "field": "softq_hardg/10/corr2, asserted to rise over Q in ['2', '10', '100', '10000']",
   "value": 0.8227418323022152,
   "printed": "0.823"
  },
  {
   "id": "corrSqSoftqHardg100",
   "macro": "\\NumCorrSqSoftqHardgHundred",
   "what": "corr^2 of the admissible input softq_hardg at 100 GeV, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "rises with Q from corrSqSoftqHardg (2 GeV, d2_rows.json [11], reproduced in this file) to the 10^4 GeV value",
   "settle": null,
   "field": "softq_hardg/100/corr2, asserted to rise over Q in ['2', '10', '100', '10000']",
   "value": 0.8747413216394765,
   "printed": "0.875"
  },
  {
   "id": "corrSqSoftqHardg10000",
   "macro": "\\NumCorrSqSoftqHardgTenTeV",
   "what": "corr^2 of the admissible input softq_hardg at 10000 GeV, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "rises with Q from corrSqSoftqHardg (2 GeV, d2_rows.json [11], reproduced in this file) to the 10^4 GeV value",
   "settle": null,
   "field": "softq_hardg/10000/corr2, asserted to rise over Q in ['2', '10', '100', '10000']",
   "value": 0.9184190843705423,
   "printed": "0.918"
  },
  {
   "id": "corrSqHardqMin",
   "macro": "\\NumCorrSqHardqSteepgMin",
   "what": "smallest corr^2 of the admissible input hardq_steepg at 2, 10, 100 and 10^4 GeV, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "at 10 GeV, equal to corrSqHardqSteepg (d2_rows.json [10], reproduced in this file)",
   "settle": null,
   "field": "min of <input>/<Q>/corr2 over input in ['hardq_steepg'], Q in ['2', '10', '100', '10000']",
   "value": 0.9069607274278244,
   "printed": "0.907"
  },
  {
   "id": "corrSqHardqMax",
   "macro": "\\NumCorrSqHardqSteepgMax",
   "what": "largest corr^2 of the admissible input hardq_steepg at 2, 10, 100 and 10^4 GeV, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max of <input>/<Q>/corr2 over input in ['hardq_steepg'], Q in ['2', '10', '100', '10000']",
   "value": 0.9220796569040008,
   "printed": "0.922"
  },
  {
   "id": "corrSqExtraMin",
   "macro": "\\NumCorrSqExtraMin",
   "what": "smallest corr^2 of the two admissible inputs hardq_steepg and softq_hardg at 2, 10, 100 and 10^4 GeV, n_f = 5",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "the starting-scale value corrSqSoftqHardgQ0 lies below this range",
   "settle": null,
   "field": "min of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']",
   "value": 0.7210025184793647,
   "printed": "0.721"
  },
  {
   "id": "corrSqExtraMax",
   "macro": "\\NumCorrSqExtraMax",
   "what": "largest corr^2 of the same two inputs at the same four scales",
   "sec": "S4",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "",
   "settle": null,
   "field": "max of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']",
   "value": 0.9220796569040008,
   "printed": "0.922"
  },
  {
   "id": "IAshareVarLo2.0",
   "macro": "\\NumResIAShareVarLoTwo",
   "what": "smallest I_A/obs at Q = 2.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "settle": null,
   "field": "min over variants[*]/Q/2.0/I_A divided by central/Q/2.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 0.9202429555134177,
   "printed": "92"
  },
  {
   "id": "IAshareVarHi2.0",
   "macro": "\\NumResIAShareVarHiTwo",
   "what": "largest I_A/obs at Q = 2.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "settle": null,
   "field": "max over variants[*]/Q/2.0/I_A divided by central/Q/2.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 0.9791385586571929,
   "printed": "98"
  },
  {
   "id": "IAshareVarLo10.0",
   "macro": "\\NumResIAShareVarLoTen",
   "what": "smallest I_A/obs at Q = 10.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "settle": null,
   "field": "min over variants[*]/Q/10.0/I_A divided by central/Q/10.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 0.9739877651685382,
   "printed": "97"
  },
  {
   "id": "IAshareVarHi10.0",
   "macro": "\\NumResIAShareVarHiTen",
   "what": "largest I_A/obs at Q = 10.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "settle": null,
   "field": "max over variants[*]/Q/10.0/I_A divided by central/Q/10.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 1.0121046836200627,
   "printed": "101"
  },
  {
   "id": "IAshareVarLo100.0",
   "macro": "\\NumResIAShareVarLoHundred",
   "what": "smallest I_A/obs at Q = 100.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "settle": null,
   "field": "min over variants[*]/Q/100.0/I_A divided by central/Q/100.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 1.0173824972943226,
   "printed": "102"
  },
  {
   "id": "IAshareVarHi100.0",
   "macro": "\\NumResIAShareVarHiHundred",
   "what": "largest I_A/obs at Q = 100.0 GeV over the 27 reconstruction variants, percent",
   "sec": "AppH",
   "claim": "A3",
   "src": "plan/analytic/verify/A3_inference/a3_inference.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "same definition and format as IAshare; the central configuration is one of the variants",
   "settle": null,
   "field": "max over variants[*]/Q/100.0/I_A divided by central/Q/100.0/obs (the definition of compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)",
   "value": 1.0668492017788418,
   "printed": "107"
  },
  {
   "id": "corrSqMinPct",
   "macro": "\\NumCorrSqMinPct",
   "what": "corrSqMin as a percentage",
   "sec": "Abs",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "percent form of corrSqMin, same rows",
   "settle": null,
   "field": "min over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2",
   "value": 0.948121068756412,
   "printed": "94.8"
  },
  {
   "id": "corrSqMaxPct",
   "macro": "\\NumCorrSqMaxPct",
   "what": "corrSqMax as a percentage",
   "sec": "Abs",
   "claim": 3,
   "src": "plan/saturation/dglap/s9_summary.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "percent form of corrSqMax, same rows",
   "settle": null,
   "field": "max over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field corr2",
   "value": 0.9951602006402482,
   "printed": "99.5"
  },
  {
   "id": "corrSqExtraMinPct",
   "macro": "\\NumCorrSqExtraMinPct",
   "what": "corrSqExtraMin as a percentage",
   "sec": "Abs",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "percent form of corrSqExtraMin, same rows",
   "settle": null,
   "field": "min of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']",
   "value": 0.7210025184793647,
   "printed": "72.1"
  },
  {
   "id": "corrSqExtraMaxPct",
   "macro": "\\NumCorrSqExtraMaxPct",
   "what": "corrSqExtraMax as a percentage",
   "sec": "Abs",
   "claim": 3,
   "src": "plan/v1/clarity/calc/corr_rows_extra.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "percent form of corrSqExtraMax, same rows",
   "settle": null,
   "field": "max of <input>/<Q>/corr2 over input in ['hardq_steepg', 'softq_hardg'], Q in ['2', '10', '100', '10000']",
   "value": 0.9220796569040008,
   "printed": "92.2"
  },
  {
   "id": "geoLA",
   "macro": "\\NumGeoLA",
   "what": "length L = int kappa dtau of the LO path of input A from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/A/rows[start Q0, target 1e4]/L",
   "value": 1.261242250247413,
   "printed": "1.261"
  },
  {
   "id": "geoDA",
   "macro": "\\NumGeoDA",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input A",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/A/rows[start Q0, target 1e4]/D_FR",
   "value": 1.2258938514327813,
   "printed": "1.226"
  },
  {
   "id": "geoBA",
   "macro": "\\NumGeoBA",
   "what": "int B dtau from Q0 to 10^4 GeV, input A",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/A/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 1.2527723968666515,
   "printed": "1.253"
  },
  {
   "id": "geoTiltLA",
   "macro": "\\NumGeoTiltLA",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input A",
   "sec": "SM9",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "inputs/A/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.3073108929371478,
   "printed": "1.307"
  },
  {
   "id": "geoLSteep",
   "macro": "\\NumGeoLSteep",
   "what": "length L = int kappa dtau of the LO path of input steep from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/steep/rows[start Q0, target 1e4]/L",
   "value": 1.0697860539530484,
   "printed": "1.070"
  },
  {
   "id": "geoDSteep",
   "macro": "\\NumGeoDSteep",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input steep",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/steep/rows[start Q0, target 1e4]/D_FR",
   "value": 1.042382922358848,
   "printed": "1.042"
  },
  {
   "id": "geoBSteep",
   "macro": "\\NumGeoBSteep",
   "what": "int B dtau from Q0 to 10^4 GeV, input steep",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/steep/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 1.0485468630469932,
   "printed": "1.049"
  },
  {
   "id": "geoTiltLSteep",
   "macro": "\\NumGeoTiltLSteep",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input steep",
   "sec": "SM9",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "inputs/steep/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.0913512558380405,
   "printed": "1.091"
  },
  {
   "id": "geoLValence",
   "macro": "\\NumGeoLValence",
   "what": "length L = int kappa dtau of the LO path of input valence from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/valence/rows[start Q0, target 1e4]/L",
   "value": 1.4949011571090984,
   "printed": "1.495"
  },
  {
   "id": "geoDValence",
   "macro": "\\NumGeoDValence",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input valence",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/valence/rows[start Q0, target 1e4]/D_FR",
   "value": 1.4580669575638383,
   "printed": "1.458"
  },
  {
   "id": "geoBValence",
   "macro": "\\NumGeoBValence",
   "what": "int B dtau from Q0 to 10^4 GeV, input valence",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/valence/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 1.469101498400801,
   "printed": "1.469"
  },
  {
   "id": "geoTiltLValence",
   "macro": "\\NumGeoTiltLValence",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input valence",
   "sec": "SM9",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "inputs/valence/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.5903168328694328,
   "printed": "1.590"
  },
  {
   "id": "geoLHardqSteepg",
   "macro": "\\NumGeoLHardqSteepg",
   "what": "length L = int kappa dtau of the LO path of input hardq_steepg from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/hardq_steepg/rows[start Q0, target 1e4]/L",
   "value": 1.0071412172537206,
   "printed": "1.007"
  },
  {
   "id": "geoDHardqSteepg",
   "macro": "\\NumGeoDHardqSteepg",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input hardq_steepg",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/hardq_steepg/rows[start Q0, target 1e4]/D_FR",
   "value": 0.9902639819736463,
   "printed": "0.990"
  },
  {
   "id": "geoBHardqSteepg",
   "macro": "\\NumGeoBHardqSteepg",
   "what": "int B dtau from Q0 to 10^4 GeV, input hardq_steepg",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/hardq_steepg/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 0.9616627990057045,
   "printed": "0.962"
  },
  {
   "id": "geoTiltLHardqSteepg",
   "macro": "\\NumGeoTiltLHardqSteepg",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input hardq_steepg",
   "sec": "SM9",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "inputs/hardq_steepg/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.0299885713963786,
   "printed": "1.030"
  },
  {
   "id": "geoLSoftqHardg",
   "macro": "\\NumGeoLSoftqHardg",
   "what": "length L = int kappa dtau of the LO path of input softq_hardg from Q0 to 10^4 GeV (metric ds^2 = I_F dtau^2)",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/softq_hardg/rows[start Q0, target 1e4]/L",
   "value": 1.6264530784301312,
   "printed": "1.626"
  },
  {
   "id": "geoDSoftqHardg",
   "macro": "\\NumGeoDSoftqHardg",
   "what": "Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input softq_hardg",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/softq_hardg/rows[start Q0, target 1e4]/D_FR",
   "value": 1.5105423797230486,
   "printed": "1.511"
  },
  {
   "id": "geoBSoftqHardg",
   "macro": "\\NumGeoBSoftqHardg",
   "what": "int B dtau from Q0 to 10^4 GeV, input softq_hardg",
   "sec": "SM9",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/softq_hardg/rows[start Q0, target 1e4]/int_B_dtau",
   "value": 1.4637022179242265,
   "printed": "1.464"
  },
  {
   "id": "geoTiltLSoftqHardg",
   "macro": "\\NumGeoTiltLSoftqHardg",
   "what": "length L_tilt of the exponential tilt (reweighting path) from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input softq_hardg",
   "sec": "SM9",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "inputs/softq_hardg/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)",
   "value": 1.6841039583780402,
   "printed": "1.684"
  },
  {
   "id": "geoExcessA",
   "macro": "\\NumGeoExcessA",
   "what": "L/D_FR - 1 of the LO path of input A from Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/A/rows[start Q0, target 1e4]: L / D_FR - 1",
   "value": 0.02883479574786807,
   "printed": "2.9"
  },
  {
   "id": "geoExcessBA",
   "macro": "\\NumGeoExcessBA",
   "what": "L/(int B dtau) - 1 of the LO path of input A from Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "inputs/A/rows[start Q0, target 1e4]: L / int_B_dtau - 1",
   "value": 0.006760887613700417,
   "printed": "0.7"
  },
  {
   "id": "geoExcessMin",
   "macro": "\\NumGeoExcessMin",
   "what": "smallest L/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: L / D_FR - 1",
   "value": 0.017043167869679632,
   "printed": "1.7"
  },
  {
   "id": "geoExcessTwoMin",
   "macro": "\\NumGeoExcessTwoMin",
   "what": "smallest L/D_FR - 1 over the five model inputs, 2 GeV to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row 2 GeV -> 10^4 GeV",
   "settle": null,
   "field": "min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start 2, target 1e4]: L / D_FR - 1",
   "value": 0.013571896750481871,
   "printed": "1.4"
  },
  {
   "id": "geoExcessMax",
   "macro": "\\NumGeoExcessMax",
   "what": "largest L/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: L / D_FR - 1",
   "value": 0.07673448971907315,
   "printed": "7.7"
  },
  {
   "id": "geoExcessTwoMax",
   "macro": "\\NumGeoExcessTwoMax",
   "what": "largest L/D_FR - 1 over the five model inputs, 2 GeV to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row 2 GeV -> 10^4 GeV",
   "settle": null,
   "field": "max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start 2, target 1e4]: L / D_FR - 1",
   "value": 0.05599718204840287,
   "printed": "5.6"
  },
  {
   "id": "geoTiltExcessA",
   "macro": "\\NumGeoTiltExcessA",
   "what": "L_tilt/D_FR - 1 of the exponential tilt from P(Q0) that reaches the D_FR of the LO path at 10^4 GeV, input A, percent",
   "sec": "S4",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "inputs/A/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1",
   "value": 0.06641443009866554,
   "printed": "6.6"
  },
  {
   "id": "geoTiltExcessMin",
   "macro": "\\NumGeoTiltExcessMin",
   "what": "smallest L_tilt/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1",
   "value": 0.04011515125851517,
   "printed": "4.0"
  },
  {
   "id": "geoTiltExcessMax",
   "macro": "\\NumGeoTiltExcessMax",
   "what": "largest L_tilt/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R9",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at 10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)",
   "settle": null,
   "field": "max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1",
   "value": 0.11490017161042076,
   "printed": "11.5"
  },
  {
   "id": "geoBestBoundMin",
   "macro": "\\NumGeoBestBoundMin",
   "what": "smallest over the five model inputs of max(D_FR, int B dtau)/L, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)",
   "settle": null,
   "field": "min over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: max(D_FR, int_B_dtau) / L",
   "value": 0.9287340654063253,
   "printed": "93"
  },
  {
   "id": "geoTiltDistA",
   "macro": "\\NumGeoTiltDistA",
   "what": "Fisher-Rao distance from P(10^4 GeV) to the nearest member x^(-theta) P(Q0)/M0(theta) of the exponential-tilt family through P(Q0), input A",
   "sec": "S4",
   "claim": "R9",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage D (BC maximized over 0 <= theta < 1 + a_min)",
   "settle": null,
   "field": "tilt_distance/A/1e4/distance (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.2836300587689994,
   "printed": "0.28"
  },
  {
   "id": "geoTiltDistSteep",
   "macro": "\\NumGeoTiltDistSteep",
   "what": "the same distance for the steep input",
   "sec": "S4",
   "claim": "R9",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage D",
   "settle": null,
   "field": "tilt_distance/steep/1e4/distance (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.34441700602690767,
   "printed": "0.34"
  },
  {
   "id": "geoCurvLOTwoA",
   "macro": "\\NumGeoCurvLOTwoA",
   "what": "squared geodesic curvature k^2 of the LO path of input A at Q = 2 GeV (Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/2/k2_LO (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.36105107065943914,
   "printed": "0.36"
  },
  {
   "id": "geoCurvTiltTwoA",
   "macro": "\\NumGeoCurvTiltTwoA",
   "what": "k^2 of the exponential tilt (reweighting path) through the same density P(Q = 2 GeV), input A (Eq. (1.10) of THEORY.md)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/2/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.8167516937330356,
   "printed": "0.82"
  },
  {
   "id": "geoCurvLOTenA",
   "macro": "\\NumGeoCurvLOTenA",
   "what": "squared geodesic curvature k^2 of the LO path of input A at Q = 10 GeV (Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/10/k2_LO (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.4301396978381395,
   "printed": "0.43"
  },
  {
   "id": "geoCurvTiltTenA",
   "macro": "\\NumGeoCurvTiltTenA",
   "what": "k^2 of the exponential tilt (reweighting path) through the same density P(Q = 10 GeV), input A (Eq. (1.10) of THEORY.md)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/10/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.7173724699472922,
   "printed": "0.72"
  },
  {
   "id": "geoCurvLOHundredA",
   "macro": "\\NumGeoCurvLOHundredA",
   "what": "squared geodesic curvature k^2 of the LO path of input A at Q = 100 GeV (Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/100/k2_LO (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.4549039355543719,
   "printed": "0.45"
  },
  {
   "id": "geoCurvTiltHundredA",
   "macro": "\\NumGeoCurvTiltHundredA",
   "what": "k^2 of the exponential tilt (reweighting path) through the same density P(Q = 100 GeV), input A (Eq. (1.10) of THEORY.md)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/100/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.6537014328960468,
   "printed": "0.65"
  },
  {
   "id": "geoCurvLOTenTeVA",
   "macro": "\\NumGeoCurvLOTenTeVA",
   "what": "squared geodesic curvature k^2 of the LO path of input A at Q = 10^4 GeV (Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/1e4/k2_LO (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.46872231225504557,
   "printed": "0.47"
  },
  {
   "id": "geoCurvTiltTenTeVA",
   "macro": "\\NumGeoCurvTiltTenTeVA",
   "what": "k^2 of the exponential tilt (reweighting path) through the same density P(Q = 10^4 GeV), input A (Eq. (1.10) of THEORY.md)",
   "sec": "S4",
   "claim": "R8",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage C",
   "settle": null,
   "field": "curvature/A/1e4/k2_tilt (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.604359699064418,
   "printed": "0.60"
  },
  {
   "id": "scanN",
   "macro": "\\NumScanN",
   "what": "number of distinct LO inputs of the scan, x Sigma = f_q B_{a_q,b_q}, x g = (1 - f_q) B_{a_g,b_g} on the grid of ns_scan.py",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py",
   "settle": null,
   "field": "number of distinct (a_q, b_q, a_g, b_g, f_q) in rows[*], asserted equal to the product of the grid sizes, to the number of rows at each of the five scales and to per_scale/<Q>/n",
   "value": 200.0,
   "printed": "200"
  },
  {
   "id": "scanGridAqOne",
   "macro": "\\NumScanGridAqOne",
   "what": "grid value a_q[0] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_q[0]",
   "value": -0.3,
   "printed": "-0.3"
  },
  {
   "id": "scanGridAqTwo",
   "macro": "\\NumScanGridAqTwo",
   "what": "grid value a_q[1] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_q[1]",
   "value": -0.15,
   "printed": "-0.15"
  },
  {
   "id": "scanGridAqFour",
   "macro": "\\NumScanGridAqFour",
   "what": "grid value a_q[3] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_q[3]",
   "value": 0.3,
   "printed": "0.3"
  },
  {
   "id": "scanGridAqFive",
   "macro": "\\NumScanGridAqFive",
   "what": "grid value a_q[4] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_q[4]",
   "value": 0.6,
   "printed": "0.6"
  },
  {
   "id": "scanGridAgOne",
   "macro": "\\NumScanGridAgOne",
   "what": "grid value a_g[0] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_g[0]",
   "value": -0.4,
   "printed": "-0.4"
  },
  {
   "id": "scanGridAgTwo",
   "macro": "\\NumScanGridAgTwo",
   "what": "grid value a_g[1] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_g[1]",
   "value": -0.2,
   "printed": "-0.2"
  },
  {
   "id": "scanGridAgFour",
   "macro": "\\NumScanGridAgFour",
   "what": "grid value a_g[3] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_g[3]",
   "value": 0.3,
   "printed": "0.3"
  },
  {
   "id": "scanGridAgFive",
   "macro": "\\NumScanGridAgFive",
   "what": "grid value a_g[4] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/a_g[4]",
   "value": 0.5,
   "printed": "0.5"
  },
  {
   "id": "scanGridFqOne",
   "macro": "\\NumScanGridFqOne",
   "what": "grid value f_q[0] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/f_q[0]",
   "value": 0.4,
   "printed": "0.4"
  },
  {
   "id": "scanGridFqTwo",
   "macro": "\\NumScanGridFqTwo",
   "what": "grid value f_q[1] of the input scan",
   "sec": "SM9",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)",
   "settle": null,
   "field": "grid/f_q[1]",
   "value": 0.6,
   "printed": "0.6"
  },
  {
   "id": "scanMinQZero",
   "macro": "\\NumScanMinQZero",
   "what": "min of (B/kappa)^2 over the inputs of the scan at Q0",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/Q0/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = Q0",
   "value": 0.6948832680473694,
   "printed": "0.695"
  },
  {
   "id": "scanMedianQZero",
   "macro": "\\NumScanMedianQZero",
   "what": "median of (B/kappa)^2 over the inputs of the scan at Q0",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/Q0/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = Q0",
   "value": 0.9504243438733735,
   "printed": "0.950"
  },
  {
   "id": "scanMaxQZero",
   "macro": "\\NumScanMaxQZero",
   "what": "max of (B/kappa)^2 over the inputs of the scan at Q0",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/Q0/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = Q0",
   "value": 0.9980276207516283,
   "printed": "0.998"
  },
  {
   "id": "scanMinTwo",
   "macro": "\\NumScanMinTwo",
   "what": "min of (B/kappa)^2 over the inputs of the scan at 2 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/2/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 2",
   "value": 0.8021962082146269,
   "printed": "0.802"
  },
  {
   "id": "scanMedianTwo",
   "macro": "\\NumScanMedianTwo",
   "what": "median of (B/kappa)^2 over the inputs of the scan at 2 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/2/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 2",
   "value": 0.9773525677726957,
   "printed": "0.977"
  },
  {
   "id": "scanMaxTwo",
   "macro": "\\NumScanMaxTwo",
   "what": "max of (B/kappa)^2 over the inputs of the scan at 2 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/2/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 2",
   "value": 0.9990031609023099,
   "printed": "0.999"
  },
  {
   "id": "scanMinTen",
   "macro": "\\NumScanMinTen",
   "what": "min of (B/kappa)^2 over the inputs of the scan at 10 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/10/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 10",
   "value": 0.8821805943728879,
   "printed": "0.882"
  },
  {
   "id": "scanMedianTen",
   "macro": "\\NumScanMedianTen",
   "what": "median of (B/kappa)^2 over the inputs of the scan at 10 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/10/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 10",
   "value": 0.9654240344336061,
   "printed": "0.965"
  },
  {
   "id": "scanMaxTen",
   "macro": "\\NumScanMaxTen",
   "what": "max of (B/kappa)^2 over the inputs of the scan at 10 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/10/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 10",
   "value": 0.9899305892898197,
   "printed": "0.990"
  },
  {
   "id": "scanMinHundred",
   "macro": "\\NumScanMinHundred",
   "what": "min of (B/kappa)^2 over the inputs of the scan at 100 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/100/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 100",
   "value": 0.9162347942890016,
   "printed": "0.916"
  },
  {
   "id": "scanMedianHundred",
   "macro": "\\NumScanMedianHundred",
   "what": "median of (B/kappa)^2 over the inputs of the scan at 100 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/100/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 100",
   "value": 0.9665804430338504,
   "printed": "0.967"
  },
  {
   "id": "scanMaxHundred",
   "macro": "\\NumScanMaxHundred",
   "what": "max of (B/kappa)^2 over the inputs of the scan at 100 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/100/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 100",
   "value": 0.9851766703663619,
   "printed": "0.985"
  },
  {
   "id": "scanMinTenTeV",
   "macro": "\\NumScanMinTenTeV",
   "what": "min of (B/kappa)^2 over the inputs of the scan at 10^4 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/1e4/min (main setting), asserted equal to the min of rows[*]/corr2 with Q = 1e4",
   "value": 0.9406141430465935,
   "printed": "0.941"
  },
  {
   "id": "scanMedianTenTeV",
   "macro": "\\NumScanMedianTenTeV",
   "what": "median of (B/kappa)^2 over the inputs of the scan at 10^4 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/1e4/median (main setting), asserted equal to the median of rows[*]/corr2 with Q = 1e4",
   "value": 0.9707680729894419,
   "printed": "0.971"
  },
  {
   "id": "scanMaxTenTeV",
   "macro": "\\NumScanMaxTenTeV",
   "what": "max of (B/kappa)^2 over the inputs of the scan at 10^4 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)",
   "settle": null,
   "field": "per_scale/1e4/max (main setting), asserted equal to the max of rows[*]/corr2 with Q = 1e4",
   "value": 0.9853776918513789,
   "printed": "0.985"
  },
  {
   "id": "scanCountNinetyTen",
   "macro": "\\NumScanCountNinetyTen",
   "what": "number of inputs of the scan with (B/kappa)^2 >= 0.9 at 10 GeV",
   "sec": "S4",
   "claim": "R5",
   "src": "plan/A25/research/nearsat/ns_scan.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_scan.py, main setting",
   "settle": null,
   "field": "number of rows[*] with Q = 10 and corr2 >= 0.9, asserted equal to per_scale/10/frac_ge_0p9 x n",
   "value": 198.0,
   "printed": "198"
  },
  {
   "id": "regDefSmallTwoA",
   "macro": "\\NumRegDefSmallTwoA",
   "what": "share of <r^2>_P from x < 0.0025, input A, Q = 2 GeV, percent",
   "sec": "S4",
   "claim": "R4",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)",
   "settle": null,
   "field": "rows[input A, Q 2]/deficit_share/x<0.0025",
   "value": 0.649649597406248,
   "printed": "65"
  },
  {
   "id": "regMomSmallTwoA",
   "macro": "\\NumRegMomSmallTwoA",
   "what": "momentum share of x < 0.0025, input A, Q = 2 GeV, percent",
   "sec": "S4",
   "claim": "R4",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)",
   "settle": null,
   "field": "rows[input A, Q 2]/momentum_share/x<0.0025",
   "value": 0.029997908697284394,
   "printed": "3"
  },
  {
   "id": "regDefLargeTenTeVA",
   "macro": "\\NumRegDefLargeTenTeVA",
   "what": "share of <r^2>_P from x > 0.22, input A, Q = 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R4",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)",
   "settle": null,
   "field": "rows[input A, Q 1e4]/deficit_share/x>0.22",
   "value": 0.4512625910872233,
   "printed": "45"
  },
  {
   "id": "regMomLargeTenTeVA",
   "macro": "\\NumRegMomLargeTenTeVA",
   "what": "momentum share of x > 0.22, input A, Q = 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R4",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "fmt": "pct0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)",
   "settle": null,
   "field": "rows[input A, Q 1e4]/momentum_share/x>0.22",
   "value": 0.06377746709213214,
   "printed": "6"
  },
  {
   "id": "corrSqValenceTwo",
   "macro": "\\NumCorrSqValenceTwo",
   "what": "(B/kappa)^2 of the valence-like input at Q = 2 GeV",
   "sec": "S4",
   "claim": "R6",
   "src": "calc/figs_v1/fig1_lo_curves.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "100 digits, 96 Talbot terms (fig1_lo_curves.json), the rows of \\NumKappaValenceTwo and \\NumBValenceTwo",
   "settle": null,
   "field": "(table_rows_valence_100_digits/2/B / table_rows_valence_100_digits/2/kappa)^2, the two fields printed as \\NumBValenceTwo and \\NumKappaValenceTwo (asserted equal to the stored corr squared)",
   "value": 0.9821389335755678,
   "printed": "0.982"
  },
  {
   "id": "transTauHalf",
   "macro": "\\NumTransTauHalf",
   "what": "tau at which 1 - (B/kappa)^2 of the valence-like input falls to half its Q0 value (bracketing root of the computed deficit)",
   "sec": "S4",
   "claim": "R6",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "sig3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage H; the interpolated tau_half of t3_transient.json is not used",
   "settle": null,
   "field": "half_deficit/tau_half (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 0.005791782368568777,
   "printed": "0.00579"
  },
  {
   "id": "transQsqHalf",
   "macro": "\\NumTransQsqHalf",
   "what": "Q^2 at that tau (one-loop map, Lambda = 0.2 GeV, Q0^2 = 2 GeV^2), GeV^2",
   "sec": "S4",
   "claim": "R6",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage H",
   "settle": null,
   "field": "half_deficit/Qsq_half_GeV2 (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 2.1835949860323707,
   "printed": "2.18"
  },
  {
   "id": "transRatio",
   "macro": "\\NumTransRatio",
   "what": "(9/31)/tau_half, the relaxation time 9/31 of the quark momentum fraction over the half-deficit tau",
   "sec": "S4",
   "claim": "R6",
   "src": "plan/A25/calc/a25_path.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/calc/a25_path.py stage H",
   "settle": null,
   "field": "half_deficit/ratio_9_31_over_tau_half (a25_path.json with checks_failed empty and MUT NONE)",
   "value": 50.12663842838827,
   "printed": "50"
  },
  {
   "id": "transR",
   "macro": "\\NumTransR",
   "what": "R = 2[C_A F_g(1) + C_F F_q(1)], F_j(1) = int_0^1 P_j dx/x, valence-like input at Q0",
   "sec": "AppPath",
   "claim": "R6",
   "src": "plan/A25/research/theory/t3_transient.json",
   "fmt": "f1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/theory/t3_transient.py, valence_consts",
   "settle": null,
   "field": "valence_consts/R, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2)",
   "value": 35.93333333333333,
   "printed": "35.9"
  },
  {
   "id": "transA",
   "macro": "\\NumTransA",
   "what": "coefficient A of x^(1/2) in P(x, Q0) at small x, valence-like input",
   "sec": "AppPath",
   "claim": "R6",
   "src": "plan/A25/research/theory/t3_transient.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/theory/t3_transient.py, valence_consts",
   "settle": null,
   "field": "valence_consts/A, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2)",
   "value": 5.2787109375,
   "printed": "5.28"
  },
  {
   "id": "transCoef",
   "macro": "\\NumTransCoef",
   "what": "2 R^3/A^2, minus the coefficient of tau ln(1/tau) in I_tau(tau) - I_tau(0), valence-like input",
   "sec": "AppPath",
   "claim": "R6",
   "src": "plan/A25/research/theory/t3_transient.json",
   "fmt": "f0",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/theory/t3_transient.py, valence_consts",
   "settle": null,
   "field": "valence_consts/C, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2)",
   "value": 3330.172673081357,
   "printed": "3330"
  },
  {
   "id": "lamRateRatioA",
   "macro": "\\NumLamRateRatioA",
   "what": "d_tau lambda at x = 10^-6 divided by beta, input A, Q = 2 GeV",
   "sec": "S4",
   "claim": "R2",
   "src": "plan/A25/research/theory/t2_lo.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/theory/t2_lo.py (direct inversion at each x)",
   "settle": null,
   "field": "rows[input A, Q 2]/points[x 1e-6]/dtau_lambda / rows[input A, Q 2]/beta",
   "value": 0.4423824470399633,
   "printed": "0.44"
  },
  {
   "id": "calKmin",
   "macro": "\\NumCalKmin",
   "what": "smallest number of covered pseudo-data sets out of N_coverage with which one coverage point passes the rule (coverage >= CL - 4 sd_comb); the binomial tail at this cutoff is \\NumPPassSixFive",
   "sec": "SM3",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "K_MIN_PASS of repro/code/taskE_calibration.py, derived here from the stored pass rule",
   "settle": null,
   "field": "k_min = smallest integer k with k/N >= CL - n_sd sd_comb (config/N_coverage, M_belt, CL, coverage_pass_rule), asserted equal to config/coverage_gate_k_min_of_N[0]; the binomial tail P(X >= k_min | N, 0.65) summed in mpmath reproduces config/P_pass_one_point_if_true_coverage_0.65",
   "value": 67166.0,
   "printed": "67166"
  },
  {
   "id": "calNtrials",
   "macro": "\\NumCalNtrials",
   "what": "number of pseudo-data sets of one coverage point",
   "sec": "SM3",
   "claim": "HERA",
   "src": "repro/results/calibration.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "config/N_coverage, the same number as \\NumCoverageSets",
   "settle": null,
   "field": "config/N_coverage, asserted equal to config/coverage_gate_k_min_of_N[1] (with the k_min checks of calKmin)",
   "value": 100000.0,
   "printed": "100000"
  },
  {
   "id": "nnpdfSpreadTen",
   "macro": "\\NumNNPDFSpreadTen",
   "what": "replica spread of kappa on NNPDF4.0 at 10.0 GeV, percent of central",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item P19; same field as nnpdfSpreadTwo",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/10.0/sd_pct_of_central",
   "value": 0.316617833118336,
   "printed": "0.32"
  },
  {
   "id": "nnpdfNusedTen",
   "macro": "\\NumNNPDFNusedTen",
   "what": "NNPDF4.0 replicas positive on W at 10.0 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item P19; same field as nnpdfNusedTwo",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/10.0/n_used",
   "value": 75.0,
   "printed": "75"
  },
  {
   "id": "nnpdfSpreadHundred",
   "macro": "\\NumNNPDFSpreadHundred",
   "what": "replica spread of kappa on NNPDF4.0 at 100.0 GeV, percent of central",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item P19; same field as nnpdfSpreadTwo",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/100.0/sd_pct_of_central",
   "value": 0.2230931961420096,
   "printed": "0.22"
  },
  {
   "id": "nnpdfNusedHundred",
   "macro": "\\NumNNPDFNusedHundred",
   "what": "NNPDF4.0 replicas positive on W at 100.0 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item P19; same field as nnpdfNusedTwo",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/100.0/n_used",
   "value": 75.0,
   "printed": "75"
  },
  {
   "id": "nnpdfSpreadTenTeV",
   "macro": "\\NumNNPDFSpreadTenTeV",
   "what": "replica spread of kappa on NNPDF4.0 at 10000.0 GeV, percent of central",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item P19; same field as nnpdfSpreadTwo",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/10000.0/sd_pct_of_central",
   "value": 0.1688654431693494,
   "printed": "0.17"
  },
  {
   "id": "nnpdfNusedTenTeV",
   "macro": "\\NumNNPDFNusedTenTeV",
   "what": "NNPDF4.0 replicas positive on W at 10000.0 GeV",
   "sec": "S6",
   "claim": 6,
   "src": "calc/nnpdf_alignment_results.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item P19; same field as nnpdfNusedTwo",
   "settle": null,
   "field": "kappa_nnpdf_replica_spread/10000.0/n_used",
   "value": 75.0,
   "printed": "75"
  },
  {
   "id": "poleLengthC",
   "macro": "\\NumPoleLengthC",
   "what": "constant C of the pole-model path length, Eq. (length)",
   "sec": "SM7",
   "claim": "pole",
   "src": "plan/A25/calc/pole_length_constant.json",
   "fmt": "f4",
   "tag": "derived",
   "status": "LIVE",
   "note": "A25 item F20; plan/A25/calc/pole_length_constant.py",
   "settle": null,
   "field": "C (pole_length_constant.json with fails empty and MUT empty)",
   "value": 0.6927233193569989,
   "printed": "0.6927"
  },
  {
   "id": "regEdgeSmall",
   "macro": "\\NumRegEdgeSmall",
   "what": "upper x edge of the smallest-x bin of ns_regions.json (x < edge)",
   "sec": "S4",
   "claim": "R4",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "fmt": "sig2",
   "tag": "derived",
   "status": "LIVE",
   "note": "definition of the bin; ns_regions.py",
   "settle": null,
   "field": "x_bins/x<0.0025[1]",
   "value": 0.0025000000000000005,
   "printed": "0.0025"
  },
  {
   "id": "regEdgeLarge",
   "macro": "\\NumRegEdgeLarge",
   "what": "lower x edge of the largest-x bin of ns_regions.json (x > edge)",
   "sec": "S4",
   "claim": "R4",
   "src": "plan/A25/research/nearsat/ns_regions.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "definition of the bin; ns_regions.py",
   "settle": null,
   "field": "x_bins/x>0.22[0]",
   "value": 0.22,
   "printed": "0.22"
  },
  {
   "id": "geoBestExcessMax",
   "macro": "\\NumGeoBestExcessMax",
   "what": "largest excess of L over the larger of its two lower bounds D_FR and int B dtau, over the five model inputs, Q0 to 10^4 GeV, percent",
   "sec": "S4",
   "claim": "R7",
   "src": "plan/A25/research/geodesic/geodesic.json",
   "fmt": "pct1",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A25/research/geodesic/geodesic.py; replaces the use of geoBestBoundMin in the text",
   "settle": null,
   "field": "max over inputs ['A', 'steep', 'valence', 'hardq_steepg', 'softq_hardg'] of inputs/<input>/rows[start Q0, target 1e4]: L / max(D_FR, int_B_dtau) - 1",
   "value": 0.07673448971907315,
   "printed": "7.7"
  },
  {
   "id": "nullSqrtXiMin",
   "macro": "\\NumNullSqrtXiMin",
   "what": "min over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(sqrt(xi), xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/sqrt_xi/min (failures empty, MUT empty)",
   "value": 0.9589049090399785,
   "printed": "0.959"
  },
  {
   "id": "nullSqrtXiMax",
   "macro": "\\NumNullSqrtXiMax",
   "what": "max over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(sqrt(xi), xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/sqrt_xi/max (failures empty, MUT empty)",
   "value": 0.9679860322240857,
   "printed": "0.968"
  },
  {
   "id": "nullXiSqMin",
   "macro": "\\NumNullXiSqMin",
   "what": "min over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(xi^2, xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/xi_sq/min (failures empty, MUT empty)",
   "value": 0.8562998669003374,
   "printed": "0.86"
  },
  {
   "id": "nullXiSqMax",
   "macro": "\\NumNullXiSqMax",
   "what": "max over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(xi^2, xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/xi_sq/max (failures empty, MUT empty)",
   "value": 0.899536880596857,
   "printed": "0.90"
  },
  {
   "id": "nullLnXiMin",
   "macro": "\\NumNullLnXiMin",
   "what": "min over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(ln xi, xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/ln_xi/min (failures empty, MUT empty)",
   "value": 0.8339461393417662,
   "printed": "0.83"
  },
  {
   "id": "nullLnXiMax",
   "macro": "\\NumNullLnXiMax",
   "what": "max over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(ln xi, xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/ln_xi/max (failures empty, MUT empty)",
   "value": 0.8672167051017082,
   "printed": "0.87"
  },
  {
   "id": "nullLnOneMinusXMin",
   "macro": "\\NumNullLnOneMinusXMin",
   "what": "min over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(ln(1 - x), xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/ln_1mx/min (failures empty, MUT empty)",
   "value": 0.2911541194805444,
   "printed": "0.29"
  },
  {
   "id": "nullLnOneMinusXMax",
   "macro": "\\NumNullLnOneMinusXMax",
   "what": "max over the proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV of corr^2(ln(1 - x), xi) under the evolved momentum density",
   "sec": "S4",
   "claim": "A29",
   "src": "plan/A29/calc/null_slopes.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "ranges/ln_1mx/max (failures empty, MUT empty)",
   "value": 0.5716540369780518,
   "printed": "0.57"
  },
  {
   "id": "slopeSqrtXiHighMin",
   "macro": "\\NumSlopeSqrtXiHighMin",
   "what": "min over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of corr^2(s, sqrt(xi)), s the LO logarithmic slope, under the evolved momentum density",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "high/0.5/min (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.9912266961519888,
   "printed": "0.991"
  },
  {
   "id": "slopeSqrtXiHighMax",
   "macro": "\\NumSlopeSqrtXiHighMax",
   "what": "max over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of corr^2(s, sqrt(xi)), s the LO logarithmic slope, under the evolved momentum density",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "high/0.5/max (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.9983304259167968,
   "printed": "0.998"
  },
  {
   "id": "slopeXiHighMin",
   "macro": "\\NumSlopeXiHighMin",
   "what": "min over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of corr^2(s, xi, that is (B/kappa)^2), s the LO logarithmic slope, under the evolved momentum density",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "high/1/min (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.961584048836979,
   "printed": "0.962"
  },
  {
   "id": "slopeXiHighMax",
   "macro": "\\NumSlopeXiHighMax",
   "what": "max over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of corr^2(s, xi, that is (B/kappa)^2), s the LO logarithmic slope, under the evolved momentum density",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f3",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; corr^2(s, xi) equals (B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case",
   "settle": null,
   "field": "high/1/max (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.9851480748471322,
   "printed": "0.985"
  },
  {
   "id": "slopePStarHighMin",
   "macro": "\\NumSlopePStarHighMin",
   "what": "min over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of the power p in [0.05, 3] at which corr^2(s, xi^p) is largest",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; scan in steps of 0.05, then golden-section search to 1e-8",
   "settle": null,
   "field": "p_star_high/min (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.4885204168119264,
   "printed": "0.49"
  },
  {
   "id": "slopePStarHighMax",
   "macro": "\\NumSlopePStarHighMax",
   "what": "max over the proton-like, steep and valence-like inputs at 10, 100 and 10^4 GeV of the power p in [0.05, 3] at which corr^2(s, xi^p) is largest",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; scan in steps of 0.05, then golden-section search to 1e-8",
   "settle": null,
   "field": "p_star_high/max (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.705099026333581,
   "printed": "0.71"
  },
  {
   "id": "slopeSqrtBetterCount",
   "macro": "\\NumSlopeSqrtBetterCount",
   "what": "number of the 12 cases (proton-like, steep and valence-like inputs at 2, 10, 100 and 10^4 GeV) with corr^2(s, sqrt(xi)) > corr^2(s, xi)",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "plan/A32/calc/slope_powers.py; the two other cases are named in the text",
   "settle": null,
   "field": "sqrt_better_count (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 10.0,
   "printed": "10"
  },
  {
   "id": "slopePScanLo",
   "macro": "\\NumSlopePScanLo",
   "what": "lower end of the range of p scanned for the largest corr^2(s, xi^p)",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "f2",
   "tag": "derived",
   "status": "LIVE",
   "note": "a setting of plan/A32/calc/slope_powers.py (PSCAN), printed with p_star",
   "settle": null,
   "field": "p_scan/lo (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 0.05,
   "printed": "0.05"
  },
  {
   "id": "slopePScanHi",
   "macro": "\\NumSlopePScanHi",
   "what": "upper end of the range of p scanned for the largest corr^2(s, xi^p)",
   "sec": "S4",
   "claim": "A32",
   "src": "plan/A32/calc/slope_powers.json",
   "fmt": "int",
   "tag": "derived",
   "status": "LIVE",
   "note": "a setting of plan/A32/calc/slope_powers.py (PSCAN), printed with p_star",
   "settle": null,
   "field": "p_scan/hi (failures empty, MUT empty, xi_better_cases = ['proton-like at 2 GeV', 'valence-like at 2 GeV'])",
   "value": 3.0,
   "printed": "3"
  }
 ]
}


==> anc/plan/v1/neyman/print/kde_fine.json <==
{
 "program": "plan/v1/neyman/print/kde_fine.py",
 "calibration_sha256": "0c5a3d6a10e5d6b694bd6f1b2507d6a587e0d7a0f59c1a7f6ec3156b388dbab2",
 "taskE_program_sha256": "872e93cabdf5f0664887fafff0804b3ceca988cf34935db7645d81b2f784ff2e",
 "A_spacing": 0.00625,
 "n_members": 1281,
 "M_belt": 100000,
 "variants": {
  "baseline": {
   "stencil3|10.0": {
    "fc_68": [
     0.0,
     0.07061136253213732
    ],
    "pieces": [
     [
      0.0,
      0.07061136253213732
     ]
    ],
    "v_calibrated": 0.012359508268877816,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.0,
     0.07061136253213732
    ],
    "program_v_calibrated": 0.012359508268877816,
    "abs_diff_fc_68_vs_program": [
     0.0,
     0.0
    ]
   },
   "stencil3|35.0": {
    "fc_68": [
     0.055769811557366086,
     0.08378589568118956
    ],
    "pieces": [
     [
      0.055769811557366086,
      0.08378589568118956
     ]
    ],
    "v_calibrated": 0.06928453550697182,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.05576981155736609,
     0.08378589568118955
    ],
    "program_v_calibrated": 0.06928453550697182,
    "abs_diff_fc_68_vs_program": [
     6.938893903907228e-18,
     1.3877787807814457e-17
    ]
   },
   "stencil3|500.0": {
    "fc_68": [
     0.0,
     0.020467468620909018
    ],
    "pieces": [
     [
      0.0,
      0.020467468620909018
     ]
    ],
    "v_calibrated": 0.0,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.0,
     0.02046746862090902
    ],
    "program_v_calibrated": 0.0,
    "abs_diff_fc_68_vs_program": [
     0.0,
     3.469446951953614e-18
    ]
   }
  },
  "bandwidth_x0.5": {
   "stencil3|10.0": {
    "fc_68": [
     0.0,
     0.0708617440766459
    ],
    "pieces": [
     [
      0.0,
      0.0708617440766459
     ]
    ],
    "v_calibrated": 0.012359508268877816,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.0,
     0.07061136253213732
    ],
    "program_v_calibrated": 0.012359508268877816,
    "abs_diff_fc_68_vs_program": [
     0.0,
     0.00025038154450858496
    ]
   },
   "stencil3|35.0": {
    "fc_68": [
     0.05583944769174516,
     0.08377768142642485
    ],
    "pieces": [
     [
      0.05583944769174516,
      0.08377768142642485
     ]
    ],
    "v_calibrated": 0.06928453550697182,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.05576981155736609,
     0.08378589568118955
    ],
    "program_v_calibrated": 0.06928453550697182,
    "abs_diff_fc_68_vs_program": [
     6.963613437906829e-05,
     8.214254764701834e-06
    ]
   },
   "stencil3|500.0": {
    "fc_68": [
     0.0,
     0.020735966422014487
    ],
    "pieces": [
     [
      0.0,
      0.020735966422014487
     ]
    ],
    "v_calibrated": 0.0,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.0,
     0.02046746862090902
    ],
    "program_v_calibrated": 0.0,
    "abs_diff_fc_68_vs_program": [
     0.0,
     0.00026849780110546617
    ]
   }
  },
  "bandwidth_x2": {
   "stencil3|10.0": {
    "fc_68": [
     0.0,
     0.06989414139001679
    ],
    "pieces": [
     [
      0.0,
      0.06989414139001679
     ]
    ],
    "v_calibrated": 0.012359508268877816,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.0,
     0.07061136253213732
    ],
    "program_v_calibrated": 0.012359508268877816,
    "abs_diff_fc_68_vs_program": [
     0.0,
     0.0007172211421205277
    ]
   },
   "stencil3|35.0": {
    "fc_68": [
     0.05573175695863841,
     0.08380515308269745
    ],
    "pieces": [
     [
      0.05573175695863841,
      0.08380515308269745
     ]
    ],
    "v_calibrated": 0.06928453550697182,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.05576981155736609,
     0.08378589568118955
    ],
    "program_v_calibrated": 0.06928453550697182,
    "abs_diff_fc_68_vs_program": [
     3.805459872768119e-05,
     1.9257401507905003e-05
    ]
   },
   "stencil3|500.0": {
    "fc_68": [
     0.0,
     0.020412817847819467
    ],
    "pieces": [
     [
      0.0,
      0.020412817847819467
     ]
    ],
    "v_calibrated": 0.0,
    "content_min": 0.68,
    "content_max": 0.68,
    "program_fc_68": [
     0.0,
     0.02046746862090902
    ],
    "program_v_calibrated": 0.0,
    "abs_diff_fc_68_vs_program": [
     0.0,
     5.465077308955402e-05
    ]
   }
  }
 },
 "baseline_max_abs_vs_program": 1.3877787807814457e-17,
 "end_shift_vs_baseline": {
  "bandwidth_x0.5": {
   "stencil3|10.0": [
    0.0,
    0.00025038154450858496
   ],
   "stencil3|35.0": [
    6.963613437907523e-05,
    -8.214254764715712e-06
   ],
   "stencil3|500.0": [
    0.0,
    0.00026849780110546964
   ]
  },
  "bandwidth_x2": {
   "stencil3|10.0": [
    0.0,
    -0.0007172211421205277
   ],
   "stencil3|35.0": [
    -3.805459872767425e-05,
    1.9257401507891125e-05
   ],
   "stencil3|500.0": [
    0.0,
    -5.465077308955055e-05
   ]
  }
 },
 "v_calibrated_shift_vs_baseline": {
  "bandwidth_x0.5": {
   "stencil3|10.0": 0.0,
   "stencil3|35.0": 0.0,
   "stencil3|500.0": 0.0
  },
  "bandwidth_x2": {
   "stencil3|10.0": 0.0,
   "stencil3|35.0": 0.0,
   "stencil3|500.0": 0.0
  }
 }
}

==> anc/plan/v1/neyman/print/kde_fine.py <==
#!/usr/bin/env python3
"""Sensitivity of the printed FC data ends (three-point derivative, F2 dx, family W, belt shape CT18NNLO)
to the bandwidth of the kernel density estimate, on the final belt grid (spacing 0.00625 in A) of
repro/code/taskE_calibration.py (the program whose sha256 calibration.json stores, asserted below).  Main belt
draw only (belt seed, M = 100000).

Variants: Scott bandwidth (baseline, must reproduce calibration.json data/W/stencil3/<q>/fc_68), x0.5, x2.
The calibrated value is the point of the isotonic median, built from sample percentiles, and does not
depend on the density estimate; it is recomputed here only as a control.

Writes kde_fine.json beside this file.  Adapted from the 0.05-grid study of 1 Oct
(scratchpad v1r2/kde_sensitivity.py); restricted to the printed cells so that it fits under the
host's 8 GB per-process limit."""
import os, sys, json, hashlib
import numpy as np
from scipy.signal import fftconvolve
CODE = os.path.join(os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..', '..')), 'repro', 'code')
sys.path.insert(0, CODE)
os.environ.setdefault('INFOGEO_DATA', os.path.join(os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..', '..')), 'repro', 'data', 'pdfsets'))
import taskE_calibration as tc
from taskD2_dx import LHAGrid, trapw, Estimator
from taskH import AltEst, load_data, Rmodel

HERE = os.path.dirname(os.path.abspath(__file__))
CALP = os.path.join(CODE, '..', 'results', 'calibration.json')
cal = json.load(open(CALP))
prog_sha = hashlib.sha256(open(os.path.join(CODE, 'taskE_calibration.py'), 'rb').read()).hexdigest()
assert prog_sha == cal['program_sha256'], 'program changed since calibration.json was written'

hdr, rows, sel, cols = load_data()
sig_c = rows[:, cols['isg']].copy()
noise = tc.Noise(rows[:, cols['ist']].copy(), rows[:, cols['iun']].copy(), rows[:, cols['icorr']].copy())
pdfs = {k: LHAGrid(os.path.join(tc._IG_DATA, v)) for k, v in tc.SETS.items()}
sten_rows = sorted({int(i) for s in sel.values() for idx in s['idx'] for i in idx})
Rc_st = Rmodel(pdfs['CT18NNLO'], rows, cols, sten_rows)
est_ref = Estimator(hdr, rows, sel, Rc_st)
fL = est_ref.fL
alt = {'local_lin': AltEst(rows, sel, cols, Rc_st, pdfs['CT18NNLO'], 1),
       'local_quad': AltEst(rows, sel, cols, Rc_st, pdfs['CT18NNLO'], 2)}
Rc = Rc_st.copy()
for ae in alt.values():
    nz = ae.Rc != 0
    Rc[nz] = ae.Rc[nz]
ests_all = tc.build_estimators(sel, alt)
ests = {k: v for k, v in ests_all.items() if k[0] == 'stencil3'}
used = np.array(sorted({int(i) for e in ests.values() for i in e.used}), int)
pos = {int(r): j for j, r in enumerate(used)}
den = 1 - fL * Rc / (1 + Rc)
lden = np.log(den)
d, Rs = noise.draw(tc.BELT_SEED, tc.M_BELT, used)
eng = tc.Engine(np.log1p(d / 100.0), Rs, ests, fL, Rc, used, pos)
del d
one = np.ones(1)
orig_kde = tc.kde_logpdf_grid


def make_kde(scale):
    def kde(x, tg):
        n = x.size
        h = scale * np.std(x, ddof=1) * n ** (-0.2)
        dt = tg[1] - tg[0]
        u = (x - tg[0]) / dt
        i0 = np.clip(np.floor(u).astype(int), 0, tg.size - 2)
        w1 = np.clip(u - i0, 0.0, 1.0)
        hist = np.bincount(i0, 1 - w1, tg.size) + np.bincount(i0 + 1, w1, tg.size)
        L = int(np.ceil(8 * h / dt))
        ker = np.exp(-0.5 * (np.arange(-L, L + 1) * dt / h) ** 2) / (np.sqrt(2 * np.pi) * h * n)
        f = fftconvolve(hist, ker, mode='full')[L:L + tg.size]
        return np.log(np.maximum(f, 1e-300))
    return kde


variants = {'baseline': 1.0, 'bandwidth_x0.5': 0.5, 'bandwidth_x2': 2.0}
out = dict(program='plan/v1/neyman/print/kde_fine.py', calibration_sha256=hashlib.sha256(open(CALP, 'rb').read()).hexdigest(),
           taskE_program_sha256=prog_sha, A_spacing=float(tc.DA), n_members=int(tc.A_GRID.size), M_belt=tc.M_BELT,
           variants={})
for name, scale in variants.items():
    tc.kde_logpdf_grid = orig_kde if scale == 1.0 else make_kde(scale)
    res = {}
    for (ek, q), e in sorted(ests.items(), key=lambda t: t[0][1]):
        ms = tc.MEASURE[ek]
        F2c = sig_c[sel[q]['idx'][1]] / den[sel[q]['idx'][1]]
        xs = sel[q]['x']
        wb = xs * trapw(xs) if ms == 'dx' else trapw(xs)
        shp = tc.model_slope(pdfs['CT18NNLO'], xs, q)
        vu = tc.wsd(wb * F2c, shp)[0]
        mom = eng.moments((ek, q), e, F2c, shp, lden)
        B = tc.FCBelt(mom, tc.A_GRID, vu, full=True, diag=False)
        T0 = float(e(sig_c[None, :], one, fL, Rc)[0])
        pcs, g = B.fc_pieces(T0)
        r = {'fc_68': [pcs[0][0], pcs[-1][1]], 'pieces': pcs, 'v_calibrated': float(np.atleast_1d(B.point(T0))[0]),
             'content_min': float(B.content[tc.CL].min()), 'content_max': float(B.content[tc.CL].max())}
        prog = cal['data']['W'][ek][str(q)]
        r['program_fc_68'] = prog['fc_68']
        r['program_v_calibrated'] = prog['v_calibrated']
        r['abs_diff_fc_68_vs_program'] = [abs(a - b) for a, b in zip(r['fc_68'], prog['fc_68'])]
        res[f'{ek}|{q}'] = r
        print(name, ek, q, [[round(z, 6) for z in p] for p in pcs], round(r['v_calibrated'], 6), flush=True)
        del B, mom
    out['variants'][name] = res
base = out['variants']['baseline']
out['baseline_max_abs_vs_program'] = max(max(v['abs_diff_fc_68_vs_program']) for v in base.values())
out['end_shift_vs_baseline'] = {name: {k: [a - b for a, b in zip(v['fc_68'], base[k]['fc_68'])] for k, v in res.items()}
                                for name, res in out['variants'].items() if name != 'baseline'}
out['v_calibrated_shift_vs_baseline'] = {name: {k: v['v_calibrated'] - base[k]['v_calibrated'] for k, v in res.items()}
                                         for name, res in out['variants'].items() if name != 'baseline'}
json.dump(out, open(os.path.join(HERE, 'kde_fine.json'), 'w'), indent=1)
print('baseline vs program', out['baseline_max_abs_vs_program'])


==> anc/plan/v1/neyman/print/kde_fine_other.json <==
{
 "program": "plan/v1/neyman/print/kde_fine_other.py",
 "program_sha256": "cddd3bd6022799249ca7123d7fa3b7af143ae9000ca05c2bebb647ee900daa81",
 "calibration_sha256": "0c5a3d6a10e5d6b694bd6f1b2507d6a587e0d7a0f59c1a7f6ec3156b388dbab2",
 "taskE_program_sha256": "872e93cabdf5f0664887fafff0804b3ceca988cf34935db7645d81b2f784ff2e",
 "imports_sha256": {
  "taskE_calibration.py": "872e93cabdf5f0664887fafff0804b3ceca988cf34935db7645d81b2f784ff2e",
  "taskD2_dx.py": "561ef1a4c3750fd29e1779fc4d5eddb82adfee7d84e66e6882d96e2ae5cdcf11",
  "taskH.py": "2cdac78fbbdb27a4a6aad2971c0318f2c4445972c4bbbc0a103e000dc2d05809",
  "infogeo_paths.py": "837657a7829e0fcf1a67c796e1a703883ed0d683aa43028dc88e7d550e3f140e"
 },
 "inputs_sha256": {
  "HERA1+2_NCep_920.dat": "dfa2fba16fa490600d10b7125189676343f07b40787d41a74a2d29d30fd8a8bc",
  "CT18NNLO/CT18NNLO_0000.dat": "ed6801f28d2fa7b66ca29364df8125e57b473bebdc9b3f557c0c4cb886cc1501"
 },
 "base_program": "plan/v1/neyman/print/kde_fine.py (anc path lines)",
 "belt_seed": 20260742,
 "M_belt": 100000,
 "A_spacing": 0.00625,
 "n_members": 1281,
 "CL": 0.68,
 "family": "W",
 "belt_shape": "CT18NNLO",
 "cells": [
  "local_lin|10.0",
  "local_lin|35.0",
  "local_quad|10.0",
  "local_quad|35.0",
  "stencil3_dlnx|10.0",
  "stencil3_dlnx|35.0"
 ],
 "variants": {
  "baseline": {
   "local_lin|10.0": {
    "measure": "dx",
    "T0": 0.09009784424733966,
    "v_unit": 0.06897910575519176,
    "fc_68": [
     0.07541950386626603,
     0.10380714443073082
    ],
    "pieces": [
     [
      0.07541950386626603,
      0.10380714443073082
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -37.322823108655236,
    "fc_T0_clamped": false,
    "v_calibrated": 0.08950641567029531,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.07541950386626603,
     0.10380714443073082
    ],
    "program_v_calibrated": 0.08950641567029531,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.09009784424733966,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     0.0,
     0.0
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_lin|35.0": {
    "measure": "dx",
    "T0": 0.06214951465247828,
    "v_unit": 0.04888301395861022,
    "fc_68": [
     0.050580982609270464,
     0.06837398486065654
    ],
    "pieces": [
     [
      0.050580982609270464,
      0.06837398486065654
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -75.28688409650489,
    "fc_T0_clamped": false,
    "v_calibrated": 0.05945426466199002,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05058098260927046,
     0.06837398486065654
    ],
    "program_v_calibrated": 0.05945426466199002,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06214951465247828,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     6.938893903907228e-18,
     0.0
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_quad|10.0": {
    "measure": "dx",
    "T0": 0.08538021333696438,
    "v_unit": 0.06897910575519176,
    "fc_68": [
     0.07128416526122872,
     0.0988267956511021
    ],
    "pieces": [
     [
      0.07128416526122872,
      0.0988267956511021
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -36.78803536638533,
    "fc_T0_clamped": false,
    "v_calibrated": 0.08481344785971524,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.07128416526122873,
     0.09882679565110211
    ],
    "program_v_calibrated": 0.08481344785971524,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.08538021333696438,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     1.3877787807814457e-17,
     1.3877787807814457e-17
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_quad|35.0": {
    "measure": "dx",
    "T0": 0.06666616756050996,
    "v_unit": 0.04888301395861022,
    "fc_68": [
     0.054419466504373036,
     0.0728842064073946
    ],
    "pieces": [
     [
      0.054419466504373036,
      0.0728842064073946
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -111.27231086583461,
    "fc_T0_clamped": false,
    "v_calibrated": 0.06355557313121409,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05441946650437303,
     0.0728842064073946
    ],
    "program_v_calibrated": 0.06355557313121409,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06666616756050996,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     6.938893903907228e-18,
     0.0
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "stencil3_dlnx|10.0": {
    "measure": "dlnx",
    "T0": 0.062156704801538704,
    "v_unit": 0.06815034774386283,
    "fc_68": [
     0.006448769794840064,
     0.06616535949282695
    ],
    "pieces": [
     [
      0.006448769794840064,
      0.06616535949282695
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -0.0168582368464993,
    "fc_T0_clamped": false,
    "v_calibrated": 0.0342586545131453,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.30435,
    "program_fc_68": [
     0.006448769794840064,
     0.06616535949282697
    ],
    "program_v_calibrated": 0.0342586545131453,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.062156704801538704,
    "program_fraction_of_A0_belt_at_or_above_data": 0.30435,
    "abs_diff_fc_68_vs_program": [
     0.0,
     1.3877787807814457e-17
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "stencil3_dlnx|35.0": {
    "measure": "dlnx",
    "T0": 0.06839428620931463,
    "v_unit": 0.050807840355394984,
    "fc_68": [
     0.05342142307217721,
     0.0756456478963173
    ],
    "pieces": [
     [
      0.05342142307217721,
      0.0756456478963173
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -694.3467245246942,
    "fc_T0_clamped": false,
    "v_calibrated": 0.06456260204333851,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05342142307217721,
     0.0756456478963173
    ],
    "program_v_calibrated": 0.0645626020433385,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06839428620931463,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     0.0,
     0.0
    ],
    "diff_v_calibrated_vs_program": 1.3877787807814457e-17
   }
  },
  "bandwidth_x0.5": {
   "local_lin|10.0": {
    "measure": "dx",
    "T0": 0.09009784424733966,
    "v_unit": 0.06897910575519176,
    "fc_68": [
     0.07534609601592744,
     0.10373895203337483
    ],
    "pieces": [
     [
      0.07534609601592744,
      0.10373895203337483
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -37.66639710014265,
    "fc_T0_clamped": false,
    "v_calibrated": 0.08950641567029531,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.07541950386626603,
     0.10380714443073082
    ],
    "program_v_calibrated": 0.08950641567029531,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.09009784424733966,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     7.340785033858876e-05,
     6.819239735599003e-05
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_lin|35.0": {
    "measure": "dx",
    "T0": 0.06214951465247828,
    "v_unit": 0.04888301395861022,
    "fc_68": [
     0.05057719680357155,
     0.06835511890709876
    ],
    "pieces": [
     [
      0.05057719680357155,
      0.06835511890709876
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -658.296126555362,
    "fc_T0_clamped": false,
    "v_calibrated": 0.05945426466199002,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05058098260927046,
     0.06837398486065654
    ],
    "program_v_calibrated": 0.05945426466199002,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06214951465247828,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     3.7858056989095723e-06,
     1.88659535577812e-05
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_quad|10.0": {
    "measure": "dx",
    "T0": 0.08538021333696438,
    "v_unit": 0.06897910575519176,
    "fc_68": [
     0.07119792521665728,
     0.09878316015173126
    ],
    "pieces": [
     [
      0.07119792521665728,
      0.09878316015173126
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -618.4781239858402,
    "fc_T0_clamped": false,
    "v_calibrated": 0.08481344785971524,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.07128416526122873,
     0.09882679565110211
    ],
    "program_v_calibrated": 0.08481344785971524,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.08538021333696438,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     8.624004457144507e-05,
     4.363549937085043e-05
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_quad|35.0": {
    "measure": "dx",
    "T0": 0.06666616756050996,
    "v_unit": 0.04888301395861022,
    "fc_68": [
     0.05446852742631137,
     0.07285180679085171
    ],
    "pieces": [
     [
      0.05446852742631137,
      0.07285180679085171
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -38.362265893265345,
    "fc_T0_clamped": false,
    "v_calibrated": 0.06355557313121409,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05441946650437303,
     0.0728842064073946
    ],
    "program_v_calibrated": 0.06355557313121409,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06666616756050996,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     4.906092193834172e-05,
     3.239961654288859e-05
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "stencil3_dlnx|10.0": {
    "measure": "dlnx",
    "T0": 0.062156704801538704,
    "v_unit": 0.06815034774386283,
    "fc_68": [
     0.006051821646722612,
     0.06642211262006248
    ],
    "pieces": [
     [
      0.006051821646722612,
      0.06642211262006248
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -0.013750182533867596,
    "fc_T0_clamped": false,
    "v_calibrated": 0.0342586545131453,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.30435,
    "program_fc_68": [
     0.006448769794840064,
     0.06616535949282697
    ],
    "program_v_calibrated": 0.0342586545131453,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.062156704801538704,
    "program_fraction_of_A0_belt_at_or_above_data": 0.30435,
    "abs_diff_fc_68_vs_program": [
     0.00039694814811745173,
     0.00025675312723551225
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "stencil3_dlnx|35.0": {
    "measure": "dlnx",
    "T0": 0.06839428620931463,
    "v_unit": 0.050807840355394984,
    "fc_68": [
     0.0533693919121667,
     0.07567196267685641
    ],
    "pieces": [
     [
      0.0533693919121667,
      0.07567196267685641
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -694.3432221098191,
    "fc_T0_clamped": false,
    "v_calibrated": 0.06456260204333851,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05342142307217721,
     0.0756456478963173
    ],
    "program_v_calibrated": 0.0645626020433385,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06839428620931463,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     5.203116001051278e-05,
     2.6314780539118954e-05
    ],
    "diff_v_calibrated_vs_program": 1.3877787807814457e-17
   }
  },
  "bandwidth_x2": {
   "local_lin|10.0": {
    "measure": "dx",
    "T0": 0.09009784424733966,
    "v_unit": 0.06897910575519176,
    "fc_68": [
     0.07548850319895131,
     0.1038629814129997
    ],
    "pieces": [
     [
      0.07548850319895131,
      0.1038629814129997
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -37.34040604603737,
    "fc_T0_clamped": false,
    "v_calibrated": 0.08950641567029531,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.07541950386626603,
     0.10380714443073082
    ],
    "program_v_calibrated": 0.08950641567029531,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.09009784424733966,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     6.899933268528224e-05,
     5.58369822688809e-05
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_lin|35.0": {
    "measure": "dx",
    "T0": 0.06214951465247828,
    "v_unit": 0.04888301395861022,
    "fc_68": [
     0.05057684861943755,
     0.06836455662936718
    ],
    "pieces": [
     [
      0.05057684861943755,
      0.06836455662936718
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -36.99751989595909,
    "fc_T0_clamped": false,
    "v_calibrated": 0.05945426466199002,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05058098260927046,
     0.06837398486065654
    ],
    "program_v_calibrated": 0.05945426466199002,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06214951465247828,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     4.133989832906526e-06,
     9.428231289368427e-06
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_quad|10.0": {
    "measure": "dx",
    "T0": 0.08538021333696438,
    "v_unit": 0.06897910575519176,
    "fc_68": [
     0.0712671696251343,
     0.09880026040119295
    ],
    "pieces": [
     [
      0.0712671696251343,
      0.09880026040119295
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -25.170576809482938,
    "fc_T0_clamped": false,
    "v_calibrated": 0.08481344785971524,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.07128416526122873,
     0.09882679565110211
    ],
    "program_v_calibrated": 0.08481344785971524,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.08538021333696438,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     1.6995636094432887e-05,
     2.653524990915701e-05
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "local_quad|35.0": {
    "measure": "dx",
    "T0": 0.06666616756050996,
    "v_unit": 0.04888301395861022,
    "fc_68": [
     0.05436727048949135,
     0.07288036833940831
    ],
    "pieces": [
     [
      0.05436727048949135,
      0.07288036833940831
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -30.331762519643224,
    "fc_T0_clamped": false,
    "v_calibrated": 0.06355557313121409,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05441946650437303,
     0.0728842064073946
    ],
    "program_v_calibrated": 0.06355557313121409,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06666616756050996,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     5.2196014881676633e-05,
     3.838067986289273e-06
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "stencil3_dlnx|10.0": {
    "measure": "dlnx",
    "T0": 0.062156704801538704,
    "v_unit": 0.06815034774386283,
    "fc_68": [
     0.006474959528141045,
     0.06600708906554065
    ],
    "pieces": [
     [
      0.006474959528141045,
      0.06600708906554065
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -0.016183876469710236,
    "fc_T0_clamped": false,
    "v_calibrated": 0.0342586545131453,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.30435,
    "program_fc_68": [
     0.006448769794840064,
     0.06616535949282697
    ],
    "program_v_calibrated": 0.0342586545131453,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.062156704801538704,
    "program_fraction_of_A0_belt_at_or_above_data": 0.30435,
    "abs_diff_fc_68_vs_program": [
     2.6189733300981816e-05,
     0.00015827042728631946
    ],
    "diff_v_calibrated_vs_program": 0.0
   },
   "stencil3_dlnx|35.0": {
    "measure": "dlnx",
    "T0": 0.06839428620931463,
    "v_unit": 0.050807840355394984,
    "fc_68": [
     0.053437277973944326,
     0.07563151364830772
    ],
    "pieces": [
     [
      0.053437277973944326,
      0.07563151364830772
     ]
    ],
    "fc_A0_accepts_data": false,
    "fc_margin_A0": -22.16061906792062,
    "fc_T0_clamped": false,
    "v_calibrated": 0.06456260204333851,
    "content_min": 0.68,
    "content_max": 0.68,
    "fraction_of_A0_belt_at_or_above_data": 0.0,
    "program_fc_68": [
     0.05342142307217721,
     0.0756456478963173
    ],
    "program_v_calibrated": 0.0645626020433385,
    "program_fc_A0_accepts_data": false,
    "program_v_data": 0.06839428620931463,
    "program_fraction_of_A0_belt_at_or_above_data": 0.0,
    "abs_diff_fc_68_vs_program": [
     1.5854901767115015e-05,
     1.4134248009570194e-05
    ],
    "diff_v_calibrated_vs_program": 1.3877787807814457e-17
   }
  }
 },
 "variant_scales": {
  "baseline": 1.0,
  "bandwidth_x0.5": 0.5,
  "bandwidth_x2": 2.0
 },
 "gates": {
  "K1": {
   "max_abs_diff": 1.3877787807814457e-17,
   "tol": 1e-12,
   "passed": true
  },
  "K2": {
   "mismatches": 0,
   "passed": true
  },
  "K3": {
   "max_abs_diff": 0.0,
   "tol": 1e-12,
   "passed": true
  },
  "K4": {
   "max_abs_diff": 0.0,
   "tol": 0.0,
   "passed": true
  }
 },
 "baseline_max_abs_vs_program": 1.3877787807814457e-17,
 "end_shift_vs_baseline": {
  "bandwidth_x0.5": {
   "local_lin|10.0": [
    -7.340785033858876e-05,
    -6.819239735599003e-05
   ],
   "local_lin|35.0": [
    -3.785805698916511e-06,
    -1.88659535577812e-05
   ],
   "local_quad|10.0": [
    -8.62400445714312e-05,
    -4.363549937083655e-05
   ],
   "local_quad|35.0": [
    4.906092193833478e-05,
    -3.239961654288859e-05
   ],
   "stencil3_dlnx|10.0": [
    -0.00039694814811745173,
    0.0002567531272355261
   ],
   "stencil3_dlnx|35.0": [
    -5.203116001051278e-05,
    2.6314780539118954e-05
   ]
  },
  "bandwidth_x2": {
   "local_lin|10.0": [
    6.899933268528224e-05,
    5.58369822688809e-05
   ],
   "local_lin|35.0": [
    -4.133989832913465e-06,
    -9.428231289368427e-06
   ],
   "local_quad|10.0": [
    -1.699563609441901e-05,
    -2.6535249909143133e-05
   ],
   "local_quad|35.0": [
    -5.219601488168357e-05,
    -3.838067986289273e-06
   ],
   "stencil3_dlnx|10.0": [
    2.6189733300981816e-05,
    -0.00015827042728630558
   ],
   "stencil3_dlnx|35.0": [
    1.5854901767115015e-05,
    -1.4134248009570194e-05
   ]
  }
 },
 "margin_A0_shift_vs_baseline": {
  "bandwidth_x0.5": {
   "local_lin|10.0": -0.34357399148741763,
   "local_lin|35.0": -583.0092424588571,
   "local_quad|10.0": -581.6900886194549,
   "local_quad|35.0": 72.91004497256927,
   "stencil3_dlnx|10.0": 0.0031080543126317042,
   "stencil3_dlnx|35.0": 0.003502414875129034
  },
  "bandwidth_x2": {
   "local_lin|10.0": -0.01758293738213723,
   "local_lin|35.0": 38.289364200545805,
   "local_quad|10.0": 11.617458556902392,
   "local_quad|35.0": 80.94054834619139,
   "stencil3_dlnx|10.0": 0.0006743603767890641,
   "stencil3_dlnx|35.0": 672.1861054567736
  }
 },
 "v_calibrated_shift_vs_baseline": {
  "bandwidth_x0.5": {
   "local_lin|10.0": 0.0,
   "local_lin|35.0": 0.0,
   "local_quad|10.0": 0.0,
   "local_quad|35.0": 0.0,
   "stencil3_dlnx|10.0": 0.0,
   "stencil3_dlnx|35.0": 0.0
  },
  "bandwidth_x2": {
   "local_lin|10.0": 0.0,
   "local_lin|35.0": 0.0,
   "local_quad|10.0": 0.0,
   "local_quad|35.0": 0.0,
   "stencil3_dlnx|10.0": 0.0,
   "stencil3_dlnx|35.0": 0.0
  }
 },
 "null_tails": {
  "local_lin|10.0": {
   "fraction_of_A0_belt_at_or_above_data": 0.0,
   "n_tail": 0,
   "N": 100000,
   "p": 9.99990000099999e-06,
   "binomial_sd": 9.99990000099999e-06,
   "source": "calibration.json data/W/local_lin/10.0"
  },
  "local_lin|35.0": {
   "fraction_of_A0_belt_at_or_above_data": 0.0,
   "n_tail": 0,
   "N": 100000,
   "p": 9.99990000099999e-06,
   "binomial_sd": 9.99990000099999e-06,
   "source": "calibration.json data/W/local_lin/35.0"
  },
  "local_quad|10.0": {
   "fraction_of_A0_belt_at_or_above_data": 0.0,
   "n_tail": 0,
   "N": 100000,
   "p": 9.99990000099999e-06,
   "binomial_sd": 9.99990000099999e-06,
   "source": "calibration.json data/W/local_quad/10.0"
  },
  "local_quad|35.0": {
   "fraction_of_A0_belt_at_or_above_data": 0.0,
   "n_tail": 0,
   "N": 100000,
   "p": 9.99990000099999e-06,
   "binomial_sd": 9.99990000099999e-06,
   "source": "calibration.json data/W/local_quad/35.0"
  },
  "stencil3_dlnx|10.0": {
   "fraction_of_A0_belt_at_or_above_data": 0.30435,
   "n_tail": 30435,
   "N": 100000,
   "p": 0.3043569564304357,
   "binomial_sd": 0.0014550731923268932,
   "source": "calibration.json data/W/stencil3_dlnx/10.0"
  },
  "stencil3_dlnx|35.0": {
   "fraction_of_A0_belt_at_or_above_data": 0.0,
   "n_tail": 0,
   "N": 100000,
   "p": 9.99990000099999e-06,
   "binomial_sd": 9.99990000099999e-06,
   "source": "calibration.json data/W/stencil3_dlnx/35.0"
  }
 },
 "exclusion_of_zero": {
  "local_lin|10.0": {
   "fc_A0_accepts_data_check7_8_belts": [
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false
   ],
   "fc_A0_accepts_data_main_belt_variants": {
    "baseline": false,
    "bandwidth_x0.5": false,
    "bandwidth_x2": false
   },
   "excludes_zero_in_all_8_belts_and_both_bandwidth_variants": true
  },
  "local_lin|35.0": {
   "fc_A0_accepts_data_check7_8_belts": [
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false
   ],
   "fc_A0_accepts_data_main_belt_variants": {
    "baseline": false,
    "bandwidth_x0.5": false,
    "bandwidth_x2": false
   },
   "excludes_zero_in_all_8_belts_and_both_bandwidth_variants": true
  },
  "local_quad|10.0": {
   "fc_A0_accepts_data_check7_8_belts": [
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false
   ],
   "fc_A0_accepts_data_main_belt_variants": {
    "baseline": false,
    "bandwidth_x0.5": false,
    "bandwidth_x2": false
   },
   "excludes_zero_in_all_8_belts_and_both_bandwidth_variants": true
  },
  "local_quad|35.0": {
   "fc_A0_accepts_data_check7_8_belts": [
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false
   ],
   "fc_A0_accepts_data_main_belt_variants": {
    "baseline": false,
    "bandwidth_x0.5": false,
    "bandwidth_x2": false
   },
   "excludes_zero_in_all_8_belts_and_both_bandwidth_variants": true
  },
  "stencil3_dlnx|10.0": {
   "fc_A0_accepts_data_check7_8_belts": [
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false
   ],
   "fc_A0_accepts_data_main_belt_variants": {
    "baseline": false,
    "bandwidth_x0.5": false,
    "bandwidth_x2": false
   },
   "excludes_zero_in_all_8_belts_and_both_bandwidth_variants": true
  },
  "stencil3_dlnx|35.0": {
   "fc_A0_accepts_data_check7_8_belts": [
    false,
    false,
    false,
    false,
    false,
    false,
    false,
    false
   ],
   "fc_A0_accepts_data_main_belt_variants": {
    "baseline": false,
    "bandwidth_x0.5": false,
    "bandwidth_x2": false
   },
   "excludes_zero_in_all_8_belts_and_both_bandwidth_variants": true
  }
 },
 "peak_rss_bytes": 1428738048,
 "runtime_s": 182.1105010509491
}

==> anc/plan/v1/neyman/print/kde_fine_other.py <==
#!/usr/bin/env python3
"""Exclusion of zero by the three estimators other than that of Table III, under halved and
doubled kernel bandwidth (statistics-review#1 of the A19 audit, settled remedy).

Estimators and cells: local_lin and local_quad (local linear and quadratic fits of ln F2 in
ln Q^2, F2 dx) and stencil3_dlnx (three-point derivative, F2 d ln x), each at Q^2 = 10 and
35 GeV^2; family W, belt shape CT18NNLO, main belt draw only (belt seed, M = 100000), the
final member grid (spacing 0.00625 in A) of repro/code/taskE_calibration.py.

A copy of kde_fine.py (same directory) with the path lines of its anc copy (CODE and the grid
default relative to this file) and three changes: the estimator filter, one Engine per
estimator built on that estimator's rows and freed before the next (the host stops a process
above 8 GB resident), and the gates and the block null_tails below.  Noise.draw draws the full
stream and selects rows, so an Engine on fewer rows sees the same pseudo-data sets as the main
belt.

Variants: Scott bandwidth (baseline, tc.kde_logpdf_grid), x0.5 and x2 (make_kde as kde_fine.py).
Stored per cell and variant: fc_68, pieces, fc_A0_accepts_data (g[0] >= 0 from B.fc_pieces, as
taskE_calibration.py data_values), fc_margin_A0 = g[0], v_calibrated, content_min, content_max,
the stored program values and the differences.

Gates, each a hard failure that writes no output (exit status 2):
  K1  baseline fc_68 equals calibration.json data/W/<est>/<q>/fc_68 within 1e-12, all six cells;
  K2  baseline fc_A0_accepts_data equals the stored value in every cell;
  K3  T0, the estimator on the measured data, equals data/W/<est>/<q>/v_data within 1e-12;
  K4  baseline mean(B.T0 >= T0) equals the stored fraction_of_A0_belt_at_or_above_data exactly.
Block null_tails, read from calibration.json and checked against K4: n_tail = round(fraction x
M_belt), N = M_belt, p = (n_tail + 1)/(N + 1), binomial_sd = sqrt(p (1 - p)/N).

Gate demonstration: with INFOGEO_GATE_PERTURB set to one of K1, K2, K3, K4 the comparison
target of that gate is perturbed once (K1, K3: +1e-9; K2: negated; K4: +1/M_belt).  The
program must then stop at that gate (exit status 3); exit status 4 means it did not.  Nothing
is written in this mode.

Writes kde_fine_other.json beside this file.  PDFDATA (or INFOGEO_DATA) names the grid
directory and is read from the environment."""
import os, sys, json, hashlib, time, resource
import numpy as np
from scipy.signal import fftconvolve
CODE = os.path.join(os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..', '..')), 'repro', 'code')
sys.path.insert(0, CODE)
os.environ.setdefault('INFOGEO_DATA', os.path.join(os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', '..', '..', '..')), 'repro', 'data', 'pdfsets'))
import taskE_calibration as tc
from taskD2_dx import LHAGrid, trapw, Estimator
from taskH import AltEst, load_data, Rmodel, ARM
from infogeo_paths import hera as _ig_hera

t_start = time.time()
PERTURB = os.environ.get('INFOGEO_GATE_PERTURB') or None
assert PERTURB in (None, 'K1', 'K2', 'K3', 'K4'), PERTURB
TOL = 1e-12
EST_OTHER = ('local_lin', 'local_quad', 'stencil3_dlnx')
Q_CELLS = (10.0, 35.0)


def sha(p):
    return hashlib.sha256(open(p, 'rb').read()).hexdigest()


HERE = os.path.dirname(os.path.abspath(__file__))
CALP = os.path.join(CODE, '..', 'results', 'calibration.json')
cal = json.load(open(CALP))
prog_sha = sha(os.path.join(CODE, 'taskE_calibration.py'))
assert prog_sha == cal['program_sha256'], 'program changed since calibration.json was written'
M_belt = int(cal['config']['M_belt'])
assert M_belt == tc.M_BELT and int(cal['config']['belt_seed']) == tc.BELT_SEED

hdr, rows, sel, cols = load_data()
sig_c = rows[:, cols['isg']].copy()
noise = tc.Noise(rows[:, cols['ist']].copy(), rows[:, cols['iun']].copy(), rows[:, cols['icorr']].copy())
pdfs = {k: LHAGrid(os.path.join(tc._IG_DATA, v)) for k, v in tc.SETS.items()}
sten_rows = sorted({int(i) for s in sel.values() for idx in s['idx'] for i in idx})
Rc_st = Rmodel(pdfs['CT18NNLO'], rows, cols, sten_rows)
est_ref = Estimator(hdr, rows, sel, Rc_st)
fL = est_ref.fL
alt = {'local_lin': AltEst(rows, sel, cols, Rc_st, pdfs['CT18NNLO'], 1),
       'local_quad': AltEst(rows, sel, cols, Rc_st, pdfs['CT18NNLO'], 2)}
Rc = Rc_st.copy()
for ae in alt.values():
    nz = ae.Rc != 0
    Rc[nz] = ae.Rc[nz]
ests_all = tc.build_estimators(sel, alt)
den = 1 - fL * Rc / (1 + Rc)
lden = np.log(den)
one = np.ones(1)
orig_kde = tc.kde_logpdf_grid


def make_kde(scale):
    def kde(x, tg):
        n = x.size
        h = scale * np.std(x, ddof=1) * n ** (-0.2)
        dt = tg[1] - tg[0]
        u = (x - tg[0]) / dt
        i0 = np.clip(np.floor(u).astype(int), 0, tg.size - 2)
        w1 = np.clip(u - i0, 0.0, 1.0)
        hist = np.bincount(i0, 1 - w1, tg.size) + np.bincount(i0 + 1, w1, tg.size)
        L = int(np.ceil(8 * h / dt))
        ker = np.exp(-0.5 * (np.arange(-L, L + 1) * dt / h) ** 2) / (np.sqrt(2 * np.pi) * h * n)
        f = fftconvolve(hist, ker, mode='full')[L:L + tg.size]
        return np.log(np.maximum(f, 1e-300))
    return kde


def stored(ek, q):
    """The stored main-belt record of one cell, with the gate target perturbed once on request."""
    p = dict(cal['data']['W'][ek][str(q)])
    if PERTURB == 'K1':
        p['fc_68'] = [p['fc_68'][0] + 1e-9, p['fc_68'][1]]
    elif PERTURB == 'K2':
        p['fc_A0_accepts_data'] = not p['fc_A0_accepts_data']
    elif PERTURB == 'K3':
        p['v_data'] = p['v_data'] + 1e-9
    elif PERTURB == 'K4':
        p['fraction_of_A0_belt_at_or_above_data'] = p['fraction_of_A0_belt_at_or_above_data'] + 1.0 / M_belt
    return p


def absdiff(a, b):
    if np.isnan(a) and np.isnan(b):
        return 0.0
    return abs(a - b)


def gate_fail(name, msg):
    if PERTURB == name:
        print(f'gate {name} fails under the perturbation of its target, as required: {msg}', flush=True)
        sys.exit(3)
    print(f'gate {name} FAILED: {msg}; nothing is written', flush=True)
    sys.exit(2)


variants = {'baseline': 1.0, 'bandwidth_x0.5': 0.5, 'bandwidth_x2': 2.0}
res = {name: {} for name in variants}
gates = {'K1': {'max_abs_diff': 0.0, 'tol': TOL}, 'K2': {'mismatches': 0},
         'K3': {'max_abs_diff': 0.0, 'tol': TOL}, 'K4': {'max_abs_diff': 0.0, 'tol': 0.0}}
cells = []
for ek in EST_OTHER:
    ests = {k: v for k, v in ests_all.items() if k[0] == ek and k[1] in Q_CELLS}
    used = np.array(sorted({int(i) for e in ests.values() for i in e.used}), int)
    pos = {int(r): j for j, r in enumerate(used)}
    d, Rs = noise.draw(tc.BELT_SEED, tc.M_BELT, used)
    assert d.min() > -100.0
    eng = tc.Engine(np.log1p(d / 100.0), Rs, ests, fL, Rc, used, pos)
    del d
    for name, scale in variants.items():
        tc.kde_logpdf_grid = orig_kde if scale == 1.0 else make_kde(scale)
        for (ek_, q), e in sorted(ests.items(), key=lambda t: t[0][1]):
            key = f'{ek}|{q}'
            ms = tc.MEASURE[ek]
            F2c = sig_c[sel[q]['idx'][1]] / den[sel[q]['idx'][1]]
            xs = sel[q]['x']
            wb = xs * trapw(xs) if ms == 'dx' else trapw(xs)
            shp = tc.model_slope(pdfs['CT18NNLO'], xs, q)
            vu = tc.wsd(wb * F2c, shp)[0]
            mom = eng.moments((ek, q), e, F2c, shp, lden)
            B = tc.FCBelt(mom, tc.A_GRID, vu, full=True, diag=False)
            T0 = float(e(sig_c[None, :], one, fL, Rc)[0])
            pcs, g = B.fc_pieces(T0)
            frac = float(np.mean(B.T0 >= T0))
            prog = stored(ek, q)
            r = {'measure': ms, 'T0': T0, 'v_unit': float(vu),
                 'fc_68': [pcs[0][0], pcs[-1][1]], 'pieces': pcs,
                 'fc_A0_accepts_data': bool(g[0] >= 0), 'fc_margin_A0': float(g[0]),
                 'fc_T0_clamped': bool(T0 < B.tlo or T0 > B.thi),
                 'v_calibrated': float(np.atleast_1d(B.point(T0))[0]),
                 'content_min': float(B.content[tc.CL].min()), 'content_max': float(B.content[tc.CL].max()),
                 'fraction_of_A0_belt_at_or_above_data': frac,
                 'program_fc_68': prog['fc_68'], 'program_v_calibrated': prog['v_calibrated'],
                 'program_fc_A0_accepts_data': bool(prog['fc_A0_accepts_data']),
                 'program_v_data': prog['v_data'],
                 'program_fraction_of_A0_belt_at_or_above_data': prog['fraction_of_A0_belt_at_or_above_data']}
            r['abs_diff_fc_68_vs_program'] = [absdiff(a, b) for a, b in zip(r['fc_68'], prog['fc_68'])]
            r['diff_v_calibrated_vs_program'] = r['v_calibrated'] - prog['v_calibrated']
            res[name][key] = r
            print(name, ek, q, [[round(z, 6) for z in p] for p in pcs], 'A0 accepts', r['fc_A0_accepts_data'],
                  'g0', round(r['fc_margin_A0'], 4), round(r['v_calibrated'], 6), flush=True)
            if name == 'baseline':
                cells.append(key)
                dk3 = abs(T0 - prog['v_data'])
                gates['K3']['max_abs_diff'] = max(gates['K3']['max_abs_diff'], dk3)
                if not dk3 <= TOL:
                    gate_fail('K3', f'{key}: T0 {T0!r} against stored v_data {prog["v_data"]!r}')
                dk1 = max(r['abs_diff_fc_68_vs_program'])
                gates['K1']['max_abs_diff'] = max(gates['K1']['max_abs_diff'], dk1)
                if not dk1 <= TOL:
                    gate_fail('K1', f'{key}: fc_68 {r["fc_68"]} against stored {prog["fc_68"]}')
                if r['fc_A0_accepts_data'] != bool(prog['fc_A0_accepts_data']):
                    gates['K2']['mismatches'] += 1
                    gate_fail('K2', f'{key}: fc_A0_accepts_data {r["fc_A0_accepts_data"]} against stored '
                                    f'{prog["fc_A0_accepts_data"]}')
                dk4 = abs(frac - prog['fraction_of_A0_belt_at_or_above_data'])
                gates['K4']['max_abs_diff'] = max(gates['K4']['max_abs_diff'], dk4)
                if frac != prog['fraction_of_A0_belt_at_or_above_data']:
                    gate_fail('K4', f'{key}: fraction {frac!r} against stored '
                                    f'{prog["fraction_of_A0_belt_at_or_above_data"]!r}')
            del B, mom
    tc.kde_logpdf_grid = orig_kde
    del eng
if PERTURB is not None:
    print(f'gate {PERTURB} did NOT fail under the perturbation of its target', flush=True)
    sys.exit(4)
assert len(cells) == 6
for gk in gates:
    gates[gk]['passed'] = True

null_tails = {}
for key in cells:
    ek, q = key.split('|')
    frac = cal['data']['W'][ek][q]['fraction_of_A0_belt_at_or_above_data']
    assert frac == res['baseline'][key]['fraction_of_A0_belt_at_or_above_data']    # K4
    n_tail = int(round(frac * M_belt))
    assert abs(n_tail - frac * M_belt) < 1e-6
    p = (n_tail + 1) / (M_belt + 1)
    null_tails[key] = {'fraction_of_A0_belt_at_or_above_data': frac, 'n_tail': n_tail, 'N': M_belt,
                       'p': p, 'binomial_sd': float(np.sqrt(p * (1 - p) / M_belt)),
                       'source': f'calibration.json data/W/{ek}/{q}'}

c7 = cal['check7_belt_seed_replicas']
exclusion = {}
for key in cells:
    ek, q = key.split('|')
    belts8 = [bool(z) for z in c7['table'][ek][q]['fc_A0_accepts_data']]
    vv = {name: res[name][key]['fc_A0_accepts_data'] for name in variants}
    exclusion[key] = {'fc_A0_accepts_data_check7_8_belts': belts8,
                      'fc_A0_accepts_data_main_belt_variants': vv,
                      'excludes_zero_in_all_8_belts_and_both_bandwidth_variants':
                          bool(not any(belts8) and not vv['bandwidth_x0.5'] and not vv['bandwidth_x2'])}

base = res['baseline']
out = dict(program='plan/v1/neyman/print/kde_fine_other.py',
           program_sha256=sha(os.path.abspath(__file__)),
           calibration_sha256=sha(CALP), taskE_program_sha256=prog_sha,
           imports_sha256={f: sha(os.path.join(CODE, f)) for f in
                           ('taskE_calibration.py', 'taskD2_dx.py', 'taskH.py', 'infogeo_paths.py')},
           inputs_sha256={ARM: sha(_ig_hera(ARM)),
                          'CT18NNLO/CT18NNLO_0000.dat': sha(os.path.join(tc._IG_DATA, 'CT18NNLO', 'CT18NNLO_0000.dat'))},
           base_program='plan/v1/neyman/print/kde_fine.py (anc path lines)',
           belt_seed=tc.BELT_SEED, M_belt=M_belt, A_spacing=float(tc.DA), n_members=int(tc.A_GRID.size),
           CL=tc.CL, family='W', belt_shape='CT18NNLO',
           cells=cells, variants=res,
           variant_scales=variants,
           gates=gates,
           baseline_max_abs_vs_program=max(max(v['abs_diff_fc_68_vs_program']) for v in base.values()),
           end_shift_vs_baseline={name: {k: [a - b for a, b in zip(v['fc_68'], base[k]['fc_68'])] for k, v in r.items()}
                                  for name, r in res.items() if name != 'baseline'},
           margin_A0_shift_vs_baseline={name: {k: v['fc_margin_A0'] - base[k]['fc_margin_A0'] for k, v in r.items()}
                                        for name, r in res.items() if name != 'baseline'},
           v_calibrated_shift_vs_baseline={name: {k: v['v_calibrated'] - base[k]['v_calibrated'] for k, v in r.items()}
                                           for name, r in res.items() if name != 'baseline'},
           null_tails=null_tails,
           exclusion_of_zero=exclusion,
           peak_rss_bytes=int(resource.getrusage(resource.RUSAGE_SELF).ru_maxrss) * 1024,
           runtime_s=time.time() - t_start)
json.dump(out, open(os.path.join(HERE, 'kde_fine_other.json'), 'w'), indent=1)
print('gates', {k: v for k, v in gates.items()})
print('baseline vs program', out['baseline_max_abs_vs_program'])
print('exclusion', {k: v['excludes_zero_in_all_8_belts_and_both_bandwidth_variants'] for k, v in exclusion.items()})


==> anc/plan/v1/neyman/print/print_values.json <==
{
 "program": "plan/v1/neyman/print/print_values.py",
 "calibration_sha256": "0c5a3d6a10e5d6b694bd6f1b2507d6a587e0d7a0f59c1a7f6ec3156b388dbab2",
 "kde_fine_sha256": "610e6cf0a69cb6c3e983c0e46f3ea2f05a22dce1e4f5c442ce3b9e9ca7aa4cca",
 "settle_rule": "d decimals are settled when mean +- 2 sd_of_mean, and the mean moved by each bandwidth shift, round half up to the same string; exact zeros (all belts 0) print as 0",
 "values": {
  "10.0|v_calibrated": {
   "n_belts": 8,
   "mean": 0.012643009883635349,
   "sd_per_belt": 0.0005516954560459403,
   "sd_of_mean": 0.0001950537990599446,
   "exact_zero": false,
   "depends_on_density_estimate": false,
   "bandwidth_shifts": [],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": false,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 2,
   "print_settled": "0.01",
   "print_decimals_with_mc_sd": 4,
   "print_with_mc_sd": "0.0126 +- 0.0002",
   "main_belt": 0.012359508268877816,
   "print_main_belt_3dp": "0.012",
   "print_mean_3dp": "0.013"
  },
  "10.0|fc_68_lo": {
   "n_belts": 8,
   "mean": 0.0,
   "sd_per_belt": 0.0,
   "sd_of_mean": 0.0,
   "exact_zero": true,
   "depends_on_density_estimate": true,
   "bandwidth_shifts": [
    0.0,
    0.0
   ],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": true,
    "5": true
   },
   "print_decimals_settled": 0,
   "print_settled": "0",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.0,
   "print_main_belt_3dp": "0.000",
   "print_mean_3dp": "0.000"
  },
  "10.0|fc_68_hi": {
   "n_belts": 8,
   "mean": 0.07048060394365051,
   "sd_per_belt": 0.00029925093471415144,
   "sd_of_mean": 0.00010580118260639464,
   "exact_zero": false,
   "depends_on_density_estimate": true,
   "bandwidth_shifts": [
    0.00025038154450858496,
    -0.0007172211421205277
   ],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": false,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 2,
   "print_settled": "0.07",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.07061136253213732,
   "print_main_belt_3dp": "0.071",
   "print_mean_3dp": "0.070"
  },
  "10.0|central_68_hi": {
   "n_belts": 8,
   "mean": 0.06881477919319265,
   "sd_per_belt": 0.00014192008177735263,
   "sd_of_mean": 5.0176326105657704e-05,
   "exact_zero": false,
   "depends_on_density_estimate": false,
   "bandwidth_shifts": [],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 3,
   "print_settled": "0.069",
   "print_decimals_with_mc_sd": 5,
   "print_with_mc_sd": "0.06881 +- 0.00005",
   "main_belt": 0.0687457383627008,
   "print_main_belt_3dp": "0.069",
   "print_mean_3dp": "0.069"
  },
  "35.0|v_calibrated": {
   "n_belts": 8,
   "mean": 0.0691122281294356,
   "sd_per_belt": 9.155079584096342e-05,
   "sd_of_mean": 3.23680942810852e-05,
   "exact_zero": false,
   "depends_on_density_estimate": false,
   "bandwidth_shifts": [],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 3,
   "print_settled": "0.069",
   "print_decimals_with_mc_sd": 5,
   "print_with_mc_sd": "0.06911 +- 0.00003",
   "main_belt": 0.06928453550697182,
   "print_main_belt_3dp": "0.069",
   "print_mean_3dp": "0.069"
  },
  "35.0|fc_68_lo": {
   "n_belts": 8,
   "mean": 0.05562267925141997,
   "sd_per_belt": 9.955848607246731e-05,
   "sd_of_mean": 3.519924031325404e-05,
   "exact_zero": false,
   "depends_on_density_estimate": true,
   "bandwidth_shifts": [
    6.963613437907523e-05,
    -3.805459872767425e-05
   ],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 3,
   "print_settled": "0.056",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.05576981155736609,
   "print_main_belt_3dp": "0.056",
   "print_mean_3dp": "0.056"
  },
  "35.0|fc_68_hi": {
   "n_belts": 8,
   "mean": 0.08381668744532447,
   "sd_per_belt": 0.00014067842564068262,
   "sd_of_mean": 4.973733436858708e-05,
   "exact_zero": false,
   "depends_on_density_estimate": true,
   "bandwidth_shifts": [
    -8.214254764715712e-06,
    1.9257401507891125e-05
   ],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 3,
   "print_settled": "0.084",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.08378589568118955,
   "print_main_belt_3dp": "0.084",
   "print_mean_3dp": "0.084"
  },
  "35.0|central_68_hi": {
   "n_belts": 8,
   "mean": 0.08263431238448735,
   "sd_per_belt": 8.747231907999325e-05,
   "sd_of_mean": 3.0926134993788326e-05,
   "exact_zero": false,
   "depends_on_density_estimate": false,
   "bandwidth_shifts": [],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 3,
   "print_settled": "0.083",
   "print_decimals_with_mc_sd": 5,
   "print_with_mc_sd": "0.08263 +- 0.00003",
   "main_belt": 0.08267510534495866,
   "print_main_belt_3dp": "0.083",
   "print_mean_3dp": "0.083"
  },
  "500.0|v_calibrated": {
   "n_belts": 8,
   "mean": 0.0,
   "sd_per_belt": 0.0,
   "sd_of_mean": 0.0,
   "exact_zero": true,
   "depends_on_density_estimate": false,
   "bandwidth_shifts": [],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": true,
    "5": true
   },
   "print_decimals_settled": 0,
   "print_settled": "0",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.0,
   "print_main_belt_3dp": "0.000",
   "print_mean_3dp": "0.000"
  },
  "500.0|fc_68_lo": {
   "n_belts": 8,
   "mean": 0.0,
   "sd_per_belt": 0.0,
   "sd_of_mean": 0.0,
   "exact_zero": true,
   "depends_on_density_estimate": true,
   "bandwidth_shifts": [
    0.0,
    0.0
   ],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": true,
    "4": true,
    "5": true
   },
   "print_decimals_settled": 0,
   "print_settled": "0",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.0,
   "print_main_belt_3dp": "0.000",
   "print_mean_3dp": "0.000"
  },
  "500.0|fc_68_hi": {
   "n_belts": 8,
   "mean": 0.020563551537463174,
   "sd_per_belt": 6.147860210917188e-05,
   "sd_of_mean": 2.173596822463251e-05,
   "exact_zero": false,
   "depends_on_density_estimate": true,
   "bandwidth_shifts": [
    0.00026849780110546964,
    -5.465077308955055e-05
   ],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": false,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 2,
   "print_settled": "0.02",
   "print_decimals_with_mc_sd": null,
   "print_with_mc_sd": null,
   "main_belt": 0.02046746862090902,
   "print_main_belt_3dp": "0.020",
   "print_mean_3dp": "0.021"
  },
  "500.0|central_68_hi": {
   "n_belts": 8,
   "mean": 0.019556766684080414,
   "sd_per_belt": 0.00013407367968973824,
   "sd_of_mean": 4.7402204043623494e-05,
   "exact_zero": false,
   "depends_on_density_estimate": false,
   "bandwidth_shifts": [],
   "settled_by_decimals": {
    "0": true,
    "1": true,
    "2": true,
    "3": false,
    "4": false,
    "5": false
   },
   "print_decimals_settled": 2,
   "print_settled": "0.02",
   "print_decimals_with_mc_sd": 5,
   "print_with_mc_sd": "0.01956 +- 0.00005",
   "main_belt": 0.019798723864154932,
   "print_main_belt_3dp": "0.020",
   "print_mean_3dp": "0.020"
  }
 },
 "coverage": {
  "between_members|feldman_cousins|belt_shape": {
   "n": 840,
   "min": 0.67501,
   "min_at": [
    "CT18NNLO",
    0.378125,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6803872023809524,
   "max": 0.69104,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 4
  },
  "between_members|feldman_cousins|G": {
   "n": 1032,
   "min": 0.67503,
   "min_at": [
    "CT18NNLO",
    0.378125,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6810572093023256,
   "max": 0.6914,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 3
  },
  "between_members|feldman_cousins|S": {
   "n": 1320,
   "min": 0.67759,
   "min_at": [
    "x",
    0.053125,
    "local_lin",
    "500.0"
   ],
   "mean": 0.7033751136363636,
   "max": 0.83674,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0
  },
  "between_members|central|belt_shape": {
   "n": 840,
   "min": 0.67518,
   "min_at": [
    "CT18NNLO",
    0.278125,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6802825714285714,
   "max": 0.6856,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 7
  },
  "between_members|central|G": {
   "n": 1032,
   "min": 0.67527,
   "min_at": [
    "NNPDF40",
    0.284375,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6809061337209302,
   "max": 0.6864,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 9
  },
  "between_members|central|S": {
   "n": 1320,
   "min": 0.67583,
   "min_at": [
    "x",
    0.284375,
    "stencil3",
    "35.0"
   ],
   "mean": 0.7002103636363637,
   "max": 0.83807,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0
  },
  "members|feldman_cousins|belt_shape": {
   "n": 48,
   "min": 0.67696,
   "min_at": [
    "CT18NNLO",
    0.5,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6804622916666667,
   "max": 0.68542,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0,
   "mean_A0": 0.67978,
   "outside": {
    "n": 336,
    "min": 0.58274,
    "min_at": [
     "x",
     1.5,
     "stencil3",
     "35.0"
    ],
    "mean": 0.691241875,
    "max": 0.91378,
    "n_below_pass_rule": 57,
    "n_z_below_minus2": 64
   }
  },
  "members|feldman_cousins|G": {
   "n": 144,
   "min": 0.67708,
   "min_at": [
    "CT18NNLO",
    0.5,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6813890972222222,
   "max": 0.6865,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0,
   "mean_A0": 0.67978,
   "outside": {
    "n": 240,
    "min": 0.58274,
    "min_at": [
     "x",
     1.5,
     "stencil3",
     "35.0"
    ],
    "mean": 0.696707625,
    "max": 0.91578,
    "n_below_pass_rule": 56,
    "n_z_below_minus2": 62
   }
  },
  "members|feldman_cousins|S": {
   "n": 288,
   "min": 0.67803,
   "min_at": [
    "x",
    3.0,
    "local_quad",
    "35.0"
   ],
   "mean": 0.7154734027777778,
   "max": 0.83669,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0,
   "mean_A0": 0.6818908333333334,
   "outside": {
    "n": 96,
    "min": 0.62143,
    "min_at": [
     "random",
     3.0,
     "stencil3_dlnx",
     "500.0"
    ],
    "mean": 0.7459111458333334,
    "max": 0.93537,
    "n_below_pass_rule": 12,
    "n_z_below_minus2": 14
   }
  },
  "members|central|belt_shape": {
   "n": 48,
   "min": 0.67683,
   "min_at": [
    "CT18NNLO",
    0.5,
    "local_lin",
    "500.0"
   ],
   "mean": 0.680551875,
   "max": 0.68522,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0,
   "mean_A0": 0.8402733333333333,
   "outside": {
    "n": 336,
    "min": 0.58395,
    "min_at": [
     "x",
     1.5,
     "stencil3",
     "35.0"
    ],
    "mean": 0.6914270238095238,
    "max": 0.91403,
    "n_below_pass_rule": 57,
    "n_z_below_minus2": 65
   }
  },
  "members|central|G": {
   "n": 144,
   "min": 0.67683,
   "min_at": [
    "CT18NNLO",
    0.5,
    "local_lin",
    "500.0"
   ],
   "mean": 0.6814392361111111,
   "max": 0.68632,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0,
   "mean_A0": 0.8402766666666667,
   "outside": {
    "n": 240,
    "min": 0.58395,
    "min_at": [
     "x",
     1.5,
     "stencil3",
     "35.0"
    ],
    "mean": 0.6969109166666667,
    "max": 0.9159,
    "n_below_pass_rule": 56,
    "n_z_below_minus2": 63
   }
  },
  "members|central|S": {
   "n": 288,
   "min": 0.67774,
   "min_at": [
    "x",
    1.5,
    "local_quad",
    "35.0"
   ],
   "mean": 0.7153206249999999,
   "max": 0.83808,
   "n_below_pass_rule": 0,
   "n_z_below_minus2": 0,
   "mean_A0": 0.8403325,
   "outside": {
    "n": 96,
    "min": 0.62101,
    "min_at": [
     "random",
     3.0,
     "stencil3_dlnx",
     "500.0"
    ],
    "mean": 0.745641875,
    "max": 0.93674,
    "n_below_pass_rule": 15,
    "n_z_below_minus2": 17
   }
  },
  "members|feldman_cousins|S|global_fit_truths": {
   "shapes": [
    "CT18NNLO",
    "NNPDF40",
    "MSHT20"
   ],
   "n": 144,
   "mean": 0.7142402777777778,
   "max": 0.77893,
   "min": 0.68257
  },
  "per_truth_shape": {
   "between_members|feldman_cousins|belt_shape_interval": {
    "CT18NNLO": {
     "n": 840,
     "min": 0.67501,
     "n_below_pass_rule": 0
    },
    "NNPDF40": {
     "n": 96,
     "min": 0.67453,
     "n_below_pass_rule": 0
    },
    "MSHT20": {
     "n": 96,
     "min": 0.67426,
     "n_below_pass_rule": 0
    },
    "ln(1/x)": {
     "n": 96,
     "min": 0.67007,
     "n_below_pass_rule": 3
    },
    "ln(1/x)^2": {
     "n": 96,
     "min": 0.6578,
     "n_below_pass_rule": 4
    },
    "x": {
     "n": 96,
     "min": 0.58275,
     "n_below_pass_rule": 37
    }
   },
   "between_members|central|belt_shape_interval": {
    "CT18NNLO": {
     "n": 840,
     "min": 0.67518,
     "n_below_pass_rule": 0
    },
    "NNPDF40": {
     "n": 96,
     "min": 0.67469,
     "n_below_pass_rule": 0
    },
    "MSHT20": {
     "n": 96,
     "min": 0.67418,
     "n_below_pass_rule": 0
    },
    "ln(1/x)": {
     "n": 96,
     "min": 0.67022,
     "n_below_pass_rule": 3
    },
    "ln(1/x)^2": {
     "n": 96,
     "min": 0.65785,
     "n_below_pass_rule": 4
    },
    "x": {
     "n": 96,
     "min": 0.58394,
     "n_below_pass_rule": 38
    }
   },
   "members|feldman_cousins|belt_shape_interval": {
    "CT18NNLO": {
     "n": 48,
     "min": 0.67696,
     "n_below_pass_rule": 0
    },
    "NNPDF40": {
     "n": 48,
     "min": 0.67517,
     "n_below_pass_rule": 0
    },
    "MSHT20": {
     "n": 48,
     "min": 0.67478,
     "n_below_pass_rule": 0
    },
    "ln(1/x)": {
     "n": 48,
     "min": 0.67008,
     "n_below_pass_rule": 3
    },
    "ln(1/x)^2": {
     "n": 48,
     "min": 0.65777,
     "n_below_pass_rule": 4
    },
    "x": {
     "n": 48,
     "min": 0.58274,
     "n_below_pass_rule": 29
    },
    "alternating": {
     "n": 48,
     "min": 0.61333,
     "n_below_pass_rule": 18
    },
    "random": {
     "n": 48,
     "min": 0.61691,
     "n_below_pass_rule": 3
    }
   },
   "members|central|belt_shape_interval": {
    "CT18NNLO": {
     "n": 48,
     "min": 0.67683,
     "n_below_pass_rule": 0
    },
    "NNPDF40": {
     "n": 48,
     "min": 0.67534,
     "n_below_pass_rule": 0
    },
    "MSHT20": {
     "n": 48,
     "min": 0.67494,
     "n_below_pass_rule": 0
    },
    "ln(1/x)": {
     "n": 48,
     "min": 0.67018,
     "n_below_pass_rule": 3
    },
    "ln(1/x)^2": {
     "n": 48,
     "min": 0.65784,
     "n_below_pass_rule": 4
    },
    "x": {
     "n": 48,
     "min": 0.58395,
     "n_below_pass_rule": 29
    },
    "alternating": {
     "n": 48,
     "min": 0.61341,
     "n_below_pass_rule": 18
    },
    "random": {
     "n": 48,
     "min": 0.61664,
     "n_below_pass_rule": 3
    }
   }
  }
 },
 "pass_rule": {
  "sd_binomial": 0.001475127113166862,
  "sd_comb": 0.0020861447696648478,
  "threshold": 0.6716554209213407,
  "k_min": 67166,
  "N": 100000,
  "P_pass": {
   "0.65": 1.7127523768086503e-47,
   "0.67": 0.13282989459833996,
   "0.675": 0.9879898891104656
  }
 },
 "failures": []
}

==> anc/plan/v1/neyman/print/print_values.py <==
#!/usr/bin/env python3
"""Printed HERA values of App E and the coverage figures, recomputed from the raw records of
repro/results/calibration.json without importing the program that wrote it.

1. Belt replicas (check7_belt_seed_replicas): for every quoted quantity of the three-point derivative
   (F2 dx, family W, belt shape CT18NNLO), the mean over the n belts, the sd per belt and the sd of the mean
   are recomputed from the stored values and compared with the program's quoted_values block.
2. Settled digit: a format with d decimals is settled when mean - 2 sd_of_mean and mean + 2 sd_of_mean round
   (half up, on the shortest decimal form) to the same string, and the bandwidth shifts of kde_fine.json
   (Scott bandwidth halved and doubled, main belt) moved onto the mean also round to it.  The chosen format
   is the largest d <= 3 that is settled; a value printed beside its Monte Carlo sd may carry the decimal of
   the first significant digit of that sd instead, when it does not depend on the density estimate.
3. Coverage: the between-member summaries (check5b) and the member summaries (check5) are recounted from
   the per-point records: number of in-class points, minimum, mean, points below the pass rule, points with
   z < -2, and the outside-class minimum and count below the pass rule.
4. The pass rule: sd_comb, the threshold, the minimal count and the pass probabilities at 0.65 and 0.67
   from the binomial law, against the stored config.
5. A20 (6 Oct 2026, claims-vs-code#3): the coverage of the class-S interval (feldman_cousins|S) at the member truths
   of the three global-fit slope shapes CT18NNLO, NNPDF40 and MSHT20 (class G) with A > 0, as n, mean and maximum,
   stored under coverage['members|feldman_cousins|S|global_fit_truths'].  These are the values the text quotes for
   the class-S interval.

Writes print_values.json beside this file.  Exit 1 on any disagreement."""
import decimal, hashlib, json, math, os, sys
from scipy import stats

HERE = os.path.dirname(os.path.abspath(__file__))
TREE = os.path.normpath(os.path.join(HERE, '..', '..', '..', '..'))
CALP = os.path.join(TREE, 'repro/results/calibration.json')
KDEP = os.path.join(HERE, 'kde_fine.json')
raw = open(CALP, 'rb').read()
C = json.loads(raw)
K = json.load(open(KDEP))
fails = []
if K['calibration_sha256'] != hashlib.sha256(raw).hexdigest():
    fails.append('kde_fine.json was made against another calibration.json')


def r(v, d):
    q = decimal.Decimal(1).scaleb(-d)
    return str(decimal.Decimal(repr(float(v))).quantize(q, rounding=decimal.ROUND_HALF_UP))


def mean_sd(x):
    n = len(x)
    m = sum(x) / n
    sd = math.sqrt(sum((a - m) ** 2 for a in x) / (n - 1))
    return m, sd, sd / math.sqrt(n)


# ---- 1, 2: replicas and settled digits
REP = C['check7_belt_seed_replicas']['table']['stencil3']
QV = C['quoted_values']['table']['stencil3']
WANT = {'v_calibrated': ('v_calibrated', None), 'fc_68_lo': ('fc_68', 0), 'fc_68_hi': ('fc_68', 1),
        'central_68_hi': ('central_68', 1)}
values = {}
for q in ('10.0', '35.0', '500.0'):
    for key, (fld, j) in WANT.items():
        vals = [v if j is None else v[j] for v in REP[q][fld]['values']]
        m, sd, sem = mean_sd(vals)
        st = QV[q][key]
        for a, b, nm in ((m, st['mean'], 'mean'), (sd, st['sd_per_belt'], 'sd_per_belt'), (sem, st['sd_of_mean'], 'sd_of_mean')):
            if abs(a - b) > 1e-15:
                fails.append(f'{q} {key} {nm}: recomputed {a!r} against stored {b!r}')
        kde_dep = key.startswith('fc_68')
        shifts = [0.0]
        if kde_dep:
            for var in ('bandwidth_x0.5', 'bandwidth_x2'):
                shifts.append(K['end_shift_vs_baseline'][var][f'stencil3|{q}'][0 if key == 'fc_68_lo' else 1])
        else:
            for var in ('bandwidth_x0.5', 'bandwidth_x2'):
                if key == 'v_calibrated' and K['v_calibrated_shift_vs_baseline'][var][f'stencil3|{q}'] != 0.0:
                    fails.append(f'{q} v_calibrated depends on the bandwidth')
        settled = {}
        for d in range(0, 6):
            cands = {r(m + s + e, d) for s in shifts for e in (-2 * sem, 0.0, 2 * sem)}
            settled[d] = len(cands) == 1
        exact_zero = all(v == 0.0 for v in vals)
        best = 0 if exact_zero else max([d for d in range(1, 4) if settled[d]] or [0])
        with_mc = None
        if not exact_zero and not kde_dep and sem > 0:
            with_mc = -int(math.floor(math.log10(sem)))          # decimal of the first significant digit of the sd
        values[f'{q}|{key}'] = dict(n_belts=len(vals), mean=m, sd_per_belt=sd, sd_of_mean=sem, exact_zero=exact_zero,
                                    depends_on_density_estimate=kde_dep, bandwidth_shifts=shifts[1:],
                                    settled_by_decimals={str(d): settled[d] for d in settled},
                                    print_decimals_settled=best, print_settled=r(m, best),
                                    print_decimals_with_mc_sd=with_mc,
                                    print_with_mc_sd=(None if with_mc is None else f'{r(m, with_mc)} +- {r(sem, with_mc)}'),
                                    main_belt=vals[0], print_main_belt_3dp=r(vals[0], 3), print_mean_3dp=r(m, 3))

# ---- 3: coverage recounts
CLS = C['config']['shape_classes']
GATE = C['config']['coverage_gate_value']


def recount(table, rule, cls, positive_only=True):
    pts, out_pts = [], []
    for shape, byA in table.items():
        for A, byE in byA.items():
            a = float(A.split('=')[1])
            if positive_only and a == 0.0:
                continue
            for ek, byQ in byE.items():
                for q, rec in byQ.items():
                    k = f'{rule}|{cls}'
                    inside = shape in CLS[cls] or shape == 'any_shape'
                    if k in rec:
                        (pts if inside else out_pts).append((rec[k]['coverage'], rec[k]['z_vs_CL_sd_comb'], shape, a, ek, q))
    return pts, out_pts


def summ(pts):
    if not pts:
        return None
    cov = [p[0] for p in pts]
    i = cov.index(min(cov))
    return dict(n=len(pts), min=min(cov), min_at=list(pts[i][2:]), mean=sum(cov) / len(cov), max=max(cov),
                n_below_pass_rule=sum(c < GATE for c in cov), n_z_below_minus2=sum(p[1] < -2 for p in pts))


cov = {}
TB = C['check5b_coverage_between_members']['table_between_members']
for rule in ('feldman_cousins', 'central'):
    for cls in ('belt_shape', 'G', 'S'):
        pin, _ = recount(TB, rule, cls)
        s = summ(pin)
        st = C['check5b_coverage_between_members']['summary_between_members'][f'{rule}|{cls}']
        for a, b in ((s['n'], st['n_points_in_class']), (s['min'], st['in_class_min']), (s['n_below_pass_rule'], st['n_in_class_below_gate'])):
            if a != b:
                fails.append(f'check5b {rule}|{cls}: recount {a} against stored {b}')
        if abs(s['mean'] - st['in_class_mean']) > 1e-12:
            fails.append(f'check5b {rule}|{cls} mean: {s["mean"]} against {st["in_class_mean"]}')
        if s['n_z_below_minus2'] != st['n_in_class_z_below_minus2']:
            fails.append(f'check5b {rule}|{cls} z<-2: {s["n_z_below_minus2"]} against {st["n_in_class_z_below_minus2"]}')
        cov[f'between_members|{rule}|{cls}'] = s

# member truths (check5): the records carry every class key, so class membership is decided by the shape
T5 = C['check5_coverage']['table']
for rule in ('feldman_cousins', 'central'):
    for cls in ('belt_shape', 'G', 'S'):
        pin, pout = [], []
        for shape, byA in T5.items():
            for A, byE in byA.items():
                a = float(A.split('=')[1])
                for ek, byQ in byE.items():
                    for q, rec in byQ.items():
                        k = f'{rule}|{cls}'
                        if k not in rec:
                            continue
                        row = (rec[k]['coverage'], rec[k]['z_vs_CL_sd_comb'], shape, a, ek, q)
                        if shape == 'any_shape' or shape in CLS[cls]:
                            pin.append(row)
                        else:
                            pout.append(row)
        pos = [p for p in pin if p[3] > 0]
        zero = [p for p in pin if p[3] == 0]
        s = summ(pos)
        s['mean_A0'] = sum(p[0] for p in zero) / len(zero)
        so = summ([p for p in pout])
        s['outside'] = so
        st = C['check5_coverage']['summary'][f'{rule}|{cls}']
        if abs(s['mean'] - st['in_class_mean_A_positive']) > 1e-12 or s['min'] != st['in_class_min_A_positive']:
            fails.append(f'check5 {rule}|{cls}: recount mean {s["mean"]} min {s["min"]} against {st["in_class_mean_A_positive"]} {st["in_class_min_A_positive"]}')
        if abs(s['mean_A0'] - st['in_class_mean_A0']) > 1e-12:
            fails.append(f'check5 {rule}|{cls} A0 mean {s["mean_A0"]} against {st["in_class_mean_A0"]}')
        if so is not None and (so['min'] != st['outside_min'] or so['n_below_pass_rule'] != st['n_outside_below_gate']
                               or so['n'] != st['n_points_outside_class']):
            fails.append(f'check5 {rule}|{cls} outside: {so} against {st["outside_min"]} {st["n_outside_below_gate"]} {st["n_points_outside_class"]}')
        cov[f'members|{rule}|{cls}'] = s

# 5. class-S interval at the member truths of the three global-fit shapes (class G), A > 0 (claims-vs-code#3)
cS = [rec['feldman_cousins|S']['coverage'] for shape, byA in T5.items() if shape in CLS['G']
      for A, byE in byA.items() if float(A.split('=')[1]) > 0 for ek, byQ in byE.items() for q, rec in byQ.items()]
cov['members|feldman_cousins|S|global_fit_truths'] = dict(shapes=list(CLS['G']), n=len(cS), mean=sum(cS) / len(cS),
                                                           max=max(cS), min=min(cS))

# per truth shape, the interval of the belt shape (the printed one): smallest coverage at A > 0
per_shape = {}
for where, table in (('between_members', TB), ('members', T5)):
    for rule in ('feldman_cousins', 'central'):
        d = {}
        for shape, byA in table.items():
            if shape == 'any_shape':
                continue
            cv = [rec[f'{rule}|belt_shape']['coverage'] for A, byE in byA.items() if float(A.split('=')[1]) > 0
                  for ek, byQ in byE.items() for q, rec in byQ.items()]
            d[shape] = dict(n=len(cv), min=min(cv), n_below_pass_rule=sum(c < GATE for c in cv))
        per_shape[f'{where}|{rule}|belt_shape_interval'] = d
st = C['check5_coverage']['min_coverage_by_truth_shape_A_positive']
for rule in ('feldman_cousins', 'central'):
    for shape, v in per_shape[f'members|{rule}|belt_shape_interval'].items():
        if v['min'] != st[f'{rule}|belt_shape'][shape]:
            fails.append(f'per-shape minimum {rule} {shape}: {v["min"]} against {st[f"{rule}|belt_shape"][shape]}')
cov['per_truth_shape'] = per_shape

# ---- 4: the pass rule
N, M, CL = C['config']['N_coverage'], C['config']['M_belt'], C['config']['CL']
sdc = math.sqrt(CL * (1 - CL) * (1 / N + 1 / M))
gate = CL - 4 * sdc
kmin = math.ceil(gate * N - 1e-9)
pp = {p: float(stats.binom.sf(kmin - 1, N, p)) for p in (0.65, 0.67, 0.675)}
rule = dict(sd_binomial=math.sqrt(CL * (1 - CL) / N), sd_comb=sdc, threshold=gate, k_min=kmin, N=N, P_pass=pp)
for a, b, nm in ((sdc, C['config']['sd_combined'], 'sd_comb'), (gate, GATE, 'threshold'),
                 (kmin, C['config']['coverage_gate_k_min_of_N'][0], 'k_min')):
    if abs(a - b) > 1e-12:
        fails.append(f'pass rule {nm}: {a} against {b}')
if abs(pp[0.67] / C['config']['P_pass_one_point_if_true_coverage_0.67'] - 1) > 1e-6:
    fails.append('P_pass(0.67) differs')
if abs(math.log(pp[0.65]) / math.log(C['config']['P_pass_one_point_if_true_coverage_0.65']) - 1) > 1e-6:
    fails.append('P_pass(0.65) differs')

out = dict(program='plan/v1/neyman/print/print_values.py', calibration_sha256=hashlib.sha256(raw).hexdigest(),
           kde_fine_sha256=hashlib.sha256(open(KDEP, 'rb').read()).hexdigest(),
           settle_rule='d decimals are settled when mean +- 2 sd_of_mean, and the mean moved by each bandwidth shift, '
                       'round half up to the same string; exact zeros (all belts 0) print as 0',
           values=values, coverage=cov, pass_rule=rule, failures=fails)
json.dump(out, open(os.path.join(HERE, 'print_values.json'), 'w'), indent=1)
for k, v in values.items():
    print(f"{k:22s} mean {v['mean']:.6f} sem {v['sd_of_mean']:.6f} settled d={v['print_decimals_settled']} -> "
          f"{v['print_settled']}   with MC sd: {v['print_with_mc_sd']}   main belt 3dp {v['print_main_belt_3dp']}")
for k, v in cov.items():
    if k == 'per_truth_shape':
        for kk, vv in v.items():
            print(kk, {sh: (x['min'], x['n_below_pass_rule'], x['n']) for sh, x in vv.items()})
        continue
    print(k, {kk: vv for kk, vv in v.items() if kk != 'outside'}, ('outside: ' + str(v['outside'])) if v.get('outside') else '')
print('pass rule', rule)
print('failures', fails)
sys.exit(1 if fails else 0)


==> anc/plan/v1/numfmt.py <==
"""Printed form of a ledger number and the settled-digit rule, shared by plan/v1/build_v1.py and calc/make_numbers.py.

fmt(v, f): fN fixed N decimals, pctN 100 x value with N decimals, eN as Python's N-digit exponent form, sigN N
significant digits, int.  fN, pctN and int round half up on the shortest decimal form of the double (a coverage
2622/4000 = 0.6555 prints 0.656, where Python's own formatting gives 0.655), so the ledger and numbers.tex print
the same string.

settle_failure(v, f, sem, shifts, mc_ok): None when the printed string of v under format f is settled, otherwise the
reason.  The digits printed are settled when v - 2 sem, v + 2 sem and v + s for every systematic shift s print the
same string.  When the value is printed beside its Monte Carlo sd (mc_ok) and has no systematic shift, the format may
instead carry the decimal of the first significant digit of sem.
"""
import decimal
import math


def _dec(v, places, scale=1):
    d = decimal.Decimal(repr(float(v))) * scale
    q = decimal.Decimal(1).scaleb(-places)
    return str(d.quantize(q, rounding=decimal.ROUND_HALF_UP))


def fmt(v, f):
    if f == 'int':
        return str(int(decimal.Decimal(repr(float(v))).quantize(decimal.Decimal(1), rounding=decimal.ROUND_HALF_UP)))
    if f.startswith('pct'):
        return _dec(v, int(f[3:]), 100)
    if f.startswith('f'):
        return _dec(v, int(f[1:]))
    if f.startswith('e'):
        return f'{v:.{int(f[1:])}e}'
    if f.startswith('sig'):
        return f'{v:.{int(f[3:])}g}'
    raise ValueError(f)


def settle_failure(v, f, sem, shifts=(), mc_ok=False):
    if not f.startswith('f'):
        return f'format {f} is not fN; the settled-digit rule is defined for fixed decimals only'
    d = int(f[1:])
    base = fmt(v, f)
    cands = {fmt(v + e, f) for e in (-2 * sem, 2 * sem)} | {fmt(v + s, f) for s in shifts} \
        | {fmt(v + s + e, f) for s in shifts for e in (-2 * sem, 2 * sem)}
    if cands <= {base}:
        return None
    if mc_ok and not shifts and sem > 0 and d <= -int(math.floor(math.log10(sem))):
        return None
    return (f'{base} ({f}) is not settled: mean {v!r}, sd of the mean {sem!r}, shifts {list(shifts)} print as '
            f'{sorted(cands)}')


==> anc/plan/v1/registry_v1.py <==
"""Registry of every number, equation, qualifier, citation and withdrawn statement of the V1 revision.

Read by build_v1.py, which resolves each number from its JSON source, prints it at the precision the text will
use, recomputes the LO constants independently and cross-checks them, and writes ledger_v1.json, LEDGER_V1.md and
CONTENT_SPEC_V1.md. No number is typed here except definitions (scales, windows, n_f), rational constants of
formulas (evaluated and cross-checked by build_v1.py), and the printed precision.  build_v1.py, which builds the
ledger, is not among the ancillary files, so the checks these comments and notes attribute to it were made when the
ledger was built and no distributed program repeats them.

Entry fields for NUMBERS:
  id      short key, also the placeholder {{id}} in CONTENT_SPEC_V1.src.md
  macro   macro name planned for paper/numbers.tex (\\Num + letters only)
  what    meaning, with the variable and the units
  sec     V1 section (S1..S7, AppA..AppJ, Fig1, Fig2, TabI, TabA, TabE, TabH)
  claim   V1 claim number (1..6), or A1, A3, HERA, pole, bg
  src     JSON file relative to the tree root, or 'formula' (evaluated in build_v1.py), or None (PENDING)
  path    JSON path, '/'-separated, list index as [i]; or a callable taking a getter g(file, path)
  fmt     'fN' fixed N decimals (f0 for an exact zero); 'pctN' times 100 with N decimals; 'eN' scientific; 'int';
          'sigN' N significant.  Rounding is half up on the shortest decimal form (numfmt.py, shared by build_v1.py and
          calc/make_numbers.py).  The format of every entry lives here and in the ledger, nowhere else
  settle  None, or dict(sem=JSON path in src of the sd of the mean over belts, shifts=[(file, path), ...] systematic
          shifts of the value, mc=id of an entry printing that sd beside the value or None): the printed digits must
          be reproduced by mean +- 2 sem and by mean + each shift (with mc: the format may instead carry the decimal
          of the first significant digit of sem, if shifts is empty)
  tag     derived | formula | cited | asserted
  status  LIVE | PENDING | DOC
  note    qualifier or the reason for PENDING
"""
import math

def D(fn, desc):
    fn.desc = desc
    return fn


# ---- helpers used by callables -------------------------------------------------------------------------------
INV = 'plan/novelty/inv_checks.json'
CF = 'calc/closedform_results.json'
D1 = 'plan/saturation/decision/d1_out.json'
D2 = 'plan/saturation/decision/d2_rows.json'
D3 = 'plan/saturation/decision/d3_out.json'
S9 = 'plan/saturation/dglap/s9_summary.json'
R2 = 'plan/saturation/recheck/r2_constants.json'
CHN = 'plan/story/chain/chain_numeric.json'
CKA = 'plan/story/chain/check/ck_num_table.json'
CKS = 'plan/story/chain/check/ck_num_table_input_steep.json'
CKV = 'plan/story/chain/check/ck_num_table_input_valence.json'
CAS = 'plan/story/chain/chain_asymptotic.json'
EXT = 'plan/analytic/verify/S1_repaired/own_extend.json'
S4 = 'plan/analytic/candidates/S4/s4_d1_ct18.json'
LOC = 'plan/analytic/verify/lo_curve/design_summary.json'
PDF = 'calc/pdf_results.json'
ALS = 'calc/alphas_results.json'
NNA = 'calc/nnpdf_alignment_results.json'
INT = 'calc/interp_results.json'
THR = 'calc/threshold_results.json'
END = 'calc/endpoint_results.json'
POS = 'calc/positivity_results.json'
L0 = 'calc/lambda0_results.json'
KER = 'plan/additions/A1_kappa_split/kernel.json'
DRF = 'plan/additions/A1_kappa_split/drift.json'
RAC = 'plan/additions/REPORT_ADDITIONS_checks.json'
A1S = 'plan/additions/A1_kappa_split/a1_scan.json'
OBS = 'plan/additions/A3_resummed/results/observation.json'
A3I = 'plan/analytic/verify/A3_inference/a3_inference.json'
HEX = 'repro/results/hera_expectation.json'
RDX = 'repro/results/results_dx.json'
STE = 'repro/results/stencil_enumeration.json'
CAL = 'repro/results/calibration.json'
FIG1 = 'calc/figs_v1/fig1_lo_curves.json'
FIG1B = 'calc/figs_v1/fig1_band.json'
FIG2 = 'calc/figs_v1/fig2_drift.json'
RCKER = 'plan/additions/A1_kappa_split/recheck/rc_kernel.json'
PVJ = 'plan/v1/neyman/print/print_values.json'

# the four reachable scales of the LO rows, in the order of chain_numeric rows and of the s9 rows 1, 3, 5, 7
S9_ROWS = (1, 3, 5, 7)  # zeta = 0.1631 (2 GeV), 0.6931 (10 GeV), 1.1560 (100 GeV), 1.7105 (10 TeV)


def band(key, which):
    """min or max of corr2 (or gauss) over the three parametric inputs at the four reachable scales."""
    def f(g):
        vals = [g(S9, f'{inp}[{i}]/{key}') for inp in ('A', 'steep', 'valence') for i in S9_ROWS]
        return min(vals) if which == 'min' else max(vals)
    return D(f, f'{which} over inputs A, steep, valence of rows [1], [3], [5], [7] (2, 10, 100 GeV, 10 TeV) of field {key}')


def ratio(fa, pa, fb, pb):
    return D(lambda g: g(fa, pa) / g(fb, pb), f'{pa} / {pb}')


def rows_minmax(f_, pattern, idx, which):
    def f(g):
        vals = [g(f_, pattern.format(i=i)) for i in idx]
        return min(vals) if which == 'min' else max(vals)
    return D(f, f'{which} of {pattern} over i in {list(idx)}')


def zeta_R_minus_1(i):
    return D(lambda g: g(CHN, f'rows[{i}]/zeta') * (1.0 / g(CHN, f'rows[{i}]/corr') ** 2 - 1.0),
             f'rows[{i}]/zeta * (1/rows[{i}]/corr^2 - 1)')


def fitted_share_below_10():
    return D(lambda g: ((g(PDF, 'kappa_ratios/kappa_Q2') - g(PDF, 'kappa_ratios/kappa_Q10'))
                      / (g(PDF, 'kappa_ratios/kappa_Q2') - g(PDF, 'kappa_ratios/kappa_Q1e4'))),
             '(kappa_ratios/kappa_Q2 - kappa_Q10)/(kappa_Q2 - kappa_Q1e4)')


# (1 Oct 2026) one convention for the NNPDF4.0 / CT18NNLO comparison.  The CT18NNLO speed is read
# from the field Table I prints (alphas_results.json combined[i]/kappa), not from pdf_results.json kappa_ratios.  The
# two fields hold the same double at every scale (checked: difference 0), so no value moves; the per-scale differences
# below print in the Table I column, so the largest one can be checked against the table.
NN_CT_PAIRS = (('2.0', 0), ('10.0', 1), ('100.0', 2), ('10000.0', 4))


def nnpdf_ct18_rel(a, i):
    return D(lambda g: g(NNA, f'kappa_nnpdf_central/{a}') / g(ALS, f'combined[{i}]/kappa') - 1,
             f'kappa_nnpdf_central/{a} / alphas_results.json combined[{i}]/kappa - 1')


def nnpdf_ct18_maxdiff():
    def f(g):
        return max(abs(g(NNA, f'kappa_nnpdf_central/{a}') / g(ALS, f'combined[{i}]/kappa') - 1) for a, i in NN_CT_PAIRS)
    return D(f, 'max |kappa_nnpdf_central/Q / alphas_results.json combined[i]/kappa - 1| at 2, 10, 100, 1e4 GeV '
                '(the CT18NNLO field of Table I)')


def parser_maxrel():
    def f(g):
        rows = g(PDF, 'parser_validation/raw_checks')
        return max(r['rel'] for r in rows if r['raw'] != 0)
    return D(f, 'max of parser_validation/raw_checks[*]/rel over the nodes with raw != 0')


def parser_maxabs_zero():
    def f(g):
        rows = g(PDF, 'parser_validation/raw_checks')
        return max(abs(r['interp']) for r in rows if r['raw'] == 0)
    return D(f, 'max of |parser_validation/raw_checks[*]/interp| over the nodes with raw == 0')


def quad_maxrel():
    def f(g):
        rows = g(PDF, 'quadrature_convergence')
        ref = [r for r in rows if r['mult'] == 1.0][0]
        out = 0.0
        for r in rows:
            if r['mult'] <= 1.0:
                continue
            for k in ('kappa_Q2', 'kappa_Q10', 'kappa_Q100'):
                if k in r and k in ref:
                    out = max(out, abs(r[k] / ref[k] - 1))
        return out
    return D(f, 'max |kappa/kappa(mult 1) - 1| over quadrature_convergence rows with mult > 1, Q = 2, 10, 100 GeV')


def lo_window_below_J2(i):
    return D(lambda g: 1.0 - g(LOC, f'rows[{i}]/kappa_W_LO') / g(LOC, f'rows[{i}]/sqrtJ2'),
             f'1 - rows[{i}]/kappa_W_LO / rows[{i}]/sqrtJ2')


def asym_over_kappa(i):
    return D(lambda g: g(CHN, f'rows[{i}]/Akappa_over_sqrtzeta') / g(CHN, f'rows[{i}]/kappa'),
             f'rows[{i}]/Akappa_over_sqrtzeta / rows[{i}]/kappa')


def order_part_rel(i):
    return D(lambda g: g(LOC, f'rows[{i}]/decomp_order_part_NNLO_W_minus_LO_W') / g(LOC, f'rows[{i}]/kappa'),
             f'rows[{i}]/decomp_order_part_NNLO_W_minus_LO_W / rows[{i}]/kappa')


def window_part_rel(i):
    return D(lambda g: g(LOC, f'rows[{i}]/decomp_window_part_LO_W_minus_LO_full') / g(LOC, f'rows[{i}]/kappa'),
             f'rows[{i}]/decomp_window_part_LO_W_minus_LO_full / rows[{i}]/kappa')


def a1_r_LO(i):
    return D(lambda g: g(RAC, f'A1/per_Q[{i}]/r_LO'), f'A1/per_Q[{i}]/r_LO')


def abs_of(f_, p):
    return D(lambda g: abs(g(f_, p)), f'|{p}|')


def signed_absmax(f_, pattern, keys):
    def f(g):
        vals = [g(f_, pattern.format(k=k)) for k in keys]
        return max(vals, key=abs)
    return D(f, f'the value of largest magnitude, with its sign, of {pattern} over k in {list(keys)}')


def a3_ka_minus_kb_max():
    def f(g):
        return max(abs(g(A3I, f'compare_A3[{j}]/here_K_A') - g(A3I, f'compare_A3[{j}]/here_K_B')) for j in range(3))
    return D(f, 'max over compare_A3[0..2] (2, 10, 100 GeV) of |here_K_A - here_K_B|')


def a3_addup_max():
    def f(g):
        return max(abs(g(A3I, f'central/Q/{q}/obs') - g(A3I, f'compare_A3[{j}]/here_I_A') - g(A3I, f'compare_A3[{j}]/here_K_B'))
                   for j, q in enumerate(('2.0', '10.0', '100.0')))
    return D(f, 'max over 2, 10, 100 GeV of |central/Q/<Q>/obs - compare_A3[j]/here_I_A - compare_A3[j]/here_K_B|')


def esw_digits():
    """number of significant digits in which the PEGASUS-route c1' (kernel.json route A) and the independent
    transcription of Ellis, Stirling and Webber (rc_kernel.json) agree, over Sigma and g at n_f = 4 and 5; 0 if any
    printed string differs."""
    def f(g):
        n = []
        for nf in ('4', '5'):
            for a, b in (('Sigma_routeA', 'Sigma'), ('g_routeA', 'g')):
                sa, sb = g(KER, f'nf/{nf}/c1prime/{a}'), g(RCKER, f'nf/{nf}/c1prime/{b}')
                if sa != sb:
                    return 0.0
                n.append(len(sa.lstrip('-').replace('.', '').lstrip('0')))
        return float(min(n))
    return D(f, "min number of significant digits of the equal strings kernel.json nf/{4,5}/c1prime/{Sigma,g}_routeA and "
                "rc_kernel.json nf/{4,5}/c1prime/{Sigma,g} (0 if any pair differs)")


def dense_corr2_min():
    def f(g):
        v = g(FIG1, 'curves/valence[0]/corr') ** 2
        m = min(r['corr'] ** 2 for inp in ('A', 'steep', 'valence') for r in g(FIG1, f'curves/{inp}'))
        assert v == m, f'curves/valence[0] corr^2 {v} is not the dense-grid minimum {m}'
        return v
    return D(f, 'curves/valence[0]/corr squared (valence-like input at Q0 = sqrt(2) GeV), asserted equal to the minimum of '
                'corr^2 over every row of curves/{A,steep,valence} (dense Q grid of the kappa figure (Fig. 2))')


def a3_variant_max(q, which):
    """C038: maximum over the reconstruction variants of a3_inference.json at Q = q GeV of |K_A - K_B| ('kakb'),
    |obs - I_A - K_B| ('addup') or of both ('both'); asserts that K_B changes sign over the variants at that scale."""
    def f(g):
        rows = [v['Q'][q] for v in g(A3I, 'variants') if v['Q'][q] is not None]
        kb = [r['K_B'] for r in rows]
        assert min(kb) < 0 < max(kb), f'K_B does not change sign over the variants at {q} GeV'
        kakb = max(abs(r['K_A'] - r['K_B']) for r in rows)
        addup = max(abs(r['addup_resid']) for r in rows)
        return {'kakb': kakb, 'addup': addup, 'both': max(kakb, addup)}[which]
    return D(f, {'kakb': f'max over variants[*]/Q/{q} of |K_A - K_B|', 'addup': f'max over variants[*]/Q/{q} of |addup_resid|',
                 'both': f'max over variants[*]/Q/{q} of |K_A - K_B| and |addup_resid|'}[which]
             + f' (asserts min K_B < 0 < max K_B over the variants at {q} GeV)')


def gap_10(est, which):
    """C096: gap (lower end of the fc_68 interval of the local fit est) - (upper end of the stencil3 fc_68 interval) at
    Q^2 = 10 GeV^2, over the eight belts of check 7 and over the main belt at halved and doubled kernel bandwidth; the
    minimum rounded down and the maximum rounded up to four decimals."""
    KDO = 'plan/v1/neyman/print/kde_fine_other.json'
    def f(g):
        fit = g(CAL, f'check7_belt_seed_replicas/table/{est}/10.0/fc_68/values')
        st = g(CAL, 'check7_belt_seed_replicas/table/stencil3/10.0/fc_68/values')
        gaps = [a[0] - b[1] for a, b in zip(fit, st)]
        for var in ('bandwidth_x0.5', 'bandwidth_x2'):
            lo = g(KDO, f'variants/baseline/{est}|10.0/fc_68[0]') + g(KDO, f'end_shift_vs_baseline/{var}/{est}|10.0[0]')
            hi = g(KDF, 'variants/baseline/stencil3|10.0/fc_68[1]') + g(KDF, f'end_shift_vs_baseline/{var}/stencil3|10.0[1]')
            gaps.append(lo - hi)
        return math.floor(min(gaps) * 1e4) / 1e4 if which == 'min' else math.ceil(max(gaps) * 1e4) / 1e4
    return D(f, f'{which} over the 8 belts (check7_belt_seed_replicas/table/{est} and stencil3, 10.0, fc_68/values) and the '
                f'main belt at bandwidth x0.5 and x2 (kde_fine_other.json and kde_fine.json, baseline fc_68 plus '
                f'end_shift_vs_baseline) of ({est} lower end) - (stencil3 upper end), rounded '
                + ('down' if which == 'min' else 'up') + ' to four decimals')


def n_checks_passed(f_):
    def f(g):
        return float(len(g(f_, 'checks')) if not g(f_, 'failures') else -len(g(f_, 'failures')))
    return D(f, 'number of stored checks when the failures list is empty (negative count of failures otherwise)')


def a15zero_max():
    def f(g):
        return max(g(CAL, f'A15_procedure_on_zero_spread/per_scale/{q}/mean_v_corr_eq_bias') for q in ('10.0', '35.0', '500.0'))
    return D(f, 'max over Q^2 = 10, 35, 500 GeV^2 of A15_procedure_on_zero_spread/per_scale/<Q^2>/mean_v_corr_eq_bias')


def mom_sum_ct18lo(q):
    return lambda g: g(PDF, f'parser_validation/sum_rule/CT18LO/{q}')


# ---- NUMBERS ---------------------------------------------------------------------------------------------------
N = []


def add(id, macro, what, sec, claim, src, path, fmt, tag='derived', status='LIVE', note='', settle=None):
    N.append(dict(id=id, macro=macro, what=what, sec=sec, claim=claim, src=src, path=path, fmt=fmt, tag=tag,
                  status=status, note=note, settle=settle))


# Claim 2 and App A: LO constants at N = 2 (zeta units unless stated), n_f = 5
add('mu', r'\NumMu', 'drift mu = Lambda\'(0) of gamma_+(2-u)/(2 pi b0), zeta units', 'S3', 2, INV, 'nf5/mu', 'f4')
add('D', r'\NumD', 'diffusion D = Lambda\'\'(0), zeta units', 'S3', 2, INV, 'nf5/D', 'f4')
add('L3', r'\NumLambdaThree', 'third derivative Lambda3 = Lambda\'\'\'(0), zeta units', 'S4', 4, INV, 'nf5/Lambda3', 'f3')
add('DoverMu', r'\NumDoverMu', 'D/mu of the full LO eigenvalue (the pole truncation gives 2)', 'AppF', 'pole', CF,
    'values/nf_dependence/nf5/D_over_mu/float', 'f4')
add('muTau', r'\NumMuTau', 'drift limit 2 pi b0 mu = -gamma_+\'(2), per unit tau', 'S3', 2, D1, 'mu_tau', 'f4')
add('DTau', r'\NumDTau', 'gamma_+\'\'(2) = D per unit tau', 'S4', 4, INV, 'nf5/Dtau', 'f3')
add('driftLo', r'\NumDriftLo', 'lower edge of the drift interval, 4 pi^2/9 - 1, per unit tau', 'S3', 2, INV,
    'nf5/drift_lo', 'f4')
add('driftHi', r'\NumDriftHi', 'upper edge of the drift interval, pi^2 - 35/18 at n_f = 5, per unit tau', 'S3', 2,
    INV, 'nf5/drift_hi', 'f4')
add('driftLoZeta', r'\NumDriftLoZeta', 'lower edge in zeta units, (4 pi^2/9 - 1)/(2 pi b0)', 'AppB', 2,
    'formula', 'driftLoZeta', 'f4', tag='formula')
add('driftHiZeta', r'\NumDriftHiZeta', 'upper edge in zeta units', 'AppB', 2, 'formula', 'driftHiZeta', 'f4',
    tag='formula')
add('driftHiNfThree', r'\NumDriftHiNfThree', 'upper edge at n_f = 3', 'AppA', 2, INV, 'nf3/drift_hi', 'f4')
add('driftHiNfFour', r'\NumDriftHiNfFour', 'upper edge at n_f = 4', 'AppA', 2, INV, 'nf4/drift_hi', 'f4')
add('driftHiNfSix', r'\NumDriftHiNfSix', 'upper edge at n_f = 6', 'AppA', 2, INV, 'nf6/drift_hi', 'f4')
add('elevenSeventyTwo', r'\NumElevenSeventyTwo', '11/72, step of the upper edge per flavor and threshold drift coefficient',
    'S3', 2, INV, D(lambda g: float(g(INV, 'nf5/drift_hi')) - float(g(INV, 'nf4/drift_hi')), 'nf5/drift_hi - nf4/drift_hi'), 'f4', note='printed as the fraction 11/72 in the text; the decimal only in App. A')
add('tauConst', r'\NumTauConst', 'large-tau constant -gamma_+\'(2)/sqrt(gamma_+\'\'(2)) of sqrt(tau) B', 'S4', 3, INV,
    'nf5/tau_const', 'f4')
add('Akappa', r'\NumAkappa', 'A_kappa = 2 pi b0 mu/sqrt(D), one loop, n_f = 5', 'S4', 3, INV, 'nf5/A_kappa', 'f3')
add('AL', r'\NumAL', 'A_L = 2 mu/sqrt(D), n_f = 5', 'S4', 3, INV, 'nf5/A_L', 'f3')
add('AkappaOverAL', r'\NumAkappaOverAL', 'A_kappa/A_L = pi b0 = beta0/4 (a clock factor)', 'S4', 3, CF,
    'values/nf_dependence/nf5/pi_b0/float', 'f4', note='printed as 23/12; one clause at most')
add('aApp', r'\NumAapp', 'approach constant a = (D^2 - mu Lambda3)^2/(2 mu^2 D^3), zeta units', 'S4', 4, INV,
    'nf5/a', 'f4')
add('aGauss', r'\NumAGauss', 'Gaussian value D/(2 mu^2) of a', 'S4', 4, INV, 'nf5/a_Gauss', 'f3')
add('rSq', r'\NumRsq', 'r^2 = ((D^2 - mu Lambda3)/D^2)^2, a = a_Gauss r^2', 'S4', 4, INV, 'nf5/r2', 'f4')
add('rNf', r'\NumR', 'r = (D^2 - mu Lambda3)/D^2 at n_f = 5', 'AppA', 4, INV, 'nf5/r', 'f4')
add('Ftwo', r'\NumFtwo', 'quark-gluon memory term F2 of the variance rate, per unit tau, n_f = 5', 'S4', 4, INV,
    'nf5/F2_closed', 'f3')
add('Mtwo', r'\NumMtwo', 'M2 = gamma_+\'\'(2) - F2, rate of the flavor-averaged emission law, per unit tau', 'AppC', 4, D1,
    'M2', 'f3')
add('aNoMem', r'\NumANoMem', 'a with F2 removed (M2, M3 in place of D, Lambda3), zeta units', 'S4', 4, D1, 'a0_zeta',
    'f3', note='the text must display the formula a0 = 2 pi b0 (M2^2 - mu_tau M3)^2/(2 mu_tau^2 M2^3) (an earlier review could not '
               'recompute 0.366 from the summary)')
add('Mthree', r'\NumMthree', 'M3 = flavor-averaged third cumulant rate, per unit tau', 'AppC', 4, D1, 'M3', 'f2')
add('dgOverDq', r'\NumDgOverDq', 'ratio of gluon- to quark-carried drift, d_g/d_q', 'AppC', 4, R2,
    D(lambda g: float(g(R2, 'tau_units/d_g')) / float(g(R2, 'tau_units/d_q')), 'tau_units/d_g / tau_units/d_q'), 'f2')
add('DeltaInf', r'\NumDeltaInf', 'large-tau difference of mean ln(1/x), gluon- minus quark-carried momentum', 'AppC', 4,
    R2, 'tau_units/Delta_inf', 'f4')
add('rZeroOne', r'\NumRZeroOne', 'first zero of r(n_f)', 'AppA', 4, R2, 'nf_zeros[0]', 'f4')
add('rZeroTwo', r'\NumRZeroTwo', 'second zero of r(n_f)', 'AppA', 4, R2, 'nf_zeros[1]', 'f4')
add('FtwoOverD', r'\NumFtwoOverD', 'F2/gamma_+\'\'(2) at n_f = 5', 'AppA', 4, R2, 'nf_table/5/F2D', 'f3')
for nf, w in ((3, 'Three'), (4, 'Four'), (6, 'Six')):
    add(f'muNf{nf}', rf'\NumMuNf{w}', f'mu at n_f = {nf}', 'TabA', 2, INV, f'nf{nf}/mu', 'f4')
    add(f'DNf{nf}', rf'\NumDNf{w}', f'D at n_f = {nf}', 'TabA', 2, INV, f'nf{nf}/D', 'f4')
    add(f'L3Nf{nf}', rf'\NumLambdaThreeNf{w}', f'Lambda3 at n_f = {nf}', 'TabA', 4, INV, f'nf{nf}/Lambda3', 'f3')
    add(f'AkNf{nf}', rf'\NumAkappaNf{w}', f'A_kappa at n_f = {nf}', 'TabA', 3, INV, f'nf{nf}/A_kappa', 'f3')
    add(f'ALNf{nf}', rf'\NumALNf{w}', f'A_L at n_f = {nf}', 'TabA', 3, INV, f'nf{nf}/A_L', 'f3')
    add(f'tauNf{nf}', rf'\NumTauConstNf{w}', f'tau constant at n_f = {nf}', 'TabA', 3, INV, f'nf{nf}/tau_const', 'f4')
    add(f'aNf{nf}', rf'\NumAappNf{w}', f'a at n_f = {nf}', 'TabA', 4, INV, f'nf{nf}/a', 'f4')
    add(f'rNf{nf}', rf'\NumRNf{w}', f'r at n_f = {nf}', 'TabA', 4, INV, f'nf{nf}/r', 'f4')
    add(f'F2DNf{nf}', rf'\NumFtwoOverDNf{w}', f'F2/gamma_+\'\'(2) at n_f = {nf}', 'TabA', 4, R2, f'nf_table/{nf}/F2D', 'f3')

# Claim 3 and 4: the lower bound, near-saturation and the approach, on three parametric inputs (App G defines them)
add('corrSqMin', r'\NumCorrSqMin', 'smallest corr^2(s, xi) on three LO inputs at 2, 10, 100 GeV and 10 TeV', 'S4', 3, S9,
    band('corr2', 'min'), 'f3', note='observed, not proved; depends on the input')
add('corrSqMax', r'\NumCorrSqMax', 'largest corr^2 on the same twelve rows', 'S4', 3, S9, band('corr2', 'max'), 'f3')
add('corrSqDenseMin', r'\NumCorrSqDenseMin', 'smallest corr^2 on the dense Q grid of the kappa figure (Fig. 2) (three inputs, from Q0 = sqrt(2) '
    'GeV to 10^4 GeV); at Q0 on the valence-like input', 'S4', 3, FIG1, dense_corr2_min(), 'f3',
    note='the band corrSqMin to corrSqMax holds at the four table scales only')
add('gaussCorrSqMin', r'\NumGaussCorrSqMin', 'smallest corr^2 of a Gaussian with the same drift and variance growth',
    'S4', 3, S9, band('gauss', 'min'), 'f3')
add('gaussCorrSqMax', r'\NumGaussCorrSqMax', 'largest Gaussian comparison value on the same rows', 'S4', 3, S9,
    band('gauss', 'max'), 'f3')
add('corrSqHardqSteepg', r'\NumCorrSqHardqSteepg', 'corr^2 of the admissible input hardq_steepg at 10 GeV', 'S4', 3, D2,
    '[10]/corr2', 'f3')
add('corrSqSoftqHardg', r'\NumCorrSqSoftqHardg', 'corr^2 of the admissible input softq_hardg at 2 GeV', 'S4', 3, D2,
    '[11]/corr2', 'f3')
add('gaussSoftqHardg', r'\NumGaussSoftqHardg', 'its Gaussian comparison value at 2 GeV', 'S4', 3, D2,
    '[11]/gauss_corr2', 'f3')
add('corrSqCTMin', r'\NumCorrSqCTLOMin', 'smallest corr^2 = J1/kappa^2 on the CT18NNLO-based LO curve (2 GeV to 10 TeV)',
    'S6', 3, D3, rows_minmax(D3, '{i}/corr2', ('2', '5', '10', '100', '1e4'), 'min'), 'f3')
add('corrSqCTMax', r'\NumCorrSqCTLOMax', 'largest corr^2 on the CT18NNLO-based LO curve', 'S6', 3, D3,
    rows_minmax(D3, '{i}/corr2', ('2', '5', '10', '100', '1e4'), 'max'), 'f3')
for i, q, w in ((0, '2', 'Two'), (1, '10', 'Ten'), (2, '100', 'Hundred'), (3, '1e4', 'TenTeV')):
    add(f'kappaA{q}', rf'\NumKappaA{w}', f'full-range LO kappa, input A (proton-like), Q = {q} GeV', 'TabLO', 3, CHN,
        f'rows[{i}]/kappa', 'f3')
    add(f'BA{q}', rf'\NumBA{w}', f'lower bound B, input A, Q = {q} GeV', 'TabLO', 3, CHN, f'rows[{i}]/B', 'f3')
    add(f'kjA{q}', rf'\NumKappaJointA{w}', f'kappa_joint, input A, Q = {q} GeV', 'TabLO', 5, CHN, f'rows[{i}]/kappa_joint',
        'f3')
    add(f'kWA{q}', rf'\NumKappaWA{w}', f'windowed kappa_W on [1e-6, 0.99], input A, Q = {q} GeV', 'TabLO', 5, CHN,
        f'rows[{i}]/kappa_W', 'f3')
    add(f'kappaS{q}', rf'\NumKappaSteep{w}', f'full-range LO kappa, steep input, Q = {q} GeV', 'TabLO', 3, CKS,
        f'rows[{i}]/kappa', 'f3')
    add(f'BS{q}', rf'\NumBSteep{w}', f'B, steep input, Q = {q} GeV', 'TabLO', 3, CKS, f'rows[{i}]/B', 'f3')
    if q in ('2', '10'):
        # 100-digit rows (96 Talbot terms, 0 negative species nodes) written by calc/figs_v1/fig1_lo_curves.py; the
        # 50-digit table ck_num_table_input_valence.json has 273 and 78 negative nodes here (same printed digits)
        vsrc, vk, vb = FIG1, f'table_rows_valence_100_digits/{q}/kappa', f'table_rows_valence_100_digits/{q}/B'
        vnote = '100 digits, 96 Talbot terms (fig1_lo_curves.json)'
    else:
        vsrc, vk, vb, vnote = CKV, f'rows[{i}]/kappa', f'rows[{i}]/B', ''
    add(f'kappaV{q}', rf'\NumKappaValence{w}', f'full-range LO kappa, valence-like input, Q = {q} GeV', 'TabLO', 3, vsrc,
        vk, 'f3', note=vnote)
    add(f'BV{q}', rf'\NumBValence{w}', f'B, valence-like input, Q = {q} GeV', 'TabLO', 3, vsrc, vb, 'f3', note=vnote)
    add(f'zRA{q}', rf'\NumZetaRminusOneA{w}', f'zeta (1/corr^2 - 1) on input A at Q = {q} GeV', 'AppC', 4, CHN,
        zeta_R_minus_1(i), 'f4')
    add(f'asymOverKappa{q}', rf'\NumAsymOverKappa{w}', f'A_kappa/sqrt(zeta) divided by the LO kappa of input A, Q = {q} GeV',
        'S4', 3, CHN, asym_over_kappa(i), 'f2')
add('zetaTenTeV', r'\NumZetaTenTeV', 'zeta at Q = 10 TeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)', 'S4', 4, CHN, 'rows[3]/zeta',
    'f2')
add('zetaTwo', r'\NumZetaTwo', 'zeta at Q = 2 GeV', 'AppG', 'bg', CHN, 'rows[0]/zeta', 'f3')
add('kWbelowB', r'\NumKappaWTenTeVA', 'windowed kappa_W of input A at 10 TeV, below the full-range B', 'S5', 5, CHN,
    'rows[3]/kappa_W', 'f4')
add('BTenTeV', r'\NumBTenTeVA', 'full-range B of input A at 10 TeV', 'S5', 5, CHN, 'rows[3]/B', 'f4')
add('fourPtT1', r'\NumFourPtTOne', 'four-point fit of zeta(R-1) in 1/zeta, zeta = 32 to 256, input T1', 'AppC', 4, EXT,
    'T1/fits/4pt_32-256', 'f7', note='zeta = 32 to 256 is far beyond any physical scale; quote only as a test of the algebra of a')
add('fourPtT2', r'\NumFourPtTTwo', 'the same, input T2', 'AppC', 4, EXT, 'T2/fits/4pt_32-256', 'f7')
add('fourPtPQ', r'\NumFourPtPQ', 'the same, point-quark input', 'AppC', 4, EXT, 'PQ/fits/4pt_32-256', 'f7')
add('aSeven', r'\NumAappSeven', 'a to seven decimals, for the comparison with the fits', 'AppC', 4, D1, 'a_zeta', 'f7')
add('zRZeta128', r'\NumZetaRZetaOneTwoEight', 'zeta(R-1) at zeta = 128 on input A (chain)', 'AppC', 4, CAS,
    'rows[5]/zR', 'f4')

# Claim 1: the leading-log saddle as a zeroth order, measured on CT18NNLO on W = [1e-6, 0.99]
add('saddleTwo', r'\NumSaddleRatioTwo', 'kappa from the saddle relation over the LO kappa on W, Q = 2 GeV', 'S2', 1, S4,
    ratio(S4, 'kappa[0]/saddle', S4, 'kappa[0]/exact'), 'f2')
add('saddleTen', r'\NumSaddleRatioTen', 'the same at Q = 10 GeV', 'S2', 1, S4, ratio(S4, 'kappa[2]/saddle', S4,
    'kappa[2]/exact'), 'f2')
add('saddleHundred', r'\NumSaddleRatioHundred', 'the same at Q = 100 GeV', 'S2', 1, S4, ratio(S4, 'kappa[4]/saddle', S4,
    'kappa[4]/exact'), 'f2')

# Claim 5: Markov structure, threshold (LO curve option A, CT18NNLO-based input at Q0 = 2 GeV)
add('mbStepLO', r'\NumMbStepLO', 'relative step of the full-range LO kappa at m_b on the CT18NNLO-based LO curve', 'S5', 5,
    LOC, 'mb_step_A/rel_step', 'pct2')
add('covXiDelta', r'\NumCovXiDelta', 'Cov_P(xi, delta) at m_b on the LO curve', 'AppD', 5, LOC, 'mb_step_A/cov_xi_delta',
    'f6')
add('elevenXg', r'\NumElevenXg', '(11/72)<x>_g at m_b on the LO curve', 'AppD', 5, LOC, 'mb_step_A/eleven_72_xg', 'f6')
add('jumpKappaSq', r'\NumJumpKappaSq', 'jump of kappa^2 at m_b on the LO curve', 'AppD', 5, LOC, 'mb_step_A/jump_kappa2',
    'f3')
add('winBelowJHundred', r'\NumWinBelowJTwoHundred', 'windowed LO kappa below the full-range sqrt(J2), 100 GeV, relative',
    'S5', 5, LOC, lo_window_below_J2(3), 'pct3')
add('winBelowJTenTeV', r'\NumWinBelowJTwoTenTeV', 'the same at 10 TeV', 'S5', 5, LOC, lo_window_below_J2(4), 'pct3')
for _i, _q, _w in ((0, '2', 'Two'), (1, '5', 'Five'), (2, '10', 'Ten')):
    add(f'winAboveJ{_q}', rf'\NumWinAboveJTwo{_w}', f'windowed LO kappa above the full-range sqrt(J2), {_q} GeV, relative',
        'S5', 5, LOC, D(lambda g, i=_i: g(LOC, f'rows[{i}]/kappa_W_LO') / g(LOC, f'rows[{i}]/sqrtJ2') - 1.0,
                        f'rows[{_i}]/kappa_W_LO / rows[{_i}]/sqrtJ2 - 1'), 'pct1')

# Claim 6: fitted sets as the measured deviation (CT18NNLO on W = [1e-6, 0.99] unless stated)
for i, q, w in ((0, '2', 'Two'), (1, '10', 'Ten'), (2, '100', 'Hundred'), (3, '1000', 'Thousand'), (4, '1e4', 'TenTeV')):
    add(f'kCT{q}', rf'\NumKappaCT{w}', f'kappa on CT18NNLO, Q = {q} GeV', 'TabI', 6, ALS, f'combined[{i}]/kappa', 'f2',
        note='two decimals with the fit uncertainty (DA16)')
    add(f'kCTunc{q}', rf'\NumKappaCTUnc{w}', f'fit uncertainty (PDF and alpha_s, 68 percent) of kappa, Q = {q} GeV', 'TabI',
        6, ALS, f'combined[{i}]/fit_68_abs', 'f2')
for q, w in (('2.0', 'Two'), ('10.0', 'Ten'), ('100.0', 'Hundred'), ('10000.0', 'TenTeV')):
    add(f'kNN{q}', rf'\NumKappaNNPDF{w}', f'kappa on the NNPDF4.0 central member, Q = {q} GeV', 'TabI', 6, NNA,
        f'kappa_nnpdf_central/{q}', 'f2')
add('fallTwoTenTeV', r'\NumFallTwoTenTeV', 'kappa(2 GeV)/kappa(10^4 GeV) on CT18NNLO', 'S6', 6, PDF,
    'kappa_ratios/fall_2_to_1e4', 'f2', note='printed as "about a factor of two" in the abstract; 1.94 in Sec. 6')
add('fallShareBelowTen', r'\NumFallShareBelowTen', 'share of the fall from 2 GeV to 10^4 GeV that occurs below 10 GeV',
    'S6', 6, PDF, fitted_share_below_10(), 'f2')
add('momShareTen', r'\NumMomShareTen', 'momentum share of x < 1e-2 at Q = 10 GeV, percent', 'S6', 6, PDF,
    'shares_Q10_CT18NNLO[0]/momentum_pct', 'f1', note='"one sixth" in the abstract and introduction')
add('fisherShareTen', r'\NumFisherShareTen', 'share of I_F from x < 1e-2 at Q = 10 GeV, percent', 'S6', 6, PDF,
    'shares_Q10_CT18NNLO[0]/fisher_pct', 'f1', note='"more than half" in the abstract')
add('xminTenTeV', r'\NumXminSensTenTeV', 'change of kappa at 10^4 GeV when x_min goes from 1e-6 to 1e-9, percent', 'S6', 6,
    END, 'rows[3]/rel_pct_10000', 'f2', note='M2: the printed precision must be confirmed by the interpolation rerun at each '
    'x_min, which is not stored (PENDING for the digits, LIVE for the value)')
add('interpMax', r'\NumInterpMaxPct', 'largest interpolation shift of kappa at the Table I scales, percent', 'AppI', 6, INT,
    'summary/max_abs_kappa_shift_pct_table_I_scales', 'f3', note='name the alternative rule; not a bound over prescriptions')
add('interpOneFive', r'\NumInterpLowPct', 'interpolation shift of kappa at Q = 1.5 GeV, percent', 'AppI', 6, INT,
    'summary/kappa_shift_pct_at_1p5', 'f2')
add('interpOverFit', r'\NumInterpOverFit', 'largest interpolation shift in units of the fit uncertainty', 'AppI', 6, INT,
    'summary/max_interp_shift_over_fit_68', 'f3')
add('nnpdfSpreadTwo', r'\NumNNPDFSpreadTwo', 'replica spread of kappa on NNPDF4.0 at 2 GeV, percent of central', 'S6', 6,
    NNA, 'kappa_nnpdf_replica_spread/2.0/sd_pct_of_central', 'f2')
add('nnpdfNusedTwo', r'\NumNNPDFNusedTwo', 'NNPDF4.0 replicas positive on W at 2 GeV', 'S6', 6, NNA,
    'kappa_nnpdf_replica_spread/2.0/n_used', 'int')
add('nnpdfNtotTwo', r'\NumNNPDFNtotTwo', 'NNPDF4.0 replicas examined at 2 GeV (positive on W plus excluded as not positive)',
    'S6', 6, NNA, D(lambda g: g(NNA, 'kappa_nnpdf_replica_spread/2.0/n_used')
                    + g(NNA, 'kappa_nnpdf_replica_spread/2.0/n_excluded_not_positive'),
                    'n_used + n_excluded_not_positive'), 'int')
add('nnpdfPosQsq', r'\NumNNPDFPosQsq', 'scale Q^2 at which NNPDF4.0 imposes positivity of the PDFs, GeV^2', 'S6', 6,
    'formula', 'nnpdfPosQsq', 'int', tag='cited', status='DOC', note='NNPDF40, Eq. (3.10)')
add('nnpdfCTdiff', r'\NumNNPDFCTMaxDiff', 'largest |kappa_NNPDF/kappa_CT18 - 1| at the four Table I scales, percent',
    'S6', 6, NNA, nnpdf_ct18_maxdiff(), 'pct1',
    note='one decimal of percent, since the interpolation prescription moves kappa by up to '
         '0.085 percent (DA16); the per-scale differences print in Table I')
for _a, _i, _w in (('2.0', 0, 'Two'), ('10.0', 1, 'Ten'), ('100.0', 2, 'Hundred'), ('10000.0', 4, 'TenTeV')):
    add(f'nnCTrel{_a}', rf'\NumNNPDFCTRel{_w}', f'kappa_NNPDF/kappa_CT18 - 1 at Q = {_a} GeV, percent (Table I column)',
        'TabI', 6, NNA, nnpdf_ct18_rel(_a, _i), 'pct1')
add('mshtNegQ', r'\NumMSHTNegQ', 'largest scale at which the MSHT20 central density is negative at small x, GeV', 'S6', 6,
    L0, 'msht20_positivity_scan/previous_grid_Q', 'f1', note='"below about 3.3 GeV"')
add('mshtPosQ', r'\NumMSHTPosQ', 'first grid scale at which the MSHT20 central density is positive on the whole range, GeV',
    'S6', 6, L0, 'msht20_positivity_scan/lowest_Q_positive_on_range', 'f1',
    note='the sentence reads "negative at small x below about 3.4 GeV" (last negative node 3.341 GeV)')
add('ct18Members', r'\NumCTMembers', 'CT18NNLO members, all positive on the scanned range', 'AppI', 6, POS,
    'rows[0]/n_members', 'int')
add('kLOTwo', r'\NumKappaLOKernelTwo', 'kappa from the LO kernel acting on the CT18NNLO density on W, 2 GeV', 'S6', 6, PDF,
    'kappa_LO[0]/kappa_LO', 'f2')
add('kLOTen', r'\NumKappaLOKernelTen', 'the same at 10 GeV', 'S6', 6, PDF, 'kappa_LO[1]/kappa_LO', 'f2')
add('kLOHundred', r'\NumKappaLOKernelHundred', 'the same at 100 GeV', 'S6', 6, PDF, 'kappa_LO[2]/kappa_LO', 'f2')
add('kLOratioTen', r'\NumKappaLORatioTen', 'kappa_LO/kappa at 10 GeV to five figures (F59)', 'AppI', 6, PDF,
    'kappa_LO[1]/ratio_LO_over_full', 'f5')
add('mbBelow', r'\NumKapBelowMb', 'one-sided spline kappa just below m_b on CT18NNLO', 'S6', 6, THR,
    'threshold_mb/one_sided/spline_below/kappa', 'f3', note='the size above m_b depends on the one-sided rule; the sign is the same for the spline and three-point rules and '
    'reversed by the two-point quotient (S4)')
add('mbAbove', r'\NumKapAboveMb', 'one-sided spline kappa just above m_b', 'S6', 6, THR,
    'threshold_mb/one_sided/spline_above/kappa', 'f3')
for rule, w in (('three_point', 'ThreePt'), ('two_point', 'TwoPt')):
    add(f'mbBelow_{rule}', rf'\NumKapBelowMb{w}', f'one-sided {rule} kappa just below m_b on CT18NNLO', 'S6', 6, THR,
        f'threshold_mb/one_sided/{rule}_below/kappa', 'f3', note='the rule dependence of the step (S4); not for the abstract')
    add(f'mbAbove_{rule}', rf'\NumKapAboveMb{w}', f'one-sided {rule} kappa just above m_b on CT18NNLO', 'S6', 6, THR,
        f'threshold_mb/one_sided/{rule}_above/kappa', 'f3', note='the two-point quotient reverses the sign of the step (S4)')
add('mbRise', r'\NumMbRise', 'rise of the tabulated 72-point curve across m_b, percent', 'S6', 6, THR,
    'threshold_mb/tabulated_curve/rises[0]/rise_pct', 'f1', note='depends on the Q sampling; not in the abstract')
add('orderPartTwo', r'\NumOrderPartTwo', 'NNLO windowed minus LO windowed kappa at 2 GeV, relative to the LO full-range kappa',
    'S6', 6, LOC, order_part_rel(0), 'pct1', note='a measured difference between named curves, not an attribution')
add('orderPartTenTeV', r'\NumOrderPartTenTeV', 'NNLO windowed kappa of CT18 minus the windowed kappa of the LO trajectory '
    'from the CT18 input at 2 GeV, at 10^4 GeV, relative to the full-range kappa of that trajectory', 'S6', 6, LOC,
    order_part_rel(4), 'pct2')
add('windowPartTenTeV', r'\NumWindowPartTenTeV', 'windowed minus full-range kappa of the LO trajectory at 10^4 GeV, '
    'relative to its full-range kappa', 'S6', 6,
    LOC, window_part_rel(4), 'pct2')
for i, q, w in ((0, '2', 'Two'), (2, '10', 'Ten'), (3, '100', 'Hundred'), (4, '1e4', 'TenTeV')):
    add(f'kLOcurve{q}', rf'\NumKappaLOCurve{w}', f'full-range LO kappa on the CT18NNLO-based LO curve, Q = {q} GeV', 'S6', 6,
        LOC, f'rows[{i}]/kappa', 'f3', note='a reference trajectory on which the derived statements hold, not a prediction')
add('ct18loSumTwo', r'\NumCTLOSumTwo', 'momentum sum of the CT18LO table at 2 GeV', 'AppG', 'A1', PDF,
    'parser_validation/sum_rule/CT18LO/2.0', 'f4', note='CT18LO below about 10 GeV is not an LO trajectory')

# App G (A1): NLO drift at N = 2, tested on CT18NLO member 0 on [1e-9, 0.99]
add('c1pSigmaFive', r'\NumCOnePrimeSigma', 'c1\'_Sigma, N = 2 derivative of the NLO quark column sum, n_f = 5', 'AppG', 'A1',
    KER, 'nf/5/c1prime/Sigma_routeA', 'f4')
add('c1pGFive', r'\NumCOnePrimeG', 'c1\'_g at n_f = 5', 'AppG', 'A1', KER, 'nf/5/c1prime/g_routeA', 'f4')
add('c1pSigmaFour', r'\NumCOnePrimeSigmaNfFour', 'c1\'_Sigma at n_f = 4', 'AppG', 'A1', KER, 'nf/4/c1prime/Sigma_routeA',
    'f4')
add('c1pGFour', r'\NumCOnePrimeGNfFour', 'c1\'_g at n_f = 4', 'AppG', 'A1', KER, 'nf/4/c1prime/g_routeA', 'f4')
add('rNLOmax', r'\NumRNLOMax', 'largest |r_NLO| at Q = 2, 5, 10, 100 GeV, percent', 'AppG', 'A1', RAC, 'A1/max_abs_r_NLO',
    'pct3')
add('rNLOscan', r'\NumRNLOScan', 'largest |r_NLO| on the 152-scale scan from 2 to 100 GeV, percent', 'AppG', 'A1', A1S,
    'max_abs_r_NLO', 'pct3')
add('rNLOscanQ', r'\NumRNLOScanQ', 'scale of that largest residual, GeV', 'AppG', 'A1', A1S, 'Q_at_max', 'f2')
for i, q, w in ((0, '2', 'Two'), (1, '5', 'Five'), (2, '10', 'Ten'), (3, '100', 'Hundred')):
    add(f'rLO{q}', rf'\NumRLO{w}', f'residual of the LO drift formula at Q = {q} GeV, percent', 'AppG', 'A1', RAC, a1_r_LO(i),
        'pct2')
add('finiteTwo', r'\NumFinitePartTwo', 'finite-scale part of the NLO drift over the prediction at 2 GeV, percent', 'AppG',
    'A1', RAC, abs_of(RAC, 'A1/per_Q[0]/finite_part_over_pred_NLO'), 'pct1')
add('finiteHundred', r'\NumFinitePartHundred', 'the same at 100 GeV, percent', 'AppG', 'A1', RAC,
    abs_of(RAC, 'A1/per_Q[3]/finite_part_over_pred_NLO'), 'pct1')
add('a1threshold', r'\NumAOneThreshold', 'registered threshold on |r_NLO|, percent', 'AppG', 'A1', 'formula',
    'a1threshold', 'pct1', tag='formula', status='DOC', note='registered in A1 PREREG Sec. 3.5 (2.4 percent)')
add('a1M3', r'\NumAOneMThree', 'residual of largest magnitude at Q = 2, 5, 10, 100 GeV with the kernel n_f wrong by one '
    '(mutation M3), percent', 'AppG', 'A1', DRF, signed_absmax(DRF, 'B3/M3/{k}', ('2.0', '5.0', '10.0', '100.0')), 'pct2',
    note='at 2 GeV; resolved on 1 Oct 2026 (stored in drift.json B3/M3, not only in RESULTS.md)')
add('a1M6', r'\NumAOneMSix', 'residual of largest magnitude at Q = 2, 5, 10, 100 GeV with a_s scaled by 1.1 in the two-loop '
    'term of the prediction only (mutation M6), percent', 'AppG', 'A1', DRF,
    signed_absmax(DRF, 'B3/M6/{k}', ('2.0', '5.0', '10.0', '100.0')), 'pct2',
    note='at 2 GeV; M6 changes a in the NLO term only (drift.json B3/definitions/M6), so the qualifier "in the two-loop term '
         'of the prediction" is required (rule of 1 Oct 2026)')
add('a1asChange', r'\NumAOneAsChange', 'change of a_s in the two-loop term of the prediction under mutation M6, percent',
    'AppG', 'A1', DRF,
    D(lambda g: float(__import__('re').search(r'a -> ([0-9.]+) a', g(DRF, 'B3/definitions/M6')).group(1)) - 1.0,
      'factor in B3/definitions/M6 ("a -> 1.10 a") minus one'), 'pct0',
    note='(1 Oct 2026) replaces the typed "10" in Table nlotest, since every printed number is read from a stored output')

# App H (A3): the matched NNPDF3.1sx pair, member 0 on [1e-6, 0.8].  The common-input prediction, its z values and the
# LHAPDF-6 rule value were removed in A21 (App. H cut); the two spread ratios read observation.json, where
# observe_dkappa.py stores the index-paired spread and the independent-ensemble spread of each row.
def obs_over_spread(i, key):
    return D(lambda g: abs(g(OBS, f'rows[{i}]/dkappa_rel')) / g(OBS, f'rows[{i}]/replicas/{key}'),
             f'|rows[{i}]/dkappa_rel| / rows[{i}]/replicas/{key}')


def obs_over_spread_minmax(key, which):
    def f(g):
        vals = [abs(g(OBS, f'rows[{i}]/dkappa_rel')) / g(OBS, f'rows[{i}]/replicas/{key}') for i in range(6)]
        return min(vals) if which == 'min' else max(vals)
    return D(f, f'{which} over i in 0..5 of |rows[i]/dkappa_rel| / rows[i]/replicas/{key}')


for i, q, w in ((0, '2', 'Two'), (1, '3', 'Three'), (2, '5', 'Five'), (3, '10', 'Ten'), (4, '30', 'Thirty'),
                (5, '100', 'Hundred')):
    add(f'obs{q}', rf'\NumResObs{w}', f'Delta kappa/kappa (NNLO+NLLx over NNLO, minus one) at Q = {q} GeV, percent', 'AppH',
        'A3', OBS, f'rows[{i}]/dkappa_rel', 'pct2')
    add(f'obsIdx{q}', rf'\NumResObsOverSigIdx{w}', f'|obs| over the index-paired spread at Q = {q} GeV', 'AppH', 'A3', OBS,
        obs_over_spread(i, 'sigma_diff_paired'), 'f2')
    add(f'obsInd{q}', rf'\NumResObsOverSigInd{w}', f'|obs| over the independent-ensemble spread at Q = {q} GeV', 'AppH',
        'A3', OBS, obs_over_spread(i, 'sigma_indep'), 'f2')
add('obsIdxMin', r'\NumResObsOverSigIdxMin', 'smallest |obs|/index-paired spread over the six scales', 'AppH', 'A3', OBS,
    obs_over_spread_minmax('sigma_diff_paired', 'min'), 'f1')
add('obsIdxMax', r'\NumResObsOverSigIdxMax', 'largest |obs|/index-paired spread over the six scales', 'AppH', 'A3', OBS,
    obs_over_spread_minmax('sigma_diff_paired', 'max'), 'f1')
add('obsIndMin', r'\NumResObsOverSigIndMin', 'smallest |obs|/independent-ensemble spread over the six scales', 'AppH', 'A3',
    OBS, obs_over_spread_minmax('sigma_indep', 'min'), 'f1')
add('obsIndMax', r'\NumResObsOverSigIndMax', 'largest |obs|/independent-ensemble spread over the six scales', 'AppH', 'A3',
    OBS, obs_over_spread_minmax('sigma_indep', 'max'), 'f1')
add('a3KAKBMax', r'\NumResKAKBMax', 'largest |K_A - K_B| at 2, 10, 100 GeV (kernel part on the two inputs), percentage points',
    'AppH', 'A3', A3I, a3_ka_minus_kb_max(), 'pct3', note='"the same within 0.04 percentage points" of A3_inference Sec. 1')
add('a3AddUpMax', r'\NumResAddUpMax', 'largest |obs - I_A - K_B| at 2, 10, 100 GeV, percentage points', 'AppH', 'A3', A3I,
    a3_addup_max(), 'pct3', note='"add up to the observed shift within 0.06 percentage points" of A3_inference Sec. 1, a round-up of the stored 0.054; printed to three places so that the bound is not understated')
for _q, _w, _which in (('2.0', 'KAKBVarMaxTwo', 'kakb'), ('2.0', 'AddUpVarMaxTwo', 'addup'), ('10.0', 'VarCheckMaxTen', 'both')):
    add(f'a3Var_{_which}{_q}', rf'\NumRes{_w}', {'kakb': '|K_A - K_B|', 'addup': '|obs - I_A - K_B|',
                                                  'both': 'the larger of |K_A - K_B| and |obs - I_A - K_B|'}[_which]
        + f' maximized over the reconstruction variants at {_q} GeV, percentage points', 'AppH', 'A3', A3I,
        a3_variant_max(_q, _which), 'pct2')
for q, w in (('2.0', 'Two'), ('10.0', 'Ten'), ('100.0', 'Hundred')):
    j = {'2.0': 0, '10.0': 1, '100.0': 2}[q]
    add(f'IA{q}', rf'\NumResIA{w}', f'input part I_A at Q = {q} GeV, percent', 'AppH', 'A3', A3I, f'compare_A3[{j}]/here_I_A',
        'pct2')
    add(f'KA{q}', rf'\NumResKA{w}', f'kernel part K_A at Q = {q} GeV, percent', 'AppH', 'A3', A3I, f'compare_A3[{j}]/here_K_A',
        'pct2')
    add(f'IAshare{q}', rf'\NumResIAShare{w}', f'I_A/obs at Q = {q} GeV, percent', 'S6', 'A3', A3I,
        f'compare_A3[{j}]/here_IA_share', 'pct0')
    add(f'KAshare{q}', rf'\NumResKAShare{w}', f'K_A/obs at Q = {q} GeV, percent', 'AppH', 'A3', A3I,
        f'compare_A3[{j}]/here_KA_share', 'pct1')
    # (1 Oct 2026) one convention for the index-paired spread.  Table VI uses
    # observation.json rows[j]/replicas/sigma_diff_paired (decision/per_Q[j]/sigma_diff until A21), the sample sd (ddof = 1) of kappa_sx,r/kappa_fo,r - 1 over the replica indices with
    # both members positive on the window (82 pairs at 2 GeV, 100 at 10 and 100 GeV).  The former source,
    # a3_inference.json replica_summary/<q>/obs/sd, is the same sd over the 81 pairs at 2 GeV for which the
    # attribution terms also exist (2.270 against 2.259 percent); both print 2.3, 1.0 and 0.7.
    _jq = {'2.0': 0, '10.0': 3, '100.0': 5}[q]
    add(f'pairSpread{q}', rf'\NumResPairSpread{w}', f'index-paired spread of the shift at Q = {q} GeV (sample sd over the '
        f'replica pairs positive on the window in both fits), percent', 'AppH', 'A3', OBS,
        f'rows[{_jq}]/replicas/sigma_diff_paired', 'pct1', note='same spread as Table VI (observation.json)')
    add(f'widthTerm{q}', rf'\NumResWidthTerm{w}', f'width term -dln sd_P(xi) in obs at Q = {q} GeV, percent', 'AppH', 'A3',
        A3I, f'central/Q/{q}/parts_obs/m_dln_sd', 'pct2')

# App E: HERA F2.  The Neyman entries come from the program after the fine-grid Feldman-Cousins refix of 1 October 2026
# (repro/code/taskE_calibration.py as distributed, belt members every 0.00625 in A, 100000 sets per member, eight
# independent belts).  A printed value on the data is the mean over the eight belts (quoted_values), never the main belt
# alone, and it is printed only to the digit that is settled: the field `settle` names the sd of the mean over the belts
# and, for an interval end, the shifts of that end when the kernel bandwidth is halved and doubled
# (plan/v1/neyman/print/kde_fine.json).  calc/make_numbers.py and build_v1.py fail when the format prints a digit that
# mean +- 2 sd of the mean, or the mean moved by a bandwidth shift, does not reproduce.  A value printed beside its
# Monte Carlo sd (settle `mc` = the id of the sd entry) may carry the decimal of the first significant digit of that sd,
# provided it does not depend on the density estimate.
NEYMAN_NOTE = ('fine-grid FC refix of 1 Oct (repro/code/taskE_calibration.py and repro/results/calibration.json as '
               'distributed, whose sha256 values are listed in the ledger inputs and in calibration.json); mean of '
               'eight independent belts, printed to the settled digit; checked against the raw records by '
               'plan/v1/neyman/print/print_values.py')
QVP = 'quoted_values/table/stencil3/{q}/{k}'
KDF = 'plan/v1/neyman/print/kde_fine.json'


def settle_of(q, k, end=None, mc=None):
    sh = [] if end is None else [(KDF, f'end_shift_vs_baseline/{b}/stencil3|{q}[{end}]') for b in ('bandwidth_x0.5', 'bandwidth_x2')]
    return dict(sem=QVP.format(q=q, k=k) + '/sd_of_mean', shifts=sh, mc=mc)


# printed formats per scale, fixed by the settled digit (print_values.json `values/<q>|<key>/print_decimals_settled`):
# 10 GeV^2 calibrated value with its Monte Carlo sd (f4), upper end two decimals; 35 GeV^2 three decimals; 500 GeV^2
# upper end two decimals (the doubled bandwidth plus 2 sd of the mean reaches 0.02047, below 0.0205); exact zeros f0
FMT_HERA = {'10.0': ('f4', 'f0', 'f2'), '35.0': ('f3', 'f3', 'f3'), '500.0': ('f0', 'f0', 'f2')}
for q, w in (('10.0', 'Ten'), ('35.0', 'ThirtyFive'), ('500.0', 'FiveHundred')):
    add(f'vData{q}', rf'\NumVData{w}', f'v_F2 on the unperturbed data, three-point derivative, F2 dx, Q^2 = {q} GeV^2',
        'AppE', 'HERA', RDX, f'v_central_data/{q}', 'f4')
    add(f'slope{q}', rf'\NumMeanSlope{w}', f'mean slope over the window, Q^2 = {q} GeV^2', 'AppE', 'HERA', RDX,
        f'mean_slope_data/{q}', 'f3')
    add(f'slopeOverV{q}', rf'\NumSlopeOverV{w}', f'mean slope over v on the data, Q^2 = {q} GeV^2 (F39)', 'AppE', 'HERA', RDX,
        ratio(RDX, f'mean_slope_data/{q}', RDX, f'v_central_data/{q}'), 'f1')
    if q == '35.0':
        # at 35 GeV^2 the tail probability of Eq. (pval) also comes from the M_belt sets of the A = 0 member of the main
        # belt, as at 10 and 500 GeV^2; repro/code/enumerate_stencils.py reads it from calibration.json and stores it
        # with its tail count, its number of sets and its binomial sd, which prints beside it
        add(f'pNull{q}', rf'\NumPNull{w}', f'single-scale tail probability of the zero-spread null, Q^2 = {q} GeV^2, from '
            f'the M_belt sets of the A = 0 member of the main belt (Eq. (pval) with N_rep = M_belt), as at 10 and 500 GeV^2',
            'AppE', 'HERA', STE, 'primary_family/p_single', 'f4',
            settle=dict(sem='primary_family/p_single_binomial_sd', shifts=[], mc='pNull35Sd'))
        add('pNull35Sd', r'\NumPNullThirtyFiveSd', 'binomial sd sqrt(p (1 - p)/M_belt) of the 35 GeV^2 tail probability',
            'AppE', 'HERA', STE, 'primary_family/p_single_binomial_sd', 'f4')
    else:
        # (2 Oct 2026) at 10 and 500 GeV^2 the tail probability of Eq. (pval) is taken from the M_belt = 100000
        # sets of the A = 0 member of the main belt (family W, three-point derivative), the null of Eq. (null) with the
        # same draws (its first 4000 sets are the stored null draw by draw, build_v1.py checks this), and printed to two
        # decimals; the 4000-set values 0.465 and 0.715 had a Monte Carlo sd of about 0.008, so their third digit was
        # not settled.  p = (n_tail + 1)/(M_belt + 1) with n_tail = fraction * M_belt, as in Eq. (pval).
        add(f'pNull{q}', rf'\NumPNull{w}', f'single-scale tail probability of the zero-spread null, Q^2 = {q} GeV^2, from '
            f'the M_belt sets of the A = 0 member of the main belt (Eq. (pval) with N_rep = M_belt)', 'AppE', 'HERA', CAL,
            D(lambda g, q=q: (round(g(CAL, f'data/W/stencil3/{q}/fraction_of_A0_belt_at_or_above_data')
                                    * g(CAL, 'config/M_belt')) + 1) / (g(CAL, 'config/M_belt') + 1),
              f'(round(data/W/stencil3/{q}/fraction_of_A0_belt_at_or_above_data x config/M_belt) + 1)'
              f'/(config/M_belt + 1)'), 'f2', note='two decimals, binomial sd at most 0.0016 (pNullBeltSdMax)')
    fc, fl, fh = FMT_HERA[q]
    add(f'vCal{q}', rf'\NumVCal{w}', f'calibrated v (the v whose isotonic belt median equals the value on the data, 0 below the '
        f'median at v = 0; three-point derivative, F2 dx, family W, belt of the CT18NNLO shape), mean over eight independent '
        f'belts, Q^2 = {q} GeV^2', 'AppE', 'HERA', CAL, QVP.format(q=q, k='v_calibrated') + '/mean', fc, note=NEYMAN_NOTE,
        settle=settle_of(q, 'v_calibrated', mc='vCalTenMCsd' if q == '10.0' else None))
    add(f'vCalLo{q}', rf'\NumVCalLo{w}', f'lower end of the 68 percent Feldman-Cousins interval, mean over eight belts, '
        f'Q^2 = {q} GeV^2', 'AppE', 'HERA', CAL, QVP.format(q=q, k='fc_68_lo') + '/mean', fl, note=NEYMAN_NOTE,
        settle=settle_of(q, 'fc_68_lo', end=0))
    add(f'vCalHi{q}', rf'\NumVCalHi{w}', f'upper end of the 68 percent Feldman-Cousins interval, mean over eight belts, '
        f'Q^2 = {q} GeV^2', 'AppE', 'HERA', CAL, QVP.format(q=q, k='fc_68_hi') + '/mean', fh, note=NEYMAN_NOTE,
        settle=settle_of(q, 'fc_68_hi', end=1))
add('vCalTenMCsd', r'\NumVCalTenMCSd', 'Monte Carlo sd of the mean of the calibrated v at Q^2 = 10 GeV^2 over the eight belts '
    '(belt sampling only; the calibrated value does not depend on the density estimate)', 'AppE', 'HERA', CAL,
    QVP.format(q='10.0', k='v_calibrated') + '/sd_of_mean', 'f4', note=NEYMAN_NOTE)
for _est, _w in (('local_quad', 'Quad'), ('local_lin', 'Lin')):
    for _which, _m in (('min', 'Min'), ('max', 'Max')):
        add(f'gap{_w}Ten{_m}', rf'\NumGap{_w}Ten{_m}', f'{_which} over the belts and the bandwidth variants of the gap between '
            f'the lower end of the {_est} 68 percent interval and the upper end of the three-point interval at Q^2 = 10 GeV^2 '
            '(outward rounding)', 'AppI', 'HERA', CAL, gap_10(_est, _which), 'f4')
add('nBelts', r'\NumNBelts', 'number of independent belts over which the printed values are averaged', 'AppE', 'HERA', CAL,
    QVP.format(q='10.0', k='v_calibrated') + '/n_belts', 'int', note=NEYMAN_NOTE)
add('beltSpacing', r'\NumBeltSpacing', 'spacing of the belt members in A, v = A v_unit (was 0.05 before 1 Oct)', 'AppE', 'HERA',
    CAL, 'config/A_spacing', 'f5', note=NEYMAN_NOTE)
add('beltSets', r'\NumBeltSets', 'pseudo-data sets per belt member, every scale', 'AppE', 'HERA', CAL, 'config/M_belt', 'int')
add('pNullBeltSdMax', r'\NumPNullBeltSdMax', 'binomial sd sqrt(p (1 - p)/M_belt) of the tail probabilities at 10 and 500 '
    'GeV^2 taken from the A = 0 member of the main belt, the larger of the two (stated in the text beside the '
    'two-decimal values; 0.48 holds at -/+ 2 sd, 0.71 at -/+ 1 sd, build_v1.py)', 'AppE', 'HERA', CAL,
    D(lambda g: max(math.sqrt(f * (1 - f) / g(CAL, 'config/M_belt'))
                    for f in (g(CAL, f'data/W/stencil3/{q}/fraction_of_A0_belt_at_or_above_data') for q in ('10.0', '500.0'))),
      'max over Q^2 = 10, 500 GeV^2 of sqrt(f (1 - f)/config/M_belt), f = data/W/stencil3/<Q^2>/'
      'fraction_of_A0_belt_at_or_above_data'), 'f4')
add('covSets', r'\NumCoverageSets', 'pseudo-data sets per coverage point', 'AppE', 'HERA', CAL, 'config/N_coverage', 'int')
add('bwShiftTenHi', r'\NumBandwidthShiftTenHi', 'largest shift of the upper end at 10 GeV^2 when the kernel bandwidth is halved '
    'or doubled (main belt), the largest such shift of a printed end', 'AppE', 'HERA', KDF,
    D(lambda g: max(abs(g(KDF, f'end_shift_vs_baseline/{b}/stencil3|{q}[{i}]')) for b in ('bandwidth_x0.5', 'bandwidth_x2')
                    for q in ('10.0', '35.0', '500.0') for i in (0, 1)),
      'max over bandwidth x0.5, x2, Q^2 = 10, 35, 500 GeV^2 and both ends of |end_shift_vs_baseline/<b>/stencil3|<q>[i]|'),
    'f4', note='the Monte Carlo spread of quoted_values covers belt sampling only')
add('coverage', r'\NumCoverageMean', 'coverage mean over the in-class member truths with A > 0 (FC, belt shape, 48 points), '
    'correlated points sharing one belt and one set of draws per scale', 'AppE', 'HERA', CAL,
    'check5_coverage/summary/feldman_cousins|belt_shape/in_class_mean_A_positive', 'f3', note=NEYMAN_NOTE)
add('coverageWorst', r'\NumCoverageWorst', 'smallest in-class coverage at a member truth with A > 0 (FC, belt shape)', 'AppE',
    'HERA', CAL, 'check5_coverage/summary/feldman_cousins|belt_shape/in_class_min_A_positive', 'f3', note=NEYMAN_NOTE + '; three decimals like the coverage means, since the pointwise binomial sd is 0.0015 (1 Oct 2026)')
add('coverageMid', r'\NumCoverageMidMean', 'coverage mean over the in-class truths midway between belt members (FC, belt shape)',
    'AppE', 'HERA', CAL, 'check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/in_class_mean',
    'f3', note=NEYMAN_NOTE)
add('coverageMidWorst', r'\NumCoverageMidWorst', 'smallest coverage at a truth midway between members (FC, belt shape; local '
    'linear fit, 500 GeV^2, A = 0.378125)', 'AppE', 'HERA', CAL,
    'check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/in_class_min', 'f3', note=NEYMAN_NOTE + '; three decimals like the coverage means, since the pointwise binomial sd is 0.0015 (1 Oct 2026)')
add('coverageMidN', r'\NumCoverageMidN', 'number of in-class truths midway between members (70 values of A, four estimators, '
    'three scales)', 'AppE', 'HERA', CAL,
    'check5b_coverage_between_members/summary_between_members/feldman_cousins|belt_shape/n_points_in_class', 'int')
add('coverageGWorst', r'\NumCoverageGlobalShapesWorst', 'smallest coverage of the printed (belt-shape) interval for a true slope '
    'with the x dependence of NNPDF4.0 or MSHT20, member and between-member truths, A > 0', 'AppE', 'HERA',
    'plan/v1/neyman/print/print_values.json',
    D(lambda g: min(g('plan/v1/neyman/print/print_values.json', f'coverage/per_truth_shape/{w}|feldman_cousins|'
                      f'belt_shape_interval/{s}/min') for w in ('members', 'between_members') for s in ('NNPDF40', 'MSHT20')),
      'min over members, between_members and NNPDF40, MSHT20 of coverage/per_truth_shape/<w>|feldman_cousins|'
      'belt_shape_interval/<shape>/min'), 'f3', note='recounted from the records of calibration.json by print_values.py')
add('coverageSdPoint', r'\NumCoverageSdPoint', 'binomial sd of one coverage point at 0.68 with N = 100000 pseudo-data sets',
    'AppE', 'HERA', CAL, 'config/sd_binomial_at_CL_N_cov', 'f4')
add('coverageSdComb', r'\NumCoverageSdComb', 'sd of one coverage point with the belt sampling included, '
    'sqrt(0.68 0.32 (1/N + 1/M))', 'AppE', 'HERA', CAL, 'config/sd_combined', 'f4')
add('passThreshold', r'\NumPassThreshold', 'pass rule of a coverage point: fail below 0.68 - 4 sd_comb', 'AppE', 'HERA', CAL,
    'config/coverage_gate_value', 'f4')
add('passMargin', r'\NumPassMargin', 'distance of the pass threshold below the nominal 0.68 (four combined sd): one '
    'coverage point does not detect an undercoverage smaller than this', 'AppE', 'HERA', CAL,
    D(lambda g: g(CAL, 'config/CL') - g(CAL, 'config/coverage_gate_value'), 'config/CL - config/coverage_gate_value'), 'f4')
add('pPassSixFive', r'\NumPPassSixFive', 'probability that a procedure of true coverage 0.65 passes the rule at one point',
    'AppE', 'HERA', CAL, 'config/P_pass_one_point_if_true_coverage_0.65', 'e1')
add('pPassSixSeven', r'\NumPPassSixSeven', 'the same for true coverage 0.67', 'AppE', 'HERA', CAL,
    'config/P_pass_one_point_if_true_coverage_0.67', 'f2')
add('coverageCentralZero', r'\NumCoverageCentralZero', 'coverage of the central interval at zero true spread, mean over the '
    '12 cells (boundary-modified at v = 0)', 'AppE', 'HERA', CAL, 'check5_coverage/summary/central|belt_shape/in_class_mean_A0',
    'f2')
for sh, w in (('x', 'X'), ('ln(1/x)^2', 'LnSq'), ('ln(1/x)', 'Ln'), ('alternating', 'Alt'), ('random', 'Random')):
    add(f'outside{w}', rf'\NumCoverageOutside{w}', f'smallest coverage of the printed (belt-shape) FC interval at member truths '
        f'A > 0 when the true slope has the x-shape "{sh}" (outside the global-fit shapes)', 'AppE', 'HERA', CAL,
        D(lambda g, sh=sh: g(CAL, 'check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape')[sh],
          f'check5_coverage/min_coverage_by_truth_shape_A_positive/feldman_cousins|belt_shape, key "{sh}" (the key holds a '
          f'slash, so it is read by a function)'), 'f3')
add('classSMean', r'\NumClassSMean', 'coverage mean of the class-S interval (hull over the six slope shapes of class S) at '
    'the member truths of the three global-fit slope shapes CT18NNLO, NNPDF40 and MSHT20 with A > 0; above 0.68 because '
    'the hull is wider than one shape needs', 'AppE', 'HERA', PVJ,
    'coverage/members|feldman_cousins|S|global_fit_truths/mean', 'f2',
    note='single coverage seed and main belt; unrounded 0.71424 (print_values.json coverage/members|feldman_cousins|S|'
         'global_fit_truths/mean, 144 member truths), 0.00076 below the 0.715 rounding boundary; no settled-digit record '
         'over belts or seeds is claimed for this value')
add('classSMax', r'\NumClassSMax', 'largest coverage of the class-S interval at a member truth of the three global-fit '
    'slope shapes with A > 0', 'AppE', 'HERA', PVJ, 'coverage/members|feldman_cousins|S|global_fit_truths/max', 'f2')
def _outside_G(which):
    """member truths with A > 0 of the slope shapes outside config/shape_classes/G, printed (belt-shape) FC interval"""
    def f(g):
        G_ = g(CAL, 'config/shape_classes/G')
        gate = g(CAL, 'config/coverage_gate_value')
        cov = [rec['feldman_cousins|belt_shape']['coverage'] for shape, byA in g(CAL, 'check5_coverage/table').items()
               if shape != 'any_shape' and shape not in G_
               for A, byE in byA.items() if float(A.split('=')[1]) > 0
               for byQ in byE.values() for rec in byQ.values()]
        return float(len(cov) if which == 'n' else sum(c < gate for c in cov))
    return D(f, ('number' if which == 'n' else 'number below config/coverage_gate_value') + ' of check5_coverage/table/<shape>/'
             '<A>/<estimator>/<Q^2>/feldman_cousins|belt_shape/coverage over the shapes outside config/shape_classes/G '
             '(any_shape excluded) and A > 0')


add('outsideN', r'\NumOutsideN', 'member truths with A > 0 of the five shapes outside class G (linear in x, ln(1/x), '
    'ln^2(1/x), alternating, random), A = 0.5 to 3, four estimators, three scales, for the printed FC interval of the '
    'belt shape', 'AppE', 'HERA', CAL, _outside_G('n'), 'int')
add('outsideBelow', r'\NumOutsideBelow', 'of these, points below the pass rule', 'AppE', 'HERA', CAL, _outside_G('below'),
    'int')
add('halfSpacingCovDiff', r'\NumHalfSpacingCoverageDiff', 'largest |change| of coverage at the check-10 truths (six midpoints '
    'of the member grid in each of the 12 estimator and scale cells) when the main belt is rebuilt with members at half the '
    'spacing; it sits at A = 0.115625, local linear fit, 10 GeV^2, where the printed grid covers less (members 0.1125 and '
    '0.11875 have acceptance regions in two pieces and in one). It bounds the change at these truths only. f4, since f3 '
    'would print 0.005 for 0.00539 and understate it', 'AppE', 'HERA', CAL,
    'check10_half_spacing/max_abs_accepted_set_coverage_diff', 'f4')


def _c10_at_max(which):
    """coverage (accepted set) at the check-10 truth with the largest |half - grid|, on the printed grid or at half spacing"""
    def f(g):
        t = g(CAL, 'check10_half_spacing/table')
        rows = [(abs(w['half_minus_grid_accepted_set']), w) for v in t.values() for w in v['coverage'].values()]
        return max(rows, key=lambda r: r[0])[1][which]['accepted_set']
    return D(f, f'check10_half_spacing/table/<cell>/coverage/<A>/{which}/accepted_set at the truth of largest '
                f'|half_minus_grid_accepted_set| (local_lin|10.0, A=0.115625)')


add('halfSpacingCovGridAtMax', r'\NumHalfSpacingCoverageGrid', 'coverage on the printed member grid at the check-10 truth of '
    'the largest change (local linear fit, 10 GeV^2, A = 0.115625)', 'AppE', 'HERA', CAL, _c10_at_max('grid'), 'f3')
add('halfSpacingCovHalfAtMax', r'\NumHalfSpacingCoverageHalf', 'the same truth with the members at half the spacing',
    'AppE', 'HERA', CAL, _c10_at_max('half_grid'), 'f3')
add('halfSpacingNTruths', r'\NumHalfSpacingNTruths', 'number of check-10 truths in each estimator and scale cell (midpoints '
    'of the member grid at A = 0.003125, 0.053125, 0.115625, 0.159375, 0.284375, 1.003125)', 'AppE', 'HERA', CAL,
    D(lambda g: len(g(CAL, 'check10_half_spacing/A_truths')), 'len(check10_half_spacing/A_truths)'), 'int')
add('halfSpacingEndDiff', r'\NumHalfSpacingEndDiff', 'largest change of a data interval end at half the member spacing',
    'AppE', 'HERA', CAL, 'check10_half_spacing/max_abs_end_diff', 'e1')
add('memberAtEndDiff', r'\NumMemberAtEndDiff', 'largest change of a data interval end when a belt member is built at '
    'that end itself (check 9)', 'AppE', 'HERA', CAL, 'check9_exact_members_at_data_ends/worst_abs_end_shift', 'e1')
add('unc8MaxDiff', r'\NumReestimatedMaxDiff', 'largest |paired coverage difference| when the central F2 and v_unit are '
    're-estimated per pseudo-data set (check 8, three-point derivative, three scales, A = 0 to 3, 2000 sets)', 'AppE', 'HERA',
    CAL, D(lambda g: max(abs(r['paired_difference']) for q in ('10.0', '35.0', '500.0')
                         for r in g(CAL, f'check8_reestimated_inputs/table/stencil3/{q}/by_A').values()),
           'max over Q^2 and A of |check8_reestimated_inputs/table/stencil3/<q>/by_A/<A>/paired_difference|'), 'f4')
add('unc8Sets', r'\NumReestimatedSets', 'pseudo-data sets per truth in check 8 (re-estimated inputs)', 'AppE', 'HERA',
    CAL, 'config/N_reestimated_inputs', 'int')
add('unc8BeltSets', r'\NumReestimatedBeltSets', 'belt sets per member on which check 8 rebuilds the belt with the re-estimated '
    'inputs', 'AppE', 'HERA', CAL, 'config/M_belt_reestimated_inputs', 'int')
add('A15zero', r'\NumOldProcZeroSpread', 'value returned by the withdrawn A15 bias subtraction at zero true spread; the macro '
    'expands to the three per-scale macros A15zero10.0, A15zero35.0, A15zero500.0; the ledger value is the largest of the three',
    'AppE', 'HERA', CAL, a15zero_max(), 'f2', note=NEYMAN_NOTE)
for q, w in (('10.0', 'Ten'), ('35.0', 'ThirtyFive'), ('500.0', 'FiveHundred')):
    add(f'A15zero{q}', rf'\NumOldProcZeroSpread{w}', f'mean value returned by the withdrawn A15 bias subtraction at zero true '
        f'spread, Q^2 = {q} GeV^2 (300 sets)', 'AppE', 'HERA', CAL,
        f'A15_procedure_on_zero_spread/per_scale/{q}/mean_v_corr_eq_bias', 'f2',
        note=NEYMAN_NOTE + '; two decimals, since its Monte Carlo sd over the 300 sets is not stored')
add('coverageIndep', r'\NumCoverageIndepMean', 'coverage from an independent check of the fine-grid program '
    '(readiness decision of 1 Oct)', 'AppE', 'HERA', None, None, 'f3', status='PENDING',
    note='no independent check of the fine-grid program exists yet; the earlier rechecks (FC_RECHECK.md and a second recheck) '
    'are of the 0.05-grid program it replaces. Prints \\NumPending until a saved program writes it')
add('famBound', r'\NumFamBound', 'look-elsewhere bound of the 32-triple primary family at 35 GeV^2 (DA14)', 'AppE', 'HERA',
    STE, 'primary_family/bound', 'f3')
add('famCount', r'\NumFamCount', 'members of the primary family', 'AppE', 'HERA', STE, 'primary_family/count', 'int')
add('famSmallBound', r'\NumFamSmallBound', 'bound of the smallest enumerated family containing all three windows (27)',
    'AppE', 'HERA', STE, 'primary_family/smallest_enumerated_family_containing_all_three/bound', 'f3')
add('H1a', r'\NumHOneRate', 'H1 rate a of lambda(Q^2) = a ln(Q^2/Lambda^2), x <= 0.01, Q^2 >= 3.5 GeV^2', 'AppE', 'HERA',
    HEX, 'a_H1/value', 'f4', tag='cited', note='H1rise2001 [cited at source by the repro recheck]')
add('H1aStat', r'\NumHOneRateStat', 'its statistical uncertainty', 'AppE', 'HERA', HEX, 'a_H1/stat', 'f4', tag='cited')
add('H1aSyst', r'\NumHOneRateSyst', 'its systematic uncertainty', 'AppE', 'HERA', HEX, 'a_H1/syst', 'f4', tag='cited')
add('expTen', r'\NumExpectedVTen', 'expected speed at 10 GeV^2 from the H1 rate and sd(ln 1/x) under F2 dx', 'AppE', 'HERA',
    HEX, 'windows/10/expected_v_dx', 'f3')
add('expThirtyFive', r'\NumExpectedVThirtyFive', 'the same at 35 GeV^2', 'AppE', 'HERA', HEX, 'windows/35/expected_v_dx',
    'f3')
add('sdXiTen', r'\NumSdXiTen', 'sd(ln 1/x) on the 10 GeV^2 window under F2 dx', 'AppE', 'HERA', HEX,
    'windows/10/sd_xi_dx', 'f2')
add('sdXiThirtyFive', r'\NumSdXiThirtyFive', 'the same on the 35 GeV^2 window', 'AppE', 'HERA', HEX,
    'windows/35/sd_xi_dx', 'f2')
add('beyondTen', r'\NumBeyondHOneTen', 'window points beyond x = 0.01 at 10 GeV^2', 'AppE', 'HERA', HEX,
    'windows/10/n_points_beyond_H1_x_range', 'int')
add('beyondThirtyFive', r'\NumBeyondHOneThirtyFive', 'the same at 35 GeV^2', 'AppE', 'HERA', HEX,
    'windows/35/n_points_beyond_H1_x_range', 'int')
add('Rmin', r'\NumRatioFLMin', 'smallest R = F_L/(F2 - F_L) over the points used', 'AppE', 'HERA', RDX, 'FL_model/R_min',
    'f3')
add('Rmax', r'\NumRatioFLMax', 'largest R over the points used', 'AppE', 'HERA', RDX, 'FL_model/R_max', 'f3')
add('dvXF3', r'\NumXFthreeDv', 'change of v at 500 GeV^2 when the xF3 term is restored, data', 'AppE', 'HERA', RDX,
    'electroweak_xF3/summary/500/dv_xF3_data', 'e1', note='C11: quote beside the calibrated interval, not folded into it; '
    'which Delta v is bound (data or model surface) was left open on 25 Sep')

# App F: pole model
add('fNbarRef', r'\NumFNbarRef', 'f(nbar) at the reference scales (nbar about 1.8), pole truncation only', 'AppF', 'pole', CF,
    'values/solvable_model/f_nbar/nbar_ref/float', 'f4', note='f <= 1 (Chao, Ward and Ober, Theorem 2) holds for the pole truncation only')
add('poleDrift', r'\NumPoleShareDrift', 'pole-truncation share of the drift at n_f = 5, percent', 'AppF', 'pole', CF,
    'values/nf_dependence/nf5/pole_share_drift_pct/float', 'f1')
add('poleDiff', r'\NumPoleShareDiffusion', 'pole-truncation share of the diffusion at n_f = 5, percent', 'AppF', 'pole', CF,
    'values/nf_dependence/nf5/pole_share_diffusion_pct/float', 'f1')

add('rZeroFlav', r'\NumRZeroFlavorAveraged', 'r_0 = r without the memory term (squared coefficient of variation of the '
    'length-weighted step law, with a minus sign)', 'AppC', 4, D1, 'r0', 'f4')
add('log10QZetaEight', r'\NumLogQZetaEight', 'log10(Q/GeV) at zeta = 8 (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)', 'AppC', 4,
    'formula', 'log10QatZeta8', 'int', tag='formula')
add('famSmallCount', r'\NumFamSmallCount', 'members of the smallest enumerated family containing all three windows', 'AppE',
    'HERA', STE, 'primary_family/smallest_enumerated_family_containing_all_three/count', 'int')
add('c1pRelDiff', r'\NumCOnePrimeRoutes', 'largest relative difference of c1\' between two numerical differentiation routes of '
    'a1_kernel.py (route A mpmath with the Li2 moment, route B Richardson step 0.02 on the GRV form), n_f = 5', 'AppG', 'A1', KER,
    'nf/5/K2/c1_routes_rel_diff_max', 'e1', note='a numerical-differentiation difference; never quoted for the transcription '
    'check (S1), whose agreement is c1pESWdigits')
add('c1pESWdigits', r'\NumCOnePrimeESWDigits', 'significant digits in which c1\' of the PEGASUS transcription (route A) '
    'equals an independent transcription of Ellis, Stirling and Webber, n_f = 4 and 5', 'AppG', 'A1', RCKER, esw_digits(), 'int',
    note='all printed digits agree (S1)')
add('a1ScanN', r'\NumAOneScanN', 'number of scales in the A1 scan from 2 to 100 GeV', 'AppG', 'A1', A1S, 'n_points',
    'int')
# C044: the NNLO grid of CT18 against the NLO identity at 10 and 100 GeV (drift.json B2)
add('a1NNLOGridMax', r'\NumAOneNNLOGridMax', 'largest |ratio - 1| of the NLO drift identity on the CT18NNLO grid at 10 and '
    '100 GeV, percent', 'AppG', 'A1', DRF,
    D(lambda g: max(abs(g(DRF, f'B2/CT18NNLO NLO formula/{q}/ratio') - 1.0) for q in ('10.0', '100.0')),
      'max over 10.0 and 100.0 of |B2/CT18NNLO NLO formula/<Q>/ratio - 1|'), 'pct2')

# App G (App I until A24): numerics
add('parserRel', r'\NumParserMaxRel', 'largest relative difference of the parser at the checked grid nodes where the '
    'tabulated value is nonzero', 'AppI', 'bg', PDF, parser_maxrel(), 'e1')
add('parserAbsZero', r'\NumParserMaxAbsZero', 'largest |interpolated xf| of the parser at the checked grid nodes where the '
    'tabulated value vanishes', 'AppI', 'bg', PDF, parser_maxabs_zero(), 'e1')
add('parserNodes', r'\NumParserNodes', 'number of grid nodes at which the parser is checked against the tabulated value',
    'AppI', 'bg', PDF, D(lambda g: float(len(g(PDF, 'parser_validation/raw_checks'))),
                         'len(parser_validation/raw_checks)'), 'int')
add('quadRel', r'\NumQuadMaxRel', 'largest relative change of kappa when the panels are refined (2, 10, 100 GeV)', 'AppI', 'bg',
    PDF, quad_maxrel(), 'e1')

# Figure data (no macro): the data of the drift figure (Fig. 1) and of the kappa figure (Fig. 2) exist since 30 Sep;
# the row value is the number of stored checks when the program recorded no failure.
add('fig1data', '(figure data)', 'the kappa figure (Fig. 2): full-range LO kappa and B/kappa for three inputs on a dense Q '
    'grid', 'Fig2', 3, FIG1,
    n_checks_passed(FIG1), 'int', status='DOC', note='61 rows per input on 60 distinct scales from Q0 = sqrt(2) GeV to 10^4 GeV (the 10^4 GeV row twice, keys '
    '10000.0 and 1e4; 45 rows on 44 scales until A27, figures REPORT Sec. 3; A28 added 11 scales between Q0 and 1.765 GeV '
    'and 5 between 1.97 and 4.8 GeV, finding F01 of the outside audit of A27); '
    'drawn by draw_fig1.py into paper/figures/v1/fig1_kappa_bound.pdf')
add('fig1band', '(figure data)', 'the kappa figure (Fig. 2): CT18NNLO band (fit uncertainty of calc/alphas_results.json '
    'combined, of which Table I prints four of the five scales, interpolated in ln Q) and NNPDF4.0 points', 'Fig2',
    6, FIG1B, n_checks_passed(FIG1B), 'int', status='DOC', note='band pieces 2 to 4.58 GeV and 10 to 10^4 GeV')
add('fig2data', '(figure data)', 'the drift figure (Fig. 1): drift d<xi>/dtau for the three inputs inside its interval, '
    'log Q axis', 'Fig1', 2, FIG2,
    n_checks_passed(FIG2), 'int', status='DOC', note='201 scales; closed form and matrix exponential agree to 1e-30 (figures REPORT '
    'Sec. 4)')
add('figHERA', '(figure data)', 'App E figure: v_F2 on the data, the calibrated values and FC intervals (means over eight '
    'belts), and the zero-spread distribution of the full A = 0 member', 'AppE', 'HERA', 'calc/figs_v1/fig3_plotted.json',
    n_checks_passed('calc/figs_v1/fig3_plotted.json'), 'int', status='DOC',
    note='drawn by calc/figs_v1/draw_fig3.py from calibration.json after the fine-grid refix; the row value is the number of '
    'stored checks when the program recorded no failure')
add('varCoeffs', '(App B display)', 'closed-form coefficients of Var(zeta) in pi^2, pi^4, zeta(3)', 'AppB', 2,
    'plan/story/chain/chain_forms.json', n_checks_passed('plan/story/chain/chain_forms.json'), 'int', status='DOC',
    note='plan/story/chain/chain_forms.py writes the exact coefficients, their integers, the LaTeX right-hand sides of '
    'k_1, V_zetaE and nu and four symbolic checks against the display to chain_forms.json; the row value is the number of '
    'checks when none failed')
add('orderPartX', '(Sec. 6 sentence)', 'x-localization of the 15 percent order part at 2 GeV and the share of the 1/x terms '
    'of P(1) and P(2)', 'S6', 6, None, None, 'f1', status='PENDING', note='not computed; the text does not state where the '
    'order part sits')

# ---- settings of the V1 numerical-methods, HERA and resummed tables (1 Oct 2026) -----
# Every program or data setting printed in a table gets a macro from its JSON field; a setting held only by a cited source
# is a DOC entry cross-checked by build_v1.py against the stored files (number policy of 1 Oct 2026).
FIG1S = 'calc/figs_v1/fig1_lo_curves.json'
add('lambdaQCD', r'\NumLambdaQCD', 'Lambda of the one-loop coupling of the LO curves, GeV', 'AppI', 'bg', FIG1S,
    'setting/Lambda_GeV', 'f1')
# (2 Oct 2026) alpha_s(M_Z) implied by the one-loop coupling of the LO model
# curves, alpha_s = 1/(b0 ln(Q^2/Lambda^2)) with b0 = beta0/(4 pi), beta0 = 11 - 2 n_f/3 (Eq. clocks), Lambda and n_f
# read from fig1_lo_curves.json.  M_Z is the scale of the definition, typed here: 91.1876 GeV, the value used by
# calc/partG_pdf.py (alphas_run, alphasQ).  The printed f3 value is the same for M_Z from 91.18 to 91.19 GeV.
MZ_GEV = 91.1876
add('alphasMZModel', r'\NumAlphasMZModel', 'alpha_s(M_Z) of the one-loop coupling of the LO model curves (n_f = 5 up to '
    'M_Z = 91.1876 GeV, Lambda of setting/Lambda_GeV)', 'S2', 'bg', FIG1S,
    D(lambda g: 4 * math.pi / ((11 - 2 * g(FIG1S, 'setting/n_f') / 3) * math.log(MZ_GEV ** 2 / g(FIG1S, 'setting/Lambda_GeV') ** 2)),
      '4 pi/(beta0 ln(M_Z^2/Lambda^2)), beta0 = 11 - 2 n_f/3, n_f and Lambda from setting/, M_Z = 91.1876 GeV'), 'f3')
add('quarkFracSteep', r'\NumQuarkFracSteep', 'input quark momentum fraction of the steep LO input', 'AppI', 'bg', FIG1S,
    'inputs/steep/xq0', 'f2')
add('quarkFracValence', r'\NumQuarkFracValence', 'input quark momentum fraction of the valence-like LO input', 'AppI', 'bg',
    FIG1S, 'inputs/valence/xq0', 'f2')
_FMT_A = {('steep', 'quark_terms', 0): 'f1', ('steep', 'quark_terms', 1): 'f2', ('steep', 'gluon_terms', 0): 'f1',
          ('valence', 'quark_terms', 0): 'f1', ('valence', 'gluon_terms', 0): 'f1'}
# (1 Oct 2026) the beta-function parameters of the steep and valence-like inputs, printed in App G (App I until A24)
# in the notation c B_{a,b}(x) = c x^a (1-x)^b / B(a+1, b+1); the integer powers b are printed as typed integers
for _inp, _w, _terms in (('steep', 'Steep', (('quark_terms', 0, 'QOne'), ('quark_terms', 1, 'QTwo'), ('gluon_terms', 0, 'G'))),
                         ('valence', 'Valence', (('quark_terms', 0, 'Q'), ('gluon_terms', 0, 'G')))):
    for _sp, _i, _t in _terms:
        _c = f'inputs/{_inp}/{_sp}[{_i}][0]'
        _a = f'inputs/{_inp}/{_sp}[{_i}][1]'
        add(f'in{_w}{_t}c', rf'\NumIn{_w}{_t}c', f'momentum fraction c of term {_sp}[{_i}] of the {_inp} LO input', 'AppI',
            'bg', FIG1S, D(lambda g, p=_c: float(g(FIG1S, p)), f'float of {_c}'), 'f2')
        add(f'in{_w}{_t}a', rf'\NumIn{_w}{_t}a', f'power a of x in term {_sp}[{_i}] of the {_inp} LO input', 'AppI',
            'bg', FIG1S, D(lambda g, p=_a: float(g(FIG1S, p)), f'float of {_a}'), _FMT_A[(_inp, _sp, _i)])
# the inputs of the two admissible-input correlations (plan/saturation/decision/d2_lo_corr.py INPUTS) and of the
# large-time fits (plan/analytic/verify/S1_repaired/own_inversion.py INPUTS T1, T2): program constants, DOC entries
# whose values build_v1.py checks against the program source
for _k, _m, _what, _fmt in (
        ('hqsgQc', 'InHqSgQc', 'quark momentum fraction of the input hardq_steepg (d2_lo_corr.py)', 'f2'),
        ('hqsgQa', 'InHqSgQa', 'quark power a of x of the input hardq_steepg', 'int'),
        ('hqsgGc', 'InHqSgGc', 'gluon momentum fraction of the input hardq_steepg', 'f2'),
        ('hqsgGa', 'InHqSgGa', 'gluon power a of x of the input hardq_steepg', 'f2'),
        ('sqhgQc', 'InSqHgQc', 'quark momentum fraction of the input softq_hardg (d2_lo_corr.py)', 'f2'),
        ('sqhgQa', 'InSqHgQa', 'quark power a of x of the input softq_hardg', 'f1'),
        ('sqhgGc', 'InSqHgGc', 'gluon momentum fraction of the input softq_hardg', 'f2'),
        ('sqhgGa', 'InSqHgGa', 'gluon power a of x of the input softq_hardg', 'int'),
        ('tOneQa', 'InTOneQa', 'quark power -l_q of x of the large-time input T1 (own_inversion.py)', 'f1'),
        ('tOneGa', 'InTOneGa', 'gluon power -l_g of x of the large-time input T1', 'f1'),
        ('tOneXq', 'InTOneXq', 'quark momentum fraction of the large-time input T1', 'f1'),
        ('tOneXg', 'InTOneXg', 'gluon momentum fraction 1 - m_q of the large-time input T1', 'f1'),
        ('tTwoQa', 'InTTwoQa', 'quark power -l_q of x of the large-time input T2 (own_inversion.py)', 'f2'),
        ('tTwoGa', 'InTTwoGa', 'gluon power -l_g of x of the large-time input T2', 'f1'),
        ('tTwoXq', 'InTTwoXq', 'quark momentum fraction of the large-time input T2', 'f2'),
        ('tTwoXg', 'InTTwoXg', 'gluon momentum fraction 1 - m_q of the large-time input T2', 'f2')):
    add(_k, rf'\Num{_m}', _what, 'AppI', 'bg', 'formula', _k, _fmt, tag='asserted', status='DOC',
        note='program constant; build_v1.py checked it against the INPUTS of the program source when the ledger was built')
add('thresholdScanLo', r'\NumThresholdScanLo', 'lowest scale of the tabulated CT18NNLO scale scan, GeV', 'AppI', 6, THR,
    'threshold_mb/tabulated_curve/Q[0]', 'f1')
add('talbotDigits', r'\NumTalbotDigits', 'Talbot working digits of inputs A and steep', 'AppI', 'bg', FIG1S,
    'inputs/A/digits', 'int')
add('talbotTerms', r'\NumTalbotTerms', 'Talbot terms of inputs A and steep', 'AppI', 'bg', FIG1S, 'inputs/A/talbot_terms',
    'int')
add('talbotDigitsHigh', r'\NumTalbotDigitsHigh', 'Talbot working digits of the higher-precision (valence-like) rows', 'AppI',
    'bg', FIG1S, 'inputs/valence/digits', 'int')
add('talbotTermsHigh', r'\NumTalbotTermsHigh', 'Talbot terms of the higher-precision (valence-like) rows', 'AppI', 'bg',
    FIG1S, 'inputs/valence/talbot_terms', 'int')
add('bandFirstEnd', r'\NumBandFirstEnd', 'last tabulated CT18NNLO scale below m_b, end of the first band piece, GeV', 'AppI',
    6, FIG1B, 'band_pieces[0]/Q_last', 'f2')
add('mbCT', r'\NumMbCT', 'CT18 bottom threshold m_b, GeV', 'AppI', 6, THR, 'm_b', 'f2')
add('ctHessianPairs', r'\NumCTHessianPairs', 'CT18NNLO Hessian eigenvector pairs (members/2)', 'AppI', 6, PDF,
    D(lambda g: g(PDF, 'pdf_hessian_uncertainty/n_members') / 2, 'pdf_hessian_uncertainty/n_members / 2'), 'int')
add('ctHessianCL', r'\NumCTHessianCL', 'input confidence level of the CT18NNLO Hessian set, percent', 'AppI', 6, PDF,
    D(lambda g: 100 * math.erf(1 / (math.sqrt(2) * g(PDF, 'pdf_hessian_uncertainty/cl_scale'))),
      '100 erf(1/(sqrt(2) pdf_hessian_uncertainty/cl_scale))'), 'f0')
add('alphasLow', r'\NumAlphasLow', 'alpha_s(M_Z) of the lower coupling-variation set', 'AppI', 6, PDF,
    D(lambda g: g(PDF, 'parser_validation/alphas_mz/CT18NNLO/info') - g(ALS, 'delta_alphas_grid') / 2,
      'parser_validation/alphas_mz/CT18NNLO/info - alphas_results.json delta_alphas_grid/2'), 'f3')
add('alphasHigh', r'\NumAlphasHigh', 'alpha_s(M_Z) of the upper coupling-variation set', 'AppI', 6, PDF,
    D(lambda g: g(PDF, 'parser_validation/alphas_mz/CT18NNLO/info') + g(ALS, 'delta_alphas_grid') / 2,
      'parser_validation/alphas_mz/CT18NNLO/info + alphas_results.json delta_alphas_grid/2'), 'f3')
add('thresholdScanN', r'\NumThresholdScanN', 'points of the tabulated scale scan near the bottom threshold', 'AppI', 6, THR,
    D(lambda g: len(g(THR, 'threshold_mb/tabulated_curve/Q')), 'len(threshold_mb/tabulated_curve/Q)'), 'int')
add('interpLowQ', r'\NumInterpLowQ', 'scale of the low-scale interpolation comparison, GeV', 'AppI', 6, INT, 'scales[0]', 'f1')
for k, w in ((1, 'One'), (2, 'Two'), (3, 'Three'), (4, 'Four')):
    add(f'fitZeta{k}', rf'\NumFitZeta{w}', f'zeta of point {k} of the four-point large-time fit (fit key 4pt_32-256)', 'AppI', 4,
        EXT, D(lambda g, k=k: float(list(g(EXT, 'T1/v').keys())[k]), f'float of key [{k}] of T1/v'), 'int')
add('zetaLargeEval', r'\NumZetaLargeEval', 'zeta of the proton-like large-time evaluation (row of zR at 128)', 'AppI', 4, CAS,
    'rows[5]/zeta', 'int')
add('heraEp', r'\NumHeraEp', 'HERA proton beam energy of the combined NC e+p data, GeV', 'AppE', 'HERA', 'formula',
    'heraEp', 'int', tag='cited', status='DOC', note='HERAcomb; build_v1.py checked results_dx.json config/arm and s_CM_GeV2 when the ledger was built')
for key, w, i, f_ in (('10', 'TenLo', 0, 'f1'), ('10', 'TenHi', 2, 'int'), ('35', 'ThirtyFiveLo', 0, 'int'),
                      ('35', 'ThirtyFiveHi', 2, 'int'), ('500', 'FiveHundredLo', 0, 'int'), ('500', 'FiveHundredHi', 2, 'int')):
    add(f'hWin{w}', rf'\NumHWin{w}', f'end {i} of the HERA Q^2 group around {key} GeV^2, GeV^2', 'AppE', 'HERA', RDX,
        f'config/windows/{key}[{i}]', f_)
add('hOneQSqMin', r'\NumHOneQSqMin', 'lower Q^2 end of the H1 power-fit domain, GeV^2', 'AppE', 'HERA', 'formula',
    'hOneQSqMin', 'f1', tag='cited', status='DOC', note='H1rise2001; build_v1.py checked hera_expectation.json a_H1/range when the ledger was built')
for _q, _w in (('10', 'Ten'), ('35', 'ThirtyFive')):
    add(f'beyondH1Weight{_q}', rf'\NumBeyondHOneWeight{_w}', f'sum of the normalized weights P_i (F2 dx measure, Eq. f2disc) '
        f'of the points with x > 0.01 in the {_q} GeV^2 group, percent', 'AppE', 'HERA', HEX,
        f'windows/{_q}/weight_fraction_beyond_H1_x_range', 'pct0')
add('hWinTenXMax', r'\NumHWinTenXMax', 'upper x end of the 10 GeV^2 group', 'AppE', 'HERA', HEX, 'windows/10/x_max', 'f2')
add('hWinThirtyFiveXMax', r'\NumHWinThirtyFiveXMax', 'upper x end of the 35 GeV^2 group', 'AppE', 'HERA', HEX,
    'windows/35/x_max', 'f3')
for k, w in enumerate(('One', 'Two', 'Three', 'Four', 'Five', 'Six')):
    add(f'halfA{k}', rf'\NumHalfA{w}', f'check-10 half-spacing truth amplitude [{k}]', 'AppI', 'HERA', CAL,
        f'check10_half_spacing/A_truths[{k}]', 'f6')


def _c10_maxA():
    def f(g):
        t = g(CAL, 'check10_half_spacing/table')
        rows = [(abs(w['half_minus_grid_accepted_set']), a) for v in t.values() for a, w in v['coverage'].items()]
        a = max(rows, key=lambda r: r[0])[1]
        return float(str(a).split('=')[-1])
    return D(f, 'A of the check10_half_spacing/table/<cell>/coverage/<A> entry of largest |half_minus_grid_accepted_set| '
                '(the same truth as halfSpacingCovGridAtMax)')


add('halfSpacingMaxA', r'\NumHalfSpacingMaxA', 'truth amplitude of the largest half-spacing coverage change', 'AppI', 'HERA',
    CAL, _c10_maxA(), 'f6')
add('halfSpacingMaxALo', r'\NumHalfSpacingMaxALo', 'member below that truth (truth - A_spacing/2)', 'AppI', 'HERA', CAL,
    D(lambda g: _c10_maxA()(g) - g(CAL, 'config/A_spacing') / 2, 'halfSpacingMaxA - config/A_spacing/2'), 'f4')
add('halfSpacingMaxAHi', r'\NumHalfSpacingMaxAHi', 'member above that truth (truth + A_spacing/2)', 'AppI', 'HERA', CAL,
    D(lambda g: _c10_maxA()(g) + g(CAL, 'config/A_spacing') / 2, 'halfSpacingMaxA + config/A_spacing/2'), 'f5')
for k, (w, f_) in enumerate((('One', 'int'), ('Two', 'f1'), ('Three', 'int'), ('Four', 'f1'), ('Five', 'int'))):
    add(f'reestA{k}', rf'\NumReestA{w}', f're-estimated-input (check 8) amplitude [{k}]', 'AppI', 'HERA', CAL,
        f'config/A_coverage[{k}]', f_)


def _ppass_cov(i):
    def f(g):
        ks = sorted(k for k in g(CAL, 'config') if k.startswith('P_pass_one_point_if_true_coverage_'))
        return float(ks[i].rsplit('_', 1)[1])
    return D(f, f'coverage in the key name [{i}] of config/P_pass_one_point_if_true_coverage_*')


add('covTestLow', r'\NumCovTestLow', 'lower true coverage used to test the rejection rule', 'AppI', 'HERA', CAL, _ppass_cov(0),
    'f2')
add('covTestHigh', r'\NumCovTestHigh', 'higher true coverage used to test the rejection rule', 'AppI', 'HERA', CAL,
    _ppass_cov(1), 'f2')
add('resWindowHi', r'\NumResWindowHi', 'upper x end of the resummed comparison window', 'AppH', 'A3', OBS, 'window_breaks[4]',
    'f1')
add('resFitInputQ', r'\NumResFitInputQ', 'input scale Q_min of both NNPDF3.1sx fits, GeV', 'AppH', 'A3', 'formula',
    'resFitInputQ', 'f2', tag='cited', status='DOC', note='BallResum2018, arXiv:1710.05935v2 p. 11; build_v1.py checked QMin of '
    'both .info files when the ledger was built')
add('resQThirty', r'\NumResQThirty', 'fifth scale of the resummed comparison grid, GeV', 'AppH', 'A3', OBS, 'Qs[4]',
    'int', note='(1 Oct 2026) row label of Table resummed; 30 GeV is outside the scales typed as definitions')
add('resMb', r'\NumResMb', 'm_b of the NNPDF3.1sx sets, GeV', 'AppH', 'A3', OBS, 'identity/NNPDF31sx_nnlonllx_as_0118/mb', 'f2',
    note='the .info key MBottom of the NNPDF3.1sx grids (grid metadata), read by lhapdf_min.py')
add('resDistMb', r'\NumResDistMb', 'distance of the 5 GeV row above m_b, GeV', 'AppH', 'A3', OBS,
    D(lambda g: g(OBS, 'Qs[2]') - g(OBS, 'identity/NNPDF31sx_nnlonllx_as_0118/mb'), 'Qs[2] - identity/<nnlonllx>/mb'), 'f2')

# ---- entries added on 1 October 2026 ------------------------------------------------
SQ0 = 'plan/v1/clarity/calc/softq_q0.json'
PIL = 'plan/analytic/verify/lo_curve/pilot.json'
add('corrSqSoftqHardgQ0', r'\NumCorrSqSoftqHardgQZero', 'corr^2 of the admissible input softq_hardg at its starting scale '
    'Q0 = sqrt(2) GeV (tau = 0), n_f = 5', 'S4', 3, SQ0, 'softq_hardg/corr2', 'f3',
    note='run() of d2_lo_corr.py at Q0 with its Q0 settings; the valence-like control reproduces 0.6768264899 (an earlier '
    'review quoted 0.660)')
for _i, _q, _w in ((1, '2', 'Two'), (3, '10', 'Ten'), (5, '100', 'Hundred')):
    add(f'saddleSmall{_q}', rf'\NumSaddleSmallRatio{_w}', f'kappa from the saddle relation over the LO kappa on '
        f'W_s = [1e-6, 1e-2], Q = {_q} GeV', 'S2', 1, S4, ratio(S4, f'kappa[{_i}]/saddle', S4, f'kappa[{_i}]/exact'), 'f2')
add('saddleMid2', r'\NumSaddleMidRatioTwo', 'kappa from the saddle relation over the LO kappa on the separately '
    'normalized window W_m = [1e-4, 1e-2], Q = 2 GeV', 'AppI', 1, S4, 'small_x_detail/kappa_mid[0]/saddle_over_exact', 'f2')
add('saddleLocalExp2', r'\NumSaddleLocalExpTwo', 'local exponent lam_P = -d ln P/d ln x of the CT18NNLO momentum density at '
    'x = 1e-6, Q = 2 GeV (saddle point N = 1 + lam_P next to the pole of gamma_+ at N = 1)', 'AppI', 1, S4,
    'small_x_detail/local_exponent[0]/lamP', 'f2')
add('KAvarLo10', r'\NumResKAVarLoTen', 'smallest kernel part K_A at 10 GeV over the 27 numerical variants of the '
    'replica-basis evolution (x_min, weight floor, SVD cutoff), percent', 'AppH', 'A3', A3I, 'variant_range/10.0/K_A/min',
    'pct2')
add('KAvarHi10', r'\NumResKAVarHiTen', 'largest K_A at 10 GeV over the same variants, percent', 'AppH', 'A3', A3I,
    'variant_range/10.0/K_A/max', 'pct2')
add('nA3Variants', r'\NumResNVariants', 'number of numerical variants of the replica-basis evolution', 'AppH', 'A3', A3I,
    'variant_range/10.0/K_A/n', 'int')
for _i, _q, _w in ((0, '2', 'Two'), (1, '5', 'Five'), (2, '10', 'Ten'), (3, '100', 'Hundred')):
    add(f'rNLO{_q}', rf'\NumRNLO{_w}', f'residual of the NLO drift identity, drift on the grid over the NLO prediction '
        f'minus one, at Q = {_q} GeV, percent', 'AppG', 'A1', RAC, f'A1/per_Q[{_i}]/r_NLO_recomputed', 'pct3')
add('ctContXu', r'\NumCTContXu', 'upper end of the tabulated part of the CT18NNLO input of the CT18-based LO trajectory '
    '(continued above by (1-x)^b matched to the local logarithmic derivative)', 'AppI', 'bg', PIL, 'options/A/xu', 'f2')
add('ctContPowShift', r'\NumCTContPowShift', 'shift of the continued small-x power in the continuation test', 'AppI',
    'bg', PIL, 'options/A_lam+0.1/lam_shift', 'f1')
add('ctContSens', r'\NumCTContSens', 'largest relative change of kappa on the CT18-based LO trajectory (at Q = 2, 5, 10, '
    '100 and 10^4 GeV) when the small-x continuation point moves to 1e-5 or 1e-7 or the continued power shifts by 0.1 either way', 'AppI',
    'bg', LOC, D(lambda g: max(abs(g(LOC, f'variant_rel_change/{k}/{q}')) for k in ('A_xc1e-5', 'A_xc1e-7', 'A_lam+0.1',
                                                                                      'A_lam-0.1')
                               for q in ('2.0', '5.0', '10.0', '100.0', '10000.0')),
                 'max over A_xc1e-5, A_xc1e-7, A_lam+0.1, A_lam-0.1 and Q of |variant_rel_change/<k>/<Q>|'), 'e1')
def _kj_ratio(which):
    def f(g):
        vals = [r['kappa_joint'] / r['kappa'] for n in ('A', 'steep', 'valence') for r in g(FIG1, f'curves/{n}')
                if any(abs(r['Q'] - q) <= 1e-9 * q for q in (2.0, 10.0, 100.0, 1e4))]
        return min(vals) if which == 'min' else max(vals)
    return D(f, f'{which} over inputs A, steep, valence and Q = 2, 10, 100, 1e4 GeV of curves/<input>/kappa_joint / kappa')


add('kjRatioMin', r'\NumKjointRatioMin', 'smallest kappa_joint/kappa of the three plotted LO inputs at 2, 10, 100, 10^4 GeV',
    'S5', 5, FIG1, _kj_ratio('min'), 'f3', note='an independent recomputation gave 1.034 to 1.082')
add('kjRatioMax', r'\NumKjointRatioMax', 'largest kappa_joint/kappa on the same rows', 'S5', 5, FIG1, _kj_ratio('max'), 'f3')
add('rScaleSd', r'\NumRScaleSd', 'sd of the normal scale factor of the longitudinal ratio per pseudo-data set', 'AppI',
    'HERA', 'formula', 'rScaleSd', 'f1', tag='formula', status='DOC',
    note='taskE_calibration.py Noise.draw: Rs = max(1 + 0.5 z, 0.05); build_v1.py checked the program source when the '
         'ledger was built')
add('rScaleFloor', r'\NumRScaleFloor', 'floor of that scale factor', 'AppI', 'HERA', 'formula', 'rScaleFloor', 'f2',
    tag='formula', status='DOC', note='the same line of taskE_calibration.py')

# ---- formula constants evaluated by build_v1.py ------------------------------------------------------------------
FORMULAS = {
    # name: (description, python expression over math)
    'Delta': ('relaxation rate in zeta, (31/9)/(23/6) = 62/69', lambda m: (31 / 9) / (23 / 6)),
    'gammaMinus': ('gamma_-(2) = -31/9 per unit tau', lambda m: -31 / 9),
    'xqEq': ('equilibrium quark momentum fraction 15/31 at n_f = 5', lambda m: 15 / 31),
    'driftLoF': ('4 pi^2/9 - 1', lambda m: 4 * m.pi ** 2 / 9 - 1),
    'driftHiF': ('pi^2 - 35/18', lambda m: m.pi ** 2 - 35 / 18),
    'driftLimF': ('(204 pi^2 - 415)/279', lambda m: (204 * m.pi ** 2 - 415) / 279),
    'muF': ('(408 pi^2 - 830)/2139', lambda m: (408 * m.pi ** 2 - 830) / 2139),
    'twoPiB0': ('2 pi b0 = beta0/2 = 23/6 at n_f = 5', lambda m: 23 / 6),
    'piB0': ('pi b0 = 23/12', lambda m: 23 / 12),
    'etaCoef': ('(10 pi^2 - 17)/62', lambda m: (10 * m.pi ** 2 - 17) / 62),
    'F2F': ('F2 closed form at n_f = 5', lambda m: 5 * (40 * m.pi ** 2 + 55 - 123) * (40 * m.pi ** 2 + 145 - 27)
            / (6 * 31 ** 3)),
    'driftLoZeta': ('lower edge in zeta units', lambda m: (4 * m.pi ** 2 / 9 - 1) / (23 / 6)),
    'driftHiZeta': ('upper edge in zeta units', lambda m: (m.pi ** 2 - 35 / 18) / (23 / 6)),
    'a1threshold': ('registered A1 threshold 2.4 percent', lambda m: 0.024),
    'heraEp': ('HERA proton beam energy 920 GeV [cited: HERAcomb]', lambda m: 920.0),
    'hOneQSqMin': ('lower Q^2 end 3.5 GeV^2 of the H1 power fit [cited: H1rise2001]', lambda m: 3.5),
    'resFitInputQ': ('input scale 1.64 GeV of the NNPDF3.1sx fits [cited: BallResum2018 p. 11]', lambda m: 1.64),
    'nnpdfPosQsq': ('positivity scale Q^2 = 5 GeV^2 of NNPDF4.0 [cited: NNPDF40 Eq. (3.10)]', lambda m: 5.0),
    # (1 Oct 2026) program constants of the additional inputs (checked in build_v1.py)
    'hqsgQc': ('hardq_steepg quark c [d2_lo_corr.py]', lambda m: 0.55),
    'hqsgQa': ('hardq_steepg quark a', lambda m: 1.0),
    'hqsgGc': ('hardq_steepg gluon c', lambda m: 0.45),
    'hqsgGa': ('hardq_steepg gluon a', lambda m: -0.45),
    'sqhgQc': ('softq_hardg quark c [d2_lo_corr.py]', lambda m: 0.30),
    'sqhgQa': ('softq_hardg quark a', lambda m: -0.3),
    'sqhgGc': ('softq_hardg gluon c', lambda m: 0.70),
    'sqhgGa': ('softq_hardg gluon a', lambda m: 1.0),
    'tOneQa': ('T1 quark power -0.2 [own_inversion.py]', lambda m: -0.2),
    'tOneGa': ('T1 gluon power -0.1', lambda m: -0.1),
    'tOneXq': ('T1 quark fraction', lambda m: 0.6),
    'tOneXg': ('T1 gluon fraction', lambda m: 1 - 0.6),
    'tTwoQa': ('T2 quark power -0.25 [own_inversion.py]', lambda m: -0.25),
    'tTwoGa': ('T2 gluon power -0.3', lambda m: -0.3),
    'tTwoXq': ('T2 quark fraction', lambda m: 0.45),
    'tTwoXg': ('T2 gluon fraction', lambda m: 1 - 0.45),
    'rScaleSd': ('sd 0.5 of the R scale factor [taskE_calibration.py Noise.draw]', lambda m: 0.5),
    'rScaleFloor': ('floor 0.05 of the R scale factor [taskE_calibration.py Noise.draw]', lambda m: 0.05),
    'log10QatZeta8': ('log10(Q/GeV) at zeta = 8 (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)',
                      lambda m: (m.log(50) * m.exp(8) / 2 + m.log(0.2)) / m.log(10)),
}

# ---- data entries read from stored JSON fields (1 Oct 2026); no program was rerun
# the (B/kappa)^2 range 0.948-0.995 holds on the four scales from 2 GeV; at Q0 the steep input gives this value
add('corrSqSteepQ0', r'\NumCorrSqSteepQZero', 'corr^2(s, xi) of the steep LO input at its starting scale Q0 (zeta = 0)',
    'S4', 3, S9, 'steep[0]/corr2', 'f3')
# the 72-point scan rise belongs to the bicubic-spline derivative between two grid scales straddling m_b
add('mbRiseQlo', r'\NumMbRiseQlo', 'lower grid scale of the rising step of the 72-point CT18NNLO scan, GeV', 'S6', 6, THR,
    'threshold_mb/tabulated_curve/rises[0]/Q_lo', 'f2')
add('mbRiseQhi', r'\NumMbRiseQhi', 'upper grid scale of the rising step of the 72-point CT18NNLO scan, GeV', 'S6', 6, THR,
    'threshold_mb/tabulated_curve/rises[0]/Q_hi', 'f2')
for _k, _w in (('spline', ''), ('three_point', 'ThreePt'), ('two_point', 'TwoPt')):
    add(f'mbStep_{_k}', rf'\NumMbOneSidedStep{_w}', f'kappa above / kappa below m_b - 1 with the one-sided {_k} derivative, '
        'percent', 'AppI', 6, THR,
        D(lambda g, k=_k: g(THR, f'threshold_mb/one_sided/{k}_above/kappa') / g(THR, f'threshold_mb/one_sided/{k}_below/kappa')
          - 1, f'threshold_mb/one_sided/{_k}_above/kappa / {_k}_below/kappa - 1'), 'pct1')
# the window part of the 2 GeV difference (both speeds of the order part are on the window W)
add('windowPartTwo', r'\NumWindowPartTwo', 'LO windowed minus LO full-range kappa at 2 GeV, relative', 'S6', 6, LOC,
    window_part_rel(0), 'pct3')
# the x_min sensitivity at 10^4 GeV in units of the unrounded fit uncertainty (Table I prints 0.0149 as 0.01)
add('xminOverFit', r'\NumXminOverFit', 'x_min change of kappa at 10^4 GeV divided by the 68 percent fit uncertainty there',
    'S6', 6, END, D(lambda g: g(END, 'rows[3]/rel_pct_10000') / g(ALS, 'combined[4]/fit_68_pct'),
                   'endpoint rows[3]/rel_pct_10000 / alphas_results.json combined[4]/fit_68_pct'), 'f1')
# the 68 percent fit uncertainty of kappa at 10^4 GeV in percent, printed beside the x_min sensitivity so
# that the ratio \NumXminOverFit can be checked from printed values (Table I prints the absolute value 0.0149 as 0.01)
add('fitUncPctTenTeV', r'\NumFitUncPctTenTeV', 'fit uncertainty (PDF and alpha_s, 68 percent) of kappa at Q = 10^4 GeV, '
    'percent of kappa', 'S6', 6, ALS, 'combined[4]/fit_68_pct', 'f2')
# HERA: significance of the H1 rate against zero (stat and syst in quadrature)
add('h1RateSignif', r'\NumHOneRateSignif', 'H1 rate a divided by its stat and syst uncertainties in quadrature', 'AppE',
    'HERA', HEX, D(lambda g: g(HEX, 'a_H1/value') / math.sqrt(g(HEX, 'a_H1/stat') ** 2 + g(HEX, 'a_H1/syst') ** 2),
                   'a_H1/value / sqrt(a_H1/stat^2 + a_H1/syst^2)'), 'int', tag='derived')
# HERA: the Monte Carlo basis of the 35 GeV^2 tail probability and the 95 percent range of the family bound


def _fam_mc(which):
    def f(g):
        m = g(STE, 'monte_carlo_uncertainty_on_the_bound')
        key = '%d/%d' % (g(STE, 'primary_family/p_single_tail_count'), g(STE, 'primary_family/p_single_nrep'))
        return m[key]['bound_cp95_x32'][0 if which == 'lo' else 1]
    return D(f, f'monte_carlo_uncertainty_on_the_bound["<tail>/<nrep>"]/bound_cp95_x32[{0 if which == "lo" else 1}]')


def _fam_min_common():
    def f(g):
        import re
        return float(re.search(r'at least (\d+) common x', g(STE, 'primary_family/rule')).group(1))
    return D(f, 'the integer in "at least N common x" of primary_family/rule')


add('famTail', r'\NumFamTailCount', 'zero-spread pseudo-data sets with v_null >= v_data at 35 GeV^2', 'AppE', 'HERA', STE,
    'primary_family/p_single_tail_count', 'int')
add('famNrep', r'\NumFamNrep', 'zero-spread pseudo-data sets behind the 35 GeV^2 tail probability', 'AppE', 'HERA', STE,
    'primary_family/p_single_nrep', 'int')
add('famBoundLo95', r'\NumFamBoundLo', 'lower end of the 95 percent Clopper-Pearson range of the family bound', 'AppE',
    'HERA', STE, _fam_mc('lo'), 'f3')
add('famBoundHi95', r'\NumFamBoundHi', 'upper end of the same range', 'AppE', 'HERA', STE, _fam_mc('hi'), 'f3')
add('famXmax', r'\NumFamXmax', 'largest x of the points used to form the family of scale triples', 'AppE', 'HERA', STE,
    'x_max', 'f2')
add('famMinCommon', r'\NumFamMinCommon', 'minimum number of common x points of a triple in the primary family', 'AppE',
    'HERA', STE, _fam_min_common(), 'int')
add('famSmallMinCommon', r'\NumFamSmallMinCommon', 'minimum number of common x points of the smallest family that '
    'contains all three windows', 'AppE', 'HERA', STE,
    'primary_family/smallest_enumerated_family_containing_all_three/minimum_common_points', 'int')
# App H: quality of the replica-basis reconstruction of the resummed input (central configuration)
add('resReconMax', r'\NumResReconMax', 'largest weighted residual of the resummed input fitted in the fixed-order replica '
    'span, residual/(Pbar + floor), percent', 'AppH', 'A3', A3I, 'central/fit/maxres_A', 'pct1')
add('resReconRms', r'\NumResReconRms', 'rms of the same weighted residual over the nodes of both species, percent', 'AppH',
    'A3', A3I, 'central/fit/rmsres_A', 'pct1')
add('resFitFloor', r'\NumResFitFloor', 'floor added to Pbar in the weight 1/(Pbar + floor) of the central reconstruction',
    'AppH', 'A3', A3I, 'config/central/floor', 'f2')

# ---- A20 (6 Oct 2026): entries added in the A20 revision -----------------------------------------------------------
# Table VIII: the band uncertainty at the five uncertainty scales of the kappa figure (r2-figure-caption-text#3);
# build_v1.py checks that combined[0..4]/Q are 2, 10, 100, 10^3 and 10^4 GeV
for _i, _w in ((0, 'Two'), (1, 'Ten'), (2, 'Hundred'), (3, 'Thousand'), (4, 'TenTeV')):
    add(f'bandUnc{_i}', rf'\NumBandUnc{_w}', f'68 percent fit uncertainty of kappa of CT18NNLO on W (Hessian PDF and alpha_s '
        f'in quadrature) at the uncertainty scale calc/alphas_results.json combined[{_i}], percent of kappa; the band of the '
        f'kappa figure (Fig. 2) interpolates it linearly in ln Q', 'AppI', 6, ALS, f'combined[{_i}]/fit_68_pct', 'f2')

# Table IX (C14: claims-vs-code#11, r2-figure-caption-text#1, r2-referee-read#2): the x cut and the common x points of
# each scale group from results_dx.json; build_v1.py checks the counts against selection/<Q^2>/n_common and the first and
# last points and the counts against hera_expectation.json windows/<Q^2>
add('heraXCut', r'\NumHeraXCut', 'upper x cut of the common x points of the HERA scale groups', 'AppI', 'HERA', RDX,
    'config/x_max', 'f2')
_HX_ORD = ('One', 'Two', 'Three', 'Four', 'Five', 'Six', 'Seven', 'Eight', 'Nine')
_HX_N = {'10.0': 7, '35.0': 9, '500.0': 4}          # loop ranges, checked against selection/<Q^2>/n_common by build_v1.py
for _q, _w in (('10.0', 'Ten'), ('35.0', 'ThirtyFive'), ('500.0', 'FiveHundred')):
    add(f'heraN{_w}', rf'\NumHeraN{_w}', f'number of common x points of the Q^2 = {_q} GeV^2 group (x at most the x cut)',
        'AppI', 'HERA', RDX, f'selection/{_q}/n_common', 'int')
    _parts = []
    for _k in range(_HX_N[_q]):
        _id = f'heraX{_w}{_HX_ORD[_k]}'
        _parts.append(_id)
        add(_id, rf'\NumHeraX{_w}{_HX_ORD[_k]}', f'common x point {_k + 1} of the Q^2 = {_q} GeV^2 group', 'AppI', 'HERA', RDX,
            f'selection/{_q}/x[{_k}]', 'sig2')
    add(f'heraX{_w}', rf'\NumHeraX{_w}', f'common x points of the Q^2 = {_q} GeV^2 group; the macro expands to '
        + ', '.join(_parts) + '; the ledger value is their number', 'AppI', 'HERA', RDX, f'selection/{_q}/n_common', 'int')

# App H (statistics-review#8): where the central members of the NNPDF3.1sx pair are negative on the window of Eq. (fitwindow)
NEG = 'plan/additions/A3_resummed/results/negative_nodes.json'
for _r, _w in (('fixed_order', 'Fixed'), ('resummed', 'Res')):
    add(f'sxNegX{_w}', rf'\NumSxNegX{_w}', f'smallest x grid node of 1e-6 <= x <= 0.99 at which member 0 of the {_r} NNPDF3.1sx '
        f'fit has a negative total momentum density at some Q grid node', 'AppH', 'A3', NEG, f'sets/{_r}/first_negative_x', 'f2')
    add(f'sxNegQ{_w}', rf'\NumSxNegQ{_w}', f'largest Q grid node at which member 0 of the {_r} NNPDF3.1sx fit has a negative '
        f'total momentum density at some x grid node of 1e-6 <= x <= 0.99, GeV', 'AppH', 'A3', NEG,
        f'sets/{_r}/largest_Q_negative_GeV', 'f0')

# Sec. II (r2-referee-read#6): zeta at 10 and 100 GeV with Lambda = 0.2 GeV, and the map with the one-loop Lambda that
# gives alpha_s(M_Z) = 0.118
ZL = 'plan/story/chain/zeta_lambda.json'
add('zetaTen', r'\NumZetaTen', 'zeta at Q = 10 GeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)', 'S2', 'bg', CHN, 'rows[1]/zeta', 'f2')
add('zetaHundred', r'\NumZetaHundred', 'zeta at Q = 100 GeV (Lambda = 0.2 GeV, Q0^2 = 2 GeV^2)', 'S2', 'bg', CHN,
    'rows[2]/zeta', 'f2')
add('lambdaAlt', r'\NumLambdaAlt', 'one-loop Lambda (n_f = 5) of the alternative map, GeV; it gives alpha_s(M_Z) = 0.118',
    'S2', 'bg', ZL, 'rows/alternative/Lambda_GeV', 'f3')
add('alphasMZAlt', r'\NumAlphasMZAlt', 'one-loop alpha_s(M_Z) for that Lambda (n_f = 5, M_Z = 91.1876 GeV)', 'S2', 'bg', ZL,
    'rows/alternative/alphas_MZ', 'f3')
for _q, _w in (('10', 'Ten'), ('100', 'Hundred'), ('10000', 'TenTeV')):
    add(f'zetaAlt{_q}', rf'\NumZetaAlt{_w}', f'zeta at Q = {_q} GeV with the alternative Lambda (Q0^2 = 2 GeV^2, one loop)', 'S2',
        'bg', ZL, f'rows/alternative/zeta/{_q}', 'f2')


# Conclusions (r2-referee-read#1): J_2/I_zeta = 1 - Rperp/I and R_low = 1 + P2KG for the proton-like input, n_f = 5;
# build_v1.py checks (J_2/I_zeta)/R_low against s9_summary.json A[1] and A[7] corr2
def _d2_A5(Q, field, sign):
    def f(g):
        rows = [r for r in g(D2, '') if r['input'] == 'A' and r['nf'] == 5 and r['Q'] == Q]
        if len(rows) != 1:
            raise KeyError(f'd2_rows.json: {len(rows)} rows for input A, n_f = 5, Q = {Q}')
        return 1.0 + sign * rows[0][field]
    return D(f, f"1 {'+' if sign > 0 else '-'} {field} of the d2_rows.json row with input A, nf 5, Q {Q}")


add('jTwoOverITwo', r'\NumJTwoOverITwo', 'J_2/I_zeta = 1 - Rperp/I of the proton-like input at 2 GeV, n_f = 5', 'S7', 3, D2,
    _d2_A5('2', 'Rperp_over_I', -1), 'f4')
add('jTwoOverITenTeV', r'\NumJTwoOverITenTeV', 'J_2/I_zeta of the proton-like input at 10^4 GeV, n_f = 5', 'S7', 3, D2,
    _d2_A5('10000', 'Rperp_over_I', -1), 'f4')
add('rLowTwo', r'\NumRlowTwo', 'R_low = 1 + P2KG of the proton-like input at 2 GeV, n_f = 5', 'S7', 3, D2,
    _d2_A5('2', 'P2KG', 1), 'f4')
add('rLowTenTeV', r'\NumRlowTenTeV', 'R_low of the proton-like input at 10^4 GeV, n_f = 5', 'S7', 3, D2,
    _d2_A5('10000', 'P2KG', 1), 'f4')

# App E (statistics-review#1, #2; newprog/SPEC.md sections 3 and 4, SPEC_LOO_LARGE.md, decision D14)
KFO = 'plan/v1/neyman/print/kde_fine_other.json'
LOO = 'repro/results/loo_stencil_rebuilt.json'
LOOL = 'repro/results/loo_stencil_large.json'
_OTHER = ('local_lin|10.0', 'local_lin|35.0', 'local_quad|10.0', 'local_quad|35.0', 'stencil3_dlnx|35.0')
add('otherEstTailMax', r'\NumOtherEstTailMax', 'largest number of zero-spread pseudo-data sets of the A = 0 member of the main '
    'belt at or above the data value, over the local linear and quadratic fits at 10 and 35 GeV^2 and the d ln x three-point '
    'derivative at 35 GeV^2', 'AppE', 'HERA', KFO,
    D(lambda g: float(max(g(KFO, f'null_tails/{c}/n_tail') for c in _OTHER)),
      'max of null_tails/<cell>/n_tail over ' + ', '.join(_OTHER)), 'int')
add('pNullDlnxTen', r'\NumPNullDlnxTen', 'tail probability of Eq. (pval) of the d ln x three-point derivative at 10 GeV^2, from '
    'the M_belt sets of the A = 0 member of its main belt', 'AppE', 'HERA', KFO, 'null_tails/stencil3_dlnx|10.0/p', 'f2',
    settle=dict(sem='null_tails/stencil3_dlnx|10.0/binomial_sd', shifts=[], mc='pNullDlnxTenSd'))
add('pNullDlnxTenSd', r'\NumPNullDlnxTenSd', 'binomial sd of that tail probability', 'AppE', 'HERA', KFO,
    'null_tails/stencil3_dlnx|10.0/binomial_sd', 'f4')
add('looNPoints', r'\NumLooNPoints', 'common x points of the 35 GeV^2 group in the leave-one-out test', 'AppE', 'HERA', LOO,
    'n_points', 'int')
add('looWorstX', r'\NumLooWorstX', 'x of the removal that changes the 35 GeV^2 speed most (largest |reldv|)', 'AppE', 'HERA',
    LOO, 'selected/x', 'f3')
add('looV', r'\NumLooV', 'speed on the remaining points after that removal', 'AppE', 'HERA', LOO, 'selected/v', 'f4')
add('looRelDrop', r'\NumLooRelDrop', 'relative drop of the 35 GeV^2 speed after that removal, percent', 'AppE', 'HERA', LOO,
    D(lambda g: -g(LOO, 'selected/reldv'), 'minus selected/reldv'), 'pct0')
add('looTailCount', r'\NumLooTailCount', 'null sets at or above the reduced speed, with the null rebuilt on the remaining points, '
    'pooled over the production run of taskH_loo_stencil.py and the large run of taskH_loo_large.py', 'AppE', 'HERA', LOOL,
    'pooled/n_tail', 'int')
add('looNrep', r'\NumLooNrep', 'null sets of the pooled leave-one-out count', 'AppE', 'HERA', LOOL, 'pooled/N', 'int')

# Sec. VI (r2-referee-read#7, R4-G3-11): the shares below x = 1e-4 at 10 GeV, and the small-x reach of the HERA tables;
# build_v1.py checks that shares_Q10_CT18NNLO[1]/region is 'x<1e-4'
HSR = 'repro/results/hera_smallx_reach.json'
add('momShareTenXFour', r'\NumMomShareTenXFour', 'momentum share of x < 1e-4 at Q = 10 GeV, percent', 'S6', 6, PDF,
    'shares_Q10_CT18NNLO[1]/momentum_pct', 'f1')
add('fisherShareTenXFour', r'\NumFisherShareTenXFour', 'share of I_F from x < 1e-4 at Q = 10 GeV, percent', 'S6', 6, PDF,
    'shares_Q10_CT18NNLO[1]/fisher_pct', 'f1')
add('heraSmallxQsqMax', r'\NumHeraSmallxQsqMax', 'largest Q^2 at which a point of the four HERA NC e+p tables has x < 1e-4, '
    'GeV^2', 'S6', 6, HSR, 'overall/max_Q2_with_x_below_1e_4', 'f1')

# ---- entries added on 8 October 2026 (A22, panel point F2, A22_work/FACTS_FINAL.md) -----------------------------
# the two additional inputs at the four table scales; rows of corr_rows_extra.py (run() of d2_lo_corr.py unchanged,
# its default settings), whose 2 GeV softq_hardg and 10 GeV hardq_steepg rows reproduce d2_rows.json [11] and [10]
CRX = 'plan/v1/clarity/calc/corr_rows_extra.json'
_CRX_Q = ('2', '10', '100', '10000')


def _crx_minmax(inputs, which):
    def f(g):
        if g(CRX, 'checks_failed'):
            raise ValueError('corr_rows_extra.json records a failed check')
        vals = [g(CRX, f'{i}/{q}/corr2') for i in inputs for q in _CRX_Q]
        return min(vals) if which == 'min' else max(vals)
    return D(f, f'{which} of <input>/<Q>/corr2 over input in {list(inputs)}, Q in {list(_CRX_Q)}')


def _crx_softq_rising(q):
    def f(g):
        v = [g(CRX, f'softq_hardg/{x}/corr2') for x in _CRX_Q]
        if not (all(a < b for a, b in zip(v, v[1:])) and g(CRX, 'softq_hardg_rises') is True):
            raise ValueError('softq_hardg corr2 does not rise over 2, 10, 100, 10^4 GeV')
        return g(CRX, f'softq_hardg/{q}/corr2')
    return D(f, f'softq_hardg/{q}/corr2, asserted to rise over Q in {list(_CRX_Q)}')


for _q, _w in (('10', 'Ten'), ('100', 'Hundred'), ('10000', 'TenTeV')):
    add(f'corrSqSoftqHardg{_q}', rf'\NumCorrSqSoftqHardg{_w}', f'corr^2 of the admissible input softq_hardg at {_q} GeV, '
        'n_f = 5', 'S4', 3, CRX, _crx_softq_rising(_q), 'f3',
        note='rises with Q from corrSqSoftqHardg (2 GeV, d2_rows.json [11], reproduced in this file) to the 10^4 GeV value')
add('corrSqHardqMin', r'\NumCorrSqHardqSteepgMin', 'smallest corr^2 of the admissible input hardq_steepg at 2, 10, 100 and '
    '10^4 GeV, n_f = 5', 'S4', 3, CRX, _crx_minmax(('hardq_steepg',), 'min'), 'f3',
    note='at 10 GeV, equal to corrSqHardqSteepg (d2_rows.json [10], reproduced in this file)')
add('corrSqHardqMax', r'\NumCorrSqHardqSteepgMax', 'largest corr^2 of the admissible input hardq_steepg at 2, 10, 100 and '
    '10^4 GeV, n_f = 5', 'S4', 3, CRX, _crx_minmax(('hardq_steepg',), 'max'), 'f3')
add('corrSqExtraMin', r'\NumCorrSqExtraMin', 'smallest corr^2 of the two admissible inputs hardq_steepg and softq_hardg at 2, '
    '10, 100 and 10^4 GeV, n_f = 5', 'S4', 3, CRX, _crx_minmax(('hardq_steepg', 'softq_hardg'), 'min'), 'f3',
    note='the starting-scale value corrSqSoftqHardgQ0 lies below this range')
add('corrSqExtraMax', r'\NumCorrSqExtraMax', 'largest corr^2 of the same two inputs at the same four scales', 'S4', 3, CRX,
    _crx_minmax(('hardq_steepg', 'softq_hardg'), 'max'), 'f3')

# ---- entries added on 10 October 2026 (A23) ----
# (1) the input share I_A/obs of the observed shift over the 27 stored reconstruction variants of a3_inference.json,
# with the definition of the central here_IA_share (a3_inference.py, section 6: I_A / obs).  obs = kappa[sx]/kappa[fo]
# - 1 is computed from member 0 of both grids and does not depend on the reconstruction configuration (terms() of
# a3_inference.py), so each variant's I_A is divided by the central obs; the variants store I_A, K_A, K_B and
# addup_resid, but no obs field.  The helper
# asserts that the central configuration is one of the variants with the central I_A, and that the central share lies
# in the range.
def _ia_share_var(q, which):
    def f(g):
        obs = g(A3I, f'central/Q/{q}/obs')
        cen = g(A3I, 'config/central')
        rows = [v for v in g(A3I, 'variants') if v['Q'][q] is not None]
        sh = [v['Q'][q]['I_A'] / obs for v in rows]
        c = [v for v in rows if v['cfg'] == cen]
        if len(c) != 1 or c[0]['Q'][q]['I_A'] != g(A3I, f'central/Q/{q}/I_A'):
            raise ValueError(f'central configuration not found once among the variants at {q} GeV')
        if not min(sh) <= g(A3I, f'central/Q/{q}/I_A') / obs <= max(sh):
            raise ValueError(f'central input share outside the variant range at {q} GeV')
        return min(sh) if which == 'min' else max(sh)
    return D(f, f'{which} over variants[*]/Q/{q}/I_A divided by central/Q/{q}/obs (the definition of '
                f'compare_A3/here_IA_share; obs does not depend on the reconstruction configuration)')


for _q, _w in (('2.0', 'Two'), ('10.0', 'Ten'), ('100.0', 'Hundred')):
    add(f'IAshareVarLo{_q}', rf'\NumResIAShareVarLo{_w}', f'smallest I_A/obs at Q = {_q} GeV over the 27 reconstruction '
        'variants, percent', 'AppH', 'A3', A3I, _ia_share_var(_q, 'min'), 'pct0',
        note='same definition and format as IAshare; the central configuration is one of the variants')
    add(f'IAshareVarHi{_q}', rf'\NumResIAShareVarHi{_w}', f'largest I_A/obs at Q = {_q} GeV over the 27 reconstruction '
        'variants, percent', 'AppH', 'A3', A3I, _ia_share_var(_q, 'max'), 'pct0',
        note='same definition and format as IAshare; the central configuration is one of the variants')

# (2) percent forms of the four (B/kappa)^2 range ends for the abstract, from the same stored fields and selections as
# corrSqMin, corrSqMax (three LO inputs, rows [1], [3], [5], [7] of s9_summary.json: 2, 10, 100 GeV and 10 TeV, Q0
# excluded) and corrSqExtraMin, corrSqExtraMax (corr_rows_extra.json at 2, 10, 100 and 10^4 GeV, Q0 excluded)
add('corrSqMinPct', r'\NumCorrSqMinPct', 'corrSqMin as a percentage', 'Abs', 3, S9, band('corr2', 'min'), 'pct1',
    note='percent form of corrSqMin, same rows')
add('corrSqMaxPct', r'\NumCorrSqMaxPct', 'corrSqMax as a percentage', 'Abs', 3, S9, band('corr2', 'max'), 'pct1',
    note='percent form of corrSqMax, same rows')
add('corrSqExtraMinPct', r'\NumCorrSqExtraMinPct', 'corrSqExtraMin as a percentage', 'Abs', 3, CRX,
    _crx_minmax(('hardq_steepg', 'softq_hardg'), 'min'), 'pct1', note='percent form of corrSqExtraMin, same rows')
add('corrSqExtraMaxPct', r'\NumCorrSqExtraMaxPct', 'corrSqExtraMax as a percentage', 'Abs', 3, CRX,
    _crx_minmax(('hardq_steepg', 'softq_hardg'), 'max'), 'pct1', note='percent form of corrSqExtraMax, same rows')


# ---- entries added on 12 October 2026 (A25) ----
# Sources, as named in plan/A25/NUMBERS_A25.md Sec. 2:
#   GEO  plan/A25/research/geodesic/geodesic.json of geodesic.py: inputs/<input>/rows (start, target, L = int kappa dtau,
#        D_FR = 2 arccos BC, int_B_dtau) and the exponential tilt from P(Q0), inputs/<input>/tilt/Q0/rows (Mellin route)
#   NSS  plan/A25/research/nearsat/ns_scan.json of ns_scan.py: 200 inputs x 5 scales, rows[*]/corr2 in the main
#        setting (32 Talbot terms, 16 nodes per panel), with per_scale/<Q> summaries
#   NSR  plan/A25/research/nearsat/ns_regions.json of ns_regions.py: deficit_share and momentum_share per x bin
#   T2L  plan/A25/research/theory/t2_lo.json of t2_lo.py: d_tau lambda at fixed x and beta on the LO nodes
#   T3T  plan/A25/research/theory/t3_transient.json of t3_transient.py: valence_consts only (its tau_half field, an
#        interpolation, is not used)
#   P25  plan/A25/calc/a25_path.json of plan/A25/calc/a25_path.py: half-deficit time, curvatures, distance to the tilt
#        family
#   CAL  repro/results/calibration.json (config); FIG1, the source of \NumKappaValenceTwo and \NumBValenceTwo
# Every helper raises if its source lists a failed check or comes from a mutation run, and selects rows by their
# fields, never by position.  sec: S4 = Sec. IV A and IV C of A25, AppPath = App. E (app:path), SM3 and SM9 =
# Supplemental Material S3 and S9; claim: R2 to R9 of plan/A25/CONTENT_SPEC_A25.md Sec. 1.3, HERA for the calibration
# integers.  The five model inputs in the order of NUMBERS_A25.md: A, steep, valence, hardq_steepg, softq_hardg.
GEO = 'plan/A25/research/geodesic/geodesic.json'
NSS = 'plan/A25/research/nearsat/ns_scan.json'
NSR = 'plan/A25/research/nearsat/ns_regions.json'
T2L = 'plan/A25/research/theory/t2_lo.json'
T3T = 'plan/A25/research/theory/t3_transient.json'
P25 = 'plan/A25/calc/a25_path.json'
_A25_INPUTS = (('A', 'A'), ('steep', 'Steep'), ('valence', 'Valence'), ('hardq_steepg', 'HardqSteepg'),
               ('softq_hardg', 'SoftqHardg'))
_A25_INPUT_NAMES = [_i for _i, _ in _A25_INPUTS]


def _a25_clean(g, f, fails_key, mut_ok):
    """raise if source f lists a failed check (field fails_key not empty) or is a mutation output (MUT not in mut_ok)"""
    if g(f, fails_key):
        raise ValueError(f'{f} lists a failed check ({fails_key} is not empty)')
    if mut_ok is not None and g(f, 'MUT') not in mut_ok:
        raise ValueError(f'{f} is the output of a mutation run (MUT = {g(f, "MUT")!r})')


def _geo_row(g, inp, start, target):
    _a25_clean(g, GEO, 'checks_failed', ('NONE',))
    rows = [r for r in g(GEO, f'inputs/{inp}/rows') if r['start'] == start and r['target'] == target]
    if len(rows) != 1:
        raise KeyError(f'geodesic.json: {len(rows)} rows for {inp}, {start} -> {target}')
    return rows[0]


def _geo_tilt_row(g, inp):
    """the exponential tilt from P(Q0) followed to the D_FR of the LO path from Q0 to 10^4 GeV (Mellin route)"""
    rows = [r for r in g(GEO, f'inputs/{inp}/tilt/Q0/rows') if r['target'] == '1e4']
    if len(rows) != 1 or rows[0]['mellin']['inside_domain'] is not True:
        raise KeyError(f'geodesic.json: no single tilt row inside the domain for {inp}, Q0 -> 1e4')
    if rows[0]['D_FR'] != _geo_row(g, inp, 'Q0', '1e4')['D_FR']:
        raise ValueError(f'geodesic.json: the tilt row of {inp} does not carry the D_FR of its LO row')
    return rows[0]


def _geo_field(inp, field):
    return D(lambda g: float(_geo_row(g, inp, 'Q0', '1e4')[field]), f'inputs/{inp}/rows[start Q0, target 1e4]/{field}')


def _geo_excess(inp, start, over='D_FR'):
    def f(g):
        r = _geo_row(g, inp, start, '1e4')
        return r['L'] / r[over] - 1
    return D(f, f'inputs/{inp}/rows[start {start}, target 1e4]: L / {over} - 1')


def _geo_excess_minmax(start, which):
    def f(g):
        v = [_geo_excess(i, start)(g) for i in _A25_INPUT_NAMES]
        return min(v) if which == 'min' else max(v)
    return D(f, f'{which} over inputs {_A25_INPUT_NAMES} of inputs/<input>/rows[start {start}, target 1e4]: L / D_FR - 1')


def _geo_tilt_L(inp):
    return D(lambda g: float(_geo_tilt_row(g, inp)['mellin']['L_tilt']),
             f'inputs/{inp}/tilt/Q0/rows[target 1e4]/mellin/L_tilt (inside the domain, D_FR equal to that of the LO row)')


def _geo_tilt_excess(inp):
    def f(g):
        r = _geo_tilt_row(g, inp)
        return r['mellin']['L_tilt'] / r['D_FR'] - 1
    return D(f, f'inputs/{inp}/tilt/Q0/rows[target 1e4]: mellin/L_tilt / D_FR - 1')


def _geo_tilt_excess_minmax(which):
    def f(g):
        v = [_geo_tilt_excess(i)(g) for i in _A25_INPUT_NAMES]
        return min(v) if which == 'min' else max(v)
    return D(f, f'{which} over inputs {_A25_INPUT_NAMES} of inputs/<input>/tilt/Q0/rows[target 1e4]: '
                'mellin/L_tilt / D_FR - 1')


def _geo_best_bound_min():
    def f(g):
        v = []
        for i in _A25_INPUT_NAMES:
            r = _geo_row(g, i, 'Q0', '1e4')
            v.append(max(r['D_FR'], r['int_B_dtau']) / r['L'])
        return min(v)
    return D(f, f'min over inputs {_A25_INPUT_NAMES} of inputs/<input>/rows[start Q0, target 1e4]: '
                'max(D_FR, int_B_dtau) / L')


def _p25(path):
    def f(g):
        _a25_clean(g, P25, 'checks_failed', ('NONE',))
        return float(g(P25, path))
    return D(f, f'{path} (a25_path.json with checks_failed empty and MUT NONE)')


_SCAN_Q = (('Q0', 'QZero', 'Q0'), ('2', 'Two', '2 GeV'), ('10', 'Ten', '10 GeV'), ('100', 'Hundred', '100 GeV'),
           ('1e4', 'TenTeV', '10^4 GeV'))


def _scan_corr2(g, q):
    _a25_clean(g, NSS, 'checks_failed', ('',))
    c = sorted(r['corr2'] for r in g(NSS, 'rows') if r['Q'] == q)
    if len(c) != g(NSS, f'per_scale/{q}/n'):
        raise ValueError(f'ns_scan.json: {len(c)} rows at Q = {q}, per_scale/{q}/n = {g(NSS, f"per_scale/{q}/n")}')
    return c


def _scan_stat(q, which):
    def f(g):
        c = _scan_corr2(g, q)
        mine = {'min': c[0], 'max': c[-1], 'median': (c[(len(c) - 1) // 2] + c[len(c) // 2]) / 2}[which]
        st = g(NSS, f'per_scale/{q}/{which}')
        if abs(mine - st) > 1e-15:
            raise ValueError(f'ns_scan.json per_scale/{q}/{which} = {st!r} is not the {which} of its rows ({mine!r})')
        return float(st)
    return D(f, f'per_scale/{q}/{which} (main setting), asserted equal to the {which} of rows[*]/corr2 with Q = {q}')


def _scan_n():
    def f(g):
        _a25_clean(g, NSS, 'checks_failed', ('',))
        rows = g(NSS, 'rows')
        keys = {(r['a_q'], r['b_q'], r['a_g'], r['b_g'], r['f_q']) for r in rows}
        size = 1
        for k in ('a_q', 'b_q', 'a_g', 'b_g', 'f_q'):
            size *= len(g(NSS, f'grid/{k}'))
        per_q = {q: sum(1 for r in rows if r['Q'] == q) for q, _, _ in _SCAN_Q}
        if len(keys) != size or any(n != len(keys) or g(NSS, f'per_scale/{q}/n') != n for q, n in per_q.items()):
            raise ValueError(f'ns_scan.json: {len(keys)} distinct inputs, grid size {size}, rows per scale {per_q}')
        return float(len(keys))
    return D(f, 'number of distinct (a_q, b_q, a_g, b_g, f_q) in rows[*], asserted equal to the product of the grid sizes, '
                'to the number of rows at each of the five scales and to per_scale/<Q>/n')


def _scan_count_ninety(q):
    def f(g):
        c = _scan_corr2(g, q)
        k = sum(1 for v in c if v >= 0.9)
        if abs(k - g(NSS, f'per_scale/{q}/frac_ge_0p9') * len(c)) > 1e-9:
            raise ValueError(f'ns_scan.json: count {k} at Q = {q} does not match per_scale/{q}/frac_ge_0p9')
        return float(k)
    return D(f, f'number of rows[*] with Q = {q} and corr2 >= 0.9, asserted equal to per_scale/{q}/frac_ge_0p9 x n')


def _reg_share(inp, q, kind, xbin):
    def f(g):
        _a25_clean(g, NSR, 'checks_failed', ('',))
        if xbin not in g(NSR, 'x_bins'):
            raise KeyError(f'ns_regions.json has no x bin {xbin}')
        rows = [r for r in g(NSR, 'rows') if r['input'] == inp and r['Q'] == q]
        if len(rows) != 1:
            raise KeyError(f'ns_regions.json: {len(rows)} rows for input {inp}, Q {q}')
        return float(rows[0][kind][xbin])
    return D(f, f'rows[input {inp}, Q {q}]/{kind}/{xbin}')


def _corr2_valence_two():
    def f(g):
        _a25_clean(g, FIG1, 'failures', None)
        r = g(FIG1, 'table_rows_valence_100_digits/2')
        v = (r['B'] / r['kappa']) ** 2
        if abs(v - r['corr'] ** 2) > 1e-12:
            raise ValueError('fig1_lo_curves.json: (B/kappa)^2 differs from corr^2 at 2 GeV (valence-like input)')
        return v
    return D(f, '(table_rows_valence_100_digits/2/B / table_rows_valence_100_digits/2/kappa)^2, the two fields printed as '
                '\\NumBValenceTwo and \\NumKappaValenceTwo (asserted equal to the stored corr squared)')


def _t3_const(key):
    # closed forms of plan/A25/research/theory/THEORY.md Sec. 3.1 for the valence-like input (quark 0.70 x^0.7 (1-x)^3,
    # gluon 0.30 x^0.5 (1-x)^5, each normalized to its momentum fraction): R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2
    def f(g):
        _a25_clean(g, T3T, 'fails', ('NONE',))
        c = g(T3T, 'valence_consts')
        r_, a_, c_ = float(c['R']), float(c['A']), float(c['C'])
        a_cf = 0.30 / math.exp(math.lgamma(1.5) + math.lgamma(6) - math.lgamma(7.5))
        if abs(r_ / (539 / 15) - 1) > 1e-12 or abs(a_ / a_cf - 1) > 1e-12 or abs(c_ / (2 * r_ ** 3 / a_ ** 2) - 1) > 1e-12:
            raise ValueError('t3_transient.json valence_consts differ from R = 539/15, A = 0.30/B(3/2, 6), C = 2 R^3/A^2')
        return {'R': r_, 'A': a_, 'C': c_}[key]
    return D(f, f'valence_consts/{key}, asserted equal to its closed form (R = 539/15, A = 0.30/B(3/2, 6), '
                'C = 2 R^3/A^2)')


def _lam_rate_ratio(inp, q, x):
    def f(g):
        _a25_clean(g, T2L, 'fails', None)
        rows = [r for r in g(T2L, 'rows') if r['input'] == inp and r['Q'] == q]
        if len(rows) != 1:
            raise KeyError(f't2_lo.json: {len(rows)} rows for input {inp}, Q {q}')
        pts = [p for p in rows[0]['points'] if p['x'] == x]
        if len(pts) != 1:
            raise KeyError(f't2_lo.json: {len(pts)} points at x = {x}')
        return float(pts[0]['dtau_lambda']) / float(rows[0]['beta'])
    return D(f, f'rows[input {inp}, Q {q}]/points[x {x}]/dtau_lambda / rows[input {inp}, Q {q}]/beta')


def _cal_gate(which):
    """the integer cutoff of the single-point coverage rule of SM S3 (A25 fix F3).  N = config/N_coverage,
    M = config/M_belt, CL = config/CL and the number of sd in config/coverage_pass_rule give sd_comb =
    sqrt(CL (1 - CL)(1/N + 1/M)) and the gate CL - n_sd sd_comb, which must equal config/sd_combined and
    config/coverage_gate_value; k_min is the smallest integer k with k/N >= gate and must equal
    config/coverage_gate_k_min_of_N[0].  The binomial tail P(X >= k_min | N, p) at the coverage p of the key name
    P_pass_one_point_if_true_coverage_0.65 (equal to config/CL_power_demonstration), summed term by term in mpmath at
    40 digits, must reproduce that stored value, which the text prints as \\NumPPassSixFive, to relative 1e-9."""
    def f(g):
        import re
        import mpmath
        c = g(CAL, 'config')
        n, m, cl = int(c['N_coverage']), int(c['M_belt']), float(c['CL'])
        nsd = float(re.search(r'coverage < CL - ([0-9.]+) sd_comb', c['coverage_pass_rule']).group(1))
        sd = math.sqrt(cl * (1 - cl) * (1 / n + 1 / m))
        gate = cl - nsd * sd
        if abs(sd - c['sd_combined']) > 1e-15 or abs(gate - c['coverage_gate_value']) > 1e-15:
            raise ValueError('calibration.json: sd_combined or coverage_gate_value does not follow from the pass rule')
        k = math.ceil(gate * n)
        if not ((k - 1) / n < gate <= k / n):
            raise ValueError('k_min is not the smallest k with k/N >= gate')
        if list(c['coverage_gate_k_min_of_N']) != [k, n]:
            raise ValueError(f'config/coverage_gate_k_min_of_N = {c["coverage_gate_k_min_of_N"]} is not [{k}, {n}]')
        key = 'P_pass_one_point_if_true_coverage_0.65'
        ps = key.rsplit('_', 1)[1]
        if float(ps) != c['CL_power_demonstration']:
            raise ValueError('the coverage of the key name is not config/CL_power_demonstration')
        with mpmath.workdps(40):
            p = mpmath.mpf(ps)
            lp, lq, lnf = mpmath.log(p), mpmath.log(1 - p), mpmath.loggamma(n + 1)
            tail, j = mpmath.mpf(0), k
            while j <= n:
                t = mpmath.exp(lnf - mpmath.loggamma(j + 1) - mpmath.loggamma(n - j + 1) + j * lp + (n - j) * lq)
                tail += t
                if t < tail * mpmath.mpf(10) ** -30:
                    break
                j += 1
            rel = abs(tail / mpmath.mpf(c[key]) - 1)
        if rel > 1e-9:
            raise ValueError(f'binomial tail P(X >= {k} | {n}, {ps}) = {mpmath.nstr(tail, 12)} does not reproduce '
                             f'config/{key} = {c[key]!r} (relative {mpmath.nstr(rel, 3)})')
        return float(k) if which == 'kmin' else float(n)
    return D(f, {'kmin': 'k_min = smallest integer k with k/N >= CL - n_sd sd_comb (config/N_coverage, M_belt, CL, '
                         'coverage_pass_rule), asserted equal to config/coverage_gate_k_min_of_N[0]; the binomial tail '
                         'P(X >= k_min | N, 0.65) summed in mpmath reproduces config/P_pass_one_point_if_true_coverage_0.65',
                 'n': 'config/N_coverage, asserted equal to config/coverage_gate_k_min_of_N[1] (with the k_min checks of '
                      'calKmin)'}[which])


_GEO_NOTE = 'plan/A25/research/geodesic/geodesic.py, row Q0 -> 10^4 GeV (12-node Gauss-Legendre panels in tau)'
_TILT_NOTE = ('plan/A25/research/geodesic/geodesic.py, exponential tilt from P(Q0) followed to the D_FR of the LO path at '
              '10^4 GeV (Mellin route; the quadrature route agrees within 1e-8)')
for _inp, _w in _A25_INPUTS:
    _sec = 'S4' if _inp == 'A' else 'SM9'
    add(f'geoL{_w}', rf'\NumGeoL{_w}', f'length L = int kappa dtau of the LO path of input {_inp} from Q0 to 10^4 GeV '
        '(metric ds^2 = I_F dtau^2)', _sec, 'R7', GEO, _geo_field(_inp, 'L'), 'f3', note=_GEO_NOTE)
    add(f'geoD{_w}', rf'\NumGeoD{_w}', f'Fisher-Rao distance D_FR = 2 arccos BC between P(Q0) and P(10^4 GeV), input {_inp}',
        _sec, 'R7', GEO, _geo_field(_inp, 'D_FR'), 'f3', note=_GEO_NOTE)
    add(f'geoB{_w}', rf'\NumGeoB{_w}', f'int B dtau from Q0 to 10^4 GeV, input {_inp}', _sec, 'R7', GEO,
        _geo_field(_inp, 'int_B_dtau'), 'f3', note=_GEO_NOTE)
    add(f'geoTiltL{_w}', rf'\NumGeoTiltL{_w}', f'length L_tilt of the exponential tilt (reweighting path) from P(Q0) that '
        f'reaches the D_FR of the LO path at 10^4 GeV, input {_inp}', 'SM9', 'R9', GEO, _geo_tilt_L(_inp), 'f3',
        note=_TILT_NOTE)
add('geoExcessA', r'\NumGeoExcessA', 'L/D_FR - 1 of the LO path of input A from Q0 to 10^4 GeV, percent', 'S4', 'R7', GEO,
    _geo_excess('A', 'Q0'), 'pct1', note=_GEO_NOTE)
add('geoExcessBA', r'\NumGeoExcessBA', 'L/(int B dtau) - 1 of the LO path of input A from Q0 to 10^4 GeV, percent', 'S4',
    'R7', GEO, _geo_excess('A', 'Q0', 'int_B_dtau'), 'pct1', note=_GEO_NOTE)
for _wh, _W, _sw in (('min', 'Min', 'smallest'), ('max', 'Max', 'largest')):
    add(f'geoExcess{_W}', rf'\NumGeoExcess{_W}', f'{_sw} L/D_FR - 1 over the five model inputs, Q0 to 10^4 GeV, percent',
        'S4', 'R7', GEO, _geo_excess_minmax('Q0', _wh), 'pct1', note=_GEO_NOTE)
    add(f'geoExcessTwo{_W}', rf'\NumGeoExcessTwo{_W}', f'{_sw} L/D_FR - 1 over the five model inputs, 2 GeV to 10^4 GeV, '
        'percent', 'S4', 'R7', GEO, _geo_excess_minmax('2', _wh), 'pct1',
        note='plan/A25/research/geodesic/geodesic.py, row 2 GeV -> 10^4 GeV')
add('geoTiltExcessA', r'\NumGeoTiltExcessA', 'L_tilt/D_FR - 1 of the exponential tilt from P(Q0) that reaches the D_FR of '
    'the LO path at 10^4 GeV, input A, percent', 'S4', 'R9', GEO, _geo_tilt_excess('A'), 'pct1', note=_TILT_NOTE)
for _wh, _W, _sw in (('min', 'Min', 'smallest'), ('max', 'Max', 'largest')):
    add(f'geoTiltExcess{_W}', rf'\NumGeoTiltExcess{_W}', f'{_sw} L_tilt/D_FR - 1 over the five model inputs, Q0 to 10^4 '
        'GeV, percent', 'S4', 'R9', GEO, _geo_tilt_excess_minmax(_wh), 'pct1', note=_TILT_NOTE)
add('geoBestBoundMin', r'\NumGeoBestBoundMin', 'smallest over the five model inputs of max(D_FR, int B dtau)/L, Q0 to '
    '10^4 GeV, percent', 'S4', 'R7', GEO, _geo_best_bound_min(), 'pct0', note=_GEO_NOTE)
add('geoTiltDistA', r'\NumGeoTiltDistA', 'Fisher-Rao distance from P(10^4 GeV) to the nearest member '
    'x^(-theta) P(Q0)/M0(theta) of the exponential-tilt family through P(Q0), input A', 'S4', 'R9', P25,
    _p25('tilt_distance/A/1e4/distance'), 'f2',
    note='plan/A25/calc/a25_path.py stage D (BC maximized over 0 <= theta < 1 + a_min)')
add('geoTiltDistSteep', r'\NumGeoTiltDistSteep', 'the same distance for the steep input', 'S4', 'R9', P25,
    _p25('tilt_distance/steep/1e4/distance'), 'f2', note='plan/A25/calc/a25_path.py stage D')
for _q, _w, _ql in _SCAN_Q[1:]:
    add(f'geoCurvLO{_w}A', rf'\NumGeoCurvLO{_w}A', f'squared geodesic curvature k^2 of the LO path of input A at Q = {_ql} '
        '(Eq. (1.6) of plan/A25/research/theory/THEORY.md, t = tau)', 'S4', 'R8', P25, _p25(f'curvature/A/{_q}/k2_LO'), 'f2',
        note='plan/A25/calc/a25_path.py stage C')
    add(f'geoCurvTilt{_w}A', rf'\NumGeoCurvTilt{_w}A', f'k^2 of the exponential tilt (reweighting path) through the same '
        f'density P(Q = {_ql}), input A (Eq. (1.10) of THEORY.md)', 'S4', 'R8', P25, _p25(f'curvature/A/{_q}/k2_tilt'), 'f2',
        note='plan/A25/calc/a25_path.py stage C')
add('scanN', r'\NumScanN', 'number of distinct LO inputs of the scan, x Sigma = f_q B_{a_q,b_q}, x g = (1 - f_q) B_{a_g,b_g} '
    'on the grid of ns_scan.py', 'S4', 'R5', NSS, _scan_n(), 'int', note='plan/A25/research/nearsat/ns_scan.py')
# ---- entries added on 12 October 2026 (A25, part 5): the fractional values of the grid of the input scan, printed in
# Sec. S9 of the Supplemental Material (the integers of the grid are small integers and are typed)
for _par, _P, _idx, _W, _f in (('a_q', 'Aq', 0, 'One', 'f1'), ('a_q', 'Aq', 1, 'Two', 'f2'), ('a_q', 'Aq', 3, 'Four', 'f1'),
                               ('a_q', 'Aq', 4, 'Five', 'f1'), ('a_g', 'Ag', 0, 'One', 'f1'), ('a_g', 'Ag', 1, 'Two', 'f1'),
                               ('a_g', 'Ag', 3, 'Four', 'f1'), ('a_g', 'Ag', 4, 'Five', 'f1'), ('f_q', 'Fq', 0, 'One', 'f1'),
                               ('f_q', 'Fq', 1, 'Two', 'f1')):
    add(f'scanGrid{_P}{_W}', rf'\NumScanGrid{_P}{_W}', f'grid value {_par}[{_idx}] of the input scan', 'SM9', 'R5', NSS,
        f'grid/{_par}[{_idx}]', _f, note='plan/A25/research/nearsat/ns_scan.py (the grid stored in ns_scan.json)')
for _q, _w, _ql in _SCAN_Q:
    for _st, _S in (('min', 'Min'), ('median', 'Median'), ('max', 'Max')):
        add(f'scan{_S}{_w}', rf'\NumScan{_S}{_w}', f'{_st} of (B/kappa)^2 over the inputs of the scan at {_ql}', 'S4', 'R5',
            NSS, _scan_stat(_q, _st), 'f3', note='plan/A25/research/nearsat/ns_scan.py, main setting (32 Talbot terms)')
add('scanCountNinetyTen', r'\NumScanCountNinetyTen', 'number of inputs of the scan with (B/kappa)^2 >= 0.9 at 10 GeV', 'S4',
    'R5', NSS, _scan_count_ninety('10'), 'int', note='plan/A25/research/nearsat/ns_scan.py, main setting')
for _id, _M, _q, _ql, _kind, _bin, _wd in (
        ('regDefSmallTwoA', 'RegDefSmallTwoA', '2', '2 GeV', 'deficit_share', 'x<0.0025', 'share of <r^2>_P from x < 0.0025'),
        ('regMomSmallTwoA', 'RegMomSmallTwoA', '2', '2 GeV', 'momentum_share', 'x<0.0025', 'momentum share of x < 0.0025'),
        ('regDefLargeTenTeVA', 'RegDefLargeTenTeVA', '1e4', '10^4 GeV', 'deficit_share', 'x>0.22',
         'share of <r^2>_P from x > 0.22'),
        ('regMomLargeTenTeVA', 'RegMomLargeTenTeVA', '1e4', '10^4 GeV', 'momentum_share', 'x>0.22',
         'momentum share of x > 0.22')):
    add(_id, rf'\Num{_M}', f'{_wd}, input A, Q = {_ql}, percent', 'S4', 'R4', NSR, _reg_share('A', _q, _kind, _bin), 'pct0',
        note='plan/A25/research/nearsat/ns_regions.py (r = s - beta (xi - <xi>), share of int r^2 p dxi)')
add('corrSqValenceTwo', r'\NumCorrSqValenceTwo', '(B/kappa)^2 of the valence-like input at Q = 2 GeV', 'S4', 'R6', FIG1,
    _corr2_valence_two(), 'f3', note='100 digits, 96 Talbot terms (fig1_lo_curves.json), the rows of \\NumKappaValenceTwo and '
    '\\NumBValenceTwo')
add('transTauHalf', r'\NumTransTauHalf', 'tau at which 1 - (B/kappa)^2 of the valence-like input falls to half its Q0 value '
    '(bracketing root of the computed deficit)', 'S4', 'R6', P25, _p25('half_deficit/tau_half'), 'sig3',
    note='plan/A25/calc/a25_path.py stage H; the interpolated tau_half of t3_transient.json is not used')
add('transQsqHalf', r'\NumTransQsqHalf', 'Q^2 at that tau (one-loop map, Lambda = 0.2 GeV, Q0^2 = 2 GeV^2), GeV^2', 'S4', 'R6',
    P25, _p25('half_deficit/Qsq_half_GeV2'), 'f2', note='plan/A25/calc/a25_path.py stage H')
add('transRatio', r'\NumTransRatio', '(9/31)/tau_half, the relaxation time 9/31 of the quark momentum fraction over the '
    'half-deficit tau', 'S4', 'R6', P25, _p25('half_deficit/ratio_9_31_over_tau_half'), 'f0',
    note='plan/A25/calc/a25_path.py stage H')
add('transR', r'\NumTransR', 'R = 2[C_A F_g(1) + C_F F_q(1)], F_j(1) = int_0^1 P_j dx/x, valence-like input at Q0',
    'AppPath', 'R6', T3T, _t3_const('R'), 'f1', note='plan/A25/research/theory/t3_transient.py, valence_consts')
add('transA', r'\NumTransA', 'coefficient A of x^(1/2) in P(x, Q0) at small x, valence-like input', 'AppPath', 'R6', T3T,
    _t3_const('A'), 'f2', note='plan/A25/research/theory/t3_transient.py, valence_consts')
add('transCoef', r'\NumTransCoef', '2 R^3/A^2, minus the coefficient of tau ln(1/tau) in I_tau(tau) - I_tau(0), valence-like input',
    'AppPath', 'R6', T3T, _t3_const('C'), 'f0', note='plan/A25/research/theory/t3_transient.py, valence_consts')
add('lamRateRatioA', r'\NumLamRateRatioA', 'd_tau lambda at x = 10^-6 divided by beta, input A, Q = 2 GeV', 'S4', 'R2', T2L,
    _lam_rate_ratio('A', '2', '1e-6'), 'f2', note='plan/A25/research/theory/t2_lo.py (direct inversion at each x)')
add('calKmin', r'\NumCalKmin', 'smallest number of covered pseudo-data sets out of N_coverage with which one coverage point '
    'passes the rule (coverage >= CL - 4 sd_comb); the binomial tail at this cutoff is \\NumPPassSixFive', 'SM3', 'HERA', CAL,
    _cal_gate('kmin'), 'int', note='K_MIN_PASS of repro/code/taskE_calibration.py, derived here from the stored pass rule')
add('calNtrials', r'\NumCalNtrials', 'number of pseudo-data sets of one coverage point', 'SM3', 'HERA', CAL, _cal_gate('n'),
    'int', note='config/N_coverage, the same number as \\NumCoverageSets')


# ---- entries added on 12 October 2026, second part (A25) ----
# P19: NNPDF4.0 replica spread of kappa_W and the number of replicas positive on W at 10, 100 and 10^4 GeV, the same
# fields of calc/nnpdf_alignment_results.json (calc/partM_extras.py) as nnpdfSpreadTwo and nnpdfNusedTwo above.
# F20: the constant C of the pole-model path length, Eq. (length), from plan/A25/calc/pole_length_constant.py (method
# of plan/analytic/candidates/S7/s7_6_length_constant.py; C - ln 2 = -4.24e-4, so C is not ln 2).
PLC = 'plan/A25/calc/pole_length_constant.json'
for _q, _w in (('10.0', 'Ten'), ('100.0', 'Hundred'), ('10000.0', 'TenTeV')):
    add(f'nnpdfSpread{_w}', rf'\NumNNPDFSpread{_w}', f'replica spread of kappa on NNPDF4.0 at {_q} GeV, percent of central',
        'S6', 6, NNA, f'kappa_nnpdf_replica_spread/{_q}/sd_pct_of_central', 'f2',
        note='A25 item P19; same field as nnpdfSpreadTwo')
    add(f'nnpdfNused{_w}', rf'\NumNNPDFNused{_w}', f'NNPDF4.0 replicas positive on W at {_q} GeV', 'S6', 6, NNA,
        f'kappa_nnpdf_replica_spread/{_q}/n_used', 'int', note='A25 item P19; same field as nnpdfNusedTwo')


def _pole_C():
    def f(g):
        if g(PLC, 'fails') or g(PLC, 'MUT'):
            raise ValueError(f'{PLC} lists a failed check or is the output of a mutation run')
        return float(g(PLC, 'C'))
    return D(f, 'C (pole_length_constant.json with fails empty and MUT empty)')


add('poleLengthC', r'\NumPoleLengthC', 'constant C of the pole-model path length, Eq. (length)', 'SM7', 'pole', PLC,
    _pole_C(), 'f4', note='A25 item F20; plan/A25/calc/pole_length_constant.py')


# ---- entries added on 12 October 2026, third part (A25, the bin edges of R4 as printed definitions) ----
# The edges of the x bins of plan/A25/research/nearsat/ns_regions.json (x_bins), printed where the text names the bins
# whose shares \NumRegDefSmallTwoA and \NumRegDefLargeTenTeVA give.
def _ns_edge(binkey, idx):
    def f(g):
        _a25_clean(g, NSR, 'checks_failed', ('', 'NONE'))
        return float(g(NSR, 'x_bins')[binkey][idx])
    return D(f, f'x_bins/{binkey}[{idx}]')


add('regEdgeSmall', r'\NumRegEdgeSmall', 'upper x edge of the smallest-x bin of ns_regions.json (x < edge)', 'S4', 'R4', NSR,
    _ns_edge('x<0.0025', 1), 'sig2', tag='derived', note='definition of the bin; ns_regions.py')
add('regEdgeLarge', r'\NumRegEdgeLarge', 'lower x edge of the largest-x bin of ns_regions.json (x > edge)', 'S4', 'R4', NSR,
    _ns_edge('x>0.22', 0), 'f2', tag='derived', note='definition of the bin; ns_regions.py')


# ---- entries added on 12 October 2026, fourth part (A25: the best-bound statement as an upper limit) ----
# The draft said "the larger lower bound reaches at least \NumGeoBestBoundMin percent of L", false at the printed
# precision (minimum 92.87 percent prints 93).  The statement is made instead as an upper limit on the excess of L over
# the larger of its two lower bounds, max over the five inputs of L/max(D_FR, int B dtau) - 1 = 7.67 percent.
def _geo_best_excess_max():
    def f(g):
        v = []
        for i in _A25_INPUT_NAMES:
            r = _geo_row(g, i, 'Q0', '1e4')
            v.append(r['L'] / max(r['D_FR'], r['int_B_dtau']) - 1)
        return max(v)
    return D(f, f'max over inputs {_A25_INPUT_NAMES} of inputs/<input>/rows[start Q0, target 1e4]: '
                'L / max(D_FR, int_B_dtau) - 1')


add('geoBestExcessMax', r'\NumGeoBestExcessMax', 'largest excess of L over the larger of its two lower bounds D_FR and '
    'int B dtau, over the five model inputs, Q0 to 10^4 GeV, percent', 'S4', 'R7', GEO, _geo_best_excess_max(), 'pct1',
    note='plan/A25/research/geodesic/geodesic.py; replaces the use of geoBestBoundMin in the text')


# ---- entries added on 20 October 2026 (A29): the null test of the near equality ----
# NUL  plan/A29/calc/null_slopes.json of plan/A29/calc/null_slopes.py: squared momentum-weighted correlation with xi of
#      slopes that are not linear in xi (sqrt(xi), xi^2, ln xi, ln(1 - x)) under the evolved densities of the proton-like,
#      steep and valence-like inputs at 2, 10, 100 and 10^4 GeV; ranges/<name>/{min,max} over those 12 cases
NUL = 'plan/A29/calc/null_slopes.json'


def _null_range(name, which):
    def f(g):
        if g(NUL, 'failures') or g(NUL, 'MUT'):
            raise ValueError(f'{NUL} lists a failed check or is the output of a mutation run')
        if name == 's':
            raise KeyError('the control s is printed as \\NumCorrSqMin and \\NumCorrSqMax')
        return float(g(NUL, f'ranges/{name}/{which}'))
    return D(f, f'ranges/{name}/{which} (failures empty, MUT empty)')


# sqrt(xi) at three decimals, as \NumCorrSqMin and \NumCorrSqMax beside which it is printed; the others at two
for _n, _W, _what, _fmt in (('sqrt_xi', 'SqrtXi', 'sqrt(xi)', 'f3'), ('xi_sq', 'XiSq', 'xi^2', 'f2'),
                            ('ln_xi', 'LnXi', 'ln xi', 'f2'), ('ln_1mx', 'LnOneMinusX', 'ln(1 - x)', 'f2')):
    for _w, _M in (('min', 'Min'), ('max', 'Max')):
        add(f'null{_W}{_M}', rf'\NumNull{_W}{_M}', f'{_w} over the proton-like, steep and valence-like inputs at 2, 10, 100 '
            f'and 10^4 GeV of corr^2({_what}, xi) under the evolved momentum density', 'S4', 'A29', NUL,
            _null_range(_n, _w), _fmt, note='plan/A29/calc/null_slopes.py; its control corr^2(s, xi) equals (B/kappa)^2 of '
            'calc/figs_v1/fig1_lo_curves.json at every case')


# ---- entries added on 27 October 2026 (A32): the power of xi closest to the LO slope ----
# SLP  plan/A32/calc/slope_powers.json of plan/A32/calc/slope_powers.py: squared momentum-weighted correlation of the LO
#      logarithmic slope s with xi^p under the evolved densities of the proton-like, steep and valence-like inputs at 2,
#      10, 100 and 10^4 GeV; high/<p>/{min,max} over the 9 cases at 10, 100 and 10^4 GeV for p = 1/2 and 1 (p = 1 is
#      (B/kappa)^2 and equals the value of fig1_lo_curves.json at every case), p_star_high/{min,max} the power at which
#      the correlation is largest over the same 9 cases, xi_better_cases the cases where corr^2(s, xi) exceeds
#      corr^2(s, sqrt(xi))
SLP = 'plan/A32/calc/slope_powers.json'
_SLP_XI_BETTER = ['proton-like at 2 GeV', 'valence-like at 2 GeV']   # the exceptions named in the text


def _slp(path):
    def f(g):
        if g(SLP, 'failures') or g(SLP, 'MUT'):
            raise ValueError(f'{SLP} lists a failed check or is the output of a mutation run')
        if g(SLP, 'xi_better_cases') != _SLP_XI_BETTER:
            raise ValueError(f'{SLP}: xi_better_cases {g(SLP, "xi_better_cases")} differ from the exceptions named in '
                             f'the text {_SLP_XI_BETTER}')
        return float(g(SLP, path))
    return D(f, f'{path} (failures empty, MUT empty, xi_better_cases = {_SLP_XI_BETTER})')


for _p, _W, _what in (('0.5', 'SqrtXi', 'sqrt(xi)'), ('1', 'Xi', 'xi, that is (B/kappa)^2')):
    for _w, _M in (('min', 'Min'), ('max', 'Max')):
        add(f'slope{_W}High{_M}', rf'\NumSlope{_W}High{_M}', f'{_w} over the proton-like, steep and valence-like inputs at '
            f'10, 100 and 10^4 GeV of corr^2(s, {_what}), s the LO logarithmic slope, under the evolved momentum density',
            'S4', 'A32', SLP, _slp(f'high/{_p}/{_w}'), 'f3', note='plan/A32/calc/slope_powers.py; corr^2(s, xi) equals '
            '(B/kappa)^2 of calc/figs_v1/fig1_lo_curves.json at every case')
for _w, _M in (('min', 'Min'), ('max', 'Max')):
    add(f'slopePStarHigh{_M}', rf'\NumSlopePStarHigh{_M}', f'{_w} over the proton-like, steep and valence-like inputs at '
        '10, 100 and 10^4 GeV of the power p in [0.05, 3] at which corr^2(s, xi^p) is largest', 'S4', 'A32', SLP,
        _slp(f'p_star_high/{_w}'), 'f2', note='plan/A32/calc/slope_powers.py; scan in steps of 0.05, then golden-section '
        'search to 1e-8')
add('slopeSqrtBetterCount', r'\NumSlopeSqrtBetterCount', 'number of the 12 cases (proton-like, steep and valence-like '
    'inputs at 2, 10, 100 and 10^4 GeV) with corr^2(s, sqrt(xi)) > corr^2(s, xi)', 'S4', 'A32', SLP,
    _slp('sqrt_better_count'), 'int', note='plan/A32/calc/slope_powers.py; the two other cases are named in the text')
add('slopePScanLo', r'\NumSlopePScanLo', 'lower end of the range of p scanned for the largest corr^2(s, xi^p)', 'S4', 'A32',
    SLP, _slp('p_scan/lo'), 'f2', note='a setting of plan/A32/calc/slope_powers.py (PSCAN), printed with p_star')
add('slopePScanHi', r'\NumSlopePScanHi', 'upper end of the range of p scanned for the largest corr^2(s, xi^p)', 'S4', 'A32',
    SLP, _slp('p_scan/hi'), 'int', note='a setting of plan/A32/calc/slope_powers.py (PSCAN), printed with p_star')


==> anc/repro/README.md <==
# Reproduction package, HERA part

This package accompanies *Information geometry of DGLAP evolution* (VAV_A32). It holds what
is needed to repeat the extraction of the speed from the structure function $F_2$ reported in
Secs. S1 to S4 of the Supplemental Material (`app:hera`, pointed to from Sec. VI, `sec:fitted`, of the paper). The
fitted-distribution results
of Sec. VI (`sec:fitted`), Appendix G (`app:methods`) and Sec. S5 of the Supplemental Material are computed by the
programs one directory up, in `calc/`, which have their own README.

The manuscript calls the three-point estimate of the slope in $\ln Q^2$ the three-point
derivative. The programs keep the older name "stencil" in file names, identifiers and JSON
keys (`enumerate_stencils.py`, `stencil3`, `stencils_used`), and both names refer to the same
object.

## Programs, outputs and run times

The times from 25 September 2026 are wall-clock times of one run per program, with one process
per program, on an Intel Core Ultra 7 265 with Python 3.14.4, numpy 2.3.5 and scipy 1.16.3. The
machine carried other jobs at the time (load average about 23 on 20 cores), so the times are
upper values and not a clean timing run.

The time for `taskE_calibration.py` is from its rerun
on 2 October 2026. It used up to 16 worker processes, with 8 while the belts were built, on a
host that stops any python process above 8 GB of resident memory.

The times for `taskH_loo_stencil.py` and `taskH_loo_large.py` are their stored `runtime_s` values. `taskH_loo_large.py`
was rerun on 20 October 2026, after its check L2 was changed to a relative tolerance, on a machine that other jobs
shared; its run of 6 October 2026 took 907 s.

| program (in `code/`) | writes (in `results/`) | time |
|---|---|---|
| `taskD2_dx.py` | `results_dx.json`, `hera_fig_data.csv` | 7 s |
| `taskD_toymc.py` | `results_dlnx.json` | 8 s |
| `hera_expectation.py` | `hera_expectation.json` | below 1 s |
| `family_null.py` | `family_null.json`, and it rewrites `results_dx.json` and `hera_fig_data.csv` with the same content | 6 s |
| `taskH.py` | `taskH_results.json`, then the five tables of `tables/` through `make_tables.py` | 190 s |
| `taskE_calibration.py` | `calibration.json` | 7570 s |
| `enumerate_stencils.py` | `stencil_enumeration.json` | 1 s |
| `taskH_loo_stencil.py` | `loo_stencil_rebuilt.json` | 81 s |
| `taskH_loo_large.py` | `loo_stencil_large.json` | 2079 s |
| `make_tables.py` | `tables/*.csv`, from the stored JSON only | below 1 s |
| `fig3_vf2.py` (previous version's figure) | `../figures/fig3_vf2.pdf` and `fig3_vf2.png`, both marked as the previous version, and `fig3_ocr.txt` (left out of the package, README.txt section 5) | 1 s |
| `fig_vf2.py` (previous version's figure) | `fig_vf2_plotted.json` and, through `calc/embed_fonts.py`, `repro/figures/fig_vf2.pdf` (path from anc/) | |

What each program computes.

- `taskD2_dx.py` is the extraction under the $F_2\,dx$ measure of Eq. (f2disc). It selects the
  common values of $x$ at the three $Q^2$ levels of each window, converts the reduced cross
  section to $F_2$ with $R=F_L/(F_2-F_L)$ from the CT18NNLO central member, forms the
  three-point derivative, draws the replicas over the 169 correlated sources, measures the
  bias on the model surface and builds the zero-spread null. It also stores the $F_L$ model
  inputs (`FL_model`), the clip count of the $R$ factor, the inelasticity identity
  (`y_identity_maxreldev`), the electroweak $xF_3$ term and its effect on $v$
  (`electroweak_xF3`), the configuration (`config`) and the data version and sha256 of the
  grid files read (`grids`). It interpolates alpha_s linearly in ln Q between the grid nodes.

  `hera_fig_data.csv` is written by `taskD2_dx.py` and rewritten with the same content by
  `family_null.py`. Each row is one selected x of one scale group, at the central Q2 of the
  group. It gives Q2, x, F2_central and sigma_r, the structure function and the reduced cross
  section at that x and Q2. `hera_expectation.py`, lines 92-97, reads Q2, x and F2_central.
  On every row of a group the file also repeats five columns of the earlier analysis that the
  paper does not use. `v_dx_corr` is the earlier bias-corrected speed, the median over the
  full-error pseudo-data minus the bias. `v_dx_lo68` and `v_dx_hi68` are the 16th and 84th
  percentiles over the full-error pseudo-data, shifted by the same bias. `v_dx_err_full` is the
  standard deviation of the speed over the full-error pseudo-data. `null_median` is the median
  of the speed over the zero-spread null. The calibrated speeds and intervals of Table S1
  of the Supplemental Material come from `calibration.json`. `null_pvalue` is the one-sided tail probability of the
  zero-spread null of `results_dx.json`. The paper's middle-scale tail probability is read
  from `stencil_enumeration.json` under `primary_family/p_single`, computed from the belt null
  of `calibration.json`. At the lowest and highest scales the Supplemental Material quotes
  the belt tail probabilities of `calibration.json`, in Sec. S1.

- `taskD_toymc.py` runs the same extraction under the $F_2\,dx/x$ measure. The paper prints none
  of its speeds. `taskE_calibration.py` computes the $F_2\,d\ln x$ estimator of the coverage tests of
  Sec. S3 of the Supplemental Material itself and compares its central speeds with
  `results_dlnx.json`. `taskD_toymc.py` also runs the data-integrity check of `data/README.md`.
- `hera_expectation.py` forms the speed expected from the H1 measurement of the rise of $F_2$,
  $a\,\mathrm{sd}_P[\ln(1/x)]$ with $a=0.0481$ from H1 (Phys. Lett. B 520 (2001) 183), under
  the weights of Eq. (f2disc). It reads `hera_fig_data.csv`.
- `enumerate_stencils.py` counts the families of triples behind the look-elsewhere bounds. The
  primary family (`primary_family`) is the 32 triples of adjacent $Q^2$ levels that can form
  a variance, and its bound is 32 times the single-scale tail probability at $Q^2=35$ GeV$^2$.
  That probability is computed from the belt null of `calibration.json` and stored under
  `primary_family/p_single` in `stencil_enumeration.json`. The bound uses the unrounded value.
- `family_null.py` gives the three-scale family quantile by exchangeable ranking of the joint
  null replicas.
- `taskH.py` gives the two local-fit estimators, a null for each estimator on its own window,
  the model surface rebuilt on NNPDF4.0 and MSHT20, leave one $x$ out for every estimator, the
  power against the CT18NNLO surface, and the family bounds. The 32-member family is marked
  primary (`is_primary`). It stores how often the $F_2$ floor acts in each arm
  (`n_floored`).
- `taskE_calibration.py` calibrates the HERA speed by a Neyman construction with Feldman-Cousins
  ordering on pseudo-data, for the three-point derivative under F2 dx and F2 d ln x and the two
  local fits, and tests coverage. It gives the calibrated values and intervals of Sec. S1 of the
  Supplemental Material and the coverage figures of its Sec. S3. It reads results_dx.json, results_dlnx.json and
  taskH_results.json, the 920 GeV HERA table and the central members of CT18NNLO,
  NNPDF40_nnlo_as_01180 and MSHT20nnlo_as118, whose sha256 it stores under inputs_sha256. It must
  run after taskD2_dx.py, taskD_toymc.py and taskH.py.

  Check 8 of `taskE_calibration.py` (the block headed `check 8: re-estimated inputs` and the
  function `_unc_chunk`) re-estimates the inputs. For each of the first `N_reestimated_inputs
  = 2000` coverage sets on the CT18NNLO-shape truth at each amplitude of `A_coverage`, the
  central F2 is re-estimated from the set with the nominal CT18NNLO R, and `v_unit` is
  recomputed from it. The belt is rebuilt with these inputs on the first
  `M_belt_reestimated_inputs = 20000` belt sets, the set is inverted in it, and the decision
  is paired with that of the fixed-input belt on the same sets. The results are under
  `check8_reestimated_inputs` in `calibration.json`. `\NumReestimatedMaxDiff` is the largest
  absolute `paired_difference` over the three scales and the amplitudes for `stencil3`, the
  derivative of Table S1 of the Supplemental Material, and is 0.0020. Over all four estimators the largest is 0.0030, so
  the restriction to `stencil3` is part of the printed statement. `\NumReestimatedSets` and
  `\NumReestimatedBeltSets` read `config/N_reestimated_inputs` and
  `config/M_belt_reestimated_inputs`.
- `taskH_loo_stencil.py` writes the production leave-one-out output `loo_stencil_rebuilt.json`.
  `taskH_loo_large.py` writes `loo_stencil_large.json`. The printed count pools the production
  run of `taskH_loo_stencil.py` and the large run of `taskH_loo_large.py`. A rerun of
  `taskH_loo_stencil.py` rewrites `loo_stencil_rebuilt.json`, after which `taskH_loo_large.py`
  stops at check L0 until the distributed file is restored.
- `make_tables.py` writes `results/tables/hera_vF2.csv`, `hera_leave_one_out.csv`,
  `hera_leave_one_out_detail.csv`, `hera_leave_one_out_local_fits.csv` and
  `hera_estimator_nulls.csv` from `results_dx.json` and `taskH_results.json`.
- `fig3_vf2.py` and `fig_vf2.py` drew the figure of the previous version, with matplotlib and
  ROOT respectively. `rootstyle.py`, `figures/` and `results/fig_vf2_plotted.json` go with
  those drawings and are kept in the package. Fig. S1 of the Supplemental Material is drawn by
  `calc/figs_v1/draw_fig3.py`, which reads `repro/results/calibration.json` and
  `repro/results/results_dx.json` and writes `calc/figs_v1/raw/fig3_hera_vf2.pdf` and
  `calc/figs_v1/fig3_plotted.json`. `calc/figs_v1/embed_v1.py` embeds its fonts, and the Supplemental
  Material uses `figures/v1/fig3_hera_vf2.pdf`.
- `infogeo_paths.py` holds the paths every program uses.

The docstrings of `code/taskD2_dx.py` and `code/taskH.py` give the HERA extraction as
'(Sec. V and App. C, app:hera)' and '(App. C, app:hera)'. The label `app:hera` is current, and the
section and appendix letters are those of an earlier version of the paper. The extraction is reported
in Secs. S1 to S4 of the Supplemental Material (`app:hera`). The two files are
distributed unchanged, because `taskH_loo_large.py` stops when their sha256 differs from the value
it was checked with, and the outputs of `taskE_calibration.py`, `taskH_loo_stencil.py`,
`taskH_loo_large.py` and `kde_fine_other.py` list that sha256 under `imports_sha256`.

The HERA tables are not distributed with these files. anc/README.txt section 2 gives their source
and sha256, and `data/README.md` describes their columns.

## Running it

    export PDFDATA=/path/to/lhapdf/sets      # holds <SET>/<SET>.info and <SET>/<SET>_NNNN.dat
    cd code
    python3 taskD2_dx.py
    python3 taskD_toymc.py
    python3 hera_expectation.py
    python3 family_null.py
    python3 taskH.py                          # calls make_tables.py at the end
    python3 taskE_calibration.py   # about two hours on 16 processes
    python3 enumerate_stencils.py
    python3 taskH_loo_stencil.py

`enumerate_stencils.py` reads `calibration.json`, and `taskH_results.json` when it is present,
so it runs after `taskE_calibration.py`.

For the large leave-one-out run, start with the distributed `results/loo_stencil_rebuilt.json`.
If `taskH_loo_stencil.py` has been rerun, restore that file before running, from anc/

    python3 repro/code/taskH_loo_large.py

`INFOGEO_DATA` is accepted in place of `PDFDATA`, and with neither set the programs look in
`repro/data/pdfsets`. A program that finds no grid stops and names the variable. The programs
can be run from any directory, and they write only into `results/` and `figures/`.

Each arm uses the replica count and seed set in its program. In one external rerun of the
ancillary files as they stood on 2 October 2026, every digit printed from the outputs it
regenerated was reproduced. That rerun regenerated 27 of the 41 stored outputs of that date,
not `calibration.json`, and the outputs written later (`hera_expectation.json`,
`hera_smallx_reach.json`, `loo_stencil_large.json`, `loo_stencil_rebuilt.json` and
`stencil_enumeration.json` among those of `repro/results/`) were not part of it. README.txt
section 4 gives the scope.

Stored JSON and CSV files can differ in their trailing digits on another machine. In that rerun
the largest relative difference in `results_dx.json` and `results_dlnx.json` was 1.2e-12, and the
fields `null_noiseless` of `taskH_results.json` that vanish by construction came out as 0 against
stored values of about 2e-9. README.txt section 4 gives the `--rerun` command for comparing outputs
by value.

For `taskD2_dx.py`, `taskD_toymc.py` and `taskH.py`, the counts are not uniform. The extraction
and model-surface arms use 4000, the null rerun 12000, the local-fit nulls 100000, and the power
and leave-one-out arms 20000. The master seed is 20260721 throughout these arms.

The environment is given by `requirements.txt`, which pins numpy, scipy, matplotlib, mpmath
and sympy, and by `environment.yml`, which also fixes python 3.14.4, since
`requirements.txt` alone does not fix the interpreter.

    cd repro
    conda env create -f environment.yml
    conda activate infogeo-dglap

Run it from `repro/` so that the relative `-r requirements.txt` entry resolves. The $F_L$
model calls `numpy.trapezoid`, which needs numpy 2.0 or later. The checker of the manuscript,
`checks/verify_vav_A32.py`, also needs `pdftotext` (poppler).

## Grids

`taskD2_dx.py` and `taskD_toymc.py` read the central member of CT18NNLO, to model $R$.
`taskH.py` reads the central members of CT18NNLO, NNPDF40_nnlo_as_01180 and MSHT20nnlo_as118,
for the second and third model surfaces. The data version (`DataVersion` of the `.info`
file), the set index and the sha256 of every grid file read are stored under `grids` in
`results_dx.json` and `taskH_results.json`. The grids are public and are not redistributed.
`taskE_calibration.py` reads the 920 GeV HERA table and the central members of CT18NNLO,
NNPDF40_nnlo_as_01180 and MSHT20nnlo_as118, and stores the sha256 of these four files under
`inputs_sha256` in `calibration.json`.

## Values checked by the programs

The programs also check the following values. The paper prints only the last of them, the
comparison of the grid reader with the tabulated nodes, in Sec. S5 of the Supplemental Material.

- The inelasticity recomputed as $Q^2/(s_{\rm CM}x)$ agrees with the tabulated $y$ to a largest
  relative deviation of 4.0e-5 over the 485 rows of the 920 GeV arm
  (`results_dx.json`, `y_identity_maxreldev`).
- On the zero-spread null surface without noise the estimator returns 0, 1.9e-9 and 1.3e-9 at
  $Q^2=10$, 35 and 500 GeV$^2$ (`results_dx.json`, `null_v_noiseless`).
- The two local-fit estimators return a spread below 4e-9 on a surface whose slope does not
  depend on $x$, and recover the spread of an injected slope $A[\xi-\langle\xi\rangle_P]$ to a
  relative error below 1e-13 (`taskH_results.json`, `S21b_null_alt`,
  `estimator_gate_worst_flat_v` and `estimator_gate_worst_injected_rel`).
- The $F_2$ floor of $10^{-6}$ is reached in no arm (`n_floored` in `results_dx.json`,
  `results_dlnx.json`, `family_null.json` and `taskH_results.json`).
- The $R$ factor is clipped at 0.05 in 122 of the 4000 replicas of the principal arm
  (`results_dx.json`, `FL_model/n_R_factor_clipped`).
- The grid reader of `calc/` is compared with the tabulated nodes in
  `calc/pdf_results.json`, `parser_validation`.

On 25 September 2026, on the authors' machine, a rerun of the eight programs then in the table,
`taskD2_dx.py`, `taskD_toymc.py`, `hera_expectation.py`, `enumerate_stencils.py`, `family_null.py`,
`taskH.py`, `make_tables.py` and `fig3_vf2.py`, reproduced every stored number to the last digit.
The only differences from the stored files of the version before were fields added in that revision
and the rewording of some note strings. On 2 October 2026, on the same machine, a rerun of
`taskD2_dx.py`, `taskD_toymc.py`, `hera_expectation.py`, `enumerate_stencils.py`, `family_null.py`
and `taskH.py` (with `make_tables.py`) reproduced the stored files apart from wall-clock fields. A
rerun of `taskE_calibration.py` reproduced `calibration.json` apart from `program_sha256` and
`runtime_s`, and the `calibration.json` distributed is the output of that rerun.


==> anc/repro/code/enumerate_stencils.py <==
#!/usr/bin/env python3
"""Enumerate the three-scale windows of the three-point derivative, so that the
look-elsewhere count has a generator.

In the manuscript the three-point estimate of the slope is called the three-point
derivative. The program and its output keep the older name "stencil" in identifiers and
JSON keys.

The primary family (decision DA14 of 25 September 2026): from the HERA I+II combined e+p
table at sqrt(s) = 318 GeV, take adjacent Q^2 levels in triples, restrict to x <= 0.05,
and require at least two common x points, two being the fewest a variance needs. This
family has 32 members and contains the three windows the paper uses. Its bound is the
count times the single-triple tail probability of Eq. (pval) at Q^2 = 35 GeV^2, taken from
the M_belt pseudo-data sets of the A = 0 member of the main belt in calibration.json
(data/W/stencil3/35.0 and config/M_belt), as at 10 and 500 GeV^2.
The count is also reported for minima 1 to 5, so that its dependence on that threshold is
stored, and for the larger families in which the flanking steps are relaxed.
"""
# --- deposit path configuration (single source of truth) ----------------------
import os as _os, sys as _sys
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(__file__)))
from infogeo_paths import hera as _ig_hera, result as _ig_result
# -----------------------------------------------------------------------------
import collections
import json

ARM = "HERA1+2_NCep_920.dat"
XMAX = 0.05


def p_single_from_calibration(cal):
    """Tail probability of Eq. (pval) at 35 GeV^2 from the A = 0 member of the main belt.

    p = (n_tail + 1)/(M_belt + 1), with n_tail = fraction x M_belt the number of the M_belt
    zero-spread sets whose v is at or above the value on the data.  Returns p, n_tail,
    M_belt and the binomial sd sqrt(p (1 - p)/M_belt).
    """
    m_belt = int(cal["config"]["M_belt"])
    frac = float(cal["data"]["W"]["stencil3"]["35.0"]["fraction_of_A0_belt_at_or_above_data"])
    n_tail = int(round(frac * m_belt))
    assert abs(frac * m_belt - n_tail) < 1e-6, (frac, m_belt)
    p = (n_tail + 1) / (m_belt + 1)
    return p, n_tail, m_belt, (p * (1 - p) / m_belt) ** 0.5


def levels(path=None):
    path = path or _ig_hera(ARM)
    by = collections.defaultdict(set)
    for line in open(path):
        parts = line.split()
        if len(parts) < 2:
            continue
        try:
            q2, x = float(parts[0]), float(parts[1])
        except ValueError:
            continue
        if x <= XMAX:
            by[q2].add(round(x, 10))
    return by


def counts(by):
    ls = sorted(by)
    out = {}
    for minimum in (1, 2, 3, 4, 5):
        n = 0
        for i in range(len(ls) - 2):
            a, b, c = ls[i], ls[i + 1], ls[i + 2]
            if len(by[a] & by[b] & by[c]) >= minimum:
                n += 1
        out[minimum] = n
    return ls, out


def relaxed_counts(by, step_max=2.0, minimum=2):
    """Count triples when adjacency is relaxed, in addition to the common-point minimum.

    The minimum number of common points barely moves the count. Adjacency moves it
    more: allowing each flanking step to be any factor up to step_max in Q^2, and not
    only the next tabulated level, gives a family that still contains all three
    windows the paper uses (their steps are factors 1.18 to 1.30) and is several times
    larger. The bound is therefore stored as a function of the family.
    """
    import itertools
    ls = sorted(by)
    n = 0
    for a, b, c in itertools.combinations(ls, 3):
        if b/a <= step_max and c/b <= step_max and len(by[a] & by[b] & by[c]) >= minimum:
            n += 1
    return n


def main():
    by = levels()
    ls, out = counts(by)
    cal = json.load(open(_ig_result("calibration.json")))
    p35, n_tail35, m_belt, sd35 = p_single_from_calibration(cal)
    print(f"arm: {ARM}, x <= {XMAX}")
    print(f"Q^2 levels carrying at least one x <= {XMAX}: {len(ls)}")
    for minimum, n in out.items():
        print(f"  adjacent triples with >= {minimum} common x points: {n:3d}"
              f"   look-elsewhere bound {n * p35:.4f}")
    paper = [(8.5, 10.0, 12.0), (27.0, 35.0, 45.0), (400.0, 500.0, 650.0)]
    used = {}
    for tri in paper:
        k = len(by[tri[0]] & by[tri[1]] & by[tri[2]])
        used["/".join(f"{v:g}" for v in tri)] = k
        print(f"  stencil used in the paper {tri}: {k} common x points")
    # the adjacency knob, and the Monte-Carlo uncertainty on the bound itself
    relaxed = {f"{f:g}": relaxed_counts(by, f) for f in (1.5, 2.0, 3.0)}
    print()
    for f, n in relaxed.items():
        print(f"  each flanking step within a factor {f} in Q^2, >=2 common points: "
              f"{n:3d}   look-elsewhere bound {n * p35:.4f}")
    steps_used = {}
    for tri in paper:
        steps_used["/".join(f"{v:g}" for v in tri)] = [tri[1]/tri[0], tri[2]/tri[1]]
    print("  the paper's own windows have flanking steps "
          + ", ".join(f"{a:.2f}/{b:.2f}" for a, b in steps_used.values())
          + ", inside the factor-1.5 family")

    # Clopper-Pearson on the tail counts behind p_single, so that the bound carries its
    # own Monte Carlo uncertainty
    from scipy.stats import beta as _beta
    def _cp(k, n, alpha=0.05):
        lo = 0.0 if k == 0 else float(_beta.ppf(alpha/2, k, n - k + 1))
        hi = 1.0 if k == n else float(_beta.ppf(1 - alpha/2, k + 1, n - k))
        return lo, hi
    # the primary row is the count behind p_single; 4/4000 are the first 4000 sets of the same
    # belt member (calibration.json), 15/12000 the 12000-set null of taskH.py (checked below)
    n4 = int(round(cal["data"]["W"]["stencil3"]["35.0"]["fraction_of_A0_null_4000_at_or_above_data"] * 4000))
    mc = {}
    for k, n in ((n_tail35, m_belt), (n4, 4000), (15, 12000)):
        lo, hi = _cp(k, n)
        mc[f"{k}/{n}"] = {"p_point": (k + 1)/(n + 1), "p_cp95": [lo, hi],
                          "bound_cp95_x32": [32*lo, 32*hi]}
        print(f"  tail {k}/{n}: p in [{lo:.3e}, {hi:.3e}] at 95%; "
              f"x32 gives [{32*lo:.4f}, {32*hi:.4f}]")

    # ---- the primary family (DA14): adjacent triples that can form a variance ----
    idx = {q: i for i, q in enumerate(ls)}
    adjacent = {k: bool(idx[t[1]] == idx[t[0]] + 1 and idx[t[2]] == idx[t[1]] + 1)
                for k, t in zip(used, paper)}
    contains = all(adjacent.values()) and all(v >= 2 for v in used.values())
    assert contains, (adjacent, used)
    # the largest common-point minimum that every window used still satisfies
    m_small = min(min(used.values()), max(out))
    primary = dict(
        name="adjacent triples of Q^2 levels that can form a variance",
        rule="adjacent Q^2 levels of the 920 GeV arm, x <= 0.05, at least 2 common x",
        count=out[2],
        p_single=p35, p_single_tail_count=n_tail35, p_single_nrep=m_belt,
        p_single_binomial_sd=sd35,
        p_single_source=("calibration.json data/W/stencil3/35.0/fraction_of_A0_belt_at_or_above_data and "
                         "config/M_belt (A = 0 member of the main belt, Eq. (pval))"),
        bound=out[2] * p35,
        windows_used_are_adjacent=adjacent,
        contains_all_three_windows=contains,
        decision="DA14, 25 September 2026: this family is primary",
        smallest_enumerated_family_containing_all_three=dict(
            minimum_common_points=m_small, count=out[m_small], bound=out[m_small] * p35))
    print(f"  primary family: {out[2]} adjacent triples, bound {out[2]} x {p35:.7f}"
          f" = {out[2] * p35:.6f}  (p = {n_tail35 + 1}/{m_belt + 1}, binomial sd {sd35:.6f})")

    # the tail counts behind the 4000- and 12000-set Clopper-Pearson rows, checked against taskH:
    # its first 4000 sets are those of calibration.json, and 15/12000 is its 12000-set null
    try:
        th = json.load(open(_ig_result("taskH_results.json")))
        t4 = th["S21_null"]["tails"]["35.0"]
        t12 = th["S21_null"]["tails12"]["35.0"]
        tails_check = dict(n_tail_4000=t4["n_tail"], N_4000=t4["N"],
                           n_tail_12000=t12["n_tail"], N_12000=t12["N"],
                           matches=bool((t4["n_tail"], t4["N"], t12["n_tail"], t12["N"])
                                        == (n4, 4000, 15, 12000)))
        assert tails_check["matches"], tails_check
    except FileNotFoundError:
        tails_check = "taskH_results.json absent, not checked"

    with open(_ig_result("stencil_enumeration.json"), "w") as fh:
        json.dump({"arm": ARM, "x_max": XMAX, "n_levels": len(ls),
                   "p_single": p35,
                   "counts_by_minimum_common_points": out,
                   "bounds_by_minimum_common_points":
                       {k: v * p35 for k, v in out.items()},
                   "counts_by_relaxed_adjacency": relaxed,
                   "bounds_by_relaxed_adjacency":
                       {k: v * p35 for k, v in relaxed.items()},
                   "flanking_steps_of_stencils_used": steps_used,
                   "monte_carlo_uncertainty_on_the_bound": mc,
                   "stencils_used": used,
                   "primary_family": primary,
                   "tail_counts_checked_against_taskH": tails_check}, fh, indent=2)
    print("[written] stencil_enumeration.json")
    # the paper quotes the >=2 rule
    assert out[2] == 32, f"expected 32 stencils under the >=2 rule, got {out[2]}"
    assert out[3] == 29 and out[4] == 27, "robustness counts changed"
    print("PASS: 32 adjacent triples under the stated rule (29 and 27 at minima 3 and 4).")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/code/family_null.py <==
"""The three-scale family quantile, by exchangeable ranking of the joint null replicas.

Appendix B once argued that the Bonferroni union bound over the three scales is close to
the family-wise rate because the linear correlation of the null statistics is below 0.03.  That does not
follow: a Pearson correlation between the statistics says nothing about the dependence of
the rare-event indicators, which is what a family-wise error rate turns on.

The replicas are joint, so the quantity itself can be estimated, and not only bounded.  One
call of the generator gives every replica a value of the estimator at all three scales at
once.  Writing j = 0 for the observed vector and j = 1..N for the N null vectors, rank all
N + 1 values at each scale together,

    p_ji  = #{ k in 0..N : T_ki >= T_ji } / (N + 1),
    S_j   = min_i p_ji,
    p_MC  = #{ j : S_j <= S_0 } / (N + 1),

which is a finite-sample joint Monte Carlo p-value and not a population probability.

An earlier version of this program ranked each null replica against a sample that already
contained it and then added a further pseudocount, so the most extreme null value at each
scale received 2/(N+1) instead of 1/(N+1).  That dropped one extreme null vector at two of
the three scales and understated the result.  The ranking below is exchangeable: the
observed vector and the null vectors are ranked by the same rule, and the observed vector
is counted in its own numerator, which is what makes the p-value valid.

The program reruns taskD2_dx.py in full to capture the null replicas, so it rewrites
results_dx.json and hera_fig_data.csv with the same content. It also stores how often the
F_2 floor of the estimator and the clip of the R factor act in the null arm.
"""
import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import taskD2_dx as T                                             # noqa: E402
from infogeo_paths import result as _ig_result                    # noqa: E402

OUT = _ig_result('family_null.json')
NULL_SEED_OFFSET = 21            # taskD2_dx builds the null arm at seed + 21


def exchangeable_p(column):
    """p for every entry of `column`, ranked against the whole column including itself.

    column[0] is the observed value and column[1:] the null values.  Returns
    #{k : T_k >= T_j} / (N + 1) for each j, with N + 1 = len(column).  No extra
    pseudocount is added: the observed value is already one of the ranked entries,
    which is what makes the resulting p-value exchangeable and valid.
    """
    order = np.sort(column)
    n = order.size
    ge = n - np.searchsorted(order, column, side='left')
    return ge / float(n)


def main():
    captured = {}
    counters = {}
    real_run_mc = T.run_mc

    def spy(est, sig, stat, uncor, C, nrep, seed, arm):
        dist, nfl = real_run_mc(est, sig, stat, uncor, C, nrep, seed, arm)
        captured[seed] = {q: np.array(a, copy=True) for q, a in dist.items()}
        counters[seed] = dict(T.LAST_MC)
        return dist, nfl

    T.run_mc = spy
    argv = sys.argv[:]
    sys.argv = [argv[0]]
    try:
        T.main()
    finally:
        T.run_mc = real_run_mc
        sys.argv = argv

    stored = json.load(open(_ig_result('results_dx.json')))
    seed = stored['seed'] + NULL_SEED_OFFSET
    if seed not in captured:
        raise SystemExit('null arm not captured; seeds seen: %s' % sorted(captured))
    null = captured[seed]
    scales = sorted(null, key=float)
    nrep = len(null[scales[0]])

    # the observed vector, the same statistic the single-scale quantiles are built on
    obs = np.array([stored['v_central_data'][str(q)] for q in scales])

    # stack observed on top of null, rank each column over all N+1 entries
    cols = [np.concatenate(([obs[i]], null[q])) for i, q in enumerate(scales)]
    P = np.vstack([exchangeable_p(c) for c in cols])          # (3, N+1)
    S = P.min(axis=0)
    S0 = S[0]
    qual = S[1:] <= S0
    p_mc = float((np.sum(qual) + 1.0) / (nrep + 1.0))

    # which scale each qualifying null vector qualifies through, and whether any overlap
    through = {}
    for i, q in enumerate(scales):
        sel = (P[i, 1:] <= S0)
        through['%g' % q] = int(np.sum(sel))
    n_multi = int(np.sum(np.sum(P[:, 1:] <= S0, axis=0) > 1))

    marg = {str(q): float(stored['final_table'][str(q)]['null_pvalue']) for q in scales}
    p_min_obs = min(marg.values())
    bonf = float(min(1.0, len(scales) * p_min_obs))

    # No interval is attached to the count.  The N+1 indicators are not independent
    # Bernoulli draws, since every S_j is built from marginal ranks taken over the same
    # joint sample, so the binomial assumptions behind one do not hold.  What the run
    # supports is a statement about resolution, printed below.
    k = int(np.sum(qual)) + 1

    res = dict(
        note=__doc__, nrep=nrep, seed=seed, scales=[float(q) for q in scales],
        observed_marginal_p=marg, observed_min_p=float(p_min_obs),
        p_family_joint_mc=p_mc,
        bonferroni_bound=bonf,
        n_null_vectors_qualifying=int(np.sum(qual)),
        qualifying_through_each_scale=through,
        n_qualifying_through_more_than_one_scale=n_multi,
        equals_bonferroni_for_this_sample=bool(abs(p_mc - bonf) < 1e-12),
        n_floored_null_arm=int(counters[seed]['n_floored']),
        n_R_factor_clipped_null_arm=int(counters[seed]['n_R_factor_clipped']),
    )
    print('  replicas                       %d' % nrep)
    print('  observed marginal p            %s'
          % ', '.join('%s: %.6f' % (q, marg[q]) for q in marg))
    print('  smallest observed p            %.7f  = %d/%d'
          % (p_min_obs, round(p_min_obs * (nrep + 1)), nrep + 1))
    print('  null vectors qualifying        %d   (through each scale: %s; overlaps: %d)'
          % (res['n_null_vectors_qualifying'],
             ', '.join('%s: %d' % (q, through[q]) for q in through), n_multi))
    print('  joint MC family p              %.7f  = %d/%d'
          % (p_mc, k, nrep + 1))
    print('  Bonferroni bound  3p           %.7f' % bonf)
    print('  equal for this sample          %s' % res['equals_bonferroni_for_this_sample'])
    print('  qualifying null vectors        %d, so the run cannot separate this from'
          % res['n_null_vectors_qualifying'])
    print('                                 values a few times 1e-4 away; no interval is attached')
    json.dump(res, open(OUT, 'w'), indent=1)
    print('  wrote', os.path.normpath(OUT))


if __name__ == '__main__':
    main()


==> anc/repro/code/fig3_vf2.py <==
"""Fig. fig:vf2 (matplotlib drawing of the previous version, superseded by Fig. 3): v_F2 under
the dx measure at Q2 = 10, 35, 500 GeV^2 with 68% intervals, over the band from the
median to the 95th percentile of the zero-spread null at each scale."""
# --- deposit path configuration (single source of truth) ----------------------
import os as _os, sys as _sys
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(__file__)))
from infogeo_paths import CODE as _IG_CODE, DATA as _IG_DATA, RESULTS as _IG_RESULTS, \
    FIGURES as _IG_FIGURES, result as _ig_result, figure as _ig_figure, hera as _ig_hera
_IG_PKG = _os.path.dirname(_IG_CODE)
# -----------------------------------------------------------------------------

import os
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FixedLocator, FixedFormatter
from matplotlib.patches import Patch
from matplotlib.lines import Line2D

import rootstyle as rs
try:
    import ocr_check as oc          # optional figure-QA step (needs the 'figqa' extra)
    if not oc.available():
        print(f'[info] figure QA disabled ({oc.unavailable_reason()}); '
              'install the optional figqa extra to enable it')
except Exception as _e:              # noqa: BLE001 - any import failure disables QA
    oc = None
    print(f'[info] figure QA disabled ({_e.__class__.__name__}); '
          'install the optional figqa extra to enable it')

HERE = os.path.dirname(os.path.abspath(__file__))
CODE_DIR = _IG_CODE
CSV = _ig_result("hera_fig_data.csv")
JSON = _ig_result("results_dx.json")
PDF = _ig_figure("fig3_vf2.pdf")
PNG = _ig_figure("fig3_vf2.png")
REPORT = _ig_result("fig3_ocr.txt")


def build():
    d = np.genfromtxt(CSV, delimiter=",", names=True)
    with open(JSON) as f:
        J = json.load(f)
    pv = J["null"]["pvalue"]

    Q2s = [10.0, 35.0, 500.0]
    v, lo, hi, nmed, np95 = [], [], [], [], []
    for q in Q2s:
        row = d[d["Q2"] == q][0]
        v.append(row["v_dx_corr"])
        lo.append(row["v_dx_lo68"])
        hi.append(row["v_dx_hi68"])
        nmed.append(pv[f"{q}"]["null_median"])
        np95.append(pv[f"{q}"]["null_p95"])
    # The plotted points come from hera_fig_data.csv and the table of record from
    # results_dx.json, two artifacts written by two different scripts.  Reading a
    # generated file is not enough on its own: if either drifts, the figure and the
    # table disagree and nothing downstream notices, which is how a stale
    # marker survived a whole round in Fig. 1.  So they are compared here, and a
    # disagreement stops the figure being written.
    _ft = J.get("final_table", {})
    _bad = []
    for q, val in zip(Q2s, v):
        _rec = _ft.get(f"{q}") or _ft.get(f"{q:g}")
        if _rec is None or "v_corrected" not in _rec:
            continue
        _tab = float(_rec["v_corrected"])
        if abs(val - _tab) > 1e-6*max(1.0, abs(_tab)):
            _bad.append(f"Q^2 = {q:g}: figure {val:.6f} against table {_tab:.6f}")
    if _bad:
        raise SystemExit(
            "the plotted v_F2 values disagree with the table of record:\n  "
            + "\n  ".join(_bad)
            + "\nhera_fig_data.csv and results_dx.json are written by different "
              "scripts; one of them is stale.  Rerun the pipeline.")

    Q2s = np.array(Q2s); v = np.array(v)
    lo = np.array(lo); hi = np.array(hi)
    nmed = np.array(nmed); np95 = np.array(np95)
    yerr = np.vstack([v - lo, hi - v])

    rs.apply_root_style()
    fig, ax = plt.subplots(figsize=(rs.COLW, rs.COLW * 0.86))
    fig.subplots_adjust(left=0.155, right=0.965, top=0.905, bottom=0.155)
    ax.set_xscale("log")

    # null band: median to 95th percentile per point
    for q, m, p in zip(Q2s, nmed, np95):
        ax.fill_between([q / 1.9, q * 1.9], [m, m], [p, p],
                        color="0.6", alpha=0.55, edgecolor="0.35",
                        linewidth=0.8, zorder=1)

    # data points + 68% error bars (black filled circles)
    ax.errorbar(Q2s, v, yerr=yerr, ls="none", marker="o", ms=6.5,
                mfc="black", mec="black", ecolor="black", elinewidth=1.3,
                capsize=4.0, capthick=1.3, zorder=5)

    # No quantile is printed inside the frame. The significance statements are in the
    # appendix, beside the family bound and the leave-one-out sensitivity.

    ax.set_xlim(5.0, 1100.0)
    ax.set_ylim(0.0, 0.205)
    ax.set_xlabel(r"$Q^2\ \mathrm{[GeV^2]}$")
    ax.yaxis.set_major_locator(FixedLocator([0.00, 0.05, 0.10, 0.15]))
    ax.yaxis.set_major_formatter(FixedFormatter(["0.00", "0.05", "0.10", "0.15"]))
    ax.xaxis.set_major_locator(FixedLocator([10, 100, 1000]))
    ax.xaxis.set_major_formatter(FixedFormatter(["10", "100", "1000"]))
    rs.ytitle_top(ax, r"$v_{F_2}$ ($F_2\,dx$ measure)", x=-0.02, y=1.02, fontsize=12)

    rs.decorate_axes(ax)

    handles = [
        Line2D([0], [0], ls="none", marker="o", ms=6.5, mfc="black",
               mec="black", label=r"$v_{F2}$, 68% CI"),
        Patch(facecolor="0.6", alpha=0.55, edgecolor="0.35",
              label=r"noise band"),
    ]
    leg = ax.legend(handles=handles, loc="upper right", handlelength=1.8,
                    borderaxespad=0.6)
    rs.style_legend(leg)
    # visible label: the intervals drawn here are those of the previous version, not those of Table III
    ax.text(0.96, 0.60, "previous version,\nsuperseded by Fig. 3", transform=ax.transAxes, ha="right",
            va="center", fontsize=10, color="black")

    fig.savefig(PDF)
    fig.savefig(PNG, dpi=300)

    # data artists: marker boxes + error-bar spans (as thin curves)
    artists = [{"ax": ax, "x": Q2s, "y": v, "kind": "markers", "half": 13.0}]
    for q, l, h in zip(Q2s, lo, hi):
        artists.append({"ax": ax, "x": [q, q], "y": [l, h], "kind": "curve"})
    intended = [
        "Q^2 [GeV^2]", "vF2", "dx measure", "noise band", "single-scale", "previous version",
        "68", "100", "1000",
        "0.00", "0.05", "0.10", "0.15",
    ]
    titles = ["Q^2 [GeV^2]", "vF2"]
    return fig, PNG, artists, intended, titles


def main():
    fig, png, artists, intended, titles = build()
    if oc is None or not oc.available():
        # Written even when skipped: the inventory check requires every listed
        # artifact to be refreshed inside the run window, so on a machine without
        # the optional extra a silent skip failed the whole pipeline after all the
        # science had already passed.
        if oc is None:
            report = ("OCR VERIFICATION SKIPPED -- module ocr_check could not be "
                      "imported at all\n  figure written:  "
                      f"{os.path.relpath(png, _IG_PKG)} (relative to the package root)")
        else:
            report = oc.skipped_report(png)
        passed = True
        with open(REPORT, "w") as fh:
            fh.write(report + "\n")
    else:
        passed, report = oc.verify(png, fig, artists, intended,
                                   title_labels=titles, out_path=REPORT)
    print(report)
    print("\nRESULT:", "PASS" if passed else "FAIL")
    return passed


if __name__ == "__main__":
    ok = main()
    raise SystemExit(0 if ok else 1)


==> anc/repro/code/fig_vf2.py <==
"""Fig. 2, the F2 speed from the combined HERA data after the Neyman calibration, in ROOT.

Runs under PyROOT (`pyroot repro/code/fig_vf2.py`) and replaces fig3_vf2.py.  Reads
results/calibration.json (written by taskE_calibration.py) and results/results_dx.json only.
The palette and style come from calc/rootfig.py, the one palette module of the four figures.

What is drawn, at Q^2 = 10, 35 and 500 GeV^2, for the three-point derivative under the
F2 dx measure and the surface family W:
  - the calibrated value of the spread with its central 68% interval (full blue circles with
    asymmetric bars), displaced to the left of the scale by a factor 1.55 in Q^2;
  - the value on the data (open blue circles, no bar), displaced to the right by 1.55;
  - the band of the A = 0 belt, from its 16th to its 84th percentile (black hatching, fill
    style 3345, black outline), with its median as a solid black line, spanning Q^2/1.25 to
    1.25 Q^2, so that both markers sit beside the band and not on it.
The A = 0 member of family W is the zero-spread surface of Eq. (null), so the band and its
median are those of the stored null of results_dx.json; the program checks that.  The y
range is computed from the content and starts below zero so that a calibrated value of zero
is drawn whole.  No text sits inside the frame.

Stops with a nonzero exit if what it plots differs from the JSON.  Writes the raw ROOT file
to calc/figraw/fig_vf2.pdf (calc/embed_fonts.py writes paper/figures/fig_vf2.pdf and a copy
to repro/figures/fig_vf2.pdf) and results/fig_vf2_plotted.json.
"""
import json
import os
import sys

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from infogeo_paths import result  # noqa: E402

CALC = os.path.normpath(os.path.join(HERE, '..', '..', 'calc'))
sys.path.insert(0, CALC)
import rootfig as rf  # noqa: E402
import ROOT  # noqa: E402

Q2S = ['10.0', '35.0', '500.0']
FAMILY, ESTIMATOR = 'W', 'stencil3'
XMIN, XMAX = 5.0, 1500.0
SHIFT, HALF = 1.55, 1.25
W, H = 600, 480


def fail(msg):
    sys.exit('fig_vf2: ' + msg)


cal = json.load(open(result('calibration.json')))
rdx = json.load(open(result('results_dx.json')))
q2 = np.array([float(q) for q in Q2S])
rec = [cal['data'][FAMILY][ESTIMATOR][q] for q in Q2S]
blt = [cal['belts'][FAMILY][ESTIMATOR][q] for q in Q2S]
v_cal = np.array([r['v_calibrated'] for r in rec])
lo68 = np.array([r['central_68'][0] for r in rec])
hi68 = np.array([r['central_68'][1] for r in rec])
v_dat = np.array([r['v_data'] for r in rec])
if np.any(v_cal < lo68) or np.any(v_cal > hi68):
    fail('a calibrated value lies outside its own central interval')
p16, p50, p84 = [], [], []
for q, b, r in zip(Q2S, blt, rec):
    if b['v_grid'][0] != 0.0:
        fail('the first belt member at Q^2 = %s is not A = 0' % q)
    trip = [b['p16'][0], b['p50'][0], b['p84'][0]]
    if any(abs(a - c) > 0 for a, c in zip(trip, r['belt_A0_p16_p50_p84'])):
        fail('belt at A = 0 and belt_A0_p16_p50_p84 differ at Q^2 = %s' % q)
    s = rdx['null']['summary'][q]
    if max(abs(trip[0] - s['p16']), abs(trip[1] - s['median']), abs(trip[2] - s['p84'])) > 1e-12:
        fail('A = 0 belt differs from the stored null of results_dx.json at Q^2 = %s' % q)
    if abs(r['v_data'] - rdx['v_central_data'][q]) > 1e-12:
        fail('v_data differs from v_central_data of results_dx.json at Q^2 = %s' % q)
    p16.append(trip[0])
    p50.append(trip[1])
    p84.append(trip[2])
p16, p50, p84 = map(np.array, (p16, p50, p84))

top = max(hi68.max(), p84.max(), v_dat.max())
YMIN, YMAX = -0.06 * top, 1.10 * top

rf.style()
c = ROOT.TCanvas('c', '', W, H)
c.SetLeftMargin(0.15)
c.SetRightMargin(0.04)
c.SetTopMargin(0.04)
c.SetBottomMargin(0.15)
fr = rf.frame(c, XMIN, XMAX, YMIN, YMAX, '#it{Q}^{2}  [GeV^{2}]', '#it{v}_{#it{F}_{2}}',
              logx=True, yoffset=1.15)
fr.GetYaxis().SetNoExponent(True)
keep = []
for q, a, m, b in zip(q2, p16, p50, p84):
    box = ROOT.TBox(q / HALF, a, q * HALF, b)
    box.SetFillStyle(3345)
    box.SetFillColor(rf.BLACK)
    box.SetLineColor(rf.BLACK)
    box.SetLineWidth(1)
    box.Draw()
    edge = ROOT.TBox(q / HALF, a, q * HALF, b)
    edge.SetFillStyle(0)
    edge.SetLineColor(rf.BLACK)
    edge.SetLineWidth(1)
    edge.Draw('l')
    med = ROOT.TLine(q / HALF, m, q * HALF, m)
    med.SetLineColor(rf.BLACK)
    med.SetLineStyle(1)
    med.SetLineWidth(rf.LINE_WIDTH)
    med.Draw()
    keep += [box, edge, med]

x_cal = q2 / SHIFT
x_dat = q2 * SHIFT
g_cal = ROOT.TGraphAsymmErrors(3, x_cal, v_cal, np.zeros(3), np.zeros(3), v_cal - lo68,
                               hi68 - v_cal)
g_cal.SetMarkerStyle(20)
g_cal.SetMarkerSize(1.2)
g_cal.SetMarkerColor(rf.BLUE)
g_cal.SetLineColor(rf.BLUE)
g_cal.SetLineWidth(rf.LINE_WIDTH)
g_cal.Draw('P same')
g_dat = ROOT.TGraph(3, x_dat, v_dat)
g_dat.SetMarkerStyle(24)
g_dat.SetMarkerSize(1.2)
g_dat.SetMarkerColor(rf.BLUE)
g_dat.SetLineWidth(rf.LINE_WIDTH)
g_dat.Draw('P same')
c.RedrawAxis()

for g, xs, ys in ((g_cal, x_cal, v_cal), (g_dat, x_dat, v_dat)):
    gx = np.array([g.GetPointX(i) for i in range(g.GetN())])
    gy = np.array([g.GetPointY(i) for i in range(g.GetN())])
    if np.max(np.abs(gx - xs)) > 0 or np.max(np.abs(gy - ys)) > 0:
        fail('a drawn graph differs from calibration.json')
elo = np.array([g_cal.GetErrorYlow(i) for i in range(3)])
ehi = np.array([g_cal.GetErrorYhigh(i) for i in range(3)])
if np.max(np.abs(v_cal - elo - lo68)) > 1e-15 or np.max(np.abs(v_cal + ehi - hi68)) > 1e-15:
    fail('drawn intervals differ from central_68')
if not (YMIN < min(lo68.min(), p16.min(), v_dat.min()) and top < YMAX
        and XMIN < (q2 / HALF).min() and (q2 * HALF).max() < XMAX):
    fail('something lies outside the frame')

rf.save(c, 'fig_vf2.pdf')
with open(result('fig_vf2_plotted.json'), 'w') as fh:
    json.dump({
        'program': 'repro/code/fig_vf2.py', 'output': 'paper/figures/fig_vf2.pdf',
        'root_version': ROOT.gROOT.GetVersion(),
        'inputs': ['repro/results/calibration.json', 'repro/results/results_dx.json'],
        'family': FAMILY, 'estimator': ESTIMATOR, 'measure': 'dx', 'interval_rule': 'central 68%',
        'x_range_GeV2': [XMIN, XMAX], 'y_range': [YMIN, YMAX], 'log_x': True,
        'displacement_factor_in_Q2': SHIFT, 'band_half_width_factor_in_Q2': HALF,
        'rows': [{'Q2': float(q), 'v_calibrated': float(a), 'central_68': [float(l), float(h)],
                  'v_data': float(dv), 'belt_A0': [float(x), float(y), float(z)]}
                 for q, a, l, h, dv, x, y, z in zip(q2, v_cal, lo68, hi68, v_dat, p16, p50, p84)],
        'styles': {'calibrated': 'full blue circle, blue asymmetric bars',
                   'data': 'open blue circle, no bar',
                   'belt_A0': 'hatched black box (fill style 3345) with black outline, 16th to 84th percentile',
                   'belt_median': 'solid black line'},
        'text_inside_frame': False,
    }, fh, indent=1)
print('fig_vf2: wrote calc/figraw/fig_vf2.pdf')


==> anc/repro/code/hera_expectation.py <==
#!/usr/bin/env python3
"""The speed expected from the H1 measurement of the rise of F_2 (app:hera).

H1 (hep-ex/0108035, Phys. Lett. B 520 (2001) 183) fit F_2 = c(Q^2) x^(-lambda(Q^2)) to
their data at x <= 0.01 and found lambda(Q^2) = a ln(Q^2/Lambda^2) with
a = 0.0481 +- 0.0013 (stat) +- 0.0037 (syst), for Q^2 >= 3.5 GeV^2. If c does not depend
on x, the slope of ln F_2 in t = ln Q^2 at fixed x is

    s(x) = d ln c / dt + a ln(1/x),

so its standard deviation under any density P in x is a sd_P[ln(1/x)]. The speed v of
Eq. (f2disc) is that standard deviation under P_i proportional to x_i F2_i Delta xi_i, so
the expected speed is a times the spread of xi = ln(1/x) under the same weights.

This program reads the retained x values and the central-scale F_2 of each window from
results/hera_fig_data.csv (written by taskD2_dx.py), forms sd_P[xi] under the F_2 dx
measure of Eq. (f2disc) and, for comparison, under the F_2 dx/x measure, and multiplies by
a. The windows reach x = 0.02 and 0.032 at the two lower scales, above the x <= 0.01 of the
H1 fit, so the expectation extrapolates H1's rate there. For each window the program also
records the sum of the normalized weights P_i of the F_2 dx measure over the points with
x > 0.01 (weight_fraction_beyond_H1_x_range). A window with fewer than two points has no
spread; it returns sd = 0 and is flagged.

Writes results/hera_expectation.json.
"""
import os as _os, sys as _sys
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(__file__)))
from infogeo_paths import result as _ig_result
import csv
import json
import math

# cited input, read at source: hep-ex/0108035v1, page 4, "The coefficients are
# a = 0.0481 +- 0.0013(stat) +- 0.0037(syst) ... obtained for Q2 >= 3.5 GeV2", fit to
# "the H1 structure function data, restricted to the region x <= 0.01"
A_H1 = dict(value=0.0481, stat=0.0013, syst=0.0037,
            reference="H1 Collaboration, C. Adloff et al., Phys. Lett. B 520 (2001) 183, "
                      "hep-ex/0108035, lambda(Q^2) = a ln(Q^2/Lambda^2)",
            range="x <= 0.01, Q^2 >= 3.5 GeV^2")
H1_XMAX = 0.01

# known answers of the plan (PLAN_A16 section 5.2, recomputed in the second read of the
# plan), compared at the printed precision; they are checks and enter no result
KNOWN = {"sd_dx": {"10": 1.0828, "35": 0.9242, "500": 0.4248},
         "sd_dxx": {"10": 1.2098, "35": 1.0577, "500": 0.4283},
         "expected_v_dx": {"10": 0.05208, "35": 0.04445}}


def trap_half_weights(xi):
    """Trapezoidal half-interval weights in xi, as trapw() of taskD2_dx.py."""
    n = len(xi)
    if n < 2:
        return [0.0] * n
    w = [0.0] * n
    for i in range(1, n - 1):
        w[i] = abs(xi[i + 1] - xi[i - 1]) / 2
    w[0] = abs(xi[1] - xi[0]) / 2
    w[-1] = abs(xi[-1] - xi[-2]) / 2
    return w


def spread(x, f2, measure):
    """sd of xi = ln(1/x) under P_i propto [x_i] F2_i Delta xi_i; 0 and a flag if n < 2."""
    if len(x) < 2:
        return 0.0, True
    xi = [math.log(1.0 / v) for v in x]
    w = trap_half_weights(xi)
    jac = x if measure == "dx" else [1.0] * len(x)
    p = [j * f * wi for j, f, wi in zip(jac, f2, w)]
    z = sum(p)
    p = [v / z for v in p]
    m = sum(pi * s for pi, s in zip(p, xi))
    var = sum(pi * (s - m) ** 2 for pi, s in zip(p, xi))
    return math.sqrt(max(var, 0.0)), False


def weight_fraction_beyond(x, f2, xmax):
    """sum of the normalized weights P_i of the dx measure (as spread()) over x_i > xmax; None if n < 2."""
    if len(x) < 2:
        return None
    xi = [math.log(1.0 / v) for v in x]
    w = trap_half_weights(xi)
    p = [j * f * wi for j, f, wi in zip(x, f2, w)]
    z = sum(p)
    p = [v / z for v in p]
    return sum(pi for pi, v in zip(p, x) if v > xmax)


def main():
    src = _ig_result("hera_fig_data.csv")
    win = {}
    with open(src) as fh:
        for row in csv.DictReader(fh):
            q = f"{float(row['Q2']):g}"
            win.setdefault(q, dict(x=[], F2=[]))
            win[q]["x"].append(float(row["x"]))
            win[q]["F2"].append(float(row["F2_central"]))

    a = A_H1["value"]
    a_err = math.hypot(A_H1["stat"], A_H1["syst"])
    windows = {}
    for q, d in win.items():
        order = sorted(range(len(d["x"])), key=lambda i: d["x"][i])
        x = [d["x"][i] for i in order]
        f2 = [d["F2"][i] for i in order]
        sd_dx, flag = spread(x, f2, "dx")
        sd_dxx, _ = spread(x, f2, "dxx")
        windows[q] = dict(
            n_points=len(x), x=x, x_max=max(x), x_min=min(x),
            beyond_H1_x_range=bool(max(x) > H1_XMAX),
            n_points_beyond_H1_x_range=sum(1 for v in x if v > H1_XMAX),
            weight_fraction_beyond_H1_x_range=weight_fraction_beyond(x, f2, H1_XMAX),
            sd_xi_dx=sd_dx, sd_xi_dx_over_x=sd_dxx,
            expected_v_dx=a * sd_dx, expected_v_dx_over_x=a * sd_dxx,
            expected_v_dx_uncertainty=a_err * sd_dx,
            single_point_window=flag)

    # boundary case: a one-point window has no spread and is flagged
    q0 = sorted(win, key=float)[0]
    sd1, flag1 = spread(win[q0]["x"][:1], win[q0]["F2"][:1], "dx")
    boundary = dict(window=q0, n_points=1, sd_xi_dx=sd1, flagged=flag1,
                    passed=bool(sd1 == 0.0 and flag1))

    checks = {}
    for key, field, nd in (("sd_dx", "sd_xi_dx", 4), ("sd_dxx", "sd_xi_dx_over_x", 4),
                           ("expected_v_dx", "expected_v_dx", 5)):
        for q, ref in KNOWN[key].items():
            val = windows[q][field]
            checks[f"{key}@{q}"] = dict(value=val, known=ref,
                                        passed=bool(round(val, nd) == ref))
    all_pass = all(c["passed"] for c in checks.values()) and boundary["passed"]

    out = dict(
        program="hera_expectation.py",
        source="results/hera_fig_data.csv (columns Q2, x, F2_central)",
        a_H1=A_H1, a_H1_total_uncertainty=a_err,
        weights="P_i propto x_i F2_i Delta xi_i (dx, Eq. f2disc) or F2_i Delta xi_i "
                "(dx/x), Delta xi_i the trapezoidal half-interval weight in xi = ln(1/x), "
                "F2 at the central scale of the window",
        derivation="F2 = c(Q^2) x^(-lambda(Q^2)) with c independent of x and "
                   "d lambda/d ln Q^2 = a gives s(x) = const + a ln(1/x), so "
                   "sd_P[s] = a sd_P[ln(1/x)]",
        windows=windows, boundary_case=boundary,
        known_answer_checks=checks, all_checks_passed=all_pass)
    with open(_ig_result("hera_expectation.json"), "w") as fh:
        json.dump(out, fh, indent=1)
    for q in sorted(windows, key=float):
        w = windows[q]
        print(f"Q2={q:>4}: n={w['n_points']}  sd_dx={w['sd_xi_dx']:.4f}  "
              f"sd_dx/x={w['sd_xi_dx_over_x']:.4f}  expected v (dx) = {w['expected_v_dx']:.5f}"
              f" +- {w['expected_v_dx_uncertainty']:.5f}  x_max={w['x_max']:g}")
    print("boundary case (one point):", boundary)
    print("known answers:", "all pass" if all_pass else
          [k for k, c in checks.items() if not c["passed"]])
    print("wrote results/hera_expectation.json")
    return 0 if all_pass else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/repro/code/hera_smallx_reach.py <==
"""Small-x reach of the HERA combined neutral-current e+p reduced cross sections at the four proton energies.

Reads repro/data/hera/HERA1+2_NCep_{920,820,575,460}.dat through infogeo_paths.hera and stores, for each table and
over the four, the largest Q^2 at which any point has x < 1e-4, and the smallest x at Q^2 > 4 GeV^2 with its Q^2.
The cut Q^2 > 4 GeV^2 is the HERA region of the CT18 fit, Q > 2 GeV (Sec. II C of the CT18 publication).
Writes repro/results/hera_smallx_reach.json.
"""
import hashlib
import json

import infogeo_paths as P

TABLES = ("HERA1+2_NCep_920.dat", "HERA1+2_NCep_820.dat", "HERA1+2_NCep_575.dat", "HERA1+2_NCep_460.dat")
X_SMALL = 1e-4
Q2_CUT = 4.0


def rows(name):
    out = []
    for line in open(P.hera(name)):
        p = line.split()
        if len(p) < 2:
            continue
        try:
            out.append((float(p[0]), float(p[1])))
        except ValueError:          # the header line
            continue
    return out


def reach(rs):
    small = [q2 for q2, x in rs if x < X_SMALL]
    cut = [(x, q2) for q2, x in rs if q2 > Q2_CUT]
    xm, q2m = min(cut)
    return dict(n_points=len(rs), n_points_x_below_1e_4=len(small),
                max_Q2_with_x_below_1e_4=max(small) if small else None,
                min_x_at_Q2_above_cut=xm, Q2_of_min_x_at_Q2_above_cut=q2m)


def main():
    per, allrows, sha = {}, [], {}
    for t in TABLES:
        rs = rows(t)
        per[t] = reach(rs)
        allrows += rs
        sha[t] = hashlib.sha256(open(P.hera(t), "rb").read()).hexdigest()
    out = dict(program="repro/code/hera_smallx_reach.py",
               program_sha256=hashlib.sha256(open(__file__, "rb").read()).hexdigest(),
               setting=dict(x_small=X_SMALL, Q2_cut_GeV2=Q2_CUT,
                            Q2_cut_label="CT18 HERA region Q > 2 GeV (Sec. II C)"),
               inputs_sha256=sha, per_table=per, overall=reach(allrows))
    json.dump(out, open(P.result("hera_smallx_reach.json"), "w"), indent=1)
    o = out["overall"]
    print(f"hera_smallx_reach: x < 1e-4 only at Q^2 <= {o['max_Q2_with_x_below_1e_4']} GeV^2; smallest x at "
          f"Q^2 > {Q2_CUT} GeV^2 is {o['min_x_at_Q2_above_cut']} at Q^2 = {o['Q2_of_min_x_at_Q2_above_cut']} GeV^2")


if __name__ == "__main__":
    main()


==> anc/repro/code/infogeo_paths.py <==
"""Paths used by every program in repro/code.

Each program imports these names and builds no data or output path of its own. The
roots resolve from the package layout and may be overridden by environment variables:

    PDFDATA           directory holding the parton distribution grids, as
                      <SET>/<SET>.info and <SET>/<SET>_NNNN.dat. The same variable
                      serves calc/lhapdf_min.py. INFOGEO_DATA is accepted as an alias.
                      Default: repro/data/pdfsets.
    INFOGEO_HERA      HERA input tables, included in the package under data/hera
    INFOGEO_RESULTS   machine-readable outputs (json, csv)
    INFOGEO_FIGURES   figure output
    INFOGEO_CODE      the program directory itself (module imports only)

The three-point derivative, the trapezoidal weights and the grid reader are defined in
taskD2_dx.py, and taskH.py and family_null.py import them from there. taskD_toymc.py
carries its own copy, which differs only in the measure weight.
"""
import os as _os

CODE = _os.environ.get("INFOGEO_CODE") or _os.path.dirname(_os.path.abspath(__file__))
PKG = _os.path.dirname(CODE)
DATA = (_os.environ.get("PDFDATA") or _os.environ.get("INFOGEO_DATA")
        or _os.path.join(PKG, "data", "pdfsets"))
RESULTS = _os.environ.get("INFOGEO_RESULTS") or _os.path.join(PKG, "results")
FIGURES = _os.environ.get("INFOGEO_FIGURES") or _os.path.join(PKG, "figures")
HERA = _os.environ.get("INFOGEO_HERA") or _os.path.join(PKG, "data", "hera")

_os.makedirs(RESULTS, exist_ok=True)


def result(*parts):
    """Path to a machine-readable output, creating parent directories."""
    p = _os.path.join(RESULTS, *parts)
    _os.makedirs(_os.path.dirname(p), exist_ok=True)
    return p


def figure(*parts):
    """Path to a figure output, creating parent directories."""
    p = _os.path.join(FIGURES, *parts)
    _os.makedirs(_os.path.dirname(p), exist_ok=True)
    return p


def grid(setname, member=0):
    """Path to one lhagrid1 member file."""
    return _os.path.join(DATA, setname, f"{setname}_{member:04d}.dat")


def hera(filename):
    """Path to one HERA input table.

    The HERA tables are included in the package, so they do not depend on where the
    external grids are. A flat data/ layout is accepted as a fallback.
    """
    for cand in (_os.path.join(HERA, filename),
                 _os.path.join(PKG, "data", filename),
                 _os.path.join(DATA, filename)):
        if _os.path.exists(cand):
            return cand
    return _os.path.join(HERA, filename)


==> anc/repro/code/make_tables.py <==
#!/usr/bin/env python3
"""Write the CSV tables of results/tables/ from the stored JSON results.

Five tables, each read from results_dx.json or taskH_results.json and from nothing else:

    hera_vF2.csv                        results_dx.json, final_table
    hera_leave_one_out.csv              taskH_results.json, S18_leave_one_out and S18_summary
    hera_leave_one_out_detail.csv       taskH_results.json, S18_leave_one_out/<Q2>/points
    hera_leave_one_out_local_fits.csv   taskH_results.json, S21b_null_alt/leave_one_out_alt
    hera_estimator_nulls.csv            taskH_results.json, S19_alt_estimator, S21_null,
                                        S21b_null_alt

The columns and their formats are those of the tables stored before this program existed,
so that a rerun reproduces them byte for byte. The one intended change is the generator
column of hera_vF2.csv, which names this program and its source file. The injection
table of earlier versions is not written, since the injection check it came from was
removed from taskH.py (it compared a sample with its own percentiles and could not fail).

taskH.py calls main() at its end. It can also be run alone:
    python3 make_tables.py
"""
import os as _os, sys as _sys
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(__file__)))
from infogeo_paths import RESULTS as _IG_RESULTS, result as _ig_result
import csv
import json
import os


def load(name):
    with open(os.path.join(_IG_RESULTS, name)) as fh:
        return json.load(fh)


def write(name, rows):
    path = _ig_result("tables", name)
    with open(path, "w", newline="") as fh:
        csv.writer(fh).writerows(rows)
    print(f"  tables/{name}: {len(rows) - 1} rows")


def hera_vF2():
    d = load("results_dx.json")
    rows = [["Q2_GeV2", "v_central", "v_corrected", "ci68_low", "ci68_high",
             "null_pvalue", "measure", "seed", "nrep", "generator"]]
    for Q2, r in d["final_table"].items():
        ci = r["ci68_corrected"]
        rows.append([Q2, r["v_central"], r["v_corrected"], ci[0], ci[1],
                     r["null_pvalue"], d["measure"], d["seed"], d["nrep"],
                     "make_tables.py (results_dx.json)"])
    write("hera_vF2.csv", rows)


def hera_leave_one_out():
    d = load("taskH_results.json")
    loo, summ = d["S18_leave_one_out"], d["S18_summary"]
    rows = [["Q2", "n_common", "v_full", "max_abs_dv", "max_rel_dv", "v_loo_min",
             "p_full", "p_worstcase", "sigma_full", "sigma_worstcase",
             "worst_x", "next_worst_rel_dv"]]
    for q in sorted(loo, key=float):
        r, sm = loo[q], summ[q]
        rows.append([q, r["n"], f"{r['v_full']:.6f}", f"{r['max_abs_dv']:.6f}",
                     f"{r['max_rel_dv']:.6f}", f"{r['v_loo_min']:.6f}",
                     f"{r['p_full']:.6f}", f"{r['p_worstcase']:.6f}",
                     f"{sm['sigma_full']:.4f}", f"{sm['sigma_worstcase']:.4f}",
                     f"{sm['worst_x']:.6g}", f"{sm['next_worst_reldv']:.6f}"])
    write("hera_leave_one_out.csv", rows)

    rows = [["Q2", "x_dropped", "v_without_x", "dv", "rel_dv"]]
    for q in sorted(loo, key=float):
        for pt in loo[q]["points"]:
            rows.append([q, f"{pt['x']:.6g}", f"{pt['v_loo']:.6f}",
                         f"{pt['dv']:+.6f}", f"{pt['reldv']:+.6f}"])
    write("hera_leave_one_out_detail.csv", rows)

    alt = d["S21b_null_alt"]["leave_one_out_alt"]
    rows = [["estimator", "Q2", "v_full", "worst_x_dropped", "v_without_x",
             "rel_dv", "n_tail", "N_replicas", "p_worst_case"]]
    for label in sorted(alt):
        for q in sorted(alt[label], key=float):
            r = alt[label][q]
            w = r["worst"]
            rows.append([label, q, f"{r['v_full']:.6f}", f"{w['x_dropped']:.6g}",
                         f"{w['v']:.6f}", f"{w['rel_dv']:+.6f}", w["n_tail"],
                         w["N"], f"{w['p']:.6g}"])
    write("hera_leave_one_out_local_fits.csv", rows)


def hera_estimator_nulls():
    d = load("taskH_results.json")
    s19 = d["S19_alt_estimator"]
    alt = d["S21b_null_alt"]["per_estimator"]
    power = d["S21b_null_alt"]["power_vs_CT18_truth"]
    tails = d["S21_null"]["tails"]
    rows = [["Q2", "estimator", "v_central", "bias", "v_corrected", "sigma_full",
             "null_median", "null_p95", "null_max", "n_tail", "N", "p",
             "p_cp95_two_sided_lo", "p_cp95_two_sided_hi",
             "p_upper_95_one_sided", "power_vs_CT18_truth"]]
    for q in sorted(s19, key=float):
        for e in ("stencil3", "local_lin", "local_quad"):
            r = s19[q][e]
            pws = f"{power[e][q]['power']:.3f}"
            if e == "stencil3":
                t = tails[q]
                extra = ["", "", "", t["n_tail"], t["N"], f"{t['p']:.6g}",
                         "", "", "", pws]
            else:
                a = alt[e][q]
                # the upper end of the two-sided interval is a one-sided 97.5% bound;
                # the one-sided 95% limit is the separate column
                extra = [f"{a['null_median']:.6f}", f"{a['null_p95']:.6f}",
                         f"{a['null_max']:.6f}", a["n_tail"], a["N"], f"{a['p']:.6g}",
                         f"{a['p_cp95_two_sided'][0]:.6g}",
                         f"{a['p_cp95_two_sided'][1]:.6g}",
                         f"{a['p_upper_95_one_sided']:.6g}", pws]
            rows.append([q, e, f"{r['v_central']:.6f}", f"{r['bias']:+.6f}",
                         f"{r['v_corrected']:.6f}", f"{r['err_full']:.6f}"] + extra)
    write("hera_estimator_nulls.csv", rows)


def main():
    print("tables written from the stored JSON:")
    for fn in (hera_vF2, hera_leave_one_out, hera_estimator_nulls):
        try:
            fn()
        except FileNotFoundError as e:
            raise SystemExit(f"{fn.__name__}: required input {e.filename} is missing; "
                             "run taskD2_dx.py and taskH.py first")


if __name__ == "__main__":
    main()


==> anc/repro/code/rootstyle.py <==
"""ROOT/CERN publication figure style for matplotlib (no mplhep dependency).

Applies rcParams reproducing the classic ROOT look:
  - four-sided frame (all spines on), black
  - ticks pointing IN on all four sides (top+right on)
  - both major and minor ticks visible
  - major tick length ~7, minor ~4
  - axes.linewidth ~1.2, no grid
  - DejaVu Sans, font sizes ~11-13, mathtext for symbols
Call apply_root_style() once, then use decorate_axes(ax) on each Axes to
force the four-sided in-pointing major+minor ticks (minorticks_on is per-axes).

Column-width for PRD twocolumn is ~3.4 in; use COLW.
"""
# --- deposit path configuration (single source of truth) ----------------------
import os as _os, sys as _sys
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(__file__)))
from infogeo_paths import CODE as _IG_CODE, DATA as _IG_DATA, RESULTS as _IG_RESULTS, \
    FIGURES as _IG_FIGURES, result as _ig_result, figure as _ig_figure, hera as _ig_hera
_IG_PKG = _os.path.dirname(_IG_CODE)
# -----------------------------------------------------------------------------

import matplotlib as mpl
import matplotlib.pyplot as plt

COLW = 3.4  # PRD single-column width in inches

# ROOT-ish saturated palette (distinguishable, color optional)
ROOT_BLACK = "#000000"
ROOT_RED = "#cc0000"
ROOT_BLUE = "#0000cc"
ROOT_GREEN = "#009900"
ROOT_ORANGE = "#e08000"


def apply_root_style():
    mpl.rcParams.update({
        "font.family": "DejaVu Sans",
        "font.size": 11,
        "axes.titlesize": 12,
        "axes.labelsize": 12,
        "xtick.labelsize": 11,
        "ytick.labelsize": 11,
        "legend.fontsize": 10,
        "mathtext.fontset": "dejavusans",
        # frame
        "axes.linewidth": 1.2,
        "axes.edgecolor": "black",
        "axes.grid": False,
        # ticks: in-pointing, all sides, both major+minor
        "xtick.direction": "in",
        "ytick.direction": "in",
        "xtick.top": True,
        "ytick.right": True,
        "xtick.bottom": True,
        "ytick.left": True,
        "xtick.major.size": 7.0,
        "ytick.major.size": 7.0,
        "xtick.minor.size": 4.0,
        "ytick.minor.size": 4.0,
        "xtick.major.width": 1.1,
        "ytick.major.width": 1.1,
        "xtick.minor.width": 0.9,
        "ytick.minor.width": 0.9,
        "xtick.minor.visible": True,
        "ytick.minor.visible": True,
        "xtick.major.pad": 4,
        "ytick.major.pad": 4,
        # legend
        "legend.frameon": True,
        "legend.framealpha": 1.0,
        "legend.edgecolor": "black",
        "legend.fancybox": False,
        "legend.borderpad": 0.4,
        "legend.handlelength": 2.0,
        # saving
        "savefig.dpi": 300,
        "figure.dpi": 120,
        "pdf.fonttype": 42,   # embed TrueType for LaTeX-friendly vectors
        "ps.fonttype": 42,
    })


def decorate_axes(ax):
    """Force four-sided, in-pointing, major+minor ticks on one Axes."""
    ax.minorticks_on()
    for spine in ax.spines.values():
        spine.set_visible(True)
        spine.set_linewidth(1.2)
        spine.set_color("black")
    ax.tick_params(which="major", direction="in", length=7.0, width=1.1,
                   top=True, right=True, bottom=True, left=True, color="black")
    ax.tick_params(which="minor", direction="in", length=4.0, width=0.9,
                   top=True, right=True, bottom=True, left=True, color="black")


def ytitle_top(ax, text, x=0.015, y=1.03, fontsize=12):
    """Place the y-axis title horizontally above the top-left corner of the
    frame (a standard ROOT/CERN placement) so it is unambiguously legible and
    OCR-detectable, unlike a rotated single-symbol title. Returns the Text."""
    return ax.text(x, y, text, transform=ax.transAxes, ha="left", va="bottom",
                   fontsize=fontsize, color="black")


def style_legend(leg):
    """Thin black framed legend box."""
    if leg is None:
        return
    fr = leg.get_frame()
    fr.set_edgecolor("black")
    fr.set_linewidth(0.9)
    fr.set_facecolor("white")
    fr.set_alpha(1.0)


==> anc/repro/code/taskD2_dx.py <==
#!/usr/bin/env python3
"""
The extraction of v_F2 from the HERA combined reduced cross sections under the F_2 dx
measure (Sec. V and App. C, app:hera).

Per retained point the density weight is
        p_i  propto  x_i F2(x_i) Delta ln(1/x)_i     (the F_2 dx measure)
in the estimator and in the model spread v_true alike. taskD_toymc.py runs the same
analysis under the dln(1/x) measure, p_i propto F2_i Delta ln(1/x)_i.

Contents of one run:
  the selection of common x at three Q^2 levels per window, the conversion from the
  reduced cross section with R = F_L/(F_2 - F_L) from the CT18NNLO central member, the
  three-point derivative in ln Q^2, the replica generator over the 169 correlated
  sources, the model surface for the bias correction, and the zero-spread null.

  The null surface has data-like magnitudes and a slope d lnF2/d lnQ2 that does not
  depend on x, so its true spread is zero. It is passed through the same replicas and
  the same estimator, and the observed v is quoted as a one-sided quantile of that null
  distribution.

  Stored beside these: the F_L model inputs and the range of R over the points used, the
  number of replicas in which the R factor is clipped at 0.05, the largest relative
  difference between the tabulated inelasticity and Q^2/(s x), the electroweak xF_3 term
  of the neutral-current cross section and its effect on v, and the data version and
  sha256 of the grid files read.

Usage: python3 taskD2_dx.py [--nrep 4000] [--seed 20260721]
Writes results/results_dx.json and results/hera_fig_data.csv.
"""
# --- deposit path configuration (single source of truth) ----------------------
import os as _os, sys as _sys
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(__file__)))
from infogeo_paths import CODE as _IG_CODE, DATA as _IG_DATA, RESULTS as _IG_RESULTS, \
    FIGURES as _IG_FIGURES, result as _ig_result, figure as _ig_figure, hera as _ig_hera
_IG_PKG = _os.path.dirname(_IG_CODE)
# -----------------------------------------------------------------------------

import os, re, json, argparse, csv, hashlib
import numpy as np
from scipy.interpolate import RectBivariateSpline

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = _IG_DATA

# ----------------------------------------------------------------------------- HERA files
def read_hera(fname):
    with open(fname) as f:
        lines = [l for l in f.read().splitlines() if l.strip()]
    hdr = lines[0].split()
    rows = np.array([[float(v) for v in l.split()] for l in lines[1:]])
    assert rows.shape[1] == len(hdr), (fname, rows.shape, len(hdr))
    return hdr, rows

BEAM_S = {920: 4*27.5*920, 820: 4*27.5*820, 575: 4*27.5*575, 460: 4*27.5*460}

# ----------------------------------------------------------------------------- CT18NNLO
class LHAGrid:
    def __init__(self, setdir):
        name = os.path.basename(setdir.rstrip("/"))
        if not os.path.exists(os.path.join(setdir, name + ".info")):
            raise SystemExit(f"grid {name} not found under {os.path.dirname(setdir)}. "
                             "Set PDFDATA (or INFOGEO_DATA) to the directory holding "
                             "<SET>/<SET>.info, or place the sets in repro/data/pdfsets.")
        info = open(os.path.join(setdir, name + ".info")).read()
        dat = open(os.path.join(setdir, name + "_0000.dat")).read()
        qs = re.search(r"AlphaS_Qs:\s*\[([^\]]*)\]", info, re.S).group(1)
        vs = re.search(r"AlphaS_Vals:\s*\[([^\]]*)\]", info, re.S).group(1)
        self.as_q = np.array([float(v) for v in qs.replace(",", " ").split()])
        self.as_v = np.array([float(v) for v in vs.replace(",", " ").split()])
        self.mc = float(re.search(r"MCharm:\s*([\d.Ee+-]+)", info).group(1))
        self.mb = float(re.search(r"MBottom:\s*([\d.Ee+-]+)", info).group(1))
        blocks = [b.strip() for b in dat.split("---") if b.strip() and "lhagrid1" not in b]
        self.sub = []
        for b in blocks:
            ls = b.splitlines()
            xk = np.array([float(v) for v in ls[0].split()])
            qk = np.array([float(v) for v in ls[1].split()])
            fl = [int(v) for v in ls[2].split()]
            vals = np.array([[float(v) for v in l.split()] for l in ls[3:]])
            assert vals.shape == (len(xk) * len(qk), len(fl))
            grid = vals.reshape(len(xk), len(qk), len(fl))
            spl = {f: RectBivariateSpline(np.log(xk), np.log(qk), grid[:, :, i],
                                          kx=3, ky=3) for i, f in enumerate(fl)}
            self.sub.append(dict(qmin=qk[0], qmax=qk[-1], spl=spl))

    def _pick(self, Q):
        for s in self.sub:
            if Q <= s["qmax"] * 1.0000001:
                return s
        return self.sub[-1]

    def xfx(self, flav, x, Q2):
        x = np.atleast_1d(np.asarray(x, float))
        Q = np.sqrt(Q2)
        s = self._pick(Q)
        return np.clip(s["spl"][flav](np.log(x), np.log(Q), grid=False), 0, None)

    def alphas(self, Q2):
        return float(np.interp(0.5 * np.log(Q2), np.log(self.as_q), self.as_v))

E2 = {1: 1/9, 2: 4/9, 3: 1/9, 4: 4/9, 5: 1/9}

def F2_model(pdf, x, Q2):
    x = np.atleast_1d(np.asarray(x, float))
    out = np.zeros_like(x)
    for f, e2 in E2.items():
        out += e2 * (pdf.xfx(f, x, Q2) + pdf.xfx(-f, x, Q2))
    return out

def FL_model(pdf, x, Q2, nz=200):
    x = np.atleast_1d(np.asarray(x, float))
    a_s = pdf.alphas(Q2)
    if np.sqrt(Q2) <= pdf.mb:
        sum_e2 = sum(e2 for f, e2 in E2.items() if f != 5)
    else:
        sum_e2 = sum(E2.values())
    out = np.zeros_like(x)
    for i, xi in enumerate(x):
        lz = np.linspace(np.log(xi), 0.0, nz)
        z = np.exp(lz)
        F2z = F2_model(pdf, z, Q2)
        xgz = pdf.xfx(21, z, Q2)
        I1 = np.trapezoid(F2z / z**2, lz)
        I2 = np.trapezoid((1 - xi / z) * xgz / z**2, lz)
        out[i] = (a_s / np.pi) * xi**2 * ((4/3) * I1 + 2 * sum_e2 * I2)
    return out

# ----------------------------------------------------------------------------- pinned estimator
STENCILS = {10.0: (8.5, 10.0, 12.0), 35.0: (27.0, 35.0, 45.0), 500.0: (400.0, 500.0, 650.0)}
XMAX = 0.05
S_CM = BEAM_S[920]

def build_selection(hdr, rows):
    iQ2, ix = hdr.index("Q2"), hdr.index("x")
    sel = {}
    for q0, sten in STENCILS.items():
        xsets, idxmaps = [], []
        for q in sten:
            m = np.isclose(rows[:, iQ2], q, rtol=1e-9) & (rows[:, ix] <= XMAX * (1 + 1e-9))
            idx = np.where(m)[0]
            xs = rows[idx, ix]
            xsets.append(xs)
            idxmaps.append(dict(zip(np.round(np.log(xs), 6), idx)))
        common = sorted(set(np.round(np.log(xsets[0]), 6))
                        & set(np.round(np.log(xsets[1]), 6))
                        & set(np.round(np.log(xsets[2]), 6)))
        sel[q0] = dict(sten=sten,
                       idx=[np.array([im[c] for c in common]) for im in idxmaps],
                       x=np.exp(np.array(common)),
                       n_common=len(common),
                       n_at_scale=[len(xs) for xs in xsets])
    return sel

def stencil_coeffs(sten):
    t = np.log(sten)
    hm, hp = t[1] - t[0], t[2] - t[1]
    return np.array([-hp / (hm * (hm + hp)), (hp - hm) / (hm * hp), hm / (hp * (hm + hp))])

def trapw(x):
    s = np.log(1.0 / x)                      # descending in ascending-x order
    w = np.zeros_like(s)
    w[1:-1] = np.abs(s[2:] - s[:-2]) / 2
    w[0] = np.abs(s[1] - s[0]) / 2
    w[-1] = np.abs(s[-1] - s[-2]) / 2
    return w

class Estimator:
    """Pinned v_{F2} estimator acting on a full-length sigma_r vector.
    *** dx measure: per-point density weight carries the Jacobian x. ***"""
    def __init__(self, hdr, rows, sel, Rc_row):
        self.sel = sel
        self.Rc = Rc_row
        iQ2, ix = hdr.index("Q2"), hdr.index("x")
        y = rows[:, iQ2] / (S_CM * rows[:, ix])
        self.fL = y**2 / (1 + (1 - y)**2)
        self.coef = {q: stencil_coeffs(s["sten"]) for q, s in sel.items()}
        # dx MEASURE: weight = x * trapezoid(ln 1/x)  (dx = x dln(1/x))
        self.w = {q: s["x"] * trapw(s["x"]) for q, s in sel.items()}

    def __call__(self, sig, Rscale=1.0, floor=1e-6, want_mean=False):
        vs, ms = {}, {}
        nfloor = 0
        for q, s in self.sel.items():
            lF2 = []
            for idx in s["idx"]:
                r = self.Rc[idx] * Rscale
                den = 1 - self.fL[idx] * r / (1 + r)
                F2 = np.asarray(sig[idx]) / den
                nfloor += int(np.sum(F2 <= floor))
                lF2.append(np.log(np.clip(F2, floor, None)))
            c = self.coef[q]
            slope = c[0] * lF2[0] + c[1] * lF2[1] + c[2] * lF2[2]
            p = self.w[q] * np.exp(lF2[1])       # dx measure: w already carries x
            p = p / p.sum()
            m = np.sum(p * slope)
            vs[q] = float(np.sqrt(max(np.sum(p * slope**2) - m**2, 0.0)))
            ms[q] = float(m)
        if want_mean:
            return vs, nfloor, ms
        return vs, nfloor

# ----------------------------------------------------------------------------- toy-MC
R_FACTOR_SD = 0.5        # R is multiplied by 1 + R_FACTOR_SD * eta_R, eta_R standard normal
R_FACTOR_CLIP = 0.05     # the factor is clipped from below at this value

# Filled by every call of run_mc, so a caller can read the clip count of the last run
# without a change to the return value that other programs unpack.
LAST_MC = {}


def run_mc(est, sig_c, stat, uncor, C, nrep, seed, arm):
    rng = np.random.default_rng(seed)
    out = {q: np.empty(nrep) for q in STENCILS}
    nfl = 0
    n_rclip = 0
    N, K = C.shape
    for r in range(nrep):
        d = np.zeros(N)
        Rs = 1.0
        if arm in ("full", "statunc"):
            d += stat * rng.standard_normal(N) + uncor * rng.standard_normal(N)
        if arm in ("full", "corr"):
            d += C @ rng.standard_normal(K)
        if arm in ("full", "ronly"):
            Rs = 1.0 + R_FACTOR_SD * rng.standard_normal()
            if Rs < R_FACTOR_CLIP:
                n_rclip += 1
            Rs = max(Rs, R_FACTOR_CLIP)
        vs, nf = est(sig_c * (1 + d / 100.0), Rscale=Rs)
        nfl += nf
        for q in STENCILS:
            out[q][r] = vs[q]
    LAST_MC.clear()
    LAST_MC.update(seed=int(seed), arm=arm, nrep=int(nrep), n_floored=int(nfl),
                   n_R_factor_clipped=int(n_rclip) if arm in ("full", "ronly") else None)
    return out, nfl


# ----------------------------------------------------------------------------- electroweak
# Neutral-current e+p at leading order in the electroweak couplings, in the notation of
# the HERA combination (HERAcomb, Eqs. 1, 2 and 4):
#   sigma_r^+ = F2~ - (Y_-/Y_+) xF3~ - (y^2/Y_+) FL~,   Y_pm = 1 pm (1-y)^2,
#   F2~  = F2 - kappa v_e F2^gZ + kappa^2 (v_e^2 + a_e^2) F2^Z,
#   xF3~ = -kappa a_e xF3^gZ + kappa^2 2 v_e a_e xF3^Z,
#   kappa = Q^2 / [(Q^2 + M_Z^2) 4 sin^2(theta_W) cos^2(theta_W)],
#   (F2, F2^gZ, F2^Z) = sum_q (e_q^2, 2 e_q v_q, v_q^2 + a_q^2) x(q + qbar),
#   (xF3^gZ, xF3^Z)   = 2 sum_q (e_q a_q, v_q a_q) x(q - qbar).
# sin^2(theta_W) and M_Z are the values HERAcomb states it used. The couplings are those
# of the Standard Model at tree level, a_f = T3_f and v_f = T3_f - 2 e_f sin^2(theta_W).
EW = dict(sin2thetaW=0.23127, MZ_GeV=91.1876,
          source="HERAcomb, Eur. Phys. J. C 75 (2015) 580, text after Eq. 2 "
                 "(sin^2 theta_W = 0.23127, M_Z = 91.1876 GeV)")
_T3 = {1: -0.5, 2: 0.5, 3: -0.5, 4: 0.5, 5: -0.5}
_EQ = {1: -1/3, 2: 2/3, 3: -1/3, 4: 2/3, 5: -1/3}


def ew_couplings():
    s2 = EW["sin2thetaW"]
    a_e, v_e = -0.5, -0.5 + 2 * s2
    a_q = {f: _T3[f] for f in _T3}
    v_q = {f: _T3[f] - 2 * _EQ[f] * s2 for f in _T3}
    return s2, v_e, a_e, v_q, a_q


def ew_structure(pdf, x, Q2):
    """Leading-order F2 (photon), F2^gZ, F2^Z, xF3^gZ, xF3^Z at one (x, Q2)."""
    s2, v_e, a_e, v_q, a_q = ew_couplings()
    out = dict(F2=0.0, F2gZ=0.0, F2Z=0.0, xF3gZ=0.0, xF3Z=0.0)
    for f in _T3:
        qp = float(pdf.xfx(f, x, Q2)[0])
        qm = float(pdf.xfx(-f, x, Q2)[0])
        out["F2"] += _EQ[f] ** 2 * (qp + qm)
        out["F2gZ"] += 2 * _EQ[f] * v_q[f] * (qp + qm)
        out["F2Z"] += (v_q[f] ** 2 + a_q[f] ** 2) * (qp + qm)
        out["xF3gZ"] += 2 * _EQ[f] * a_q[f] * (qp - qm)
        out["xF3Z"] += 2 * v_q[f] * a_q[f] * (qp - qm)
    return out


def ew_terms(pdf, x, Q2):
    """kappa, F2~ - F2 and xF3~ for e+p at one point."""
    s2, v_e, a_e, v_q, a_q = ew_couplings()
    kap = Q2 / ((Q2 + EW["MZ_GeV"] ** 2) * 4 * s2 * (1 - s2))
    st = ew_structure(pdf, x, Q2)
    dF2 = -kap * v_e * st["F2gZ"] + kap ** 2 * (v_e ** 2 + a_e ** 2) * st["F2Z"]
    xF3t = -kap * a_e * st["xF3gZ"] + kap ** 2 * 2 * v_e * a_e * st["xF3Z"]
    return kap, st, dF2, xF3t


def sha256_of(path):
    h = hashlib.sha256()
    with open(path, "rb") as fh:
        for chunk in iter(lambda: fh.read(1 << 20), b""):
            h.update(chunk)
    return h.hexdigest()


def grid_identity(setdir, members=(0,)):
    """DataVersion, SetIndex and sha256 of the .info file and of the members read."""
    name = os.path.basename(setdir.rstrip("/"))
    info_path = os.path.join(setdir, name + ".info")
    info = open(info_path).read()
    def field(key):
        m = re.search(r"^" + key + r":\s*(\S+)", info, re.M)
        return m.group(1) if m else None
    out = dict(set=name, DataVersion=field("DataVersion"), SetIndex=field("SetIndex"),
               NumMembers=field("NumMembers"),
               sha256={name + ".info": sha256_of(info_path)})
    for m in members:
        fn = f"{name}_{m:04d}.dat"
        out["sha256"][fn] = sha256_of(os.path.join(setdir, fn))
    return out

def summarize(dist):
    return {q: dict(median=float(np.median(a)), mean=float(np.mean(a)),
                    p16=float(np.percentile(a, 16)), p84=float(np.percentile(a, 84)),
                    std=float(np.std(a))) for q, a in dist.items()}

# ----------------------------------------------------------------------------- main
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--nrep", type=int, default=4000)
    ap.add_argument("--seed", type=int, default=20260721)
    args = ap.parse_args()

    res = {"nrep": args.nrep, "seed": args.seed, "measure": "dx (p_i propto x_i F2_i dln(1/x)_i)"}

    hdr, rows = read_hera(_ig_hera("HERA1+2_NCep_920.dat"))
    iQ2, ix, isg = hdr.index("Q2"), hdr.index("x"), hdr.index("Sigma")
    ist, iun = hdr.index("stat"), hdr.index("uncor")
    corr_names = [h for h in hdr if h.startswith("sys")] + \
                 ["delta_rel", "delta_1", "delta_2", "delta_3", "delta_4", "delta_gp", "delta_had"]
    icorr = [hdr.index(h) for h in corr_names]
    res["n_corr_sources"] = len(icorr)

    sel = build_selection(hdr, rows)
    res["selection"] = {str(q): dict(sten=list(s["sten"]), n_common=s["n_common"],
                                     n_at_scale=s["n_at_scale"], x=list(map(float, s["x"])))
                        for q, s in sel.items()}

    pdf = LHAGrid(os.path.join(DATA, "CT18NNLO"))
    Rc = np.zeros(len(rows))
    used = sorted({int(i) for s in sel.values() for idx in s["idx"] for i in idx})
    for i in used:
        q2, xx = rows[i, iQ2], rows[i, ix]
        f2, fl = F2_model(pdf, xx, q2)[0], FL_model(pdf, xx, q2)[0]
        Rc[i] = fl / max(f2 - fl, 1e-9)

    est = Estimator(hdr, rows, sel, Rc)
    sig_c = rows[:, isg].copy()
    stat, uncor = rows[:, ist].copy(), rows[:, iun].copy()
    C = rows[:, icorr].copy()

    v_central, _, m_central = est(sig_c, want_mean=True)
    res["v_central_data"] = v_central
    res["mean_slope_data"] = m_central
    print("v_central(data, dx):", v_central)

    rclip = {}
    arms = {}
    for arm, sd in (("full", 1), ("statunc", 2), ("corr", 3), ("ronly", 4)):
        dist, nfl = run_mc(est, sig_c, stat, uncor, C, args.nrep, args.seed + sd, arm)
        arms[arm] = summarize(dist)
        arms[arm]["n_floored"] = nfl
        if LAST_MC["n_R_factor_clipped"] is not None:
            rclip["data_" + arm] = LAST_MC["n_R_factor_clipped"]
    res["data_arms"] = arms

    # ---------------- closure around smooth CT18NNLO sigma_r surface (dx v_true)
    sig_m = np.zeros(len(rows))
    for i in used:
        q2, xx = rows[i, iQ2], rows[i, ix]
        y = q2 / (S_CM * xx)
        fLk = y**2 / (1 + (1 - y)**2)
        sig_m[i] = F2_model(pdf, xx, q2)[0] - fLk * FL_model(pdf, xx, q2)[0]
    v_noiseless, _ = est(sig_m)

    v_true = {}
    eps = 1.005
    for q, s in sel.items():
        xs = s["x"]
        lup = np.log(F2_model(pdf, xs, q * eps))
        ldn = np.log(F2_model(pdf, xs, q / eps))
        slope = (lup - ldn) / (2 * np.log(eps))
        p = xs * trapw(xs) * F2_model(pdf, xs, q)     # dx measure: extra x factor
        p /= p.sum()
        m = np.sum(p * slope)
        v_true[q] = float(np.sqrt(max(np.sum(p * slope**2) - m**2, 0.0)))
    res["closure"] = {"v_true_exact": v_true, "v_noiseless_estimator": v_noiseless}

    cl_arms = {}
    for arm, sd in (("full", 11), ("statunc", 12)):
        dist, nfl = run_mc(est, sig_m, stat, uncor, C, args.nrep, args.seed + sd, arm)
        cl_arms[arm] = summarize(dist)
        cl_arms[arm]["n_floored"] = nfl
        if LAST_MC["n_R_factor_clipped"] is not None:
            rclip["closure_" + arm] = LAST_MC["n_R_factor_clipped"]
    res["closure"]["arms"] = cl_arms

    bias = {}
    for q in STENCILS:
        b_tot = cl_arms["full"][q]["mean"] - v_true[q]
        b_noise = cl_arms["full"][q]["mean"] - v_noiseless[q]
        b_sten = v_noiseless[q] - v_true[q]
        bias[q] = dict(total=b_tot, noise_rectification=b_noise, stencil=b_sten)
    res["closure"]["bias"] = bias

    # ---------------- B2: v=0 NULL toy (flat-slope, zero true spread) ----------
    # Build a data-magnitude sigma_r surface with an x-INDEPENDENT d lnF2/d lnQ2.
    # F2_null(x, q_j) = F2_data_central(x, q0) * (q_j/q0)^g0(Q2*), single g0 per
    # target  =>  slope == g0 for every x  =>  v_true^null == 0.
    # g0 taken as the data p-weighted mean slope so magnitudes stay data-like.
    sig_null = sig_c.copy()
    null_check = {}
    for q, s in sel.items():
        g0 = m_central[q]
        idx_c = s["idx"][1]
        rc = Rc[idx_c]
        den_c = 1 - est.fL[idx_c] * rc / (1 + rc)
        F2c = sig_c[idx_c] / den_c                     # data F2 at central scale
        sl_check = []
        for j, q_j in enumerate(s["sten"]):
            idx_j = s["idx"][j]
            F2j = F2c * (q_j / q)**g0                   # flat (x-indep) slope g0
            r_j = Rc[idx_j]
            den_j = 1 - est.fL[idx_j] * r_j / (1 + r_j)
            sig_null[idx_j] = F2j * den_j
        # verify zero spread of slopes on the noiseless null surface
        v_null_noiseless, _ = est(sig_null)
        null_check[q] = float(v_null_noiseless[q])
    res["null_v_noiseless"] = null_check   # must be ~0 at all Q2

    null_dist, null_nfl = run_mc(est, sig_null, stat, uncor, C, args.nrep, args.seed + 21, "full")
    rclip["null_full"] = LAST_MC["n_R_factor_clipped"]
    null_sum = summarize(null_dist)
    null_sum["n_floored"] = null_nfl
    res["null"] = {"summary": null_sum}

    # one-sided p-value: fraction of null replicas whose v_est >= observed data v_est
    pvals = {}
    for q in STENCILS:
        a = null_dist[q]
        obs = v_central[q]                    # observed data central v_est (raw)
        p = (np.sum(a >= obs) + 1) / (args.nrep + 1)
        pvals[q] = dict(v_obs_data=float(obs),
                        null_median=float(np.median(a)),
                        null_p84=float(np.percentile(a, 84)),
                        null_p95=float(np.percentile(a, 95)),
                        null_max=float(np.max(a)),
                        pvalue_onesided=float(p))
    res["null"]["pvalue"] = pvals

    # ---------------- final table -------------------------------------------
    table = {}
    for q in STENCILS:
        f = arms["full"][q]
        b = bias[q]["total"]
        lo_c, hi_c = f["p16"] - b, f["p84"] - b
        table[q] = dict(v_central=v_central[q], v_median=f["median"],
                        bias=b, noise_rectification=bias[q]["noise_rectification"],
                        v_corrected=f["median"] - b,
                        ci68_corrected=[lo_c, hi_c],
                        # A 68% interval on a positive-definite, noise-rectified
                        # spread excludes zero almost by construction, so this
                        # flag is a bookkeeping note and not evidence of a
                        # resolved spread.  The calibrated statement is the
                        # one-sided null p-value.
                        ci68_above_zero=bool(lo_c > 0.0),
                        err_statunc=arms["statunc"][q]["std"],
                        err_corr=arms["corr"][q]["std"],
                        err_R=arms["ronly"][q]["std"],
                        err_full=f["std"],
                        null_pvalue=pvals[q]["pvalue_onesided"],
                        null_median=pvals[q]["null_median"])
    res["final_table"] = table

    # ---------------- F_L model inputs, and the clip of the R factor ------------
    from math import erf, sqrt as _sqrt
    z_clip = (R_FACTOR_CLIP - 1.0) / R_FACTOR_SD
    res["FL_model"] = dict(
        set="CT18NNLO", member=0, nz_trapezoid=200,
        alphas_at_scale={f"{q:g}": pdf.alphas(q) for q in (10.0, 35.0, 500.0)},
        R_min=float(np.min(Rc[used])), R_max=float(np.max(Rc[used])),
        n_points_used=len(used),
        R_factor_sd=R_FACTOR_SD, R_factor_clip=R_FACTOR_CLIP,
        n_replicas=args.nrep,
        n_R_factor_clipped=rclip,
        fraction_R_factor_clipped={k: v / args.nrep for k, v in rclip.items()},
        gaussian_expectation_of_clip_fraction=0.5 * (1.0 + erf(z_clip / _sqrt(2.0))),
        note="R = F_L/(F_2 - F_L) from the leading-order F_2 and the leading-order "
             "Altarelli-Martinelli F_L of the CT18NNLO central member. R_min and R_max "
             "run over every row of the three windows at all three levels. The clip "
             "counts are per arm that varies R, out of n_replicas each.")

    # ---------------- inelasticity identity over the arm ------------------------
    iy = hdr.index("y")
    ykin = rows[:, iQ2] / (S_CM * rows[:, ix])
    res["y_identity_maxreldev"] = float(np.max(np.abs(ykin / rows[:, iy] - 1.0)))
    res["y_identity_npoints"] = int(len(rows))

    # ---------------- electroweak xF3 term and its effect on v ------------------
    s2, v_e, a_e, v_q, a_q = ew_couplings()
    ew_rows = {}
    sig_x3 = sig_c.copy()        # xF3 term restored
    sig_all = sig_c.copy()       # xF3 term restored and F2~ - F2 removed
    sigm_x3 = sig_m.copy()
    eq8_dev = 0.0
    for q, s in sel.items():
        recs = []
        for j, idx in enumerate(s["idx"]):
            for i in idx:
                q2, xx = rows[i, iQ2], rows[i, ix]
                yv = q2 / (S_CM * xx)
                Yp, Ym = 1 + (1 - yv) ** 2, 1 - (1 - yv) ** 2
                kap, st, dF2, xF3t = ew_terms(pdf, xx, q2)
                den = 1 - est.fL[i] * Rc[i] / (1 + Rc[i])
                sig_x3[i] = sig_c[i] + (Ym / Yp) * xF3t
                sig_all[i] = sig_c[i] + (Ym / Yp) * xF3t - dF2 * den
                sigm_x3[i] = sig_m[i] + (Ym / Yp) * xF3t
                uv = float(pdf.xfx(2, xx, q2)[0] - pdf.xfx(-2, xx, q2)[0])
                dv_ = float(pdf.xfx(1, xx, q2)[0] - pdf.xfx(-1, xx, q2)[0])
                eq8 = (2 * uv + dv_) / 3.0
                eq8_dev = max(eq8_dev, abs(st["xF3gZ"] / eq8 - 1.0))
                recs.append(dict(level=j, Q2=float(q2), x=float(xx), y=float(yv),
                                 kappa=kap, Yminus_over_Yplus=Ym / Yp,
                                 xF3_tilde=xF3t, F2_photon_model=st["F2"],
                                 xF3_over_F2=xF3t / st["F2"],
                                 term_share_of_F2=(Ym / Yp) * xF3t / st["F2"],
                                 F2tilde_minus_F2_over_F2=dF2 / st["F2"]))
        ew_rows[q] = recs
    v_x3, _ = est(sig_x3)
    v_all, _ = est(sig_all)
    vm_x3, _ = est(sigm_x3)
    ew_sum = {}
    for q in STENCILS:
        recs = ew_rows[q]
        ts = [r["term_share_of_F2"] for r in recs]
        xs3 = [r["xF3_over_F2"] for r in recs]
        tsc = [r["term_share_of_F2"] for r in recs if r["level"] == 1]
        ew_sum[f"{q:g}"] = dict(
            term_share_min=min(ts), term_share_max=max(ts),
            term_share_central_level_min=min(tsc), term_share_central_level_max=max(tsc),
            xF3_over_F2_min=min(xs3), xF3_over_F2_max=max(xs3),
            F2tilde_minus_F2_over_F2_min=min(r["F2tilde_minus_F2_over_F2"] for r in recs),
            F2tilde_minus_F2_over_F2_max=max(r["F2tilde_minus_F2_over_F2"] for r in recs),
            v_central_data=v_central[q],
            v_central_data_xF3_restored=v_x3[q],
            dv_xF3_data=v_x3[q] - v_central[q],
            v_central_data_all_ew_restored=v_all[q],
            dv_all_ew_data=v_all[q] - v_central[q],
            v_noiseless_model=v_noiseless[q],
            dv_xF3_model_surface=vm_x3[q] - v_noiseless[q])
    res["electroweak_xF3"] = dict(
        inputs=dict(sin2thetaW=s2, MZ_GeV=EW["MZ_GeV"], v_e=v_e, a_e=a_e,
                    v_q={str(f): v_q[f] for f in v_q}, a_q={str(f): a_q[f] for f in a_q},
                    source=EW["source"],
                    couplings="Standard Model tree level, a_f = T3_f, "
                              "v_f = T3_f - 2 e_f sin^2(theta_W)",
                    pdf="CT18NNLO member 0, leading-order quark-parton model"),
        check_xF3gZ_equals_2uv_plus_dv_over_3_maxreldev=eq8_dev,
        summary=ew_sum,
        per_point={f"{q:g}": ew_rows[q] for q in STENCILS},
        note="term_share_of_F2 is (Y_-/Y_+) xF3~ / F2, the part of sigma_r^+ that the "
             "extraction drops, as a fraction of the photon F2 of the same model. "
             "dv_xF3_data is v on the central data with that term added back to sigma_r, "
             "minus v without it. dv_all_ew_data also removes F2~ - F2. The check field "
             "compares xF3^gZ with HERAcomb Eq. 8, which holds when s = sbar, c = cbar "
             "and b = bbar.")

    # ---------------- configuration and grid identity ----------------------------
    res["config"] = dict(
        program="taskD2_dx.py", arm="HERA1+2_NCep_920.dat", s_CM_GeV2=S_CM,
        windows={f"{q:g}": list(v) for q, v in STENCILS.items()}, x_max=XMAX,
        q2_match_rtol=1e-9, lnx_round_decimals=6, F2_floor=1e-6,
        seed_offsets=dict(data_full=1, data_statunc=2, data_corr=3, data_ronly=4,
                          closure_full=11, closure_statunc=12, null_full=21),
        model_slope_eps=1.005, nrep=args.nrep, seed=args.seed)
    res["grids"] = [grid_identity(os.path.join(DATA, "CT18NNLO"))]

    with open(_ig_result("results_dx.json"), "w") as fjson:
        json.dump(res, fjson, indent=1)

    # ---------------- hera_fig_data.csv -------------------------------------
    with open(_ig_result("hera_fig_data.csv"), "w", newline="") as fcsv:
        w = csv.writer(fcsv)
        w.writerow(["Q2", "x", "F2_central", "sigma_r",
                    "v_dx_corr", "v_dx_lo68", "v_dx_hi68", "v_dx_err_full",
                    "null_median", "null_pvalue"])
        for q, s in sel.items():
            idx_c = s["idx"][1]
            rc = Rc[idx_c]
            den_c = 1 - est.fL[idx_c] * rc / (1 + rc)
            F2c = sig_c[idx_c] / den_c
            t = table[q]
            for xx, f2, sg in zip(s["x"], F2c, sig_c[idx_c]):
                w.writerow([q, f"{xx:.6e}", f"{f2:.6f}", f"{sg:.6f}",
                            f"{t['v_corrected']:.6f}", f"{t['ci68_corrected'][0]:.6f}",
                            f"{t['ci68_corrected'][1]:.6f}", f"{t['err_full']:.6f}",
                            f"{t['null_median']:.6f}", f"{t['null_pvalue']:.6g}"])

    # ---------------- print ---------------------------------------------------
    print("\n== NULL noiseless (should be ~0):", null_check)
    print("== NULL summary:", json.dumps(null_sum, indent=1))
    print("== final table (dx measure) ==")
    print(json.dumps(table, indent=1))
    print("wrote results_dx.json + hera_fig_data.csv")

if __name__ == "__main__":
    main()


==> anc/repro/code/taskD_toymc.py <==
#!/usr/bin/env python3
"""
The same extraction as taskD2_dx.py under the F_2 dln(1/x) measure, p_i proportional to
F2_i dln(1/x)_i. The paper prints none of its speeds. taskE_calibration.py computes the F_2 dln x
estimator of the coverage tests (app:methods) itself and compares its central speeds with
results_dlnx.json. This program also runs the data-integrity check of data/README.md over
the four HERA NC e+p files and the xFitter copy of the 460 arm, 1067 points in all (1066 in
the DESY copies plus the row missing from the 460 arm). Writes results/results_dlnx.json.

Steps of one run:
  1. Data integrity: point and column counts of the four beam-energy files and of the
     xFitter copy of the 460 arm, the row missing from the DESY copy, and the largest
     relative difference between the tabulated y and Q^2/(s x) in each file.
  2. Estimator: sqrt(s) = 318 GeV only, x <= 0.05, windows (8.5,10,12), (27,35,45),
     (400,500,650) GeV^2, F2 = sigma_r/(1 - fL R/(1+R)) with R from CT18NNLO (LO F2 and
     LO Altarelli-Martinelli FL), p proportional to the trapezoid(ln 1/x) weight times F2
     at the central scale, slope from the three-point derivative of ln F2 in ln Q^2,
     v = sqrt(Var_p[slope]). No smoothing.
  3. Replicas (N = 4000): sigma_r^rep = sigma_r (1 + [stat g0 + uncor g1 + sum_k d_k G_k]/100),
     with the 169 correlated sources (162 systematic and 7 procedural) coherent across all
     points, and R varied by 50 percent as one further coherent source. Arms: full,
     stat+uncor, correlated only, R only.
  4. Model surface from CT18NNLO: v_true from the model slopes, and the bias
     <v_est> - v_true split into the noise rectification and the three-point term.

Usage: python3 taskD_toymc.py [--nrep 4000] [--seed 20260721]
"""
# --- package path configuration ------------------------------------------------
import os as _os, sys as _sys
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(__file__)))
from infogeo_paths import DATA as _IG_DATA, result as _ig_result, hera as _ig_hera
# -----------------------------------------------------------------------------
import os, re, json, argparse
import numpy as np
from scipy.interpolate import RectBivariateSpline

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = _IG_DATA

# ----------------------------------------------------------------------------- HERA files
def read_hera(fname):
    with open(fname) as f:
        lines = [l for l in f.read().splitlines() if l.strip()]
    hdr = lines[0].split()
    rows = np.array([[float(v) for v in l.split()] for l in lines[1:]])
    assert rows.shape[1] == len(hdr), (fname, rows.shape, len(hdr))
    return hdr, rows

BEAM_S = {920: 4*27.5*920, 820: 4*27.5*820, 575: 4*27.5*575, 460: 4*27.5*460}

def read_xfitter(fname, ncol=176):
    """xFitter namelist-format datafile: keep only pure-numeric rows with ncol tokens.
    Column order matches the DESY files (ignore<->tot_noproc, proc_*<->delta_*)."""
    rows = []
    for l in open(fname):
        t = l.split()
        if len(t) != ncol:
            continue
        try:
            rows.append([float(v) for v in t])
        except ValueError:
            continue
    return np.array(rows)

def integrity():
    rep = {}
    total_desy = 0
    for E in (920, 820, 575, 460):
        hdr, rows = read_hera(_ig_hera(f"HERA1+2_NCep_{E}.dat"))
        iQ2, ix, iy = hdr.index("Q2"), hdr.index("x"), hdr.index("y")
        ykin = rows[:, iQ2] / (BEAM_S[E] * rows[:, ix])
        dev = np.max(np.abs(ykin / rows[:, iy] - 1))
        nsys = sum(1 for h in hdr if h.startswith("sys"))
        ndelta = sum(1 for h in hdr if h.startswith("delta"))
        rep[E] = dict(npoints=len(rows), ncols=len(hdr), nsys=nsys, nproc=ndelta,
                      y_identity_maxreldev=float(dev))
        total_desy += len(rows)
    hdr4, rows4 = read_hera(_ig_hera("HERA1+2_NCep_460.dat"))
    rowsx = read_xfitter(_ig_hera("xf_HERA1+2_NCep_460.dat"), ncol=len(hdr4))
    key4 = {(r[0], r[1]) for r in rows4}
    keyx = {(r[0], r[1]) for r in rowsx}
    missing = sorted(keyx - key4)
    # cross-host agreement on common rows (column order matches by construction)
    m4 = {(r[0], r[1]): r for r in rows4}
    mx = {(r[0], r[1]): r for r in rowsx}
    common = sorted(key4 & keyx)
    maxdev = max(np.max(np.abs(m4[k] - mx[k])) for k in common) if common else None
    rep["desy_total"] = total_desy
    rep["xfitter460_npoints"] = len(rowsx)
    rep["published_total_with_xfitter460"] = total_desy - len(rows4) + len(rowsx)
    rep["desy460_missing_rows"] = [list(k) for k in missing]
    rep["desy460_vs_xfitter_maxabsdev_common"] = float(maxdev) if maxdev is not None else None
    return rep

# ----------------------------------------------------------------------------- CT18NNLO
class LHAGrid:
    def __init__(self, setdir):
        name = os.path.basename(setdir.rstrip("/"))
        if not os.path.exists(os.path.join(setdir, name + ".info")):
            raise SystemExit(f"grid {name} not found under {os.path.dirname(setdir)}. "
                             "Set PDFDATA (or INFOGEO_DATA) to the directory holding "
                             "<SET>/<SET>.info, or place the sets in repro/data/pdfsets.")
        info = open(os.path.join(setdir, name + ".info")).read()
        dat = open(os.path.join(setdir, name + "_0000.dat")).read()
        qs = re.search(r"AlphaS_Qs:\s*\[([^\]]*)\]", info, re.S).group(1)
        vs = re.search(r"AlphaS_Vals:\s*\[([^\]]*)\]", info, re.S).group(1)
        self.as_q = np.array([float(v) for v in qs.replace(",", " ").split()])
        self.as_v = np.array([float(v) for v in vs.replace(",", " ").split()])
        self.mc = float(re.search(r"MCharm:\s*([\d.Ee+-]+)", info).group(1))
        self.mb = float(re.search(r"MBottom:\s*([\d.Ee+-]+)", info).group(1))
        blocks = [b.strip() for b in dat.split("---") if b.strip() and "lhagrid1" not in b]
        self.sub = []
        for b in blocks:
            ls = b.splitlines()
            xk = np.array([float(v) for v in ls[0].split()])
            qk = np.array([float(v) for v in ls[1].split()])
            fl = [int(v) for v in ls[2].split()]
            vals = np.array([[float(v) for v in l.split()] for l in ls[3:]])
            assert vals.shape == (len(xk) * len(qk), len(fl))
            grid = vals.reshape(len(xk), len(qk), len(fl))
            spl = {f: RectBivariateSpline(np.log(xk), np.log(qk), grid[:, :, i],
                                          kx=3, ky=3) for i, f in enumerate(fl)}
            self.sub.append(dict(qmin=qk[0], qmax=qk[-1], spl=spl))

    def _pick(self, Q):
        for s in self.sub:
            if Q <= s["qmax"] * 1.0000001:
                return s
        return self.sub[-1]

    def xfx(self, flav, x, Q2):
        x = np.atleast_1d(np.asarray(x, float))
        Q = np.sqrt(Q2)
        s = self._pick(Q)
        return np.clip(s["spl"][flav](np.log(x), np.log(Q), grid=False), 0, None)

    def alphas(self, Q2):
        return float(np.interp(0.5 * np.log(Q2), np.log(self.as_q), self.as_v))

E2 = {1: 1/9, 2: 4/9, 3: 1/9, 4: 4/9, 5: 1/9}

def F2_model(pdf, x, Q2):
    x = np.atleast_1d(np.asarray(x, float))
    out = np.zeros_like(x)
    for f, e2 in E2.items():
        out += e2 * (pdf.xfx(f, x, Q2) + pdf.xfx(-f, x, Q2))
    return out

def FL_model(pdf, x, Q2, nz=200):
    """LO Altarelli-Martinelli:
       FL = (as/pi) x^2 [ 4/3 Int_x^1 dz/z^3 F2(z) + 2 Sum e_q^2 Int_x^1 dz/z^3 (1-x/z) z g(z) ]"""
    x = np.atleast_1d(np.asarray(x, float))
    a_s = pdf.alphas(Q2)
    if np.sqrt(Q2) <= pdf.mb:
        sum_e2 = sum(e2 for f, e2 in E2.items() if f != 5)   # nf=4 -> 10/9
    else:
        sum_e2 = sum(E2.values())                            # nf=5 -> 11/9
    out = np.zeros_like(x)
    for i, xi in enumerate(x):
        lz = np.linspace(np.log(xi), 0.0, nz)
        z = np.exp(lz)
        F2z = F2_model(pdf, z, Q2)
        xgz = pdf.xfx(21, z, Q2)
        I1 = np.trapezoid(F2z / z**2, lz)
        I2 = np.trapezoid((1 - xi / z) * xgz / z**2, lz)
        out[i] = (a_s / np.pi) * xi**2 * ((4/3) * I1 + 2 * sum_e2 * I2)
    return out

# ----------------------------------------------------------------------------- estimator
STENCILS = {10.0: (8.5, 10.0, 12.0), 35.0: (27.0, 35.0, 45.0), 500.0: (400.0, 500.0, 650.0)}
XMAX = 0.05
S_CM = BEAM_S[920]

def build_selection(hdr, rows):
    """Return per-target index triplets into `rows` (common-x, ascending x)."""
    iQ2, ix = hdr.index("Q2"), hdr.index("x")
    sel = {}
    for q0, sten in STENCILS.items():
        xsets, idxmaps = [], []
        for q in sten:
            m = np.isclose(rows[:, iQ2], q, rtol=1e-9) & (rows[:, ix] <= XMAX * (1 + 1e-9))
            idx = np.where(m)[0]
            xs = rows[idx, ix]
            xsets.append(xs)
            idxmaps.append(dict(zip(np.round(np.log(xs), 6), idx)))
        common = sorted(set(np.round(np.log(xsets[0]), 6))
                        & set(np.round(np.log(xsets[1]), 6))
                        & set(np.round(np.log(xsets[2]), 6)))
        sel[q0] = dict(sten=sten,
                       idx=[np.array([im[c] for c in common]) for im in idxmaps],
                       x=np.exp(np.array(common)),
                       n_common=len(common),
                       n_at_scale=[len(xs) for xs in xsets])
    return sel

def stencil_coeffs(sten):
    t = np.log(sten)
    hm, hp = t[1] - t[0], t[2] - t[1]
    return np.array([-hp / (hm * (hm + hp)), (hp - hm) / (hm * hp), hm / (hp * (hm + hp))])

def trapw(x):
    s = np.log(1.0 / x)                      # descending in ascending-x order
    w = np.zeros_like(s)
    w[1:-1] = np.abs(s[2:] - s[:-2]) / 2
    w[0] = np.abs(s[1] - s[0]) / 2
    w[-1] = np.abs(s[-1] - s[-2]) / 2
    return w

class Estimator:
    """The v_{F2} estimator acting on a full-length sigma_r vector, dln(1/x) measure."""
    def __init__(self, hdr, rows, sel, Rc_row):
        self.sel = sel
        self.Rc = Rc_row          # central model R per row (full-length)
        iQ2, ix = hdr.index("Q2"), hdr.index("x")
        y = rows[:, iQ2] / (S_CM * rows[:, ix])         # kinematic identity
        self.fL = y**2 / (1 + (1 - y)**2)
        self.coef = {q: stencil_coeffs(s["sten"]) for q, s in sel.items()}
        self.w = {q: trapw(s["x"]) for q, s in sel.items()}

    def __call__(self, sig, Rscale=1.0, floor=1e-6):
        vs = {}
        nfloor = 0
        for q, s in self.sel.items():
            lF2 = []
            for idx in s["idx"]:
                r = self.Rc[idx] * Rscale
                den = 1 - self.fL[idx] * r / (1 + r)
                F2 = np.asarray(sig[idx]) / den
                nfloor += int(np.sum(F2 <= floor))
                lF2.append(np.log(np.clip(F2, floor, None)))
            c = self.coef[q]
            slope = c[0] * lF2[0] + c[1] * lF2[1] + c[2] * lF2[2]
            p = self.w[q] * np.exp(lF2[1])
            p = p / p.sum()
            m = np.sum(p * slope)
            vs[q] = float(np.sqrt(max(np.sum(p * slope**2) - m**2, 0.0)))
        return vs, nfloor

# ----------------------------------------------------------------------------- toy-MC
def run_mc(est, sig_c, stat, uncor, C, nrep, seed, arm):
    """arm in {'full','statunc','corr','ronly'}; percentage columns; C is (Nrows,169)."""
    rng = np.random.default_rng(seed)
    out = {q: np.empty(nrep) for q in STENCILS}
    nfl = 0
    N, K = C.shape
    for r in range(nrep):
        d = np.zeros(N)
        Rs = 1.0
        if arm in ("full", "statunc"):
            d += stat * rng.standard_normal(N) + uncor * rng.standard_normal(N)
        if arm in ("full", "corr"):
            d += C @ rng.standard_normal(K)
        if arm in ("full", "ronly"):
            Rs = 1.0 + 0.5 * rng.standard_normal()
            Rs = max(Rs, 0.05)
        vs, nf = est(sig_c * (1 + d / 100.0), Rscale=Rs)
        nfl += nf
        for q in STENCILS:
            out[q][r] = vs[q]
    return out, nfl

def summarize(dist):
    return {q: dict(median=float(np.median(a)), mean=float(np.mean(a)),
                    p16=float(np.percentile(a, 16)), p84=float(np.percentile(a, 84)),
                    std=float(np.std(a))) for q, a in dist.items()}

# ----------------------------------------------------------------------------- main
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--nrep", type=int, default=4000)
    ap.add_argument("--seed", type=int, default=20260721)
    args = ap.parse_args()

    res = {"nrep": args.nrep, "seed": args.seed}
    print("== integrity ==")
    res["integrity"] = integrity()
    print(json.dumps(res["integrity"], indent=1))

    hdr, rows = read_hera(_ig_hera("HERA1+2_NCep_920.dat"))
    iQ2, ix, isg = hdr.index("Q2"), hdr.index("x"), hdr.index("Sigma")
    ist, iun = hdr.index("stat"), hdr.index("uncor")
    corr_names = [h for h in hdr if h.startswith("sys")] + \
                 ["delta_rel", "delta_1", "delta_2", "delta_3", "delta_4", "delta_gp", "delta_had"]
    icorr = [hdr.index(h) for h in corr_names]
    res["n_corr_sources"] = len(icorr)

    sel = build_selection(hdr, rows)
    res["selection"] = {str(q): dict(sten=list(s["sten"]), n_common=s["n_common"],
                                     n_at_scale=s["n_at_scale"], x=list(map(float, s["x"])))
                        for q, s in sel.items()}
    print("== selection =="); print(json.dumps(res["selection"], indent=1))

    pdf = LHAGrid(os.path.join(DATA, "CT18NNLO"))
    # model R per used row (full-length vector, only used entries filled)
    Rc = np.zeros(len(rows))
    used = sorted({int(i) for s in sel.values() for idx in s["idx"] for i in idx})
    for i in used:
        q2, xx = rows[i, iQ2], rows[i, ix]
        f2, fl = F2_model(pdf, xx, q2)[0], FL_model(pdf, xx, q2)[0]
        Rc[i] = fl / max(f2 - fl, 1e-9)
    res["R_model_range"] = [float(np.min(Rc[used])), float(np.max(Rc[used]))]
    res["alphas_check"] = {q: pdf.alphas(q) for q in (10.0, 35.0, 500.0)}

    est = Estimator(hdr, rows, sel, Rc)
    sig_c = rows[:, isg].copy()
    stat, uncor = rows[:, ist].copy(), rows[:, iun].copy()
    C = rows[:, icorr].copy()

    v_central, _ = est(sig_c)
    res["v_central_data"] = v_central
    print("v_central(data):", v_central)

    arms = {}
    for arm, sd in (("full", 1), ("statunc", 2), ("corr", 3), ("ronly", 4)):
        dist, nfl = run_mc(est, sig_c, stat, uncor, C, args.nrep, args.seed + sd, arm)
        arms[arm] = summarize(dist)
        arms[arm]["n_floored"] = nfl
        print(f"arm {arm}: ", json.dumps(arms[arm], indent=1))
    res["data_arms"] = arms

    # ---------------- closure around smooth CT18NNLO sigma_r surface
    sig_m = np.zeros(len(rows))
    for i in used:
        q2, xx = rows[i, iQ2], rows[i, ix]
        y = q2 / (S_CM * xx)
        fLk = y**2 / (1 + (1 - y)**2)
        sig_m[i] = F2_model(pdf, xx, q2)[0] - fLk * FL_model(pdf, xx, q2)[0]
    v_noiseless, _ = est(sig_m)

    # the model spread from the smooth surface
    v_true = {}
    eps = 1.005
    for q, s in sel.items():
        xs = s["x"]
        lup = np.log(F2_model(pdf, xs, q * eps))
        ldn = np.log(F2_model(pdf, xs, q / eps))
        slope = (lup - ldn) / (2 * np.log(eps))
        p = trapw(xs) * F2_model(pdf, xs, q)
        p /= p.sum()
        m = np.sum(p * slope)
        v_true[q] = float(np.sqrt(max(np.sum(p * slope**2) - m**2, 0.0)))
    res["closure"] = {"v_true_exact": v_true, "v_noiseless_estimator": v_noiseless}

    cl_arms = {}
    for arm, sd in (("full", 11), ("statunc", 12)):
        dist, nfl = run_mc(est, sig_m, stat, uncor, C, args.nrep, args.seed + sd, arm)
        cl_arms[arm] = summarize(dist)
        cl_arms[arm]["n_floored"] = nfl
    res["closure"]["arms"] = cl_arms

    bias = {}
    for q in STENCILS:
        b_tot = cl_arms["full"][q]["mean"] - v_true[q]
        b_noise = cl_arms["full"][q]["mean"] - v_noiseless[q]
        b_sten = v_noiseless[q] - v_true[q]
        bias[q] = dict(total=b_tot, noise_rectification=b_noise, stencil=b_sten)
    res["closure"]["bias"] = bias
    print("closure:", json.dumps(res["closure"], indent=1))

    # ---------------- final table
    table = {}
    for q in STENCILS:
        f = arms["full"][q]
        b = bias[q]["total"]
        table[q] = dict(v_central=v_central[q], v_median=f["median"],
                        ci68=[f["p16"], f["p84"]], bias=b,
                        v_corrected=f["median"] - b,
                        ci68_corrected=[f["p16"] - b, f["p84"] - b],
                        err_statunc=arms["statunc"][q]["std"],
                        err_corr=arms["corr"][q]["std"],
                        err_R=arms["ronly"][q]["std"],
                        err_full=f["std"])
    res["final_table"] = table
    print("== final table =="); print(json.dumps(table, indent=1))

    res["measure"] = "dln(1/x) (p_i propto F2_i dln(1/x)_i)"
    res["config"] = dict(
        program="taskD_toymc.py", arm="HERA1+2_NCep_920.dat", s_CM_GeV2=S_CM,
        windows={f"{q:g}": list(v) for q, v in STENCILS.items()}, x_max=XMAX,
        F2_floor=1e-6, model_slope_eps=eps, nrep=args.nrep, seed=args.seed,
        seed_offsets=dict(data_full=1, data_statunc=2, data_corr=3, data_ronly=4,
                          closure_full=11, closure_statunc=12),
        pdf_set="CT18NNLO member 0")
    with open(_ig_result("results_dlnx.json"), "w") as f:
        json.dump(res, f, indent=1)
    print("wrote results/results_dlnx.json")

if __name__ == "__main__":
    main()


==> anc/repro/code/taskE_calibration.py <==
#!/usr/bin/env python3
"""
TASK E: Neyman calibration of the HERA speed v_F2 on pseudo-data, with Feldman-Cousins
likelihood-ratio ordering for the bounded parameter v >= 0, and a coverage test with power.

Why a calibration.  The estimator of Eq. (f2disc) is a positive-definite spread, so noise in
ln F2 raises it by an amount that depends on the true spread.  Every pseudo-data set here
carries one noise layer, as the measured data do, and the estimator is evaluated once on it.
The value on the measured data is compared with the distribution of that single evaluation as
a function of the true spread v >= 0 (a Neyman belt), and the belt is inverted.

Surfaces.  At each scale q and each retained x the surface is the measured F2 at the central
scale carried to every Q^2 row the estimators read with the power law
    F2_v(x, Q^2) = F2_meas(x, q) (Q^2/q)^{sigma_bar + A r_s [s(x) - <s>_W]},
where sigma_bar is the data mean slope of Eq. (null), s(x) is an x-shape of the true slope,
<.>_W the mean under the weights of Eq. (f2disc) built from F2_meas, and r_s scales the shape
so that the true spread under the weights of the estimator's measure is v = A v_unit, with
v_unit the spread of the CT18NNLO model slope of Eq. (vtrue).  A = 0 is the surface of
Eq. (null) identically, for every shape.  Family "W" is this surface.  Family "M" (comparison
only) uses F2^model of CT18NNLO at the central scale in place of F2_meas; its A = 0 member is
also a zero-spread surface, but not the null of Table IV.

Moment form of the belt.  Every slope functional used here (three-point stencil, local linear
and local quadratic fit in ln Q^2) annihilates a constant and returns the slope of a function
linear in ln Q^2, and the central row of every x sits at Q^2 = q.  On a surface of the form
above the slope estimate at x in pseudo-data set i is therefore
    sigma_bar + A o(x) + c_R(x) + y0_i(x),
    y0_i(x) = sum_j coef_j [ln(1 + d_ij/100) - ln den_est(row_j, Rs_i)],
    c_R(x)  = sum_j coef_j ln den_R(row_j),
and the weight of x is proportional to wbase(x) F2c(x) den_R(crow) (1 + d_ic/100)/den_est(crow,
Rs_i).  The spread does not change under a common shift of all slopes, so sigma_bar drops out,
and T_i(A)^2 = A^2 Var_i(o) + 2 A Cov_i(o, y) + Var_i(y), with y = c_R + y0.  Three numbers per
set then give every member of a belt, and a belt for other inputs F2c needs only new weights.
Check 0 compares this form with the direct evaluation of the estimators on the surfaces.

Shapes.  The distribution of the statistic at fixed v depends on the x-shape of the true
slope, so an interval is valid only for a stated class of shapes.  Three classes are built:
  belt_shape  the CT18NNLO model slope alone;
  G           the model slopes of CT18NNLO, NNPDF4.0 and MSHT20 (global-fit shapes);
  S           G together with ln(1/x), ln^2(1/x) and x (smooth shapes).
For a class the interval is the set of v accepted by the belt of at least one shape in the
class; its hull is reported.  Two shapes outside every class, an alternating sign in x and one
Gaussian random draw, are used only as truths in the coverage test.

Feldman-Cousins rule (primary).  Belt members at A = 0, 0.00625, ..., 8 (v = A v_unit, 1281
members), each with M_BELT pseudo-data sets drawn on common random numbers.  The spacing was
0.05 until 1 October 2026; the margin interpolated linearly between members that far apart
undercovered at truths between members (0.647 for the local linear fit at 10 GeV^2), and a
spacing of 0.0125 still left deficits of up to 0.007 near A = 0.12.  Check 10 compares the coverage at
the midpoints between members of the 0.00625 belt with that of a belt at half the spacing, 0.003125, at the same
truths: the two differ by up to 0.0054 (local linear fit at 10 GeV^2, A = 0.115625, 0.67596 against
0.68135) and by up to 0.0014 in every other cell.  f(T|v) is a Gaussian kernel density
estimate of each member (Scott bandwidth, linear binning on NT_KDE grid points), and
    R(T|v) = f(T|v) / max_{members v' >= 0} f(T|v')
(Feldman and Cousins, Eq. (4.1), with the best fit restricted to the physical region v >= 0).
log R is formed on the grid and interpolated linearly in T.  The acceptance region of every
member, v = 0 included, is {T : R(T|v) >= c_v}, with c_v the m-th largest value of R over the
member's own samples, m = ceil(0.68 M_BELT); it holds m samples, or more when samples tie at
c_v, and the content of every member is stored and asserted.  No isotonic or other smoothing
is applied to the regions, and a region need not be one interval.
Boundary rule.  (a) v >= 0: the best fit is the maximum over the members, all of which have
v >= 0, so a value of T below the null bulk is accepted by v = 0 exactly when v = 0 attains
the maximum there or R(T|0) >= c_0.  (b) T outside the range of all belt samples is clamped to
that range before R is evaluated.  (c) The margin g_v(T) = log R(T|v) - log c_v is interpolated
linearly in v between members; the accepted set {v : g_v(T) >= 0} is reported piece by piece,
its hull is the printed interval, its lower end is 0 exactly when the member v = 0 accepts T,
and an upper end beyond the last member is nan.  (d) The best-fit member always accepts, so
the set is never empty (asserted).  (e) Members whose regions contain samples with the best
fit at the last member (A = 8) are listed; no data interval or coverage truth reaches them
(asserted).
Central rule (comparison only).  {v : p16(v) <= T <= p84(v)} on isotonic (pool adjacent
violators) percentile curves; it contains 0 whenever T <= p84(0), so at v = 0 it is a
boundary-modified rule and covers more than 68%.
Calibrated value: the v whose isotonic belt median equals T, and 0 when T lies below the
median at v = 0.  The FC best fit (the maximizing member) is also stored.

Checks.  (0) the moment form reproduces the direct estimators on the surfaces, and a shift of
sigma_bar leaves the statistic unchanged; (1) the vectorized estimators reproduce
taskD2_dx.Estimator and taskH.AltEst on the data, and the dx/x stencil reproduces
results_dlnx.json; (2) the first 4000 sets of the stencil A = 0 member, drawn with the null
seed, reproduce the stored null of results_dx.json (Table IV); (3) every noiseless surface
returns its stated true spread; (4) the data intervals agree with a brute-force scan in v;
(5) coverage on N_COV independent pseudo-data sets per point at A = 0, 0.5, 1, 1.5, 3 for
truths of every shape, and (5b) at truths midway between belt members (A_OFF, CT18NNLO shape,
every estimator and scale; A_OFF_OTHER for the other shapes of G and S), with the pass rule: a
point fails below 0.68 - 4 sd_comb,
sd_comb^2 = 0.68*0.32 (1/N_COV + 1/M_BELT); the probability that a procedure of true coverage
0.65 passes one point is stored; (6) a second noise layer on the data-side statistic must lose
coverage at A = 0, and regions built with content 0.65 must fail the pass rule at every
in-class point; (7) the main belt and seven independent belts of M_BELT sets give the Monte
Carlo spread of every value quoted on the data, and the value to print is their mean, with the
decimal places it settles; (8) re-estimated inputs: for N_UNC pseudo-data sets the central F2,
v_unit and sigma_bar are re-estimated from the set, the belt is rebuilt on them (the first
M_UNC belt sets), the set is inverted in it, and the decisions are paired with those of the
fixed-input belt on the same sets; (9) every data interval end above 0 is recomputed with a
belt member built at that end itself, so that no interpolation in v enters; (10) grid
convergence: the belt-shape belts rebuilt at half the spacing give the data ends and the
coverage at truths between members again.

Usage:  INFOGEO_DATA=<dir with CT18NNLO, NNPDF40_nnlo_as_01180, MSHT20nnlo_as118> \
        python3 taskE_calibration.py
Writes results/calibration.json (the path comes from infogeo_paths).  Exits with status 1,
after writing, if any gate fails.
"""
# --- deposit path configuration (single source of truth) ----------------------
import os as _os, sys as _sys
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(__file__)))
from infogeo_paths import CODE as _IG_CODE, DATA as _IG_DATA, RESULTS as _IG_RESULTS, \
    result as _ig_result, hera as _ig_hera
# -----------------------------------------------------------------------------

import os, sys, json, time, hashlib, platform
import multiprocessing as mp
import numpy as np
import scipy
from scipy.signal import fftconvolve
from scipy.stats import beta as _beta, binom as _binom, norm as _norm

from taskD2_dx import (read_hera, LHAGrid, F2_model, FL_model, build_selection,
                       stencil_coeffs, trapw, Estimator, STENCILS, S_CM)
from taskH import AltEst, load_data, Rmodel, ARM

HERE = os.path.dirname(os.path.abspath(__file__))
SEED = 20260721                      # master seed of the deposit
BELT_SEED = SEED + 21                # the seed of the stored stencil null (results_dx.json)
COV_SEED = SEED + 401                # independent pseudo-data for the coverage test
MUT_SEED = SEED + 501                # second noise layer of the mutation run
OLD_SET_SEED = SEED + 601            # pseudo-data sets for the A15 procedure on the null
OLD_REP_SEED = SEED + 602            # replicas drawn around each of those sets
REP_SEEDS = tuple(SEED + 701 + i for i in range(7))   # belt seed replicas (Monte Carlo spread)
RANDOM_SHAPE_SEED = SEED + 801       # the random x-shape outside every class

M_BELT = 100000                      # pseudo-data sets per belt member, every scale
M_NULL = 4000                        # the first M_NULL sets of the A = 0 member are Table IV's null
N_COV = 100000                       # pseudo-data sets per coverage point
N_UNC = 2000                         # pseudo-data sets of the re-estimated-input check
M_UNC = 20000                        # belt sets per rebuilt belt in that check
DA = 0.00625                         # member spacing in A (was 0.05 before 1 Oct 2026)
A_GRID = np.round(np.arange(0.0, 8.0 + 1e-9, DA), 7)     # belt members, v = A v_unit
A_COV = (0.0, 0.5, 1.0, 1.5, 3.0)    # member truths, every shape
# truths midway between members (CT18NNLO shape): every midpoint below A = 0.2, every fourth up
# to 0.5, then one per 0.1 up to 3
A_OFF = tuple(round((k + 0.5) * DA, 7) for k in list(range(32)) + list(range(32, 80, 4))) \
    + tuple(round(0.503125 + 0.1 * j, 7) for j in range(25)) + (2.996875,)
# midpoints of the former 0.05 grid and the lowest points of the 0.0125 probe (members now)
A_FORMER = (0.025, 0.10625, 0.1125, 0.11875, 0.125, 0.15625, 0.275, 0.725, 1.225, 2.475)
A_OFF_OTHER = (0.003125, 0.053125, 0.115625, 0.284375, 0.503125, 1.003125, 1.503125, 2.996875)
DA_HALF = DA / 2                     # check 10
A_CONV = (0.003125, 0.053125, 0.115625, 0.159375, 0.284375, 1.003125)
CL = 0.68
CL_MUT = 0.65                        # content of the regions of the power demonstration
NT_KDE = 6000                        # grid points of the kernel density estimate
N_OLD_SETS, N_OLD_REPS = 300, 1000
EPS_VTRUE = 1.005                    # Eq. (vtrue)
F2_CLIP = 1e-6                       # clip level of taskD2_dx.Estimator
GATE_NSD = 4.0                       # a coverage point fails below CL - 4 combined sd
CHUNK = 20000                        # sets per block in the margin evaluation
N_PROC = min(16, os.cpu_count() or 1)     # memory: a first run was killed at 8.4 GB resident
N_PROC_BELT = min(8, os.cpu_count() or 1)  # belt building holds (1281, M_BELT) arrays per worker

SETS = {"CT18NNLO": "CT18NNLO", "NNPDF40": "NNPDF40_nnlo_as_01180",
        "MSHT20": "MSHT20nnlo_as118"}
EST_KEYS = ("stencil3", "local_lin", "local_quad", "stencil3_dlnx")
MEASURE = {"stencil3": "dx", "local_lin": "dx", "local_quad": "dx", "stencil3_dlnx": "dlnx"}
QS = tuple(STENCILS.keys())
BELT_SHAPE = "CT18NNLO"
SHAPES_G = ("CT18NNLO", "NNPDF40", "MSHT20")
SHAPES_S = SHAPES_G + ("ln(1/x)", "ln(1/x)^2", "x")
SHAPES_OUT = ("alternating", "random")
ALL_SHAPES = SHAPES_S + SHAPES_OUT
CLASSES = {"belt_shape": (BELT_SHAPE,), "G": SHAPES_G, "S": SHAPES_S}
RULES = ("feldman_cousins", "central")


def sha256(path):
    h = hashlib.sha256()
    with open(path, "rb") as f:
        h.update(f.read())
    return h.hexdigest()


# =========================================================================== estimators
class VecEst:
    """One estimator at one scale, evaluated on a batch of pseudo-data sets at once (direct path).

    rows (n_x, k): the Q^2 rows each slope reads at fixed x; coef (n_x, k): the linear
    functional of ln F2 that gives the slope at the central scale; crow (n_x): the central
    row, whose F2 enters the weight; wbase (n_x): the measure part of the weight.
    """

    def __init__(self, rows, coef, crow, wbase, clip_central):
        self.rows = np.asarray(rows, int)
        self.coef = np.asarray(coef, float)
        self.crow = np.asarray(crow, int)
        self.wbase = np.asarray(wbase, float)
        self.clip_central = clip_central
        self.used = np.unique(np.concatenate([self.rows.ravel(), self.crow]))
        pos = {int(r): j for j, r in enumerate(self.used)}
        self.prow = np.vectorize(pos.get)(self.rows)
        self.pc = np.vectorize(pos.get)(self.crow)

    def __call__(self, S, Rs, fL, Rc):
        """S (M, N_rows) reduced cross sections; Rs (M,) R scale per set."""
        u = self.used
        r = Rc[u][None, :] * Rs[:, None]
        den = 1 - fL[u][None, :] * r / (1 + r)
        F2 = S[:, u] / den
        lF2 = np.log(np.clip(F2, F2_CLIP, None))
        slope = self.coef[None, :, 0] * lF2[:, self.prow[:, 0]]
        for j in range(1, self.rows.shape[1]):
            slope = slope + self.coef[None, :, j] * lF2[:, self.prow[:, j]]
        F2c = np.exp(lF2[:, self.pc]) if self.clip_central else F2[:, self.pc]
        p = self.wbase[None, :] * F2c
        p = p / p.sum(axis=1, keepdims=True)
        m = np.sum(p * slope, axis=1)
        return np.sqrt(np.maximum(np.sum(p * slope ** 2, axis=1) - m ** 2, 0.0))


def build_estimators(sel, alt):
    ests = {}
    for q, s in sel.items():
        xs = s["x"]
        c = stencil_coeffs(s["sten"])
        rows = np.stack([s["idx"][0], s["idx"][1], s["idx"][2]], axis=1)
        coef = np.tile(c, (len(xs), 1))
        ests[("stencil3", q)] = VecEst(rows, coef, s["idx"][1], xs * trapw(xs), True)
        ests[("stencil3_dlnx", q)] = VecEst(rows, coef, s["idx"][1], trapw(xs), True)
        for key, ae in alt.items():
            pk = ae.pack[q]
            rows_a = np.stack([px["pick"] for px in pk["per_x"]])
            coef_a = np.stack([px["row"] for px in pk["per_x"]])
            crow_a = np.array([px["cidx"] for px in pk["per_x"]])
            ests[(key, q)] = VecEst(rows_a, coef_a, crow_a, xs * trapw(xs), False)
    return ests


# =========================================================================== noise
class Noise:
    """Replica noise in the order of taskD2_dx.run_mc, arm 'full': per set, N stat normals,
    N uncorrelated normals, K correlated normals, one R-scale normal."""

    def __init__(self, stat, uncor, C):
        self.stat, self.uncor, self.C = stat, uncor, C
        self.N, self.K = C.shape

    def draw(self, seed, M, cols=None, chunk=2000):
        """d (M, len(cols)) in percent on the rows cols (all rows if None), and Rs (M,).
        The stream is the one of the full draw, so the first sets do not depend on M."""
        rng = np.random.default_rng(seed)
        N, K = self.N, self.K
        cols = np.arange(N) if cols is None else np.asarray(cols, int)
        d = np.empty((M, cols.size))
        Rs = np.empty(M)
        st, un, Cc = self.stat[cols], self.uncor[cols], self.C[cols]
        for a in range(0, M, chunk):
            b = min(M, a + chunk)
            Z = rng.standard_normal((b - a, 2 * N + K + 1))
            d[a:b] = (st * Z[:, cols] + un * Z[:, N + cols]) + Z[:, 2 * N:2 * N + K] @ Cc.T
            Rs[a:b] = np.maximum(1.0 + 0.5 * Z[:, -1], 0.05)
        return d, Rs


# =========================================================================== moment form
class Engine:
    """Slope noise y0 (M, n_x) and central-row factor cf (M, n_x) of every estimator for one
    set of draws on the rows USED; see 'Moment form of the belt' in the module docstring."""

    def __init__(self, lnz, Rs, ests, fL, Rc, used, pos):
        r = Rc[used][None, :] * Rs[:, None]
        lden = np.log(1 - fL[used][None, :] * r / (1 + r))
        z = lnz - lden
        self.y0, self.cf, self.M = {}, {}, lnz.shape[0]
        for k, e in ests.items():
            prow = np.vectorize(pos.get)(e.rows)
            pc = np.vectorize(pos.get)(e.crow)
            y = e.coef[None, :, 0] * z[:, prow[:, 0]]
            for j in range(1, e.rows.shape[1]):
                y = y + e.coef[None, :, j] * z[:, prow[:, j]]
            self.y0[k] = y
            self.cf[k] = np.exp(z[:, pc])
        self.lnz_central = {k: lnz[:, np.vectorize(pos.get)(e.crow)] for k, e in ests.items()}

    def moments(self, k, e, F2c, o, lden_R, sl=slice(None)):
        """Var(o), Cov(o, y), Var(y) per set under the set's own weights; lden_R full-length
        ln den of the truth R.  sl selects sets."""
        cR = np.sum(e.coef * lden_R[e.rows], axis=1)
        wx = e.wbase * F2c * np.exp(lden_R[e.crow])
        p = self.cf[k][sl] * wx[None, :]
        p = p / p.sum(axis=1, keepdims=True)
        y = self.y0[k][sl] + cR[None, :]
        yc = y - np.sum(p * y, axis=1, keepdims=True)
        oc = o[None, :] - np.sum(p * o[None, :], axis=1, keepdims=True)
        return (np.sum(p * oc * oc, axis=1), np.sum(p * oc * yc, axis=1),
                np.sum(p * yc * yc, axis=1))


def T_of(mom, A):
    V, Cv, E = mom
    return np.sqrt(np.maximum(A * A * V + 2 * A * Cv + E, 0.0))


# =========================================================================== surfaces
def model_slope(pdf, xs, q):
    lup = np.log(F2_model(pdf, xs, q * EPS_VTRUE))
    ldn = np.log(F2_model(pdf, xs, q / EPS_VTRUE))
    return (lup - ldn) / (2 * np.log(EPS_VTRUE))


def wsd(w, y):
    p = w / w.sum()
    m = np.sum(p * y)
    return float(np.sqrt(max(np.sum(p * y ** 2) - m ** 2, 0.0))), float(m)


class SurfaceMaker:
    """Reduced cross sections on every row the estimators read, for slope offsets per x."""

    def __init__(self, base_sig, rows_of, Q2col):
        self.base = base_sig
        idx, qq, mm = [], [], []
        for q in QS:
            for m, rset in enumerate(rows_of[q]):
                for i in rset:
                    idx.append(i); qq.append(q); mm.append(m)
        self.idx = np.array(idx, int)
        self.q = np.array(qq, float)
        self.m = np.array(mm, int)
        self.lnratio = np.log(Q2col[self.idx] / self.q)

    def __call__(self, F2c, sbar, offset, A, den):
        f2 = np.empty(self.idx.size); sl = np.empty(self.idx.size)
        for q in QS:
            k = self.q == q
            f2[k] = F2c[q][self.m[k]]
            sl[k] = sbar[q] + A * offset[q][self.m[k]]
        sig = self.base.copy()
        sig[self.idx] = f2 * np.exp(sl * self.lnratio) * den[self.idx]
        return sig


# =========================================================================== belt curves
def pav(y):
    """Nondecreasing least-squares isotonic fit with unit weights (pool adjacent violators)."""
    vals, cnts = [], []
    for yi in np.asarray(y, float):
        vals.append(yi); cnts.append(1)
        while len(vals) > 1 and vals[-2] > vals[-1]:
            c = cnts[-2] + cnts[-1]
            v = (vals[-2] * cnts[-2] + vals[-1] * cnts[-1]) / c
            vals[-2:] = [v]; cnts[-2:] = [c]
    return np.repeat(vals, cnts)


def first_up(curve, v, T):
    """Smallest v with curve(v) >= T for a nondecreasing piecewise-linear curve; 0 if
    T <= curve[0]; nan if T exceeds the last member."""
    T = np.atleast_1d(np.asarray(T, float))
    out = np.full(T.shape, np.nan)
    out[T <= curve[0]] = 0.0
    k = np.searchsorted(curve, T, side="left")
    ok = (T > curve[0]) & (k < len(curve))
    kk = k[ok]
    t0, t1 = curve[kk - 1], curve[kk]
    out[ok] = v[kk - 1] + (T[ok] - t0) / (t1 - t0) * (v[kk] - v[kk - 1])
    return out


def last_down(curve, v, T):
    """Largest v with curve(v) <= T for a nondecreasing piecewise-linear curve; 0 when
    T < curve[0] (the boundary rule); nan if curve stays <= T to the last member."""
    T = np.atleast_1d(np.asarray(T, float))
    n = np.searchsorted(curve, T, side="right")
    out = np.full(T.shape, np.nan)
    out[n == 0] = 0.0
    ok = (n > 0) & (n < len(curve))
    kk = n[ok] - 1
    c0, c1 = curve[kk], curve[kk + 1]
    out[ok] = v[kk] + (T[ok] - c0) / (c1 - c0) * (v[kk + 1] - v[kk])
    return out


def kde_logpdf_grid(x, tg):
    """Gaussian kernel density estimate of the sample x on the uniform grid tg, with Scott's
    bandwidth (as scipy.stats.gaussian_kde) and linear binning."""
    n = x.size
    h = np.std(x, ddof=1) * n ** (-0.2)
    dt = tg[1] - tg[0]
    u = (x - tg[0]) / dt
    i0 = np.clip(np.floor(u).astype(int), 0, tg.size - 2)
    w1 = np.clip(u - i0, 0.0, 1.0)
    hist = np.bincount(i0, 1 - w1, tg.size) + np.bincount(i0 + 1, w1, tg.size)
    L = int(np.ceil(8 * h / dt))
    ker = np.exp(-0.5 * (np.arange(-L, L + 1) * dt / h) ** 2) / (np.sqrt(2 * np.pi) * h * n)
    f = fftconvolve(hist, ker, mode="full")[L:L + tg.size]
    return np.log(np.maximum(f, 1e-300))


def runs_of(mask):
    """[start, end] index pairs of the runs of True in a 1-d boolean array."""
    m = np.concatenate([[False], mask, [False]]).astype(int)
    d = np.diff(m)
    return list(zip(np.where(d == 1)[0], np.where(d == -1)[0] - 1))


class FCBelt:
    """Belt of one estimator at one scale for one x-shape, from the moments of its sets.

    full: also the percentile curves and the A = 0 null quantities; diag: also the region
    diagnostics (pieces, best fit at the last member, sample hulls).  The thresholds are formed
    member by member, so no (K, M) array other than T is held."""

    def __init__(self, mom, A, vu, full=True, diag=True):
        cls = (CL, CL_MUT) if full else (CL,)
        self.A, self.vu, self.v = A, vu, A * vu
        K = A.size
        M = mom[0].size
        self.M, self.K = M, K
        T = np.empty((K, M))                                          # (K, M), filled in place
        for k, a in enumerate(A):
            T[k] = T_of(mom, a)
        self.tlo, self.thi = float(T.min()), float(T.max())
        self.tg = np.linspace(0.0, 1.05 * self.thi, NT_KDE)
        self.dt = self.tg[1] - self.tg[0]
        logf = np.stack([kde_logpdf_grid(T[k], self.tg) for k in range(K)])
        self.amax = logf.argmax(axis=0)
        self.logfmax = logf.max(axis=0)
        # log R on the grid, stored in single precision: every python process on this host is
        # killed above 8 GB resident, and forked workers inherit the parent's belts
        self.lr = (logf - self.logfmax[None, :]).astype(np.float32)
        del logf
        self.m = {cl: int(np.ceil(cl * M - 1e-9)) for cl in cls}
        self.logc = {cl: np.empty(K) for cl in cls}
        self.content = {cl: np.empty(K) for cl in cls}
        self.n_tie = {cl: np.empty(K, int) for cl in cls}
        dg = full and diag
        if dg:
            self.frac_region_bestfit_top = np.empty(K)
            self.region_hull = []
        for k in range(K):
            lk = self._lr_member(k, T[k])
            for cl in cls:
                m = self.m[cl]
                c = float(np.partition(lk, M - m)[M - m])
                self.logc[cl][k] = c
                self.content[cl][k] = np.mean(lk >= c)
                self.n_tie[cl][k] = int(np.sum(lk == c))
            if dg:
                inr = lk >= self.logc[CL][k]
                ig = np.clip(np.rint(T[k] / self.dt).astype(int), 0, NT_KDE - 1)
                self.frac_region_bestfit_top[k] = float(np.mean(self.amax[ig][inr] == K - 1))
                t = T[k][inr]
                self.region_hull.append([float(t.min()), float(t.max())])
                if k == 0:
                    # A = 0 region: fraction of its samples where v = 0 is the best fit (ratio 1)
                    self.A0_frac_ratio1_in_region = float(np.mean(lk[inr] == 0.0))
        if full:
            pct = np.empty((3, K))
            for k in range(K):                       # row by row: no (K, M) copy
                pct[:, k] = np.percentile(T[k], [16, 50, 84])
            self.raw = {16: pct[0], 50: pct[1], 84: pct[2]}
            self.iso = {p: pav(c) for p, c in self.raw.items()}
            self.nonmono = {f"p{p}": int(np.sum(np.diff(c) < 0)) for p, c in self.raw.items()}
            self.null_pct = [float(z) for z in np.percentile(T[0][:M_NULL], [16, 50, 84])]
            self.full_A0_pct = [float(pct[i][0]) for i in range(3)]
            self.T0_head = T[0][:M_NULL].copy()
            self.T0 = T[0].copy()
        if dg:
            acc_grid = self.lr >= self.logc[CL][:, None]
            span = (self.tg >= self.tlo) & (self.tg <= self.thi)
            self.region_pieces = [len(runs_of(acc_grid[k] & span)) for k in range(K)]
            top_bad = np.where(self.frac_region_bestfit_top > 0)[0]
            self.A_cap_free = float(A[top_bad[0] - 1]) if top_bad.size else float(A[-1])
        del T

    def exact_margin(self, mom, A, T0, cl=CL):
        """Margin log R(T0|v) - log c_v of a member built at A itself (v = A v_unit) on the
        belt's own sets and grid, the maximum in R taken over the grid members and this one.
        At a grid member it equals the interpolated margin (asserted in check 9)."""
        t = T_of(mom, A)
        lf = kde_logpdf_grid(t, self.tg)
        lr = (lf - np.maximum(self.logfmax, lf)).astype(np.float32)   # as the stored grid

        def at(x):
            xc = np.clip(x, self.tlo, self.thi)
            u = (xc - self.tg[0]) / self.dt
            i0 = np.clip(np.floor(u).astype(int), 0, NT_KDE - 2)
            w = u - i0
            return lr[i0] * (1 - w) + lr[i0 + 1] * w

        lk = at(t)
        m = int(np.ceil(cl * t.size - 1e-9))
        c = float(np.partition(lk, t.size - m)[t.size - m])
        return float(at(np.array([T0]))[0] - c)

    def _lr_member(self, k, t):
        tc = np.clip(t, self.tlo, self.thi)
        u = (tc - self.tg[0]) / self.dt
        i0 = np.clip(np.floor(u).astype(int), 0, NT_KDE - 2)
        w = u - i0
        return self.lr[k, i0] * (1 - w) + self.lr[k, i0 + 1] * w

    def margins(self, T, cl=CL):
        """g_v(T) = log R(T|v) - log c_v, shape (K, N); T clamped to the sampled range."""
        tc = np.clip(np.asarray(T, float), self.tlo, self.thi)
        u = (tc - self.tg[0]) / self.dt
        i0 = np.clip(np.floor(u).astype(int), 0, NT_KDE - 2)
        w = u - i0
        return self.lr[:, i0] * (1 - w)[None, :] + self.lr[:, i0 + 1] * w[None, :] \
            - self.logc[cl][:, None]

    def fc_eval(self, T, vt=None, cl=CL, chunk=CHUNK):
        """Hull [lo, hi] of the accepted set, number of pieces, emptiness, and whether the
        accepted set itself contains vt, for every T."""
        T = np.atleast_1d(np.asarray(T, float))
        N, K, v = T.size, self.K, self.v
        lo = np.empty(N); hi = np.empty(N); npc = np.empty(N, int); emp = np.empty(N, bool)
        setcov = np.zeros(N, bool)
        clamped = int(np.sum((T < self.tlo) | (T > self.thi)))
        if vt is not None:
            kt = int(np.clip(np.searchsorted(v, vt, side="right") - 1, 0, K - 2))
            wt = (vt - v[kt]) / (v[kt + 1] - v[kt])
        for a in range(0, N, chunk):
          with np.errstate(divide="ignore", invalid="ignore"):
            b = min(N, a + chunk)
            g = self.margins(T[a:b], cl)
            acc = g >= 0
            n = b - a
            cols = np.arange(n)
            emp[a:b] = ~acc.any(axis=0)
            kf = np.argmax(acc, axis=0)
            kl = K - 1 - np.argmax(acc[::-1], axis=0)
            gp = g[np.maximum(kf - 1, 0), cols]; gf = g[kf, cols]
            l = v[np.maximum(kf - 1, 0)] + (-gp) / (gf - gp) * (v[kf] - v[np.maximum(kf - 1, 0)])
            lo[a:b] = np.where(kf == 0, 0.0, l)
            kn = np.minimum(kl + 1, K - 1)
            gl = g[kl, cols]; gn = g[kn, cols]
            h = v[kl] + gl / (gl - gn) * (v[kn] - v[kl])
            hi[a:b] = np.where(kl == K - 1, np.nan, h)
            npc[a:b] = acc[0].astype(int) + np.sum(acc[1:] & ~acc[:-1], axis=0)
            if vt is not None:
                setcov[a:b] = (g[kt] * (1 - wt) + g[kt + 1] * wt) >= 0
        lo[emp] = np.nan; hi[emp] = np.nan
        return lo, hi, npc, emp, setcov, clamped

    def fc_pieces(self, T0, cl=CL):
        g = self.margins(np.array([T0]), cl)[:, 0]
        acc = g >= 0
        v, K = self.v, self.K
        out = []
        for k0, k1 in runs_of(acc):
            lo = 0.0 if k0 == 0 else float(v[k0 - 1] + (-g[k0 - 1]) / (g[k0] - g[k0 - 1]) * (v[k0] - v[k0 - 1]))
            hi = float("nan") if k1 == K - 1 else float(v[k1] + g[k1] / (g[k1] - g[k1 + 1]) * (v[k1 + 1] - v[k1]))
            out.append([lo, hi])
        return out, g

    def best_fit(self, T0):
        tc = min(max(T0, self.tlo), self.thi)
        i = int(np.clip(np.rint(tc / self.dt), 0, NT_KDE - 1))
        return float(self.v[self.amax[i]])

    def point(self, T):
        return first_up(self.iso[50], self.v, T)

    def central(self, T):
        return first_up(self.iso[84], self.v, T), last_down(self.iso[16], self.v, T)


def covered_hull(lo, hi, vt):
    """Interval [lo, hi] contains the true spread; a nan end (beyond the belt, or an empty
    set) counts as not covered."""
    if vt == 0.0:
        return np.nan_to_num(lo, nan=1.0) == 0.0
    return (np.nan_to_num(lo, nan=np.inf) <= vt) & (np.nan_to_num(hi, nan=-np.inf) >= vt)


def sd_binom(n, p=CL):
    return float(np.sqrt(p * (1 - p) / n))


def settle(vals):
    """Mean over independent belts, its sd per belt and of the mean, and the number of decimal
    places on which mean - 2 sd_of_mean and mean + 2 sd_of_mean agree when printed."""
    x = np.asarray(vals, float)
    n = x.size
    if not np.all(np.isfinite(x)):
        return {"n_belts": n, "values": x.tolist(), "mean": None, "finite": False}
    m = float(x.mean()); sd = float(x.std(ddof=1)); sem = sd / np.sqrt(n)
    dec = 0
    for d in range(1, 8):
        if f"{m - 2 * sem:.{d}f}" != f"{m + 2 * sem:.{d}f}":
            break
        dec = d
    half = (np.round(m * 1000 - 0.5) + 0.5) / 1000
    dist = abs(m - half)
    return {"n_belts": n, "values": x.tolist(), "mean": m, "sd_per_belt": sd, "sd_of_mean": sem,
            "decimals_settled_2sd_of_mean": dec, "third_decimal_settled": bool(dec >= 3),
            "print_3dp_mean": f"{m:.3f}", "print_3dp_main_belt": f"{x[0]:.3f}",
            "print_3dp_all_belts_agree": len({f"{z:.3f}" for z in x}) == 1,
            "distance_to_3dp_rounding_boundary": dist,
            "distance_to_3dp_rounding_boundary_in_sd_of_mean": (dist / sem if sem > 0 else None),
            "finite": True}


SD_COMB = float(np.sqrt(sd_binom(N_COV) ** 2 + sd_binom(M_BELT) ** 2))
GATE = CL - GATE_NSD * SD_COMB
K_MIN_PASS = int(np.ceil(GATE * N_COV - 1e-9))


def cov_record(k, n, sd_comb=None):
    """Coverage k/n with its binomial sd and 95% Clopper-Pearson interval; z and the gate use
    sd_comb, which is SD_COMB (N_COV coverage sets, M_BELT belt sets) unless given."""
    sdc = SD_COMB if sd_comb is None else float(sd_comb)
    gate = CL - GATE_NSD * sdc
    c = k / n
    lo = float(_beta.ppf(0.025, k, n - k + 1)) if k > 0 else 0.0
    hi = float(_beta.ppf(0.975, k + 1, n - k)) if k < n else 1.0
    return {"coverage": c, "n_covered": int(k), "n": int(n),
            "sd_binomial": float(np.sqrt(max(c * (1 - c), 1e-12) / n)),
            "sd_comb_used": sdc, "z_vs_CL_sd_comb": (c - CL) / sdc,
            "clopper_pearson_95": [lo, hi], "gate_used": gate, "below_gate": bool(c < gate)}


# =========================================================================== worker state
G = {}          # filled in main() before any worker is forked


def _coverage_truth(job):
    """Coverage of every rule and class for one truth: (label, shape, A, R name, layers,
    power), power = also the regions of content 0.65 (belt shape)."""
    label, s, A, Rn, layers, power = job
    eng = G["eng_cov2"] if layers == 2 else G["eng_cov"]
    res = {}
    for (ek, q), e in G["ests"].items():
        ms = MEASURE[ek]
        o = G["o_of"]("W", s, ms, q)
        T = T_of(eng.moments((ek, q), e, G["F2c"]["W"][q], o, G["lden"][Rn]), A)
        vt = A * G["vunit"]["W"][BELT_SHAPE][ms][q]
        per = {}
        for sh in SHAPES_S:
            B = G["belts"][("W", sh, ek, q)]
            lo, hi, npc, emp, setc, clamped = B.fc_eval(T, vt)
            clo, chi = B.central(T)
            per[sh] = dict(lo=lo, hi=hi, npc=npc, emp=emp, setc=setc, clamped=clamped,
                           clo=clo, chi=chi)
        r = {"v_true": vt}
        for cname, shapes in CLASSES.items():
            for rule in RULES:
                if rule == "feldman_cousins":
                    L = np.min(np.stack([per[sh]["lo"] for sh in shapes]), axis=0)
                    H = np.max(np.stack([per[sh]["hi"] for sh in shapes]), axis=0)
                    bad = np.any(np.stack([np.isnan(per[sh]["hi"]) for sh in shapes]), axis=0)
                    H[bad] = np.nan
                else:
                    L = np.min(np.stack([per[sh]["clo"] for sh in shapes]), axis=0)
                    H = np.max(np.stack([per[sh]["chi"] for sh in shapes]), axis=0)
                    bad = np.any(np.stack([np.isnan(per[sh]["chi"]) for sh in shapes]), axis=0)
                    H[bad] = np.nan
                cov = covered_hull(L, H, vt)
                rr = cov_record(int(np.sum(cov)), T.size)
                rr["n_beyond_belt"] = int(np.sum(np.isnan(H)))
                if rule == "feldman_cousins":
                    sc = np.any(np.stack([per[sh]["setc"] for sh in shapes]), axis=0)
                    rr["coverage_accepted_set"] = float(np.mean(sc))
                    rr["n_empty"] = int(sum(int(np.sum(per[sh]["emp"])) for sh in shapes))
                    rr["n_sets_any_shape_noncontiguous"] = int(np.sum(np.any(
                        np.stack([per[sh]["npc"] > 1 for sh in shapes]), axis=0)))
                    rr["n_clamped_T"] = int(max(per[sh]["clamped"] for sh in shapes))
                if rule == "central" and cname == "belt_shape":
                    rr["n_degenerate_zero"] = int(np.sum((per[BELT_SHAPE]["clo"] == 0)
                                                         & (per[BELT_SHAPE]["chi"] == 0)))
                    rr["n_below_p16_A0"] = int(np.sum(T < G["belts"][("W", BELT_SHAPE, ek, q)].iso[16][0]))
                r[f"{rule}|{cname}"] = rr
        if power and s == BELT_SHAPE and layers == 1:
            B = G["belts"][("W", BELT_SHAPE, ek, q)]
            lo, hi, npc, emp, setc, _ = B.fc_eval(T, vt, cl=CL_MUT)
            rr = cov_record(int(np.sum(covered_hull(lo, hi, vt))), T.size)
            rr["coverage_accepted_set"] = float(np.mean(setc))
            r["feldman_cousins_content_0.65|belt_shape"] = rr
        res.setdefault(ek, {})[str(q)] = r
    return label, res


def _unc_chunk(js):
    """Re-estimated inputs for pseudo-data sets js: rebuild the belt on the set's own central
    F2 and v_unit, invert the set in it, and in the fixed-input belt of the same M_UNC sets."""
    out = []
    eng_b, eng_c = G["eng_belt"], G["eng_cov"]
    for j in js:
        rec = {}
        for (ek, q), e in G["ests"].items():
            ms = MEASURE[ek]
            F2c_j = G["F2c"]["W"][q] * np.exp(eng_c.lnz_central[(ek, q)][j])
            vu_j = wsd(G["wbase"][ms][q] * F2c_j, G["shape"][BELT_SHAPE][q])[0]
            mom = eng_b.moments((ek, q), e, F2c_j, G["shape"][BELT_SHAPE][q], G["lden"]["CT18NNLO"],
                                sl=slice(0, M_UNC))
            Bj = FCBelt(mom, A_GRID, vu_j, full=False)
            Bf = G["belts_unc_fixed"][(ek, q)]
            vu = G["vunit"]["W"][BELT_SHAPE][ms][q]
            r = {}
            for A in A_COV:
                T = G["T_unc"][(ek, q)][A][j]
                vt = A * vu
                lf, hf, _, ef, sf, _ = Bf.fc_eval(np.array([T]), vt)
                lr_, hr, _, er, sr, _ = Bj.fc_eval(np.array([T]), vt)
                r[A] = (lf[0], hf[0], bool(covered_hull(lf, hf, vt)[0]), bool(sf[0]),
                        lr_[0], hr[0], bool(covered_hull(lr_, hr, vt)[0]), bool(sr[0]),
                        bool(ef[0] or er[0]))
            rec[(ek, q)] = (vu_j / vu - 1.0, r)
        out.append((j, rec))
    return out


def _build_belt(key):
    """One belt of the main run: key = (family, shape, estimator, scale)."""
    fam, s, ek, q = key
    e = G["ests"][(ek, q)]
    ms = MEASURE[ek]
    mom = G["eng_belt"].moments((ek, q), e, G["F2c"][fam][q], G["o_of"](fam, s, ms, q), G["lden"]["CT18NNLO"])
    return key, FCBelt(mom, A_GRID, G["vunit"][fam][BELT_SHAPE][ms][q])


def _replica_cell(job):
    """Values on the data from an independent belt: job = (seed, estimator, scale).  The seed's
    M_BELT sets are drawn in the parent (no BLAS call in a forked worker: a first run hung
    there); this builds the belts of every shape of class S for the cell and returns the data
    values."""
    seed, ek, q = job
    e = G["ests"][(ek, q)]
    eng = G["rep_eng"][seed]
    ms = MEASURE[ek]
    bel = {}
    for s in SHAPES_S:
        mom = eng.moments((ek, q), e, G["F2c"]["W"][q], G["o_of"]("W", s, ms, q), G["lden"]["CT18NNLO"])
        bel[("W", s, ek, q)] = FCBelt(mom, A_GRID, G["vunit"]["W"][BELT_SHAPE][ms][q], diag=False)
    rec = G["data_values"](bel, "W", ek, q)
    rec.pop("fc_margin_at_data", None)
    return job, rec


def _conv_cell(key):
    """Check 10 for one cell (estimator, scale): the belt-shape belt at half the spacing, its
    data pieces, and the accepted-set and hull coverage at A_CONV on both grids, same draws."""
    ek, q = key
    e = G["ests"][(ek, q)]
    ms = MEASURE[ek]
    o = G["o_of"]("W", BELT_SHAPE, ms, q)
    vu = G["vunit"]["W"][BELT_SHAPE][ms][q]
    grid_h = np.round(np.arange(0.0, 8.0 + 1e-9, DA_HALF), 8)
    mom = G["eng_belt"].moments((ek, q), e, G["F2c"]["W"][q], o, G["lden"]["CT18NNLO"])
    Bh = FCBelt(mom, grid_h, vu, full=False)
    B = G["belts"][("W", BELT_SHAPE, ek, q)]
    Td = G["v_data"][ek][q]
    momc = G["eng_cov"].moments((ek, q), e, G["F2c"]["W"][q], o, G["lden"]["CT18NNLO"])
    cov = {}
    for A in A_CONV:
        T = T_of(momc, A)
        vt = A * vu
        r = {}
        for nm, BB in (("grid", B), ("half_grid", Bh)):
            lo, hi, _, _, sc, _ = BB.fc_eval(T, vt, chunk=5000)
            r[nm] = {"accepted_set": float(np.mean(sc)), "hull": float(np.mean(covered_hull(lo, hi, vt)))}
        r["half_minus_grid_accepted_set"] = r["half_grid"]["accepted_set"] - r["grid"]["accepted_set"]
        cov[f"A={A}"] = r
    return key, {"fc_68_pieces_grid": B.fc_pieces(Td)[0], "fc_68_pieces_half_grid": Bh.fc_pieces(Td)[0],
                 "coverage": cov}


def _pmap(fn, items, n):
    """pool.map on a fork pool, closed and joined (not terminated) at the end."""
    pool = mp.get_context("fork").Pool(n)
    try:
        return pool.map(fn, items, chunksize=1)
    finally:
        pool.close()
        pool.join()


# =========================================================================== main
def main():
    t_start = time.time()
    print("taskE_calibration: INFOGEO_DATA =", os.path.relpath(_IG_DATA, os.path.dirname(HERE)),
          "(relative to repro/)", flush=True)
    for nm in SETS.values():
        if not os.path.isdir(os.path.join(_IG_DATA, nm)):
            sys.exit(f"grid directory {nm} not found under {_IG_DATA}; set INFOGEO_DATA")

    hdr, rows, sel, cols = load_data()
    iQ2, isg = cols["iQ2"], cols["isg"]
    Q2col = rows[:, iQ2]
    sig_c = rows[:, isg].copy()
    stat, uncor = rows[:, cols["ist"]].copy(), rows[:, cols["iun"]].copy()
    C = rows[:, cols["icorr"]].copy()
    noise = Noise(stat, uncor, C)

    pdfs = {k: LHAGrid(os.path.join(_IG_DATA, v)) for k, v in SETS.items()}
    sten_rows = sorted({int(i) for s in sel.values() for idx in s["idx"] for i in idx})
    Rc_st = Rmodel(pdfs["CT18NNLO"], rows, cols, sten_rows)
    est_ref = Estimator(hdr, rows, sel, Rc_st)
    fL = est_ref.fL
    alt = {"local_lin": AltEst(rows, sel, cols, Rc_st, pdfs["CT18NNLO"], 1),
           "local_quad": AltEst(rows, sel, cols, Rc_st, pdfs["CT18NNLO"], 2)}
    Rc = Rc_st.copy()
    for ae in alt.values():
        nz = ae.Rc != 0
        assert np.allclose(Rc[nz & (Rc != 0)], ae.Rc[nz & (Rc != 0)], rtol=0, atol=0)
        Rc[nz] = ae.Rc[nz]
    ests = build_estimators(sel, alt)

    rows_of, owner = {}, {}
    for q, s in sel.items():
        rows_of[q] = []
        for m in range(len(s["x"])):
            rs = {int(s["idx"][j][m]) for j in range(3)}
            for ae in alt.values():
                rs |= {int(i) for i in ae.pack[q]["per_x"][m]["pick"]}
            for i in rs:
                assert owner.setdefault(i, (q, m)) == (q, m), ("row in two windows", i)
                assert np.isclose(rows[i, cols["ix"]], s["x"][m], rtol=1e-6)
            rows_of[q].append(sorted(rs))
    used_all = sorted(owner)
    used = np.array(used_all, int)
    pos = {int(r): j for j, r in enumerate(used)}
    for (ek, q), e in ests.items():
        assert set(int(i) for i in e.used) <= set(used_all)
        assert np.all(Q2col[e.crow] == q), ("central row not at Q^2 = q", ek, q)
    Rc_set = {"CT18NNLO": Rc}
    for k in ("NNPDF40", "MSHT20"):
        Rc_set[k] = Rmodel(pdfs[k], rows, cols, used_all)
    den_set = {k: 1 - fL * R / (1 + R) for k, R in Rc_set.items()}
    lden = {k: np.log(np.where(d > 0, d, 1.0)) for k, d in den_set.items()}
    surf = SurfaceMaker(sig_c, rows_of, Q2col)

    out = {"program": "repro/code/taskE_calibration.py",
           "program_sha256": sha256(os.path.abspath(__file__)),
           "imports_sha256": {"taskD2_dx.py": sha256(os.path.join(HERE, "taskD2_dx.py")),
                              "taskH.py": sha256(os.path.join(HERE, "taskH.py")),
                              "infogeo_paths.py": sha256(os.path.join(HERE, "infogeo_paths.py"))},
           "inputs_sha256": {ARM: sha256(_ig_hera(ARM)),
                             **{f"{v}/{v}_0000.dat": sha256(os.path.join(_IG_DATA, v, f"{v}_0000.dat"))
                                for v in SETS.values()}},
           "environment": {"python": platform.python_version(), "numpy": np.__version__,
                           "scipy": scipy.__version__, "n_processes": N_PROC},
           "config": {"seed_master": SEED, "belt_seed": BELT_SEED, "coverage_seed": COV_SEED,
                      "mutation_seed": MUT_SEED, "old_procedure_seeds": [OLD_SET_SEED, OLD_REP_SEED],
                      "belt_replica_seeds": list(REP_SEEDS), "random_shape_seed": RANDOM_SHAPE_SEED,
                      "M_belt": M_BELT, "M_null_prefix": M_NULL, "N_coverage": N_COV,
                      "N_reestimated_inputs": N_UNC, "M_belt_reestimated_inputs": M_UNC,
                      "A_grid": A_GRID.tolist(), "A_spacing": DA, "n_members": int(A_GRID.size),
                      "A_coverage": list(A_COV), "A_coverage_between_members_CT18NNLO": list(A_OFF),
                      "A_coverage_between_members_other_shapes": list(A_OFF_OTHER),
                      "A_coverage_former_midpoints": list(A_FORMER),
                      "A_spacing_history": "0.05 until 1 Oct 2026 (undercoverage between members, "
                                           "calibration_pre_fine.json); 0.0125 probed and rejected "
                                           "(deficits up to 0.007 near A = 0.12); 0.00625 adopted",
                      "n_belt_replicas": len(REP_SEEDS), "CL": CL,
                      "CL_power_demonstration": CL_MUT, "eps_vtrue": EPS_VTRUE,
                      "n_kde_grid": NT_KDE,
                      "n_rows": int(rows.shape[0]), "n_rows_used": int(used.size),
                      "n_corr_sources": int(C.shape[1]),
                      "arm": ARM, "R_model_of_estimator": "CT18NNLO (nominal, times one R-scale "
                      "draw per pseudo-data set, as in run_mc arm 'full')",
                      "estimators": {k: MEASURE[k] for k in EST_KEYS},
                      "shape_classes": {k: list(v) for k, v in CLASSES.items()},
                      "shapes_outside_every_class": list(SHAPES_OUT),
                      "parameter": "v = A v_unit, v_unit = spread of the CT18NNLO model slope "
                                   "under the weights of the estimator's measure built from "
                                   "F2_meas; every shape is scaled to the same v",
                      "rule_feldman_cousins": "R(T|v) = f(T|v)/max over members v' >= 0 of f(T|v') "
                                              "(Feldman-Cousins Eq. (4.1) with the best fit in v >= 0); "
                                              "f = Gaussian KDE, Scott bandwidth, linear binning; log R "
                                              "on the grid, linear in T; region of every member, v = 0 "
                                              "included, = {T : R >= c_v}, c_v = m-th largest R over the "
                                              "member's samples, m = ceil(0.68 M_belt); no isotonic or "
                                              "other smoothing of the regions",
                      "boundary_rule": "(a) best fit restricted to members with v >= 0, so a T below "
                                       "the null bulk is accepted by v = 0 exactly when R(T|0) >= c_0; "
                                       "(b) T outside the range of all belt samples is clamped to it; "
                                       "(c) the margin log R - log c_v is linear in v between members, "
                                       "the accepted set {v : margin >= 0} is reported piece by piece, "
                                       "its hull is the interval, its lower end is 0 exactly when the "
                                       "member v = 0 accepts T, an upper end beyond the last member is "
                                       "nan; (d) the best-fit member always accepts, so the set is never "
                                       "empty (asserted); (e) no data interval and no coverage truth "
                                       "reaches a member whose region holds samples with the best fit at "
                                       "the last member (asserted)",
                      "rule_central": "comparison only: {v : p16(v) <= T <= p84(v)} on isotonic "
                                      "percentile curves; contains 0 iff T <= p84(0); equals {0} iff "
                                      "T < p16(0); boundary-modified at v = 0",
                      "rule_point": "v with p50(v) = T on the isotonic median; 0 if T < p50(0)",
                      "rule_class": "hull of the union over the shapes of the class of the sets "
                                    "accepted by each shape's belt",
                      "coverage_pass_rule": f"a point fails if coverage < CL - {GATE_NSD} sd_comb, "
                                            "sd_comb^2 = CL(1-CL)(1/N_coverage + 1/M_belt)",
                      "sd_binomial_at_CL_N_cov": sd_binom(N_COV),
                      "sd_belt_sampling": sd_binom(M_BELT),
                      "sd_combined": SD_COMB,
                      "coverage_gate_value": GATE,
                      "coverage_gate_k_min_of_N": [K_MIN_PASS, N_COV],
                      "P_pass_one_point_if_true_coverage_0.65": float(_binom.sf(K_MIN_PASS - 1, N_COV, 0.65)),
                      "P_pass_one_point_if_true_coverage_0.67": float(_binom.sf(K_MIN_PASS - 1, N_COV, 0.67)),
                      "P_fail_one_point_if_true_coverage_0.68_with_belt_sampling": float(_norm.cdf(-GATE_NSD)),
                      "note_belt_seed": "the belt uses the seed of the stored stencil null and the "
                                        "same draws for every member A and every shape (common "
                                        "random numbers); its first 4000 sets at A = 0 are the null "
                                        "of Table IV draw by draw"}}

    # ------------------------------------------------------------------ check 1: estimators
    v_data = {k: {} for k in EST_KEYS}
    one = np.ones(1)
    for (k, q), e in ests.items():
        v_data[k][q] = float(e(sig_c[None, :], one, fL, Rc)[0])
    ref_st, _, m_central = est_ref(sig_c, want_mean=True)
    ref_alt = {k: ae.v(sig_c) for k, ae in alt.items()}
    chk1 = {}
    dlnx_ref = json.load(open(_ig_result("results_dlnx.json")))["v_central_data"]
    for q in QS:
        chk1[str(q)] = {"stencil3": abs(v_data["stencil3"][q] - ref_st[q]) / ref_st[q],
                        "local_lin": abs(v_data["local_lin"][q] - ref_alt["local_lin"][q]) / ref_alt["local_lin"][q],
                        "local_quad": abs(v_data["local_quad"][q] - ref_alt["local_quad"][q]) / ref_alt["local_quad"][q],
                        "stencil3_dlnx_vs_results_dlnx": abs(v_data["stencil3_dlnx"][q] - dlnx_ref[str(q)])
                        / dlnx_ref[str(q)]}
    worst1 = max(v for d in chk1.values() for v in d.values())
    out["check1_estimators_vs_reference"] = {"rel_diff": chk1, "worst": worst1,
                                             "passed": bool(worst1 < 1e-10)}
    print("check 1 (vectorized estimators against the reference values): worst rel", worst1, flush=True)
    if worst1 >= 1e-10:
        raise SystemExit("check 1 failed; nothing is written")

    # ------------------------------------------------------------------ shapes and surfaces
    F2c_meas, F2c_model, xs_of = {}, {}, {}
    for q, s in sel.items():
        xs_of[q] = s["x"]
        ic = s["idx"][1]
        F2c_meas[q] = sig_c[ic] / den_set["CT18NNLO"][ic]
        F2c_model[q] = F2_model(pdfs["CT18NNLO"], s["x"], q)
    wbase = {"dx": {q: xs_of[q] * trapw(xs_of[q]) for q in QS},
             "dlnx": {q: trapw(xs_of[q]) for q in QS}}
    sbar = {q: float(m_central[q]) for q in QS}
    rng_shape = np.random.default_rng(RANDOM_SHAPE_SEED)
    shape = {k: {q: model_slope(pdfs[k], xs_of[q], q) for q in QS} for k in SETS}
    shape["ln(1/x)"] = {q: np.log(1 / xs_of[q]) for q in QS}
    shape["ln(1/x)^2"] = {q: np.log(1 / xs_of[q]) ** 2 for q in QS}
    shape["x"] = {q: xs_of[q].copy() for q in QS}
    shape["alternating"] = {q: (-1.0) ** np.arange(len(xs_of[q])) for q in QS}
    shape["random"] = {q: rng_shape.standard_normal(len(xs_of[q])) for q in QS}

    F2c_fam = {"W": F2c_meas, "M": F2c_model}

    def vunit_of(fam, s):
        F2c = F2c_fam[fam]
        return {ms: {q: wsd(wbase[ms][q] * F2c[q], shape[s][q])[0] for q in QS} for ms in wbase}

    vunit = {fam: {s: vunit_of(fam, s) for s in (ALL_SHAPES if fam == "W" else (BELT_SHAPE,))}
             for fam in ("W", "M")}

    def offsets(fam, s, ms):
        F2c = F2c_fam[fam]
        o = {}
        for q in QS:
            mean = wsd(wbase["dx"][q] * F2c[q], shape[s][q])[1]
            r = vunit[fam][BELT_SHAPE][ms][q] / vunit[fam][s][ms][q]
            o[q] = r * (shape[s][q] - mean)
        return o

    def o_of(fam, s, ms, q):
        return offsets(fam, s, ms)[q]

    def surface(fam, s, ms, A, truth_R="CT18NNLO", sb=None):
        return surf(F2c_fam[fam], sbar if sb is None else sb, offsets(fam, s, ms), A, den_set[truth_R])

    def truth_R_of(s):
        return s if s in SETS else "CT18NNLO"

    ref_dx = json.load(open(_ig_result("results_dx.json")))
    vtrue_ref = ref_dx["closure"]["v_true_exact"]
    out["surfaces"] = {
        "sigma_bar_data_mean_slope": {str(q): sbar[q] for q in QS},
        "v_unit": {fam: {ms: {str(q): vunit[fam][BELT_SHAPE][ms][q] for q in QS} for ms in wbase}
                   for fam in vunit},
        "v_unit_of_each_shape_unscaled": {s: {ms: {str(q): vunit["W"][s][ms][q] for q in QS}
                                              for ms in wbase} for s in ALL_SHAPES},
        "definition_W": "F2_v(x,Q2) = F2_meas(x,q) (Q2/q)^{sigma_bar + A r_s [s(x) - <s>_W]}; "
                        "true spread A v_unit under the weights of the estimator's measure; "
                        "A = 0 is the surface of Eq. (null) for every shape",
        "definition_M": "the same with F2^model(x,q) of CT18NNLO in place of F2_meas and the "
                        "CT18NNLO shape only; A = 0 is a zero-spread surface on F2^model, not "
                        "the null of Table IV",
        "M_v_unit_dx_vs_results_dx_v_true": {str(q): vunit["M"][BELT_SHAPE]["dx"][q] - vtrue_ref[str(q)]
                                             for q in QS},
        "ratio_vW_over_vtrue_dx_CT18": {str(q): vunit["W"][BELT_SHAPE]["dx"][q] / vtrue_ref[str(q)]
                                        for q in QS}}

    # ------------------------------------------------------------------ check 3: noiseless
    chk3, worst3 = {}, 0.0
    combos = [("W", s) for s in ALL_SHAPES] + [("M", BELT_SHAPE)]
    for fam, s in combos:
        for ms in wbase:
            for A in (0.0, 0.5, 1.0, 1.5, 3.0):
                sg = surface(fam, s, ms, A)
                for (ek, q), e in ests.items():
                    if MEASURE[ek] != ms:
                        continue
                    vt = A * vunit[fam][BELT_SHAPE][ms][q]
                    got = float(e(sg[None, :], one, fL, Rc)[0])
                    worst3 = max(worst3, abs(got - vt))
                    chk3[f"{fam}|{s}|A={A}|{ek}|{q}"] = got - vt
    out["check3_noiseless_recovery"] = {"worst_abs_diff": worst3, "passed": bool(worst3 < 1e-8),
                                        "n_cases": len(chk3),
                                        "note": "estimator on the noiseless member minus A v_unit, "
                                                "every shape; truth read with the CT18NNLO R"}
    print("check 3 (noiseless members return A v_unit, all shapes): worst abs", worst3, flush=True)
    if worst3 >= 1e-8:
        raise SystemExit("check 3 failed; nothing is written")

    rmis = {}
    for k in ("NNPDF40", "MSHT20"):
        for A in A_COV:
            for ms in wbase:
                sg = surface("W", k, ms, A, truth_R=k)
                for (ek, q), e in ests.items():
                    if MEASURE[ek] != ms:
                        continue
                    vt = A * vunit["W"][BELT_SHAPE][ms][q]
                    rmis[f"{k}|A={A}|{ek}|{q}"] = float(e(sg[None, :], one, fL, Rc)[0]) - vt
    out["noiseless_shift_from_R_mismatch"] = {"table": rmis,
                                              "max_abs": max(abs(v) for v in rmis.values())}

    # ------------------------------------------------------------------ draws and moment form
    t0 = time.time()
    d_belt, Rs_belt = noise.draw(BELT_SEED, M_BELT, used)
    assert d_belt.min() > -100.0
    eng_belt = Engine(np.log1p(d_belt / 100.0), Rs_belt, ests, fL, Rc, used, pos)
    d_cov, Rs_cov = noise.draw(COV_SEED, N_COV, used)
    d_mut, _ = noise.draw(MUT_SEED, N_COV, used)
    assert d_cov.min() > -100.0 and d_mut.min() > -100.0
    eng_cov = Engine(np.log1p(d_cov / 100.0), Rs_cov, ests, fL, Rc, used, pos)
    eng_cov2 = Engine(np.log1p(d_cov / 100.0) + np.log1p(d_mut / 100.0), Rs_cov, ests, fL, Rc, used, pos)
    del d_mut
    print(f"draws and moment form in {time.time() - t0:.1f} s", flush=True)

    # ------------------------------------------------------------------ check 0: moment form vs direct
    n0 = 2000
    d_full, Rs_full = noise.draw(BELT_SEED, n0)
    assert np.array_equal(d_full[:, used], d_belt[:n0]) and np.array_equal(Rs_full, Rs_belt[:n0])
    chk0, worst0 = {}, 0.0
    cases = [("W", "CT18NNLO", "CT18NNLO"), ("W", "x", "CT18NNLO"), ("W", "alternating", "CT18NNLO"),
             ("W", "NNPDF40", "NNPDF40"), ("W", "MSHT20", "MSHT20"), ("M", "CT18NNLO", "CT18NNLO")]
    for fam, s, Rn in cases:
        for A in (0.0, 0.5, 3.0, 8.0):
            for ms in wbase:
                S = surface(fam, s, ms, A, truth_R=Rn)[None, :] * (1 + d_full / 100.0)
                for (ek, q), e in ests.items():
                    if MEASURE[ek] != ms:
                        continue
                    Td = e(S, Rs_full, fL, Rc)
                    mom = eng_belt.moments((ek, q), e, F2c_fam[fam][q], o_of(fam, s, ms, q), lden[Rn],
                                           sl=slice(0, n0))
                    dd = float(np.max(np.abs(T_of(mom, A) - Td)))
                    worst0 = max(worst0, dd)
                    chk0[f"{fam}|{s}|R={Rn}|A={A}|{ek}|{q}"] = dd
    sb_shift = {q: sbar[q] + 0.1 for q in QS}
    worst_sb = 0.0
    for A in (0.0, 1.0, 3.0):
        for ms in wbase:
            S1 = surface("W", "CT18NNLO", ms, A)[None, :] * (1 + d_full / 100.0)
            S2 = surface("W", "CT18NNLO", ms, A, sb=sb_shift)[None, :] * (1 + d_full / 100.0)
            for (ek, q), e in ests.items():
                if MEASURE[ek] == ms:
                    worst_sb = max(worst_sb, float(np.max(np.abs(e(S1, Rs_full, fL, Rc) - e(S2, Rs_full, fL, Rc)))))
    out["check0_moment_form_vs_direct"] = {
        "table": chk0, "worst_abs": worst0, "n_sets": n0,
        "sigma_bar_shift_0.1_worst_abs_change_direct": worst_sb,
        "passed": bool(worst0 < 1e-12 and worst_sb < 1e-12),
        "note": "moment form against the direct estimators on surface x (1 + d/100), first 2000 "
                "belt sets; and the direct statistic with sigma_bar raised by 0.1 at every scale"}
    print("check 0 (moment form vs direct): worst abs", worst0, "; sigma_bar shift:", worst_sb, flush=True)
    if not out["check0_moment_form_vs_direct"]["passed"]:
        raise SystemExit("check 0 failed; nothing is written")

    # ------------------------------------------------------------------ belts
    t0 = time.time()
    G.update(dict(ests=ests, eng_belt=eng_belt, F2c=F2c_fam, o_of=o_of, lden=lden, vunit=vunit))
    bkeys = [(fam, s, ek, q) for fam, shapes in (("W", SHAPES_S), ("M", (BELT_SHAPE,)))
             for s in shapes for (ek, q) in ests]
    belts = dict(_pmap(_build_belt, bkeys, N_PROC_BELT))
    print(f"belts built in {time.time() - t0:.1f} s ({len(belts)} belts of {A_GRID.size} members)", flush=True)

    m_req = int(np.ceil(CL * M_BELT - 1e-9))
    content_ok, tie_members, cont_max = True, 0, 0.0
    for key, B in belts.items():
        c = B.content[CL]; nt = B.n_tie[CL]
        exact = np.isclose(c, m_req / M_BELT, rtol=0, atol=0.5 / M_BELT)
        tie_ok = (c >= m_req / M_BELT - 1e-15) & (c <= (m_req + nt - 1) / M_BELT + 1e-15)
        content_ok &= bool(np.all(exact | ((nt > 1) & tie_ok)))
        tie_members += int(np.sum(~exact))
        cont_max = max(cont_max, float(c.max()))
    out["check_fc_content"] = {"m_required": m_req, "M_belt": M_BELT,
                               "content_required": m_req / M_BELT,
                               "all_members_content_as_required": bool(content_ok),
                               "n_members_above_required_by_ties": tie_members,
                               "max_content": cont_max,
                               "min_content": float(min(B.content[CL].min() for B in belts.values())),
                               "n_belts": len(belts), "n_members_each": int(A_GRID.size)}
    print("FC content per member:", out["check_fc_content"], flush=True)

    belt_out = {}
    for fam in ("W", "M"):
        belt_out[fam] = {}
        for ek in EST_KEYS:
            for q in QS:
                B = belts[(fam, BELT_SHAPE, ek, q)]
                belt_out[fam].setdefault(ek, {})[str(q)] = {
                    "v_unit": B.vu, "v_grid": B.v.tolist(),
                    "p16": B.raw[16].tolist(), "p50": B.raw[50].tolist(), "p84": B.raw[84].tolist(),
                    "p16_iso": B.iso[16].tolist(), "p50_iso": B.iso[50].tolist(),
                    "p84_iso": B.iso[84].tolist(),
                    "n_decreasing_steps_raw": B.nonmono,
                    "fc_log_c": B.logc[CL].tolist(),
                    "fc_region_content": B.content[CL].tolist(),
                    "fc_region_n_ties_at_c": B.n_tie[CL].tolist(),
                    "fc_region_sample_hull_T": B.region_hull,
                    "fc_region_n_pieces_on_grid": B.region_pieces,
                    "fc_region_fraction_bestfit_at_last_member": B.frac_region_bestfit_top.tolist(),
                    "fc_A_max_free_of_top_member": B.A_cap_free,
                    "fc_A0_fraction_of_region_with_ratio_1": B.A0_frac_ratio1_in_region,
                    "sampled_T_range": [B.tlo, B.thi]}
    shape_belts = {}
    for s in SHAPES_S:
        if s == BELT_SHAPE:
            continue
        for ek in EST_KEYS:
            for q in QS:
                B = belts[("W", s, ek, q)]
                shape_belts.setdefault(s, {}).setdefault(ek, {})[str(q)] = {
                    "p16_iso": B.iso[16].tolist(), "p50_iso": B.iso[50].tolist(),
                    "p84_iso": B.iso[84].tolist(), "fc_log_c": B.logc[CL].tolist(),
                    "fc_region_content_min_max": [float(B.content[CL].min()), float(B.content[CL].max())],
                    "fc_region_n_pieces_on_grid_max": int(max(B.region_pieces)),
                    "fc_A_max_free_of_top_member": B.A_cap_free,
                    "n_decreasing_steps_raw": B.nonmono}
    out["belts"] = belt_out
    out["belts_other_shapes_W"] = shape_belts
    A_free = min(B.A_cap_free for B in belts.values())
    out["check_fc_regions"] = {
        "n_members_with_region_in_pieces_on_grid": {f"{k[0]}|{k[1]}|{k[2]}|{k[3]}": int(np.sum(np.array(B.region_pieces) > 1))
                                                    for k, B in belts.items()},
        "max_A_of_member_with_region_in_pieces": {f"{k[0]}|{k[1]}|{k[2]}|{k[3]}":
                                                  (float(A_GRID[np.array(B.region_pieces) > 1].max())
                                                   if np.any(np.array(B.region_pieces) > 1) else None)
                                                  for k, B in belts.items()},
        "A_max_free_of_top_member_min_over_belts": A_free,
        "A0_fraction_of_region_with_ratio_1_min": float(min(B.A0_frac_ratio1_in_region for B in belts.values())),
        "A0_fraction_of_region_with_ratio_1_max": float(max(B.A0_frac_ratio1_in_region for B in belts.values()))}
    print("FC regions:", {k: v for k, v in out["check_fc_regions"].items() if not isinstance(v, dict)}, flush=True)

    # ------------------------------------------------------------------ check 2: null regression
    nul = ref_dx["null"]["summary"]
    chk2 = {}
    S0 = surface("W", BELT_SHAPE, "dx", 0.0)
    d_head, Rs_head = noise.draw(BELT_SEED, M_NULL)
    Shead = S0[None, :] * (1 + d_head / 100.0)
    for q in QS:
        T0 = ests[("stencil3", q)](Shead, Rs_head, fL, Rc)
        Tm = belts[("W", BELT_SHAPE, "stencil3", q)].T0_head
        chk2[str(q)] = {"median": float(np.median(T0)) - nul[str(q)]["median"],
                        "p16": float(np.percentile(T0, 16)) - nul[str(q)]["p16"],
                        "p84": float(np.percentile(T0, 84)) - nul[str(q)]["p84"],
                        "mean": float(np.mean(T0)) - nul[str(q)]["mean"],
                        "moment_form_minus_direct": float(np.max(np.abs(Tm - T0))),
                        "n_tail_at_data": int(np.sum(T0 >= v_data["stencil3"][q]))}
    worst2 = max(abs(v) for d in chk2.values() for kk, v in d.items() if kk != "n_tail_at_data")
    out["check2_null_regression"] = {"diff_vs_results_dx_null_summary": chk2, "worst_abs": worst2,
                                     "passed": bool(worst2 < 1e-12),
                                     "note": "stencil, family W, A = 0, the first 4000 sets of the belt "
                                             "(null seed), direct path and moment form; n_tail_at_data is "
                                             "the count behind Eq. (pval)"}
    print("check 2 (first 4000 sets of the stencil A = 0 member against the stored null): worst abs", worst2,
          {q: chk2[str(q)]["n_tail_at_data"] for q in QS}, flush=True)
    if worst2 >= 1e-12:
        raise SystemExit("check 2 failed; nothing is written")

    # ------------------------------------------------------------------ values on the data
    def data_values(bel, fam, ek, q):
        Bs = {s: bel[(fam, s, ek, q)] for s in (SHAPES_S if fam == "W" else (BELT_SHAPE,))}
        B = Bs[BELT_SHAPE]
        T = v_data[ek][q]
        vu = B.vu
        rec = {"v_data": T, "v_unit": vu, "v_calibrated": float(B.point(T)[0])}
        rec["A_calibrated"] = rec["v_calibrated"] / vu
        rec["v_best_fit_fc"] = B.best_fit(T)
        pcs, g = B.fc_pieces(T)
        rec["fc_68_pieces"] = pcs
        rec["fc_margin_at_data"] = g.tolist()    # g_v(T_data) on the members; the ends are its zeros
        rec["fc_68"] = [pcs[0][0], pcs[-1][1]] if pcs else [float("nan")] * 2
        rec["fc_68_contiguous"] = len(pcs) == 1
        rec["fc_68_in_A"] = [z / vu for z in rec["fc_68"]]
        lo, hi = B.central(T)
        rec["central_68"] = [float(lo[0]), float(hi[0])]
        rec["central_68_in_A"] = [float(lo[0]) / vu, float(hi[0]) / vu]
        rec["fc_A0_accepts_data"] = bool(g[0] >= 0)
        rec["fc_T_clamped"] = bool(T < B.tlo or T > B.thi)
        if fam == "W":
            rec["v_calibrated_by_shape"] = {s: float(Bs[s].point(T)[0]) for s in SHAPES_S}
            byshape = {}
            for s in SHAPES_S:
                p_s, _ = Bs[s].fc_pieces(T)
                cl_, ch_ = Bs[s].central(T)
                byshape[s] = {"fc_68": [p_s[0][0], p_s[-1][1]], "fc_68_pieces": p_s,
                              "central_68": [float(cl_[0]), float(ch_[0])]}
            rec["intervals_by_shape"] = byshape
            for cname, shapes in CLASSES.items():
                pts = [rec["v_calibrated_by_shape"][s] for s in shapes]
                rec[f"v_calibrated_range_class_{cname}"] = [min(pts), max(pts)]
                for key in ("central_68", "fc_68"):
                    los = [byshape[s][key][0] for s in shapes]; his = [byshape[s][key][1] for s in shapes]
                    rec[f"{key}_class_{cname}"] = [float(min(los)),
                                                   float("nan") if any(np.isnan(his)) else float(max(his))]
                    iv = sorted((byshape[s][key][0], byshape[s][key][1]) for s in shapes)
                    reach, cont = iv[0][1], True
                    for a_, b_ in iv[1:]:
                        cont &= bool(a_ <= reach + 1e-15)
                        reach = max(reach, b_)
                    if key == "fc_68":
                        cont = cont and all(len(byshape[s]["fc_68_pieces"]) == 1 for s in shapes)
                    rec[f"{key}_class_{cname}_contiguous"] = bool(cont)
        rec["belt_A0_p16_p50_p84"] = B.null_pct
        rec["belt_A0_p16_p50_p84_full_belt"] = B.full_A0_pct
        rec["belt_A0_p16_p50_p84_iso"] = [float(B.iso[p][0]) for p in (16, 50, 84)]
        rec["below_A0_median"] = bool(T < B.iso[50][0])
        rec["below_A0_p16"] = bool(T < B.iso[16][0])
        rec["above_A0_p84"] = bool(T > B.iso[84][0])
        rec["fraction_of_A0_belt_at_or_above_data"] = float(np.mean(B.T0 >= T))
        rec["fraction_of_A0_null_4000_at_or_above_data"] = float(np.mean(B.T0_head >= T))
        return rec

    old_tab = ref_dx["final_table"]
    old_dlnx_tab = json.load(open(_ig_result("results_dlnx.json")))["final_table"]
    try:
        old_alt = json.load(open(_ig_result("taskH_results.json")))["S19_alt_estimator"]
    except (OSError, KeyError, ValueError):
        old_alt = None
    data_out = {}
    for fam in ("W", "M"):
        data_out[fam] = {}
        for ek in EST_KEYS:
            data_out[fam][ek] = {}
            for q in QS:
                rec = data_values(belts, fam, ek, q)
                if ek == "stencil3":
                    rec["A15_v_corrected"] = old_tab[str(q)]["v_corrected"]
                    rec["A15_ci68_corrected"] = old_tab[str(q)]["ci68_corrected"]
                elif ek == "stencil3_dlnx":
                    rec["A15_v_corrected"] = old_dlnx_tab[str(q)]["v_corrected"]
                    rec["A15_ci68_corrected"] = old_dlnx_tab[str(q)]["ci68_corrected"]
                elif old_alt is not None:
                    rec["A15_v_corrected"] = old_alt[str(q)][ek]["v_corrected"]
                    rec["A15_bias"] = old_alt[str(q)][ek]["bias"]
                data_out[fam][ek][str(q)] = rec
    out["data"] = data_out
    out["data_note"] = ("family W is primary. v_calibrated, central_68 and fc_68 use the belt of "
                        "the CT18NNLO shape; fc_68 is the hull of the accepted set, whose pieces are "
                        "in fc_68_pieces; *_class_G and *_class_S are the hulls over the shape classes. "
                        "belt_A0_p16_p50_p84 are the percentiles of the first 4000 sets of the A = 0 "
                        "member, which are the null of Table IV draw by draw; the percentiles of all "
                        "M_belt sets are in belt_A0_p16_p50_p84_full_belt. M differs from W at most by "
                        "max_abs_W_minus_M")
    wm = [abs(data_out["W"][ek][str(q)][key][i] - data_out["M"][ek][str(q)][key][i])
          for ek in EST_KEYS for q in QS for key in ("central_68", "fc_68") for i in (0, 1)]
    wm += [abs(data_out["W"][ek][str(q)]["v_calibrated"] - data_out["M"][ek][str(q)]["v_calibrated"])
           for ek in EST_KEYS for q in QS]
    out["max_abs_W_minus_M"] = float(max(wm))
    data_ok = True
    for ek in EST_KEYS:
        for q in QS:
            r = data_out["W"][ek][str(q)]
            data_ok &= len(r["fc_68_pieces"]) >= 1 and not np.isnan(r["fc_68"][1]) \
                and r["fc_68"][1] / r["v_unit"] < A_free and not r["fc_T_clamped"]
        print(f"data {ek:14s}", {q: (round(data_out['W'][ek][str(q)]['v_data'], 5),
                                     round(data_out['W'][ek][str(q)]['v_calibrated'], 5),
                                     [[round(z, 5) for z in p] for p in data_out['W'][ek][str(q)]['fc_68_pieces']],
                                     [round(z, 5) for z in data_out['W'][ek][str(q)]['fc_68_class_G']],
                                     [round(z, 5) for z in data_out['W'][ek][str(q)]['fc_68_class_S']])
                                 for q in QS}, flush=True)
    out["check_data_intervals"] = {"all_nonempty_finite_below_top_member_unclamped": bool(data_ok),
                                   "A_max_free_of_top_member": A_free}

    # ------------------------------------------------------------------ check 4: inversion scan
    chk4, worst4 = {}, 0.0
    for ek in EST_KEYS:
        for q in QS:
            B = belts[("W", BELT_SHAPE, ek, q)]
            T = v_data[ek][q]
            vf = np.linspace(0.0, B.v[-1], 400001)
            g = B.margins(np.array([T]))[:, 0]
            acc = np.interp(vf, B.v, g) >= 0
            lo, hi = data_out["W"][ek][str(q)]["fc_68"]
            scan = [float(vf[acc][0]), float(vf[acc][-1])]
            dd = max(abs(scan[0] - lo), abs(scan[1] - hi))
            accc = (np.interp(vf, B.v, B.iso[16]) <= T) & (np.interp(vf, B.v, B.iso[84]) >= T)
            clo, chi = data_out["W"][ek][str(q)]["central_68"]
            scanc = [float(vf[accc][0]), float(vf[accc][-1])] if accc.any() else [0.0, 0.0]
            dd = max(dd, abs(scanc[0] - clo), abs(scanc[1] - chi))
            worst4 = max(worst4, dd)
            chk4[f"{ek}|{q}"] = {"fc_scan": scan, "fc_inverted": [lo, hi],
                                 "fc_n_accepted_runs": int(np.sum(np.diff(acc.astype(int)) == 1) + int(acc[0])),
                                 "central_scan": scanc, "central_inverted": [clo, chi]}
    step = float(max(belts[("W", BELT_SHAPE, ek, q)].v[-1] for ek in EST_KEYS for q in QS) / 400000)
    out["check4_inversion_scan"] = {"table": chk4, "worst_abs": worst4, "scan_step_max": step,
                                    "passed": bool(worst4 <= 1.01 * step)}
    print("check 4 (inversion against a brute-force scan): worst abs", worst4, "step", step, flush=True)

    # ------------------------------------------------------------------ worker state
    for k in [k for k in belts if k[0] == "M"]:     # family M is reported above and not used again
        del belts[k]
    G.update(dict(ests=ests, belts=belts, eng_cov=eng_cov, eng_cov2=eng_cov2, eng_belt=eng_belt,
                  F2c=F2c_fam, lden=lden, vunit=vunit, o_of=o_of, wbase=wbase, shape=shape,
                  noise=noise, used=used, pos=pos, fL=fL, Rc=Rc, data_values=data_values,
                  v_data=v_data))

    # ------------------------------------------------------------------ check 5: coverage
    t0 = time.time()
    jobs = [("any_shape|A=0.0", BELT_SHAPE, 0.0, "CT18NNLO", 1, True)]
    for s in ALL_SHAPES:
        for A in A_COV[1:]:
            jobs.append((f"{s}|A={A}", s, A, truth_R_of(s), 1, True))
    mjobs = [(f"mut|A={A}", BELT_SHAPE, A, "CT18NNLO", 2, False) for A in A_COV]
    ojobs = [(f"off:{BELT_SHAPE}|A={A}", BELT_SHAPE, A, "CT18NNLO", 1, False) for A in A_OFF]
    ojobs += [(f"former:{BELT_SHAPE}|A={A}", BELT_SHAPE, A, "CT18NNLO", 1, False) for A in A_FORMER]
    ojobs += [(f"off:{s}|A={A}", s, A, truth_R_of(s), 1, False)
              for s in SHAPES_S if s != BELT_SHAPE for A in A_OFF_OTHER]
    res = dict(_pmap(_coverage_truth, ojobs + jobs + mjobs, N_PROC))
    print(f"coverage done in {time.time() - t0:.1f} s ({len(jobs) + len(mjobs)} member jobs, "
          f"{len(ojobs)} jobs between members)", flush=True)
    cov = {}
    for lab, *_ in jobs:
        sk, ak = lab.split("|")
        cov.setdefault(sk, {})[ak] = res[lab]
    mut = {f"A={A}": res[f"mut|A={A}"] for A in A_COV}

    def summarize(covtab):
        summ = {}
        for rule in RULES:
            for cname, shapes in CLASSES.items():
                key = f"{rule}|{cname}"
                inn, outc = [], []
                for s, byA in covtab.items():
                    for A, bye in byA.items():
                        for ek, byq in bye.items():
                            for q, r in byq.items():
                                c = r[key]["coverage"]
                                tag = (s, A, ek, q, c)
                                (inn if (s == "any_shape" or s in shapes) else outc).append(tag)
                cin = np.array([t[-1] for t in inn])
                cpos = np.array([t[-1] for t in inn if t[1] != "A=0.0"])
                d = {"n_points_in_class": len(inn),
                     "in_class_min": float(cin.min()), "in_class_max": float(cin.max()),
                     "in_class_mean": float(cin.mean()),
                     "in_class_mean_A_positive": float(cpos.mean()),
                     "in_class_min_A_positive": float(cpos.min()),
                     "in_class_max_A_positive": float(cpos.max()),
                     "in_class_mean_A0": (float(np.mean([t[-1] for t in inn if t[1] == "A=0.0"]))
                                          if any(t[1] == "A=0.0" for t in inn) else None),
                     "in_class_min_at": list(inn[int(np.argmin(cin))][:4]),
                     "n_in_class_below_gate": int(np.sum(cin < GATE)),
                     "n_in_class_z_below_minus3": int(np.sum((cin - CL) / SD_COMB < -3)),
                     "n_in_class_z_below_minus2": int(np.sum((cin - CL) / SD_COMB < -2))}
                if rule == "feldman_cousins":
                    sin = []
                    for s, byA in covtab.items():
                        if s == "any_shape" or s in shapes:
                            for A, bye in byA.items():
                                for ek, byq in bye.items():
                                    for q, r in byq.items():
                                        sin.append(r[key]["coverage_accepted_set"])
                    sin = np.array(sin)
                    d.update({"accepted_set_in_class_min": float(sin.min()),
                              "accepted_set_in_class_min_at": list(inn[int(np.argmin(sin))][:4]),
                              "accepted_set_in_class_mean": float(sin.mean()),
                              "accepted_set_in_class_max": float(sin.max()),
                              "n_accepted_set_in_class_below_gate": int(np.sum(sin < GATE))})
                if outc:
                    co = np.array([t[-1] for t in outc])
                    d.update({"n_points_outside_class": len(outc),
                              "outside_min": float(co.min()),
                              "outside_min_at": list(outc[int(np.argmin(co))][:4]),
                              "n_outside_below_gate": int(np.sum(co < GATE))})
                summ[key] = d
        return summ

    cov_summary = summarize(cov)
    by_shape_min = {rule + "|" + cname: {s: float(min(r[rule + "|" + cname]["coverage"]
                                                      for A, bye in cov[s].items()
                                                      for byq in bye.values() for r in byq.values()))
                                         for s in ALL_SHAPES}
                    for rule in RULES for cname in CLASSES}
    gate_cov = {k: v["n_in_class_below_gate"] == 0 and v.get("n_accepted_set_in_class_below_gate", 0) == 0
                for k, v in cov_summary.items()}
    n_empty = sum(r[f"feldman_cousins|{c}"]["n_empty"] for byA in cov.values() for bye in byA.values()
                  for byq in bye.values() for r in byq.values() for c in CLASSES)
    ten = {}
    for s in ("any_shape", BELT_SHAPE):
        for A, bye in cov[s].items():
            for ek in EST_KEYS:
                r = bye[ek]["10.0"]["feldman_cousins|belt_shape"]
                ten[f"{s}|{A}|{ek}"] = {k: r[k] for k in ("coverage", "n_covered", "n", "sd_binomial",
                                                         "clopper_pearson_95", "z_vs_CL_sd_comb",
                                                         "coverage_accepted_set", "below_gate")}
    out["check5_coverage"] = {"N": N_COV, "table": cov, "summary": cov_summary,
                              "min_coverage_by_truth_shape_A_positive": by_shape_min,
                              "gate_value": GATE, "gate_in_class_no_point_below": gate_cov,
                              "n_empty_fc_sets": int(n_empty),
                              "ten_GeV2_fc_belt_shape": ten,
                              "note": "belts: family W on the shapes of each class, CT18NNLO R, "
                                      "M_belt sets per member; truth: family W with the named shape "
                                      "scaled to v = A v_unit, the R of the named set for global-fit "
                                      "shapes and CT18NNLO otherwise; one set of N coverage draws "
                                      "serves every point, so the points are correlated; at A = 0 the "
                                      "truth does not depend on the shape. coverage = the printed hull "
                                      "contains the truth; coverage_accepted_set = the accepted set "
                                      "itself contains it"}
    # ---------------------------------------------------------------- check 5b: truths between members
    off = {}
    for lab, *_ in ojobs:
        sk, ak = lab.split("|")
        off.setdefault(sk, {})[ak] = res[lab]
    off_true = {k.split(":", 1)[1]: v for k, v in off.items() if k.startswith("off:")}
    former = {k.split(":", 1)[1]: v for k, v in off.items() if k.startswith("former:")}
    off_summary = summarize(off_true)
    former_summary = summarize(former)
    per_cell = {}
    for ek in EST_KEYS:
        for q in QS:
            for rule in RULES:
                key = f"{rule}|belt_shape"
                pts = [(float(a.split("=")[1]), off_true[BELT_SHAPE][a][ek][str(q)][key]) for a in off_true[BELT_SHAPE]]
                cs = np.array([r["coverage"] for _, r in pts])
                mem = np.array([cov[BELT_SHAPE][f"A={A}"][ek][str(q)][key]["coverage"] for A in A_COV[1:]])
                i = int(np.argmin(cs))
                d = {"n_points": len(pts), "hull_min": float(cs.min()), "hull_min_at_A": pts[i][0],
                     "hull_min_record": pts[i][1], "hull_mean": float(cs.mean()),
                     "n_below_gate": int(np.sum(cs < GATE)),
                     "n_z_below_minus2": int(np.sum((cs - CL) / SD_COMB < -2)),
                     "member_truths_mean_A_positive_check5": float(mem.mean()),
                     "off_mean_minus_member_mean": float(cs.mean() - mem.mean()),
                     "coverage_by_A": {f"{a:.7g}": r["coverage"] for a, r in pts}}
                if rule == "feldman_cousins":
                    ss = np.array([r["coverage_accepted_set"] for _, r in pts])
                    d.update({"accepted_set_min": float(ss.min()), "accepted_set_mean": float(ss.mean()),
                              "accepted_set_min_at_A": pts[int(np.argmin(ss))][0],
                              "n_accepted_set_below_gate": int(np.sum(ss < GATE))})
                per_cell.setdefault(key, {})[f"{ek}|{q}"] = d
    gate_off = {k: v["n_in_class_below_gate"] == 0 and v.get("n_accepted_set_in_class_below_gate", 0) == 0
                for k, v in off_summary.items()}
    gate_former = {k: v["n_in_class_below_gate"] == 0 and v.get("n_accepted_set_in_class_below_gate", 0) == 0
                   for k, v in former_summary.items()}
    n_empty_off = sum(r[f"feldman_cousins|{c}"]["n_empty"] for byA in off.values() for bye in byA.values()
                      for byq in bye.values() for r in byq.values() for c in CLASSES)
    out["check5b_coverage_between_members"] = {
        "N": N_COV, "member_spacing_A": DA, "A_between_members_CT18NNLO": list(A_OFF),
        "A_between_members_other_shapes": list(A_OFF_OTHER), "A_former_midpoints_now_members": list(A_FORMER),
        "table_between_members": off_true, "table_former_midpoints": former,
        "summary_between_members": off_summary, "summary_former_midpoints": former_summary,
        "per_cell_belt_shape_CT18NNLO_truth": per_cell,
        "gate_in_class_no_point_below": gate_off, "gate_former_midpoints_no_point_below": gate_former,
        "n_empty_fc_sets": int(n_empty_off),
        "note": "truths midway between belt members (A = (k + 1/2) DA), family W, the named shape "
                "scaled to v = A v_unit, the same belts, draws and pass rule as check 5; the points "
                "of one cell share belt and coverage draws and are correlated; A_former are the "
                "midpoints of the 0.05 grid and the lowest points of the 0.0125 probe, members now"}
    for k, v in off_summary.items():
        print(f"between members {k:24s} in-class min {v['in_class_min']:.5f} at {v['in_class_min_at']} "
              f"mean {v['in_class_mean']:.5f} below gate {v['n_in_class_below_gate']}", flush=True)
    for k, v in per_cell["feldman_cousins|belt_shape"].items():
        print(f"  FC belt shape {k:22s} min {v['hull_min']:.5f} at A = {v['hull_min_at_A']}, mean "
              f"{v['hull_mean']:.5f}, off - member {v['off_mean_minus_member_mean']:+.5f}", flush=True)

    for k, v in cov_summary.items():
        print(f"coverage {k:28s} in-class min {v['in_class_min']:.5f} mean(A>0) {v['in_class_mean_A_positive']:.5f}"
              f" mean(A=0) {v['in_class_mean_A0']:.5f} below gate {v['n_in_class_below_gate']}"
              + (f"; outside min {v['outside_min']:.4f} at {v['outside_min_at']}" if 'outside_min' in v else ""),
              flush=True)

    # power demonstration: regions of content 0.65 must fail the pass rule
    pw = []
    for s in ("any_shape", BELT_SHAPE):
        for A, bye in cov[s].items():
            for ek, byq in bye.items():
                for q, r in byq.items():
                    rr = r["feldman_cousins_content_0.65|belt_shape"]
                    pw.append((f"{s}|{A}|{ek}|{q}", rr["coverage_accepted_set"], rr["coverage"]))
    pw_c = np.array([c for _, c, _ in pw])
    pw_h = np.array([h for _, _, h in pw])
    out["check6b_power_regions_content_0.65"] = {
        "n_points": len(pw), "coverage_min": float(pw_c.min()), "coverage_max": float(pw_c.max()),
        "coverage_mean": float(pw_c.mean()), "n_failing_pass_rule": int(np.sum(pw_c < GATE)),
        "all_fail": bool(np.all(pw_c < GATE)),
        "hull_coverage_min": float(pw_h.min()), "hull_coverage_max": float(pw_h.max()),
        "hull_n_failing_pass_rule": int(np.sum(pw_h < GATE)),
        "table": {k: {"accepted_set": c, "hull": h} for k, c, h in pw},
        "note": "the same belts with regions of content 0.65 (c_v the ceil(0.65 M)-th largest ratio), "
                "belt-shape truths; the accepted set of this construction has true coverage 0.65 by "
                "construction and must fail the pass rule at every point; the hull of a set in pieces "
                "covers more, and its failures are reported beside it"}
    print("power demonstration (content 0.65):", {k: v for k, v in out["check6b_power_regions_content_0.65"].items()
                                                   if k != "table"}, flush=True)

    lost = {f"{rule}|{cname}": {f"{ek}|{q}": mut["A=0.0"][ek][str(q)][f"{rule}|{cname}"]["below_gate"]
                                for ek in EST_KEYS for q in QS}
            for rule in RULES for cname in CLASSES}
    all_lost = {k: bool(all(v.values())) for k, v in lost.items()}
    mut_range = {k: [float(min(mut["A=0.0"][ek][str(q)][k]["coverage"] for ek in EST_KEYS for q in QS)),
                     float(max(mut["A=0.0"][ek][str(q)][k]["coverage"] for ek in EST_KEYS for q in QS))]
                 for k in lost}
    out["check6_mutation_second_layer"] = {"table": mut, "lost_coverage_at_A0": lost,
                                           "all_lost_at_A0": all_lost, "coverage_range_at_A0": mut_range,
                                           "note": "data-side statistic read on truth x (1 + d1) x "
                                                   "(1 + d2), two measurement noise layers, one R "
                                                   "draw, CT18NNLO shape; must fall below the gate "
                                                   "at A = 0 in every cell, for every rule and class"}
    print("mutation: lost coverage at A = 0 in every cell:", all_lost, mut_range, flush=True)
    del G["eng_cov2"], eng_cov2                       # memory: see FCBelt

    # ------------------------------------------------------------------ check 8: re-estimated inputs
    t0 = time.time()
    T_unc = {}
    belts_unc_fixed = {}
    for (ek, q), e in ests.items():
        ms = MEASURE[ek]
        momc = eng_cov.moments((ek, q), e, F2c_meas[q], shape[BELT_SHAPE][q], lden["CT18NNLO"],
                               sl=slice(0, N_UNC))
        T_unc[(ek, q)] = {A: T_of(momc, A) for A in A_COV}
        momb = eng_belt.moments((ek, q), e, F2c_meas[q], shape[BELT_SHAPE][q], lden["CT18NNLO"],
                                sl=slice(0, M_UNC))
        belts_unc_fixed[(ek, q)] = FCBelt(momb, A_GRID, vunit["W"][BELT_SHAPE][ms][q], full=False)
    G.update(dict(T_unc=T_unc, belts_unc_fixed=belts_unc_fixed))
    chunks = [list(range(a, min(N_UNC, a + 50))) for a in range(0, N_UNC, 50)]
    parts = _pmap(_unc_chunk, chunks, N_PROC)
    recs = dict(r for part in parts for r in part)
    unc = {}
    unc_ok = True
    for (ek, q) in ests:
        vu_rel = np.array([recs[j][(ek, q)][0] for j in range(N_UNC)])
        per = {}
        for A in A_COV:
            arr = [recs[j][(ek, q)][1][A] for j in range(N_UNC)]
            lf = np.array([a[0] for a in arr]); hf = np.array([a[1] for a in arr])
            cf_ = np.array([a[2] for a in arr]); sf = np.array([a[3] for a in arr])
            lr_ = np.array([a[4] for a in arr]); hr = np.array([a[5] for a in arr])
            cr = np.array([a[6] for a in arr]); sr = np.array([a[7] for a in arr])
            emp = int(sum(a[8] for a in arr))
            b_ = int(np.sum(cf_ & ~cr)); c_ = int(np.sum(~cf_ & cr))
            dlt = (c_ - b_) / N_UNC
            sd_d = float(np.sqrt(max(b_ + c_ - (c_ - b_) ** 2 / N_UNC, 0.0)) / N_UNC)
            main = cov["any_shape" if A == 0.0 else BELT_SHAPE][f"A={A}"][ek][str(q)]["feldman_cousins|belt_shape"]
            est = main["coverage"] + dlt
            sd_e = float(np.sqrt(SD_COMB ** 2 + sd_d ** 2))
            gate_e = CL - GATE_NSD * sd_e
            dl = lr_ - lf; dh = hr - hf
            okh = np.isfinite(dh)
            per[f"A={A}"] = {"coverage_fixed_inputs": float(np.mean(cf_)),
                             "coverage_reestimated_inputs": float(np.mean(cr)),
                             "coverage_reestimated_inputs_record": cov_record(
                                 int(np.sum(cr)), N_UNC, sd_comb=np.sqrt(CL * (1 - CL) * (1 / N_UNC + 1 / M_UNC))),
                             "n_fixed_only": b_, "n_reestimated_only": c_,
                             "paired_difference": dlt, "paired_difference_sd": sd_d,
                             "coverage_main_belt_fixed_inputs": main["coverage"],
                             "coverage_main_belt_reestimated_estimate": est,
                             "coverage_main_belt_reestimated_sd": sd_e,
                             "gate_with_paired_sd": gate_e,
                             "passes": bool(est >= gate_e),
                             "n_decisions_differ_accepted_set": int(np.sum(sf != sr)),
                             "lower_end_shift_sd": float(np.std(dl, ddof=1)),
                             "lower_end_shift_max_abs": float(np.max(np.abs(dl))),
                             "upper_end_shift_sd": float(np.std(dh[okh], ddof=1)),
                             "upper_end_shift_max_abs": float(np.max(np.abs(dh[okh]))),
                             "n_empty": emp}
            unc_ok &= per[f"A={A}"]["passes"] and emp == 0
        unc.setdefault(ek, {})[str(q)] = {"v_unit_relative_change_sd": float(np.std(vu_rel, ddof=1)),
                                          "v_unit_relative_change_max_abs": float(np.max(np.abs(vu_rel))),
                                          "by_A": per}
    out["check8_reestimated_inputs"] = {
        "N_sets": N_UNC, "M_belt_rebuilt": M_UNC, "table": unc, "all_pass": bool(unc_ok),
        "note": "pseudo-data set j = the first N_sets coverage sets on the CT18NNLO-shape truth at each "
                "A; its central F2 is re-estimated as sigma_r/den with the nominal CT18NNLO R, v_unit "
                "from it; sigma_bar drops out of the statistic exactly (check 0); the belt is rebuilt "
                "on the first M_belt_rebuilt belt sets with these inputs and the set is inverted in it "
                "(FC rule, hull coverage); the fixed-input belt of the same sets gives the paired "
                "decision. coverage_main_belt_reestimated_estimate = main coverage + paired difference"}
    print(f"re-estimated inputs done in {time.time() - t0:.1f} s; all pass: {unc_ok}", flush=True)
    del G["belts_unc_fixed"], G["T_unc"], belts_unc_fixed, T_unc
    for ek in ("stencil3", "stencil3_dlnx"):
        for q in QS:
            print("  unc", ek, q, {A: (round(v['paired_difference'], 5), round(v['paired_difference_sd'], 5),
                                       v['n_fixed_only'], v['n_reestimated_only'],
                                       round(v['upper_end_shift_sd'], 6))
                                   for A, v in unc[ek][str(q)]['by_A'].items()}, flush=True)

    # ------------------------------------------------------------------ check 7: belt seed replicas
    t0 = time.time()
    rjobs, rres = [], {}
    for seed in REP_SEEDS:              # one seed at a time: its draws are made here, not in a worker
        d_r, Rs_r = noise.draw(seed, M_BELT, used)
        assert d_r.min() > -100.0
        G["rep_eng"] = {seed: Engine(np.log1p(d_r / 100.0), Rs_r, ests, fL, Rc, used, pos)}
        del d_r
        jj = [(seed, ek, q) for (ek, q) in ests]
        rres.update(dict(_pmap(_replica_cell, jj, N_PROC_BELT)))
        rjobs += jj
        del G["rep_eng"]
    mc, quoted = {}, {}
    keys_q = ["v_calibrated", "v_best_fit_fc", "central_68", "fc_68", "central_68_class_G", "fc_68_class_G",
              "central_68_class_S", "fc_68_class_S"]
    for ek in EST_KEYS:
        for q in QS:
            allr = [data_out["W"][ek][str(q)]] + [rres[(seed, ek, q)] for seed in REP_SEEDS]
            m, qv = {}, {}
            for key in keys_q:
                vals = np.array([r[key] for r in allr], float)
                m[key] = {"values": vals.tolist(), "sd": np.std(vals, axis=0, ddof=1).tolist(),
                          "mean": np.mean(vals, axis=0).tolist(),
                          "sd_of_mean": (np.std(vals, axis=0, ddof=1) / np.sqrt(len(allr))).tolist(),
                          "n_belts": len(allr)}
                if vals.ndim == 1:
                    qv[key] = settle(vals)
                else:
                    qv[key + "_lo"] = settle(vals[:, 0])
                    qv[key + "_hi"] = settle(vals[:, 1])
            m["fc_68_n_pieces"] = [len(r["fc_68_pieces"]) for r in allr]
            m["fc_A0_accepts_data"] = [bool(r["fc_A0_accepts_data"]) for r in allr]
            qv["v_best_fit_fc"]["not_for_print"] = "the likelihood is flat near v = 0 at some scales; the best-fit member moves between belts"
            mc.setdefault(ek, {})[str(q)] = m
            quoted.setdefault(ek, {})[str(q)] = qv
    out["check7_belt_seed_replicas"] = {"seeds": [BELT_SEED] + list(REP_SEEDS), "table": mc,
                                        "n_belts": 1 + len(REP_SEEDS),
                                        "note": "the main belt and seven replicas with independent "
                                                "draws, M_belt sets each and the final member grid; sd "
                                                "over the eight is the Monte Carlo uncertainty per belt of "
                                                "each value quoted on the data, sd_of_mean that of their "
                                                "mean; the first four replica seeds are those of the "
                                                "previous run"}
    out["quoted_values"] = {
        "table": quoted,
        "rule": "print the mean over the n_belts independent belts (main belt and replicas); a decimal "
                "place is settled when mean - 2 sd_of_mean and mean + 2 sd_of_mean print the same to it "
                "(decimals_settled_2sd_of_mean); the Monte Carlo spread covers belt sampling only, not "
                "the choice of the density-estimate bandwidth",
        "family": "W", "belt_shape": BELT_SHAPE}
    print(f"belt replicas done in {time.time() - t0:.1f} s ({len(rjobs)} cells)", flush=True)
    for ek in EST_KEYS:
        for q in QS:
            qv = quoted[ek][str(q)]
            print(f"  quoted {ek:14s} {q:6}", {k: (None if qv[k]['mean'] is None else round(qv[k]['mean'], 5),
                                                  None if qv[k]['mean'] is None else round(qv[k]['sd_of_mean'], 5),
                                                  qv[k].get('decimals_settled_2sd_of_mean'))
                                               for k in ("v_calibrated", "fc_68_lo", "fc_68_hi")}, flush=True)

    # ------------------------------------------------------------------ check 9: exact members at the data ends
    t0 = time.time()
    chk9, worst9_member, worst9_shift, all_bracketed = {}, 0.0, 0.0, True
    for ek in EST_KEYS:
        for q in QS:
            B = belts[("W", BELT_SHAPE, ek, q)]
            e = ests[(ek, q)]
            mom = eng_belt.moments((ek, q), e, F2c_meas[q], o_of("W", BELT_SHAPE, MEASURE[ek], q), lden["CT18NNLO"])
            Td = v_data[ek][q]
            pcs, g = B.fc_pieces(Td)
            ends = []
            for ip, piece in enumerate(pcs):
                for side, ve in zip(("lo", "hi"), piece):
                    if not np.isfinite(ve) or ve == 0.0:
                        ends.append({"piece": ip, "side": side, "v_interpolated": ve, "exact": "not needed"})
                        continue
                    Ae = ve / B.vu
                    k = int(np.clip(np.searchsorted(B.A, Ae), 1, B.K - 1))
                    ga = B.exact_margin(mom, float(B.A[k - 1]), Td)
                    gb = B.exact_margin(mom, float(B.A[k]), Td)
                    dm = max(abs(ga - g[k - 1]), abs(gb - g[k]))
                    worst9_member = max(worst9_member, dm)
                    rec = {"piece": ip, "side": side, "v_interpolated": ve, "members_bracketing_A": [float(B.A[k - 1]), float(B.A[k])],
                           "margin_exact_at_members": [ga, gb], "margin_exact_minus_grid_at_members": dm}
                    if ga * gb > 0:
                        all_bracketed = False
                        rec["bracketed"] = False
                    else:
                        a_, b_ = float(B.A[k - 1]), float(B.A[k])
                        fa = ga
                        for _ in range(40):
                            c_ = 0.5 * (a_ + b_)
                            fc = B.exact_margin(mom, c_, Td)
                            if fa * fc <= 0:
                                b_ = c_
                            else:
                                a_, fa = c_, fc
                        ve_x = 0.5 * (a_ + b_) * B.vu
                        rec.update({"bracketed": True, "v_exact_member": ve_x, "exact_minus_interpolated": ve_x - ve})
                        worst9_shift = max(worst9_shift, abs(ve_x - ve))
                    ends.append(rec)
            chk9[f"{ek}|{q}"] = ends
    out["check9_exact_members_at_data_ends"] = {
        "table": chk9, "worst_abs_margin_exact_minus_grid_at_members": worst9_member,
        "worst_abs_end_shift": worst9_shift, "all_ends_bracketed": bool(all_bracketed),
        "passed": bool(worst9_member < 1e-9 and all_bracketed),
        "note": "family W, belt shape, main belt sets: each end above 0 is the zero of the margin of a "
                "member built at that v itself (bisection between the two grid members that bracket the "
                "interpolated end, 40 halvings); at the grid members the exact margin must equal the "
                "stored one; exact_minus_interpolated is the error the linear interpolation in v makes "
                "at the data"}
    print(f"check 9 (exact members at the data ends, {time.time() - t0:.1f} s): margin at members worst "
          f"{worst9_member:.2e}, worst end shift {worst9_shift:.2e}, all bracketed {all_bracketed}", flush=True)

    # ------------------------------------------------------------------ check 10: half the spacing
    t0 = time.time()
    conv = dict(_pmap(_conv_cell, list(ests.keys()), min(6, N_PROC_BELT)))   # (2561, M_BELT) arrays
    conv_out, w_end, w_cov, min_half = {}, 0.0, 0.0, 1.0
    for (ek, q), r in conv.items():
        pa, pb = r["fc_68_pieces_grid"], r["fc_68_pieces_half_grid"]
        de = (max(abs(x - y) for u, w in zip(pa, pb) for x, y in zip(u, w))
              if len(pa) == len(pb) else float("nan"))
        r["n_pieces_equal"] = len(pa) == len(pb)
        r["end_max_abs_diff"] = de
        w_end = max(w_end, de) if np.isfinite(de) else float("nan")
        for A, c in r["coverage"].items():
            w_cov = max(w_cov, abs(c["half_minus_grid_accepted_set"]))
            min_half = min(min_half, c["half_grid"]["accepted_set"])
        conv_out[f"{ek}|{q}"] = r
    out["check10_half_spacing"] = {
        "spacing_A": DA, "half_spacing_A": DA_HALF, "A_truths": list(A_CONV), "table": conv_out,
        "max_abs_end_diff": w_end, "max_abs_accepted_set_coverage_diff": w_cov,
        "min_accepted_set_coverage_half_spacing": min_half,
        "note": "family W, belt shape, the main belt sets rebuilt with members every DA/2; the data "
                "pieces and the coverage at A_truths (midpoints of the DA grid, main coverage draws) on "
                "both grids; the differences measure what the interpolation in v still changes"}
    print(f"check 10 (half spacing, {time.time() - t0:.1f} s): max end diff {w_end:.2e}, max coverage diff "
          f"{w_cov:.5f}, min coverage at half spacing {min_half:.5f}", flush=True)

    # ------------------------------------------------------------------ A15 procedure on the null
    t0 = time.time()
    d_set, Rs_set = noise.draw(OLD_SET_SEED, N_OLD_SETS)
    d_rep, Rs_rep = noise.draw(OLD_REP_SEED, N_OLD_REPS)
    sg0 = surface("W", BELT_SHAPE, "dx", 0.0)
    old = {}
    vc = {q: np.empty(N_OLD_SETS) for q in QS}
    lo_ex = {q: np.empty(N_OLD_SETS, bool) for q in QS}
    Tuni = {q: np.empty(N_OLD_SETS) for q in QS}
    for j in range(N_OLD_SETS):
        D = sg0 * (1 + d_set[j] / 100.0)
        S = D[None, :] * (1 + d_rep / 100.0)
        for q in QS:
            b = old_tab[str(q)]["bias"]
            v = ests[("stencil3", q)](S, Rs_rep, fL, Rc)
            vc[q][j] = np.median(v) - b
            lo_ex[q][j] = (np.percentile(v, 16) - b) > 0
            Tuni[q][j] = ests[("stencil3", q)](D[None, :], Rs_set[j:j + 1], fL, Rc)[0] - b
    for q in QS:
        old[str(q)] = {"bias_b_used": old_tab[str(q)]["bias"],
                       "mean_v_corr_eq_bias": float(np.mean(vc[q])),
                       "fraction_ci68_excludes_zero": float(np.mean(lo_ex[q])),
                       "mean_unperturbed_minus_b": float(np.mean(Tuni[q]))}
    out["A15_procedure_on_zero_spread"] = {
        "n_sets": N_OLD_SETS, "n_replicas_per_set": N_OLD_REPS, "per_scale": old,
        "note": "stencil, family W at A = 0 (true spread zero); Eq. (bias) of A15 applied to each "
                "pseudo-data set with the stored b; and the alternative, the value on the "
                "unperturbed set minus b"}
    print(f"A15 procedure on the null ({time.time() - t0:.1f} s):", old, flush=True)

    gates = {"check0": out["check0_moment_form_vs_direct"]["passed"],
             "check1": out["check1_estimators_vs_reference"]["passed"],
             "check2": out["check2_null_regression"]["passed"],
             "check3": out["check3_noiseless_recovery"]["passed"],
             "check4": out["check4_inversion_scan"]["passed"],
             "fc_content_per_member": out["check_fc_content"]["all_members_content_as_required"],
             "data_intervals": out["check_data_intervals"]["all_nonempty_finite_below_top_member_unclamped"],
             "fc_no_empty_set_in_coverage": n_empty == 0,
             "coverage_truths_below_top_member": bool(max(A_COV + A_OFF + A_FORMER + A_OFF_OTHER) < A_free),
             "fc_no_empty_set_between_members": n_empty_off == 0,
             **{f"check5b_between_members|{k}": v for k, v in gate_off.items()},
             **{f"check5b_former_midpoints|{k}": v for k, v in gate_former.items()},
             **{f"check5_coverage|{k}": v for k, v in gate_cov.items()},
             "check6b_power_content_0.65_all_fail": out["check6b_power_regions_content_0.65"]["all_fail"],
             **{f"check6_mutation_lost|{k}": v for k, v in all_lost.items()},
             "check8_reestimated_inputs": unc_ok,
             "check9_exact_members": out["check9_exact_members_at_data_ends"]["passed"]}
    out["gates"] = gates
    out["all_gates_passed"] = bool(all(gates.values()))
    out["runtime_s"] = time.time() - t_start
    with open(_ig_result("calibration.json"), "w") as f:
        json.dump(out, f, indent=1)
    print("wrote", os.path.relpath(_ig_result("calibration.json"), os.path.dirname(HERE)))
    print("gates:", gates)
    if not out["all_gates_passed"]:
        sys.exit(1)


if __name__ == "__main__":
    main()


==> anc/repro/code/taskH.py <==
#!/usr/bin/env python3
"""
The estimator and power study of the HERA extraction (App. C, app:hera).

It reuses the estimator of taskD2_dx.py unchanged: the spread of d lnF2/d lnQ2 at fixed
Q^2 over the common x, under the dx measure p_i propto x_i F2_i dln(1/x)_i, with R from a
model surface for the conversion sigma_r -> F2, the full 169-source covariance, the
subtraction of the bias measured on the model surface, and the one-sided zero-spread null.
The blocks of the output keep the labels S18 to S21b as JSON keys:

  S18   leave one x out: per Q^2, the change of v on the central data when each common
        x is removed, with the worst case compared with the null.
  S19   two alternatives to the three-point derivative: local linear and local
        quadratic fits of ln F2 in ln Q^2 over the five nearest Q^2 per x, with v and
        the bias of each.
  S20   the model surface rebuilt on NNPDF4.0 and MSHT20 as well as CT18NNLO, with the
        null and the bias rerun on each.
  S21   the null: tail counts at 4000 and 12000 replicas, (n+1)/(N+1), and the
        correlation of the null statistics between scales.
  S21b  a null for each estimator on its own window, the power against the CT18NNLO
        surface, leave one x out for the local fits, and the family bounds, with the
        32-member family of adjacent triples marked as primary (decision DA14).

It also stores how often the F_2 floor acts in each arm (key n_floored) and the family
bounds on the leave-one-out worst case of the three-point derivative (key
S18_family_bounds). At the end it calls make_tables.py, which writes results/tables/.

Writes results/taskH_results.json.
"""
# --- deposit path configuration (single source of truth) ----------------------
import os as _os, sys as _sys
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(__file__)))
from infogeo_paths import CODE as _IG_CODE, DATA as _IG_DATA, RESULTS as _IG_RESULTS, \
    FIGURES as _IG_FIGURES, result as _ig_result, figure as _ig_figure, hera as _ig_hera
_IG_PKG = _os.path.dirname(_IG_CODE)
# -----------------------------------------------------------------------------

import os, sys, json
import numpy as np

CODE_DIR = _IG_CODE
sys.path.insert(0, CODE_DIR)
from taskD2_dx import (read_hera, LHAGrid, F2_model, FL_model, build_selection,
                       stencil_coeffs, trapw, Estimator, run_mc, summarize,
                       STENCILS, XMAX, S_CM, DATA, grid_identity)

HERE = os.path.dirname(os.path.abspath(__file__))
SEED = 20260721
NREP = 4000
ARM = "HERA1+2_NCep_920.dat"          # the E_p = 920 GeV arm

# How often the F_2 floor of 1e-6 is reached, per arm and per estimator. Filled by the
# functions below and written to taskH_results.json under n_floored.
FLOORED = {}

SURF = {"CT18NNLO":  os.path.join(DATA, "CT18NNLO"),
        "NNPDF40":   os.path.join(DATA, "NNPDF40_nnlo_as_01180"),
        "MSHT20":    os.path.join(DATA, "MSHT20nnlo_as118")}

# --------------------------------------------------------------------------- helpers
def load_data(arm=ARM):
    hdr, rows = read_hera(_ig_hera(arm))
    sel = build_selection(hdr, rows)
    iQ2, ix, isg = hdr.index("Q2"), hdr.index("x"), hdr.index("Sigma")
    ist, iun = hdr.index("stat"), hdr.index("uncor")
    corr_names = [h for h in hdr if h.startswith("sys")] + \
                 ["delta_rel", "delta_1", "delta_2", "delta_3", "delta_4",
                  "delta_gp", "delta_had"]
    icorr = [hdr.index(h) for h in corr_names]
    cols = dict(iQ2=iQ2, ix=ix, isg=isg, ist=ist, iun=iun, icorr=icorr,
                ncorr=len(icorr))
    return hdr, rows, sel, cols


def Rmodel(pdf, rows, cols, idx_set):
    """R = F_L/(F2-F_L) at each requested row index (CT/NNPDF/MSHT surface)."""
    iQ2, ix = cols["iQ2"], cols["ix"]
    Rc = np.zeros(len(rows))
    for i in idx_set:
        q2, xx = rows[i, iQ2], rows[i, ix]
        f2 = F2_model(pdf, xx, q2)[0]
        fl = FL_model(pdf, xx, q2)[0]
        Rc[i] = fl / max(f2 - fl, 1e-9)
    return Rc


def v_from(xs, F2c, slopes):
    """dx-measure spread of per-x slopes with weight p_i propto x_i F2c_i dln(1/x)_i."""
    w = xs * trapw(xs)
    p = w * F2c
    p = p / p.sum()
    m = float(np.sum(p * slopes))
    v = float(np.sqrt(max(np.sum(p * slopes ** 2) - m ** 2, 0.0)))
    return v, m


# =========================================================================== S20 core
def run_surface(name, setdir, hdr, rows, sel, cols, seed=SEED, nrep=NREP):
    """Full dx pipeline on ONE PDF surface: data full arm, closure+bias, null."""
    iQ2, ix, isg = cols["iQ2"], cols["ix"], cols["isg"]
    ist, iun, icorr = cols["ist"], cols["iun"], cols["icorr"]
    pdf = LHAGrid(setdir)

    used = sorted({int(i) for s in sel.values() for idx in s["idx"] for i in idx})
    Rc = Rmodel(pdf, rows, cols, used)
    est = Estimator(hdr, rows, sel, Rc)

    sig_c = rows[:, isg].copy()
    stat, uncor = rows[:, ist].copy(), rows[:, iun].copy()
    C = rows[:, icorr].copy()

    v_central, _, m_central = est(sig_c, want_mean=True)

    # data full arm (median/interval/std) -- PDF enters only via Rc
    dist_full, nfl_full = run_mc(est, sig_c, stat, uncor, C, nrep, seed + 1, "full")
    full = summarize(dist_full)

    # closure: smooth sigma_r surface from this PDF
    sig_m = np.zeros(len(rows))
    for i in used:
        q2, xx = rows[i, iQ2], rows[i, ix]
        y = q2 / (S_CM * xx)
        fLk = y ** 2 / (1 + (1 - y) ** 2)
        sig_m[i] = F2_model(pdf, xx, q2)[0] - fLk * FL_model(pdf, xx, q2)[0]
    v_noiseless, _ = est(sig_m)

    # model spread v_true (eps-derivative of ln F2 in ln Q2), dx measure
    v_true = {}
    eps = 1.005
    for q, s in sel.items():
        xs = s["x"]
        lup = np.log(F2_model(pdf, xs, q * eps))
        ldn = np.log(F2_model(pdf, xs, q / eps))
        slope = (lup - ldn) / (2 * np.log(eps))
        v_true[q], _ = v_from(xs, F2_model(pdf, xs, q), slope)

    dist_cl, nfl_cl = run_mc(est, sig_m, stat, uncor, C, nrep, seed + 11, "full")
    cl = summarize(dist_cl)
    bias = {q: cl[q]["mean"] - v_true[q] for q in STENCILS}          # total closure bias
    bias_nr = {q: cl[q]["mean"] - v_noiseless[q] for q in STENCILS}  # noise-rectification

    # null surface: data F2 at central scale, flat (x-indep) slope m_central
    sig_null = sig_c.copy()
    for q, s in sel.items():
        g0 = m_central[q]
        idx_c = s["idx"][1]
        rc = Rc[idx_c]
        den_c = 1 - est.fL[idx_c] * rc / (1 + rc)
        F2c = sig_c[idx_c] / den_c
        for j, q_j in enumerate(s["sten"]):
            idx_j = s["idx"][j]
            F2j = F2c * (q_j / q) ** g0
            r_j = Rc[idx_j]
            den_j = 1 - est.fL[idx_j] * r_j / (1 + r_j)
            sig_null[idx_j] = F2j * den_j
    null_noiseless, _ = est(sig_null)
    dist_null, nfl_null = run_mc(est, sig_null, stat, uncor, C, nrep, seed + 21, "full")
    FLOORED[f"S20_{name}"] = dict(data_full=int(nfl_full), model_surface_full=int(nfl_cl),
                                  null_full=int(nfl_null))

    table, pvals = {}, {}
    for q in STENCILS:
        a = dist_null[q]
        obs = v_central[q]
        n_tail = int(np.sum(a >= obs))
        p = (n_tail + 1) / (nrep + 1)
        pvals[q] = dict(p=p, n_tail=n_tail, null_median=float(np.median(a)),
                        null_p95=float(np.percentile(a, 95)), null_max=float(np.max(a)),
                        v_obs=float(obs))
        b = bias[q]
        f = full[q]
        table[q] = dict(v_central=float(v_central[q]), v_median=f["median"],
                        v_true=float(v_true[q]), bias=float(b), bias_nr=float(bias_nr[q]),
                        v_corrected=f["median"] - b,
                        ci68=[f["p16"] - b, f["p84"] - b],
                        err_full=f["std"], null_p=p, n_tail=n_tail)
    return dict(name=name, table=table, pvals=pvals, v_central=v_central,
                m_central=m_central, v_true=v_true, bias=bias,
                dist_null=dist_null, dist_full=dist_full, Rc=Rc, est=est,
                sig_c=sig_c, stat=stat, uncor=uncor, C=C)


# =========================================================================== S18
def leave_one_out(res_ct, rows, sel, cols):
    """Central-data dv_F2 removing each common x, per Q^2 (dx measure, CT18 R)."""
    est = res_ct["est"]
    Rc = res_ct["Rc"]
    sig = res_ct["sig_c"]
    fL = est.fL
    out = {}
    for q, s in sel.items():
        sten = s["sten"]
        idxs = s["idx"]                 # 3 arrays over common x
        xs = s["x"]
        c = stencil_coeffs(sten)
        lF2 = []
        for j in range(3):
            r = Rc[idxs[j]]
            den = 1 - fL[idxs[j]] * r / (1 + r)
            FLOORED["S18_central_data"] = FLOORED.get("S18_central_data", 0) + \
                int(np.sum(sig[idxs[j]] / den <= 1e-6))
            lF2.append(np.log(np.clip(sig[idxs[j]] / den, 1e-6, None)))
        lF2 = np.array(lF2)                     # (3, n)
        slope = c[0] * lF2[0] + c[1] * lF2[1] + c[2] * lF2[2]
        F2c = np.exp(lF2[1])
        v_full, _ = v_from(xs, F2c, slope)
        rows_out = []
        for k in range(len(xs)):
            keep = np.arange(len(xs)) != k
            v_k, _ = v_from(xs[keep], F2c[keep], slope[keep])
            rows_out.append(dict(x=float(xs[k]), v_loo=v_k, dv=v_k - v_full,
                                 reldv=(v_k - v_full) / v_full))
        dv = np.array([r["dv"] for r in rows_out])
        out[q] = dict(v_full=v_full, n=len(xs), points=rows_out,
                      max_abs_dv=float(np.max(np.abs(dv))),
                      max_rel_dv=float(np.max(np.abs(dv)) / v_full))
    return out


# =========================================================================== S19
class AltEst:
    """Local-polynomial d lnF2/d lnQ2 (nearest-5 Q^2 per common x), dx spread."""
    def __init__(self, rows, sel, cols, Rc_stencil_rows, pdf, degree):
        self.sel = sel
        self.degree = degree
        iQ2, ix = cols["iQ2"], cols["ix"]
        y = rows[:, iQ2] / (S_CM * rows[:, ix])
        self.fL = y ** 2 / (1 + (1 - y) ** 2)
        self.Rc = Rc_stencil_rows.copy()
        self.n_floored = 0          # running count of values clipped at the F_2 floor
        self.pack = {}
        for q, s in sel.items():
            per_x = []
            for m, xx in enumerate(s["x"]):
                mask = np.isclose(rows[:, ix], xx, rtol=1e-6) & \
                       (rows[:, iQ2] > 0)
                cand = np.where(mask)[0]
                q2c = rows[cand, iQ2]
                u = np.log(q2c)
                u0 = np.log(q)
                order = np.argsort(np.abs(u - u0))
                pick = cand[order[:5]]              # nearest-5 in lnQ2
                # ensure the central point (Q2==q) is present
                cidx = s["idx"][1][m]
                if cidx not in pick:
                    pick = np.append(pick[:-1], cidx)
                up = np.log(rows[pick, iQ2])
                # design + slope-at-center row (linear in lnF2)
                if degree == 1:
                    X = np.vstack([np.ones_like(up), up]).T
                    pinv = np.linalg.pinv(X)
                    row = pinv[1, :]                # slope = b (u-indep)
                else:
                    X = np.vstack([np.ones_like(up), up, up ** 2]).T
                    pinv = np.linalg.pinv(X)
                    row = pinv[1, :] + 2 * u0 * pinv[2, :]
                # fill Rc for window points from the SAME PDF surface
                for i in pick:
                    if self.Rc[i] == 0.0:
                        q2i, xi = rows[i, iQ2], rows[i, ix]
                        f2 = F2_model(pdf, xi, q2i)[0]
                        flv = FL_model(pdf, xi, q2i)[0]
                        self.Rc[i] = flv / max(f2 - flv, 1e-9)
                per_x.append(dict(pick=pick, row=row, cidx=cidx))
            self.pack[q] = dict(xs=s["x"], per_x=per_x)

    def v(self, sig, Rscale=1.0):
        out = {}
        for q, pk in self.pack.items():
            xs = pk["xs"]
            slopes = np.empty(len(xs))
            F2c = np.empty(len(xs))
            for m, px in enumerate(pk["per_x"]):
                idx = px["pick"]
                r = self.Rc[idx] * Rscale
                den = 1 - self.fL[idx] * r / (1 + r)
                self.n_floored += int(np.sum(sig[idx] / den <= 1e-6))
                lF2 = np.log(np.clip(sig[idx] / den, 1e-6, None))
                slopes[m] = np.dot(px["row"], lF2)
                ci = px["cidx"]
                rc = self.Rc[ci] * Rscale
                denc = 1 - self.fL[ci] * rc / (1 + rc)
                F2c[m] = sig[ci] / denc
            v, _ = v_from(xs, F2c, slopes)
            out[q] = v
        return out


def alt_mc(altest, sig_base, stat, uncor, C, nrep, seed):
    rng = np.random.default_rng(seed)
    N, K = C.shape
    out = {q: np.empty(nrep) for q in STENCILS}
    for r in range(nrep):
        d = stat * rng.standard_normal(N) + uncor * rng.standard_normal(N) \
            + C @ rng.standard_normal(K)
        Rs = max(1.0 + 0.5 * rng.standard_normal(), 0.05)
        vs = altest.v(sig_base * (1 + d / 100.0), Rscale=Rs)
        for q in STENCILS:
            out[q][r] = vs[q]
    return out


def run_S19(res_ct, rows, sel, cols):
    pdf = LHAGrid(SURF["CT18NNLO"])
    Rc = res_ct["Rc"]
    sig_c = res_ct["sig_c"]; stat = res_ct["stat"]; uncor = res_ct["uncor"]; C = res_ct["C"]
    iQ2, ix = cols["iQ2"], cols["ix"]

    v_true = res_ct["v_true"]
    ests = {"stencil3": None,
            "local_lin": AltEst(rows, sel, cols, Rc, pdf, 1),
            "local_quad": AltEst(rows, sel, cols, Rc, pdf, 2)}

    # closure surface (CT18) filled over stencil AND all local-window points,
    # else the local estimator reads sig_m=0 at window rows -> log-floor garbage.
    used = set(int(i) for s in sel.values() for idx in s["idx"] for i in idx)
    for ae in ests.values():
        if ae is None:
            continue
        for q, pk in ae.pack.items():
            for px in pk["per_x"]:
                used.update(int(i) for i in px["pick"])
    used = sorted(used)
    sig_m = np.zeros(len(rows))
    for i in used:
        q2, xx = rows[i, iQ2], rows[i, ix]
        y = q2 / (S_CM * xx); fLk = y ** 2 / (1 + (1 - y) ** 2)
        sig_m[i] = F2_model(pdf, xx, q2)[0] - fLk * FL_model(pdf, xx, q2)[0]
    outq = {q: {} for q in STENCILS}
    for label, ae in ests.items():
        if ae is None:
            # The stencil's bias is already measured by run_surface, on the replica
            # stream the principal table uses.  Re-measuring it here on a different
            # stream would print two values for one quantity, which is how the same
            # number came to differ across three tables of the same appendix.
            v_c = res_ct["v_central"]
            v_nl, _ = res_ct["est"](sig_m)
            df = res_ct["dist_full"]
            for q in STENCILS:
                b = res_ct["bias"][q]
                outq[q][label] = dict(v_central=float(v_c[q]),
                                      bias=float(b),
                                      v_corrected=float(np.median(df[q]) - b),
                                      err_full=float(np.std(df[q])),
                                      v_noiseless=float(v_nl[q]),
                                      bias_source="run_surface (the principal replica stream)")
        else:
            na = ae.n_floored
            v_c = ae.v(sig_c)
            v_nl = ae.v(sig_m)
            n0 = ae.n_floored
            distm = alt_mc(ae, sig_m, stat, uncor, C, NREP, SEED + 41)
            n1 = ae.n_floored
            distd = alt_mc(ae, sig_c, stat, uncor, C, NREP, SEED + 51)
            FLOORED[f"S19_{label}"] = dict(central_and_noiseless=n0 - na,
                                           model_surface_full=n1 - n0,
                                           data_full=ae.n_floored - n1)
            for q in STENCILS:
                b = float(np.mean(distm[q]) - v_true[q])
                outq[q][label] = dict(v_central=float(v_c[q]),
                                      bias=b,
                                      v_corrected=float(np.median(distd[q]) - b),
                                      err_full=float(np.std(distd[q])),
                                      v_noiseless=float(v_nl[q]))
    return dict(per_Q2=outq, v_true=v_true)


# =========================================================================== S21
def run_S21(res_ct, rows, sel, cols):
    dist = res_ct["dist_null"]
    v_obs = res_ct["v_central"]
    # tail counts at NREP
    tails = {}
    for q in STENCILS:
        a = dist[q]; obs = v_obs[q]
        n_tail = int(np.sum(a >= obs))
        tails[q] = dict(n_tail=n_tail, N=NREP, p=(n_tail + 1) / (NREP + 1),
                        mc_res=float(np.sqrt(max(n_tail, 1)) / (NREP + 1)))
    # inter-scale correlation of v_null across replicas
    keys = list(STENCILS)
    M = np.vstack([dist[q] for q in keys])
    corr = np.corrcoef(M)
    interscale = {f"{keys[i]}-{keys[j]}": float(corr[i, j])
                  for i in range(len(keys)) for j in range(i + 1, len(keys))}
    # 12000-replica null at Q2=35 (and all)
    pdf = res_ct  # reuse est & null surface via a fresh larger MC
    est = res_ct["est"]
    # rebuild null surface deterministically (same as run_surface)
    sig_c = res_ct["sig_c"]; Rc = res_ct["Rc"]; m_central = res_ct["m_central"]
    sig_null = sig_c.copy()
    for q, s in sel.items():
        g0 = m_central[q]; idx_c = s["idx"][1]
        rc = Rc[idx_c]; den_c = 1 - est.fL[idx_c] * rc / (1 + rc)
        F2c = sig_c[idx_c] / den_c
        for j, q_j in enumerate(s["sten"]):
            idx_j = s["idx"][j]
            r_j = Rc[idx_j]; den_j = 1 - est.fL[idx_j] * r_j / (1 + r_j)
            sig_null[idx_j] = F2c * (q_j / q) ** g0 * den_j
    dist12, nfl12 = run_mc(est, sig_null, res_ct["stat"], res_ct["uncor"], res_ct["C"],
                           12000, SEED + 21, "full")
    FLOORED["S21_null_12000"] = int(nfl12)
    tails12 = {}
    for q in STENCILS:
        a = dist12[q]; obs = v_obs[q]
        n_tail = int(np.sum(a >= obs))
        tails12[q] = dict(n_tail=n_tail, N=12000, p=(n_tail + 1) / 12001)
    bonf = {q: min(1.0, 3 * tails[q]["p"]) for q in STENCILS}
    return dict(tails=tails, tails12=tails12, interscale=interscale,
                bonferroni=bonf)


# =========================================================================== S21b
NREP_ALT = 100000        # p ~ 1e-4 needs a reporting floor well below it


def _flat_slope_null(est_like, sel, Rc, fL, sig_c, m_central, fill_rows):
    """Build the zero-spread surface: F2 at the central scale carried to every
    row in `fill_rows` with ONE x-independent slope per Q^2.

    Same construction as the stencil null of run_surface, but filled over an
    arbitrary set of rows so that an estimator reading a five-point window in
    ln Q^2 sees a flat-slope surface everywhere it looks, not only on the three
    stencil points.
    """
    sig_null = sig_c.copy()
    for q, s in sel.items():
        g0 = m_central[q]
        idx_c = s["idx"][1]
        rc = Rc[idx_c]
        den_c = 1 - fL[idx_c] * rc / (1 + rc)
        F2c_by_x = sig_c[idx_c] / den_c              # one F2 per common x
        for m, xx in enumerate(s["x"]):
            for i in fill_rows[q][m]:
                q2i = ROWS_CACHE[i, COLS_CACHE["iQ2"]]
                r_i = Rc[i]
                den_i = 1 - fL[i] * r_i / (1 + r_i)
                sig_null[i] = F2c_by_x[m] * (q2i / q) ** g0 * den_i
    return sig_null


def _clopper_pearson(k, n, alpha=0.05):
    """Two-sided equal-tail 100(1-alpha)% Clopper-Pearson interval.

    Note what the upper endpoint means: it is a ONE-SIDED 100(1-alpha/2)% bound,
    not a one-sided 95% bound.  For k = 0 it equals 1 - (alpha/2)^(1/n).  Quote
    _cp_upper_one_sided when the claim is one-sided, which it is here: the
    interesting statement is that p is small, not that p lies in an interval.
    """
    from scipy.stats import beta
    lo = 0.0 if k == 0 else float(beta.ppf(alpha/2, k, n - k + 1))
    hi = 1.0 if k == n else float(beta.ppf(1 - alpha/2, k + 1, n - k))
    return lo, hi


def _cp_upper_one_sided(k, n, alpha=0.05):
    """One-sided 100(1-alpha)% Clopper-Pearson upper limit on a binomial rate.

    For k = 0 this is 1 - alpha^(1/n), which at alpha = 0.05 and n = 100000 is
    2.996e-5.  The two-sided interval's upper endpoint (3.689e-5) is a 97.5%
    one-sided bound and must not be labeled 95%.
    """
    from scipy.stats import beta
    return 1.0 if k == n else float(beta.ppf(1 - alpha, k + 1, n - k))


class _AltSubset:
    """The same local-fit estimator restricted to a subset of the common x points.

    A leave-one-out study on a spread has to drop the point from the MEASURE as well
    as from the sum, and the null has to be rebuilt on what is left; this wrapper
    exposes the reduced estimator so that both can be done.
    """

    def __init__(self, ae, q, keep):
        self.ae = ae
        self.q = q
        self.keep = list(keep)
        pk = ae.pack[q]
        self.xs = np.array([pk["xs"][k] for k in self.keep])
        self.per_x = [pk["per_x"][k] for k in self.keep]
        self.n_floored = 0

    def v(self, sig, Rscale=1.0):
        ae = self.ae
        slopes = np.empty(len(self.xs))
        F2c = np.empty(len(self.xs))
        for m, px in enumerate(self.per_x):
            idx = px["pick"]
            r = ae.Rc[idx]*Rscale
            den = 1 - ae.fL[idx]*r/(1 + r)
            self.n_floored += int(np.sum(sig[idx]/den <= 1e-6))
            lF2 = np.log(np.clip(sig[idx]/den, 1e-6, None))
            slopes[m] = np.dot(px["row"], lF2)
            ci = px["cidx"]
            rc = ae.Rc[ci]*Rscale
            F2c[m] = sig[ci]/(1 - ae.fL[ci]*rc/(1 + rc))
        v, _ = v_from(self.xs, F2c, slopes)
        return float(v)


def _subset_mc(sub, sig_base, stat, uncor, C, nrep, seed):
    """Null replicas for a reduced estimator, same covariance as everywhere else."""
    rng = np.random.default_rng(seed)
    N, K = C.shape
    out = np.empty(nrep)
    for r in range(nrep):
        d = stat*rng.standard_normal(N) + uncor*rng.standard_normal(N) \
            + C @ rng.standard_normal(K)
        Rs = max(1.0 + 0.5*rng.standard_normal(), 0.05)
        out[r] = sub.v(sig_base*(1 + d/100.0), Rscale=Rs)
    return out


def run_S21b(res_ct, rows, sel, cols):
    """Recalibrate the null for EVERY estimator, not just the 3-point stencil.

    The published null is built for the stencil and then reused when the
    alternative estimators are quoted, which is not a calibration: a local fit
    over five points averages down the point-to-point noise the null is made of,
    so its null distribution is narrower and its p-value is not the stencil's.
    Each estimator gets its own zero-spread surface and its own replicas here.

    A regression test runs first: the same surface applied to the three-point
    derivative has to reproduce the stored p-values of run_surface, or the
    recalibration is not used.  It is a regression test and not a calibration: it
    reuses the same estimator object, the same run_mc and the same seed offset as the
    stored run, so agreement to every digit tests _flat_slope_null and the code around
    it, and nothing about whether the null is correctly calibrated.  A failure raises
    and does not return, so the program stops here and writes no result file.
    (Identifiers and JSON keys keep their older names.)
    """
    global ROWS_CACHE, COLS_CACHE
    ROWS_CACHE, COLS_CACHE = rows, cols
    pdf = LHAGrid(SURF["CT18NNLO"])
    Rc, sig_c = res_ct["Rc"], res_ct["sig_c"]
    stat, uncor, C = res_ct["stat"], res_ct["uncor"], res_ct["C"]
    est = res_ct["est"]
    m_central, v_central = res_ct["m_central"], res_ct["v_central"]

    ests = {"local_lin": AltEst(rows, sel, cols, Rc, pdf, 1),
            "local_quad": AltEst(rows, sel, cols, Rc, pdf, 2)}

    # ---- fill R for every window row from the same surface, as run_S19 does ----
    out = {"nrep": NREP_ALT, "seed": SEED}

    # ---- calibration gate: rebuild the stencil null the same way ----
    sten_fill = {q: [[s["idx"][j][m] for j in range(len(s["sten"]))]
                     for m in range(len(s["x"]))] for q, s in sel.items()}
    sig_null_sten = _flat_slope_null(est, sel, Rc, est.fL, sig_c, m_central, sten_fill)
    d_sten, nfl_sten = run_mc(est, sig_null_sten, stat, uncor, C, NREP, SEED + 21, "full")
    FLOORED["S21b_stencil_null_rerun"] = int(nfl_sten)
    gate = {}
    for q in STENCILS:
        n_tail = int(np.sum(d_sten[q] >= v_central[q]))
        p_rec = (n_tail + 1) / (NREP + 1)
        p_ship = res_ct["pvals"][q]["p"]
        gate[str(q)] = dict(p_reconstructed=p_rec, p_shipped=float(p_ship),
                            rel_diff=abs(p_rec - p_ship) / max(p_ship, 1e-12))
    out["calibration_gate"] = gate
    worst = max(g["rel_diff"] for g in gate.values())
    out["calibration_worst_rel_diff"] = worst
    print(f"  [S21b] regression test (same estimator, same run_mc, same seed as the"
          f" stored run): worst relative p difference {worst:.3%}")
    for q in STENCILS:
        g = gate[str(q)]
        print(f"    Q2={q:>6g}: reconstructed p={g['p_reconstructed']:.5f} "
              f"stored p={g['p_shipped']:.5f}")
    if worst > 0.05:
        out["calibration_gate_passed"] = False
        raise SystemExit(
            "  [S21b] REGRESSION TEST FAILED: the reconstruction does not reproduce "
            f"the stored three-point null (worst relative difference {worst:.3%} > 5%). "
            "The alternative-estimator nulls are not computed and nothing downstream "
            "may use this run.")
    out["calibration_gate_passed"] = True

    # The test above shares run_mc and its seed with the stored run, so agreement to
    # every digit checks _flat_slope_null and nothing else.  The estimator path
    # (AltEst, its five-point window fill, its own R values) needs its own checks,
    # and these two have known answers:
    #   B1  on a flat-slope surface built for its own window the estimator must
    #       return zero spread, with no noise anywhere;
    #   B2  on a surface carrying an injected x-dependent slope
    #       g(x) = A[ln(1/x) - <ln(1/x)>_p] the spread is A sd_p[ln(1/x)] in closed
    #       form, which the estimator has to recover.
    est_gate = {}
    A_INJ = 0.06
    for label, ae in ests.items():
        fill = {q: [list(map(int, px["pick"])) for px in pk["per_x"]]
                for q, pk in ae.pack.items()}
        sig_flat = _flat_slope_null(ae, sel, ae.Rc, ae.fL, sig_c, m_central, fill)
        v_flat = ae.v(sig_flat)

        # injected surface, filled over the estimator's own window
        sig_inj = sig_c.copy()
        exact = {}
        for q, s in sel.items():
            xs = s["x"]
            idx_c = s["idx"][1]
            rc = ae.Rc[idx_c]
            den_c = 1 - ae.fL[idx_c]*rc/(1 + rc)
            F2c = sig_c[idx_c]/den_c
            ss = np.log(1.0/xs)
            w = xs*trapw(xs)
            pw = w*F2c
            pw = pw/pw.sum()
            sbar = float(np.sum(pw*ss))
            g = A_INJ*(ss - sbar)
            exact[q] = float(np.sqrt(max(np.sum(pw*g**2) - np.sum(pw*g)**2, 0.0)))
            for m, xx in enumerate(xs):
                for i in fill[q][m]:
                    q2i = rows[i, cols["iQ2"]]
                    r_i = ae.Rc[i]
                    den_i = 1 - ae.fL[i]*r_i/(1 + r_i)
                    sig_inj[i] = F2c[m]*(q2i/q)**g[m]*den_i
        v_inj = ae.v(sig_inj)
        est_gate[label] = {}
        for q in STENCILS:
            rel = abs(v_inj[q] - exact[q])/max(exact[q], 1e-12)
            est_gate[label][str(q)] = dict(
                flat_surface_v=float(v_flat[q]),
                injected_exact=exact[q], injected_recovered=float(v_inj[q]),
                injected_rel_error=rel, A=A_INJ)
            print(f"  [S21b] estimator gate {label:<11} Q2={q:>6g}: "
                  f"flat-surface v={v_flat[q]:.2e} (must be 0)   "
                  f"injected {exact[q]:.5f} recovered {v_inj[q]:.5f} "
                  f"rel {rel:.2e}")
    out["estimator_gate"] = est_gate
    worst_flat = max(abs(r["flat_surface_v"]) for g in est_gate.values() for r in g.values())
    worst_inj = max(r["injected_rel_error"] for g in est_gate.values() for r in g.values())
    out["estimator_gate_worst_flat_v"] = worst_flat
    out["estimator_gate_worst_injected_rel"] = worst_inj
    print(f"  [S21b] estimator gate: worst flat-surface spread {worst_flat:.2e}, "
          f"worst injected-slope relative error {worst_inj:.2e}")
    if worst_flat > 1e-6 or worst_inj > 5e-3:
        out["estimator_gate_passed"] = False
        raise SystemExit(
            "  [S21b] ESTIMATOR GATE FAILED: the local-fit path does not behave on "
            f"surfaces with known answers (worst flat-surface spread {worst_flat:.2e}, "
            f"worst injected-slope relative error {worst_inj:.2e}). The nulls are not "
            "trustworthy and this run must not be published.")
    out["estimator_gate_passed"] = True

    # ---- power against the CT18 truth, for every estimator ----
    # A null p-value says how often noise alone reaches the observed spread.  It does
    # NOT say whether the test could have found a real spread, and the two get
    # confused easily: comparing a NOISELESS truth with a NOISY critical value is not
    # a power calculation, because v is positive-definite and noise inflates it, so
    # under a real spread the statistic lies well above the truth.  Power has to be
    # measured, and the CT18 model surface passed through the same covariance is the
    # alternative hypothesis with a known nonzero truth.
    pdf_cl = pdf
    used_cl = set(int(i) for s in sel.values() for idx in s["idx"] for i in idx)
    for ae in ests.values():
        for q, pk in ae.pack.items():
            for px in pk["per_x"]:
                used_cl.update(int(i) for i in px["pick"])
    sig_cl = np.zeros(len(rows))
    for i in sorted(used_cl):
        q2, xx = rows[i, cols["iQ2"]], rows[i, cols["ix"]]
        yv = q2/(S_CM*xx); fLk = yv**2/(1 + (1 - yv)**2)
        sig_cl[i] = F2_model(pdf_cl, xx, q2)[0] - fLk*FL_model(pdf_cl, xx, q2)[0]

    NREP_POW = 20000
    power = {}
    d_alt_sten, nfl_pow = run_mc(est, sig_cl, stat, uncor, C, NREP_POW, SEED + 81, "full")
    FLOORED["S21b_power_stencil3"] = int(nfl_pow)
    power["stencil3"] = {}
    for q in STENCILS:
        c95 = float(np.percentile(d_sten[q], 95))
        c999 = float(np.percentile(d_sten[q], 99.9))
        power["stencil3"][str(q)] = dict(
            alpha=0.05, c95=c95, v_true=float(res_ct["v_true"][q]),
            alt_median=float(np.median(d_alt_sten[q])),
            power=float(np.mean(d_alt_sten[q] >= c95)), N=NREP_POW,
            alpha_tight=1e-3, c_tight=c999,
            power_at_1e_3=float(np.mean(d_alt_sten[q] >= c999)))
        print(f"  [S21b] power stencil3   Q2={q:>6g}: v_true={res_ct['v_true'][q]:.4f} "
              f"c95={c95:.4f} alt med={np.median(d_alt_sten[q]):.4f} "
              f"power={np.mean(d_alt_sten[q] >= c95):.3f}")

    # ---- per-estimator nulls on their own windows ----
    per = {}
    for label, ae in ests.items():
        fill = {q: [list(map(int, px["pick"])) for px in pk["per_x"]]
                for q, pk in ae.pack.items()}
        sig_null = _flat_slope_null(ae, sel, ae.Rc, ae.fL, sig_c, m_central, fill)
        v_obs_nl = ae.v(sig_null)          # noiseless null: must be ~0
        n0 = ae.n_floored
        dist = alt_mc(ae, sig_null, stat, uncor, C, NREP_ALT, SEED + 71)
        FLOORED[f"S21b_null_{label}"] = ae.n_floored - n0
        v_obs = ae.v(sig_c)
        rec = {}
        for q in STENCILS:
            a = dist[q]
            n_tail = int(np.sum(a >= v_obs[q]))
            p = (n_tail + 1) / (NREP_ALT + 1)
            lo, hi = _clopper_pearson(n_tail, NREP_ALT)
            up95 = _cp_upper_one_sided(n_tail, NREP_ALT)
            rec[str(q)] = dict(
                v_obs=float(v_obs[q]), n_tail=n_tail, N=NREP_ALT, p=p,
                p_cp95_two_sided=[float(lo), float(hi)],
                p_upper_95_one_sided=float(up95),
                null_noiseless=float(v_obs_nl[q]),
                null_median=float(np.median(a)), null_p84=float(np.percentile(a, 84)),
                null_p95=float(np.percentile(a, 95)), null_max=float(np.max(a)))
            print(f"  [S21b] {label:<11} Q2={q:>6g}: v_obs={v_obs[q]:.4f} "
                  f"null med={np.median(a):.4f} p95={np.percentile(a,95):.4f} "
                  f"max={np.max(a):.4f}  n_tail={n_tail}/{NREP_ALT}  p={p:.2e} "
                  f"CP(2-sided 95%)=[{lo:.2e},{hi:.2e}]  "
                  f"one-sided 95% upper={up95:.3e}")
        # power for this estimator, same alternative
        n0 = ae.n_floored
        d_alt = alt_mc(ae, sig_cl, stat, uncor, C, NREP_POW, SEED + 91)
        FLOORED[f"S21b_power_{label}"] = ae.n_floored - n0
        v_nl_alt = ae.v(sig_cl)
        power[label] = {}
        for q in STENCILS:
            c95 = float(np.percentile(dist[q], 95))
            c999 = float(np.percentile(dist[q], 99.9))
            power[label][str(q)] = dict(
                alpha=0.05, c95=c95, v_true=float(v_nl_alt[q]),
                alt_median=float(np.median(d_alt[q])),
                power=float(np.mean(d_alt[q] >= c95)), N=NREP_POW,
                # a power is only meaningful with its significance level, and the
                # level that matters here is the one the claimed p-value implies
                alpha_tight=1e-3, c_tight=c999,
                power_at_1e_3=float(np.mean(d_alt[q] >= c999)))
            print(f"  [S21b] power {label:<11} Q2={q:>6g}: v_true={v_nl_alt[q]:.4f} "
                  f"c95={c95:.4f} alt med={np.median(d_alt[q]):.4f} "
                  f"power={np.mean(d_alt[q] >= c95):.3f}")
        per[label] = rec
    # ---- leave-one-x-out for the LOCAL fits, each against its own recalibrated null ----
    # The published leave-one-out study covers the stencil only.  The two-scale claim
    # rests on the local fits, so the same study has to exist for them, with the null
    # rebuilt on each reduced x-set and not reused from the full one.
    loo_alt = {}
    NREP_LOO = 20000
    for label, ae in ests.items():
        fill = {q: [list(map(int, px["pick"])) for px in pk["per_x"]]
                for q, pk in ae.pack.items()}
        sig_null = _flat_slope_null(ae, sel, ae.Rc, ae.fL, sig_c, m_central, fill)
        rec = {}
        for q in STENCILS:
            xs = list(ae.pack[q]["xs"])
            base = float(ae.v(sig_c)[q])
            worst = None
            for m in range(len(xs)):
                keep = [k for k in range(len(xs)) if k != m]
                sub = _AltSubset(ae, q, keep)
                v_d = sub.v(sig_c)
                d_n = _subset_mc(sub, sig_null, stat, uncor, C, NREP_LOO, SEED + 101 + m)
                FLOORED[f"S21b_loo_{label}"] = FLOORED.get(f"S21b_loo_{label}", 0) + \
                    sub.n_floored
                n_tail = int(np.sum(d_n >= v_d))
                p = (n_tail + 1)/(NREP_LOO + 1)
                r = dict(x_dropped=float(xs[m]), v=float(v_d),
                         rel_dv=float(v_d/base - 1.0), n_tail=n_tail,
                         N=NREP_LOO, p=p)
                if worst is None or p > worst["p"]:
                    worst = r
            rec[str(q)] = dict(v_full=base, worst=worst)
            print(f"  [S21b] LOO {label:<11} Q2={q:>6g}: worst drop x={worst['x_dropped']:.4g} "
                  f"v {base:.4f}->{worst['v']:.4f} ({100*worst['rel_dv']:+.1f}%)  "
                  f"p={worst['p']:.2e}")
        loo_alt[label] = rec
    out["leave_one_out_alt"] = loo_alt

    # ---- the declared-family trials bound applied to the local-fit p as well ----
    # Every multiplier is named with the family it counts and with whether the
    # product is a calibrated correction for THIS estimator or only a conservative
    # comparison.  The 32/53/203 counts enumerate STENCIL triples; the same family
    # was never enumerated for a five-point local fit, so multiplying a local-fit
    # limit by one of them bounds nothing about the local-fit search.  It is
    # reported because it is conservative, not because it is calibrated.
    # The primary family is the 32 adjacent triples that can form a variance
    # (decision DA14 of 25 September 2026). The other entries are kept for comparison.
    FAMILIES = {
        "adjacent_stencil_triples_32": (32, False,
            "PRIMARY family (DA14): triples of adjacent Q^2 levels that can form a "
            "variance, enumerated for the three-point derivative; applied to a "
            "local-fit limit it is conservative and not calibrated", True),
        "stencil_triples_factor_1p5_53": (53, False,
            "triples of the three-point derivative within a factor 1.5 in Q^2; the "
            "same qualification", False),
        "stencil_triples_factor_2_203": (203, False,
            "triples of the three-point derivative within a factor 2 in Q^2; the "
            "same qualification", False),
        "estimators_times_scales_9": (9, True,
            "three estimators times three scales: the family this table spans, so "
            "the product is the calibrated union bound ACROSS THIS TABLE. It is "
            "calibrated on the estimator axis and holds for the three declared "
            "scales, which the families of triples above treat as searched; it is "
            "a bound over the estimators at the declared scales and not a global "
            "post-selection probability", False),
    }
    trials = {}
    for label in ests:
        rec = {}
        for q in ("10.0", "35.0", "500.0"):   # all three scales the count covers
            p_up = per[label][q]["p_upper_95_one_sided"]
            entry = {"p_upper_95_one_sided": p_up,
                     "p_point_estimate": per[label][q].get("p"),
                     "families": {}}
            for fam, (mult, calibrated, why, primary) in FAMILIES.items():
                entry["families"][fam] = {
                    "multiplier": mult,
                    "bound_on_upper_limit": min(1.0, mult*p_up),
                    "is_calibrated_for_this_estimator": calibrated,
                    "is_primary": primary,
                    "note": why}
            # kept for backward compatibility with the round-7 keys
            entry["x32"] = min(1.0, 32*p_up)
            entry["x203"] = min(1.0, 203*p_up)
            entry["x_estimators_and_scales_9"] = min(1.0, 9*p_up)
            rec[q] = entry
        trials[label] = rec
    out["trials_on_local_p"] = trials
    out["trials_families"] = {k: {"multiplier": v[0],
                                  "is_calibrated_for_local_fits": v[1],
                                  "note": v[2],
                                  "is_primary": v[3]} for k, v in FAMILIES.items()}
    print("  [S21b] declared-family bounds on the local-fit limit: "
          + ", ".join(f"{lab} Q2=10 x32={trials[lab]['10.0']['x32']:.1e} "
                      f"x203={trials[lab]['10.0']['x203']:.1e}" for lab in trials))

    out["per_estimator"] = per
    out["power_vs_CT18_truth"] = power
    return out


# =========================================================================== main
def main():
    hdr, rows, sel, cols = load_data()
    out = {"seed": SEED, "nrep": NREP, "arm": ARM,
           "selection": {str(q): dict(n_common=s["n_common"],
                                      n_at_scale=s["n_at_scale"],
                                      x=list(map(float, s["x"]))) for q, s in sel.items()},
           "ncorr_sources": cols["ncorr"]}

    # ---- S20: three surfaces ----
    surf = {}
    for name, d in SURF.items():
        r = run_surface(name, d, hdr, rows, sel, cols)
        surf[name] = {"table": {str(q): r["table"][q] for q in STENCILS},
                      "pvals": {str(q): r["pvals"][q] for q in STENCILS}}
        if name == "CT18NNLO":
            res_ct = r
        print(f"[{name}] v_corr =",
              {str(q): round(r["table"][q]["v_corrected"], 4) for q in STENCILS},
              " p =", {str(q): round(r["table"][q]["null_p"], 5) for q in STENCILS})
    out["S20_surfaces"] = surf

    # ---- S18 ----
    loo = leave_one_out(res_ct, rows, sel, cols)
    # significance-survival: worst-case (minimum) leave-one-out v vs the null
    for q in STENCILS:
        a = res_ct["dist_null"][q]
        vmin = min(p["v_loo"] for p in loo[q]["points"])
        vmax = max(p["v_loo"] for p in loo[q]["points"])
        loo[q]["v_loo_min"] = vmin
        loo[q]["v_loo_max"] = vmax
        loo[q]["p_worstcase"] = float((np.sum(a >= vmin) + 1) / (NREP + 1))  # weakest
        loo[q]["p_full"] = float((np.sum(a >= loo[q]["v_full"]) + 1) / (NREP + 1))
    out["S18_leave_one_out"] = {str(q): v for q, v in loo.items()}
    print("[S18] max|dv|:", {str(q): round(loo[q]["max_abs_dv"], 5) for q in STENCILS},
          " Q2=35 worst-case p:", round(loo[35.0]["p_worstcase"], 4))

    # ---- S19 ----
    s19 = run_S19(res_ct, rows, sel, cols)
    out["S19_alt_estimator"] = {str(q): s19["per_Q2"][q] for q in STENCILS}
    print("[S19] Q2=35 v_corr:",
          {k: round(s19["per_Q2"][35.0][k]["v_corrected"], 4) for k in s19["per_Q2"][35.0]})

    # ---- S21 ----
    out["S21_null"] = run_S21(res_ct, rows, sel, cols)
    print("[S21] tails(4k):", {str(q): out["S21_null"]["tails"][q]["n_tail"] for q in STENCILS},
          " tails(12k):", {str(q): out["S21_null"]["tails12"][q]["n_tail"] for q in STENCILS})
    print("[S21] interscale corr:", {k: round(v, 3) for k, v in out["S21_null"]["interscale"].items()})

    # ---- mean slope, data against the CT18 surface, with the same weights ----
    # The manuscript quoted an agreement here that no artifact stored.  Store it.
    _pdfm = LHAGrid(SURF["CT18NNLO"])
    _used = sorted({int(i) for _s in sel.values() for _idx in _s["idx"] for i in _idx})
    _sigm = np.zeros(len(rows))
    for _i in _used:
        _q2, _xx = rows[_i, cols["iQ2"]], rows[_i, cols["ix"]]
        _y = _q2/(S_CM*_xx); _fL = _y**2/(1 + (1 - _y)**2)
        _sigm[_i] = F2_model(_pdfm, _xx, _q2)[0] - _fL*FL_model(_pdfm, _xx, _q2)[0]
    _, _, _md = res_ct["est"](res_ct["sig_c"], want_mean=True)
    _, _, _mm = res_ct["est"](_sigm, want_mean=True)
    ms = {}
    for q in STENCILS:
        _a, _b = float(_md[q]), float(_mm[q])
        ms[str(q)] = dict(mean_slope_data=_a, mean_slope_CT18=_b,
                          rel_diff=_a/_b - 1.0)
        print(f"  [mean slope] Q2={q:>6g}: data {_a:.5f}  CT18 {_b:.5f}  "
              f"{100*(_a/_b-1):+.1f}%")
    out["mean_slope_vs_CT18"] = ms

    # ---- LOO summary: name the most influential point and convert p to sigma once ----
    from scipy.stats import norm as _norm
    loo = out["S18_leave_one_out"]
    summ = {}
    for q, rec in loo.items():
        pts = rec["points"]
        w = max(pts, key=lambda r: abs(r["reldv"]))
        summ[q] = dict(
            n=rec["n"], v_full=rec["v_full"],
            worst_x=w["x"], worst_dv=w["dv"], worst_reldv=w["reldv"],
            next_worst_reldv=sorted((abs(r["reldv"]) for r in pts), reverse=True)[1],
            v_loo_min=rec["v_loo_min"],
            p_full=rec["p_full"], p_worstcase=rec["p_worstcase"],
            sigma_full=float(_norm.isf(rec["p_full"])),
            sigma_worstcase=float(_norm.isf(rec["p_worstcase"])))
        print(f"  [LOO] Q2={float(q):>6g}: worst x={w['x']:.4g} "
              f"dv={w['dv']:+.4f} ({100*w['reldv']:+.1f}%), next {100*summ[q]['next_worst_reldv']:.1f}%; "
              f"p {rec['p_full']:.5f} ({summ[q]['sigma_full']:.2f} sigma) -> "
              f"{rec['p_worstcase']:.5f} ({summ[q]['sigma_worstcase']:.2f} sigma)")
    out["S18_summary"] = summ

    # ---- family bounds on the leave-one-out worst case of the three-point derivative ----
    fams = {"adjacent_triples_32_primary": 32, "adjacent_triples_min4_common_27": 27,
            "triples_factor_1p5_53": 53}
    fb = {}
    for q, rec in loo.items():
        fb[q] = {name: dict(multiplier=m, bound_p_full=m*rec["p_full"],
                            bound_p_worstcase=m*rec["p_worstcase"])
                 for name, m in fams.items()}
    out["S18_family_bounds"] = dict(
        per_Q2=fb,
        note="multiplier times the single-scale null quantile of the three-point "
             "derivative, for the full window (p_full) and for the worst single-x "
             "removal (p_worstcase). The 32-member family of adjacent triples that can "
             "form a variance is primary (DA14); the counts are those of "
             "stencil_enumeration.json.")

    # ---- S21b: a null per estimator, not one null reused for all three ----
    print("[S21b] recalibrating the null for the local-fit estimators")
    out["S21b_null_alt"] = run_S21b(res_ct, rows, sel, cols)

    out["grids"] = [grid_identity(d) for d in SURF.values()]

    out["n_floored"] = dict(
        per_arm=FLOORED,
        all_zero=bool(all((v == 0) if isinstance(v, int) else
                          all(w == 0 for w in v.values()) for v in FLOORED.values())),
        floor=1e-6,
        note="number of F_2 values clipped at the floor before the logarithm, summed "
             "over the replicas of each arm")
    print("  [n_floored] all zero:", out["n_floored"]["all_zero"])

    with open(_ig_result("taskH_results.json"), "w") as f:
        json.dump(out, f, indent=1, default=float)
    print("wrote results/taskH_results.json")

    # the CSV tables of results/tables/ are written from the stored JSON
    import make_tables
    make_tables.main()


if __name__ == "__main__":
    os.environ.setdefault("PYTHIA8DATA", "/dev/null")
    main()


==> anc/repro/code/taskH_loo_large.py <==
#!/usr/bin/env python3
"""A larger leave-one-out run at Q^2 = 35 GeV^2 for the selected removal (x = 0.032, m = 8),
specified in newprog/SPEC_LOO_LARGE.md (6 Oct 2026).

taskH_loo_stencil.py stays as checked, byte for byte.  This program imports it and changes only
the number of null sets and the seed of the selected removal; everything else is the code path
of the production run (taskH_loo_stencil.setup, _StencilSubset, taskH._subset_mc).

Hard checks, each stops the program with exit status 2 and writes nothing, all before the large run:
  L0  sha256 of taskH_loo_stencil.py, taskH.py, taskD2_dx.py, infogeo_paths.py and
      loo_stencil_rebuilt.json equal the checked values, and grid_identity of CT18NNLO equals the
      one stored in loo_stencil_rebuilt.json;
  L1  the selected removal is read from loo_stencil_rebuilt.json (selected/m, selected/x); the
      8-point speed on the data equals selected/v and taskH_results.json
      S18_leave_one_out/35.0/points[m]/v_loo within TOL;
  L2  _subset_mc(sub, sig_null, stat, uncor, C, 1000000, SEED + 301 + m) reproduces the stored
      production run: n_tail, N and the seed equal, replica_max and replica_p50 equal to relative
      REL_FLOAT = 1e-12.  Until A27 the two floating-point statistics had to agree bit for bit, which
      another processor or library build need not give (an outside audit of A27 found the median
      7.98e-17, 23 units in the last place, away on its machine; A28, 20 Oct 2026).

Check demonstration: with INFOGEO_LARGE_PERTURB set to L1 (target speed plus 1e-9), L2 (stored
n_tail plus one) or L2p50 (stored replica_p50 times 1 + 1e-9, which shows that the tolerance of L2
still fails, A28) the program must stop at that check with exit status 3 and write nothing; exit
status 4 means it did not stop.  L0 is shown to fail by pointing INFOGEO_RESULTS at a copy of the
results in which loo_stencil_rebuilt.json has one byte changed (exit status 2).

The large run: one call _subset_mc(sub, sig_null, stat, uncor, C, N_LARGE, SEED_LARGE) with
N_LARGE = 10000000 and SEED_LARGE = SEED + 1301, one seed and one stream.  The pooled block with
the production run is written always and is used for printed numbers only if both checkers accept
the pooling (SPEC_LOO_LARGE.md section 4).

Writes results/loo_stencil_large.json (the path comes from infogeo_paths).  PDFDATA (or
INFOGEO_DATA) names the grid directory and is read from the environment."""
# --- deposit path configuration (single source of truth) ----------------------
import os as _os, sys as _sys
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(__file__)))
from infogeo_paths import CODE as _IG_CODE, DATA as _IG_DATA, RESULTS as _IG_RESULTS, \
    result as _ig_result, hera as _ig_hera
# -----------------------------------------------------------------------------
import os, sys, json, time, hashlib, resource

# taskH_loo_stencil reads these at import or in main(); neither may be set here.
assert not os.environ.get("INFOGEO_GATE_PERTURB"), "INFOGEO_GATE_PERTURB must be unset"
assert not os.environ.get("INFOGEO_LOO_NREP"), "INFOGEO_LOO_NREP must be unset"

import numpy as np

import taskH_loo_stencil as LS
from taskH_loo_stencil import setup, _StencilSubset, Q, TOL
from taskH import _subset_mc, SEED, SURF, ARM
from taskD2_dx import grid_identity

HERE = os.path.dirname(os.path.abspath(__file__))
N_CHECK = 1000000                      # the production N of taskH_loo_stencil.py
SEED_PROD = SEED + 301                 # + m, the production seeds of taskH_loo_stencil.py
N_LARGE = 10000000
SEED_LARGE = SEED + 1301               # unused elsewhere (SPEC_LOO_LARGE.md section 2)
PERTURB = os.environ.get("INFOGEO_LARGE_PERTURB") or None
TARGET = {"L1": "L1", "L2": "L2", "L2p50": "L2"}.get(PERTURB)   # the check each perturbation must stop
REL_FLOAT = 1e-12                      # A28: relative tolerance of replica_max and replica_p50 in L2

CHECKED_SHA256 = {
    "taskH_loo_stencil.py": "f7a1965960ab1f9e1aff101c15054c212dbb81d9a29a1082f7253f9c5d6664dc",
    "taskH.py": "2cdac78fbbdb27a4a6aad2971c0318f2c4445972c4bbbc0a103e000dc2d05809",
    "taskD2_dx.py": "561ef1a4c3750fd29e1779fc4d5eddb82adfee7d84e66e6882d96e2ae5cdcf11",
    "infogeo_paths.py": "837657a7829e0fcf1a67c796e1a703883ed0d683aa43028dc88e7d550e3f140e",
}
CHECKED_LOO_JSON = "85ddc11eb636f8200a8db121355dff67d5d98d5d7f4831c6b76e16e634d3974d"


def sha256(path):
    h = hashlib.sha256()
    with open(path, "rb") as f:
        h.update(f.read())
    return h.hexdigest()


def check_fail(name, msg):
    if TARGET == name:
        print(f"check {name} fails under the perturbation of its target, as required: {msg}", flush=True)
        sys.exit(3)
    print(f"check {name} FAILED: {msg}; nothing is written", flush=True)
    sys.exit(2)


def tail_block(n_tail, n):
    p = (n_tail + 1) / (n + 1)
    return p, float(np.sqrt(p * (1 - p) / n))


def main():
    t_start = time.time()
    assert PERTURB in (None, "L1", "L2", "L2p50"), PERTURB
    dpert = 1e-9
    checks = {}

    # L0: inputs
    loo_path = _ig_result("loo_stencil_rebuilt.json")
    got = {f: sha256(os.path.join(HERE, f)) for f in CHECKED_SHA256}
    got_loo = sha256(loo_path)
    bad = [f for f in CHECKED_SHA256 if got[f] != CHECKED_SHA256[f]]
    if got_loo != CHECKED_LOO_JSON:
        bad.append("loo_stencil_rebuilt.json")
    if bad:
        check_fail("L0", f"sha256 differs from the checked value for {bad}")
    loo = json.load(open(loo_path))
    gid = grid_identity(SURF["CT18NNLO"])
    if gid != loo["grid_identity"]:
        check_fail("L0", f"grid_identity {gid!r} against stored {loo['grid_identity']!r}")
    checks["L0"] = dict(sha256_equal=True, grid_identity_equal=True, files=sorted(got) + ["loo_stencil_rebuilt.json"])

    # L1: the removal and its 8-point speed
    sel_st = loo["selected"]
    m, x_sel = int(sel_st["m"]), float(sel_st["x"])
    S = setup()
    sel = S["sel"]
    xs = np.asarray(sel[Q]["x"])
    n9 = len(xs)
    if not abs(xs[m] - x_sel) <= 1e-15 * max(1.0, x_sel):
        check_fail("L1", f"x[m={m}] {xs[m]!r} against stored {x_sel!r}")
    tH = json.load(open(_ig_result("taskH_results.json")))
    v_loo_stored = tH["S18_leave_one_out"][str(Q)]["points"][m]["v_loo"]
    keep = [k for k in range(n9) if k != m]
    sub = _StencilSubset(S["est"], sel, Q, keep)
    v = sub.v(S["sig_c"])
    t_v = float(sel_st["v"]) + (dpert if PERTURB == "L1" else 0.0)
    d1 = max(abs(v - t_v), abs(v - v_loo_stored))
    checks["L1"] = dict(m=m, x=x_sel, max_abs_diff=d1, tol=TOL)
    if not d1 <= TOL:
        check_fail("L1", f"8-point speed {v!r} against selected/v {t_v!r} and v_loo {v_loo_stored!r}")

    # L2: the code path reproduces the stored production run
    t0 = time.time()
    sub.n_floored = 0
    reps = _subset_mc(sub, S["sig_null"], S["stat"], S["uncor"], S["C"], N_CHECK, SEED_PROD + m)
    n2 = int(np.sum(reps >= v))
    rmax, rp50 = float(reps.max()), float(np.median(reps))
    t_n = int(sel_st["n_tail"]) + (1 if PERTURB == "L2" else 0)
    t_p50 = float(sel_st["replica_p50"]) * ((1 + 1e-9) if PERTURB == "L2p50" else 1.0)

    def close(a, b):
        return abs(a - b) <= REL_FLOAT * max(abs(a), abs(b))
    ok2 = (n2 == t_n and close(rmax, sel_st["replica_max"]) and close(rp50, t_p50)
           and int(sel_st["N"]) == N_CHECK and int(sel_st["seed"]) == SEED_PROD + m)
    checks["L2"] = dict(N=N_CHECK, seed=SEED_PROD + m, n_tail=n2, stored_n_tail=int(sel_st["n_tail"]),
                        replica_max=rmax, replica_max_diff=rmax - sel_st["replica_max"],
                        replica_p50=rp50, replica_p50_diff=rp50 - sel_st["replica_p50"], rel_tol_float=REL_FLOAT,
                        n_floored=int(sub.n_floored), runtime_s=time.time() - t0)
    del reps
    if not ok2:
        check_fail("L2", f"n_tail {n2} against {t_n}, replica_max {rmax!r} against {sel_st['replica_max']!r}, "
                         f"replica_p50 {rp50!r} against {t_p50!r} (relative tolerance {REL_FLOAT:g})")
    print("checks", checks, flush=True)
    if PERTURB is not None:
        print(f"check {PERTURB} did NOT fail under the perturbation of its target", flush=True)
        sys.exit(4)
    for c in checks.values():
        c["passed"] = True

    # the large run
    t0 = time.time()
    sub.n_floored = 0
    reps = _subset_mc(sub, S["sig_null"], S["stat"], S["uncor"], S["C"], N_LARGE, SEED_LARGE)
    n_tail = int(np.sum(reps >= v))
    p, sd = tail_block(n_tail, N_LARGE)
    large = dict(m=m, x=float(xs[m]), v=float(v), n_tail=n_tail, N=N_LARGE, seed=int(SEED_LARGE),
                 p=p, binomial_sd=sd, n_floored=int(sub.n_floored), replica_max=float(reps.max()),
                 replica_p50=float(np.median(reps)), runtime_s=time.time() - t0)
    del reps
    n_pool = n_tail + int(sel_st["n_tail"])
    N_pool = N_LARGE + int(sel_st["N"])
    pp, psd = tail_block(n_pool, N_pool)
    pooled = dict(n_tail=n_pool, N=N_pool, p=pp, binomial_sd=psd,
                  members=["large_run", "production_run"],
                  note="used for printed numbers only if both checkers accept the pooling "
                       "(SPEC_LOO_LARGE.md section 4)")

    out = {"program": "repro/code/taskH_loo_large.py",
           "program_sha256": sha256(os.path.abspath(__file__)),
           "imports_sha256": {f: got[f] for f in ("taskH_loo_stencil.py", "taskH.py", "taskD2_dx.py",
                                                  "infogeo_paths.py")},
           "inputs_sha256": {ARM: sha256(_ig_hera(ARM)),
                             "results_dx.json": sha256(_ig_result("results_dx.json")),
                             "taskH_results.json": sha256(_ig_result("taskH_results.json")),
                             "loo_stencil_rebuilt.json": got_loo},
           "grid_identity": gid,
           "seed_master": SEED, "seed_large": SEED_LARGE, "seed_check": SEED_PROD + m,
           "Q2": Q, "estimator": "three-point derivative, F2 dx (Table III), 8 points, removal m",
           "null": "zero-spread surface of the stored stencil null (taskH._flat_slope_null, stencil "
                   "rows), replicas by taskH._subset_mc on the 8-point estimator",
           "checks": checks,
           "selected": {k: sel_st[k] for k in ("m", "x", "v", "reldv")},
           "large_run": large,
           "production_run": dict(sel_st),
           "pooled": pooled,
           "peak_rss_bytes": int(resource.getrusage(resource.RUSAGE_SELF).ru_maxrss) * 1024,
           "runtime_s": time.time() - t_start}
    with open(_ig_result("loo_stencil_large.json"), "w") as f:
        json.dump(out, f, indent=1)
    print(f"large run x={large['x']:.4g}: n_tail {n_tail}/{N_LARGE}, p {p:.4e}, sd {sd:.2e}; "
          f"pooled {n_pool}/{N_pool}, p {pp:.4e}, sd {psd:.2e}")
    print("wrote results/loo_stencil_large.json")


if __name__ == "__main__":
    main()


==> anc/repro/code/taskH_loo_stencil.py <==
#!/usr/bin/env python3
"""Leave-one-out of the three-point derivative (F2 dx) at Q^2 = 35 GeV^2 with the zero-spread
null rebuilt for the remaining points (statistics-review#2 of the A19 audit, settled remedy).

The stored S18_summary/35.0/p_worstcase of taskH_results.json compares the 8-point speed with
the unchanged 9-point null (taskH.py, S18 in main()).  Here each of the 9 common x points at
35 GeV^2 is removed in turn, the speed is recomputed on the remaining 8 points (the point is
dropped from the measure as well as from the sum, the trapezoidal weights recomputed on the kept
x, as taskH.leave_one_out does), and its tail probability is taken on null replicas of the same
8-point estimator.  The null is the zero-spread surface of the stored stencil null:
taskH._flat_slope_null with the stencil rows, as run_S21b builds it.  The replicas come from
taskH._subset_mc, whose draw order per set (stat, uncorrelated, correlated, then the R factor
max(1 + 0.5 z, 0.05)) is that of taskD2_dx.run_mc, arm 'full'.  taskH.py and taskD2_dx.py are
imported unchanged.

Gates, each a hard failure that writes no output (exit status 2), all run before production:
  G0  v_central[35] equals results_dx.json v_central_data/35.0 and taskH_results.json
      S18_leave_one_out/35.0/v_full within 1e-12;
  G1  keep = all 9: the reduced estimator on the data equals v_central[35] within 1e-12;
  G2  keep = all 9, seed SEED + 21, N = 4000: every replica of _subset_mc equals the 35 GeV^2
      replica of run_mc(est, sig_null, stat, uncor, C, 4000, SEED + 21, 'full') within 1e-12,
      and n_tail equals the stored taskH_results.json S21_null/tails/35.0/n_tail (4 of 4000);
  G3  each 8-point speed on the data equals S18_leave_one_out/35.0/points[m]/v_loo within 1e-12.

Production: for each removal m = 0..8 (the order of the stored points), N = 1000000 null sets
with seed SEED + 301 + m.  Stored per removal: m, x, v, reldv = v/v_full - 1, n_tail =
count(replica >= v), N, seed, p = (n_tail + 1)/(N + 1), binomial_sd = sqrt(p (1 - p)/N),
n_floored.  The removal with the largest |reldv| (the S18_summary rule) is flagged as selected.
No family bound is formed.  The removals run in separate processes (spawn); each result depends
only on its own seed.

Gate demonstration: with INFOGEO_GATE_PERTURB set to one of G0, G1, G2, G3 the comparison
target of that gate is perturbed once (G0, G1, G3: +1e-9; G2: the stored n_tail plus one; G2r:
the first run_mc replica +1e-9).  The
program must then stop at that gate (exit status 3); exit status 4 means it did not.  Nothing is
written in this mode.  INFOGEO_LOO_NREP overrides N for a timing probe and then writes nothing.

Writes results/loo_stencil_rebuilt.json (the path comes from infogeo_paths).  PDFDATA (or
INFOGEO_DATA) names the grid directory and is read from the environment."""
# --- deposit path configuration (single source of truth) ----------------------
import os as _os, sys as _sys
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(__file__)))
from infogeo_paths import CODE as _IG_CODE, DATA as _IG_DATA, RESULTS as _IG_RESULTS, \
    result as _ig_result, hera as _ig_hera
# -----------------------------------------------------------------------------
import os, sys, json, time, hashlib, resource
import multiprocessing as mp
import numpy as np

import taskH
from taskH import load_data, Rmodel, v_from, _flat_slope_null, _subset_mc, SURF, SEED, ARM
from taskD2_dx import LHAGrid, Estimator, run_mc, stencil_coeffs, trapw, STENCILS, grid_identity

HERE = os.path.dirname(os.path.abspath(__file__))
Q = 35.0
TOL = 1e-12
N_GATE = 4000
SEED_GATE = SEED + 21                 # the seed of the stored stencil null
N_PROD = 1000000
SEED_PROD = SEED + 301                # + m; taskH.py uses +1..+110, taskE_calibration.py +401..+807
FLOOR = 1e-6                          # the F2 floor of taskD2_dx.Estimator
PERTURB = os.environ.get("INFOGEO_GATE_PERTURB") or None
NREP_OVERRIDE = os.environ.get("INFOGEO_LOO_NREP")


def sha256(path):
    h = hashlib.sha256()
    with open(path, "rb") as f:
        h.update(f.read())
    return h.hexdigest()


class _StencilSubset:
    """The three-point derivative (F2 dx) at one scale restricted to a subset of the common x.

    Same F2 clipping and R handling as taskD2_dx.Estimator; the spread is taskH.v_from on the
    kept x, so the trapezoidal weights are recomputed on them.  Counts floored values as
    taskH._AltSubset does."""

    def __init__(self, est, sel, q, keep):
        s = sel[q]
        self.est, self.q = est, q
        self.keep = list(keep)
        self.idx = [np.asarray(s["idx"][j])[self.keep] for j in range(3)]
        self.xs = np.asarray(s["x"])[self.keep]
        self.coef = stencil_coeffs(s["sten"])
        self.n_floored = 0

    def v(self, sig, Rscale=1.0):
        est = self.est
        lF2 = []
        for idx in self.idx:
            r = est.Rc[idx] * Rscale
            den = 1 - est.fL[idx] * r / (1 + r)
            F2 = np.asarray(sig[idx]) / den
            self.n_floored += int(np.sum(F2 <= FLOOR))
            lF2.append(np.log(np.clip(F2, FLOOR, None)))
        c = self.coef
        slope = c[0] * lF2[0] + c[1] * lF2[1] + c[2] * lF2[2]
        v, _ = v_from(self.xs, np.exp(lF2[1]), slope)
        return float(v)


_SETUP = {}


def setup():
    """As taskH.run_surface for CT18NNLO, without its Monte Carlo, and the stored stencil null."""
    if _SETUP:
        return _SETUP
    hdr, rows, sel, cols = load_data()
    pdf = LHAGrid(SURF["CT18NNLO"])
    used = sorted({int(i) for s in sel.values() for idx in s["idx"] for i in idx})
    Rc = Rmodel(pdf, rows, cols, used)
    est = Estimator(hdr, rows, sel, Rc)
    sig_c = rows[:, cols["isg"]].copy()
    stat, uncor = rows[:, cols["ist"]].copy(), rows[:, cols["iun"]].copy()
    C = rows[:, cols["icorr"]].copy()
    v_central, _, m_central = est(sig_c, want_mean=True)
    taskH.ROWS_CACHE, taskH.COLS_CACHE = rows, cols
    sten_fill = {q: [[s["idx"][j][m] for j in range(len(s["sten"]))]
                     for m in range(len(s["x"]))] for q, s in sel.items()}
    sig_null = _flat_slope_null(est, sel, Rc, est.fL, sig_c, m_central, sten_fill)
    _SETUP.update(hdr=hdr, rows=rows, sel=sel, cols=cols, Rc=Rc, est=est, sig_c=sig_c, stat=stat,
                  uncor=uncor, C=C, v_central=v_central, sig_null=sig_null)
    return _SETUP


def _removal(job):
    """One removal: the 8-point speed on the data and its N null replicas."""
    m, nrep = job
    S = setup()
    n9 = len(S["sel"][Q]["x"])
    keep = [k for k in range(n9) if k != m]
    sub = _StencilSubset(S["est"], S["sel"], Q, keep)
    v = sub.v(S["sig_c"])
    sub.n_floored = 0
    t0 = time.time()
    reps = _subset_mc(sub, S["sig_null"], S["stat"], S["uncor"], S["C"], nrep, SEED_PROD + m)
    n_tail = int(np.sum(reps >= v))
    p = (n_tail + 1) / (nrep + 1)
    return dict(m=m, x=float(S["sel"][Q]["x"][m]), v=float(v), n_tail=n_tail, N=int(nrep),
                seed=int(SEED_PROD + m), p=p, binomial_sd=float(np.sqrt(p * (1 - p) / nrep)),
                n_floored=int(sub.n_floored), replica_max=float(reps.max()),
                replica_p50=float(np.median(reps)), runtime_s=time.time() - t0)


def gate_fail(name, msg):
    if PERTURB == name:
        print(f"gate {name} fails under the perturbation of its target, as required: {msg}", flush=True)
        sys.exit(3)
    print(f"gate {name} FAILED: {msg}; nothing is written", flush=True)
    sys.exit(2)


def main():
    t_start = time.time()
    assert PERTURB in (None, "G0", "G1", "G2", "G2r", "G3"), PERTURB
    dpert = 1e-9
    S = setup()
    sel, est, sig_c, v_central = S["sel"], S["est"], S["sig_c"], S["v_central"]
    rdx = json.load(open(_ig_result("results_dx.json")))
    tH = json.load(open(_ig_result("taskH_results.json")))
    loo = tH["S18_leave_one_out"][str(Q)]
    xs = np.asarray(sel[Q]["x"])
    n9 = len(xs)
    assert n9 == loo["n"] == len(loo["points"])
    assert all(abs(p["x"] - x) <= 1e-15 * max(1.0, x) for p, x in zip(loo["points"], xs))
    gates = {}

    # G0: the setup reproduces the stored data value
    t_dx = rdx["v_central_data"][str(Q)] + (dpert if PERTURB == "G0" else 0.0)
    t_h = loo["v_full"]
    d0 = max(abs(v_central[Q] - t_dx), abs(v_central[Q] - t_h))
    gates["G0"] = dict(max_abs_diff=d0, tol=TOL)
    if not d0 <= TOL:
        gate_fail("G0", f"v_central[35] {v_central[Q]!r} against {t_dx!r} and {t_h!r}")
    v_full = float(v_central[Q])

    # G1: keep all 9, data
    sub9 = _StencilSubset(est, sel, Q, range(n9))
    d1 = abs(sub9.v(sig_c) - (v_full + (dpert if PERTURB == "G1" else 0.0)))
    gates["G1"] = dict(abs_diff=d1, tol=TOL)
    if not d1 <= TOL:
        gate_fail("G1", f"9-point subset {sub9.v(sig_c)!r} against v_central {v_full!r}")

    # G2: keep all 9, replicas against run_mc, and the stored 4 of 4000
    ref, _ = run_mc(est, S["sig_null"], S["stat"], S["uncor"], S["C"], N_GATE, SEED_GATE, "full")
    sub9.n_floored = 0
    rep9 = _subset_mc(sub9, S["sig_null"], S["stat"], S["uncor"], S["C"], N_GATE, SEED_GATE)
    if PERTURB == "G2r":
        ref[Q][0] += dpert
    d2 = float(np.max(np.abs(rep9 - ref[Q])))
    n_tail9 = int(np.sum(rep9 >= v_full))
    stored_tail = tH["S21_null"]["tails"][str(Q)]
    p_dx = rdx["null"]["pvalue"][str(Q)]["pvalue_onesided"]
    assert stored_tail["N"] == N_GATE and rdx["nrep"] == N_GATE
    assert abs((stored_tail["n_tail"] + 1) / (N_GATE + 1) - p_dx) <= 1e-15, "stored sources disagree"
    t_tail = int(stored_tail["n_tail"]) + (1 if PERTURB == "G2" else 0)
    gates["G2"] = dict(max_abs_diff=d2, tol=TOL, n_tail=n_tail9, N=N_GATE, seed=SEED_GATE,
                       stored_n_tail=int(stored_tail["n_tail"]), stored_p_results_dx=p_dx,
                       n_floored=int(sub9.n_floored))
    if not (d2 <= TOL and n_tail9 == t_tail):
        gate_fail("G2r" if PERTURB == "G2r" else "G2", f"max |replica diff| {d2!r}, n_tail {n_tail9} against stored {t_tail}")

    # G3: each 8-point speed on the data against the stored leave-one-out
    d3 = 0.0
    for m in range(n9):
        sub = _StencilSubset(est, sel, Q, [k for k in range(n9) if k != m])
        tgt = loo["points"][m]["v_loo"] + (dpert if (PERTURB == "G3" and m == n9 - 1) else 0.0)
        d3 = max(d3, abs(sub.v(sig_c) - tgt))
    gates["G3"] = dict(max_abs_diff=d3, tol=TOL)
    if not d3 <= TOL:
        gate_fail("G3", f"largest |v_loo diff| {d3!r}")
    print("gates", gates, flush=True)
    if PERTURB is not None:
        print(f"gate {PERTURB} did NOT fail under the perturbation of its target", flush=True)
        sys.exit(4)
    for g in gates.values():
        g["passed"] = True

    # production
    nrep = int(NREP_OVERRIDE) if NREP_OVERRIDE else N_PROD
    ctx = mp.get_context("spawn")
    with ctx.Pool(min(n9, os.cpu_count() or 1)) as pool:
        removals = sorted(pool.map(_removal, [(m, nrep) for m in range(n9)]), key=lambda r: r["m"])
    for r in removals:
        r["reldv"] = r["v"] / v_full - 1.0
        r["selected"] = False
        # the data speed of the worker equals the gated G3 value
        assert abs(r["v"] - loo["points"][r["m"]]["v_loo"]) <= TOL
        print(f"  m={r['m']} x={r['x']:.4g} v={r['v']:.6f} reldv={r['reldv']:+.4f} "
              f"n_tail={r['n_tail']}/{r['N']} p={r['p']:.3e} sd={r['binomial_sd']:.2e} "
              f"floored={r['n_floored']} ({r['runtime_s']:.0f} s)", flush=True)
    order = sorted(removals, key=lambda r: abs(r["reldv"]), reverse=True)
    selected = order[0]
    selected["selected"] = True
    sel_out = dict(selected, rule="largest |reldv| (the S18_summary rule)",
                   next_largest_abs_reldv=abs(order[1]["reldv"]))
    if NREP_OVERRIDE:
        print("timing probe with N =", nrep, "; nothing is written", flush=True)
        return

    out = {"program": "repro/code/taskH_loo_stencil.py",
           "program_sha256": sha256(os.path.abspath(__file__)),
           "imports_sha256": {f: sha256(os.path.join(HERE, f))
                              for f in ("taskH.py", "taskD2_dx.py", "infogeo_paths.py")},
           "inputs_sha256": {ARM: sha256(_ig_hera(ARM)),
                             "results_dx.json": sha256(_ig_result("results_dx.json")),
                             "taskH_results.json": sha256(_ig_result("taskH_results.json"))},
           "grid_identity": grid_identity(SURF["CT18NNLO"]),
           "seed_master": SEED, "seed_gate": SEED_GATE, "seed_production_base": SEED_PROD,
           "Q2": Q, "estimator": "three-point derivative, F2 dx (Table III)",
           "n_points": n9, "v_full": v_full,
           "null": "zero-spread surface of the stored stencil null (taskH._flat_slope_null, stencil "
                   "rows), replicas by taskH._subset_mc on the 8-point estimator",
           "gates": gates, "removals": removals, "selected": sel_out,
           "peak_rss_bytes": int(max(resource.getrusage(resource.RUSAGE_SELF).ru_maxrss,
                                     resource.getrusage(resource.RUSAGE_CHILDREN).ru_maxrss)) * 1024,
           "peak_rss_note": "largest resident size of this process or of any one worker",
           "runtime_s": time.time() - t_start}
    with open(_ig_result("loo_stencil_rebuilt.json"), "w") as f:
        json.dump(out, f, indent=1)
    print(f"selected x={selected['x']:.4g}: n_tail {selected['n_tail']}/{selected['N']}, "
          f"p {selected['p']:.4e}, sd {selected['binomial_sd']:.2e}")
    print("wrote results/loo_stencil_rebuilt.json")


if __name__ == "__main__":
    main()


==> anc/repro/data/README.md <==
# Inputs

## The measured data, included here

`hera/HERA1+2_NCep_920.dat` is the only file the extraction reads. It holds the H1 and ZEUS
combined neutral-current e+p inclusive reduced cross sections at sqrt(s) = 318 GeV, from
HEPData record 68951, DOI 10.17182/hepdata.68951, published as Eur. Phys. J. C 75 (2015) 580,
arXiv:1506.06042. It carries 485 rows and 176 columns, namely the central values, the
statistical and uncorrelated errors, 162 named systematic sources and 7 procedural ones, every
error column a signed percentage of the central value.

The other three arms and the xFitter copy of the 460 GeV arm are read only by the
data-integrity check in `code/taskD_toymc.py`, which reconstructs the published point total
and locates the one row missing from the DESY copy of the 460 arm at Q^2 = 1.5, x = 3.48e-5.

    hera/HERA1+2_NCep_820.dat
    hera/HERA1+2_NCep_575.dat
    hera/HERA1+2_NCep_460.dat
    hera/xf_HERA1+2_NCep_460.dat     the xFitter copy, 210 rows against 209

The counts the check finds are stored in `results/results_dlnx.json` under `integrity`.

## The parton distribution grids, not included

Three programs here read grids, all central members. `taskD2_dx.py` and `taskD_toymc.py` read
CT18NNLO, to model R = F_L/(F_2 - F_L). `taskH.py` reads CT18NNLO, NNPDF40_nnlo_as_01180 and
MSHT20nnlo_as118, for the second and third model surfaces. The programs in `calc/` read these
and three more sets, listed in `calc/README.md`. Point `PDFDATA` at the directory holding the
sets, as `<SET>/<SET>.info` and `<SET>/<SET>_NNNN.dat`, or place them in `repro/data/pdfsets`.
`INFOGEO_DATA` is accepted in place of `PDFDATA`.

The data version, the set index and the sha256 of each grid file read are stored under
`grids` in `results/results_dx.json` (CT18NNLO) and `results/taskH_results.json` (all
three sets). A grid fetched later can be compared with those checksums. The sets are
available from the LHAPDF release, for instance

    curl -sL https://lhapdfsets.web.cern.ch/current/CT18NNLO.tar.gz | tar xz -C data/pdfsets

This address serves the current release of each set. A set whose DataVersion or checksum
differs from the stored ones is a different grid from the one used here.

The grids are not redistributed here because they are public and large.


==> anc/repro/environment.yml <==
# Enforces the interpreter as well as the packages, which requirements.txt alone does not.
#   conda env create -f environment.yml && conda activate infogeo-dglap
name: infogeo-dglap
channels: [conda-forge]
dependencies:
  - python=3.14.4
  - pip
  - pip:
      - -r requirements.txt


==> anc/repro/requirements.txt <==
# Package versions for the reproduction package. They pin the packages that were tested and
# do not fix the interpreter. Use environment.yml beside it, from this directory, to fix the
# Python version as well.
#
# numpy 2.0 or later is required. The F_L model calls numpy.trapezoid, which numpy 1.x does
# not have, and the extraction stops there.
numpy==2.3.5
scipy==1.16.3
matplotlib==3.10.7
mpmath==1.3.0
sympy==1.14.0


==> anc/repro/results/family_null.json <==
{
 "note": "The three-scale family quantile, by exchangeable ranking of the joint null replicas.\n\nAppendix B once argued that the Bonferroni union bound over the three scales is close to\nthe family-wise rate because the linear correlation of the null statistics is below 0.03.  That does not\nfollow: a Pearson correlation between the statistics says nothing about the dependence of\nthe rare-event indicators, which is what a family-wise error rate turns on.\n\nThe replicas are joint, so the quantity itself can be estimated, and not only bounded.  One\ncall of the generator gives every replica a value of the estimator at all three scales at\nonce.  Writing j = 0 for the observed vector and j = 1..N for the N null vectors, rank all\nN + 1 values at each scale together,\n\n    p_ji  = #{ k in 0..N : T_ki >= T_ji } / (N + 1),\n    S_j   = min_i p_ji,\n    p_MC  = #{ j : S_j <= S_0 } / (N + 1),\n\nwhich is a finite-sample joint Monte Carlo p-value and not a population probability.\n\nAn earlier version of this program ranked each null replica against a sample that already\ncontained it and then added a further pseudocount, so the most extreme null value at each\nscale received 2/(N+1) instead of 1/(N+1).  That dropped one extreme null vector at two of\nthe three scales and understated the result.  The ranking below is exchangeable: the\nobserved vector and the null vectors are ranked by the same rule, and the observed vector\nis counted in its own numerator, which is what makes the p-value valid.\n\nThe program reruns taskD2_dx.py in full to capture the null replicas, so it rewrites\nresults_dx.json and hera_fig_data.csv with the same content. It also stores how often the\nF_2 floor of the estimator and the clip of the R factor act in the null arm.\n",
 "nrep": 4000,
 "seed": 20260742,
 "scales": [
  10.0,
  35.0,
  500.0
 ],
 "observed_marginal_p": {
  "10.0": 0.46538365408647836,
  "35.0": 0.0012496875781054736,
  "500.0": 0.7153211697075731
 },
 "observed_min_p": 0.0012496875781054736,
 "p_family_joint_mc": 0.003749062734316421,
 "bonferroni_bound": 0.003749062734316421,
 "n_null_vectors_qualifying": 14,
 "qualifying_through_each_scale": {
  "10": 5,
  "35": 4,
  "500": 5
 },
 "n_qualifying_through_more_than_one_scale": 0,
 "equals_bonferroni_for_this_sample": true,
 "n_floored_null_arm": 0,
 "n_R_factor_clipped_null_arm": 119
}

==> anc/repro/results/fig_vf2_plotted.json <==
{
 "program": "repro/code/fig_vf2.py",
 "output": "paper/figures/fig_vf2.pdf",
 "root_version": "6.36.04",
 "inputs": [
  "repro/results/calibration.json",
  "repro/results/results_dx.json"
 ],
 "family": "W",
 "estimator": "stencil3",
 "measure": "dx",
 "interval_rule": "central 68%",
 "x_range_GeV2": [
  5.0,
  1500.0
 ],
 "y_range": [
  -0.0049868343055743435,
  0.09142529560219631
 ],
 "log_x": true,
 "displacement_factor_in_Q2": 1.55,
 "band_half_width_factor_in_Q2": 1.25,
 "rows": [
  {
   "Q2": 10.0,
   "v_calibrated": 0.013175841791818289,
   "central_68": [
    0.0,
    0.06871690302385554
   ],
   "v_data": 0.04791758752420566,
   "belt_A0": [
    0.027954140906999575,
    0.045789095025341287,
    0.07544800809683162
   ]
  },
  {
   "Q2": 35.0,
   "v_calibrated": 0.06962078535954062,
   "central_68": [
    0.05451132426027842,
    0.08311390509290573
   ],
   "v_data": 0.0732330986497593,
   "belt_A0": [
    0.01819862090013516,
    0.026634520052982454,
    0.038623762298945576
   ]
  },
  {
   "Q2": 500.0,
   "v_calibrated": 0.0,
   "central_68": [
    0.0,
    0.02012251756512655
   ],
   "v_data": 0.01902746383319172,
   "belt_A0": [
    0.015019002404506335,
    0.02530480761595396,
    0.03818491603352621
   ]
  }
 ],
 "styles": {
  "calibrated": "full blue circle, blue asymmetric bars",
  "data": "open blue circle, no bar",
  "belt_A0": "hatched black box (fill style 3345) with black outline, 16th to 84th percentile",
  "belt_median": "solid black line"
 },
 "text_inside_frame": false
}

==> anc/repro/results/hera_expectation.json <==
{
 "program": "hera_expectation.py",
 "source": "results/hera_fig_data.csv (columns Q2, x, F2_central)",
 "a_H1": {
  "value": 0.0481,
  "stat": 0.0013,
  "syst": 0.0037,
  "reference": "H1 Collaboration, C. Adloff et al., Phys. Lett. B 520 (2001) 183, hep-ex/0108035, lambda(Q^2) = a ln(Q^2/Lambda^2)",
  "range": "x <= 0.01, Q^2 >= 3.5 GeV^2"
 },
 "a_H1_total_uncertainty": 0.003921734310225516,
 "weights": "P_i propto x_i F2_i Delta xi_i (dx, Eq. f2disc) or F2_i Delta xi_i (dx/x), Delta xi_i the trapezoidal half-interval weight in xi = ln(1/x), F2 at the central scale of the window",
 "derivation": "F2 = c(Q^2) x^(-lambda(Q^2)) with c independent of x and d lambda/d ln Q^2 = a gives s(x) = const + a ln(1/x), so sd_P[s] = a sd_P[ln(1/x)]",
 "windows": {
  "10": {
   "n_points": 7,
   "x": [
    0.0003199999,
    0.0005000002,
    0.0007999999,
    0.0013,
    0.002,
    0.005000002,
    0.02
   ],
   "x_max": 0.02,
   "x_min": 0.0003199999,
   "beyond_H1_x_range": true,
   "n_points_beyond_H1_x_range": 1,
   "weight_fraction_beyond_H1_x_range": 0.5456463981271913,
   "sd_xi_dx": 1.0827538954292555,
   "sd_xi_dx_over_x": 1.2098264628367155,
   "expected_v_dx": 0.052080462370147185,
   "expected_v_dx_over_x": 0.05819265286244601,
   "expected_v_dx_uncertainty": 0.004246273101235242,
   "single_point_window": false
  },
  "35": {
   "n_points": 9,
   "x": [
    0.0007999999,
    0.0013,
    0.002,
    0.003200002,
    0.005000002,
    0.007999998,
    0.013,
    0.02,
    0.03200001
   ],
   "x_max": 0.03200001,
   "x_min": 0.0007999999,
   "beyond_H1_x_range": true,
   "n_points_beyond_H1_x_range": 3,
   "weight_fraction_beyond_H1_x_range": 0.6151583953664689,
   "sd_xi_dx": 0.9241597916572579,
   "sd_xi_dx_over_x": 1.0576932533919554,
   "expected_v_dx": 0.044452085978714105,
   "expected_v_dx_over_x": 0.05087504548815305,
   "expected_v_dx_uncertainty": 0.0036243091630731327,
   "single_point_window": false
  },
  "500": {
   "n_points": 4,
   "x": [
    0.013,
    0.02,
    0.03200001,
    0.05000001
   ],
   "x_max": 0.05000001,
   "x_min": 0.013,
   "beyond_H1_x_range": true,
   "n_points_beyond_H1_x_range": 4,
   "weight_fraction_beyond_H1_x_range": 1.0,
   "sd_xi_dx": 0.4247945053508443,
   "sd_xi_dx_over_x": 0.42828243786514647,
   "expected_v_dx": 0.020432615707375607,
   "expected_v_dx_over_x": 0.020600385261313543,
   "expected_v_dx_uncertainty": 0.0016659311864296825,
   "single_point_window": false
  }
 },
 "boundary_case": {
  "window": "10",
  "n_points": 1,
  "sd_xi_dx": 0.0,
  "flagged": true,
  "passed": true
 },
 "known_answer_checks": {
  "sd_dx@10": {
   "value": 1.0827538954292555,
   "known": 1.0828,
   "passed": true
  },
  "sd_dx@35": {
   "value": 0.9241597916572579,
   "known": 0.9242,
   "passed": true
  },
  "sd_dx@500": {
   "value": 0.4247945053508443,
   "known": 0.4248,
   "passed": true
  },
  "sd_dxx@10": {
   "value": 1.2098264628367155,
   "known": 1.2098,
   "passed": true
  },
  "sd_dxx@35": {
   "value": 1.0576932533919554,
   "known": 1.0577,
   "passed": true
  },
  "sd_dxx@500": {
   "value": 0.42828243786514647,
   "known": 0.4283,
   "passed": true
  },
  "expected_v_dx@10": {
   "value": 0.052080462370147185,
   "known": 0.05208,
   "passed": true
  },
  "expected_v_dx@35": {
   "value": 0.044452085978714105,
   "known": 0.04445,
   "passed": true
  }
 },
 "all_checks_passed": true
}

==> anc/repro/results/hera_fig_data.csv <==
Q2,x,F2_central,sigma_r,v_dx_corr,v_dx_lo68,v_dx_hi68,v_dx_err_full,null_median,null_pvalue
10.0,3.199999e-04,1.155142,1.138100,0.051705,0.028168,0.080941,0.027390,0.045789,0.465384
10.0,5.000002e-04,1.063900,1.058100,0.051705,0.028168,0.080941,0.027390,0.045789,0.465384
10.0,7.999999e-04,0.978692,0.976750,0.051705,0.028168,0.080941,0.027390,0.045789,0.465384
10.0,1.300000e-03,0.889097,0.888460,0.051705,0.028168,0.080941,0.027390,0.045789,0.465384
10.0,2.000000e-03,0.801986,0.801750,0.051705,0.028168,0.080941,0.027390,0.045789,0.465384
10.0,5.000002e-03,0.627538,0.627510,0.051705,0.028168,0.080941,0.027390,0.045789,0.465384
10.0,2.000000e-02,0.513061,0.513060,0.051705,0.028168,0.080941,0.027390,0.045789,0.465384
35.0,7.999999e-04,1.430256,1.386400,0.070132,0.056544,0.085169,0.014415,0.026635,0.00124969
35.0,1.300000e-03,1.234454,1.222400,0.070132,0.056544,0.085169,0.014415,0.026635,0.00124969
35.0,2.000000e-03,1.103060,1.099000,0.070132,0.056544,0.085169,0.014415,0.026635,0.00124969
35.0,3.200002e-03,0.964588,0.963330,0.070132,0.056544,0.085169,0.014415,0.026635,0.00124969
35.0,5.000002e-03,0.851119,0.850700,0.070132,0.056544,0.085169,0.014415,0.026635,0.00124969
35.0,7.999998e-03,0.746081,0.745950,0.070132,0.056544,0.085169,0.014415,0.026635,0.00124969
35.0,1.300000e-02,0.660939,0.660900,0.070132,0.056544,0.085169,0.014415,0.026635,0.00124969
35.0,2.000000e-02,0.590583,0.590570,0.070132,0.056544,0.085169,0.014415,0.026635,0.00124969
35.0,3.200001e-02,0.516784,0.516780,0.070132,0.056544,0.085169,0.014415,0.026635,0.00124969
500.0,1.300000e-02,0.884934,0.875210,0.016260,0.003801,0.031119,0.013533,0.025305,0.715321
500.0,2.000000e-02,0.744053,0.741360,0.016260,0.003801,0.031119,0.013533,0.025305,0.715321
500.0,3.200001e-02,0.619733,0.619060,0.016260,0.003801,0.031119,0.013533,0.025305,0.715321
500.0,5.000001e-02,0.533672,0.533490,0.016260,0.003801,0.031119,0.013533,0.025305,0.715321


==> anc/repro/results/hera_smallx_reach.json <==
{
 "program": "repro/code/hera_smallx_reach.py",
 "program_sha256": "6bd88485849bf34b6dd140c97f47b1a6991c90d48f45f28b9251818734f91573",
 "setting": {
  "x_small": 0.0001,
  "Q2_cut_GeV2": 4.0,
  "Q2_cut_label": "CT18 HERA region Q > 2 GeV (Sec. II C)"
 },
 "inputs_sha256": {
  "HERA1+2_NCep_920.dat": "dfa2fba16fa490600d10b7125189676343f07b40787d41a74a2d29d30fd8a8bc",
  "HERA1+2_NCep_820.dat": "cbd1edd03d112bb7204b18d388cb42ac40228e246b6a5e59079cb2c80af2bfbf",
  "HERA1+2_NCep_575.dat": "07a24550e8a990d455e929afb9bd0cd86cb406ef2eb396a52b06ff408729e83b",
  "HERA1+2_NCep_460.dat": "0cea67763070945bd2c06d1bb8e8ae98420b2d39737a8527d3d31aefab5d4616"
 },
 "per_table": {
  "HERA1+2_NCep_920.dat": {
   "n_points": 485,
   "n_points_x_below_1e_4": 71,
   "max_Q2_with_x_below_1e_4": 8.5,
   "min_x_at_Q2_above_cut": 5.22e-05,
   "Q2_of_min_x_at_Q2_above_cut": 4.5
  },
  "HERA1+2_NCep_820.dat": {
   "n_points": 112,
   "n_points_x_below_1e_4": 46,
   "max_Q2_with_x_below_1e_4": 6.5,
   "min_x_at_Q2_above_cut": 8.18e-05,
   "Q2_of_min_x_at_Q2_above_cut": 4.5
  },
  "HERA1+2_NCep_575.dat": {
   "n_points": 260,
   "n_points_x_below_1e_4": 11,
   "max_Q2_with_x_below_1e_4": 5.0,
   "min_x_at_Q2_above_cut": 9.31e-05,
   "Q2_of_min_x_at_Q2_above_cut": 5.0
  },
  "HERA1+2_NCep_460.dat": {
   "n_points": 209,
   "n_points_x_below_1e_4": 7,
   "max_Q2_with_x_below_1e_4": 3.5,
   "min_x_at_Q2_above_cut": 0.000116,
   "Q2_of_min_x_at_Q2_above_cut": 5.0
  }
 },
 "overall": {
  "n_points": 1066,
  "n_points_x_below_1e_4": 135,
  "max_Q2_with_x_below_1e_4": 8.5,
  "min_x_at_Q2_above_cut": 5.22e-05,
  "Q2_of_min_x_at_Q2_above_cut": 4.5
 }
}

==> anc/repro/results/loo_stencil_large.json <==
{
 "program": "repro/code/taskH_loo_large.py",
 "program_sha256": "42fc519d7922c273a91ddde6f40995bc23df52b6d662a6c8aa458c3a1ef8e108",
 "imports_sha256": {
  "taskH_loo_stencil.py": "f7a1965960ab1f9e1aff101c15054c212dbb81d9a29a1082f7253f9c5d6664dc",
  "taskH.py": "2cdac78fbbdb27a4a6aad2971c0318f2c4445972c4bbbc0a103e000dc2d05809",
  "taskD2_dx.py": "561ef1a4c3750fd29e1779fc4d5eddb82adfee7d84e66e6882d96e2ae5cdcf11",
  "infogeo_paths.py": "837657a7829e0fcf1a67c796e1a703883ed0d683aa43028dc88e7d550e3f140e"
 },
 "inputs_sha256": {
  "HERA1+2_NCep_920.dat": "dfa2fba16fa490600d10b7125189676343f07b40787d41a74a2d29d30fd8a8bc",
  "results_dx.json": "4668b7e8eff53506db9824985f33988342a5189a443b53a1ff11defe2aa5258d",
  "taskH_results.json": "dc92af5b856f8cfec3cf920efd23ecf4189e5178ebcea10e5afd34b619b6608d",
  "loo_stencil_rebuilt.json": "85ddc11eb636f8200a8db121355dff67d5d98d5d7f4831c6b76e16e634d3974d"
 },
 "grid_identity": {
  "set": "CT18NNLO",
  "DataVersion": "1",
  "SetIndex": "14000",
  "NumMembers": "59",
  "sha256": {
   "CT18NNLO.info": "4f545804841ab178cf6887a14b9f7136c503347b4aff35c2ecd015755be044c1",
   "CT18NNLO_0000.dat": "ed6801f28d2fa7b66ca29364df8125e57b473bebdc9b3f557c0c4cb886cc1501"
  }
 },
 "seed_master": 20260721,
 "seed_large": 20262022,
 "seed_check": 20261030,
 "Q2": 35.0,
 "estimator": "three-point derivative, F2 dx (Table III), 8 points, removal m",
 "null": "zero-spread surface of the stored stencil null (taskH._flat_slope_null, stencil rows), replicas by taskH._subset_mc on the 8-point estimator",
 "checks": {
  "L0": {
   "sha256_equal": true,
   "grid_identity_equal": true,
   "files": [
    "infogeo_paths.py",
    "taskD2_dx.py",
    "taskH.py",
    "taskH_loo_stencil.py",
    "loo_stencil_rebuilt.json"
   ],
   "passed": true
  },
  "L1": {
   "m": 8,
   "x": 0.03200001203783939,
   "max_abs_diff": 0.0,
   "tol": 1e-12,
   "passed": true
  },
  "L2": {
   "N": 1000000,
   "seed": 20261030,
   "n_tail": 133,
   "stored_n_tail": 133,
   "replica_max": 0.06816927409642089,
   "replica_max_diff": 0.0,
   "replica_p50": 0.02182151102116896,
   "replica_p50_diff": 0.0,
   "rel_tol_float": 1e-12,
   "n_floored": 0,
   "runtime_s": 205.96915769577026,
   "passed": true
  }
 },
 "selected": {
  "m": 8,
  "x": 0.03200001203783939,
  "v": 0.05547441796839103,
  "reldv": -0.242495278894315
 },
 "large_run": {
  "m": 8,
  "x": 0.03200001203783939,
  "v": 0.05547441796839103,
  "n_tail": 1585,
  "N": 10000000,
  "seed": 20262022,
  "p": 0.00015859998414000158,
  "binomial_sd": 3.982145529548517e-06,
  "n_floored": 0,
  "replica_max": 0.07922891677238654,
  "replica_p50": 0.021842520020179598,
  "runtime_s": 1872.3888101577759
 },
 "production_run": {
  "m": 8,
  "x": 0.03200001203783939,
  "v": 0.05547441796839103,
  "n_tail": 133,
  "N": 1000000,
  "seed": 20261030,
  "p": 0.000133999866000134,
  "binomial_sd": 1.1575055508983357e-05,
  "n_floored": 0,
  "replica_max": 0.06816927409642089,
  "replica_p50": 0.02182151102116896,
  "runtime_s": 80.34333086013794,
  "reldv": -0.242495278894315,
  "selected": true,
  "rule": "largest |reldv| (the S18_summary rule)",
  "next_largest_abs_reldv": 0.09827820469584081
 },
 "pooled": {
  "n_tail": 1718,
  "N": 11000000,
  "p": 0.000156272713066117,
  "binomial_sd": 3.768871206768172e-06,
  "members": [
   "large_run",
   "production_run"
  ],
  "note": "used for printed numbers only if both checkers accept the pooling (SPEC_LOO_LARGE.md section 4)"
 },
 "peak_rss_bytes": 243408896,
 "runtime_s": 2078.515463113785
}

==> anc/repro/results/loo_stencil_rebuilt.json <==
{
 "program": "repro/code/taskH_loo_stencil.py",
 "program_sha256": "f7a1965960ab1f9e1aff101c15054c212dbb81d9a29a1082f7253f9c5d6664dc",
 "imports_sha256": {
  "taskH.py": "2cdac78fbbdb27a4a6aad2971c0318f2c4445972c4bbbc0a103e000dc2d05809",
  "taskD2_dx.py": "561ef1a4c3750fd29e1779fc4d5eddb82adfee7d84e66e6882d96e2ae5cdcf11",
  "infogeo_paths.py": "837657a7829e0fcf1a67c796e1a703883ed0d683aa43028dc88e7d550e3f140e"
 },
 "inputs_sha256": {
  "HERA1+2_NCep_920.dat": "dfa2fba16fa490600d10b7125189676343f07b40787d41a74a2d29d30fd8a8bc",
  "results_dx.json": "4668b7e8eff53506db9824985f33988342a5189a443b53a1ff11defe2aa5258d",
  "taskH_results.json": "dc92af5b856f8cfec3cf920efd23ecf4189e5178ebcea10e5afd34b619b6608d"
 },
 "grid_identity": {
  "set": "CT18NNLO",
  "DataVersion": "1",
  "SetIndex": "14000",
  "NumMembers": "59",
  "sha256": {
   "CT18NNLO.info": "4f545804841ab178cf6887a14b9f7136c503347b4aff35c2ecd015755be044c1",
   "CT18NNLO_0000.dat": "ed6801f28d2fa7b66ca29364df8125e57b473bebdc9b3f557c0c4cb886cc1501"
  }
 },
 "seed_master": 20260721,
 "seed_gate": 20260742,
 "seed_production_base": 20261022,
 "Q2": 35.0,
 "estimator": "three-point derivative, F2 dx (Table III)",
 "n_points": 9,
 "v_full": 0.0732330986497593,
 "null": "zero-spread surface of the stored stencil null (taskH._flat_slope_null, stencil rows), replicas by taskH._subset_mc on the 8-point estimator",
 "gates": {
  "G0": {
   "max_abs_diff": 0.0,
   "tol": 1e-12,
   "passed": true
  },
  "G1": {
   "abs_diff": 0.0,
   "tol": 1e-12,
   "passed": true
  },
  "G2": {
   "max_abs_diff": 0.0,
   "tol": 1e-12,
   "n_tail": 4,
   "N": 4000,
   "seed": 20260742,
   "stored_n_tail": 4,
   "stored_p_results_dx": 0.0012496875781054736,
   "n_floored": 0,
   "passed": true
  },
  "G3": {
   "max_abs_diff": 0.0,
   "tol": 1e-12,
   "passed": true
  }
 },
 "removals": [
  {
   "m": 0,
   "x": 0.0007999998642370887,
   "v": 0.06909058726692198,
   "n_tail": 2539,
   "N": 1000000,
   "seed": 20261022,
   "p": 0.00253999746000254,
   "binomial_sd": 5.033434089074496e-05,
   "n_floored": 0,
   "replica_max": 0.12201270096827276,
   "replica_p50": 0.026388594212543862,
   "runtime_s": 72.26908493041992,
   "reldv": -0.05656610821083885,
   "selected": false
  },
  {
   "m": 1,
   "x": 0.00130000001886904,
   "v": 0.0736149193493649,
   "n_tail": 1022,
   "N": 1000000,
   "seed": 20261023,
   "p": 0.001022998977001023,
   "binomial_sd": 3.196799102374245e-05,
   "n_floored": 0,
   "replica_max": 0.10529548022889247,
   "replica_p50": 0.026890691722301113,
   "runtime_s": 72.93549942970276,
   "reldv": 0.005213772278456652,
   "selected": false
  },
  {
   "m": 2,
   "x": 0.002000000196844393,
   "v": 0.07394055960547519,
   "n_tail": 936,
   "N": 1000000,
   "seed": 20261024,
   "p": 0.000936999063000937,
   "binomial_sd": 3.0596096086868215e-05,
   "n_floored": 0,
   "replica_max": 0.11002851689617214,
   "replica_p50": 0.02673951896237703,
   "runtime_s": 72.49040746688843,
   "reldv": 0.009660399037590306,
   "selected": false
  },
  {
   "m": 3,
   "x": 0.0032000015013650125,
   "v": 0.07509234745866754,
   "n_tail": 785,
   "N": 1000000,
   "seed": 20261025,
   "p": 0.000785999214000786,
   "binomial_sd": 2.8024657343781673e-05,
   "n_floored": 0,
   "replica_max": 0.10212364543370042,
   "replica_p50": 0.026649205542370068,
   "runtime_s": 71.92808413505554,
   "reldv": 0.02538809422499222,
   "selected": false
  },
  {
   "m": 4,
   "x": 0.005000001832740519,
   "v": 0.0698537331863673,
   "n_tail": 2032,
   "N": 1000000,
   "seed": 20261026,
   "p": 0.002032997967002033,
   "binomial_sd": 4.504292271010174e-05,
   "n_floored": 0,
   "replica_max": 0.10638781019422894,
   "replica_p50": 0.026483961395122352,
   "runtime_s": 73.54382872581482,
   "reldv": -0.046145329443916805,
   "selected": false
  },
  {
   "m": 5,
   "x": 0.007999997898418687,
   "v": 0.07217152192183501,
   "n_tail": 1353,
   "N": 1000000,
   "seed": 20261027,
   "p": 0.001353998646001354,
   "binomial_sd": 3.677180079446723e-05,
   "n_floored": 0,
   "replica_max": 0.10580152626191956,
   "replica_p50": 0.026178432297550288,
   "runtime_s": 78.09225940704346,
   "reldv": -0.014495859761462837,
   "selected": false
  },
  {
   "m": 6,
   "x": 0.012999998979767838,
   "v": 0.07654604236470666,
   "n_tail": 780,
   "N": 1000000,
   "seed": 20261028,
   "p": 0.000780999219000781,
   "binomial_sd": 2.7935448076247163e-05,
   "n_floored": 0,
   "replica_max": 0.10773182284113947,
   "replica_p50": 0.025684329428763426,
   "runtime_s": 73.09512400627136,
   "reldv": 0.04523833862051463,
   "selected": false
  },
  {
   "m": 7,
   "x": 0.02000000010856292,
   "v": 0.08043031610937104,
   "n_tail": 2979,
   "N": 1000000,
   "seed": 20261029,
   "p": 0.00297999702000298,
   "binomial_sd": 5.4507950225299736e-05,
   "n_floored": 0,
   "replica_max": 0.12593958930231297,
   "replica_p50": 0.025502840304805593,
   "runtime_s": 72.4706380367279,
   "reldv": 0.09827820469584081,
   "selected": false
  },
  {
   "m": 8,
   "x": 0.03200001203783939,
   "v": 0.05547441796839103,
   "n_tail": 133,
   "N": 1000000,
   "seed": 20261030,
   "p": 0.000133999866000134,
   "binomial_sd": 1.1575055508983357e-05,
   "n_floored": 0,
   "replica_max": 0.06816927409642089,
   "replica_p50": 0.02182151102116896,
   "runtime_s": 80.34333086013794,
   "reldv": -0.242495278894315,
   "selected": true
  }
 ],
 "selected": {
  "m": 8,
  "x": 0.03200001203783939,
  "v": 0.05547441796839103,
  "n_tail": 133,
  "N": 1000000,
  "seed": 20261030,
  "p": 0.000133999866000134,
  "binomial_sd": 1.1575055508983357e-05,
  "n_floored": 0,
  "replica_max": 0.06816927409642089,
  "replica_p50": 0.02182151102116896,
  "runtime_s": 80.34333086013794,
  "reldv": -0.242495278894315,
  "selected": true,
  "rule": "largest |reldv| (the S18_summary rule)",
  "next_largest_abs_reldv": 0.09827820469584081
 },
 "peak_rss_bytes": 101773312,
 "peak_rss_note": "largest resident size of this process or of any one worker",
 "runtime_s": 81.26737546920776
}

==> anc/repro/results/results_dlnx.json <==
{
 "nrep": 4000,
 "seed": 20260721,
 "integrity": {
  "920": {
   "npoints": 485,
   "ncols": 176,
   "nsys": 162,
   "nproc": 7,
   "y_identity_maxreldev": 3.999840006407851e-05
  },
  "820": {
   "npoints": 112,
   "ncols": 176,
   "nsys": 162,
   "nproc": 7,
   "y_identity_maxreldev": 1.123012611436991e-05
  },
  "575": {
   "npoints": 260,
   "ncols": 176,
   "nsys": 162,
   "nproc": 7,
   "y_identity_maxreldev": 3.436784777499646e-05
  },
  "460": {
   "npoints": 209,
   "ncols": 176,
   "nsys": 162,
   "nproc": 7,
   "y_identity_maxreldev": 3.012262201196325e-05
  },
  "desy_total": 1066,
  "xfitter460_npoints": 210,
  "published_total_with_xfitter460": 1067,
  "desy460_missing_rows": [
   [
    1.5,
    3.48e-05
   ]
  ],
  "desy460_vs_xfitter_maxabsdev_common": 0.0
 },
 "n_corr_sources": 169,
 "selection": {
  "10.0": {
   "sten": [
    8.5,
    10.0,
    12.0
   ],
   "n_common": 7,
   "n_at_scale": [
    15,
    7,
    12
   ],
   "x": [
    0.0003199998598945911,
    0.0005000002297710942,
    0.0007999998642370887,
    0.00130000001886904,
    0.002000000196844393,
    0.005000001832740519,
    0.02000000010856292
   ]
  },
  "35.0": {
   "sten": [
    27.0,
    35.0,
    45.0
   ],
   "n_common": 9,
   "n_at_scale": [
    13,
    15,
    15
   ],
   "x": [
    0.0007999998642370887,
    0.00130000001886904,
    0.002000000196844393,
    0.0032000015013650125,
    0.005000001832740519,
    0.007999997898418687,
    0.012999998979767838,
    0.02000000010856292,
    0.03200001203783939
   ]
  },
  "500.0": {
   "sten": [
    400.0,
    500.0,
    650.0
   ],
   "n_common": 4,
   "n_at_scale": [
    6,
    6,
    5
   ],
   "x": [
    0.012999998979767838,
    0.02000000010856292,
    0.03200001203783939,
    0.050000013677701426
   ]
  }
 },
 "R_model_range": [
  0.06515859197950943,
  0.30515793606870534
 ],
 "alphas_check": {
  "10.0": 0.24867296926858845,
  "35.0": 0.20329741722167843,
  "500.0": 0.15011508876130875
 },
 "v_central_data": {
  "10.0": 0.062156704801538704,
  "35.0": 0.06839428620931463,
  "500.0": 0.015997108953194086
 },
 "data_arms": {
  "full": {
   "10.0": {
    "median": 0.0813233166622134,
    "mean": 0.08207383276108755,
    "p16": 0.0591926670340356,
    "p84": 0.10499400472728035,
    "std": 0.0229276226737417
   },
   "35.0": {
    "median": 0.07171355968138768,
    "mean": 0.07191162125504742,
    "p16": 0.061036700273979116,
    "p84": 0.08268445317674179,
    "std": 0.010838226408219041
   },
   "500.0": {
    "median": 0.029400649837280975,
    "mean": 0.03055803899721955,
    "p16": 0.017675669289282787,
    "p84": 0.04340127901265408,
    "std": 0.012676308403179955
   },
   "n_floored": 0
  },
  "statunc": {
   "10.0": {
    "median": 0.07936497960721473,
    "mean": 0.0801780499073617,
    "p16": 0.05708840123093306,
    "p84": 0.10254311913868219,
    "std": 0.02262738342497689
   },
   "35.0": {
    "median": 0.07158457124232348,
    "mean": 0.07174385766969468,
    "p16": 0.06373272207082495,
    "p84": 0.08007697553862883,
    "std": 0.008162810374841248
   },
   "500.0": {
    "median": 0.029192082576226935,
    "mean": 0.030122328208293248,
    "p16": 0.017712385413000152,
    "p84": 0.042635443636016374,
    "std": 0.012415183286324176
   },
   "n_floored": 0
  },
  "corr": {
   "10.0": {
    "median": 0.06314941008926189,
    "mean": 0.06329432783087656,
    "p16": 0.05736082743199828,
    "p84": 0.0691441891348533,
    "std": 0.006022799132349781
   },
   "35.0": {
    "median": 0.0687052247732248,
    "mean": 0.06876945048106242,
    "p16": 0.06505375294315754,
    "p84": 0.0724851955692447,
    "std": 0.0037426281752003443
   },
   "500.0": {
    "median": 0.016250975781026425,
    "mean": 0.01627557565177331,
    "p16": 0.015153024169276871,
    "p84": 0.017440273992114338,
    "std": 0.001151057037519193
   },
   "n_floored": 0
  },
  "ronly": {
   "10.0": {
    "median": 0.06211299575316727,
    "mean": 0.06208226668614145,
    "p16": 0.06062603001445276,
    "p84": 0.06345094207286975,
    "std": 0.0013860395499120713
   },
   "35.0": {
    "median": 0.06818734996395731,
    "mean": 0.06806279211807434,
    "p16": 0.06117660011766291,
    "p84": 0.07453010860424007,
    "std": 0.006539491168993154
   },
   "500.0": {
    "median": 0.01618266935626809,
    "mean": 0.016441721088250295,
    "p16": 0.015925435936730466,
    "p84": 0.01701921975437329,
    "std": 0.0006951105494145647
   },
   "n_floored": 0
  }
 },
 "closure": {
  "v_true_exact": {
   "10.0": 0.06773418575422865,
   "35.0": 0.0507535247657857,
   "500.0": 0.015582896016371285
  },
  "v_noiseless_estimator": {
   "10.0": 0.06782577509196533,
   "35.0": 0.05051660929120291,
   "500.0": 0.015590482124530746
  },
  "arms": {
   "full": {
    "10.0": {
     "median": 0.08493994738017058,
     "mean": 0.0856437070786299,
     "p16": 0.06164861238748285,
     "p84": 0.1088009805895121,
     "std": 0.022882595969059186
    },
    "35.0": {
     "median": 0.055536239004908866,
     "mean": 0.055744161534073224,
     "p16": 0.04575269257660188,
     "p84": 0.065980152792208,
     "std": 0.010105545080516948
    },
    "500.0": {
     "median": 0.02921324983952857,
     "mean": 0.03006086155560915,
     "p16": 0.01748425006360009,
     "p84": 0.04258354749868536,
     "std": 0.012302842511495339
    },
    "n_floored": 0
   },
   "statunc": {
    "10.0": {
     "median": 0.08393020505458583,
     "mean": 0.08488366552359716,
     "p16": 0.06319703819307866,
     "p84": 0.10646155260537941,
     "std": 0.021752155579970366
    },
    "35.0": {
     "median": 0.05521225146908225,
     "mean": 0.05507711847992726,
     "p16": 0.047183069452388475,
     "p84": 0.06275027370452617,
     "std": 0.007943251740944414
    },
    "500.0": {
     "median": 0.02933424281746789,
     "mean": 0.03012808194705332,
     "p16": 0.01749920060140883,
     "p84": 0.04242050578296861,
     "std": 0.012469102120541356
    },
    "n_floored": 0
   }
  },
  "bias": {
   "10.0": {
    "total": 0.01790952132440124,
    "noise_rectification": 0.017817931986664565,
    "stencil": 9.158933773667499e-05
   },
   "35.0": {
    "total": 0.0049906367682875236,
    "noise_rectification": 0.0052275522428703106,
    "stencil": -0.000236915474582787
   },
   "500.0": {
    "total": 0.014477965539237865,
    "noise_rectification": 0.014470379431078404,
    "stencil": 7.5861081594609525e-06
   }
  }
 },
 "final_table": {
  "10.0": {
   "v_central": 0.062156704801538704,
   "v_median": 0.0813233166622134,
   "ci68": [
    0.0591926670340356,
    0.10499400472728035
   ],
   "bias": 0.01790952132440124,
   "v_corrected": 0.06341379533781216,
   "ci68_corrected": [
    0.04128314570963436,
    0.08708448340287911
   ],
   "err_statunc": 0.02262738342497689,
   "err_corr": 0.006022799132349781,
   "err_R": 0.0013860395499120713,
   "err_full": 0.0229276226737417
  },
  "35.0": {
   "v_central": 0.06839428620931463,
   "v_median": 0.07171355968138768,
   "ci68": [
    0.061036700273979116,
    0.08268445317674179
   ],
   "bias": 0.0049906367682875236,
   "v_corrected": 0.06672292291310015,
   "ci68_corrected": [
    0.05604606350569159,
    0.07769381640845427
   ],
   "err_statunc": 0.008162810374841248,
   "err_corr": 0.0037426281752003443,
   "err_R": 0.006539491168993154,
   "err_full": 0.010838226408219041
  },
  "500.0": {
   "v_central": 0.015997108953194086,
   "v_median": 0.029400649837280975,
   "ci68": [
    0.017675669289282787,
    0.04340127901265408
   ],
   "bias": 0.014477965539237865,
   "v_corrected": 0.01492268429804311,
   "ci68_corrected": [
    0.0031977037500449217,
    0.028923313473416215
   ],
   "err_statunc": 0.012415183286324176,
   "err_corr": 0.001151057037519193,
   "err_R": 0.0006951105494145647,
   "err_full": 0.012676308403179955
  }
 },
 "measure": "dln(1/x) (p_i propto F2_i dln(1/x)_i)",
 "config": {
  "program": "taskD_toymc.py",
  "arm": "HERA1+2_NCep_920.dat",
  "s_CM_GeV2": 101200.0,
  "windows": {
   "10": [
    8.5,
    10.0,
    12.0
   ],
   "35": [
    27.0,
    35.0,
    45.0
   ],
   "500": [
    400.0,
    500.0,
    650.0
   ]
  },
  "x_max": 0.05,
  "F2_floor": 1e-06,
  "model_slope_eps": 1.005,
  "nrep": 4000,
  "seed": 20260721,
  "seed_offsets": {
   "data_full": 1,
   "data_statunc": 2,
   "data_corr": 3,
   "data_ronly": 4,
   "closure_full": 11,
   "closure_statunc": 12
  },
  "pdf_set": "CT18NNLO member 0"
 }
}

==> anc/repro/results/results_dx.json <==
{
 "nrep": 4000,
 "seed": 20260721,
 "measure": "dx (p_i propto x_i F2_i dln(1/x)_i)",
 "n_corr_sources": 169,
 "selection": {
  "10.0": {
   "sten": [
    8.5,
    10.0,
    12.0
   ],
   "n_common": 7,
   "n_at_scale": [
    15,
    7,
    12
   ],
   "x": [
    0.0003199998598945911,
    0.0005000002297710942,
    0.0007999998642370887,
    0.00130000001886904,
    0.002000000196844393,
    0.005000001832740519,
    0.02000000010856292
   ]
  },
  "35.0": {
   "sten": [
    27.0,
    35.0,
    45.0
   ],
   "n_common": 9,
   "n_at_scale": [
    13,
    15,
    15
   ],
   "x": [
    0.0007999998642370887,
    0.00130000001886904,
    0.002000000196844393,
    0.0032000015013650125,
    0.005000001832740519,
    0.007999997898418687,
    0.012999998979767838,
    0.02000000010856292,
    0.03200001203783939
   ]
  },
  "500.0": {
   "sten": [
    400.0,
    500.0,
    650.0
   ],
   "n_common": 4,
   "n_at_scale": [
    6,
    6,
    5
   ],
   "x": [
    0.012999998979767838,
    0.02000000010856292,
    0.03200001203783939,
    0.050000013677701426
   ]
  }
 },
 "v_central_data": {
  "10.0": 0.04791758752420566,
  "35.0": 0.0732330986497593,
  "500.0": 0.01902746383319172
 },
 "mean_slope_data": {
  "10.0": 0.25000333508776484,
  "35.0": 0.1295453642586512,
  "500.0": 0.08805344250330294
 },
 "data_arms": {
  "full": {
   "10.0": {
    "median": 0.06753024417916142,
    "mean": 0.07062823313776133,
    "p16": 0.04399306101342081,
    "p84": 0.09676639053526422,
    "std": 0.027390076559028177
   },
   "35.0": {
    "median": 0.07693646273120605,
    "mean": 0.0776331184064096,
    "p16": 0.06334855171027848,
    "p84": 0.0919729516006788,
    "std": 0.014415272870900097
   },
   "500.0": {
    "median": 0.030566686151078402,
    "mean": 0.03165515276376809,
    "p16": 0.01810839685375888,
    "p84": 0.045426078093587445,
    "std": 0.013532903247060607
   },
   "n_floored": 0
  },
  "statunc": {
   "10.0": {
    "median": 0.06561418510745531,
    "mean": 0.06953133983308654,
    "p16": 0.04329567643733112,
    "p84": 0.09546988599337425,
    "std": 0.027326506229224164
   },
   "35.0": {
    "median": 0.0766189208962029,
    "mean": 0.07701627276020867,
    "p16": 0.06386483783791372,
    "p84": 0.09029217171849532,
    "std": 0.013060739064945075
   },
   "500.0": {
    "median": 0.030014646088129867,
    "mean": 0.03114525432670849,
    "p16": 0.01781044827590093,
    "p84": 0.04439577573991716,
    "std": 0.013366095711892617
   },
   "n_floored": 0
  },
  "corr": {
   "10.0": {
    "median": 0.04919131422572004,
    "mean": 0.04950235427009697,
    "p16": 0.043934661867241986,
    "p84": 0.05487211349988413,
    "std": 0.005708276574623585
   },
   "35.0": {
    "median": 0.07332419122643805,
    "mean": 0.07378820344415296,
    "p16": 0.06668066571333421,
    "p84": 0.08097050274393082,
    "std": 0.007300874594793429
   },
   "500.0": {
    "median": 0.019195031416930665,
    "mean": 0.019214434149335765,
    "p16": 0.01784639467051757,
    "p84": 0.020601175608046036,
    "std": 0.0013683744383610219
   },
   "n_floored": 0
  },
  "ronly": {
   "10.0": {
    "median": 0.047904785728977564,
    "mean": 0.04788326885920875,
    "p16": 0.04745291118567968,
    "p84": 0.04828768007341963,
    "std": 0.000412136719965084
   },
   "35.0": {
    "median": 0.07317791283843027,
    "mean": 0.07314057892956079,
    "p16": 0.07129924645860565,
    "p84": 0.07487311329686051,
    "std": 0.0017604283325967204
   },
   "500.0": {
    "median": 0.018995306670002637,
    "mean": 0.019212586079176752,
    "p16": 0.018193203583009323,
    "p84": 0.020186033482133704,
    "std": 0.0010317002604508661
   },
   "n_floored": 0
  }
 },
 "closure": {
  "v_true_exact": {
   "10.0": 0.06888611767845122,
   "35.0": 0.04894391905177621,
   "500.0": 0.015543473562893654
  },
  "v_noiseless_estimator": {
   "10.0": 0.0689899192541252,
   "35.0": 0.04879731265242192,
   "500.0": 0.015550968864263345
  },
  "arms": {
   "full": {
    "10.0": {
     "median": 0.07962395741266501,
     "mean": 0.08471111675036391,
     "p16": 0.049071699688693536,
     "p84": 0.1217732142437371,
     "std": 0.03606774643550356
    },
    "35.0": {
     "median": 0.05470197983119569,
     "mean": 0.05574833525199605,
     "p16": 0.04318543720569621,
     "p84": 0.06829957210783973,
     "std": 0.012925680526483354
    },
    "500.0": {
     "median": 0.028702781931713498,
     "mean": 0.029850651965444768,
     "p16": 0.017168704526972837,
     "p84": 0.0427202683054918,
     "std": 0.012432658935058358
    },
    "n_floored": 0
   },
   "statunc": {
    "10.0": {
     "median": 0.07812894741264619,
     "mean": 0.08274458695517792,
     "p16": 0.04890489552137745,
     "p84": 0.11812264868879416,
     "std": 0.03419965247022183
    },
    "35.0": {
     "median": 0.05404445957825098,
     "mean": 0.054707229154815906,
     "p16": 0.04308324696679977,
     "p84": 0.06633257076716054,
     "std": 0.011533566403638841
    },
    "500.0": {
     "median": 0.02910452464361092,
     "mean": 0.030024117604668412,
     "p16": 0.01731146072069302,
     "p84": 0.042576278342382284,
     "std": 0.012546827581850571
    },
    "n_floored": 0
   }
  },
  "bias": {
   "10.0": {
    "total": 0.01582499907191269,
    "noise_rectification": 0.01572119749623871,
    "stencil": 0.0001038015756739813
   },
   "35.0": {
    "total": 0.006804416200219841,
    "noise_rectification": 0.0069510225995741345,
    "stencil": -0.0001466063993542932
   },
   "500.0": {
    "total": 0.014307178402551114,
    "noise_rectification": 0.014299683101181423,
    "stencil": 7.495301369691079e-06
   }
  }
 },
 "null_v_noiseless": {
  "10.0": 0.0,
  "35.0": 1.862645149230957e-09,
  "500.0": 1.3170890159654386e-09
 },
 "null": {
  "summary": {
   "10.0": {
    "median": 0.045789095025341287,
    "mean": 0.051267883324148736,
    "p16": 0.027954140906999575,
    "p84": 0.07544800809683162,
    "std": 0.025028258939469094
   },
   "35.0": {
    "median": 0.02663452005298242,
    "mean": 0.0282923301159826,
    "p16": 0.01819862090013519,
    "p84": 0.03862376229894557,
    "std": 0.01059287529151285
   },
   "500.0": {
    "median": 0.02530480761595396,
    "mean": 0.02652920367258868,
    "p16": 0.015019002404506335,
    "p84": 0.03818491603352621,
    "std": 0.011596238798702271
   },
   "n_floored": 0
  },
  "pvalue": {
   "10.0": {
    "v_obs_data": 0.04791758752420566,
    "null_median": 0.045789095025341287,
    "null_p84": 0.07544800809683162,
    "null_p95": 0.1017867027103395,
    "null_max": 0.16368247043236972,
    "pvalue_onesided": 0.46538365408647836
   },
   "35.0": {
    "v_obs_data": 0.0732330986497593,
    "null_median": 0.02663452005298242,
    "null_p84": 0.03862376229894557,
    "null_p95": 0.048053700551325094,
    "null_max": 0.08540657387600833,
    "pvalue_onesided": 0.0012496875781054736
   },
   "500.0": {
    "v_obs_data": 0.01902746383319172,
    "null_median": 0.02530480761595396,
    "null_p84": 0.03818491603352621,
    "null_p95": 0.047347988914547966,
    "null_max": 0.08017128841526225,
    "pvalue_onesided": 0.7153211697075731
   }
  }
 },
 "final_table": {
  "10.0": {
   "v_central": 0.04791758752420566,
   "v_median": 0.06753024417916142,
   "bias": 0.01582499907191269,
   "noise_rectification": 0.01572119749623871,
   "v_corrected": 0.051705245107248735,
   "ci68_corrected": [
    0.028168061941508123,
    0.08094139146335153
   ],
   "ci68_above_zero": true,
   "err_statunc": 0.027326506229224164,
   "err_corr": 0.005708276574623585,
   "err_R": 0.000412136719965084,
   "err_full": 0.027390076559028177,
   "null_pvalue": 0.46538365408647836,
   "null_median": 0.045789095025341287
  },
  "35.0": {
   "v_central": 0.0732330986497593,
   "v_median": 0.07693646273120605,
   "bias": 0.006804416200219841,
   "noise_rectification": 0.0069510225995741345,
   "v_corrected": 0.0701320465309862,
   "ci68_corrected": [
    0.056544135510058637,
    0.08516853540045896
   ],
   "ci68_above_zero": true,
   "err_statunc": 0.013060739064945075,
   "err_corr": 0.007300874594793429,
   "err_R": 0.0017604283325967204,
   "err_full": 0.014415272870900097,
   "null_pvalue": 0.0012496875781054736,
   "null_median": 0.02663452005298242
  },
  "500.0": {
   "v_central": 0.01902746383319172,
   "v_median": 0.030566686151078402,
   "bias": 0.014307178402551114,
   "noise_rectification": 0.014299683101181423,
   "v_corrected": 0.016259507748527288,
   "ci68_corrected": [
    0.003801218451207764,
    0.03111889969103633
   ],
   "ci68_above_zero": true,
   "err_statunc": 0.013366095711892617,
   "err_corr": 0.0013683744383610219,
   "err_R": 0.0010317002604508661,
   "err_full": 0.013532903247060607,
   "null_pvalue": 0.7153211697075731,
   "null_median": 0.02530480761595396
  }
 },
 "FL_model": {
  "set": "CT18NNLO",
  "member": 0,
  "nz_trapezoid": 200,
  "alphas_at_scale": {
   "10": 0.24867296926858845,
   "35": 0.20329741722167843,
   "500": 0.15011508876130875
  },
  "R_min": 0.06515859197950943,
  "R_max": 0.30515793606870534,
  "n_points_used": 60,
  "R_factor_sd": 0.5,
  "R_factor_clip": 0.05,
  "n_replicas": 4000,
  "n_R_factor_clipped": {
   "data_full": 122,
   "data_ronly": 113,
   "closure_full": 136,
   "null_full": 119
  },
  "fraction_R_factor_clipped": {
   "data_full": 0.0305,
   "data_ronly": 0.02825,
   "closure_full": 0.034,
   "null_full": 0.02975
  },
  "gaussian_expectation_of_clip_fraction": 0.028716559816001797,
  "note": "R = F_L/(F_2 - F_L) from the leading-order F_2 and the leading-order Altarelli-Martinelli F_L of the CT18NNLO central member. R_min and R_max run over every row of the three windows at all three levels. The clip counts are per arm that varies R, out of n_replicas each."
 },
 "y_identity_maxreldev": 3.999840006407851e-05,
 "y_identity_npoints": 485,
 "electroweak_xF3": {
  "inputs": {
   "sin2thetaW": 0.23127,
   "MZ_GeV": 91.1876,
   "v_e": -0.03745999999999999,
   "a_e": -0.5,
   "v_q": {
    "1": -0.34582,
    "2": 0.19164000000000003,
    "3": -0.34582,
    "4": 0.19164000000000003,
    "5": -0.34582
   },
   "a_q": {
    "1": -0.5,
    "2": 0.5,
    "3": -0.5,
    "4": 0.5,
    "5": -0.5
   },
   "source": "HERAcomb, Eur. Phys. J. C 75 (2015) 580, text after Eq. 2 (sin^2 theta_W = 0.23127, M_Z = 91.1876 GeV)",
   "couplings": "Standard Model tree level, a_f = T3_f, v_f = T3_f - 2 e_f sin^2(theta_W)",
   "pdf": "CT18NNLO member 0, leading-order quark-parton model"
  },
  "check_xF3gZ_equals_2uv_plus_dv_over_3_maxreldev": 2.220446049250313e-16,
  "summary": {
   "10": {
    "term_share_min": 1.2348870444751427e-06,
    "term_share_max": 6.147758020603991e-06,
    "term_share_central_level_min": 1.6860851570959283e-06,
    "term_share_central_level_max": 4.349578645958194e-06,
    "xF3_over_F2_min": 1.0846035438931899e-05,
    "xF3_over_F2_max": 0.00040260826192202887,
    "F2tilde_minus_F2_over_F2_min": 4.921416794248723e-05,
    "F2tilde_minus_F2_over_F2_max": 7.246653443100471e-05,
    "v_central_data": 0.04791758752420566,
    "v_central_data_xF3_restored": 0.047917709197426876,
    "dv_xF3_data": 1.2167322121364732e-07,
    "v_central_data_all_ew_restored": 0.04792034453069819,
    "dv_all_ew_data": 2.7570064925278026e-06,
    "v_noiseless_model": 0.0689899192541252,
    "dv_xF3_model_surface": 1.1355986721112155e-06
   },
   "35": {
    "term_share_min": 1.0010069353097844e-05,
    "term_share_max": 6.306658812845053e-05,
    "term_share_central_level_min": 1.6622056793543007e-05,
    "term_share_central_level_max": 3.9007007201020116e-05,
    "xF3_over_F2_min": 6.124405144771031e-05,
    "xF3_over_F2_max": 0.001945322031570133,
    "F2tilde_minus_F2_over_F2_min": 0.0001574349368486387,
    "F2tilde_minus_F2_over_F2_max": 0.0002829256297379433,
    "v_central_data": 0.0732330986497593,
    "v_central_data_xF3_restored": 0.07324320781712022,
    "dv_xF3_data": 1.0109167360924931e-05,
    "v_central_data_all_ew_restored": 0.07324392121259106,
    "dv_all_ew_data": 1.0822562831760973e-05,
    "v_noiseless_model": 0.04879731265242192,
    "dv_xF3_model_surface": 1.052291916329301e-05
   },
   "500": {
    "term_share_min": 0.0018006842803604559,
    "term_share_max": 0.006999379689147171,
    "term_share_central_level_min": 0.002803724790149966,
    "term_share_central_level_max": 0.004143678942309142,
    "xF3_over_F2_min": 0.007595010500442859,
    "xF3_over_F2_max": 0.03452405866146508,
    "F2tilde_minus_F2_over_F2_min": 0.0033804124134279383,
    "F2tilde_minus_F2_over_F2_max": 0.006877952183077833,
    "v_central_data": 0.01902746383319172,
    "v_central_data_xF3_restored": 0.019721812965266688,
    "dv_xF3_data": 0.0006943491320749694,
    "v_central_data_all_ew_restored": 0.01965590098125475,
    "dv_all_ew_data": 0.0006284371480630331,
    "v_noiseless_model": 0.015550968864263345,
    "dv_xF3_model_surface": 0.0009540362740412898
   }
  },
  "per_point": {
   "10": [
    {
     "level": 0,
     "Q2": 8.5,
     "x": 0.00032,
     "y": 0.26247529644268774,
     "kappa": 0.0014359870132902319,
     "Yminus_over_Yplus": 0.29538487087751103,
     "xF3_tilde": 1.3225330052617477e-05,
     "F2_photon_model": 1.2193699833530958,
     "xF3_over_F2": 1.0846035438931899e-05,
     "term_share_of_F2": 3.203754777661808e-06,
     "F2tilde_minus_F2_over_F2": 5.159095637967551e-05
    },
    {
     "level": 0,
     "Q2": 8.5,
     "x": 0.0005,
     "y": 0.16798418972332016,
     "kappa": 0.0014359870132902319,
     "Yminus_over_Yplus": 0.18185825695801996,
     "xF3_tilde": 1.7696644132578278e-05,
     "F2_photon_model": 1.1173228334788694,
     "xF3_over_F2": 1.5838434159157417e-05,
     "term_share_of_F2": 2.8803500291287302e-06,
     "F2tilde_minus_F2_over_F2": 5.156846020556453e-05
    },
    {
     "level": 0,
     "Q2": 8.5,
     "x": 0.0008,
     "y": 0.10499011857707509,
     "kappa": 0.0014359870132902319,
     "Yminus_over_Yplus": 0.1104678492620381,
     "xF3_tilde": 2.395972362042143e-05,
     "F2_photon_model": 1.0162126794521062,
     "xF3_over_F2": 2.3577469662491693e-05,
     "term_share_of_F2": 2.6045523646564086e-06,
     "F2tilde_minus_F2_over_F2": 5.15035658242518e-05
    },
    {
     "level": 0,
     "Q2": 8.5,
     "x": 0.0013,
     "y": 0.06460930373973853,
     "kappa": 0.0014359870132902319,
     "Yminus_over_Yplus": 0.06669183794850041,
     "xF3_tilde": 3.260304661681184e-05,
     "F2_photon_model": 0.9186816170082104,
     "xF3_over_F2": 3.5488950701971496e-05,
     "term_share_of_F2": 2.366823349178203e-06,
     "F2tilde_minus_F2_over_F2": 5.138962451498827e-05
    },
    {
     "level": 0,
     "Q2": 8.5,
     "x": 0.002,
     "y": 0.04199604743083004,
     "kappa": 0.0014359870132902319,
     "Yminus_over_Yplus": 0.04287707045698505,
     "xF3_tilde": 4.2622980130931724e-05,
     "F2_photon_model": 0.8383892573213191,
     "xF3_over_F2": 5.0839129627106065e-05,
     "term_share_of_F2": 2.179832942993223e-06,
     "F2tilde_minus_F2_over_F2": 5.124558304335213e-05
    },
    {
     "level": 0,
     "Q2": 8.5,
     "x": 0.005,
     "y": 0.016798418972332016,
     "kappa": 0.0014359870132902319,
     "Yminus_over_Yplus": 0.016939492167737647,
     "xF3_tilde": 7.37701610709819e-05,
     "F2_photon_model": 0.6904688961335892,
     "xF3_over_F2": 0.00010684067230844406,
     "term_share_of_F2": 1.8098267317647127e-06,
     "F2tilde_minus_F2_over_F2": 5.076060285324959e-05
    },
    {
     "level": 0,
     "Q2": 8.5,
     "x": 0.02,
     "y": 0.004199604743083004,
     "kappa": 0.0014359870132902319,
     "Yminus_over_Yplus": 0.004208423004991702,
     "xF3_tilde": 0.00015757816571495992,
     "F2_photon_model": 0.5370171957396228,
     "xF3_over_F2": 0.0002934322531291214,
     "term_share_of_F2": 1.2348870444751427e-06,
     "F2tilde_minus_F2_over_F2": 4.921416794248723e-05
    },
    {
     "level": 1,
     "Q2": 10.0,
     "x": 0.00032,
     "y": 0.30879446640316205,
     "kappa": 0.0016890920969831781,
     "Yminus_over_Yplus": 0.3533950788078253,
     "xF3_tilde": 1.6002005561125443e-05,
     "F2_photon_model": 1.3001328350763512,
     "xF3_over_F2": 1.230797740769751e-05,
     "term_share_of_F2": 4.349578645958194e-06,
     "F2tilde_minus_F2_over_F2": 6.0517489992870467e-05
    },
    {
     "level": 1,
     "Q2": 10.0,
     "x": 0.0005,
     "y": 0.1976284584980237,
     "kappa": 0.0016890920969831781,
     "Yminus_over_Yplus": 0.2166929612803892,
     "xF3_tilde": 2.1374202394202115e-05,
     "F2_photon_model": 1.1872267624307116,
     "xF3_over_F2": 1.8003470836894606e-05,
     "term_share_of_F2": 3.9012254089718185e-06,
     "F2tilde_minus_F2_over_F2": 6.050532860784852e-05
    },
    {
     "level": 1,
     "Q2": 10.0,
     "x": 0.0008,
     "y": 0.12351778656126482,
     "kappa": 0.0016890920969831781,
     "Yminus_over_Yplus": 0.13108028933471674,
     "xF3_tilde": 2.8882248222391845e-05,
     "F2_photon_model": 1.075818963222187,
     "xF3_over_F2": 2.6846755085899006e-05,
     "term_share_of_F2": 3.51908042435792e-06,
     "F2tilde_minus_F2_over_F2": 6.044671846103175e-05
    },
    {
     "level": 1,
     "Q2": 10.0,
     "x": 0.0013,
     "y": 0.07601094557616296,
     "kappa": 0.0016890920969831781,
     "Yminus_over_Yplus": 0.07889077377886106,
     "xF3_tilde": 3.922227237502745e-05,
     "F2_photon_model": 0.9688001486149219,
     "xF3_over_F2": 4.0485411187336116e-05,
     "term_share_of_F2": 3.1939254153243044e-06,
     "F2tilde_minus_F2_over_F2": 6.033359399783266e-05
    },
    {
     "level": 1,
     "Q2": 10.0,
     "x": 0.002,
     "y": 0.04940711462450593,
     "kappa": 0.0016890920969831781,
     "Yminus_over_Yplus": 0.05062608099762623,
     "xF3_tilde": 5.118366997102481e-05,
     "F2_photon_model": 0.8809957839734488,
     "xF3_over_F2": 5.809751976357627e-05,
     "term_share_of_F2": 2.941249741312003e-06,
     "F2tilde_minus_F2_over_F2": 6.018454936410454e-05
    },
    {
     "level": 1,
     "Q2": 10.0,
     "x": 0.005,
     "y": 0.019762845849802372,
     "kappa": 0.0016890920969831781,
     "Yminus_over_Yplus": 0.019958091990471126,
     "xF3_tilde": 8.824589090084593e-05,
     "F2_photon_model": 0.7195657564455393,
     "xF3_over_F2": 0.00012263770212851265,
     "term_share_of_F2": 2.447614540580852e-06,
     "F2tilde_minus_F2_over_F2": 5.9663326289887546e-05
    },
    {
     "level": 1,
     "Q2": 10.0,
     "x": 0.02,
     "y": 0.004940711462450593,
     "kappa": 0.0016890920969831781,
     "Yminus_over_Yplus": 0.004952916627620598,
     "xF3_tilde": 0.0001873560521243514,
     "F2_photon_model": 0.5503630121804436,
     "xF3_over_F2": 0.00034042268099027757,
     "term_share_of_F2": 1.6860851570959283e-06,
     "F2tilde_minus_F2_over_F2": 5.793397459989364e-05
    },
    {
     "level": 2,
     "Q2": 12.0,
     "x": 0.00032,
     "y": 0.37055335968379444,
     "kappa": 0.0020264236982955757,
     "Yminus_over_Yplus": 0.43245638021334154,
     "xF3_tilde": 1.9779275809011235e-05,
     "F2_photon_model": 1.391348519401541,
     "xF3_over_F2": 1.4215903156686342e-05,
     "term_share_of_F2": 6.147758020603991e-06,
     "F2tilde_minus_F2_over_F2": 7.246503481165309e-05
    },
    {
     "level": 2,
     "Q2": 12.0,
     "x": 0.0005,
     "y": 0.23715415019762845,
     "kappa": 0.0020264236982955757,
     "Yminus_over_Yplus": 0.26427541527583,
     "xF3_tilde": 2.6369819036911966e-05,
     "F2_photon_model": 1.265879694517153,
     "xF3_over_F2": 2.0831220495222698e-05,
     "term_share_of_F2": 5.505179447077359e-06,
     "F2tilde_minus_F2_over_F2": 7.246653443100471e-05
    },
    {
     "level": 2,
     "Q2": 12.0,
     "x": 0.0008,
     "y": 0.14822134387351776,
     "kappa": 0.0020264236982955757,
     "Yminus_over_Yplus": 0.15906626799186055,
     "xF3_tilde": 3.556164068502979e-05,
     "F2_photon_model": 1.1425996170649315,
     "xF3_over_F2": 3.112344880385943e-05,
     "term_share_of_F2": 4.950690848265656e-06,
     "F2tilde_minus_F2_over_F2": 7.241645863004988e-05
    },
    {
     "level": 2,
     "Q2": 12.0,
     "x": 0.0013,
     "y": 0.09121313469139555,
     "kappa": 0.0020264236982955757,
     "Yminus_over_Yplus": 0.095354097649198,
     "xF3_tilde": 4.81915946698623e-05,
     "F2_photon_model": 1.0246837525478203,
     "xF3_over_F2": 4.703070049665229e-05,
     "term_share_of_F2": 4.484570007667967e-06,
     "F2tilde_minus_F2_over_F2": 7.23048154731802e-05
    },
    {
     "level": 2,
     "Q2": 12.0,
     "x": 0.002,
     "y": 0.05928853754940711,
     "kappa": 0.0020264236982955757,
     "Yminus_over_Yplus": 0.06104282529236739,
     "xF3_tilde": 6.276951448530975e-05,
     "F2_photon_model": 0.928284269351444,
     "xF3_over_F2": 6.761884969694074e-05,
     "term_share_of_F2": 4.127645628521203e-06,
     "F2tilde_minus_F2_over_F2": 7.21496320280908e-05
    },
    {
     "level": 2,
     "Q2": 12.0,
     "x": 0.005,
     "y": 0.023715415019762844,
     "kappa": 0.0020264236982955757,
     "Yminus_over_Yplus": 0.023996544497592316,
     "xF3_tilde": 0.00010777890562875153,
     "F2_photon_model": 0.7514948324266209,
     "xF3_over_F2": 0.00014341935696447457,
     "term_share_of_F2": 3.4415689812140904e-06,
     "F2tilde_minus_F2_over_F2": 7.158166822759773e-05
    },
    {
     "level": 2,
     "Q2": 12.0,
     "x": 0.02,
     "y": 0.005928853754940711,
     "kappa": 0.0020264236982955757,
     "Yminus_over_Yplus": 0.005946429097623933,
     "xF3_tilde": 0.00022734514554670468,
     "F2_photon_model": 0.5646807754549594,
     "xF3_over_F2": 0.00040260826192202887,
     "term_share_of_F2": 2.3940814836369505e-06,
     "F2tilde_minus_F2_over_F2": 6.96109380670806e-05
    }
   ],
   "35": [
    {
     "level": 0,
     "Q2": 27.0,
     "x": 0.0008,
     "y": 0.333498023715415,
     "kappa": 0.004551255006937117,
     "Yminus_over_Yplus": 0.38482588246151317,
     "xF3_tilde": 8.827762068023534e-05,
     "F2_photon_model": 1.441407264762784,
     "xF3_over_F2": 6.124405144771031e-05,
     "term_share_of_F2": 2.3568296143883432e-05,
     "F2tilde_minus_F2_over_F2": 0.00016442301329976853
    },
    {
     "level": 0,
     "Q2": 27.0,
     "x": 0.0013,
     "y": 0.20522955305564,
     "kappa": 0.004551255006937117,
     "Yminus_over_Yplus": 0.2257455121569527,
     "xF3_tilde": 0.00011867019516112073,
     "F2_photon_model": 1.271875767556029,
     "xF3_over_F2": 9.330329123979716e-05,
     "term_share_of_F2": 2.106279926685733e-05,
     "F2tilde_minus_F2_over_F2": 0.00016436134707169088
    },
    {
     "level": 0,
     "Q2": 27.0,
     "x": 0.002,
     "y": 0.13339920948616601,
     "kappa": 0.004551255006937117,
     "Yminus_over_Yplus": 0.1422064571317362,
     "xF3_tilde": 0.00015345789763437042,
     "F2_photon_model": 1.1351478782724727,
     "xF3_over_F2": 0.00013518758266800504,
     "term_share_of_F2": 1.92245471794207e-05,
     "F2tilde_minus_F2_over_F2": 0.0001641956013742597
    },
    {
     "level": 0,
     "Q2": 27.0,
     "x": 0.0032,
     "y": 0.08337450592885375,
     "kappa": 0.004551255006937117,
     "Yminus_over_Yplus": 0.08683703087050551,
     "xF3_tilde": 0.0002017061364894563,
     "F2_photon_model": 1.0006823424440825,
     "xF3_over_F2": 0.00020156859767986513,
     "term_share_of_F2": 1.7503618539250955e-05,
     "F2tilde_minus_F2_over_F2": 0.00016386268430871947
    },
    {
     "level": 0,
     "Q2": 27.0,
     "x": 0.005,
     "y": 0.0533596837944664,
     "kappa": 0.004551255006937117,
     "Yminus_over_Yplus": 0.05478117397940587,
     "xF3_tilde": 0.00025938770320958846,
     "F2_photon_model": 0.8874254273145655,
     "xF3_over_F2": 0.0002922923946348039,
     "term_share_of_F2": 1.601212052334635e-05,
     "F2tilde_minus_F2_over_F2": 0.00016334049078661268
    },
    {
     "level": 0,
     "Q2": 27.0,
     "x": 0.008,
     "y": 0.033349802371541504,
     "kappa": 0.004551255006937117,
     "Yminus_over_Yplus": 0.03390558729287609,
     "xF3_tilde": 0.0003347970032798062,
     "F2_photon_model": 0.7834563086907739,
     "xF3_over_F2": 0.00042733334273519624,
     "term_share_of_F2": 1.4488987955264733e-05,
     "F2tilde_minus_F2_over_F2": 0.0001624745853310372
    },
    {
     "level": 0,
     "Q2": 27.0,
     "x": 0.013,
     "y": 0.020522955305564004,
     "kappa": 0.004551255006937117,
     "Yminus_over_Yplus": 0.020733505882646587,
     "xF3_tilde": 0.00043081786417573505,
     "F2_photon_model": 0.6918737060976696,
     "xF3_over_F2": 0.0006226828110084558,
     "term_share_of_F2": 1.291039772506673e-05,
     "F2tilde_minus_F2_over_F2": 0.0001611328432850952
    },
    {
     "level": 0,
     "Q2": 27.0,
     "x": 0.02,
     "y": 0.0133399209486166,
     "kappa": 0.004551255006937117,
     "Yminus_over_Yplus": 0.013428889670898373,
     "xF3_tilde": 0.0005333533972499389,
     "F2_photon_model": 0.622413389307905,
     "xF3_over_F2": 0.0008569118312878892,
     "term_share_of_F2": 1.1507374440052545e-05,
     "F2tilde_minus_F2_over_F2": 0.00015954091310923805
    },
    {
     "level": 0,
     "Q2": 27.0,
     "x": 0.032,
     "y": 0.008337450592885376,
     "kappa": 0.004551255006937117,
     "Yminus_over_Yplus": 0.008372205915948866,
     "xF3_tilde": 0.0006655302984738727,
     "F2_photon_model": 0.5566351746006438,
     "xF3_over_F2": 0.0011956310503578136,
     "term_share_of_F2": 1.0010069353097844e-05,
     "F2tilde_minus_F2_over_F2": 0.0001574349368486387
    },
    {
     "level": 1,
     "Q2": 35.0,
     "x": 0.0008,
     "y": 0.4323122529644268,
     "kappa": 0.005894122650701962,
     "Yminus_over_Yplus": 0.5125510981899383,
     "xF3_tilde": 0.0001175495381529764,
     "F2_photon_model": 1.5445979888057764,
     "xF3_over_F2": 7.610364574141469e-05,
     "term_share_of_F2": 3.9007007201020116e-05,
     "F2tilde_minus_F2_over_F2": 0.00021626507863225714
    },
    {
     "level": 1,
     "Q2": 35.0,
     "x": 0.0013,
     "y": 0.26603830951657037,
     "kappa": 0.005894122650701962,
     "Yminus_over_Yplus": 0.2997987313484351,
     "xF3_tilde": 0.00015768199119676275,
     "F2_photon_model": 1.356551517252909,
     "xF3_over_F2": 0.00011623737778575295,
     "term_share_of_F2": 3.4847818395437505e-05,
     "F2tilde_minus_F2_over_F2": 0.00021623787075412222
    },
    {
     "level": 1,
     "Q2": 35.0,
     "x": 0.002,
     "y": 0.17292490118577075,
     "kappa": 0.005894122650701962,
     "Yminus_over_Yplus": 0.18761092425232487,
     "xF3_tilde": 0.0002035021858082369,
     "F2_photon_model": 1.205469228796277,
     "xF3_over_F2": 0.0001688157448958231,
     "term_share_of_F2": 3.1671677928250065e-05,
     "F2tilde_minus_F2_over_F2": 0.00021606861065671032
    },
    {
     "level": 1,
     "Q2": 35.0,
     "x": 0.0032,
     "y": 0.1080780632411067,
     "kappa": 0.005894122650701962,
     "Yminus_over_Yplus": 0.11388050191023207,
     "xF3_tilde": 0.00026688782061183006,
     "F2_photon_model": 1.0573299249859176,
     "xF3_over_F2": 0.00025241678524835537,
     "term_share_of_F2": 2.874535019464997e-05,
     "F2tilde_minus_F2_over_F2": 0.00021567974308396183
    },
    {
     "level": 1,
     "Q2": 35.0,
     "x": 0.005,
     "y": 0.0691699604743083,
     "kappa": 0.005894122650701962,
     "Yminus_over_Yplus": 0.07155606986735083,
     "xF3_tilde": 0.00034247025958941164,
     "F2_photon_model": 0.9327914341832563,
     "xF3_over_F2": 0.0003671455880051852,
     "term_share_of_F2": 2.6271495346788635e-05,
     "F2tilde_minus_F2_over_F2": 0.00021502882592334014
    },
    {
     "level": 1,
     "Q2": 35.0,
     "x": 0.008,
     "y": 0.04323122529644269,
     "kappa": 0.005894122650701962,
     "Yminus_over_Yplus": 0.04416478291751083,
     "xF3_tilde": 0.00044100325510664775,
     "F2_photon_model": 0.8184825556155307,
     "xF3_over_F2": 0.0005388059306590794,
     "term_share_of_F2": 2.3796246962225633e-05,
     "F2tilde_minus_F2_over_F2": 0.00021390895089282716
    },
    {
     "level": 1,
     "Q2": 35.0,
     "x": 0.013,
     "y": 0.02660383095165704,
     "kappa": 0.005894122650701962,
     "Yminus_over_Yplus": 0.02695758425393942,
     "xF3_tilde": 0.0005660583630689248,
     "F2_photon_model": 0.7176456925303715,
     "xF3_over_F2": 0.000788771351881233,
     "term_share_of_F2": 2.1263370175432038e-05,
     "F2tilde_minus_F2_over_F2": 0.00021213173780077832
    },
    {
     "level": 1,
     "Q2": 35.0,
     "x": 0.02,
     "y": 0.017292490118577076,
     "kappa": 0.005894122650701962,
     "Yminus_over_Yplus": 0.01744198248114883,
     "xF3_tilde": 0.0006990947430148661,
     "F2_photon_model": 0.6410452834755805,
     "xF3_over_F2": 0.0010905543820938148,
     "term_share_of_F2": 1.902143042722041e-05,
     "F2tilde_minus_F2_over_F2": 0.00020998352430241476
    },
    {
     "level": 1,
     "Q2": 35.0,
     "x": 0.032,
     "y": 0.010807806324110672,
     "kappa": 0.005894122650701962,
     "Yminus_over_Yplus": 0.010866207214748309,
     "xF3_tilde": 0.0008697540989778511,
     "F2_photon_model": 0.568577546254164,
     "xF3_over_F2": 0.001529701805334845,
     "term_share_of_F2": 1.6622056793543007e-05,
     "F2tilde_minus_F2_over_F2": 0.000207084371710439
    },
    {
     "level": 2,
     "Q2": 45.0,
     "x": 0.0008,
     "y": 0.5558300395256917,
     "kappa": 0.007569093105258282,
     "Yminus_over_Yplus": 0.6704433249462717,
     "xF3_tilde": 0.00015475625009936207,
     "F2_photon_model": 1.6451705721183152,
     "xF3_over_F2": 9.406699385590063e-05,
     "term_share_of_F2": 6.306658812845053e-05,
     "F2tilde_minus_F2_over_F2": 0.0002829256297379433
    },
    {
     "level": 2,
     "Q2": 45.0,
     "x": 0.0013,
     "y": 0.3420492550927334,
     "kappa": 0.007569093105258282,
     "Yminus_over_Yplus": 0.39577161053151033,
     "xF3_tilde": 0.00020719850129680053,
     "F2_photon_model": 1.4381294862306973,
     "xF3_over_F2": 0.00014407499691829754,
     "term_share_of_F2": 5.7020793567677004e-05,
     "F2tilde_minus_F2_over_F2": 0.000282807263095892
    },
    {
     "level": 2,
     "Q2": 45.0,
     "x": 0.002,
     "y": 0.22233201581027667,
     "kappa": 0.007569093105258282,
     "Yminus_over_Yplus": 0.24628646077031327,
     "xF3_tilde": 0.00026692768252250637,
     "F2_photon_model": 1.2724549315021718,
     "xF3_over_F2": 0.0002097737813058653,
     "term_share_of_F2": 5.166444216022727e-05,
     "F2tilde_minus_F2_over_F2": 0.0002825166650392611
    },
    {
     "level": 2,
     "Q2": 45.0,
     "x": 0.0032,
     "y": 0.1389575098814229,
     "kappa": 0.007569093105258282,
     "Yminus_over_Yplus": 0.14850505112328785,
     "xF3_tilde": 0.0003493753194175616,
     "F2_photon_model": 1.1105599491305607,
     "xF3_over_F2": 0.00031459384042354657,
     "term_share_of_F2": 4.671877435517024e-05,
     "F2tilde_minus_F2_over_F2": 0.00028193482438789325
    },
    {
     "level": 2,
     "Q2": 45.0,
     "x": 0.005,
     "y": 0.08893280632411067,
     "kappa": 0.007569093105258282,
     "Yminus_over_Yplus": 0.09287023777256559,
     "xF3_tilde": 0.0004474494327903203,
     "F2_photon_model": 0.9748087918043021,
     "xF3_over_F2": 0.0004590125125586147,
     "term_share_of_F2": 4.26286011819013e-05,
     "F2tilde_minus_F2_over_F2": 0.0002810145808347742
    },
    {
     "level": 2,
     "Q2": 45.0,
     "x": 0.008,
     "y": 0.05558300395256917,
     "kappa": 0.007569093105258282,
     "Yminus_over_Yplus": 0.057125216597461205,
     "xF3_tilde": 0.0005749600386457222,
     "F2_photon_model": 0.8503800076136756,
     "xF3_over_F2": 0.0006761213028269172,
     "term_share_of_F2": 3.8623575870145304e-05,
     "F2tilde_minus_F2_over_F2": 0.0002794764072826624
    },
    {
     "level": 2,
     "Q2": 45.0,
     "x": 0.013,
     "y": 0.034204925509273336,
     "kappa": 0.007569093105258282,
     "Yminus_over_Yplus": 0.034789559856929574,
     "xF3_tilde": 0.0007363152135500135,
     "F2_photon_model": 0.7406545626602137,
     "xF3_over_F2": 0.0009941411970857041,
     "term_share_of_F2": 3.4585734682252726e-05,
     "F2tilde_minus_F2_over_F2": 0.00027707151059982175
    },
    {
     "level": 2,
     "Q2": 45.0,
     "x": 0.02,
     "y": 0.022233201581027668,
     "kappa": 0.007569093105258282,
     "Yminus_over_Yplus": 0.022480296747155317,
     "xF3_tilde": 0.0009073795077103524,
     "F2_photon_model": 0.6573429182593735,
     "xF3_over_F2": 0.0013803746606308152,
     "term_share_of_F2": 3.103123199323454e-05,
     "F2tilde_minus_F2_over_F2": 0.0002741758047354842
    },
    {
     "level": 2,
     "Q2": 45.0,
     "x": 0.032,
     "y": 0.013895750988142292,
     "kappa": 0.007569093105258282,
     "Yminus_over_Yplus": 0.013992287484360764,
     "xF3_tilde": 0.0011258144425741808,
     "F2_photon_model": 0.5787290866517865,
     "xF3_over_F2": 0.001945322031570133,
     "term_share_of_F2": 2.7219505115390027e-05,
     "F2tilde_minus_F2_over_F2": 0.00027025257875709207
    }
   ],
   "500": [
    {
     "level": 0,
     "Q2": 400.0,
     "x": 0.013,
     "y": 0.3040437823046519,
     "kappa": 0.06454024184263814,
     "Yminus_over_Yplus": 0.34738652361997935,
     "xF3_tilde": 0.006864010798933579,
     "F2_photon_model": 0.9037526410968548,
     "xF3_over_F2": 0.007595010500442859,
     "term_share_of_F2": 0.0026384042946060843,
     "F2tilde_minus_F2_over_F2": 0.0035717946914056295
    },
    {
     "level": 0,
     "Q2": 400.0,
     "x": 0.02,
     "y": 0.1976284584980237,
     "kappa": 0.06454024184263814,
     "Yminus_over_Yplus": 0.2166929612803892,
     "xF3_tilde": 0.008324647859292609,
     "F2_photon_model": 0.7683386141396722,
     "xF3_over_F2": 0.010834608213221098,
     "term_share_of_F2": 0.002347783338035706,
     "F2tilde_minus_F2_over_F2": 0.0035254522892688212
    },
    {
     "level": 0,
     "Q2": 400.0,
     "x": 0.032,
     "y": 0.12351778656126482,
     "kappa": 0.06454024184263814,
     "Yminus_over_Yplus": 0.13108028933471674,
     "xF3_tilde": 0.010123486589946872,
     "F2_photon_model": 0.6439750250647003,
     "xF3_over_F2": 0.015720309322445794,
     "term_share_of_F2": 0.0020606226944174396,
     "F2tilde_minus_F2_over_F2": 0.003460689505798124
    },
    {
     "level": 0,
     "Q2": 400.0,
     "x": 0.05,
     "y": 0.07905138339920949,
     "kappa": 0.06454024184263814,
     "Yminus_over_Yplus": 0.08216537895822415,
     "xF3_tilde": 0.011959751258449313,
     "F2_photon_model": 0.5457244810288878,
     "xF3_over_F2": 0.02191536512325938,
     "term_share_of_F2": 0.0018006842803604559,
     "F2tilde_minus_F2_over_F2": 0.0033804124134279383
    },
    {
     "level": 1,
     "Q2": 500.0,
     "x": 0.013,
     "y": 0.38005472788081485,
     "kappa": 0.07976011603366523,
     "Yminus_over_Yplus": 0.4447399880414359,
     "xF3_tilde": 0.008547533583062948,
     "F2_photon_model": 0.9174045664350554,
     "xF3_over_F2": 0.009317082011350597,
     "term_share_of_F2": 0.004143678942309142,
     "F2tilde_minus_F2_over_F2": 0.0048074921171229875
    },
    {
     "level": 1,
     "Q2": 500.0,
     "x": 0.02,
     "y": 0.24703557312252963,
     "kappa": 0.07976011603366523,
     "Yminus_over_Yplus": 0.27636049122999434,
     "xF3_tilde": 0.010351988269733499,
     "F2_photon_model": 0.7772524437466984,
     "xF3_over_F2": 0.013318695043057523,
     "term_share_of_F2": 0.003680761104641868,
     "F2tilde_minus_F2_over_F2": 0.0047437906405668855
    },
    {
     "level": 1,
     "Q2": 500.0,
     "x": 0.032,
     "y": 0.15439723320158102,
     "kappa": 0.07976011603366523,
     "Yminus_over_Yplus": 0.16615081261291184,
     "xF3_tilde": 0.012566660493693605,
     "F2_photon_model": 0.6488844541860735,
     "xF3_over_F2": 0.019366561199954408,
     "term_share_of_F2": 0.003217769880890114,
     "F2tilde_minus_F2_over_F2": 0.00465452087854272
    },
    {
     "level": 1,
     "Q2": 500.0,
     "x": 0.05,
     "y": 0.09881422924901186,
     "kappa": 0.07976011603366523,
     "Yminus_over_Yplus": 0.10367004905468429,
     "xF3_tilde": 0.014815303424258226,
     "F2_photon_model": 0.5478081294386707,
     "xF3_over_F2": 0.027044694352088575,
     "term_share_of_F2": 0.002803724790149966,
     "F2tilde_minus_F2_over_F2": 0.004543577368809685
    },
    {
     "level": 2,
     "Q2": 650.0,
     "x": 0.013,
     "y": 0.4940711462450593,
     "kappa": 0.10195330275224326,
     "Yminus_over_Yplus": 0.5924023235853868,
     "xF3_tilde": 0.01102213455367904,
     "F2_photon_model": 0.9328738274613912,
     "xF3_over_F2": 0.011815246852485216,
     "term_share_of_F2": 0.006999379689147171,
     "F2tilde_minus_F2_over_F2": 0.006877952183077833
    },
    {
     "level": 2,
     "Q2": 650.0,
     "x": 0.02,
     "y": 0.3211462450592885,
     "kappa": 0.10195330275224326,
     "Yminus_over_Yplus": 0.3690730579842565,
     "xF3_tilde": 0.013327723923819012,
     "F2_photon_model": 0.787276827968133,
     "xF3_over_F2": 0.01692889140179099,
     "term_share_of_F2": 0.006247997717942388,
     "F2tilde_minus_F2_over_F2": 0.006784589618888386
    },
    {
     "level": 2,
     "Q2": 650.0,
     "x": 0.032,
     "y": 0.20071640316205533,
     "kappa": 0.10195330275224326,
     "Yminus_over_Yplus": 0.22036476265100705,
     "xF3_tilde": 0.01614632792561797,
     "F2_photon_model": 0.6543382430180216,
     "xF3_over_F2": 0.024675812697643705,
     "term_share_of_F2": 0.0054376796083369615,
     "F2tilde_minus_F2_over_F2": 0.006653340906231365
    },
    {
     "level": 2,
     "Q2": 650.0,
     "x": 0.05,
     "y": 0.12845849802371542,
     "kappa": 0.10195330275224326,
     "Yminus_over_Yplus": 0.13663191400102553,
     "xF3_tilde": 0.018990285534051136,
     "F2_photon_model": 0.5500594736055072,
     "xF3_over_F2": 0.03452405866146508,
     "term_share_of_F2": 0.004717088213999658,
     "F2tilde_minus_F2_over_F2": 0.0064897572397572215
    }
   ]
  },
  "note": "term_share_of_F2 is (Y_-/Y_+) xF3~ / F2, the part of sigma_r^+ that the extraction drops, as a fraction of the photon F2 of the same model. dv_xF3_data is v on the central data with that term added back to sigma_r, minus v without it. dv_all_ew_data also removes F2~ - F2. The check field compares xF3^gZ with HERAcomb Eq. 8, which holds when s = sbar, c = cbar and b = bbar."
 },
 "config": {
  "program": "taskD2_dx.py",
  "arm": "HERA1+2_NCep_920.dat",
  "s_CM_GeV2": 101200.0,
  "windows": {
   "10": [
    8.5,
    10.0,
    12.0
   ],
   "35": [
    27.0,
    35.0,
    45.0
   ],
   "500": [
    400.0,
    500.0,
    650.0
   ]
  },
  "x_max": 0.05,
  "q2_match_rtol": 1e-09,
  "lnx_round_decimals": 6,
  "F2_floor": 1e-06,
  "seed_offsets": {
   "data_full": 1,
   "data_statunc": 2,
   "data_corr": 3,
   "data_ronly": 4,
   "closure_full": 11,
   "closure_statunc": 12,
   "null_full": 21
  },
  "model_slope_eps": 1.005,
  "nrep": 4000,
  "seed": 20260721
 },
 "grids": [
  {
   "set": "CT18NNLO",
   "DataVersion": "1",
   "SetIndex": "14000",
   "NumMembers": "59",
   "sha256": {
    "CT18NNLO.info": "4f545804841ab178cf6887a14b9f7136c503347b4aff35c2ecd015755be044c1",
    "CT18NNLO_0000.dat": "ed6801f28d2fa7b66ca29364df8125e57b473bebdc9b3f557c0c4cb886cc1501"
   }
  }
 ]
}

==> anc/repro/results/stencil_enumeration.json <==
{
  "arm": "HERA1+2_NCep_920.dat",
  "x_max": 0.05,
  "n_levels": 41,
  "p_single": 0.0012299877001229987,
  "counts_by_minimum_common_points": {
    "1": 32,
    "2": 32,
    "3": 29,
    "4": 27,
    "5": 24
  },
  "bounds_by_minimum_common_points": {
    "1": 0.03935960640393596,
    "2": 0.03935960640393596,
    "3": 0.035669643303566964,
    "4": 0.033209667903320965,
    "5": 0.02951970480295197
  },
  "counts_by_relaxed_adjacency": {
    "1.5": 53,
    "2": 203,
    "3": 498
  },
  "bounds_by_relaxed_adjacency": {
    "1.5": 0.06518934810651893,
    "2": 0.24968750312496873,
    "3": 0.6125338746612534
  },
  "flanking_steps_of_stencils_used": {
    "8.5/10/12": [
      1.1764705882352942,
      1.2
    ],
    "27/35/45": [
      1.2962962962962963,
      1.2857142857142858
    ],
    "400/500/650": [
      1.25,
      1.3
    ]
  },
  "monte_carlo_uncertainty_on_the_bound": {
    "122/100000": {
      "p_point": 0.0012299877001229987,
      "p_cp95": [
        0.0010132360262658207,
        0.0014565092760469927
      ],
      "bound_cp95_x32": [
        0.03242355284050626,
        0.046608296833503766
      ]
    },
    "4/4000": {
      "p_point": 0.0012496875781054736,
      "p_cp95": [
        0.00027253142615528175,
        0.002558400143375155
      ],
      "bound_cp95_x32": [
        0.008721005636969016,
        0.08186880458800495
      ]
    },
    "15/12000": {
      "p_point": 0.00133322223148071,
      "p_cp95": [
        0.000699778967988778,
        0.0020608481694323207
      ],
      "bound_cp95_x32": [
        0.022392926975640895,
        0.06594714142183426
      ]
    }
  },
  "stencils_used": {
    "8.5/10/12": 7,
    "27/35/45": 9,
    "400/500/650": 4
  },
  "primary_family": {
    "name": "adjacent triples of Q^2 levels that can form a variance",
    "rule": "adjacent Q^2 levels of the 920 GeV arm, x <= 0.05, at least 2 common x",
    "count": 32,
    "p_single": 0.0012299877001229987,
    "p_single_tail_count": 122,
    "p_single_nrep": 100000,
    "p_single_binomial_sd": 0.0001108365837790278,
    "p_single_source": "calibration.json data/W/stencil3/35.0/fraction_of_A0_belt_at_or_above_data and config/M_belt (A = 0 member of the main belt, Eq. (pval))",
    "bound": 0.03935960640393596,
    "windows_used_are_adjacent": {
      "8.5/10/12": true,
      "27/35/45": true,
      "400/500/650": true
    },
    "contains_all_three_windows": true,
    "decision": "DA14, 25 September 2026: this family is primary",
    "smallest_enumerated_family_containing_all_three": {
      "minimum_common_points": 4,
      "count": 27,
      "bound": 0.033209667903320965
    }
  },
  "tail_counts_checked_against_taskH": {
    "n_tail_4000": 4,
    "N_4000": 4000,
    "n_tail_12000": 15,
    "N_12000": 12000,
    "matches": true
  }
}

==> anc/repro/results/tables/hera_estimator_nulls.csv <==
Q2,estimator,v_central,bias,v_corrected,sigma_full,null_median,null_p95,null_max,n_tail,N,p,p_cp95_two_sided_lo,p_cp95_two_sided_hi,p_upper_95_one_sided,power_vs_CT18_truth
10.0,stencil3,0.047918,+0.015825,0.051705,0.027390,,,,1861,4000,0.465384,,,,0.276
10.0,local_lin,0.090098,+0.001550,0.089398,0.015143,0.014958,0.033041,0.069483,0,100000,9.9999e-06,0,3.68881e-05,2.99569e-05,0.998
10.0,local_quad,0.085380,+0.001182,0.085052,0.014645,0.014673,0.032253,0.067064,0,100000,9.9999e-06,0,3.68881e-05,2.99569e-05,0.999
35.0,stencil3,0.073233,+0.006804,0.070132,0.014415,,,,4,4000,0.00124969,,,,0.707
35.0,local_lin,0.062150,+0.002737,0.061940,0.009371,0.019478,0.030578,0.054451,0,100000,9.9999e-06,0,3.68881e-05,2.99569e-05,0.996
35.0,local_quad,0.066666,+0.004357,0.065306,0.009918,0.021361,0.033588,0.060856,0,100000,9.9999e-06,0,3.68881e-05,2.99569e-05,0.992
500.0,stencil3,0.019027,+0.014307,0.016260,0.013533,,,,2861,4000,0.715321,,,,0.095
500.0,local_lin,0.010998,+0.003933,0.011664,0.006327,0.011704,0.021605,0.042622,55390,100000,0.553904,0.550813,0.556984,0.556489,0.349
500.0,local_quad,0.010844,+0.004209,0.011690,0.006544,0.012186,0.022436,0.043904,59902,100000,0.599024,0.595975,0.60206,0.601572,0.325


==> anc/repro/results/tables/hera_leave_one_out.csv <==
Q2,n_common,v_full,max_abs_dv,max_rel_dv,v_loo_min,p_full,p_worstcase,sigma_full,sigma_worstcase,worst_x,next_worst_rel_dv
10.0,7,0.047918,0.028283,0.590246,0.019634,0.465384,0.956511,0.0869,-1.7116,0.005,0.401207
35.0,9,0.073233,0.017759,0.242495,0.055474,0.001250,0.019495,3.0234,2.0643,0.032,0.098278
500.0,4,0.019027,0.010495,0.551570,0.008532,0.715321,0.964009,-0.5690,-1.7992,0.05,0.281223


==> anc/repro/results/tables/hera_leave_one_out_detail.csv <==
Q2,x_dropped,v_without_x,dv,rel_dv
10.0,0.00032,0.046935,-0.000983,-0.020505
10.0,0.0005,0.046966,-0.000951,-0.019849
10.0,0.0008,0.047807,-0.000111,-0.002313
10.0,0.0013,0.047500,-0.000418,-0.008717
10.0,0.002,0.050424,+0.002507,+0.052311
10.0,0.005,0.019634,-0.028283,-0.590246
10.0,0.02,0.067142,+0.019225,+0.401207
35.0,0.0008,0.069091,-0.004143,-0.056566
35.0,0.0013,0.073615,+0.000382,+0.005214
35.0,0.002,0.073941,+0.000707,+0.009660
35.0,0.0032,0.075092,+0.001859,+0.025388
35.0,0.005,0.069854,-0.003379,-0.046145
35.0,0.008,0.072172,-0.001062,-0.014496
35.0,0.013,0.076546,+0.003313,+0.045238
35.0,0.02,0.080430,+0.007197,+0.098278
35.0,0.032,0.055474,-0.017759,-0.242495
500.0,0.013,0.019724,+0.000697,+0.036610
500.0,0.02,0.015129,-0.003898,-0.204866
500.0,0.032,0.024378,+0.005351,+0.281223
500.0,0.05,0.008532,-0.010495,-0.551570


==> anc/repro/results/tables/hera_leave_one_out_local_fits.csv <==
estimator,Q2,v_full,worst_x_dropped,v_without_x,rel_dv,n_tail,N_replicas,p_worst_case
local_lin,10.0,0.090098,0.02,0.032985,-0.633894,131,20000,0.00659967
local_lin,35.0,0.062150,0.032,0.040056,-0.355495,41,20000,0.0020999
local_lin,500.0,0.010998,0.05,0.003863,-0.648745,18233,20000,0.911654
local_quad,10.0,0.085380,0.02,0.032452,-0.619914,143,20000,0.00719964
local_quad,35.0,0.066666,0.032,0.041827,-0.372586,114,20000,0.00574971
local_quad,500.0,0.010844,0.05,0.002199,-0.797245,19420,20000,0.971001


==> anc/repro/results/tables/hera_vF2.csv <==
Q2_GeV2,v_central,v_corrected,ci68_low,ci68_high,null_pvalue,measure,seed,nrep,generator
10.0,0.04791758752420566,0.051705245107248735,0.028168061941508123,0.08094139146335153,0.46538365408647836,dx (p_i propto x_i F2_i dln(1/x)_i),20260721,4000,make_tables.py (results_dx.json)
35.0,0.0732330986497593,0.0701320465309862,0.056544135510058637,0.08516853540045896,0.0012496875781054736,dx (p_i propto x_i F2_i dln(1/x)_i),20260721,4000,make_tables.py (results_dx.json)
500.0,0.01902746383319172,0.016259507748527288,0.003801218451207764,0.03111889969103633,0.7153211697075731,dx (p_i propto x_i F2_i dln(1/x)_i),20260721,4000,make_tables.py (results_dx.json)


==> anc/repro/results/taskH_results.json <==
{
 "seed": 20260721,
 "nrep": 4000,
 "arm": "HERA1+2_NCep_920.dat",
 "selection": {
  "10.0": {
   "n_common": 7,
   "n_at_scale": [
    15,
    7,
    12
   ],
   "x": [
    0.0003199998598945911,
    0.0005000002297710942,
    0.0007999998642370887,
    0.00130000001886904,
    0.002000000196844393,
    0.005000001832740519,
    0.02000000010856292
   ]
  },
  "35.0": {
   "n_common": 9,
   "n_at_scale": [
    13,
    15,
    15
   ],
   "x": [
    0.0007999998642370887,
    0.00130000001886904,
    0.002000000196844393,
    0.0032000015013650125,
    0.005000001832740519,
    0.007999997898418687,
    0.012999998979767838,
    0.02000000010856292,
    0.03200001203783939
   ]
  },
  "500.0": {
   "n_common": 4,
   "n_at_scale": [
    6,
    6,
    5
   ],
   "x": [
    0.012999998979767838,
    0.02000000010856292,
    0.03200001203783939,
    0.050000013677701426
   ]
  }
 },
 "ncorr_sources": 169,
 "S20_surfaces": {
  "CT18NNLO": {
   "table": {
    "10.0": {
     "v_central": 0.04791758752420566,
     "v_median": 0.06753024417916142,
     "v_true": 0.06888611767845122,
     "bias": 0.01582499907191269,
     "bias_nr": 0.01572119749623871,
     "v_corrected": 0.051705245107248735,
     "ci68": [
      0.028168061941508123,
      0.08094139146335153
     ],
     "err_full": 0.027390076559028177,
     "null_p": 0.46538365408647836,
     "n_tail": 1861
    },
    "35.0": {
     "v_central": 0.0732330986497593,
     "v_median": 0.07693646273120605,
     "v_true": 0.04894391905177621,
     "bias": 0.006804416200219841,
     "bias_nr": 0.0069510225995741345,
     "v_corrected": 0.0701320465309862,
     "ci68": [
      0.056544135510058637,
      0.08516853540045896
     ],
     "err_full": 0.014415272870900097,
     "null_p": 0.0012496875781054736,
     "n_tail": 4
    },
    "500.0": {
     "v_central": 0.01902746383319172,
     "v_median": 0.030566686151078402,
     "v_true": 0.015543473562893654,
     "bias": 0.014307178402551114,
     "bias_nr": 0.014299683101181423,
     "v_corrected": 0.016259507748527288,
     "ci68": [
      0.003801218451207764,
      0.03111889969103633
     ],
     "err_full": 0.013532903247060607,
     "null_p": 0.7153211697075731,
     "n_tail": 2861
    }
   },
   "pvals": {
    "10.0": {
     "p": 0.46538365408647836,
     "n_tail": 1861,
     "null_median": 0.045789095025341287,
     "null_p95": 0.1017867027103395,
     "null_max": 0.16368247043236972,
     "v_obs": 0.04791758752420566
    },
    "35.0": {
     "p": 0.0012496875781054736,
     "n_tail": 4,
     "null_median": 0.02663452005298242,
     "null_p95": 0.048053700551325094,
     "null_max": 0.08540657387600833,
     "v_obs": 0.0732330986497593
    },
    "500.0": {
     "p": 0.7153211697075731,
     "n_tail": 2861,
     "null_median": 0.02530480761595396,
     "null_p95": 0.047347988914547966,
     "null_max": 0.08017128841526225,
     "v_obs": 0.01902746383319172
    }
   }
  },
  "NNPDF40": {
   "table": {
    "10.0": {
     "v_central": 0.047927611208188406,
     "v_median": 0.06754515845026801,
     "v_true": 0.074646305723039,
     "bias": 0.014469334506904158,
     "bias_nr": 0.014398640382645447,
     "v_corrected": 0.05307582394336385,
     "ci68": [
      0.029533840078616293,
      0.08229623726144972
     ],
     "err_full": 0.027388059633662455,
     "null_p": 0.4651337165708573,
     "n_tail": 1860
    },
    "35.0": {
     "v_central": 0.07333427769502818,
     "v_median": 0.07703457548991866,
     "v_true": 0.05246349032913085,
     "bias": 0.00610048475137033,
     "bias_nr": 0.006543837809647471,
     "v_corrected": 0.07093409073854832,
     "ci68": [
      0.05731446102992374,
      0.08596759386014553
     ],
     "err_full": 0.01441095282787502,
     "null_p": 0.0012496875781054736,
     "n_tail": 4
    },
    "500.0": {
     "v_central": 0.019032418528757956,
     "v_median": 0.0305501952587474,
     "v_true": 0.0158032317144483,
     "bias": 0.014179900028446067,
     "bias_nr": 0.014171168360308357,
     "v_corrected": 0.016370295230301334,
     "ci68": [
      0.003915625725182198,
      0.03125159160328106
     ],
     "err_full": 0.013533564352178366,
     "null_p": 0.7153211697075731,
     "n_tail": 2861
    }
   },
   "pvals": {
    "10.0": {
     "p": 0.4651337165708573,
     "n_tail": 1860,
     "null_median": 0.045789729390219094,
     "null_p95": 0.10178801478730129,
     "null_max": 0.16368634784118494,
     "v_obs": 0.047927611208188406
    },
    "35.0": {
     "p": 0.0012496875781054736,
     "n_tail": 4,
     "null_median": 0.0266434402800651,
     "null_p95": 0.048056857798553405,
     "null_max": 0.08540517840160908,
     "v_obs": 0.07333427769502818
    },
    "500.0": {
     "p": 0.7153211697075731,
     "n_tail": 2861,
     "null_median": 0.025307846662439723,
     "null_p95": 0.04734819117926336,
     "null_max": 0.08016643712325154,
     "v_obs": 0.019032418528757956
    }
   }
  },
  "MSHT20": {
   "table": {
    "10.0": {
     "v_central": 0.047921435756077956,
     "v_median": 0.06753580620207852,
     "v_true": 0.07205366560771231,
     "bias": 0.014971382248282164,
     "bias_nr": 0.014910763179056166,
     "v_corrected": 0.05256442395379636,
     "ci68": [
      0.02902713249129523,
      0.08179382224612336
     ],
     "err_full": 0.027389410242532063,
     "null_p": 0.4651337165708573,
     "n_tail": 1860
    },
    "35.0": {
     "v_central": 0.07329688373409027,
     "v_median": 0.0769875231571695,
     "v_true": 0.05127157558819343,
     "bias": 0.006714385425200371,
     "bias_nr": 0.006645144122853497,
     "v_corrected": 0.07027313773196914,
     "ci68": [
      0.05667850691169631,
      0.08531851728774947
     ],
     "err_full": 0.014412583143642995,
     "null_p": 0.0012496875781054736,
     "n_tail": 4
    },
    "500.0": {
     "v_central": 0.019038986403466417,
     "v_median": 0.030555468872778706,
     "v_true": 0.015682030202205603,
     "bias": 0.014237346236139772,
     "bias_nr": 0.014229097913891271,
     "v_corrected": 0.016318122636638933,
     "ci68": [
      0.003862144560056721,
      0.031200168743983084
     ],
     "err_full": 0.013534601004872217,
     "null_p": 0.7153211697075731,
     "n_tail": 2861
    }
   },
   "pvals": {
    "10.0": {
     "p": 0.4651337165708573,
     "n_tail": 1860,
     "null_median": 0.04578939969728836,
     "null_p95": 0.10178711061984558,
     "null_max": 0.16368413234312035,
     "v_obs": 0.047921435756077956
    },
    "35.0": {
     "p": 0.0012496875781054736,
     "n_tail": 4,
     "null_median": 0.0266405486106413,
     "null_p95": 0.04805547730909352,
     "null_max": 0.08540563808478663,
     "v_obs": 0.07329688373409027
    },
    "500.0": {
     "p": 0.7153211697075731,
     "n_tail": 2861,
     "null_median": 0.025309779504649348,
     "null_p95": 0.04734810082850677,
     "null_max": 0.0801659304495068,
     "v_obs": 0.019038986403466417
    }
   }
  }
 },
 "S18_leave_one_out": {
  "10.0": {
   "v_full": 0.04791758752420566,
   "n": 7,
   "points": [
    {
     "x": 0.0003199998598945911,
     "v_loo": 0.0469350594620114,
     "dv": -0.00098252806219426,
     "reldv": -0.020504539417764596
    },
    {
     "x": 0.0005000002297710942,
     "v_loo": 0.04696649181218769,
     "dv": -0.0009510957120179714,
     "reldv": -0.01984857254212816
    },
    {
     "x": 0.0007999998642370887,
     "v_loo": 0.047806739299050535,
     "dv": -0.00011084822515512738,
     "reldv": -0.0023133098071586385
    },
    {
     "x": 0.00130000001886904,
     "v_loo": 0.04749988514737976,
     "dv": -0.0004177023768259028,
     "reldv": -0.008717099470312432
    },
    {
     "x": 0.002000000196844393,
     "v_loo": 0.05042420992912996,
     "dv": 0.0025066224049242955,
     "reldv": 0.052311114445360386
    },
    {
     "x": 0.005000001832740519,
     "v_loo": 0.019634441682326854,
     "dv": -0.02828314584187881,
     "reldv": -0.5902456134209912
    },
    {
     "x": 0.02000000010856292,
     "v_loo": 0.0671424727577722,
     "dv": 0.019224885233566538,
     "reldv": 0.40120728581869963
    }
   ],
   "max_abs_dv": 0.02828314584187881,
   "max_rel_dv": 0.5902456134209912,
   "v_loo_min": 0.019634441682326854,
   "v_loo_max": 0.0671424727577722,
   "p_worstcase": 0.9565108722819295,
   "p_full": 0.46538365408647836
  },
  "35.0": {
   "v_full": 0.0732330986497593,
   "n": 9,
   "points": [
    {
     "x": 0.0007999998642370887,
     "v_loo": 0.06909058726692198,
     "dv": -0.004142511382837319,
     "reldv": -0.05656610821083882
    },
    {
     "x": 0.00130000001886904,
     "v_loo": 0.0736149193493649,
     "dv": 0.0003818206996056006,
     "reldv": 0.005213772278456711
    },
    {
     "x": 0.002000000196844393,
     "v_loo": 0.07394055960547519,
     "dv": 0.0007074609557158884,
     "reldv": 0.009660399037590275
    },
    {
     "x": 0.0032000015013650125,
     "v_loo": 0.07509234745866754,
     "dv": 0.0018592488089082398,
     "reldv": 0.025388094224992223
    },
    {
     "x": 0.005000001832740519,
     "v_loo": 0.0698537331863673,
     "dv": -0.0033793654633920006,
     "reldv": -0.04614532944391679
    },
    {
     "x": 0.007999997898418687,
     "v_loo": 0.07217152192183501,
     "dv": -0.001061576727924285,
     "reldv": -0.014495859761462846
    },
    {
     "x": 0.012999998979767838,
     "v_loo": 0.07654604236470666,
     "dv": 0.003312943714947364,
     "reldv": 0.04523833862051463
    },
    {
     "x": 0.02000000010856292,
     "v_loo": 0.08043031610937104,
     "dv": 0.007197217459611743,
     "reldv": 0.09827820469584075
    },
    {
     "x": 0.03200001203783939,
     "v_loo": 0.05547441796839103,
     "dv": -0.017758680681368266,
     "reldv": -0.24249527889431502
    }
   ],
   "max_abs_dv": 0.017758680681368266,
   "max_rel_dv": 0.24249527889431502,
   "v_loo_min": 0.05547441796839103,
   "v_loo_max": 0.08043031610937104,
   "p_worstcase": 0.01949512621844539,
   "p_full": 0.0012496875781054736
  },
  "500.0": {
   "v_full": 0.01902746383319172,
   "n": 4,
   "points": [
    {
     "x": 0.012999998979767838,
     "v_loo": 0.019724058469410104,
     "dv": 0.0006965946362183853,
     "reldv": 0.03660995718216728
    },
    {
     "x": 0.02000000010856292,
     "v_loo": 0.015129390570241569,
     "dv": -0.0038980732629501497,
     "reldv": -0.2048656246110061
    },
    {
     "x": 0.03200001203783939,
     "v_loo": 0.02437842834027383,
     "dv": 0.005350964507082112,
     "reldv": 0.28122321261480104
    },
    {
     "x": 0.050000013677701426,
     "v_loo": 0.008532489675889137,
     "dv": -0.010494974157302581,
     "reldv": -0.5515697861422305
    }
   ],
   "max_abs_dv": 0.010494974157302581,
   "max_rel_dv": 0.5515697861422305,
   "v_loo_min": 0.008532489675889137,
   "v_loo_max": 0.02437842834027383,
   "p_worstcase": 0.9640089977505624,
   "p_full": 0.7153211697075731
  }
 },
 "S19_alt_estimator": {
  "10.0": {
   "stencil3": {
    "v_central": 0.04791758752420566,
    "bias": 0.01582499907191269,
    "v_corrected": 0.051705245107248735,
    "err_full": 0.027390076559028177,
    "v_noiseless": 0.0689899192541252,
    "bias_source": "run_surface (the principal replica stream)"
   },
   "local_lin": {
    "v_central": 0.09009784424733966,
    "bias": 0.0015500386016401024,
    "v_corrected": 0.0893977535241221,
    "err_full": 0.015142689040207822,
    "v_noiseless": 0.06959424840171763
   },
   "local_quad": {
    "v_central": 0.08538021333696438,
    "bias": 0.001182397621845216,
    "v_corrected": 0.08505177182339455,
    "err_full": 0.014644839972860951,
    "v_noiseless": 0.06929819382098125
   }
  },
  "35.0": {
   "stencil3": {
    "v_central": 0.0732330986497593,
    "bias": 0.006804416200219841,
    "v_corrected": 0.0701320465309862,
    "err_full": 0.014415272870900097,
    "v_noiseless": 0.04879731265242192,
    "bias_source": "run_surface (the principal replica stream)"
   },
   "local_lin": {
    "v_central": 0.06214951465247828,
    "bias": 0.0027371464644993446,
    "v_corrected": 0.06193952795577657,
    "err_full": 0.009370597694664659,
    "v_noiseless": 0.04795996953567666
   },
   "local_quad": {
    "v_central": 0.06666616756050996,
    "bias": 0.004357393498788019,
    "v_corrected": 0.06530620727620626,
    "err_full": 0.00991845556466535,
    "v_noiseless": 0.048764009016043955
   }
  },
  "500.0": {
   "stencil3": {
    "v_central": 0.01902746383319172,
    "bias": 0.014307178402551114,
    "v_corrected": 0.016259507748527288,
    "err_full": 0.013532903247060607,
    "v_noiseless": 0.015550968864263345,
    "bias_source": "run_surface (the principal replica stream)"
   },
   "local_lin": {
    "v_central": 0.01099802600793674,
    "bias": 0.003933090548773482,
    "v_corrected": 0.011664491244019672,
    "err_full": 0.006327040455260854,
    "v_noiseless": 0.015619640112116688
   },
   "local_quad": {
    "v_central": 0.010843709371738074,
    "bias": 0.004209244748375095,
    "v_corrected": 0.011689930303485061,
    "err_full": 0.006544312623165479,
    "v_noiseless": 0.015570178517334315
   }
  }
 },
 "S21_null": {
  "tails": {
   "10.0": {
    "n_tail": 1861,
    "N": 4000,
    "p": 0.46538365408647836,
    "mc_res": 0.010782131772118467
   },
   "35.0": {
    "n_tail": 4,
    "N": 4000,
    "p": 0.0012496875781054736,
    "mc_res": 0.0004998750312421895
   },
   "500.0": {
    "n_tail": 2861,
    "N": 4000,
    "p": 0.7153211697075731,
    "mc_res": 0.013368736936082311
   }
  },
  "tails12": {
   "10.0": {
    "n_tail": 5644,
    "N": 12000,
    "p": 0.47037746854428797
   },
   "35.0": {
    "n_tail": 15,
    "N": 12000,
    "p": 0.00133322223148071
   },
   "500.0": {
    "n_tail": 8572,
    "N": 12000,
    "p": 0.7143571369052579
   }
  },
  "interscale": {
   "10.0-35.0": -0.002299835996028749,
   "10.0-500.0": -0.025458678199865383,
   "35.0-500.0": -0.005904766157605675
  },
  "bonferroni": {
   "10.0": 1.0,
   "35.0": 0.003749062734316421,
   "500.0": 1.0
  }
 },
 "mean_slope_vs_CT18": {
  "10.0": {
   "mean_slope_data": 0.25000333508776484,
   "mean_slope_CT18": 0.20589856592057187,
   "rel_diff": 0.21420629604679697
  },
  "35.0": {
   "mean_slope_data": 0.1295453642586512,
   "mean_slope_CT18": 0.13856758921839865,
   "rel_diff": -0.0651106439149155
  },
  "500.0": {
   "mean_slope_data": 0.08805344250330294,
   "mean_slope_CT18": 0.037151115067497034,
   "rel_diff": 1.3701426550273212
  }
 },
 "S18_summary": {
  "10.0": {
   "n": 7,
   "v_full": 0.04791758752420566,
   "worst_x": 0.005000001832740519,
   "worst_dv": -0.02828314584187881,
   "worst_reldv": -0.5902456134209912,
   "next_worst_reldv": 0.40120728581869963,
   "v_loo_min": 0.019634441682326854,
   "p_full": 0.46538365408647836,
   "p_worstcase": 0.9565108722819295,
   "sigma_full": 0.08687948283208224,
   "sigma_worstcase": -1.711557449680269
  },
  "35.0": {
   "n": 9,
   "v_full": 0.0732330986497593,
   "worst_x": 0.03200001203783939,
   "worst_dv": -0.017758680681368266,
   "worst_reldv": -0.24249527889431502,
   "next_worst_reldv": 0.09827820469584075,
   "v_loo_min": 0.05547441796839103,
   "p_full": 0.0012496875781054736,
   "p_worstcase": 0.01949512621844539,
   "sigma_full": 3.0234170769843027,
   "sigma_worstcase": 2.0642897483171665
  },
  "500.0": {
   "n": 4,
   "v_full": 0.01902746383319172,
   "worst_x": 0.050000013677701426,
   "worst_dv": -0.010494974157302581,
   "worst_reldv": -0.5515697861422305,
   "next_worst_reldv": 0.28122321261480104,
   "v_loo_min": 0.008532489675889137,
   "p_full": 0.7153211697075731,
   "p_worstcase": 0.9640089977505624,
   "sigma_full": -0.5689977592662789,
   "sigma_worstcase": -1.7992319052413719
  }
 },
 "S18_family_bounds": {
  "per_Q2": {
   "10.0": {
    "adjacent_triples_32_primary": {
     "multiplier": 32,
     "bound_p_full": 14.892276930767308,
     "bound_p_worstcase": 30.608347913021746
    },
    "adjacent_triples_min4_common_27": {
     "multiplier": 27,
     "bound_p_full": 12.565358660334915,
     "bound_p_worstcase": 25.825793551612097
    },
    "triples_factor_1p5_53": {
     "multiplier": 53,
     "bound_p_full": 24.665333666583354,
     "bound_p_worstcase": 50.69507623094226
    }
   },
   "35.0": {
    "adjacent_triples_32_primary": {
     "multiplier": 32,
     "bound_p_full": 0.039990002499375156,
     "bound_p_worstcase": 0.6238440389902524
    },
    "adjacent_triples_min4_common_27": {
     "multiplier": 27,
     "bound_p_full": 0.033741564608847786,
     "bound_p_worstcase": 0.5263684078980255
    },
    "triples_factor_1p5_53": {
     "multiplier": 53,
     "bound_p_full": 0.06623344163959011,
     "bound_p_worstcase": 1.0332416895776055
    }
   },
   "500.0": {
    "adjacent_triples_32_primary": {
     "multiplier": 32,
     "bound_p_full": 22.89027743064234,
     "bound_p_worstcase": 30.848287928017996
    },
    "adjacent_triples_min4_common_27": {
     "multiplier": 27,
     "bound_p_full": 19.313671582104472,
     "bound_p_worstcase": 26.028242939265184
    },
    "triples_factor_1p5_53": {
     "multiplier": 53,
     "bound_p_full": 37.91202199450137,
     "bound_p_worstcase": 51.092476880779806
    }
   }
  },
  "note": "multiplier times the single-scale null quantile of the three-point derivative, for the full window (p_full) and for the worst single-x removal (p_worstcase). The 32-member family of adjacent triples that can form a variance is primary (DA14); the counts are those of stencil_enumeration.json."
 },
 "S21b_null_alt": {
  "nrep": 100000,
  "seed": 20260721,
  "calibration_gate": {
   "10.0": {
    "p_reconstructed": 0.46538365408647836,
    "p_shipped": 0.46538365408647836,
    "rel_diff": 0.0
   },
   "35.0": {
    "p_reconstructed": 0.0012496875781054736,
    "p_shipped": 0.0012496875781054736,
    "rel_diff": 0.0
   },
   "500.0": {
    "p_reconstructed": 0.7153211697075731,
    "p_shipped": 0.7153211697075731,
    "rel_diff": 0.0
   }
  },
  "calibration_worst_rel_diff": 0.0,
  "calibration_gate_passed": true,
  "estimator_gate": {
   "local_lin": {
    "10.0": {
     "flat_surface_v": 3.725290298461914e-09,
     "injected_exact": 0.0649652344139479,
     "injected_recovered": 0.06496523441394805,
     "injected_rel_error": 2.3498055115642617e-15,
     "A": 0.06
    },
    "35.0": {
     "flat_surface_v": 0.0,
     "injected_exact": 0.05544958265324494,
     "injected_recovered": 0.05544958265324492,
     "injected_rel_error": 3.7541638215564605e-16,
     "A": 0.06
    },
    "500.0": {
     "flat_surface_v": 1.6130980174698654e-09,
     "injected_exact": 0.025487677454050176,
     "injected_recovered": 0.025487677454050253,
     "injected_rel_error": 2.9946954986614706e-15,
     "A": 0.06
    }
   },
   "local_quad": {
    "10.0": {
     "flat_surface_v": 3.725290298461914e-09,
     "injected_exact": 0.0649652344139479,
     "injected_recovered": 0.06496523441394825,
     "injected_rel_error": 5.3404670717369584e-15,
     "A": 0.06
    },
    "35.0": {
     "flat_surface_v": 2.634178031930877e-09,
     "injected_exact": 0.05544958265324494,
     "injected_recovered": 0.05544958265324537,
     "injected_rel_error": 7.758605231216686e-15,
     "A": 0.06
    },
    "500.0": {
     "flat_surface_v": 1.6130980174698654e-09,
     "injected_exact": 0.025487677454050176,
     "injected_recovered": 0.025487677454050763,
     "injected_rel_error": 2.300470633062675e-14,
     "A": 0.06
    }
   }
  },
  "estimator_gate_worst_flat_v": 3.725290298461914e-09,
  "estimator_gate_worst_injected_rel": 2.300470633062675e-14,
  "estimator_gate_passed": true,
  "leave_one_out_alt": {
   "local_lin": {
    "10.0": {
     "v_full": 0.09009784424733966,
     "worst": {
      "x_dropped": 0.02000000010856292,
      "v": 0.03298537387677733,
      "rel_dv": -0.6338938611425068,
      "n_tail": 131,
      "N": 20000,
      "p": 0.006599670016499175
     }
    },
    "35.0": {
     "v_full": 0.06214951465247828,
     "worst": {
      "x_dropped": 0.03200001203783939,
      "v": 0.04005567876367297,
      "rel_dv": -0.3554949063133882,
      "n_tail": 41,
      "N": 20000,
      "p": 0.0020998950052497373
     }
    },
    "500.0": {
     "v_full": 0.01099802600793674,
     "worst": {
      "x_dropped": 0.050000013677701426,
      "v": 0.003863111363887405,
      "rel_dv": -0.6487450237797596,
      "n_tail": 18233,
      "N": 20000,
      "p": 0.9116544172791361
     }
    }
   },
   "local_quad": {
    "10.0": {
     "v_full": 0.08538021333696438,
     "worst": {
      "x_dropped": 0.02000000010856292,
      "v": 0.03245179372304281,
      "rel_dv": -0.6199143518772027,
      "n_tail": 143,
      "N": 20000,
      "p": 0.0071996400179991
     }
    },
    "35.0": {
     "v_full": 0.06666616756050996,
     "worst": {
      "x_dropped": 0.03200001203783939,
      "v": 0.04182727822168933,
      "rel_dv": -0.37258612948277636,
      "n_tail": 114,
      "N": 20000,
      "p": 0.005749712514374282
     }
    },
    "500.0": {
     "v_full": 0.010843709371738074,
     "worst": {
      "x_dropped": 0.050000013677701426,
      "v": 0.0021986135132050395,
      "rel_dv": -0.7972452564124155,
      "n_tail": 19420,
      "N": 20000,
      "p": 0.9710014499275036
     }
    }
   }
  },
  "trials_on_local_p": {
   "local_lin": {
    "10.0": {
     "p_upper_95_one_sided": 2.9956874019427947e-05,
     "p_point_estimate": 9.99990000099999e-06,
     "families": {
      "adjacent_stencil_triples_32": {
       "multiplier": 32,
       "bound_on_upper_limit": 0.0009586199686216943,
       "is_calibrated_for_this_estimator": false,
       "is_primary": true,
       "note": "PRIMARY family (DA14): triples of adjacent Q^2 levels that can form a variance, enumerated for the three-point derivative; applied to a local-fit limit it is conservative and not calibrated"
      },
      "stencil_triples_factor_1p5_53": {
       "multiplier": 53,
       "bound_on_upper_limit": 0.0015877143230296812,
       "is_calibrated_for_this_estimator": false,
       "is_primary": false,
       "note": "triples of the three-point derivative within a factor 1.5 in Q^2; the same qualification"
      },
      "stencil_triples_factor_2_203": {
       "multiplier": 203,
       "bound_on_upper_limit": 0.006081245425943873,
       "is_calibrated_for_this_estimator": false,
       "is_primary": false,
       "note": "triples of the three-point derivative within a factor 2 in Q^2; the same qualification"
      },
      "estimators_times_scales_9": {
       "multiplier": 9,
       "bound_on_upper_limit": 0.0002696118661748515,
       "is_calibrated_for_this_estimator": true,
       "is_primary": false,
       "note": "three estimators times three scales: the family this table spans, so the product is the calibrated union bound ACROSS THIS TABLE. It is calibrated on the estimator axis and holds for the three declared scales, which the families of triples above treat as searched; it is a bound over the estimators at the declared scales and not a global post-selection probability"
      }
     },
     "x32": 0.0009586199686216943,
     "x203": 0.006081245425943873,
     "x_estimators_and_scales_9": 0.0002696118661748515
    },
    "35.0": {
     "p_upper_95_one_sided": 2.9956874019427947e-05,
     "p_point_estimate": 9.99990000099999e-06,
     "families": {
      "adjacent_stencil_triples_32": {
       "multiplier": 32,
       "bound_on_upper_limit": 0.0009586199686216943,
       "is_calibrated_for_this_estimator": false,
       "is_primary": true,
       "note": "PRIMARY family (DA14): triples of adjacent Q^2 levels that can form a variance, enumerated for the three-point derivative; applied to a local-fit limit it is conservative and not calibrated"
      },
      "stencil_triples_factor_1p5_53": {
       "multiplier": 53,
       "bound_on_upper_limit": 0.0015877143230296812,
       "is_calibrated_for_this_estimator": false,
       "is_primary": false,
       "note": "triples of the three-point derivative within a factor 1.5 in Q^2; the same qualification"
      },
      "stencil_triples_factor_2_203": {
       "multiplier": 203,
       "bound_on_upper_limit": 0.006081245425943873,
       "is_calibrated_for_this_estimator": false,
       "is_primary": false,
       "note": "triples of the three-point derivative within a factor 2 in Q^2; the same qualification"
      },
      "estimators_times_scales_9": {
       "multiplier": 9,
       "bound_on_upper_limit": 0.0002696118661748515,
       "is_calibrated_for_this_estimator": true,
       "is_primary": false,
       "note": "three estimators times three scales: the family this table spans, so the product is the calibrated union bound ACROSS THIS TABLE. It is calibrated on the estimator axis and holds for the three declared scales, which the families of triples above treat as searched; it is a bound over the estimators at the declared scales and not a global post-selection probability"
      }
     },
     "x32": 0.0009586199686216943,
     "x203": 0.006081245425943873,
     "x_estimators_and_scales_9": 0.0002696118661748515
    },
    "500.0": {
     "p_upper_95_one_sided": 0.5564894078130795,
     "p_point_estimate": 0.5539044609553905,
     "families": {
      "adjacent_stencil_triples_32": {
       "multiplier": 32,
       "bound_on_upper_limit": 1.0,
       "is_calibrated_for_this_estimator": false,
       "is_primary": true,
       "note": "PRIMARY family (DA14): triples of adjacent Q^2 levels that can form a variance, enumerated for the three-point derivative; applied to a local-fit limit it is conservative and not calibrated"
      },
      "stencil_triples_factor_1p5_53": {
       "multiplier": 53,
       "bound_on_upper_limit": 1.0,
       "is_calibrated_for_this_estimator": false,
       "is_primary": false,
       "note": "triples of the three-point derivative within a factor 1.5 in Q^2; the same qualification"
      },
      "stencil_triples_factor_2_203": {
       "multiplier": 203,
       "bound_on_upper_limit": 1.0,
       "is_calibrated_for_this_estimator": false,
       "is_primary": false,
       "note": "triples of the three-point derivative within a factor 2 in Q^2; the same qualification"
      },
      "estimators_times_scales_9": {
       "multiplier": 9,
       "bound_on_upper_limit": 1.0,
       "is_calibrated_for_this_estimator": true,
       "is_primary": false,
       "note": "three estimators times three scales: the family this table spans, so the product is the calibrated union bound ACROSS THIS TABLE. It is calibrated on the estimator axis and holds for the three declared scales, which the families of triples above treat as searched; it is a bound over the estimators at the declared scales and not a global post-selection probability"
      }
     },
     "x32": 1.0,
     "x203": 1.0,
     "x_estimators_and_scales_9": 1.0
    }
   },
   "local_quad": {
    "10.0": {
     "p_upper_95_one_sided": 2.9956874019427947e-05,
     "p_point_estimate": 9.99990000099999e-06,
     "families": {
      "adjacent_stencil_triples_32": {
       "multiplier": 32,
       "bound_on_upper_limit": 0.0009586199686216943,
       "is_calibrated_for_this_estimator": false,
       "is_primary": true,
       "note": "PRIMARY family (DA14): triples of adjacent Q^2 levels that can form a variance, enumerated for the three-point derivative; applied to a local-fit limit it is conservative and not calibrated"
      },
      "stencil_triples_factor_1p5_53": {
       "multiplier": 53,
       "bound_on_upper_limit": 0.0015877143230296812,
       "is_calibrated_for_this_estimator": false,
       "is_primary": false,
       "note": "triples of the three-point derivative within a factor 1.5 in Q^2; the same qualification"
      },
      "stencil_triples_factor_2_203": {
       "multiplier": 203,
       "bound_on_upper_limit": 0.006081245425943873,
       "is_calibrated_for_this_estimator": false,
       "is_primary": false,
       "note": "triples of the three-point derivative within a factor 2 in Q^2; the same qualification"
      },
      "estimators_times_scales_9": {
       "multiplier": 9,
       "bound_on_upper_limit": 0.0002696118661748515,
       "is_calibrated_for_this_estimator": true,
       "is_primary": false,
       "note": "three estimators times three scales: the family this table spans, so the product is the calibrated union bound ACROSS THIS TABLE. It is calibrated on the estimator axis and holds for the three declared scales, which the families of triples above treat as searched; it is a bound over the estimators at the declared scales and not a global post-selection probability"
      }
     },
     "x32": 0.0009586199686216943,
     "x203": 0.006081245425943873,
     "x_estimators_and_scales_9": 0.0002696118661748515
    },
    "35.0": {
     "p_upper_95_one_sided": 2.9956874019427947e-05,
     "p_point_estimate": 9.99990000099999e-06,
     "families": {
      "adjacent_stencil_triples_32": {
       "multiplier": 32,
       "bound_on_upper_limit": 0.0009586199686216943,
       "is_calibrated_for_this_estimator": false,
       "is_primary": true,
       "note": "PRIMARY family (DA14): triples of adjacent Q^2 levels that can form a variance, enumerated for the three-point derivative; applied to a local-fit limit it is conservative and not calibrated"
      },
      "stencil_triples_factor_1p5_53": {
       "multiplier": 53,
       "bound_on_upper_limit": 0.0015877143230296812,
       "is_calibrated_for_this_estimator": false,
       "is_primary": false,
       "note": "triples of the three-point derivative within a factor 1.5 in Q^2; the same qualification"
      },
      "stencil_triples_factor_2_203": {
       "multiplier": 203,
       "bound_on_upper_limit": 0.006081245425943873,
       "is_calibrated_for_this_estimator": false,
       "is_primary": false,
       "note": "triples of the three-point derivative within a factor 2 in Q^2; the same qualification"
      },
      "estimators_times_scales_9": {
       "multiplier": 9,
       "bound_on_upper_limit": 0.0002696118661748515,
       "is_calibrated_for_this_estimator": true,
       "is_primary": false,
       "note": "three estimators times three scales: the family this table spans, so the product is the calibrated union bound ACROSS THIS TABLE. It is calibrated on the estimator axis and holds for the three declared scales, which the families of triples above treat as searched; it is a bound over the estimators at the declared scales and not a global post-selection probability"
      }
     },
     "x32": 0.0009586199686216943,
     "x203": 0.006081245425943873,
     "x_estimators_and_scales_9": 0.0002696118661748515
    },
    "500.0": {
     "p_upper_95_one_sided": 0.6015720869938024,
     "p_point_estimate": 0.5990240097599024,
     "families": {
      "adjacent_stencil_triples_32": {
       "multiplier": 32,
       "bound_on_upper_limit": 1.0,
       "is_calibrated_for_this_estimator": false,
       "is_primary": true,
       "note": "PRIMARY family (DA14): triples of adjacent Q^2 levels that can form a variance, enumerated for the three-point derivative; applied to a local-fit limit it is conservative and not calibrated"
      },
      "stencil_triples_factor_1p5_53": {
       "multiplier": 53,
       "bound_on_upper_limit": 1.0,
       "is_calibrated_for_this_estimator": false,
       "is_primary": false,
       "note": "triples of the three-point derivative within a factor 1.5 in Q^2; the same qualification"
      },
      "stencil_triples_factor_2_203": {
       "multiplier": 203,
       "bound_on_upper_limit": 1.0,
       "is_calibrated_for_this_estimator": false,
       "is_primary": false,
       "note": "triples of the three-point derivative within a factor 2 in Q^2; the same qualification"
      },
      "estimators_times_scales_9": {
       "multiplier": 9,
       "bound_on_upper_limit": 1.0,
       "is_calibrated_for_this_estimator": true,
       "is_primary": false,
       "note": "three estimators times three scales: the family this table spans, so the product is the calibrated union bound ACROSS THIS TABLE. It is calibrated on the estimator axis and holds for the three declared scales, which the families of triples above treat as searched; it is a bound over the estimators at the declared scales and not a global post-selection probability"
      }
     },
     "x32": 1.0,
     "x203": 1.0,
     "x_estimators_and_scales_9": 1.0
    }
   }
  },
  "trials_families": {
   "adjacent_stencil_triples_32": {
    "multiplier": 32,
    "is_calibrated_for_local_fits": false,
    "note": "PRIMARY family (DA14): triples of adjacent Q^2 levels that can form a variance, enumerated for the three-point derivative; applied to a local-fit limit it is conservative and not calibrated",
    "is_primary": true
   },
   "stencil_triples_factor_1p5_53": {
    "multiplier": 53,
    "is_calibrated_for_local_fits": false,
    "note": "triples of the three-point derivative within a factor 1.5 in Q^2; the same qualification",
    "is_primary": false
   },
   "stencil_triples_factor_2_203": {
    "multiplier": 203,
    "is_calibrated_for_local_fits": false,
    "note": "triples of the three-point derivative within a factor 2 in Q^2; the same qualification",
    "is_primary": false
   },
   "estimators_times_scales_9": {
    "multiplier": 9,
    "is_calibrated_for_local_fits": true,
    "note": "three estimators times three scales: the family this table spans, so the product is the calibrated union bound ACROSS THIS TABLE. It is calibrated on the estimator axis and holds for the three declared scales, which the families of triples above treat as searched; it is a bound over the estimators at the declared scales and not a global post-selection probability",
    "is_primary": false
   }
  },
  "per_estimator": {
   "local_lin": {
    "10.0": {
     "v_obs": 0.09009784424733966,
     "n_tail": 0,
     "N": 100000,
     "p": 9.99990000099999e-06,
     "p_cp95_two_sided": [
      0.0,
      3.6888114157924206e-05
     ],
     "p_upper_95_one_sided": 2.9956874019427947e-05,
     "null_noiseless": 3.725290298461914e-09,
     "null_median": 0.014958039178642595,
     "null_p84": 0.02476261446487367,
     "null_p95": 0.03304094618274249,
     "null_max": 0.06948280929096577
    },
    "35.0": {
     "v_obs": 0.06214951465247828,
     "n_tail": 0,
     "N": 100000,
     "p": 9.99990000099999e-06,
     "p_cp95_two_sided": [
      0.0,
      3.6888114157924206e-05
     ],
     "p_upper_95_one_sided": 2.9956874019427947e-05,
     "null_noiseless": 0.0,
     "null_median": 0.019478057401530607,
     "null_p84": 0.025822534007004443,
     "null_p95": 0.030578128789059068,
     "null_max": 0.05445085012378216
    },
    "500.0": {
     "v_obs": 0.01099802600793674,
     "n_tail": 55390,
     "N": 100000,
     "p": 0.5539044609553905,
     "p_cp95_two_sided": [
      0.550812557637961,
      0.5569843156304082
     ],
     "p_upper_95_one_sided": 0.5564894078130795,
     "null_noiseless": 1.6130980174698654e-09,
     "null_median": 0.01170446905748394,
     "null_p84": 0.017439692062437454,
     "null_p95": 0.02160503835845302,
     "null_max": 0.042622267337170824
    }
   },
   "local_quad": {
    "10.0": {
     "v_obs": 0.08538021333696438,
     "n_tail": 0,
     "N": 100000,
     "p": 9.99990000099999e-06,
     "p_cp95_two_sided": [
      0.0,
      3.6888114157924206e-05
     ],
     "p_upper_95_one_sided": 2.9956874019427947e-05,
     "null_noiseless": 3.725290298461914e-09,
     "null_median": 0.014672817046361565,
     "null_p84": 0.02417481920634373,
     "null_p95": 0.03225279817771384,
     "null_max": 0.06706413112650243
    },
    "35.0": {
     "v_obs": 0.06666616756050996,
     "n_tail": 0,
     "N": 100000,
     "p": 9.99990000099999e-06,
     "p_cp95_two_sided": [
      0.0,
      3.6888114157924206e-05
     ],
     "p_upper_95_one_sided": 2.9956874019427947e-05,
     "null_noiseless": 2.634178031930877e-09,
     "null_median": 0.02136095550377136,
     "null_p84": 0.0283855248015952,
     "null_p95": 0.033587844629962525,
     "null_max": 0.0608557165047162
    },
    "500.0": {
     "v_obs": 0.010843709371738074,
     "n_tail": 59902,
     "N": 100000,
     "p": 0.5990240097599024,
     "p_cp95_two_sided": [
      0.5959745672784453,
      0.602059688409138
     ],
     "p_upper_95_one_sided": 0.6015720869938024,
     "null_noiseless": 1.6130980174698654e-09,
     "null_median": 0.012186397784173839,
     "null_p84": 0.018138528431141807,
     "null_p95": 0.022436165755415807,
     "null_max": 0.0439036746313523
    }
   }
  },
  "power_vs_CT18_truth": {
   "stencil3": {
    "10.0": {
     "alpha": 0.05,
     "c95": 0.1017867027103395,
     "v_true": 0.06888611767845122,
     "alt_median": 0.07886395536006478,
     "power": 0.27645,
     "N": 20000,
     "alpha_tight": 0.001,
     "c_tight": 0.1541285179466364,
     "power_at_1e_3": 0.03805
    },
    "35.0": {
     "alpha": 0.05,
     "c95": 0.048053700551325094,
     "v_true": 0.04894391905177621,
     "alt_median": 0.05468496650981733,
     "power": 0.7074,
     "N": 20000,
     "alpha_tight": 0.001,
     "c_tight": 0.07255552470125634,
     "power_at_1e_3": 0.1032
    },
    "500.0": {
     "alpha": 0.05,
     "c95": 0.047347988914547966,
     "v_true": 0.015543473562893654,
     "alt_median": 0.028859816337509444,
     "power": 0.09465,
     "N": 20000,
     "alpha_tight": 0.001,
     "c_tight": 0.06597680707524338,
     "power_at_1e_3": 0.00545
    }
   },
   "local_lin": {
    "10.0": {
     "alpha": 0.05,
     "c95": 0.03304094618274249,
     "v_true": 0.06959424840171763,
     "alt_median": 0.07043551750325824,
     "power": 0.99825,
     "N": 20000,
     "alpha_tight": 0.001,
     "c_tight": 0.05452553878818777,
     "power_at_1e_3": 0.86995
    },
    "35.0": {
     "alpha": 0.05,
     "c95": 0.030578128789059068,
     "v_true": 0.04795996953567666,
     "alt_median": 0.051316301353131685,
     "power": 0.9956,
     "N": 20000,
     "alpha_tight": 0.001,
     "c_tight": 0.04263646803631881,
     "power_at_1e_3": 0.85335
    },
    "500.0": {
     "alpha": 0.05,
     "c95": 0.02160503835845302,
     "v_true": 0.015619640112116688,
     "alt_median": 0.018926405185527708,
     "power": 0.3487,
     "N": 20000,
     "alpha_tight": 0.001,
     "c_tight": 0.03185482630248754,
     "power_at_1e_3": 0.03505
    }
   },
   "local_quad": {
    "10.0": {
     "alpha": 0.05,
     "c95": 0.03225279817771384,
     "v_true": 0.06929819382098125,
     "alt_median": 0.07006847333970266,
     "power": 0.9988,
     "N": 20000,
     "alpha_tight": 0.001,
     "c_tight": 0.05345869695609461,
     "power_at_1e_3": 0.88865
    },
    "35.0": {
     "alpha": 0.05,
     "c95": 0.033587844629962525,
     "v_true": 0.048764009016043955,
     "alt_median": 0.05281676807561958,
     "power": 0.99235,
     "N": 20000,
     "alpha_tight": 0.001,
     "c_tight": 0.04735376845784536,
     "power_at_1e_3": 0.74365
    },
    "500.0": {
     "alpha": 0.05,
     "c95": 0.022436165755415807,
     "v_true": 0.015570178517334315,
     "alt_median": 0.019176178292031644,
     "power": 0.32505,
     "N": 20000,
     "alpha_tight": 0.001,
     "c_tight": 0.033241023367132326,
     "power_at_1e_3": 0.0282
    }
   }
  }
 },
 "grids": [
  {
   "set": "CT18NNLO",
   "DataVersion": "1",
   "SetIndex": "14000",
   "NumMembers": "59",
   "sha256": {
    "CT18NNLO.info": "4f545804841ab178cf6887a14b9f7136c503347b4aff35c2ecd015755be044c1",
    "CT18NNLO_0000.dat": "ed6801f28d2fa7b66ca29364df8125e57b473bebdc9b3f557c0c4cb886cc1501"
   }
  },
  {
   "set": "NNPDF40_nnlo_as_01180",
   "DataVersion": "1",
   "SetIndex": "331100",
   "NumMembers": "101",
   "sha256": {
    "NNPDF40_nnlo_as_01180.info": "8d2109e8991f28195d7dc7e5118803fef4a8c8c6f3be889d8674147ae4565b06",
    "NNPDF40_nnlo_as_01180_0000.dat": "a9b9ba0eae0e9fd279ca7609b2c17f1750005b4801c2f076bd250da623092023"
   }
  },
  {
   "set": "MSHT20nnlo_as118",
   "DataVersion": "4",
   "SetIndex": "27400",
   "NumMembers": "65",
   "sha256": {
    "MSHT20nnlo_as118.info": "95e81afa74d74a6dbf7e17cb6341a8c601d2784939a389cfb50c7c01616ab3cb",
    "MSHT20nnlo_as118_0000.dat": "a88afae138b2ff94392383fecf5e6b5067d44ce6c00acda276a8cee292e047d6"
   }
  }
 ],
 "n_floored": {
  "per_arm": {
   "S20_CT18NNLO": {
    "data_full": 0,
    "model_surface_full": 0,
    "null_full": 0
   },
   "S20_NNPDF40": {
    "data_full": 0,
    "model_surface_full": 0,
    "null_full": 0
   },
   "S20_MSHT20": {
    "data_full": 0,
    "model_surface_full": 0,
    "null_full": 0
   },
   "S18_central_data": 0,
   "S19_local_lin": {
    "central_and_noiseless": 0,
    "model_surface_full": 0,
    "data_full": 0
   },
   "S19_local_quad": {
    "central_and_noiseless": 0,
    "model_surface_full": 0,
    "data_full": 0
   },
   "S21_null_12000": 0,
   "S21b_stencil_null_rerun": 0,
   "S21b_power_stencil3": 0,
   "S21b_null_local_lin": 0,
   "S21b_power_local_lin": 0,
   "S21b_null_local_quad": 0,
   "S21b_power_local_quad": 0,
   "S21b_loo_local_lin": 0,
   "S21b_loo_local_quad": 0
  },
  "all_zero": true,
  "floor": 1e-06,
  "note": "number of F_2 values clipped at the floor before the logarithm, summed over the replicas of each arm"
 }
}
